Tropical geometry of genus two curves

We exploit three classical characterizations of smooth genus two curves to study their tropical and analytic counterparts. First, we provide a combinatorial rule to determine the dual graph of each algebraic curve and the metric structure on the associated minimal Berkovich skeleton. Our main tool is the description of genus two curves via hyperelliptic covers of P^1 with six branch points. Given the valuations of these six points and their differences, our algorithm provides an explicit harmonic 2-to-1 map to a metric tree on six leaves. Second, we use tropical modifications to produce a faithful tropicalization in dimension three starting from a planar hyperelliptic embedding. Finally, we consider the moduli space of abstract genus two tropical curves and translate the classical Igusa invariants characterizing isomorphism classes of genus two algebraic curves into the tropical realm. While these tropical Igusa functions do not yield coordinates in the tropical moduli space, we propose an alternative set of invariants that provides new length data.

==> anc/supplementaryMaterial/index.html <==
<!doctype html public "-//W3C//DTD HTML 4.01//EN">
<HTML>

<!-- figure { -->
<!--    display: table; -->
<!--    width: 500px; /* Set this to the minimum caption width */ -->
<!-- } -->
<head>
  <meta http-equiv="Content-Type" content="text/html; charset=iso-utf-8">
  <title>Tropical Geometry of genus two curves</title>
</head>
<body>
  <h1 style="text-align: center;"><a name="top"></a>Tropical Geometry of genus two curves</H1>

  <H3 Style="text-align: center;"> Web page for
    the <a href="http://arxiv.org/abs/1801.00378">paper</a> by
    Mar&iacute;a Ang&eacute;lica Cueto and Hannah Markwig</h3>
  
  <h4 style="text-align: left;"> The computational results in this
    web page were obtained using the software
    packages <!-- s <a -->
<!--     href="http://www.math.tu-berlin.de/~jensen/software/gfan/gfan.html">GFAN</a>, -->
    <a href="http://www.sagemath.org/">SAGE 6.9</a>, <a href="http://www.math.uiuc.edu/Macaulay2/">Macaulay 2</a>, and <a href="https://www.singular.uni-kl.de/">Singular</a>, including the special library <a href="http://www.math.uni-tuebingen.de/user/keilen/en/tropical.html">tropical.lib</a>. The sage outputs
    are stored as .sobj files and plain text files (as commends in the scripts). The Macaulay 2 outputs are recorded as comments on the scripts.</h4>


<p><u><!-- All scripts and outputs described in this page are available as a -->
  <!-- zip file <a href="software.zip">here</a>.  -->CAVEAT: Some of the .sobj
  files may not load when working
  with earlier versions of SAGE. You can run the scripts to obtained readable .sobj files.</u>
</p>
<br>
<p>Jump to:</p>
  <ul>
    <li>
          <a href="#NaiveTrop">Naive tropicalization of plane hyperelliptic curves and tropical modifications  inducing faithful tropicalizations</a>
    <br><br>
    <ul><li><a href="#Dumbbell">Dumbbell Graph</a>
      </li>
      <li><a href="#Theta">Theta Graph</a>
		</li>
 <li><a href="#Fig8">Figure Eight Graph</a>
		</li>
      <li><a href="#TypeIV">Type (IV) Graph</a>
		</li>
      <li><a href="#TypeV">Type (V) Graph</a>
		</li>
       <li><a href="#TypeVI">Type (VI) Graph</a>
		</li>
       <li><a href="#TypeVII">Type (VII) Graph</a>
		</li>

    </ul></li>
    <br>
       <li>
      <a href="#tropicalIgusaFunctions">Igusa invariants and their tropicalizations</a>
      <ul>
<br>
	<li>	<a href="#DumbbellConeIgusa">Dumbbell Cone</a></li>
	<li>	 <a href="#ThetaConeIgusa">Theta Cone</a></li>
	<li>  	  <a href="#InitialTermsGenericityConditions">Initial terms and genericity conditions on M<sub>2</sub><sup>trop</sup></a></li>
<li>	  	  	  <a href="#CharacteristicIssues">Characteristic Issues</a>
      </ul>
       </li>

  </ul>


<br>
      <a name="NaiveTrop">
    <h2> <b>&sect;0.</b> Naive tropicalization of plane hyperelliptic curves and tropical modifications  inducing faithful tropicalizations</h2></a>
  <p>      The following scripts allow us to produce faithful tropicalizations on the minimal skeleton (or extended, whenever indicated) of all genus 2 smooth curves defined over a non-Archimedean field <b>K</b> with a valuation val: <b>K<sup>*</sup></b> &rarr; <b>R</b>. Our input data for the curve is the hyperelliptic equation, i.e. its six ramification points &alpha;<sub>1</sub>,&#8230;,&alpha;<sub>6</sub> in <b>P<sup>1</sup></b>. Furthermore, we may assume &alpha;<sub>1</sub>= (0,1) and &alpha;<sub>6</sub>=(0,1) (with -val(&alpha;<sub>1</sub>)="-Infinity", -val(&alpha;<sub>1</sub>)="+Infinity"), and the remaining &alpha;<sub>2</sub>,&#8230;,&alpha;<sub>5</sub> lie in <b>K<sup>*</sup></b>. Their negative valuations
<p  align="center"> 
    &omega;<sub>i</sub> = -val(&alpha;<sub>i</sub>) for i = 1,&#8230;,6,  &nbsp;&nbsp; d<sub>34</sub> = -val(&alpha;<sub>3</sub> - &alpha;<sub>4</sub>)
  </p>
 and the initial forms in(&alpha;<sub>i</sub>)   satisfy the required conditions indicated in <a href="#TableCombTypes">Table 1</a>. 
    </p>
  <br><br>
<a name="Table1"></a>
 <table  border="5" align="center">
   <caption> <em><font size=+1><b>Table 1: Classification of skeleta of smooth genus 2 curves.</b></font></em></caption>
<tr align="center"> 		<td><b>Cell</b></td><td><b>Extended skeleta</b></td>
	<td><b>Defining conditions</b></td> <td><b>Lengths</b></td>	 <!-- <td><b>Sample branch points in Q[t]</b></td> --></tr>
   <tr border="5"></tr>
   <tr align="center"><td><b>(I)</b></td>  <td>      <img src="Type1Web.jpg" height="100" width="240"></td><td>          &omega;<sub>2</sub> < &omega;<sub>3</sub> < &omega;<sub>4</sub> <&omega;<sub>5</sub> </td> <td align="left">
L<sub>0</sub> = (&omega;<sub>4</sub> - &omega;<sub>3</sub>)/2 <br>
L<sub>1</sub> = 2(&omega;<sub>5</sub> - &omega;<sub>4</sub>) <br>
L<sub>2</sub> = (&omega;<sub>3</sub> - &omega;<sub>2</sub>)/2 <br>										      </td><!-- <td></td> --> </tr> 

															<tr align="center"><td><b>(II)</b></td>  <td>      <img src="Type2Web.jpg" height="130" width="150"></td><td>          &omega;<sub>2</sub> < &omega;<sub>3</sub> =  &omega;<sub>4</sub> <&omega;<sub>5</sub><br>
	  d<sub>34</sub><&omega;<sub>3</sub><br>
   in(&alpha;<sub>3</sub>)=in(&alpha;<sub>4</sub>)
			   </td> <td align="left">
L<sub>0</sub> = (&omega;<sub>4</sub> - d<sub>34</sub>)/2 <br>
L<sub>1</sub> = 2(&omega;<sub>5</sub> - &omega;<sub>3</sub>) <br>
L<sub>2</sub> = (&omega;<sub>3</sub> - &omega;<sub>2</sub>)/2 <br>		</td><!-- <td></td> --> </tr> 
					 <tr align="center"><td><b>(III)</b></td>  <td>      <img src="Type3Web.jpg" height="110" width="180"></td><td>          &omega;<sub>2</sub> < &omega;<sub>3</sub> =  &omega;<sub>4</sub> <&omega;<sub>5</sub><br>
	  d<sub>34</sub> = &omega;<sub>3</sub><br>
   in(&alpha;<sub>3</sub>) &ne; in(&alpha;<sub>4</sub>)
</td> <td align="left">
L<sub>0</sub> = 0 <br>
L<sub>1</sub> = 2(&omega;<sub>5</sub> - &omega;<sub>3</sub>) <br>
L<sub>2</sub> = (&omega;<sub>3</sub> - &omega;<sub>2</sub>)/2 <br></td><!-- <td></td> --> </tr> 

   <tr align="center"><td><b>(IV)</b></td>  <td>      <img src="Type4Web.jpg" height="90" width="180"></td><td>          &omega;<sub>2</sub> < &omega;<sub>3</sub> <  &omega;<sub>4</sub> <br>						        &omega;<sub>4</sub>  = &omega;<sub>5</sub><br>
   in(&alpha;<sub>4</sub>) &ne; in(&alpha;<sub>5</sub>)
</td> <td align="left">
L<sub>0</sub> = (&omega;<sub>4</sub> - &omega;<sub>3</sub>)/2 <br>
L<sub>1</sub> = 0 <br>
L<sub>2</sub> = (&omega;<sub>3</sub> - &omega;<sub>2</sub>)/2 <br></td><!-- <td></td> --> </tr> 

   <tr align="center"><td><b>(V)</b></td>  <td>      <img src="Type5Web.jpg" height="90" width="150"></td><td>          &omega;<sub>2</sub> <  &omega;<sub>4</sub> <br>
								&omega;<sub>2</sub> = &omega;<sub>3 </sub><br>										      &omega;<sub>4</sub>  = &omega;<sub>5</sub><br>
										      in(&alpha;<sub>2</sub>) &ne; in(&alpha;<sub>3</sub>)<br>
										      in(&alpha;<sub>4</sub>) &ne; in(&alpha;<sub>5</sub>)
</td> <td align="left">
L<sub>0</sub> = (&omega;<sub>4</sub> - &omega;<sub>3</sub>)/2 <br>
L<sub>1</sub> = 0<br>
L<sub>2</sub> = 0<br></td><!-- <td></td> --> </tr> 

   <tr align="center"><td><b>(VI)</b></td>  <td>      <img src="Type6Web.jpg" height="120" width="180"></td><td>          &omega;<sub>2</sub> < &omega;<sub>3</sub> <br>
  &omega;<sub>3</sub> = &omega;<sub>4</sub>  = &omega;<sub>5</sub><br>
																		in(&alpha;<sub>3</sub>) &ne; in(&alpha;<sub>4</sub>)<br>
																		in(&alpha;<sub>3</sub>) &ne; in(&alpha;<sub>5</sub>)<br>
																		   in(&alpha;<sub>4</sub>) &ne; in(&alpha;<sub>5</sub>)<br>
</td> <td align="left">
L<sub>0</sub> = 0 <br>
L<sub>1</sub> = 0 <br>
L<sub>2</sub> = (&omega;<sub>3</sub> - &omega;<sub>2</sub>)/2 <br></td><!-- <td></td> --> </tr> 

   <tr align="center"><td><b>(VII)</b></td>  <td>      <img src="Type7Web.jpg" height="90" width="110"></td><td>          &omega;<sub>2</sub> = &omega;<sub>3</sub> =   &omega;<sub>4</sub> = &omega;<sub>5</sub> <br>
																		in(&alpha;<sub>i</sub>) &ne; in(&alpha;<sub>j</sub>) (for i&ne; j)<br>
</td> <td align="left">
L<sub>0</sub> = 0 <br>
L<sub>1</sub> = 0 <br>
L<sub>2</sub> = 0 <br></td><!-- <td></td> --> </tr> 
</table>


  <p> The naive tropicalization induced by the hyperelliptic equation
  <p align="center">
    g(x,y) = y<sup>2</sup> - x (x- &alpha;<sub>2</sub>)(x- &alpha;<sub>3</sub>)(x- &alpha;<sub>4</sub>)(x- &alpha;<sub>5</sub>)
  </p>
  is never faithful. We use the tropical modification of R<sup>2</sup> along the  tropical polynomial
  <p align="center"> F(X,Y) = max{Y, A + X, B + 2X} &nbsp for A = (&omega;<sub>5</sub> + &omega;<sub>4</sub> + &omega;<sub>3</sub>) / 2 and B = &omega;<sub>5</sub> / 2. 
  </p>
  A lifting of this tropical polynomial yields a faithful tropicalization on the minimal skeleta via the ideal I<sub>g,f</sub> = &lang; g(x,y), z-f(x,y) &rang; &sub; <b>K</b>[x<sup>&pm;</sup>, y<sup>&pm;</sup>, z<sup>&pm;</sup>], i.e. trop(f) = F where 
<p align="center"> f(x,y) = y - (- &alpha;<sub>5</sub> &alpha;<sub>4</sub> &alpha;<sub>3</sub>)<sup>1/2</sup> x + ( - &alpha;<sub>5</sub>)<sup>1/2</sup> x<sup>2</sup>.
  </p>

  </p> Since the lifting f(x,y) of the modification involves square roots of the branch points, we replace the 4 varying branch points &alpha;<sub>i</sub> by squares of 4 new variables b<sub>i</sub>, i.e.
  <p align="center">
&alpha;<sub>2</sub> = b<sub>2</sub><sup>2</sup> , &alpha;<sub>3</sub> = b<sub>3</sub><sup>2</sup> , &alpha;<sub>4</sub> = b<sub>4</sub><sup>2</sup> and &alpha;<sub>5</sub> = - b<sub>5</sub><sup>2</sup>, &nbsp;  &nbsp; so  &nbsp;  &nbsp;  &omega;<sub>i</sub> = - 2 val(b<sub>i</sub>) &nbsp; for i = 2, 3, 4, 5 . 
  </p>
  Therefore the hyperelliptic equation becomes 
  <p align="center">
    g(x,y) = y<sup>2</sup> - x (x - b<sub>2</sub><sup>2</sup>)(x - b<sub>3</sub><sup>2</sup>)(x - b<sub>4</sub><sup>2</sup>)(x + b<sub>5</sub><sup>2</sup>)
  </p>

  <p>
  The combinatorial types of the tropical curves of Type II defined by the ideal I<sub>g,f</sub> are determined by means of the Newton subdivisions of the 3 coordinate projections. In order to characterize them, we compute the coefficients of each of the 3 defining equations in terms of the parameters b<sub>5</sub>, b<sub>4</sub>, b<sub>3</sub>, b<sub>2</sub> in Singular (in a second step we replace b<sub>3</sub> = b<sub>4</sub> + b<sub>34</sub>. In all cases, the (x,y)-projection is well understood: it looks like the Type III case except that the x<sup>3</sup> point is marked. 

  <ul>
    <li><a href="software/macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage">Sage script</a> containing implementations of all the relevant functions for computing leading terms of polynomials with respect to a weight order, intersections of fans and cones, computation of rays of a cone and sample points in the relative interior of a cone (obtained as the sum of its extremal rays)
    </li>
    <li><a href="software/projectionxz.sing">Singular script</a> computing the coefficients of x<sup>2</sup>,  x<sup>3</sup>, and x<sup>4</sup> of the equation defining the (x,z)-projection. The script outputs the corresponding 3 polynomials in b<sub>5</sub>, b<sub>4</sub>, b<sub>3</sub> and b<sub>2</sub>. <a href="software/coefficientsProjectionMxz.txt">[Output in plain text]</a> <a href="software/coefficientsProjectionMxz.sage">[Output that will be used by the relevant Sage script]</a>
          </li>
    <li><a href="software/projectionyz.sing">Singular script</a> computing the coefficients of y<sup>4</sup>,  y<sup>3</sup>z, y<sup>2</sup>z<sup>2</sup>, yz<sup>3</sup>, z<sup>4</sup>, y<sup>3</sup>, y<sup>2</sup>z, yz<sup>2</sup>, z<sup>3</sup>, y<sup>2</sup>, yz, z<sup>2</sup>, y, z  of the equation defining the (y,z)-projection (the remaining coefficients are monomials in the variables b<sub>5</sub>, b<sub>4</sub>, b<sub>3</sub> and b<sub>2</sub>, so their valuation is linear in the Type II Cone.) <b>Caveat:</b> the variables are labelled x and y instead of y and z in the script. The order of the monomials and labelling of the variables will be preserved throughout subsequent scripts.
    The script outputs the corresponding 14 polynomials in b<sub>5</sub>, b<sub>4</sub>, b<sub>3</sub> and b<sub>2</sub> <a href="software/coefficientsProjectionyz.txt">[Output in plain text]</a> <a href="software/coefficientsProjectionyz.sage">[Output that will be used by the relevant Sage script]</a> 
</li>
  </ul>
  </p>


    <p>
    Furthermore, if we add a tail (i.e., an element in K with valuation -A + &epsilon; and -B + &epsilon;', respectively, with 0<&epsilon;, &epsilon;'<<1)  to the coefficients of f(x,y) we obtain a faithful tropicalization of the extended skeleta for types (I) and (III). We called such choice a "refined modification."
</p>
    <ul>
	    <li><a href="software/projectionxzRef.sing">Singular script</a> computing the coefficients of x<sup>2</sup>,  x<sup>3</sup>, x<sup>4</sup>,  x<sup>2</sup>z and  xz of the equation defining the (x,z)-projection with respect to the <i>refined</i> modification. The script outputs the corresponding  polynomials in b<sub>5</sub>, b<sub>4</sub>, b<sub>3</sub> and b<sub>2</sub>. <a href="software/coefficientsProjectionMxzRefined.txt">[Output in plain text]</a> <a href="software/coefficientsProjectionMxzRefined.sage">[Output that will be used by the relevant Sage script]</a>
          </li>

	</li>
      </ul>
    
  <p> In the following sections, we describe the resulting faithful tropical curve in <b>R<sup>3</sup></b> by means the three coordinate projections and the Newton subdivisions of the resulting plane curves. Numerical examples for <b>K</b> = <b>Q</b>[t] illustrate each of the various cases that arise. To simplify the expressions, all our branch points are (up to sign) squares of polynomials in t with integer coefficients.
</p>
    <p>We provide <a href="https://www.singular.uni-kl.de/">Singular</a> scripts as well as the output tropical curve for each projection computed with the Singular library <a href="http://www.math.uni-tuebingen.de/user/keilen/en/tropical.html">tropical.lib</a>. Each Singular file contains the defining equations for each plane equation.
  </p>

<p> Whenever &omega;<sub>i</sub> =  &omega;<sub>j</sub> for i &ne; j, the legs l<sub>i</sub>, and l<sub>j</sub> in the extended Berkovich skeleta of the curve X marked with the branch points &alpha;<sub>i</sub> and &alpha;<sub>j</sub>  map to the same leg in the naive tropicalization. If k of them meet, we separate them by means of k-1 vertical modifications along  max{X,&omega;<sub>i<sub>1</sub></sub>} with liftings z<sub>i<sub>j</sub></sub> = x - &alpha;<sub>i<sub>j</sub></sub> for j=1, &#8230;, s-1.
</p>

  <p>In Types <b>(IV)</b> and <b>(V)</b> we show that each vertex in the xy- and yz-projections dual to a lattice triangle with a unique interior vertex is the image of the corresponding genus 1 vertex in the Berkovich skeleton. We do so by means of a j-invariant computation.

    <ul>
      <li>By truncating the input equation, we obtain a smooth elliptic curve E<sub>v</sub> (supported on the triangle).
      </li>
      <li>We use Singular to compute the <i>j-invariant</i>. We use <a href="http://www.sagemath.org/">SAGE</a> and <a href="http://www.math.uiuc.edu/Macaulay2/">Macaulay 2</a> to analyze the expected valuation of both the numerator and denominator of each j-invariant in terms of the negative valuations of the branch points by means of a leading term computation with a random integer vector <b>&omega;</b> = (&omega;<sub>2</sub>,&omega;<sub>3</sub>,&omega;<sub>4</sub>,&omega;<sub>5</sub>) &in;<b>R<sup>4</sup></b> in the corresponding Type <b>(IV)</b> of <b>(V)</b> Cones. </li>
      <li>In all cases we show that  - val(j(E<sub>v</sub>)) &leq; 0, so the corresponding elliptic curves have good reduction. 
      </li>
      <li> We show that the corresponding Type <b>(IV)</b> of <b>(V)</b> Cones lie in a single cone of the Gr&ouml;bner fan of both the numerator and denominator of the corresponding j-invariant. So the computation is independent of the chosen weight vector <b>&omega;</b>.
	</li>
      <li>Since the leading terms have coefficients that are powers of 2, the computation is valid for any characteristic of the residue field other than 2. </li>
	</ul>
  <p>
      Back to <a href="#top">Top</a>
    </p>

  <a name="Dumbbell"></a>	<h3> <b>&sect;0.1</b> Type <b>(I)</b> Cone (Dumbbell):</h3>


<a name="Table0.1"></a>
 <table  border="5" align="center">
   <caption> <em><font size=+1><b>Table 0.1: Dumbbell Graph Files and Projections.</b></font></em></caption>
   <tr align="center"> 		<td><b>Branch points</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
   <tr align="center"><td align="left">
       &nbsp;&alpha;<sub>2</sub> = (t<sup>10</sup>+t<sup>12</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>3</sub> = (t<sup>5</sup>+t<sup>9</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>4</sub> = (3 t<sup>3</sup>+t<sup>8</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>5</sub> = -(1+t<sup>5</sup>)<sup>2</sup> <br>
     </td>  <td>     <a href="software/Dumbbell.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="DumbbellxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="DumbbellxzN.jpg" height="90" width="200"><br>
</td><td><img src="DumbbellyzN.jpg" height="180" width="180"><br>
</td></tr> 

   <tr border="5"></tr>
   <tr align="center"><td align="left">
       &nbsp;&alpha;<sub>2</sub> = (t<sup>10</sup>+t<sup>12</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>3</sub> = (t<sup>5</sup>+t<sup>9</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>4</sub> = (3 t<sup>3</sup>+t<sup>8</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>5</sub> = -(1+t<sup>5</sup>)<sup>2</sup> <br>
     </td>  <td>     <a href="software/DumbbellRef.sing">Refinement Script</a><br>(t<sup>&epsilon;</sup> and t<sup>&epsilon;'</sup>)<br>
       &epsilon; = 4 <br>
       &epsilon;'= 2
     </td><td><img src="DumbbellRefxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="DumbbellRefxzN.jpg" height="90" width="200"><br>
</td><td><img src="DumbbellRefyzN.jpg" height="180" width="180"><br>
</td></tr> 

													     </table>

	
	  <p>
      Back to <a href="#top">Top</a>
    </p>
	  <a name="Theta"></a>
		<h3> <b>&sect;0.2</b> Type <b>(II)</b> Cone (Theta Graph):</h3>
  <p>		This is the most challenging cell from the combinatorics perspective, since its the only case for which the chart &sigma;<sub>4</sub> contains points of the tropical curve in its relative interior. Assuming the initial terms of the branch points to be generic, there will be exactly eight combinatorial types for the modified tropical curve in <b>R<sup>3</sup></b>, coming from a subdivision of the Type II Cone into three pieces, obtained by adding the sum of the three extremal rays, and subdividing the cone accordingly. More types will arise in the non-generic case. Our proof by explicit computation determines these conditions in a precise fashion. Examples for each case are provided in the tables below.
</p>
  <p>
  </p> Since the lifting f(x,y) of the modification involves square roots of the branch points, we replace the 4 varying branch points &alpha;<sub>i</sub> by squares of 4 new variables b<sub>i</sub> for i = 2, 3, 4, 5. Furthermore, since the valuation of &alpha;<sub>3</sub> - &alpha;<sub>4</sub> is relevant in this cell, we will replace b<sub>3</sub> by introducing a new variable b<sub>34</sub> = b<sub>3</sub>-b<sub>4</sub>, i.e.
  <p align="center">
&alpha;<sub>2</sub> = b<sub>2</sub><sup>2</sup> , &alpha;<sub>3</sub> = (b<sub>4</sub> + b<sub>34</sub>)<sup>2</sup> , &alpha;<sub>4</sub> = b<sub>4</sub><sup>2</sup> and &alpha;<sub>5</sub> = - b<sub>5</sub><sup>2</sup>, &nbsp;  &nbsp; so  &nbsp;  &nbsp;  &omega;<sub>i</sub> = - 2 val(b<sub>i</sub>) &nbsp; for i = 2, 4, 5  &nbsp; and  &nbsp; d<sub>34</sub> = - val(b<sub>34</sub>) - val(b<sub>4</sub>).
  </p>
  Therefore the hyperelliptic equation becomes 
  <p align="center">
    g(x,y) = y<sup>2</sup> - x (x - b<sub>2</sub><sup>2</sup>)(x - (b<sub>4</sub>+b<sub>34</sub>)<sup>2</sup>)(x - b<sub>4</sub><sup>2</sup>)(x + b<sub>5</sub><sup>2</sup>)
  </p>
  To avoid working with non-real expressions, we sometimes replace &alpha;<sub>2</sub> with - b<sub>2</sub><sup>2</sup> (it will be indicated accordingly).

In the new coordinates  
  <p align="center">
    (v<sub>5</sub>, v<sub>4</sub>, v<sub>34</sub>, v<sub>2</sub>) :=  (-val(b<sub>5</sub>), -val(b<sub>4</sub>), -val(b<sub>34</sub>), -val(b<sub>2</sub>)).
  </p>
  the Type II Cone is defined by the following inequalities:
  <p align="center">
        v<sub>5</sub> > v<sub>4</sub> , &nbsp;  v<sub>4</sub> > v<sub>34</sub> , &nbsp; and &nbsp;  v<sub>4</sub> > v<sub>2</sub>.
    </p>

We record the 17 relevant coefficients for the (x,z)- and (y,z)-projections in terms of the parameters b<sub>5</sub>, b<sub>4</sub>, b<sub>34</sub> and b<sub>2</sub>:
<ul>
   <li><a href="software/RelevantCoefficientsXZThetaCone.txt">Plain text file</a> containing the coefficients of x<sup>2</sup>,  x<sup>3</sup>, and x<sup>4</sup> of the equation defining the (x,z)-projection. The result was computed with <a href="software/GrobnerConeComputationsCoefficientxzyz.sage">this Sage script</a>.
          </li>
   <li><a href="software/RelevantCoefficientsXZThetaCone.txt">Plain text file</a> containing the coefficients of y<sup>4</sup>,  y<sup>3</sup>z, y<sup>2</sup>z<sup>2</sup>, yz<sup>3</sup>, z<sup>4</sup>, y<sup>3</sup>, y<sup>2</sup>z, yz<sup>2</sup>, z<sup>3</sup>, y<sup>2</sup>, yz, z<sup>2</sup>, y, z  of the equation defining the (y,z)-projection (the remaining coefficients are monomials in the variables b<sub>5</sub>, b<sub>4</sub>, b<sub>34</sub> and b<sub>2</sub>, so their valuation is linear in the Type II Cone.) The result was computed with <a href="software/GrobnerConeComputationsCoefficientxzyz.sage">this Sage script</a>.
     </li>
  </ul>
 
  <p>
   In order to find all possible combinatorial types of resulting modified 3D-tropical curves with Theta graphs as minimal skeletons, we must compute the Gr&ouml;bner fans of all the relevant coefficients, to decide what is the height function for each corresponding lattice point in the Newton polytope of the defining equations. 
   <ul>
     <li><a href="software/GrobnerConeComputationsCoefficientxz.sage">Sage script</a> that computes the Gr&ouml;bner fan of all the 3 non-monomial coefficients of the (x,z)-projection and their common refinement. We record the combinatorics of each fan as commented code on the Sage script, and the output as a fan and a dictionary of maximal cones, both as Sage object files. <a href="software/coefficientsxz.tar.gz">[Compresent output, consisting of '.sobj' files]</a>. 
       </li>
    <li><a href="software/GrobnerConeComputationsCoefficientyz.sage">Sage script</a> that computes the Gr&ouml;bner fan of all the 14 non-monomial coefficients of the (y,z)-projection and their common refinement. We record the combinatorics of each fan as commented code on the Sage script, and the output as a fan and a dictionary of maximal cones, both as Sage object files. <a href="software/coefficientsyz.tar.gz">[Compresent output, consisting of .sobj files]</a>
    </li>
     <li>
       <a href="software/GrobnerConeComputationsCoefficientxzyz.sage">Sage script</a> that computes the Gr&ouml;bner fan of the product of all relevant 17 non-monomial coefficients of the (x,z) and (y,z)-projection. The resulting fan as f-vector [1, 21, 54, 35] and lineality space spanned by the all-ones vector.
     <li><a href="software/GroebnerFansCommonRefinementyzxz.sobj">Sage object</a>: common refinement of all 17 Gr&ouml;bner fans, encoded as a <a href="http://doc.sagemath.org/html/en/reference/discrete_geometry/sage/rings/polynomial/groebner_fan.html">polyhedral fan</a> data-type in Sage.
       </li>
     <li><a href="software/PolyMaximalConesgfCommonRefinementDictyzxz.sobj">Sage object</a>: dictionary of all 35 maximal cones in the common refinement of all 17 Gr&ouml;bner fans (with keys given by numbers 0 through 34).
     </li>
  </ul>
   Once the Gr&ouml;bner fan of the product of all coefficients is computed, we intersect the resulting fan with the Type II Cone, check for possible subdivisions of this cone induced by the fan, and compute the leading terms for each piece in the subdivision. The Type II Cone gets subdivided into 3 and 4 maximal pieces, respectively, as shown in <a href="#SubdivisionThetaCone">Figure 1</a>.  The blue cones have maximal dimension 4, the red cones have dimension 3 and the purple cones have dimension 2. Since we are interested in the relative interior of the Type II Cone, we ignore components of the subdivision lying on the 3 facets.
</p>
<br>
     <div id="SubdivisionThetaCone" style ="text-align:center;">
       <img src="Subdivision_XZ.jpg" height="300" width="600"> &nbsp;
     &nbsp; &nbsp; &nbsp; &nbsp; &nbsp; &nbsp; &nbsp; &nbsp; &nbsp; &nbsp;
       <img
     src="Subdivision_YZ.jpg" height="300" width="600">
  <br><br>
 <figcaption "text-align:center;"><b>Figure 1:</b> From left to right: subdivision of the Type II Cone induced by the Gr&ouml;bner fans of the coefficients of the (x,z)- and (y,z)-projections, with the coordinates of each extremal ray, after moding out by the all-ones vector. </figcaption>
     </div>
     <br>
  <p>The following scripts were used to compute the subvisions from <a href="#SubdivisionThetaCone">Figure 1</a> and group together the cones yielding the same leading term expressions.   In order to determine the leading terms of each of the 17 relevant coefficients, we pick a sample point on each cone. For each cone we always take the sum of its extremal rays, moding out by the all-ones vector to make all entries non-positive and taking the corresponding primitive representative. This will facilitate the construction of examples to determine the possible Newton subdivisions for each projection.
  </p>
  <ul>
    <li><a href="software/allLeadingTermsxzTypeII.txt">Plain text output</a> of the leading terms of all 3 relevant coefficients of the (y,z)-projection (the indices of the cones correspond to the cones in the subdivision induced by the (y,z) projection, since it is finer than the one induced by the (x,z) projection.)
      </li>
    <li><a href="software/ComputingSubdivisionsCoefficientsxz.sage">Sage script</a> that computes the subdivision induced by the 3 relevant coefficients of the (x,z)-projection, the extremal rays and the Leading terms for each of the 7 cones, grouping cones with the same leading terms. <a href="#TableLTxz">Table 1</a> collects the output data. 
    </li>
    <li><a href="software/allLeadingTermsyzTypeII.txt">Plain text output</a> of the leading terms of all 14 relevant coefficients of the (y,z)-projection.
      </li>
    <li><a href="software/ComputingSubdivisionsCoefficientsyz.sage">Sage script</a> that computes the subdivision induced by the 14 relevant coefficients of the (y,z)-projection, the extremal rays and the Leading terms for each of the 9 cones, grouping cones with the same leading terms. <a href="#TableLTyz">Table 2</a> collects the output data. 
    </li>
    <li><a href="software/ComputingSubdivisionsCoefficientsyzxz.sage">Sage script</a> that computes relevant combinatorial data of the common refinement of both subdivisions (f-vector, extremal rays, lineality space and H-representation of all pieces), sample points on each cone and the associated leading terms.
    </li>
    <li>
      <a href="software/allPiecesTypeIICone.sobj">Sage object</a> recording all 8 pieces of the subdivision of the Type II Cone (as polyhedral objects).
    </li>
    <li> <a href="software/allLeadingTermsxz.sobj">Sage object</a> recording the leading terms for all 3 relevant coefficients in the (x,z)-projection for each piece in the subdivision.
    </li>
    <li><a href="software/allLeadingTermsyz.sobj">Sage object</a> recording the leading terms for all 14 relevant coefficients in the (y,z)-projection for each piece in the subdivision.
    </li>
    </ul>
<p>
  <a href="#TableLTxz">Tables 1</a> and <a href="#TableLTyz">2</a> collect the expressions of the leading terms, factored to indicate situations where the expected leading terms have higher valuation than expected. The cone labels agree with those in <a href="#SubdivisionThetaCone">Figure 1</a>.
  <b>Caveat:</b> <i>The computations are valid for any characteristic of the residue field, except 2 and 3.</i> 
</p>
<a name="TableLTxz"></a>
   <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 1: Expected leading terms for each coefficient of the (x,z)-projections and each of the 6 relevant cones in the leftmost subdivision of the Type II Cone in <a href="#SubdivisionThetaCone">Figure 1</a>.</b></font></em></caption>
   <tr align="center"> 		
	<td><b>Monomials</b></td> <td><b>Leading Terms</b></td><td><b>Cones</b>
       </td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td>
		      x<sup>4</sup> </td>
		     <td>(-2) * b4^2 
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6]&nbsp;
		     </td>
		   </tr>
		   <tr align="center"><td><br>
		      x<sup>3</sup><br> </td>
		     <td>(-1) * b2^2 * b5^2<br>
		       (-1) * b34^2 * b5^2<br>
		       (-1) * b5^2 * (b34^2 + b2^2) <br>
		       b4^4 <br>
		       (-1) * (-b4^2 + b5*b2) * (b4^2 + b5*b2) <br>
		        (-1) * (-b4^2 + b5*b34) * (b4^2 + b5*b34) <br> 
		       (-1) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2) <br>
		     </td>
		     <td>[1] <br>
		       [2]<br>
		       [4] <br>
		       [0] <br>
		       [3] <br>
		       [5]<br>
		        [6] <br>
		     </td>
		   </tr>
  <tr align="center"><td>
		      x<sup>2</sup> </td>
		     <td>(2) * b2^2 * b4^2 * b5^2
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6]&nbsp;
		     </td>
		   </tr>
   </table>		 
   <br><br>

  

  <a name="TableLTyz"></a>
   <table  border="5" align="center">
     <caption> <em><font size=+1><b>Table 2: Expected leading terms for each coefficient of the (y,z)-projections and each of the nine relevant cones in the rightmost subdivision of the Type II Cone in <a href="#SubdivisionThetaCone">Figure 1</a>.</b></font></em></caption>
   <tr align="center"> 		
	<td><b>Monomials</b></td> <td><b>Leading Terms</b></td><td><b>Cones</b>
       </td></tr>
		   <tr border="5"></tr>
<tr align="center"><td>
		      y <sup>4</sup> </td>
  <td>(2) * b2^2 * b5^3<br>
    (2) * b34^2 * b5^3    <br>
    (2) * b5^3 * (b34^2 + b2^2)
		     </td>
  <td>[0, 2, 7]<br>
[1, 3, 5]    <br>[4, 6, 8]
		     </td>
		   </tr>
<tr align="center"><td>
		      y<sup>3</sup> z </td>
		     <td>(-2) * b4^2 * b5^3
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6, 7, 8]&nbsp;
		     </td>
		   </tr>
<tr align="center"><td>
		      y<sup>2</sup> z<sup>2</sup> </td>
		     <td>(4) * b5^5
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6, 7, 8]&nbsp;
		     </td>
		   </tr>
<tr align="center"><td>
		      y z<sup>3</sup></td>
		     <td>(-4) * b5^5
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6, 7, 8]&nbsp;
		     </td>
		   </tr>
<tr align="center"><td>
		      z<sup>4</sup></td>
		     <td>b5^5
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6, 7, 8]&nbsp;
		     </td>
		   </tr>
<tr align="center"><td>
		      y<sup>3</sup></td>
  <td>
   b2^4 * b5^6 <br>
(-1) * b2^2 * b4^4 * b5^4 <br>
   b2^2 * b5^4 * (-b4^2 + b5*b2) * (b4^2 + b5*b2) <br>
   b34^4 * b5^6 <br>
b5^6 * (b34^2 + b2^2)^2 <br>
(-1) * b34^2 * b4^4 * b5^4 <br>
(-1) * b4^4 * b5^4 * (b34^2 + b2^2)<br>
   b34^2 * b5^4 * (-b4^2 + b5*b34) * (b4^2 + b5*b34)<br>
   b5^4 * (b34^2 + b2^2) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2)
		     </td>
		     <td>[2] <br>
[0]<br>
[7]<br>
[3]<br>
 [6]<br>
[1]<br> [4]
<br>[5] <br>
[8]
		     </td>
		   </tr>
<tr align="center"><td>
		      y<sup>2</sup> z </td>
  <td> (2) * b2^2 * b4^2 * b5^6<br>
    (-6) * b34^2 * b4^2 * b5^6<br>
     (-2) * b4^2 * b5^6 * (3*b34^2 - b2^2)
		     </td>
  <td>[0, 2, 7] <br>
    [1, 3, 5] <br>
    [4, 6, 8]
		     </td>
		   </tr>
<tr align="center"><td>
		      y z<sup>2</sup> </td>
  <td> (-3) * b2^2 * b4^2 * b5^6<br>
    (9) * b34^2 * b4^2 * b5^6<br>
(3) * b4^2 * b5^6 * (3*b34^2 - b2^2)
		     </td>
  <td>[0, 2, 7] <br>
    [1, 3, 5] <br>
    [4, 6, 8]
		     </td>
		   </tr>
<tr align="center"><td>
		       z<sup>3</sup> </td>
  <td> b2^2 * b4^2 * b5^6<br>
    (-3) * b34^2 * b4^2 * b5^6<br>
(-1) * b4^2 * b5^6 * (3*b34^2 - b2^2)
		     </td>
  <td>[0, 2, 7] <br>
    [1, 3, 5] <br>
    [4, 6, 8]
		     </td>
		   </tr>

<tr align="center"><td>
		      y<sup>2</sup> </td>
		     <td>(-4) * b2^2 * b34^2 * b4^4 * b5^7
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6, 7, 8]&nbsp;
		     </td>
		   </tr>
		   <tr align="center"><td>
		      y z </td>
		     <td>(2) * b34^2 * b4^6 * b5^7
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6, 7, 8]&nbsp;
		     </td>
</tr>
<tr align="center"><td>
		      z<sup>2</sup> </td>
		     <td>(-1) * b34^2 * b4^6 * b5^7
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6, 7, 8]&nbsp;
		     </td>
		   </tr>

		   <tr align="center"><td>
		      y </td>
		     <td>b2^2 * b34^2 * b4^8 * b5^8
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6, 7, 8]&nbsp;
		     </td>
		   </tr>
		   <tr align="center"><td>
		      z </td>
		     <td>(-1) * b2^2 * b34^2 * b4^8 * b5^8
		     </td>
		     <td>&nbsp;[0, 1, 2, 3, 4, 5, 6, 7, 8]&nbsp;
		     </td>
		   </tr>
</table>

   <p>
     The previous scripts allow us to predict the expected height of each lattice point in the truncated Newton polytopes of the (x,z)- and (y,z)-projection (involving only the 17 relevant monomials, hence to determine the Newton subdivisions.) However, the combinatorial types of the (y,z)-Newton subdivision will vary within a given cone. The following scripts allow us to compute the corresponding Gr&ouml;bner fans. 
   </p>
   <ul> 
<li><a href="software/ComputingGrobnerConesForCellsAndSubdivisions.sage">Sage script</a> to compute all Gr&ouml;bner fans for all 8 cones in the Subdivision of the Type II Cone by leading terms of coefficients in the (y,z)-projection.
</li>
    <li><a href="software/expectedLTPolysPerCells.sobj">Sage object</a>: Dictionary of 8 polynomials where we replace each of the 14 coefficient of the truncated (y,z)-equation by its expected leading terms. We will use this to compute the Gr&ouml;bner fan of the truncated (y,z)-equation.
    </li>
<li>
  <a href="software/allGfmCells0to8.sobj">Sage object</a>: dictionary of all 8 Gr&ouml;bner fans (one per cone in the right of <a href="#SubdivisionThetaCone">Figure 1</a>.) Each entry is a polyhedral data-type object in Sage.
  </li>
<li><a href="software/PolyMaximalConesAllGfmDict.sobj">Sage object</a>: Dictionary of all Gr&ouml;bner fans of all 8 polynomials in the previous item. Each fan is given as a dictionary of its maximal cones. Their f-vectors are:
  <p align="center">
  C<sub>0</sub>: &nbsp;   [1, 10, 34, 52, 38, 12], <br>
  C<sub>1</sub>: &nbsp; [1, 14, 46, 64, 42, 12], <br>
  C<sub>2</sub>: &nbsp; [1, 13, 45, 65, 43, 12], <br>
  C<sub>3</sub>: &nbsp; [1, 19, 59, 74, 43, 11], <br>
  C<sub>4</sub>: &nbsp; [1, 15, 55, 84, 58, 16], <br>
  C<sub>5</sub>: &nbsp; [1, 19, 61, 79, 47, 12], <br>
  C<sub>6</sub>: &nbsp; [1, 19, 66, 91, 56, 14], <br>
  C<sub>7</sub>: &nbsp; [1, 14, 47, 67, 45, 13], <br>
  C<sub>8</sub>: &nbsp; [1, 19, 68, 98, 63, 16].  </p>
    
       </li>
   </ul>
  <p>In order to determine the domains of lineality of each combinatorial type, we further subdivide each piece C<sub>0</sub>,&#8230;, C<sub>8</sub> by the projection of the Gr&ouml;bner fan in <b>R<sup>6</sup></b> of the (y,z)-equation equation in the variables [b<sub>5</sub>, b<sub>4</sub>, b<sub>34</sub>, b<sub>2</sub>, y, z], to the first 4 parameters. <a href="#NewtonSubdivisionThetaCone">Figure 2</a> shows the induced refined subdivision: only 2 of the 4 maximal pieces get subdivided. The following scripts compute the subdivisions for each cell, the H-representation, and sample points for each piece, to determine the Newton subdivision by explicit computations on examples, assuming no cancellations on the expected leading terms.
    </p>
  <ul><li> <a href="software/ComputingNewtonSubdivisionAllxyCell0.sage">Sage script</a> to compute the refined subdivision of the cone C<sub>0</sub> from <a href="#SubdivisionThetaCone">Figure 1</a>. The result is a subdivision into 5 cones C<sub>0,0</sub>,&#8230;, C<sub>0,4</sub> (3 of maximal dimension) as seen in <a href="#NewtonSubdivisionThetaCone">Figure 2</a>.
    </li>
    <li> <a href="software/ComputingNewtonSubdivisionAllxyCell1.sage">Sage script</a> to compute the refined subdivision of the cone C<sub>1</sub> from <a href="#SubdivisionThetaCone">Figure 1</a>. The result is the trivial subdivision, as seen in <a href="#NewtonSubdivisionThetaCone">Figure 2</a>.
    </li>
    <li> <a href="software/ComputingNewtonSubdivisionAllxyCell2.sage">Sage script</a> to compute the refined subdivision of the cone C<sub>2</sub> from <a href="#SubdivisionThetaCone">Figure 1</a>. The result is a subdivision into 3 cones C<sub>2,0</sub>,&#8230;, C<sub>2,2</sub> (2 of maximal dimension) as seen in <a href="#NewtonSubdivisionThetaCone">Figure 2</a>.
    </li>
    <li> <a href="software/ComputingNewtonSubdivisionAllxyCell3.sage">Sage script</a> to compute the refined subdivision of the cone C<sub>3</sub> from <a href="#SubdivisionThetaCone">Figure 1</a>. The result is the trivial subdivision, as seen in <a href="#NewtonSubdivisionThetaCone">Figure 2</a>.
    </li>
    <li> <a href="software/ComputingNewtonSubdivisionAllxyCell4.sage">Sage script</a> to compute the refined subdivision of the cone C<sub>4</sub> from <a href="#SubdivisionThetaCone">Figure 1</a>. The result is the trivial subdivision, as seen in <a href="#NewtonSubdivisionThetaCone">Figure 2</a>.
    </li>
        <li> <a href="software/ComputingNewtonSubdivisionAllxyCell5.sage">Sage script</a> to compute the refined subdivision of the cone C<sub>5</sub> from <a href="#SubdivisionThetaCone">Figure 1</a>. The result is the trivial subdivision, as seen in <a href="#NewtonSubdivisionThetaCone">Figure 2</a>.
    </li>
    <li> <a href="software/ComputingNewtonSubdivisionAllxyCell6.sage">Sage script</a> to compute the refined subdivision of the cone C<sub>6</sub> from <a href="#SubdivisionThetaCone">Figure 1</a>. The result is the trivial subdivision, as seen in <a href="#NewtonSubdivisionThetaCone">Figure 2</a>.
    </li>
    <li> <a href="software/ComputingNewtonSubdivisionAllxyCell7.sage">Sage script</a> to compute the refined subdivision of the cone C<sub>7</sub> from <a href="#SubdivisionThetaCone">Figure 1</a>. The result is a subdivision into 3 cones C<sub>7,0</sub>,&#8230;, C<sub>7,2</sub> (2 of maximal dimension) as seen in <a href="#NewtonSubdivisionThetaCone">Figure 2</a>.
    </li>
    <li> <a href="software/ComputingNewtonSubdivisionAllxyCell8.sage">Sage script</a> to compute the refined subdivision of the cone C<sub>8</sub> from <a href="#SubdivisionThetaCone">Figure 1</a>. The result is the trivial subdivision, as seen in <a href="#NewtonSubdivisionThetaCone">Figure 2</a>.
    </li>
    </ul>
  <br>
          <div id="NewtonSubdivisionThetaCone" style ="text-align:center;">
       <img
     src="NewtonSubdivisions_YZ.jpg" height="300" width="575">
  <br><br>
 <figcaption "text-align:center;"><b>Figure 2:</b> Refined subdivision of the Type II Cone induced by all possible Newton subdivisions of the (y,z)-projection. The first index of each cone reflect the label within the subdivision by leading terms of coefficients, as in <a href="#SubdivisionThetaCone">Figure 1</a>. We use the same color coding for the dimensions of each cone.</figcaption>
     </div>
     <br>
  <p>Once the refined subdivision and sample points for each piece are computed, we build concrete examples with Puiseux series to determine the Newton subdivisions for each cone assuming the leading terms have the expected valuation. Whenever the leading terms are non-monomial, cancellations of initial terms might occur. The following tables show the combinatorics of each projection and each cone by means of representative examples associated to the chosen sample points, including the relevant Singular scripts.  
  </p>
  <p>
     Even though the domains of lineality determining the combinatorics of the (y,z)-projection are those given in <a href="#NewtonSubdivisionThetaCone">Figure 2</a>, the combinatorics of the tropicalization induced by the ideal I<sub>g,f</sub> agree for most of them. The domains of linealy are given by the subdivision on the left of <a href="#SubdivisionThetaCone">Figure 1</a>, i.e. the one computed for the (x,z)-projection. 
    </p>
  As stated earlier, our branch points are obtained from (b<sub>5</sub>,b<sub>4</sub>, b<sub>34</sub>, b<sub>5</sub>) via the formulas:
  <p align="center">
    &alpha;<sub>2</sub> = b<sub>2</sub><sup>2</sup> , &alpha;<sub>3</sub> = (b<sub>4</sub> + b<sub>34</sub>)<sup>2</sup> , &alpha;<sub>4</sub> = b<sub>4</sub><sup>2</sup> and &alpha;<sub>2</sub> = - b<sub>5</sub><sup>2</sup>
  </p>
  The only exception to this rule is provided by the non-generic cases in cells C<sub>4</sub> and C<sub>6</sub> (determined by Tables <a href="#TableLTxz">1</a> and <a href="#TableLTyz">2</a>), where we use &alpha;<sub>2</sub> = -b<sub>2</sub><sup>2</sup>. This change turns the non-genericity conditions from 
  in (b<sub>34</sub>)<sup>2</sup> = -in (b<sub>2</sub>)<sup>2</sup> to  
  in (b<sub>34</sub>)<sup>2</sup> = in (b<sub>2</sub>)<sup>2</sup> (for C<sub>6</sub>) and from in (b<sub>4</sub>)<sup>2</sup> = -in (b<sub>2</sub>)<sup>2</sup> to   in (b<sub>4</sub>)<sup>2</sup> = in (b<sub>2</sub>)<sup>2</sup> (for  C<sub>4</sub>). In this way we can construct examples over <b>Q</b>[t] where these genericity conditions are not satisfied.

  <a name="TOC"></a>
<p>Jump to:</p>
  <ul> <li> <a href="#Cell00">Cell C<sub>0,0</sub></a>: only generic behavior (<a href="#Table0.2.0">Table 0.2.0</a>);
    </li>
    <li> <a href="#Cell01">Cell C<sub>0,1</sub></a>: only generic behavior (<a href="#Table0.2.1">Table 0.2.1</a>);
    </li>
    <li> <a href="#Cell02">Cell C<sub>0,2</sub></a>: only generic behavior (<a href="#Table0.2.2">Table 0.2.2</a>);
    </li>
    <li> <a href="#Cell03">Cell C<sub>0,3</sub></a>: only generic behavior (<a href="#Table0.2.3">Table 0.2.3</a>);</li>
      <li> <a href="#Cell04">Cell C<sub>0,4</sub></a>: only generic behavior (<a href="#Table0.2.4">Table 0.2.4</a>);
    </li>
    <li> <a href="#Cell1">Cell C<sub>1</sub></a>: only generic behavior (<a href="#Table0.2.5">Table 0.2.5</a>);
    </li>
    
    <li> <a href="#Cell20">Cell C<sub>2,0</sub></a>: only generic behavior (<a href="#Table0.2.6">Table 0.2.6</a>);
    </li>
    <li> <a href="#Cell21">Cell C<sub>2,1</sub></a>: only generic behavior (<a href="#Table0.2.7">Table 0.2.7</a>);
    </li>
        <li> <a href="#Cell22">Cell C<sub>2,2</sub></a>: only generic behavior (<a href="#Table0.2.8">Table 0.2.8</a>);
    </li>
    <li> <a href="#Cell3">Cell C<sub>3</sub></a>: only generic behavior (<a href="#Table0.2.9">Table 0.2.9</a>);
    </li>
    <li> <a href="#Cell4">Cell C<sub>4</sub></a>: both generic  (<a href="#Table0.2.10">Table 0.2.10</a>) and non-generic (<a href="#Table0.2.11">Table 0.2.11</a>) behavior;
    </li>
    <li> <a href="#Cell5">Cell C<sub>5</sub></a>: both generic  (<a href="#Table0.2.12">Table 0.2.12</a>) and non-generic (<a href="#Table0.2.13">Table 0.2.13</a>) behavior;
    </li>
    <li> <a href="#Cell6">Cell C<sub>6</sub></a>: both generic  (<a href="#Table0.2.14">Table 0.2.14</a>) and non-generic (<a href="#Table0.2.15">Table 0.2.15</a>) behavior;
    </li>
    <li> <a href="#Cell70">Cell C<sub>7,0</sub></a>: both generic  (<a href="#Table0.2.16">Table 0.2.16</a>) and non-generic (<a href="#Table0.2.17">Table 0.2.17</a>) behavior;
    </li>
    <li> <a href="#Cell71">Cell C<sub>7,1</sub></a>: both generic  (<a href="#Table0.2.18">Table 0.2.18</a>) and non-generic (<a href="#Table0.2.19">Table 0.2.19</a>) behavior;
    </li>
    <li> <a href="#Cell72">Cell C<sub>7,2</sub></a>: both generic  (and <a href="#Table0.2.20">Table 0.2.20</a>) and non-generic (<a href="#Table0.2.21">Table 0.2.21</a>) behavior;
    </li>

      <li> <a href="#Cell8">Cell C<sub>8</sub></a>: both generic  (and <a href="#Table0.2.22">Table 0.2.22</a>) and non-generic behavior;
    </li>
</ul>

  		  <p>
      Back to <a href="#top">Top</a>
    </p>

  <a name="Cell00"></a>
<h3><u>Cell C</u><sub>0,0</sub>:</h3>

<a name="Table0.2.0"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.0: Theta Graph Files and Projections for  C<sub>0,0</sub> with sample point [0,-2,-7,-5].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>5</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>7</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t<sup>2</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta0MxlCell0.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta0_0_xyN.jpg" height="90" width="200"> <br>
		     </td> <td><img src="Theta0_0_xzN.jpg" height="90" width="200"><br>
		       </td><td><img src="Theta0_0_yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>


		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>

		  <a name="Cell01"></a>
<h3><u>Cell C</u><sub>0,1</sub>:</h3>

<a name="Table0.2.1"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.1: Theta Graph Files and Projections for  C<sub>0,1</sub> with sample point [0,-1,-5,-4].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>4</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>5</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta0MxlCell1.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta0_1_xyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta0_1_xzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta0_1_yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>


 		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>

		  <a name="Cell02"></a>
<h3><u>Cell C</u><sub>0,2</sub>:</h3>

<a name="Table0.2.2"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.2: Theta Graph Files and Projections for  C<sub>0,2</sub> with sample point [0,-1,-6,-3].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>3</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>6</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta0MxlCell2.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta0_2_xyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta0_2_xzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta0_2_yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>

		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>

		  <a name="Cell03"></a>
		  <h3><u>Cell C</u><sub>0,3</sub>:</h3>

<a name="Table0.2.3"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.3: Theta Graph Files and Projections for  C<sub>0,3</sub> with sample point [0,-1,-4,-3].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>3</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>4</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta0MxlCell3.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta0_3_xyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta0_3_xzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta0_3_yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>

		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>

		  <a name="Cell04"></a>
		  		  <h3><u>Cell C</u><sub>0,4</sub>:</h3>

<a name="Table0.2.4"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.4: Theta Graph Files and Projections for  C<sub>0,4</sub> with sample point [0,-1,-5,-3].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>3</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>5</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta0MxlCell4.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta0_4_xyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta0_4_xzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta0_4_yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>

		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>


<br>


<a name="Cell1"></a>
		  
		  		  		  <h3><u>Cell C</u><sub>1</sub>:</h3>

<a name="Table0.2.5"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.5: Theta Graph Files and Projections for  C<sub>1</sub> with sample point [0,-1,-3,-4].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>4</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>3</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta1.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta1xyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta1xzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta1yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>

		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>

		  <br>
		  
		  <a name="Cell20"></a>
		  <h3><u>Cell C</u><sub>2,0</sub>:</h3>

<a name="Table0.2.6"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.6: Theta Graph Files and Projections for  C<sub>2,0</sub> with sample point [0,-3,-6,-5].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>5</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>6</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t<sup>3</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta2MxlCell0.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta2_0_xyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta2_0_xzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta2_0_yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>

		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>

		  <a name="Cell21"></a>
<h3><u>Cell C</u><sub>2,1</sub>:</h3>

<a name="Table0.2.7"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.7: Theta Graph Files and Projections for  C<sub>2,1</sub> with sample point [0,-2,-5,-3].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>3</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>5</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t<sup>2</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta2MxlCell1.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta2_1_xyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta2_1_xzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta2_1_yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>

		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>

		  <a name="Cell22"></a>
<h3><u>Cell C</u><sub>2,2</sub>:</h3>

<a name="Table0.2.8"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.8: Theta Graph Files and Projections for  C<sub>2,2</sub> with sample point [0,-2,-4,-3].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>3</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>4</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t<sup>2</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta2MxlCell2.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta2_2_xyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta2_2_xzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta2_2_yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>

		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>

<br>
		  <a name="Cell3"></a>

		  		  		  		  <h3><u>Cell C</u><sub>3</sub>:</h3>

<a name="Table0.2.9"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.9: Theta Graph Files and Projections for  C<sub>3</sub> with sample point [0,-2,-3,-4].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 5 t<sup>4</sup> - 17 t<sup>5</sup><br>
       &nbsp;b<sub>34</sub> = 7 t<sup>3</sup> + 11 t<sup>9</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> = t<sup>2</sup>+ t<sup>6</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta3.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta3xyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta3xzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta3yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>

		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>




		  <a name="Cell4"></a>		  		  		  		  		  <h3><u>Cell C</u><sub>4</sub>:</h3>

										  In this case, cancellations in the expected initial terms can occur since the relevant leading terms are non-monomial (see Tables <a href="#TableLTxz">1</a> and <a href="#TableLTyz">2</a>).
										  In order to produce cancellations, we need  in (b<sub>4</sub>)<sup>2</sup> = -in (b<sub>2</sub>)<sup>2</sup>. To avoid computations with complex numbers,  we replace b<sub>2</sub> by i b<sub>2</sub>, i.e.
&alpha;<sub>2</sub> = - b<sub>2</sub>. With this reparameterization, cancellations will occur if (b<sub>4</sub>)<sup>2</sup> = in (b<sub>2</sub>)<sup>2</sup>.
As a result, we  unmark the point (4,0) from the (y,z)-Newton subdivision. So the unmarked (x,z)-Newton subdivision is unaltered. The resulting plane tropical curves in the generic and special cases agree, as expected.
				<br>						  <br>
										  
<a name="Table0.2.10"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.10: Theta Graph Files and Projections for Generic C<sub>4</sub> with sample point <br>[0,-1,-3,-3].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 17 t<sup>3</sup> + t<sup>6</sup><br>
       &nbsp;b<sub>34</sub> = 5 t<sup>3</sup> + t<sup>9</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> = 3 t + t<sup>7</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
           </td>  <td>     <a href="software/Theta4Generic.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta4GenxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta4GenxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta4GenyzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>



 <br>
 <br>
		  
<a name="Table0.2.11"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.11: Theta Graph Files and Projections for Special C<sub>4</sub> with sample point <br>[0,-1,-3,-3].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
&nbsp;&nbsp; b<sub>2</sub> = 5 t<sup>3</sup><br>
       &nbsp;b<sub>34</sub> = 5 t<sup>3</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 3 t + t<sup>7</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>

		     </td>  <td>     <a href="software/Theta4Cancellation.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta4CancellationxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta4CancellationxzN.jpg" height="90" width="200"><br></td><td><img src="Theta4CancellationyzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>

			  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>


	  
		  <br>
		  <a name="Cell5"></a>		  <h3><u>Cell C</u><sub>5</sub>:</h3>

										  In this case, cancellations in the expected initial terms can occur since the relevant leading terms are non-monomial (see Tables <a href="#TableLTxz">1</a> and <a href="#TableLTyz">2</a>).
										  In order to produce cancellations in both projections, we need  in (b<sub>4</sub>)<sup>2</sup> = in (b<sub>3</sub> b<sub>34</sub>). If that happens, the point y<sup>3</sup> in the (y,z)-projection drops height and we will obtain a potentially subdivided triangle T with vertices (1,0), (4,0) and (1,1) in the (y,z)-Newton subdivision. Two things can occur:
  <ul>  <li> the triangle T is not subdivided;
 </li>
    <li> the triangle is subdivided by the edge yz--y<sup>3</sup>. For this to occur, we need height(y<sup>3</sup>)>&omega;<sub>3</sub> + (&omega;<sub>5</sub>+&omega;<sub>3</sub>+&omega;<sub>2</sub>)/3. We scale our original sample vector by 3, set b<sub>5</sub>=1 and add a tail to b<sub>34</sub> of the form t <sup>- v<sub>34</sub>+e</sup> for some suitable integer e satisfying the previous height condition. In this case, e=1.										  </li></ul>
On the (x,z)-projection, the point x<sup>3</sup> drops height and we obtain a potentially subdivided triangle T' with vertices (1,0), (4,0) and (1,1) in the  (x,y)-Newton subdivision. Two things can occur:
<ul> <li>the triangle T' is not subdivided;
  </li>
  <li>the triangle T' is subdivided by the edge xz--x<sup>3</sup>.</li> 
  </ul>
<br>
<br>


				
<a name="Table0.2.12"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.12: Theta Graph Files and Projections for Generic C<sub>5</sub> with sample point <br>[0,-1,-2,-3].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 17 t<sup>3</sup> + 13 t<sup>4</sup><br>
       &nbsp;b<sub>34</sub> = 5 t<sup>2</sup> - t<sup>5</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> = 3 t + t<sup>7</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta5Generic.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta5GenxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta5GenxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta5GenyzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>



 <br>
 <br>
		  
<a name="Table0.2.13"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.13: Theta Graph Files and Projections for Special C<sub>5</sub> with sample points <br>[0,-1,-2,-3] and [0,-3,-6,-9], respectively.</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 17 t<sup>3</sup> + 13 t<sup>4</sup><br>
       &nbsp;b<sub>34</sub> = 4 t<sup>2</sup> - t<sup>5</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> = 2 t + t<sup>7</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta5Cancellation.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta5CancellationxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta5CancellationxzN.jpg" height="90" width="200"><br></td><td><img src="Theta5CancellationyzN.jpg" height="180" width="180"><br>
		   </td></tr>

		      <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 17 t<sup>9</sup> + 13 t<sup>12</sup><br>
       &nbsp;b<sub>34</sub> = 4 t<sup>6</sup> - t<sup>7</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> = 2 t<sup>3</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1<br>
     </td>  <td>     <a href="software/Theta5CancellationSubdivision.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta5CancSubdxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta5CancSubdxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta5CancSubdyzN.jpg" height="180" width="180"><br>
		   </td></tr>
 </table>

			  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>




		  

				<br>								  		 		  <a name="Cell6"></a> 		  		  		  <h3><u>Cell C</u><sub>6</sub>:</h3>

										  In this case, cancellations in the expected initial terms can occur since the relevant leading terms are non-monomial (see Tables <a href="#TableLTxz">1</a> and <a href="#TableLTyz">2</a>).

				  In order to produce cancellations, we need  in (b<sub>34</sub>)<sup>2</sup> = -in (b<sub>2</sub>)<sup>2</sup>. To avoid computations with complex numbers,  we replace b<sub>2</sub> by i b<sub>2</sub>, i.e.
&alpha;<sub>2</sub> = - b<sub>2</sub>. With this reparameterization, cancellations will occur if (b<sub>34</sub>)<sup>2</sup> = in (b<sub>2</sub>)<sup>2</sup>.

If that happens, the point y<sup>3</sup> drops height in the (y,z)-projection and we will obtain a potentially subdivided triangle T with vertices (2,0), (5,0) and (2,2) in the (y,z)-Newton subdivision. Two things can occur:
  <ul>  <li> the triangle T is not subdivided;
 </li>
    <li> the triangle T is subdivided by the edge y<sup>2</sup> z<sup>2</sup> -- y<sup>3</sup>. For this to occur, we need height(y<sup>3</sup>) > 2 (&omega;<sub>5</sub>+&omega;<sub>4</sub>+&omega;<sub>2</sub>)/3. We scale our original sample vector by 3, set b<sub>2</sub>=t<sup>-&omega;<sub>2</sub>/2</sup> and add a tail to b<sub>34</sub> of the form t <sup>- v<sub>34</sub>+e</sup> for some suitable integer e satisfying the previous height condition. In this case, e=1.										  </li></ul>
On the (x,z)-projection, the point x<sup>3</sup> drops height and we obtain a potentially subdivided triangle T' with vertices (2,0), (5,0) and (2,1) in the  (x,y)-Newton subdivision. Two things can occur:
<ul> <li>the triangle T' is not subdivided;
  </li>
  <li>the triangle T' is subdivided by the edge x<sup>2</sup> z -- x<sup>3</sup>.</li> 
  </ul>
<br>
<br>

				
<a name="Table0.2.14"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.14: Theta Graph Files and Projections for Generic C<sub>6</sub> with sample point <br>[0,-2,-3,-3].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 17 t<sup>3</sup> + t<sup>6</sup><br>
       &nbsp;b<sub>34</sub> = 5 t<sup>3</sup> + t<sup>10</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> = 4 t<sup>2</sup> + t<sup>5</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta6Generic.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta6GenxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta6GenxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta6GenyzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>



 <br>
 <br>
		  
<a name="Table0.2.15"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.15: Theta Graph Files and Projections for Special C<sub>6</sub> with sample points <br>[0,-2,-3,-3] and [0,-6,-9,-9], respectively.</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = t<sup>3</sup> + t<sup>6</sup><br>
       &nbsp;b<sub>34</sub> = t<sup>3</sup> + t<sup>10</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> = 4 t<sup>2</sup> + t<sup>5</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta6Cancellation.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta6CancellationxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta6CancellationxzN.jpg" height="90" width="200"><br></td><td><img src="Theta6CancellationyzN.jpg" height="180" width="180"><br>
		   </td></tr>

		      <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = t<sup>9</sup><br>
       &nbsp;b<sub>34</sub> =  t<sup>9</sup> + t<sup>10</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> =  t<sup>6</sup> + t<sup>15</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1 + t<sup>6</sup><br>
     </td>  <td>     <a href="software/Theta6CancellationSubdivision.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta6CancSubdxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta6CancSubdxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta6CancSubdyzN.jpg" height="180" width="180"><br>
		   </td></tr>
 </table>

			  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>



		  <br>

		  <a name="Cell70"></a>
		  <h3><u>Cell C</u><sub>7,0</sub>:</h3>

				
										  In this case, cancellations in the expected initial terms can occur since the relevant leading terms are non-monomial (see Tables <a href="#TableLTxz">1</a> and <a href="#TableLTyz">2</a>).
										  In order to produce cancellations in both projections, we need  in (b<sub>4</sub>)<sup>2</sup> = in (b<sub>2</sub> b<sub>5</sub>). If that happens,  the point y<sup>3</sup> in the (y,z)-projection drops height and we will obtain a potentially subdivided triangle T with vertices (1,0), (4,0) and (1,1). Two things can occur:
  <ul>  <li> the triangle T is not subdivided;
    </li>
    <li> the triangle T is subdivided by the edge yz--y<sup>3</sup>. For this to occur, we need height(y<sup>3</sup>)> 2 d<sub>34</sub>/3 + &omega;<sub>2</sub> + &omega;<sub>3</sub> +  7 &omega;<sub>5</sub>/3. We scale our original sample vector by 3, set b<sub>5</sub>=1 and add a tail to b<sub>2</sub> of the form t <sup>- &omega;<sub>2</sub>/2 + e</sup> for some suitable integer e satisfying the previous height condition. In this case, e=1.										  </li></ul>
On the (x,z)-projection, the point x<sup>3</sup> becomes unmarked and we obtain a trapezoid with vertices (1,0), (5,0), (2,1) and (1,1) that cannot be further subdivided.
<br>
<br>


				
<a name="Table0.2.16"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.16: Theta Graph Files and Projections for Generic C<sub>7,0</sub> with sample point <br>[0,-2,-5,-4].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>4</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>5</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t<sup>2</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup> <br>
     </td>  <td>     <a href="software/Theta7_0_Generic.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta7_0_GenxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta7_0_GenxzN.jpg" height="90" width="200"><br> 
</td><td><img src="Theta7_0_GenyzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>



 <br>
 <br>
		  
<a name="Table0.2.17"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.17: Theta Graph Files and Projections for Special C<sub>7,0</sub> with sample points <br>[0,-2,-5,-4] and [0,-6,-15,-12], respectively.</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 4 t<sup>4</sup> + t<sup>16</sup><br>
       &nbsp;b<sub>34</sub> =  t<sup>5</sup> + t<sup>10</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> =  2 t<sup>2</sup> + t<sup>5</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1 + t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta7_0_Cancellation.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta7_0_CancellationxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta7_0_CancellationxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta7_0_CancellationyzN.jpg" height="180" width="180"><br>
		   </td></tr>

		      <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 4 t<sup>12</sup> + t<sup>13</sup><br>
       &nbsp;b<sub>34</sub> = t<sup>15</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 2 t<sup>6</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1<br>
     </td>  <td>     <a href="software/Theta7_0_CancellationSubdivision.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta7_0_CancSubdxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta7_0_CancSubdxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta7_0_CancSubdyzN.jpg" height="180" width="180"><br>
		   </td></tr>
 </table>

			  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>


		  <a name="Cell71"></a>
		  <h3><u>Cell C</u><sub>7,1</sub>:</h3>

				
										  In this case, cancellations in the expected initial terms can occur since the relevant leading terms are non-monomial (see Tables <a href="#TableLTxz">1</a> and <a href="#TableLTyz">2</a>).
										  In order to produce cancellations in both projections, we need  in (b<sub>4</sub>)<sup>2</sup> = in (b<sub>2</sub> b<sub>5</sub>). If that happens,  the point y<sup>3</sup> in the (y,z)-projection drops height and we will obtain a potentially subdivided triangle T with vertices (1,0), (4,0) and (1,1). Two things can occur:
  <ul>  <li> the triangle T is not subdivided;
    </li>
    <li> the triangle T is subdivided by the edge yz--y<sup>3</sup>. For this to occur, we need height(y<sup>3</sup>)> 2 d<sub>34</sub>/3 + &omega;<sub>2</sub> + &omega;<sub>3</sub> +  7 &omega;<sub>5</sub>/3. We  add a tail to b<sub>2</sub> of the form t <sup>- &omega;<sub>2</sub>/2 + e</sup> for some suitable integer e satisfying the previous height condition. In this case, e=1.										  </li></ul>
On the (x,z)-projection, the point x<sup>3</sup> becomes unmarked and we obtain a trapezoid with vertices (1,0), (5,0), (2,1) and (1,1) that cannot be further subdivided.
<br>
<br>


				
<a name="Table0.2.18"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.18: Theta Graph Files and Projections for Generic C<sub>7,1</sub> with sample point <br>[0,-1,-4,-2].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>2</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>4</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup> <br>
     </td>  <td>     <a href="software/Theta7_1_Generic.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta7_1_GenxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta7_1_GenxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta7_1_GenyzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>



 <br>
 <br>
		  
<a name="Table0.2.19"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.19: Theta Graph Files and Projections for Special C<sub>7,1</sub> with sample point <br>[0,-1,-4,-2].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 4 t<sup>2</sup> + t<sup>16</sup><br>
       &nbsp;b<sub>34</sub> =  t<sup>4</sup> + t<sup>10</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> =  2 t + t<sup>5</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1 + t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta7_1_Cancellation.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta7_1_CancellationxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta7_1_CancellationxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta7_1_CancellationyzN.jpg" height="180" width="180"><br>
		   </td></tr>

		      <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 4 t<sup>2</sup> + t<sup>3</sup><br>
       &nbsp;b<sub>34</sub> = t<sup>4</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 2 t <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1<br>
     </td>  <td>     <a href="software/Theta7_1_CancellationSubdivision.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta7_1_CancSubdxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta7_1_CancSubdxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta7_1_CancSubdyzN.jpg" height="180" width="180"><br>
		   </td></tr>
 </table>

			  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>



		  <a name="Cell72"></a>
		  <h3><u>Cell C</u><sub>7,2</sub>:</h3>

				
										  In this case, cancellations in the expected initial terms can occur since the relevant leading terms are non-monomial (see Tables <a href="#TableLTxz">1</a> and <a href="#TableLTyz">2</a>).
										  In order to produce cancellations in both projections, we need  in (b<sub>4</sub>)<sup>2</sup> = in (b<sub>2</sub> b<sub>5</sub>). If that happens,  the point y<sup>3</sup> in the (y,z)-projection drops in height and we  obtain a potentially subdivided triangle T with vertices (1,0), (4,0) and (1,1). Two things can occur:
  <ul>  <li> the triangle T is not subdivided;
    </li>
    <li> the triangle T is subdivided by the edge yz--y<sup>3</sup>. For this to occur, we need height(y<sup>3</sup>)> 2 d<sub>34</sub>/3 + &omega;<sub>2</sub> + &omega;<sub>3</sub> +  7 &omega;<sub>5</sub>/3. We scale our original sample vector by 3, set b<sub>5</sub>=1 and add a tail to b<sub>2</sub> of the form t <sup>- &omega;<sub>2</sub>/2 + e</sup> for some suitable integer e satisfying the previous height condition. In this case, e=1.										  </li></ul>
On the (x,z)-projection, the point x<sup>3</sup> becomes unmarked and we obtain a trapezoid with vertices (1,0), (5,0), (2,1) and (1,1) that cannot be further subdivided.
<br>
<br>


				
<a name="Table0.2.20"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.20: Theta Graph Files and Projections for Generic C<sub>7,2</sub> with sample point <br>[0,-1,-3,-2].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 3 t<sup>2</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>3</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 11 t <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup> <br>
     </td>  <td>     <a href="software/Theta7_2_Generic.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta7_2_GenxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta7_2_GenxzN.jpg" height="90" width="200"><br>
		     </td><td><img src="Theta7_2_GenyzN.jpg" height="180" width="180"><br>
		   </td></tr> 
 </table>



 <br>
 <br>
		  
<a name="Table0.2.21"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.21: Theta Graph Files and Projections for Special C<sub>7,2</sub> with sample points <br>[0,-1,-3,-2] and [0,-3,-9,-6], respectively.</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
 		   <tr align="center"><td align="left">
     &nbsp;&nbsp; b<sub>2</sub> = 4 t<sup>2</sup> <br>
       &nbsp;b<sub>34</sub> = t<sup>3</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 2 t <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1 + t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta7_2_Cancellation.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta7_2_CancellationxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta7_2_CancellationxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta7_2_CancellationyzN.jpg" height="180" width="180"><br>
		   </td></tr>

		      <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 4 t<sup>6</sup> + t<sup>7</sup><br>
       &nbsp;b<sub>34</sub> =  t<sup>9</sup><br>
       &nbsp;&nbsp; b<sub>4</sub> =  2 t<sup>3</sup> <br>
       &nbsp;&nbsp; b<sub>5</sub> = 1 <br>
     </td>  <td>     <a href="software/Theta7_2_CancellationSubdivision.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta7_2_CancSubdxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta7_2_CancSubdxzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta7_2_CancSubdyzN.jpg" height="180" width="180"><br>
		   </td></tr>
 </table>

			  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>



		  <br>
		  <a name="Cell8"></a>		  
		  		  		  <h3><u>Cell C</u><sub>8</sub>:</h3>
										  In this case, cancellations in the expected initial terms can occur since the relevant leading terms are non-monomial (see Tables <a href="#TableLTxz">1</a> and <a href="#TableLTyz">2</a>). Depending on our choice of factors to cancel (determined by <a href="#TableLTxz">Tables 1</a> and <a href="#TableLTyz">2</a>), the effect of cancellations will be to unmark the points y<sup>2</sup> z or  y<sup>3</sup> and/or y<sup>4</sup> on the (y,z)-Newton subdivision and unmark x<sup>3</sup> on the (x,z)-Newton subdivision. This has no impact on the tropical world, so we omit including an example.
						  <br>
						  <br>
						  
<a name="Table0.2.22"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.2.22: Theta Graph Files and Projections for  Generic C<sub>8</sub> with sample point <br>[0,-1,-2,-2].</b></font></em></caption>
   <tr align="center"> 		<td><b>Parameters</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td>	 <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
      &nbsp;&nbsp; b<sub>2</sub> = 17 t<sup>2</sup> + t<sup>6</sup> <br>
       &nbsp;b<sub>34</sub> = 5 t<sup>2</sup> + t<sup>10</sup> <br>
       &nbsp;&nbsp; b<sub>4</sub> = 4 t + t<sup>5</sup><br>
       &nbsp;&nbsp; b<sub>5</sub> = 1+t<sup>2</sup><br>
     </td>  <td>     <a href="software/Theta8.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="Theta8xyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="Theta8xzN.jpg" height="90" width="200"><br>
</td><td><img src="Theta8yzN.jpg" height="180" width="180"><br>
</td></tr> 
 </table>

		  <p>
      Back to  <a href="#TOC">Table of Contents</a>
    </p>
<br>
		  <p>
      Back to <a href="#top">Top</a>
    </p>
<br>

		  <a name="Fig8"></a>
		  <h3> <b>&sect;0.3</b> Type <b>(III)</b> Cone (Figure Eight):</h3>
		  

<p>
In addition to the modification along F and its lifting f, we compute a vertical modification along MAX{X,&omega;<sub>4</sub>} with lifting u = x - &alpha;<sub>4</sub>. This produces a faithful tropicalization at the level of the extended skeleta. We recover the resulting tropical curve in <b>R<sup>4</sup></b> by means of the planar (x,y), (x,z), (u,y) and (u,z)-projections.
</p>


	<a name="Table0.3"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.3: Figure Eight Graph Files and Projections.</b></font></em></caption>
   <tr align="center"> 		<td><b>Branch points</b>
       </td><td><b>Singular Scripts</b></td>
     <td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td> <td><b>(u,y)-subdivision</b></td>	 <td><b>(u,z)-subdivision</b></td><td><b>(y,z)-subdivision</b></td></tr>
  <tr border="5"></tr>
  <tr align="center"><td align="left">
            &nbsp;&alpha;<sub>2</sub> = (t<sup>9</sup>+t<sup>12</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>3</sub> = (t<sup>5</sup>+t<sup>9</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>4</sub> = (3 t<sup>5</sup>+t<sup>8</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>5</sub> = -(1+t<sup>5</sup>)<sup>2</sup> <br>
     </td>  <td>     <a href="software/FigEightvertical.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="FigEightxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="FigEightxzN.jpg" height="90" width="200"><br>
    </td>

<td><img src="FigEightVerticaluyN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="FigEightVerticaluzN.jpg" height="90" width="200"><br></td>
    <td><img src="FigEightRefyzN.jpg" height="180" width="180"><br>
</td></tr> 
										




		   <tr border="5"></tr>
  <tr align="center"><td align="left">
            &nbsp;&alpha;<sub>2</sub> = (t<sup>9</sup>+t<sup>12</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>3</sub> = (t<sup>5</sup>+t<sup>9</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>4</sub> = (3 t<sup>5</sup>+t<sup>8</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>5</sub> = -(1+t<sup>5</sup>)<sup>2</sup> <br>
     </td>  <td>     <a href="software/FigEightRefvertical.sing">Refinement Script</a><br>(t<sup>&epsilon;</sup> and t<sup>&epsilon;'</sup>)<br>
       &epsilon; = 3 <br>
       &epsilon;'= 4
     </td><td><img src="FigEightRefxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="FigEightRefxzN.jpg" height="90" width="200"><br>
    </td>

<td><img src="FigEightRefVerticaluyN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="FigEightRefVerticaluzN.jpg" height="90" width="200"><br>


    <td><img src="FigEightRefyzN.jpg" height="180" width="180"><br>
</td></tr> 
												     </table>

 
			  <p>
      Back to <a href="#top">Top</a>
    </p>
<br>
			  <a name="TypeIV"></a>
	<h3> <b>&sect;0.4</b> Type <b>(IV)</b> Cone:</h3>
The following files are used to compute the negative valuation of the j-invariant of the curve dual to the genus 1 vertex on the xy-projection.
<ul>
  <li><a href="software/genusComputationsTypeIV-V.sing">
      Singular Script</a> to compute the j-invariant of the curve. <a href="software/jC2Output.txt">[Plain text output]</a></li>
    <li> <a href="software/jC2OutputNumAndDenom.sage">
      Sage file</a> containg the input numerator and denominator of the j-invariant (the file is in plain text).</li>
  <li> <a href="software/macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage">Sage script</a> of auxiliary functions for Gr&ouml;bner fan computations, subdivisions of cones induced by Gr&ouml;bner fans, leading terms with respect to weight vectors.</li>
  <li><a href="software/ComputationOfJInvariantsTypeIV.sage">Sage script</a> that computes the leading term (by our own implementation and by generating a script to run in Macaulay 2) of both the numerator and denominator of the j-invariant, factors the resulting forms and checks the Type (VI) Cone lies in a single cone of both the numerator and denominator of the j-invariant.</li>    <li> <a href="software/jC2TypeIV.m2">Macaulay 2 file</a> that computes the leading terms  of both the numerator and denominator of the j-invariant. The output of the computation is commented within the file.
  </li>
  <li><a href="software/GrobnerConeComputationsjC2.sage">Sage script</a> that computes the Gr&ouml;bner cones of the numerator and denominator of the j-invariant. The file records the f-vector, rays and maximal cones. <a href="software/GFjC2.tar.gz">[Compressed output of the Gr&ouml;bner fan and its maximal cones]</a>
    </li>
   </ul>

<p>
In addition to the modification along F and its lifting f, we compute a vertical modification along MAX{X,&omega;<sub>4</sub>} with lifting u = x - &alpha;<sub>4</sub>. This produces a faithful tropicalization at the level of the extended skeleta. We recover the resulting tropical curve in <b>R<sup>4</sup></b> by means of the planar (x,y), (x,z) and (u,y)-projections. As the table shows, the (u,z)-projection is indistinguishable from (u,y) in the tropical world.
</p>


	<a name="Table0.4"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.4: Type IV Graph Files and Projections.</b></font></em></caption>
   <tr align="center"> 		<td><b>Branch points</b>
       </td><td><b>Singular Scripts</b></td>
     <td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td> <td><b>(u,y)-subdivision</b></td>	 <td><b>(u,z)-subdivision</b></td><td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
  <tr align="center"><td align="left">
      &nbsp;&alpha;<sub>2</sub> = (t<sup>14</sup>+t<sup>16</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>3</sub> = (t<sup>5</sup>+t<sup>9</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>4</sub> = (3 +t<sup>8</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>5</sub> = - (1+t<sup>5</sup>)<sup>2</sup> <br>
     </td>  <td>     <a href="software/TypeIVvertical.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="TypeIVxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="TypeIVxzN.jpg" height="90" width="200"><br>
</td>
 <td><img src="TypeIVVerticaluyN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="TypeIVVerticaluzN.jpg" height="90" width="200"><br>
</td>

    <td><img src="TypeIVyzN.jpg" height="180" width="180"><br>
 </td></tr> 

   <tr border="5"></tr>
  <tr align="center"><td align="left">
      &nbsp;&alpha;<sub>2</sub> = (t<sup>14</sup>+t<sup>16</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>3</sub> = (t<sup>5</sup>+t<sup>9</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>4</sub> = (3 +t<sup>8</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>5</sub> = - (1+t<sup>5</sup>)<sup>2</sup> <br>
     </td>  <td>     <a href="software/TypeIVRefvertical.sing">Refinement Script</a><br>(t<sup>&epsilon;</sup> only)<br>
       &epsilon; = 8 <br>
     </td><td><img src="TypeIVRefxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="TypeIVRefxzN.jpg" height="90" width="200"><br>
    </td>

 <td><img src="TypeIVRefVerticaluyN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="TypeIVRefVerticaluzN.jpg" height="90" width="200"><br>
</td>

    <td><img src="TypeIVRefyzN.jpg" height="180" width="180"><br>
</td></tr> 

													     </table>

<br>

			  <p>
      Back to <a href="#top">Top</a>
    </p>

 			  <br>
<a name="TypeV"></a>
	<h3> <b>&sect;0.5</b> Type <b>(V)</b> Cone:</h3>

<p>The following files are used to compute the negative valuation of the j-invariant of the curves dual to each of the genus 1 vertices on the xy-projection.
<ul>
  <li><a href="software/genusComputationsTypeIV-V.sing">
      Singular Script</a> to compute the j-invariant of the curves.  <a href="software/jC1Output.txt">[Plain text output of the rightmost vertex]</a>. <a href="software/jC2Output.txt">[Plain text output of the leftmost vertex]</a></li>
  <li> <a href="software/jC1OutputNumAndDenom.sage">
      Sage file</a> containg the input numerator and denominator of the j-invariant of the leftmost vertex (the file is in plain text).</li>
  <li> <a href="software/jC2OutputNumAndDenom.sage">
      Sage file</a> containg the input numerator and denominator of the j-invariant of the rightmost vertex (the file is in plain text).</li>
  <li> <a href="software/macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage">Sage script</a> of auxiliary functions for Gr&ouml;bner fan computations, subdivisions of cones induced by Gr&ouml;bner fans, leading terms with respect to weight vectors.</li>
  <li><a href="software/ComputationOfJInvariantsTypeV.sage">Sage script</a> that computes the leading term (by our own implementation and by generating a script to run in Macaulay 2) of both the numerator and denominator of the two j-invariants, factors the resulting forms and checks the Type (V) Cone lies in a single cone of both the numerator and denominator of the two j-invariant.</li>
  <li> <a href="software/jC1TypeV.m2">Macaulay 2 file</a> that computes the leading terms  of both the numerator and denominator of the j-invariant of the leftmost vertex. The output of the computation is commented within the file.
  </li>
    <li> <a href="software/jC2TypeIV.m2">Macaulay 2 file</a> that computes the leading terms  of both the numerator and denominator of the j-invariant of the rightmost vertex. The output of the computation is commented within the file.
  </li>
  <li><a href="software/GrobnerConeComputationsjC1.sage">Sage script</a> that computes the Gr&ouml;bner cones of the numerator and denominator of the j-invariant of the leftmost vertex. The file records the f-vector, rays and maximal cones. <a href="software/GFjC1.tar.gz">[Compressed output of the Gr&ouml;bner fan and its maximal cones]</a>
    </li>
  <li><a href="software/GrobnerConeComputationsjC2.sage">Sage script</a> that computes the Gr&ouml;bner cones of the numerator and denominator of the j-invariant of the rightmost vertex. The file records the f-vector, rays and maximal cones. <a href="software/GFjC2.tar.gz">[Compressed output of the Gr&ouml;bner fan and its maximal cones]</a>
    </li>
   </ul>
</p>
<br>
<p>
If we compute two successive vertical modifications along MAX{X,&omega;<sub>4</sub>} and MAX{X,&omega;<sub>2</sub>} (in that order), with liftings z<sub>2</sub> = x - &alpha;<sub>2</sub>, and z<sub>4</sub> = x - &alpha;<sub>4</sub>, we produce a faithful tropicalization at the level of the extended skeleta. We can compute the resulting tropical curve in <b>R<sup>4</sup></b> by means of the planar (x,y), (z<sub>2</sub>,y) and (z<sub>4</sub>,y)-projections.
</p>

	<a name="Table0.5"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.5: Type V Graph Files and Projections associated to two vertical modifications.</b></font></em></caption>
   <tr align="center"> 		<td><b>Branch points</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(z<sub>2</sub>,y)-subdivision</b></td>	 <td><b>(z<sub>4</sub>,y)-subdivision</b></td></tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">

      &nbsp;&alpha;<sub>2</sub> = (5 t<sup>14</sup>+t<sup>16</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>3</sub> = (t<sup>14</sup>+t<sup>19</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>4</sub> = (3 +t<sup>8</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>5</sub> = - (1+t<sup>5</sup>)<sup>2</sup> <br>
     </td>  <td>     <a href="software/TypeVvertical.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="TypeVxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="TypeVVerticalz2yN.jpg" height="90" width="200"><br>
</td><td><img src="TypeVVerticalz4yN.jpg" height="90" width="200"><br>
</td></tr> 


													     </table>

			  <p>
      Back to <a href="#top">Top</a>
    </p>

			  <br>
			  <a name="TypeVI"></a>
	<h3> <b>&sect;0.6</b> Type <b>(VI)</b> Cone:</h3>
	There are several possibilities for the <b>(x,z)</b>-projection, depending on the genericity of the initial forms of &alpha;<sub>3</sub>, &alpha;<sub>4</sub>, &alpha;<sub>5</sub>, &beta;<sub>3</sub> and &beta;<sub>4</sub> with respect to the expected coefficients for x<sup>3</sup> and x<sup>4</sup>.
	<ul>
	  <li> <b>Genericity for x<sup>4</sup>:</b> &nbsp; &nbsp;  in(&alpha;<sub>3</sub>) + in(&alpha;<sub>4</sub>) &ne; 0,
	  </li>
	  <li>
  <b>Genericity for x<sup>3</sup>:</b> &nbsp; &nbsp;
  in(&alpha;<sub>5</sub>) (in(&beta;<sub>3</sub>) - in(&beta;<sub>4</sub>))<sup>2</sup> + in(&alpha;<sub>3</sub>) in(&alpha;<sub>4</sub>) &ne; 0. </li>
	</ul>


	<br>
			  		  		  <h3><u>Generic for x<sup>3</sup> (any condition for x<sup>4</sup>)</u>:</h3>


 <p>
 In addition to the modification along F and its lifting f, we compute two successive vertical modifications along MAX{X,&omega;<sub>4</sub>}, with liftings z<sub>3</sub> = x - &alpha;<sub>3</sub>, and z<sub>4</sub> = x - &alpha;<sub>4</sub>. This produces a faithful tropicalization at the level of the extended skeleta. We recover the resulting tropical curve in <b>R<sup>5</sup></b> by means of the planar (x,y), (z<sub>3</sub>,y) and (z<sub>4</sub>,y)-projections. Notice that the the last two agree with the (z<sub>4</sub>,y) and (z<sub>4</sub>,z)-projections so the latter ones need not be plotted.
</p>


	<a name="Table0.6.0"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.6.0: Type VI Graph Files and Projections in the generic case for x<sup>3</sup>.</b></font></em></caption>
   <tr align="center"> 		<td><b>Branch points</b>
       </td><td><b>Singular Scripts</b></td>
     <td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td> <td><b>(z<sub>3</sub>,y)- and (z<sub>4</sub>,y)-subdivisions</b></td>	 <td><b>(z<sub>3</sub>,z)- and (z<sub>4</sub>,z)-subdivision</b></td>  <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
  <tr align="center"><td align="left">
      &alpha;<sub>2</sub>=(t<sup>14</sup>+t<sup>16</sup>)<sup>2</sup> <br>
       &alpha;<sub>3</sub>= (5+t<sup>9</sup>)<sup>2</sup> <br>
       &alpha;<sub>4</sub>= (3 +t<sup>8</sup>)<sup>2</sup> <br>
       &alpha;<sub>5</sub>= - (1+t<sup>5</sup>)<sup>2</sup> <br>
     </td>  <td><a href="software/TypeVIvertical.sing">Standard Script</a><br>(no ref.)
     </td><td><img src="TypeVIxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="TypeVIxzN.jpg" height="90" width="200"><br>
</td>
 <td><img src="TypeVIVerticalz3yN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="TypeVIVerticalz3zN.jpg" height="90" width="200"><br>
</td>
  
    <td><img src="TypeVIyzN.jpg" height="180" width="180"><br>
 </td></tr> 
   <tr border="5"></tr>
  <tr align="center"><td align="left">
      &alpha;<sub>2</sub>=(t<sup>14</sup>+t<sup>16</sup>)<sup>2</sup> <br>
       &alpha;<sub>3</sub>= (5+t<sup>9</sup>)<sup>2</sup> <br>
       &alpha;<sub>4</sub>= (3 +t<sup>8</sup>)<sup>2</sup> <br>
       &alpha;<sub>5</sub>= - (1+t<sup>5</sup>)<sup>2</sup> <br>
    </td>  <td>     <a href="software/TypeVIRefvertical.sing">Refinement Script</a><br>(t<sup>&epsilon;</sup> only)<br>
       &epsilon; = 13 <br>
     </td><td><img src="TypeVIxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="TypeVIRefxzN.jpg" height="90" width="200"><br>
</td>
 <td><img src="TypeVIVerticalz3yN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="TypeVIRefVerticalz3zN.jpg" height="90" width="200"><br>
</td>
  
    <td><img src="TypeVIRefyzN.jpg" height="180" width="180"><br>
 </td></tr> 

			     </table>

<br>

			  <p>
      Back to <a href="#top">Top</a>
    </p>

			  <br>
			  
			  		  		  <h3><u>Generic for x<sup>4</sup>, Non-Generic for x<sup>3</sup> but  x<sup>3</sup> marked</u>:</h3>



<p>
 In addition to the modification along F and its lifting f, we compute two successive vertical modifications along MAX{X,&omega;<sub>4</sub>}, with liftings z<sub>3</sub> = x - &alpha;<sub>3</sub>, and z<sub>4</sub> = x - &alpha;<sub>4</sub>. This produces a faithful tropicalization at the level of the extended skeleta. We recover the resulting tropical curve in <b>R<sup>5</sup></b> by means of the planar (x,y), (z<sub>3</sub>,y) and (z<sub>3</sub>,z)-projections. Notice that the the last two agree with the (z<sub>4</sub>,y) and (z<sub>4</sub>,z)-projections so the latter ones need not be plotted.
</p>


	<a name="Table0.6.1"></a>
 <table  border="5" align="center">
   <caption> <em><font size=+1><b>Table 0.6.1: Type VI Graph Files and Projections in the non-generic case for x<sup>3</sup> but x<sup>3</sup> marked.</b></font></em></caption>
   <tr align="center"> 		<td><b>Branch points</b>
       </td><td><b>Singular Scripts</b></td>
     <td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td> <td><b>(z<sub>3</sub>,y)- and (z<sub>4</sub>,y)-subdivisions</b></td>	 <td><b>(z<sub>3</sub>,z)- and (z<sub>4</sub>,z)-subdivision</b></td>  <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
  <tr align="center"><td align="left">
      &alpha;<sub>2</sub>=(t<sup>14</sup>+t<sup>16</sup>)<sup>2</sup> <br>
       &alpha;<sub>3</sub>= (2+t<sup>9</sup>)<sup>2</sup> <br>
       &alpha;<sub>4</sub>= (1 +t<sup>8</sup>)<sup>2</sup> <br>
       &alpha;<sub>5</sub>= - (2+t<sup>5</sup>)<sup>2</sup> <br>
     </td>  <td><a href="software/TypeVINonGenericx3vertical.sing">Standard Script</a><br>(no ref.)
     </td><td><img src="TypeVIxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="TypeVINonGenericx3_xzN.jpg" height="90" width="200"><br>
</td>
 <td><img src="TypeVINonGenericx3Vertical_z3yN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="TypeVINonGenericx3Vertical_z3zN.jpg" height="90" width="200"><br> 
       <img src="TypeVINonGenericx3Vertical_z4zN.jpg" height="90" width="200"><br>
</td>
  

  <td><img src="TypeVINonGenericx3_yzN.jpg" height="180" width="180"><br>
    </td>
   
  </tr> 
   <tr border="5"></tr>
  <tr align="center"><td align="left">
      &alpha;<sub>2</sub>=(t<sup>14</sup>+t<sup>16</sup>)<sup>2</sup> <br>
       &alpha;<sub>3</sub>= (5+t<sup>9</sup>)<sup>2</sup> <br>
       &alpha;<sub>4</sub>= (3 +t<sup>8</sup>)<sup>2</sup> <br>
       &alpha;<sub>5</sub>= - (1+t<sup>5</sup>)<sup>2</sup> <br>
    </td>  <td>     <a href="software/TypeVIRefvertical.sing">Refinement Script</a><br>(t<sup>&epsilon;</sup> only)<br>
       &epsilon; = 13 <br>
     </td><td><img src="TypeVIxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="TypeVIRefNonGenericx3_xzN.jpg" height="90" width="200"><br>
</td>
 <td><img src="TypeVINonGenericx3Vertical_z3yN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="TypeVIRefNonGenericx3Vertical_z3zN.jpg" height="90" width="200"><br>
    <img src="TypeVIRefNonGenericx3Vertical_z4zN.jpg" height="90" width="200"><br></td>

  <td><img src="TypeVIRefNonGenericx3_yzN.jpg" height="180" width="180"><br>
    </td>

			     </table>

<br>

			  <p>
      Back to <a href="#top">Top</a>
    </p>


 <br>

			  		  		  <h3><u>Generic for x<sup>4</sup>, Non-Generic for x<sup>3</sup> and  x<sup>3</sup> unmarked</u>:</h3>



<p>
 In addition to the modification along F and its lifting f, we compute two successive vertical modifications along MAX{X,&omega;<sub>4</sub>}, with liftings z<sub>3</sub> = x - &alpha;<sub>3</sub>, and z<sub>4</sub> = x - &alpha;<sub>4</sub>. This produces a faithful tropicalization at the level of the extended skeleta. We recover the resulting tropical curve in <b>R<sup>5</sup></b> by means of the planar (x,y), (z<sub>3</sub>,y) and (z<sub>3</sub>,z)-projections. Notice that the the last two agree with the (z<sub>4</sub>,y) and (z<sub>4</sub>,z)-projections so the latter ones need not be plotted.
</p>


	<a name="Table0.6.2"></a>
 <table  border="5" align="center">
   <caption> <em><font size=+1><b>Table 0.6.2: Type VI Graph Files and Projections in the non-generic case for x<sup>3</sup> and x<sup>3</sup> unmarked.</b></font></em></caption>
   <tr align="center"> 		<td><b>Branch points</b>
       </td><td><b>Singular Scripts</b></td>
     <td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td> <td><b>(z<sub>3</sub>,y)- and (z<sub>4</sub>,y)-subdivisions</b></td>	 <td><b>(z<sub>3</sub>,z)- and (z<sub>4</sub>,z)-subdivision</b></td>  <td><b>(y,z)-subdivision</b></td></tr>
   <tr border="5"></tr>
  <tr align="center"><td align="left">
      &alpha;<sub>2</sub>=(t<sup>14</sup>+t<sup>16</sup>)<sup>2</sup> <br>
       &alpha;<sub>3</sub>= (2)<sup>2</sup> <br>
       &alpha;<sub>4</sub>= (1)<sup>2</sup> <br>
       &alpha;<sub>5</sub>= - (2)<sup>2</sup> <br>
     </td>  <td><a href="software/TypeVINonGenericx3Vanishingx3vertical.sing">Standard Script</a><br>(no ref.)
     </td><td><img src="TypeVIxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="TypeVINonGenericx3Nox3_xzN.jpg" height="90" width="200"><br>
</td>
 <td><img src="TypeVINonGenericx3Nox3Vertical_z3yN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="TypeVINonGenericx3Nox3Vertical_z3zN.jpg" height="90" width="200"><br>       <img src="TypeVINonGenericx3Nox3Vertical_z4zN.jpg" height="90" width="200"><br>
</td>
  

  <td><img src="TypeVINonGenericx3Nox3_yzN.jpg" height="180" width="180"><br> 
    </td>
   
  </tr> 
   <tr border="5"></tr>
  <tr align="center"><td align="left">
      &alpha;<sub>2</sub>=(t<sup>14</sup>+t<sup>16</sup>)<sup>2</sup> <br>
       &alpha;<sub>3</sub>= (2)<sup>2</sup> <br>
       &alpha;<sub>4</sub>= (1)<sup>2</sup> <br>
       &alpha;<sub>5</sub>= - (2)<sup>2</sup> <br>
    </td>  <td>     <a href="software/TypeVIRefNonGenericx3Vanishingx3vertical.sing">Refinement Script</a><br>(t<sup>&epsilon;</sup> only)<br>
       &epsilon; = 13 <br>
     </td><td><img src="TypeVIxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="TypeVIRefNonGenericx3Nox3_xzN.jpg" height="90" width="200"><br>
</td>
 <td><img src="TypeVINonGenericx3Nox3Vertical_z3yN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="TypeVIRefNonGenericx3Nox3Vertical_z3zN.jpg" height="90" width="200"><br>
       <img src="TypeVIRefNonGenericx3Nox3Vertical_z4zN.jpg" height="90" width="200"><br>
       <br>
</td>

  <td><img src="TypeVIRefNonGenericx3Nox3_yzN.jpg" height="180" width="180"><br>    </td>

			     </table>

<br>

			  <p>
      Back to <a href="#top">Top</a>
    </p>


 <br>
			  		  		  <h3><u>Non-Generic for x<sup>4</sup> and also for x<sup>3</sup></u>:</h3>
Recall that <p align="center">&alpha;<sub>2</sub>=&beta;<sub>2</sub><sup>2</sup>, &alpha;<sub>3</sub>= &beta;<sub>3</sub><sup>2</sup>, &alpha;<sub>4</sub>= &beta;<sub>4</sub><sup>2</sup> and &alpha;<sub>5</sub>= - &beta;<sub>5</sub><sup>2</sup>.
							  </p>
							  Violating the genericity conditions for both x<sup>3</sup> and x<sup>4</sup> requires the use of non-real numbers, since we must have
<p align="center">
  (in (&beta;<sub>3</sub>))<sup>2</sup> = in (&alpha;<sub>3</sub>) = -in(&alpha;<sub>4</sub>) = - ( in (&beta;<sub>4</sub>))<sup>2</sup> &nbsp;&nbsp;&nbsp; and &nbsp;&nbsp; &iota;&nbsp; in (&beta;<sub>4</sub>)<sup>2</sup> = in (&beta;<sub>5</sub>) (in (&beta;<sub>3</sub>) - in (&beta;<sub>4</sub>)).
</p> We take in (&beta;<sub>5</sub>) = 1, in (&beta;<sub>3</sub>) = (&iota; - 1), and  in (&beta;<sub>4</sub>) = (1 + &iota;).
We produce all the numerical examples by evaluating all the elimination ideals at the desired values of &beta;<sub>2</sub>, &beta;<sub>3</sub>, &beta;<sub>4</sub>,  and &beta;<sub>5</sub> 
with Singular, by working with the field extension associated to the polynomial x<sup>2</sup> + 1. To plot the tropical plane curves with Singular, we replace each polynomial by one with coefficients in <b>Q</b>[t] with the same t-valuation (the result is obtained by specializing the Symbolic computations to a random value of &iota;.) As was mentioned, we only treat the refined modifications.


<br>

<br>


	<a name="Table0.6.3"></a>
 <table  border="5" align="center">
   <caption> <em><font size=+1><b>Table 0.6.3: Type VI Graph Files and Projections in the non-generic case for x<sup>3</sup> and x<sup>4</sup> for refined modifications.</b></font></em></caption>
   <tr align="center"> 		<td><b> Branch points </b>
       </td><td><b>Singular Scripts</b></td>
     <td><b>(x,y)-subdivision</b></td> <td><b>(x,z)-subdivision</b></td> <td><b>(z<sub>3</sub>,y)- and (z<sub>4</sub>,y)-subdivisions</b></td>	 <td><b>(z<sub>3</sub>,z)- and (z<sub>4</sub>,z)-subdivision</b></td>  <td><b>(y,z)-subdivision</b></td></tr>

   <tr border="5"></tr>
  <tr align="center"><td align="left">
&alpha;<sub>2</sub>=(5t<sup>14</sup>+t<sup>16</sup>)<sup>2</sup><br>
       &alpha;<sub>3</sub>=(&iota;-1+t<sup>18</sup>)<sup>2</sup> <br>
       &alpha;<sub>4</sub>=(1+&iota;)<sup>2</sup> <br>
       &alpha;<sub>5</sub>= - 1 <br>
    </td>  <td>

      <a href="software/TypeVIRefNonGenericx3x4Vertical.sing">Refinement Script with Symbolic &iota;</a><br><br>
      <br> <a href="software/TypeVIRefNonGenericx3x4VerticalInQ.sing">Refinement Script  Numerical &iota;</a><br><br>(t<sup>&epsilon;</sup> and t<sup>&epsilon;'</sup>)<br>
      &epsilon; = 1 <br>
      &epsilon;' = 2 <br>
     </td><td><img src="TypeVIxyN.jpg" height="90" width="200"> <br>
     </td> <td><img src="TypeVIRefNonGenericx3x4_xzN.jpg" height="90" width="200"><br>
</td>
 <td><img src="TypeVIVerticalz3yN.jpg" height="90" width="200"><br>
 </td>

  <td><img src="TypeVIRefVerticalz3zN.jpg" height="90" width="200"><br>
       <br>
       <img src="TypeVIRefVerticalz4zN.jpg" height="90" width="200"><br>
</td>

  <td><img src="TypeVIRefNonGenericx3x4_yzN.jpg" height="180" width="180"><br>
    </td>

			     </table>


 
	  <p>
      Back to <a href="#top">Top</a>
    </p>
	  <br>
	  
	  <a name="TypeVII"></a>
	<h3> <b>&sect;0.7</b> Type <b>(VII)</b> Cone (Good Reduction):</h3>



<p>
  If we compute three successive vertical modifications along MAX{X,&omega;<sub>2</sub>}  with 3 different liftings
<p align="center">
  z<sub>2</sub> = x - &alpha;<sub>2</sub>,&nbsp; z<sub>3</sub> = x - &alpha;<sub>3</sub>, &nbsp; and &nbsp; z<sub>4</sub> = x - &alpha;<sub>4</sub>, <!-- &nbsp; and &nbsp; z<sub>5</sub> = x - &alpha;<sub>5</sub>, -->
  </p>we produce a faithful tropicalization at the level of the extended skeleta. We can compute the resulting tropical curve in <b>R<sup>5</sup></b> by means of the planar (x,y), (z<sub>2</sub>,y), (z<sub>3</sub>,y), and (z<sub>4</sub>,y)-projections. Notice that these 3 projections are indistinguishable. Their sole purpose is to isolate the leg marked by the corresponding branch point.
</p>


	<a name="Table0.7.1"></a>
 <table  border="5" align="center">
		   <caption> <em><font size=+1><b>Table 0.7.1: Type VII Graph Files and Projections associated to three vertical modifications.</b></font></em></caption>
   <tr align="center"> 		<td><b>Branch points</b>
       </td><td><b>Singular Scripts</b></td>
	<td><b>(x,y)-subdivision</b></td> <td><b>(z<sub>2</sub>,y)-subdivision</b></td>	 <td><b>(z<sub>3</sub>,y)-subdivision</b></td> <td><b>(z<sub>4</sub>,y)-subdivision</b></td> </tr>
   <tr border="5"></tr>
		   <tr align="center"><td align="left">
       &nbsp;&alpha;<sub>2</sub> = ( t<sup>10</sup>+t<sup>12</sup>)<sup>2</sup> <br>
      &nbsp;&alpha;<sub>3</sub> = (4 t<sup>10</sup>+t<sup>19</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>4</sub> = (3 t<sup>10</sup>+t<sup>18</sup>)<sup>2</sup> <br>
       &nbsp;&alpha;<sub>5</sub> = - (12 t<sup>10</sup>)<sup>2</sup> <br>
     </td>  <td>     <a href="software/TypeVIIvertical.sing">Standard Script</a><br>(no refinement)
     </td><td><img src="TypeVIIxyN.jpg" height="90" width="200"> <br>
	     </td>
		     <td><img src="TypeVIIxyN.jpg" height="90" width="200"><br>
		     </td>

		     		     <td><img src="TypeVIIxyN.jpg" height="90" width="200"><br>	     </td>

				     		     <td><img src="TypeVIIxyN.jpg" height="90" width="200"><br>
		     </td>
</tr> 


													     </table>
 <br>


 
	  <p>
      Back to <a href="#top">Top</a>
    </p>
<br><br>
      <a name="tropicalIgusaFunctions">
    <h2> <b>&sect;1.</b> Igusa invariants and their tropicalizations</h2></a>
      <p>The following scripts allow to compute initial forms of the corresponding polynomials A, B, C, A', B', C', Q<sub>3</sub> = AB - 3C,  Q<sub>4</sub> = AB - 4C, and Q<sub>4</sub>' = A'B' - 4C'. We refer to the last two sections of the paper for the definition of these polynomials.
      </p>
      <ul>
<li>
      The variables for A, B, C, Q<sub>3</sub> and  Q<sub>4</sub> are ordered  as the tuple x = (a<sub>6</sub>, a<sub>5</sub>, a<sub>4</sub>, a<sub>3</sub>, a<sub>2</sub>, a<sub>1</sub>).</li>
<li>
      The variables for A', B', C', and  Q<sub>4</sub>' are ordered  as the tuple x = (a<sub>6</sub>, a<sub>5</sub>, x<sub>34</sub>, a<sub>3</sub>, a<sub>2</sub>, a<sub>1</sub>).
</li>

    <li> <a href="software/Qrefinementwithx34Noa4.sage">Sage script</a> generating the polynomials A, B, C, A', B', C', Q<sub>3</sub>, Q<sub>4</sub> and Q<sub>4</sub>', and the M2 scripts to compute the initial forms with respect to weights in the Dumbbell and Theta Cone. In addition, it computes the Gr&ouml;bner fan of Q<sub>4</sub>' and the subdivision induced on the Theta cone.
    </li>
<li><a href="software/allConesGenus2.sage">Sage script</a> generating all 7 polyhedral cones representing the 7 cells in M<sub>2</sub><sup>trop</sup> and sample points on each cone. We use the variables (a<sub>6</sub>, a<sub>5</sub>, x<sub>34</sub>, a<sub>3</sub>, a<sub>2</sub>, a<sub>1</sub>) only for the Theta Cone.
  </li>
  <li><a href="software/GrobnerConeComputationsA.sage">Sage script</a> that computes the Gr&ouml;bner cones of the polynomials A and A' and computes the subdivision on all 7 cones in  M<sub>2</sub><sup>trop</sup> induced by these fans. The file records the f-vector, rays and maximal cones and verifies that no subdivision is performed.  We save the output fans as Sage objects.
    <a href="software/GrobnerFanA.sobj">[Output for A]</a>
    <a href="software/GrobnerFanANoa4.sobj">[Output for A']</a>
  </li>
  <li><a href="software/GrobnerConeComputationsB.sage">Sage script</a> that computes the Gr&ouml;bner cones of the polynomials B and B' and computes the subdivision on all 7 cones in  M<sub>2</sub><sup>trop</sup> induced by these fans. The file records the f-vector, rays and maximal cones and verifies that no subdivision is performed.  We save the output fans as Sage objects.
    <a href="software/GrobnerFanB.sobj">[Output for B]</a>
    <a href="software/GrobnerFanBNoa4.sobj">[Output for B']</a>
  </li>
  <li><a href="software/GrobnerConeComputationsC.sage">Sage script</a> that computes the Gr&ouml;bner cones of the polynomials C and C' and computes the subdivision on all 7 cones in  M<sub>2</sub><sup>trop</sup> induced by these fans. The file records the f-vector, rays and maximal cones and verifies that no subdivision occurs. We save the output fans  as Sage objects.
    <a href="software/GrobnerFanC.sobj">[Output for C]</a>
    <a href="software/GrobnerFanCNoa4.sobj">[Output for C']</a>
  </li>
  <li><a href="software/GrobnerConeComputationsQ4.sage">Sage script</a> that computes the Gr&ouml;bner cones of the polynomials Q<sub>4</sub> and Q<sub>4</sub>' and computes the subdivision on all 7 cones in  M<sub>2</sub><sup>trop</sup> induced by these fans. The file records the f-vector, rays and maximal cones and verifies that the only subdivision produced is in the Theta cone. We save the output fans as Sage objects.
    <a href="software/GrobnerFanAltQ4.sobj">[Output for Q<sub>4</sub>]</a>
    <a href="software/GrobnerFanAltQ4x34.sobj">[Output for Q<sub>4</sub>']</a>
      </li></ul>


      We separate the Macaulay2  scripts into two types, depending on the maximal cone in M<sub>2</sub><sup>trop</sup>. We assume the characteristic of the residue field to be different than 2 and 3. Our own implementation of the leading terms is given at the end of this section, and includes the computation for all lower dimensional cones.

	  <a name="DumbbellConeIgusa"></a>
	<h4> <b>&sect;1.1</b> Dumbbell Cone</h4>
	In all our scripts we input a weight vector  <b>&omega;</b>=(&omega;<sub>6</sub>,&omega;<sub>5</sub>,&omega;<sub>4</sub>,&omega;<sub>3</sub>,&omega;<sub>2</sub>,&omega;<sub>1</sub>) in <b>R<sup>6</sup></b>, where -val(&alpha;<sub>i</sub>) = &omega;<sub>i</sub> for i=1,&#8230;, 6. The vector <b>&omega;</b> lies in the Dumbbell cone since it satisfies:
    <p align="center"> 
      &omega;<sub>1</sub> < &omega;<sub>2</sub> < &omega;<sub>3</sub> < &omega;<sub>4</sub> < &omega;<sub>5</sub> < &omega;<sub>6</sub>
    </p>

   In all the scripts below, we fix  <b>&omega;</b> = (36,25,20,16,9,1). The scrpts where generated from the Sage script provided above. The outputs of the computations are commented after each command in the scripts.
	<ul>
	  <li><a href="software/ADumbbell.m2">Macaulay 2 Script</a> computating the initial form of A with respect to the weight vector <b>&omega;</b>;
	    </li>
	  <li><a href="software/BDumbbell.m2">Macaulay 2 Script</a> computating the initial form of B with respect to the weight vector <b>&omega;</b>;
	    </li>
	  <li><a href="software/CDumbbell.m2">Macaulay 2 Script</a> computating the initial form of C with respect to the weight vector <b>&omega;</b>;
	  </li>
	  	  <li><a href="software/Q3Dumbbell.m2">Macaulay 2 Script</a> computating the initial form of Q<sub>3</sub> = A B - 3 C with respect to the weight vector <b>&omega;</b>;
	    </li>
	  	  <li><a href="software/Q4Dumbbell.m2">Macaulay 2 Script</a> computating the initial form of Q<sub>4</sub> = A B - 4 C with respect to the weight vector <b>&omega;</b>;
	    </li>
	  	  <li><a href="software/ABCDQ3Q4Dumbbell.m2">Macaulay 2 Script</a> computating the initial form of A, B, C, Q<sub>3</sub> and Q<sub>4</sub> with respect to the weight vector <b>&omega;</b>.
	    </li>

	</ul>


	  <a name="ThetaConeIgusa"></a>
	<h4> <b>&sect;1.2</b> Theta Cone</h4>
<p>
	In all our scripts we input a weight vector  <b>&omega;</b>=(&omega;<sub>6</sub>,&omega;<sub>5</sub>,d<sub>34</sub>,&omega;<sub>3</sub>,&omega;<sub>2</sub>,&omega;<sub>1</sub>) in <b>R<sup>6</sup></b>, where -val(&alpha;<sub>i</sub>) = &omega;<sub>i</sub> for i=1,2,3, 5, 6, and -val(x<sub>34</sub>) = d<sub>34</sub>. Recall that x<sub>34</sub> = &alpha;<sub>4</sub> - &alpha;<sub>3</sub>. </p>
The vector <b>&omega;</b> lies in the Theta cone since it satisfies:
    <p align="center"> 
      &omega;<sub>1</sub> < &omega;<sub>2</sub> < &omega;<sub>3</sub> <&omega;<sub>5</sub> < &omega;<sub>6</sub>  &nbsp;  &nbsp;  &nbsp; and  &nbsp;  &nbsp;  &nbsp;  d<sub>34</sub> < &omega;<sub>3</sub>. 
    </p>

    The <a href="software/Qrefinementwithx34Noa4.sage">Sage script</a> at the begining of this section computes the Gr&ouml;bner fan of Q<sub>4</sub>' = A'B' - 4 C' by replacing Q<sub>4</sub>' by the sum of its extremal monomials. Its <b>f</b>-vector equals [1, 32, 174, 396, 420, 168].
    <ul>
      <li><a href="software/GrobnerFanAltQ4x34.sobj">Sage Object</a>: Gr&ouml;bner fan of Q<sub>4</sub>' in <b>R<sup>6</sup></b> given as a polyhedral fan data type.
</li>
<li><a href="software/GFq4Fan_as_RationalPolyhedra.sobj">Sage Object</a>: Gr&ouml;bner fan of Q<sub>4</sub>' in <b>R<sup>6</sup></b> given as a rational polyhedral fan data type. This file is used to subdivide the Theta cone.</li>
      </ul>

    The calculation yields a subdivision of the Theta cone into 3 pieces, which we call &Theta;<sub>0</sub>, &Theta;<sub>1</sub> and &Theta;<sub>2</sub>. The Sage calculation gives the inequalities and extremal rays for each piece, recorded in <a href="#Table2">Table 2</a> below.      We compute a sample point on the relative interior of each piece by adding up the extremal rays and translating by the all ones vector to get non-negative weights for each variable. The variables are ordered  as the tuple x = (a<sub>6</sub>, a<sub>5</sub>, x<sub>34</sub>, a<sub>3</sub>, a<sub>2</sub>, a<sub>1</sub>).


<br><br>
<a name="Table2"></a>
 <table  border="5" align="center">
   <caption> <em><font size=+1><b>Table 2: Combinatorial data of the Subdivision of the Theta cone induced by the Gr&ouml;bner fan of Q<sub>4</sub>'.</b></font></em></caption>
<tr align="center"> 		<td><b>Cell</b></td><td><b>Defining inequalities</b></td>
	<td><b>Extremal rays</b></td> <td><b>Lines</b></td>	 <td><b>Sample point</b></td></tr>
<tr border="5"></tr>
   <tr align="center"><td>
       &Theta;<sub>0</sub> </td>
<td>(0, 0, -1, 1, 0, 0) x + 0 >= 0,<br>
 (0, 0, 0, 0, 1, -1) x + 0 >= 0,<br>
 (1, -1, 0, 0, 0, 0) x + 0 >= 0,<br>
(0, 0, 1, 0, -1, 0) x + 0 >= 0,<br>
(0, 1, 1, -2, 0, 0) x + 0 >= 0
</td>
<td>
 (0, 0, 0, 0, 0, -1)<br>
(0, 0, 0, 0, -1, -1)<br>
(0, 0, -2, -1, -2, -2)<br>
(0, 0, -1, -1, -1, -1)<br>
(0, -1, -1, -1, -1, -1)
</td><td>(1, 1, 1, 1, 1, 1)</td><td> <b>&omega;<sup>(0)</sup></b>=(6, 5, 2, 3, 1, 0); </td></tr>

<tr border="5"></tr>
   <tr align="center"><td>
       &Theta;<sub>1</sub> </td><td>
(0, -1, -1, 2, 0, 0) x + 0 >= 0,<br>
(0, -1, 0, 2, -1, 0) x + 0 >= 0,<br>
(1, -1, 0, 0, 0, 0) x + 0 >= 0,<br>
(0, 1, 0, -1, 0, 0) x + 0 >= 0,<br>
(0, 0, 0, 0, 1, -1) x + 0 >= 0
</td>
<td>(0, -1, -1, -1, -1, -1)<br>
(0, 0, 0, 0, 0, -1)<br>
(0, 0, 0, 0, -1, -1)<br>
(0, 0, -1, 0, 0, 0)<br>
(0, 0, -2, -1, -2, -2)
</td><td>(1, 1, 1, 1, 1, 1)</td><td> <b>&omega;<sup>(1)</sup></b>=(6, 5, 2, 4, 2, 1); </td></tr>

<tr border="5"></tr>
   <tr align="center"><td>
       &Theta;<sub>2</sub> </td><td>
(0, 0, -1, 0, 1, 0) x + 0 >= 0,<br>
(1, -1, 0, 0, 0, 0) x + 0 >= 0,<br>
(0, 0, 0, 0, 1, -1) x + 0 >= 0,<br>
(0, 0, 0, 1, -1, 0) x + 0 >= 0,<br>
(0, 1, 0, -2, 1, 0) x + 0 >= 0
</td>
     <td>
  (0, 0, 0, 0, 0, -1)<br>
   (0, 0, -1, 0, 0, 0)<br>
(0, 0, -2, -1, -2, -2) <br>
(0, -1, -1, -1, -1, -1) <br>
(0, 0, -1, -1, -1, -1) 
</td><td>(1, 1, 1, 1, 1, 1)</td><td> <b>&omega;<sup>(2)</sup></b>=(6, 5, 1, 3, 2, 1) </td></tr>
</table>
<br><br>

	Macaulay2 scripts to confirm the calculation of the initial forms on the three pieces of the Theta cone. The outputs of the computations are commented after each command in the scripts. The calculations are also done at the end of the <a href="software/Qrefinementwithx34Noa4.sage">Sage script</a> by computing the leading terms as the monomials maximizing the inner product between the weight vector and  the exponent vectors.
<p>	<ul>
	  	  <li><a href="software/ABCDQ4ThetaPiece0.m2">Macaulay 2 Script</a> computating the initial form of A, B, C, Q<sub>4</sub>' with respect to the weight vector <b>&omega;<sup>(0)</sup></b> = (6, 5, 2, 3, 1, 0);
	    </li>
	  	  <li><a href="software/ABCDQ4ThetaPiece1.m2">Macaulay 2 Script</a> computating the initial form of A, B, C, Q<sub>4</sub>' with respect to the weight vector <b>&omega;<sup>(1)</sup></b>=(6, 5, 2, 4, 2, 1);
	  	  <li><a href="software/ABCDQ4ThetaPiece2.m2">Macaulay 2 Script</a> computating the initial form of A, B, C, Q<sub>4</sub>' with respect to the weight vector <b>&omega;<sup>(2)</sup></b>=(6, 5, 1, 3, 2, 1).
	    </li>
	  </ul>
</p>

<a name="InitialTermsGenericityConditions"></a>
<h4><b>&sect;1.3</b> Initial terms and genericity conditions on M<sub>2</sub><sup>trop</sup></h4>

The following scripts compute the initial forms of all polynomials 
A, B, C, A', B', C',  Q<sub>4</sub> and Q<sub>4</sub>' and determine the exact genericity conditions to ensure the tropical Igusa invariants equal the negative valuation of the corresponding algebraic Igusa invariants. We always assume our residue field has characteristic different than 2 and 3. It relies on the subdivision computations done at the beginning of this section.

<ul>
  <li> <a href="software/macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage">Sage script</a> including all auxiliary functions used in our Gr&ouml;bner fan computations, subdivisions of cones induced by Gr&ouml;bner fans, leading terms with respect to weight vectors.</li>
  <li><a href="software/initialFormsABCDQ4.sage">Sage script</a> computing the (factorized) initial forms of all polynomials. The calculation for Q<sub>4</sub>' is the only one that requires a subdivision of the Theta cone. The output is commented on the file. 
  </li>
  <li><a href="software/OutputsPerCone.txt">Plain text output</a> recording our initial forms for each (subdivided) cone and the precise genericity conditions required to ensure the expected valuations are achieved for each cone.</li>
  </ul>



<h4><b>&sect;1.4</b> Characteristic Issues</h4>

The calculations of the initial forms of A, B, C, D, Q<sub>3</sub> and Q<sub>4</sub> above are valid whenever the characteristic of the residue field does not divide the coefficient of the initial term. The output shows that we only have issues with the polynomial A since the coefficient is 6. To extend our findings to characteristic 3, we must refine the computation of the initial form of A, by writing A as an integer combination of polynomials with coefficients &pm;1:
<p align="center"> 
  A = 4 A<sub>4</sub> + 6 A<sub>6</sub> + 12 A<sub>12</sub> + 120 A<sub>120</sub>.
</p>

The computation verifies that no matter what point we choose, we need only compare the initial terms of 4 A<sub>4</sub> and Q = (6 A<sub>6</sub> + 12 A<sub>12</sub> + 120 A<sub>120</sub>)/3. This gives 3 cases to analyze, depending of the order between &omega;<sub>3</sub> and (&omega;<sub>4</sub> - 1). In case of equality there will be cancellations whenever val(-3 &alpha;<sub>4</sub> + 2&alpha;<sub>3</sub>) > -&omega;<sub>3</sub>. If so, there will be no general formula for computing val(A), and we would have to make a substitution of the form
	<p align="center">&alpha;<sub>3</sub>	= 3/2 &alpha;<sub>4</sub> + y<sub>34</sub> &nbsp;  &nbsp; where val(y<sub>34</sub>)> -&omega;<sub>3</sub> 
	</p>
	in case we want to compute the true valuation. Our genericity conditions will disallow this situation.
<p>The following files are used to compute the decomposition of A, together with the Gr&ouml;bner fans of these 4 polynomials and their intersection with the Dumbbell Cone, and the genericity conditions required to compute the tropical Igusa invariants.
<ul>
  <li> <a href="software/macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage">Sage script</a> including all auxiliary functions used in our Gr&ouml;bner fan computations, subdivisions of cones induced by Gr&ouml;bner fans, leading terms with respect to weight vectors.</li>
  <li><a href="software/Qrefinementwithx34Noa4BadPrimes.sage">Sage Script</a> to compute the decomposition of A and the leading terms of each of its four components. The output is included as comments on the script.
  </li>
   <li><a href="software/GrobnerConeComputationsAchar3.sage">Sage script</a> that computes the Gr&ouml;bner cones of the polynomial A and its four components. The file records the f-vector, rays and maximal cones. We save the output fans as Sage objects.
    <a href="software/GrobnerFanA.sobj">[Output for A]</a>, 
    <a href="software/GrobnerFanA4.sobj">[Output for A<sub>4</sub>]</a>, <a href="software/GrobnerFanA6.sobj">Output for A<sub>6</sub>]</a>, <a href="software/GrobnerFanA12.sobj">[Output for A<sub>12</sub>]</a>,  <a href="software/GrobnerFanA120.sobj">[Output for A<sub>120</sub>]</a>.
  </li>



  <li><a href="software/initialFormsA4A6A12A120.sage">Sage script</a> computing the (factorized) initial forms of all the components of A in the  polynomials for all cones except the Theta cone. It also computes the leading terms of Q = 6 A<sub>6</sub> + 12 A<sub>12</sub> + 120 A<sub>120</sub> and compares it with that of 4 A<sub>4</sub>. The script shows that issues may arise only when &omega;<sub>3</sub> = &omega;<sub>4</sub> - 1 and in(3&alpha;<sub>4</sub>) = -2(&alpha;<sub>3</sub>).
 The output is commented on the file. 
  </li>
  <li><a href="software/OutputsChar3.txt">Plain text output</a> recording our initial forms for the non-Theta cones and the precise genericity conditions required to ensure the expected valuations are achieved for each cone.</li>
  </ul>



</ul>



  <p>
      Back to <a href="#top">Top</a>
    </p>

  
<!-- <script language="JavaScript">-->
<!-- Hide JavaScript...
var LastUpdated = document.lastModified;
document.writeln ("Last update: " + LastUpdated);
// End Hiding -->
<!--</script> -->

    <p>
    <a href="http://validator.w3.org/check?uri=referer"><img
        src="http://www.w3.org/Icons/valid-html401-blue"
        alt="Valid HTML 4.01 Strict" height="31" width="88"></a>
  </p>
 
</body>
</HTML>


==> anc/supplementaryMaterial/software/ABCDQ3Q4Dumbbell.m2 <==
-- Dumbbell graph calculations

S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];

-- polynomial A
A = 6*a6^2*a5^2*a4^2 - 4*a6^2*a5^2*a4*a3 - 4*a6^2*a5*a4^2*a3 - 4*a6*a5^2*a4^2*a3 + 6*a6^2*a5^2*a3^2 - 4*a6^2*a5*a4*a3^2 - 4*a6*a5^2*a4*a3^2 + 6*a6^2*a4^2*a3^2 - 4*a6*a5*a4^2*a3^2 + 6*a5^2*a4^2*a3^2 - 4*a6^2*a5^2*a4*a2 - 4*a6^2*a5*a4^2*a2 - 4*a6*a5^2*a4^2*a2 - 4*a6^2*a5^2*a3*a2 + 12*a6^2*a5*a4*a3*a2 + 12*a6*a5^2*a4*a3*a2 - 4*a6^2*a4^2*a3*a2 + 12*a6*a5*a4^2*a3*a2 - 4*a5^2*a4^2*a3*a2 - 4*a6^2*a5*a3^2*a2 - 4*a6*a5^2*a3^2*a2 - 4*a6^2*a4*a3^2*a2 + 12*a6*a5*a4*a3^2*a2 - 4*a5^2*a4*a3^2*a2 - 4*a6*a4^2*a3^2*a2 - 4*a5*a4^2*a3^2*a2 + 6*a6^2*a5^2*a2^2 - 4*a6^2*a5*a4*a2^2 - 4*a6*a5^2*a4*a2^2 + 6*a6^2*a4^2*a2^2 - 4*a6*a5*a4^2*a2^2 + 6*a5^2*a4^2*a2^2 - 4*a6^2*a5*a3*a2^2 - 4*a6*a5^2*a3*a2^2 - 4*a6^2*a4*a3*a2^2 + 12*a6*a5*a4*a3*a2^2 - 4*a5^2*a4*a3*a2^2 - 4*a6*a4^2*a3*a2^2 - 4*a5*a4^2*a3*a2^2 + 6*a6^2*a3^2*a2^2 - 4*a6*a5*a3^2*a2^2 + 6*a5^2*a3^2*a2^2 - 4*a6*a4*a3^2*a2^2 - 4*a5*a4*a3^2*a2^2 + 6*a4^2*a3^2*a2^2 - 4*a6^2*a5^2*a4*a1 - 4*a6^2*a5*a4^2*a1 - 4*a6*a5^2*a4^2*a1 - 4*a6^2*a5^2*a3*a1 + 12*a6^2*a5*a4*a3*a1 + 12*a6*a5^2*a4*a3*a1 - 4*a6^2*a4^2*a3*a1 + 12*a6*a5*a4^2*a3*a1 - 4*a5^2*a4^2*a3*a1 - 4*a6^2*a5*a3^2*a1 - 4*a6*a5^2*a3^2*a1 - 4*a6^2*a4*a3^2*a1 + 12*a6*a5*a4*a3^2*a1 - 4*a5^2*a4*a3^2*a1 - 4*a6*a4^2*a3^2*a1 - 4*a5*a4^2*a3^2*a1 - 4*a6^2*a5^2*a2*a1 + 12*a6^2*a5*a4*a2*a1 + 12*a6*a5^2*a4*a2*a1 - 4*a6^2*a4^2*a2*a1 + 12*a6*a5*a4^2*a2*a1 - 4*a5^2*a4^2*a2*a1 + 12*a6^2*a5*a3*a2*a1 + 12*a6*a5^2*a3*a2*a1 + 12*a6^2*a4*a3*a2*a1 - 120*a6*a5*a4*a3*a2*a1 + 12*a5^2*a4*a3*a2*a1 + 12*a6*a4^2*a3*a2*a1 + 12*a5*a4^2*a3*a2*a1 - 4*a6^2*a3^2*a2*a1 + 12*a6*a5*a3^2*a2*a1 - 4*a5^2*a3^2*a2*a1 + 12*a6*a4*a3^2*a2*a1 + 12*a5*a4*a3^2*a2*a1 - 4*a4^2*a3^2*a2*a1 - 4*a6^2*a5*a2^2*a1 - 4*a6*a5^2*a2^2*a1 - 4*a6^2*a4*a2^2*a1 + 12*a6*a5*a4*a2^2*a1 - 4*a5^2*a4*a2^2*a1 - 4*a6*a4^2*a2^2*a1 - 4*a5*a4^2*a2^2*a1 - 4*a6^2*a3*a2^2*a1 + 12*a6*a5*a3*a2^2*a1 - 4*a5^2*a3*a2^2*a1 + 12*a6*a4*a3*a2^2*a1 + 12*a5*a4*a3*a2^2*a1 - 4*a4^2*a3*a2^2*a1 - 4*a6*a3^2*a2^2*a1 - 4*a5*a3^2*a2^2*a1 - 4*a4*a3^2*a2^2*a1 + 6*a6^2*a5^2*a1^2 - 4*a6^2*a5*a4*a1^2 - 4*a6*a5^2*a4*a1^2 + 6*a6^2*a4^2*a1^2 - 4*a6*a5*a4^2*a1^2 + 6*a5^2*a4^2*a1^2 - 4*a6^2*a5*a3*a1^2 - 4*a6*a5^2*a3*a1^2 - 4*a6^2*a4*a3*a1^2 + 12*a6*a5*a4*a3*a1^2 - 4*a5^2*a4*a3*a1^2 - 4*a6*a4^2*a3*a1^2 - 4*a5*a4^2*a3*a1^2 + 6*a6^2*a3^2*a1^2 - 4*a6*a5*a3^2*a1^2 + 6*a5^2*a3^2*a1^2 - 4*a6*a4*a3^2*a1^2 - 4*a5*a4*a3^2*a1^2 + 6*a4^2*a3^2*a1^2 - 4*a6^2*a5*a2*a1^2 - 4*a6*a5^2*a2*a1^2 - 4*a6^2*a4*a2*a1^2 + 12*a6*a5*a4*a2*a1^2 - 4*a5^2*a4*a2*a1^2 - 4*a6*a4^2*a2*a1^2 - 4*a5*a4^2*a2*a1^2 - 4*a6^2*a3*a2*a1^2 + 12*a6*a5*a3*a2*a1^2 - 4*a5^2*a3*a2*a1^2 + 12*a6*a4*a3*a2*a1^2 + 12*a5*a4*a3*a2*a1^2 - 4*a4^2*a3*a2*a1^2 - 4*a6*a3^2*a2*a1^2 - 4*a5*a3^2*a2*a1^2 - 4*a4*a3^2*a2*a1^2 + 6*a6^2*a2^2*a1^2 - 4*a6*a5*a2^2*a1^2 + 6*a5^2*a2^2*a1^2 - 4*a6*a4*a2^2*a1^2 - 4*a5*a4*a2^2*a1^2 + 6*a4^2*a2^2*a1^2 - 4*a6*a3*a2^2*a1^2 - 4*a5*a3*a2^2*a1^2 - 4*a4*a3*a2^2*a1^2 + 6*a3^2*a2^2*a1^2;

-- polynomial B
B = 4*a6^4*a5^4*a4^2*a3^2 - 4*a6^4*a5^3*a4^3*a3^2 - 4*a6^3*a5^4*a4^3*a3^2 + 4*a6^4*a5^2*a4^4*a3^2 - 4*a6^3*a5^3*a4^4*a3^2 + 4*a6^2*a5^4*a4^4*a3^2 - 4*a6^4*a5^3*a4^2*a3^3 - 4*a6^3*a5^4*a4^2*a3^3 - 4*a6^4*a5^2*a4^3*a3^3 + 24*a6^3*a5^3*a4^3*a3^3 - 4*a6^2*a5^4*a4^3*a3^3 - 4*a6^3*a5^2*a4^4*a3^3 - 4*a6^2*a5^3*a4^4*a3^3 + 4*a6^4*a5^2*a4^2*a3^4 - 4*a6^3*a5^3*a4^2*a3^4 + 4*a6^2*a5^4*a4^2*a3^4 - 4*a6^3*a5^2*a4^3*a3^4 - 4*a6^2*a5^3*a4^3*a3^4 + 4*a6^2*a5^2*a4^4*a3^4 - 4*a6^4*a5^4*a4^2*a3*a2 + 4*a6^4*a5^3*a4^3*a3*a2 + 4*a6^3*a5^4*a4^3*a3*a2 - 4*a6^4*a5^2*a4^4*a3*a2 + 4*a6^3*a5^3*a4^4*a3*a2 - 4*a6^2*a5^4*a4^4*a3*a2 - 4*a6^4*a5^4*a4*a3^2*a2 + 4*a6^4*a5^3*a4^2*a3^2*a2 + 4*a6^3*a5^4*a4^2*a3^2*a2 + 4*a6^4*a5^2*a4^3*a3^2*a2 - 12*a6^3*a5^3*a4^3*a3^2*a2 + 4*a6^2*a5^4*a4^3*a3^2*a2 - 4*a6^4*a5*a4^4*a3^2*a2 + 4*a6^3*a5^2*a4^4*a3^2*a2 + 4*a6^2*a5^3*a4^4*a3^2*a2 - 4*a6*a5^4*a4^4*a3^2*a2 + 4*a6^4*a5^3*a4*a3^3*a2 + 4*a6^3*a5^4*a4*a3^3*a2 + 4*a6^4*a5^2*a4^2*a3^3*a2 - 12*a6^3*a5^3*a4^2*a3^3*a2 + 4*a6^2*a5^4*a4^2*a3^3*a2 + 4*a6^4*a5*a4^3*a3^3*a2 - 12*a6^3*a5^2*a4^3*a3^3*a2 - 12*a6^2*a5^3*a4^3*a3^3*a2 + 4*a6*a5^4*a4^3*a3^3*a2 + 4*a6^3*a5*a4^4*a3^3*a2 + 4*a6^2*a5^2*a4^4*a3^3*a2 + 4*a6*a5^3*a4^4*a3^3*a2 - 4*a6^4*a5^2*a4*a3^4*a2 + 4*a6^3*a5^3*a4*a3^4*a2 - 4*a6^2*a5^4*a4*a3^4*a2 - 4*a6^4*a5*a4^2*a3^4*a2 + 4*a6^3*a5^2*a4^2*a3^4*a2 + 4*a6^2*a5^3*a4^2*a3^4*a2 - 4*a6*a5^4*a4^2*a3^4*a2 + 4*a6^3*a5*a4^3*a3^4*a2 + 4*a6^2*a5^2*a4^3*a3^4*a2 + 4*a6*a5^3*a4^3*a3^4*a2 - 4*a6^2*a5*a4^4*a3^4*a2 - 4*a6*a5^2*a4^4*a3^4*a2 + 4*a6^4*a5^4*a4^2*a2^2 - 4*a6^4*a5^3*a4^3*a2^2 - 4*a6^3*a5^4*a4^3*a2^2 + 4*a6^4*a5^2*a4^4*a2^2 - 4*a6^3*a5^3*a4^4*a2^2 + 4*a6^2*a5^4*a4^4*a2^2 - 4*a6^4*a5^4*a4*a3*a2^2 + 4*a6^4*a5^3*a4^2*a3*a2^2 + 4*a6^3*a5^4*a4^2*a3*a2^2 + 4*a6^4*a5^2*a4^3*a3*a2^2 - 12*a6^3*a5^3*a4^3*a3*a2^2 + 4*a6^2*a5^4*a4^3*a3*a2^2 - 4*a6^4*a5*a4^4*a3*a2^2 + 4*a6^3*a5^2*a4^4*a3*a2^2 + 4*a6^2*a5^3*a4^4*a3*a2^2 - 4*a6*a5^4*a4^4*a3*a2^2 + 4*a6^4*a5^4*a3^2*a2^2 + 4*a6^4*a5^3*a4*a3^2*a2^2 + 4*a6^3*a5^4*a4*a3^2*a2^2 - 24*a6^4*a5^2*a4^2*a3^2*a2^2 + 12*a6^3*a5^3*a4^2*a3^2*a2^2 - 24*a6^2*a5^4*a4^2*a3^2*a2^2 + 4*a6^4*a5*a4^3*a3^2*a2^2 + 12*a6^3*a5^2*a4^3*a3^2*a2^2 + 12*a6^2*a5^3*a4^3*a3^2*a2^2 + 4*a6*a5^4*a4^3*a3^2*a2^2 + 4*a6^4*a4^4*a3^2*a2^2 + 4*a6^3*a5*a4^4*a3^2*a2^2 - 24*a6^2*a5^2*a4^4*a3^2*a2^2 + 4*a6*a5^3*a4^4*a3^2*a2^2 + 4*a5^4*a4^4*a3^2*a2^2 - 4*a6^4*a5^3*a3^3*a2^2 - 4*a6^3*a5^4*a3^3*a2^2 + 4*a6^4*a5^2*a4*a3^3*a2^2 - 12*a6^3*a5^3*a4*a3^3*a2^2 + 4*a6^2*a5^4*a4*a3^3*a2^2 + 4*a6^4*a5*a4^2*a3^3*a2^2 + 12*a6^3*a5^2*a4^2*a3^3*a2^2 + 12*a6^2*a5^3*a4^2*a3^3*a2^2 + 4*a6*a5^4*a4^2*a3^3*a2^2 - 4*a6^4*a4^3*a3^3*a2^2 - 12*a6^3*a5*a4^3*a3^3*a2^2 + 12*a6^2*a5^2*a4^3*a3^3*a2^2 - 12*a6*a5^3*a4^3*a3^3*a2^2 - 4*a5^4*a4^3*a3^3*a2^2 - 4*a6^3*a4^4*a3^3*a2^2 + 4*a6^2*a5*a4^4*a3^3*a2^2 + 4*a6*a5^2*a4^4*a3^3*a2^2 - 4*a5^3*a4^4*a3^3*a2^2 + 4*a6^4*a5^2*a3^4*a2^2 - 4*a6^3*a5^3*a3^4*a2^2 + 4*a6^2*a5^4*a3^4*a2^2 - 4*a6^4*a5*a4*a3^4*a2^2 + 4*a6^3*a5^2*a4*a3^4*a2^2 + 4*a6^2*a5^3*a4*a3^4*a2^2 - 4*a6*a5^4*a4*a3^4*a2^2 + 4*a6^4*a4^2*a3^4*a2^2 + 4*a6^3*a5*a4^2*a3^4*a2^2 - 24*a6^2*a5^2*a4^2*a3^4*a2^2 + 4*a6*a5^3*a4^2*a3^4*a2^2 + 4*a5^4*a4^2*a3^4*a2^2 - 4*a6^3*a4^3*a3^4*a2^2 + 4*a6^2*a5*a4^3*a3^4*a2^2 + 4*a6*a5^2*a4^3*a3^4*a2^2 - 4*a5^3*a4^3*a3^4*a2^2 + 4*a6^2*a4^4*a3^4*a2^2 - 4*a6*a5*a4^4*a3^4*a2^2 + 4*a5^2*a4^4*a3^4*a2^2 - 4*a6^4*a5^3*a4^2*a2^3 - 4*a6^3*a5^4*a4^2*a2^3 - 4*a6^4*a5^2*a4^3*a2^3 + 24*a6^3*a5^3*a4^3*a2^3 - 4*a6^2*a5^4*a4^3*a2^3 - 4*a6^3*a5^2*a4^4*a2^3 - 4*a6^2*a5^3*a4^4*a2^3 + 4*a6^4*a5^3*a4*a3*a2^3 + 4*a6^3*a5^4*a4*a3*a2^3 + 4*a6^4*a5^2*a4^2*a3*a2^3 - 12*a6^3*a5^3*a4^2*a3*a2^3 + 4*a6^2*a5^4*a4^2*a3*a2^3 + 4*a6^4*a5*a4^3*a3*a2^3 - 12*a6^3*a5^2*a4^3*a3*a2^3 - 12*a6^2*a5^3*a4^3*a3*a2^3 + 4*a6*a5^4*a4^3*a3*a2^3 + 4*a6^3*a5*a4^4*a3*a2^3 + 4*a6^2*a5^2*a4^4*a3*a2^3 + 4*a6*a5^3*a4^4*a3*a2^3 - 4*a6^4*a5^3*a3^2*a2^3 - 4*a6^3*a5^4*a3^2*a2^3 + 4*a6^4*a5^2*a4*a3^2*a2^3 - 12*a6^3*a5^3*a4*a3^2*a2^3 + 4*a6^2*a5^4*a4*a3^2*a2^3 + 4*a6^4*a5*a4^2*a3^2*a2^3 + 12*a6^3*a5^2*a4^2*a3^2*a2^3 + 12*a6^2*a5^3*a4^2*a3^2*a2^3 + 4*a6*a5^4*a4^2*a3^2*a2^3 - 4*a6^4*a4^3*a3^2*a2^3 - 12*a6^3*a5*a4^3*a3^2*a2^3 + 12*a6^2*a5^2*a4^3*a3^2*a2^3 - 12*a6*a5^3*a4^3*a3^2*a2^3 - 4*a5^4*a4^3*a3^2*a2^3 - 4*a6^3*a4^4*a3^2*a2^3 + 4*a6^2*a5*a4^4*a3^2*a2^3 + 4*a6*a5^2*a4^4*a3^2*a2^3 - 4*a5^3*a4^4*a3^2*a2^3 - 4*a6^4*a5^2*a3^3*a2^3 + 24*a6^3*a5^3*a3^3*a2^3 - 4*a6^2*a5^4*a3^3*a2^3 + 4*a6^4*a5*a4*a3^3*a2^3 - 12*a6^3*a5^2*a4*a3^3*a2^3 - 12*a6^2*a5^3*a4*a3^3*a2^3 + 4*a6*a5^4*a4*a3^3*a2^3 - 4*a6^4*a4^2*a3^3*a2^3 - 12*a6^3*a5*a4^2*a3^3*a2^3 + 12*a6^2*a5^2*a4^2*a3^3*a2^3 - 12*a6*a5^3*a4^2*a3^3*a2^3 - 4*a5^4*a4^2*a3^3*a2^3 + 24*a6^3*a4^3*a3^3*a2^3 - 12*a6^2*a5*a4^3*a3^3*a2^3 - 12*a6*a5^2*a4^3*a3^3*a2^3 + 24*a5^3*a4^3*a3^3*a2^3 - 4*a6^2*a4^4*a3^3*a2^3 + 4*a6*a5*a4^4*a3^3*a2^3 - 4*a5^2*a4^4*a3^3*a2^3 - 4*a6^3*a5^2*a3^4*a2^3 - 4*a6^2*a5^3*a3^4*a2^3 + 4*a6^3*a5*a4*a3^4*a2^3 + 4*a6^2*a5^2*a4*a3^4*a2^3 + 4*a6*a5^3*a4*a3^4*a2^3 - 4*a6^3*a4^2*a3^4*a2^3 + 4*a6^2*a5*a4^2*a3^4*a2^3 + 4*a6*a5^2*a4^2*a3^4*a2^3 - 4*a5^3*a4^2*a3^4*a2^3 - 4*a6^2*a4^3*a3^4*a2^3 + 4*a6*a5*a4^3*a3^4*a2^3 - 4*a5^2*a4^3*a3^4*a2^3 + 4*a6^4*a5^2*a4^2*a2^4 - 4*a6^3*a5^3*a4^2*a2^4 + 4*a6^2*a5^4*a4^2*a2^4 - 4*a6^3*a5^2*a4^3*a2^4 - 4*a6^2*a5^3*a4^3*a2^4 + 4*a6^2*a5^2*a4^4*a2^4 - 4*a6^4*a5^2*a4*a3*a2^4 + 4*a6^3*a5^3*a4*a3*a2^4 - 4*a6^2*a5^4*a4*a3*a2^4 - 4*a6^4*a5*a4^2*a3*a2^4 + 4*a6^3*a5^2*a4^2*a3*a2^4 + 4*a6^2*a5^3*a4^2*a3*a2^4 - 4*a6*a5^4*a4^2*a3*a2^4 + 4*a6^3*a5*a4^3*a3*a2^4 + 4*a6^2*a5^2*a4^3*a3*a2^4 + 4*a6*a5^3*a4^3*a3*a2^4 - 4*a6^2*a5*a4^4*a3*a2^4 - 4*a6*a5^2*a4^4*a3*a2^4 + 4*a6^4*a5^2*a3^2*a2^4 - 4*a6^3*a5^3*a3^2*a2^4 + 4*a6^2*a5^4*a3^2*a2^4 - 4*a6^4*a5*a4*a3^2*a2^4 + 4*a6^3*a5^2*a4*a3^2*a2^4 + 4*a6^2*a5^3*a4*a3^2*a2^4 - 4*a6*a5^4*a4*a3^2*a2^4 + 4*a6^4*a4^2*a3^2*a2^4 + 4*a6^3*a5*a4^2*a3^2*a2^4 - 24*a6^2*a5^2*a4^2*a3^2*a2^4 + 4*a6*a5^3*a4^2*a3^2*a2^4 + 4*a5^4*a4^2*a3^2*a2^4 - 4*a6^3*a4^3*a3^2*a2^4 + 4*a6^2*a5*a4^3*a3^2*a2^4 + 4*a6*a5^2*a4^3*a3^2*a2^4 - 4*a5^3*a4^3*a3^2*a2^4 + 4*a6^2*a4^4*a3^2*a2^4 - 4*a6*a5*a4^4*a3^2*a2^4 + 4*a5^2*a4^4*a3^2*a2^4 - 4*a6^3*a5^2*a3^3*a2^4 - 4*a6^2*a5^3*a3^3*a2^4 + 4*a6^3*a5*a4*a3^3*a2^4 + 4*a6^2*a5^2*a4*a3^3*a2^4 + 4*a6*a5^3*a4*a3^3*a2^4 - 4*a6^3*a4^2*a3^3*a2^4 + 4*a6^2*a5*a4^2*a3^3*a2^4 + 4*a6*a5^2*a4^2*a3^3*a2^4 - 4*a5^3*a4^2*a3^3*a2^4 - 4*a6^2*a4^3*a3^3*a2^4 + 4*a6*a5*a4^3*a3^3*a2^4 - 4*a5^2*a4^3*a3^3*a2^4 + 4*a6^2*a5^2*a3^4*a2^4 - 4*a6^2*a5*a4*a3^4*a2^4 - 4*a6*a5^2*a4*a3^4*a2^4 + 4*a6^2*a4^2*a3^4*a2^4 - 4*a6*a5*a4^2*a3^4*a2^4 + 4*a5^2*a4^2*a3^4*a2^4 - 4*a6^4*a5^4*a4^2*a3*a1 + 4*a6^4*a5^3*a4^3*a3*a1 + 4*a6^3*a5^4*a4^3*a3*a1 - 4*a6^4*a5^2*a4^4*a3*a1 + 4*a6^3*a5^3*a4^4*a3*a1 - 4*a6^2*a5^4*a4^4*a3*a1 - 4*a6^4*a5^4*a4*a3^2*a1 + 4*a6^4*a5^3*a4^2*a3^2*a1 + 4*a6^3*a5^4*a4^2*a3^2*a1 + 4*a6^4*a5^2*a4^3*a3^2*a1 - 12*a6^3*a5^3*a4^3*a3^2*a1 + 4*a6^2*a5^4*a4^3*a3^2*a1 - 4*a6^4*a5*a4^4*a3^2*a1 + 4*a6^3*a5^2*a4^4*a3^2*a1 + 4*a6^2*a5^3*a4^4*a3^2*a1 - 4*a6*a5^4*a4^4*a3^2*a1 + 4*a6^4*a5^3*a4*a3^3*a1 + 4*a6^3*a5^4*a4*a3^3*a1 + 4*a6^4*a5^2*a4^2*a3^3*a1 - 12*a6^3*a5^3*a4^2*a3^3*a1 + 4*a6^2*a5^4*a4^2*a3^3*a1 + 4*a6^4*a5*a4^3*a3^3*a1 - 12*a6^3*a5^2*a4^3*a3^3*a1 - 12*a6^2*a5^3*a4^3*a3^3*a1 + 4*a6*a5^4*a4^3*a3^3*a1 + 4*a6^3*a5*a4^4*a3^3*a1 + 4*a6^2*a5^2*a4^4*a3^3*a1 + 4*a6*a5^3*a4^4*a3^3*a1 - 4*a6^4*a5^2*a4*a3^4*a1 + 4*a6^3*a5^3*a4*a3^4*a1 - 4*a6^2*a5^4*a4*a3^4*a1 - 4*a6^4*a5*a4^2*a3^4*a1 + 4*a6^3*a5^2*a4^2*a3^4*a1 + 4*a6^2*a5^3*a4^2*a3^4*a1 - 4*a6*a5^4*a4^2*a3^4*a1 + 4*a6^3*a5*a4^3*a3^4*a1 + 4*a6^2*a5^2*a4^3*a3^4*a1 + 4*a6*a5^3*a4^3*a3^4*a1 - 4*a6^2*a5*a4^4*a3^4*a1 - 4*a6*a5^2*a4^4*a3^4*a1 - 4*a6^4*a5^4*a4^2*a2*a1 + 4*a6^4*a5^3*a4^3*a2*a1 + 4*a6^3*a5^4*a4^3*a2*a1 - 4*a6^4*a5^2*a4^4*a2*a1 + 4*a6^3*a5^3*a4^4*a2*a1 - 4*a6^2*a5^4*a4^4*a2*a1 + 24*a6^4*a5^4*a4*a3*a2*a1 - 12*a6^4*a5^3*a4^2*a3*a2*a1 - 12*a6^3*a5^4*a4^2*a3*a2*a1 - 12*a6^4*a5^2*a4^3*a3*a2*a1 - 12*a6^2*a5^4*a4^3*a3*a2*a1 + 24*a6^4*a5*a4^4*a3*a2*a1 - 12*a6^3*a5^2*a4^4*a3*a2*a1 - 12*a6^2*a5^3*a4^4*a3*a2*a1 + 24*a6*a5^4*a4^4*a3*a2*a1 - 4*a6^4*a5^4*a3^2*a2*a1 - 12*a6^4*a5^3*a4*a3^2*a2*a1 - 12*a6^3*a5^4*a4*a3^2*a2*a1 + 12*a6^4*a5^2*a4^2*a3^2*a2*a1 + 16*a6^3*a5^3*a4^2*a3^2*a2*a1 + 12*a6^2*a5^4*a4^2*a3^2*a2*a1 - 12*a6^4*a5*a4^3*a3^2*a2*a1 + 16*a6^3*a5^2*a4^3*a3^2*a2*a1 + 16*a6^2*a5^3*a4^3*a3^2*a2*a1 - 12*a6*a5^4*a4^3*a3^2*a2*a1 - 4*a6^4*a4^4*a3^2*a2*a1 - 12*a6^3*a5*a4^4*a3^2*a2*a1 + 12*a6^2*a5^2*a4^4*a3^2*a2*a1 - 12*a6*a5^3*a4^4*a3^2*a2*a1 - 4*a5^4*a4^4*a3^2*a2*a1 + 4*a6^4*a5^3*a3^3*a2*a1 + 4*a6^3*a5^4*a3^3*a2*a1 - 12*a6^4*a5^2*a4*a3^3*a2*a1 - 12*a6^2*a5^4*a4*a3^3*a2*a1 - 12*a6^4*a5*a4^2*a3^3*a2*a1 + 16*a6^3*a5^2*a4^2*a3^3*a2*a1 + 16*a6^2*a5^3*a4^2*a3^3*a2*a1 - 12*a6*a5^4*a4^2*a3^3*a2*a1 + 4*a6^4*a4^3*a3^3*a2*a1 + 16*a6^2*a5^2*a4^3*a3^3*a2*a1 + 4*a5^4*a4^3*a3^3*a2*a1 + 4*a6^3*a4^4*a3^3*a2*a1 - 12*a6^2*a5*a4^4*a3^3*a2*a1 - 12*a6*a5^2*a4^4*a3^3*a2*a1 + 4*a5^3*a4^4*a3^3*a2*a1 - 4*a6^4*a5^2*a3^4*a2*a1 + 4*a6^3*a5^3*a3^4*a2*a1 - 4*a6^2*a5^4*a3^4*a2*a1 + 24*a6^4*a5*a4*a3^4*a2*a1 - 12*a6^3*a5^2*a4*a3^4*a2*a1 - 12*a6^2*a5^3*a4*a3^4*a2*a1 + 24*a6*a5^4*a4*a3^4*a2*a1 - 4*a6^4*a4^2*a3^4*a2*a1 - 12*a6^3*a5*a4^2*a3^4*a2*a1 + 12*a6^2*a5^2*a4^2*a3^4*a2*a1 - 12*a6*a5^3*a4^2*a3^4*a2*a1 - 4*a5^4*a4^2*a3^4*a2*a1 + 4*a6^3*a4^3*a3^4*a2*a1 - 12*a6^2*a5*a4^3*a3^4*a2*a1 - 12*a6*a5^2*a4^3*a3^4*a2*a1 + 4*a5^3*a4^3*a3^4*a2*a1 - 4*a6^2*a4^4*a3^4*a2*a1 + 24*a6*a5*a4^4*a3^4*a2*a1 - 4*a5^2*a4^4*a3^4*a2*a1 - 4*a6^4*a5^4*a4*a2^2*a1 + 4*a6^4*a5^3*a4^2*a2^2*a1 + 4*a6^3*a5^4*a4^2*a2^2*a1 + 4*a6^4*a5^2*a4^3*a2^2*a1 - 12*a6^3*a5^3*a4^3*a2^2*a1 + 4*a6^2*a5^4*a4^3*a2^2*a1 - 4*a6^4*a5*a4^4*a2^2*a1 + 4*a6^3*a5^2*a4^4*a2^2*a1 + 4*a6^2*a5^3*a4^4*a2^2*a1 - 4*a6*a5^4*a4^4*a2^2*a1 - 4*a6^4*a5^4*a3*a2^2*a1 - 12*a6^4*a5^3*a4*a3*a2^2*a1 - 12*a6^3*a5^4*a4*a3*a2^2*a1 + 12*a6^4*a5^2*a4^2*a3*a2^2*a1 + 16*a6^3*a5^3*a4^2*a3*a2^2*a1 + 12*a6^2*a5^4*a4^2*a3*a2^2*a1 - 12*a6^4*a5*a4^3*a3*a2^2*a1 + 16*a6^3*a5^2*a4^3*a3*a2^2*a1 + 16*a6^2*a5^3*a4^3*a3*a2^2*a1 - 12*a6*a5^4*a4^3*a3*a2^2*a1 - 4*a6^4*a4^4*a3*a2^2*a1 - 12*a6^3*a5*a4^4*a3*a2^2*a1 + 12*a6^2*a5^2*a4^4*a3*a2^2*a1 - 12*a6*a5^3*a4^4*a3*a2^2*a1 - 4*a5^4*a4^4*a3*a2^2*a1 + 4*a6^4*a5^3*a3^2*a2^2*a1 + 4*a6^3*a5^4*a3^2*a2^2*a1 + 12*a6^4*a5^2*a4*a3^2*a2^2*a1 + 16*a6^3*a5^3*a4*a3^2*a2^2*a1 + 12*a6^2*a5^4*a4*a3^2*a2^2*a1 + 12*a6^4*a5*a4^2*a3^2*a2^2*a1 - 48*a6^3*a5^2*a4^2*a3^2*a2^2*a1 - 48*a6^2*a5^3*a4^2*a3^2*a2^2*a1 + 12*a6*a5^4*a4^2*a3^2*a2^2*a1 + 4*a6^4*a4^3*a3^2*a2^2*a1 + 16*a6^3*a5*a4^3*a3^2*a2^2*a1 - 48*a6^2*a5^2*a4^3*a3^2*a2^2*a1 + 16*a6*a5^3*a4^3*a3^2*a2^2*a1 + 4*a5^4*a4^3*a3^2*a2^2*a1 + 4*a6^3*a4^4*a3^2*a2^2*a1 + 12*a6^2*a5*a4^4*a3^2*a2^2*a1 + 12*a6*a5^2*a4^4*a3^2*a2^2*a1 + 4*a5^3*a4^4*a3^2*a2^2*a1 + 4*a6^4*a5^2*a3^3*a2^2*a1 - 12*a6^3*a5^3*a3^3*a2^2*a1 + 4*a6^2*a5^4*a3^3*a2^2*a1 - 12*a6^4*a5*a4*a3^3*a2^2*a1 + 16*a6^3*a5^2*a4*a3^3*a2^2*a1 + 16*a6^2*a5^3*a4*a3^3*a2^2*a1 - 12*a6*a5^4*a4*a3^3*a2^2*a1 + 4*a6^4*a4^2*a3^3*a2^2*a1 + 16*a6^3*a5*a4^2*a3^3*a2^2*a1 - 48*a6^2*a5^2*a4^2*a3^3*a2^2*a1 + 16*a6*a5^3*a4^2*a3^3*a2^2*a1 + 4*a5^4*a4^2*a3^3*a2^2*a1 - 12*a6^3*a4^3*a3^3*a2^2*a1 + 16*a6^2*a5*a4^3*a3^3*a2^2*a1 + 16*a6*a5^2*a4^3*a3^3*a2^2*a1 - 12*a5^3*a4^3*a3^3*a2^2*a1 + 4*a6^2*a4^4*a3^3*a2^2*a1 - 12*a6*a5*a4^4*a3^3*a2^2*a1 + 4*a5^2*a4^4*a3^3*a2^2*a1 - 4*a6^4*a5*a3^4*a2^2*a1 + 4*a6^3*a5^2*a3^4*a2^2*a1 + 4*a6^2*a5^3*a3^4*a2^2*a1 - 4*a6*a5^4*a3^4*a2^2*a1 - 4*a6^4*a4*a3^4*a2^2*a1 - 12*a6^3*a5*a4*a3^4*a2^2*a1 + 12*a6^2*a5^2*a4*a3^4*a2^2*a1 - 12*a6*a5^3*a4*a3^4*a2^2*a1 - 4*a5^4*a4*a3^4*a2^2*a1 + 4*a6^3*a4^2*a3^4*a2^2*a1 + 12*a6^2*a5*a4^2*a3^4*a2^2*a1 + 12*a6*a5^2*a4^2*a3^4*a2^2*a1 + 4*a5^3*a4^2*a3^4*a2^2*a1 + 4*a6^2*a4^3*a3^4*a2^2*a1 - 12*a6*a5*a4^3*a3^4*a2^2*a1 + 4*a5^2*a4^3*a3^4*a2^2*a1 - 4*a6*a4^4*a3^4*a2^2*a1 - 4*a5*a4^4*a3^4*a2^2*a1 + 4*a6^4*a5^3*a4*a2^3*a1 + 4*a6^3*a5^4*a4*a2^3*a1 + 4*a6^4*a5^2*a4^2*a2^3*a1 - 12*a6^3*a5^3*a4^2*a2^3*a1 + 4*a6^2*a5^4*a4^2*a2^3*a1 + 4*a6^4*a5*a4^3*a2^3*a1 - 12*a6^3*a5^2*a4^3*a2^3*a1 - 12*a6^2*a5^3*a4^3*a2^3*a1 + 4*a6*a5^4*a4^3*a2^3*a1 + 4*a6^3*a5*a4^4*a2^3*a1 + 4*a6^2*a5^2*a4^4*a2^3*a1 + 4*a6*a5^3*a4^4*a2^3*a1 + 4*a6^4*a5^3*a3*a2^3*a1 + 4*a6^3*a5^4*a3*a2^3*a1 - 12*a6^4*a5^2*a4*a3*a2^3*a1 - 12*a6^2*a5^4*a4*a3*a2^3*a1 - 12*a6^4*a5*a4^2*a3*a2^3*a1 + 16*a6^3*a5^2*a4^2*a3*a2^3*a1 + 16*a6^2*a5^3*a4^2*a3*a2^3*a1 - 12*a6*a5^4*a4^2*a3*a2^3*a1 + 4*a6^4*a4^3*a3*a2^3*a1 + 16*a6^2*a5^2*a4^3*a3*a2^3*a1 + 4*a5^4*a4^3*a3*a2^3*a1 + 4*a6^3*a4^4*a3*a2^3*a1 - 12*a6^2*a5*a4^4*a3*a2^3*a1 - 12*a6*a5^2*a4^4*a3*a2^3*a1 + 4*a5^3*a4^4*a3*a2^3*a1 + 4*a6^4*a5^2*a3^2*a2^3*a1 - 12*a6^3*a5^3*a3^2*a2^3*a1 + 4*a6^2*a5^4*a3^2*a2^3*a1 - 12*a6^4*a5*a4*a3^2*a2^3*a1 + 16*a6^3*a5^2*a4*a3^2*a2^3*a1 + 16*a6^2*a5^3*a4*a3^2*a2^3*a1 - 12*a6*a5^4*a4*a3^2*a2^3*a1 + 4*a6^4*a4^2*a3^2*a2^3*a1 + 16*a6^3*a5*a4^2*a3^2*a2^3*a1 - 48*a6^2*a5^2*a4^2*a3^2*a2^3*a1 + 16*a6*a5^3*a4^2*a3^2*a2^3*a1 + 4*a5^4*a4^2*a3^2*a2^3*a1 - 12*a6^3*a4^3*a3^2*a2^3*a1 + 16*a6^2*a5*a4^3*a3^2*a2^3*a1 + 16*a6*a5^2*a4^3*a3^2*a2^3*a1 - 12*a5^3*a4^3*a3^2*a2^3*a1 + 4*a6^2*a4^4*a3^2*a2^3*a1 - 12*a6*a5*a4^4*a3^2*a2^3*a1 + 4*a5^2*a4^4*a3^2*a2^3*a1 + 4*a6^4*a5*a3^3*a2^3*a1 - 12*a6^3*a5^2*a3^3*a2^3*a1 - 12*a6^2*a5^3*a3^3*a2^3*a1 + 4*a6*a5^4*a3^3*a2^3*a1 + 4*a6^4*a4*a3^3*a2^3*a1 + 16*a6^2*a5^2*a4*a3^3*a2^3*a1 + 4*a5^4*a4*a3^3*a2^3*a1 - 12*a6^3*a4^2*a3^3*a2^3*a1 + 16*a6^2*a5*a4^2*a3^3*a2^3*a1 + 16*a6*a5^2*a4^2*a3^3*a2^3*a1 - 12*a5^3*a4^2*a3^3*a2^3*a1 - 12*a6^2*a4^3*a3^3*a2^3*a1 - 12*a5^2*a4^3*a3^3*a2^3*a1 + 4*a6*a4^4*a3^3*a2^3*a1 + 4*a5*a4^4*a3^3*a2^3*a1 + 4*a6^3*a5*a3^4*a2^3*a1 + 4*a6^2*a5^2*a3^4*a2^3*a1 + 4*a6*a5^3*a3^4*a2^3*a1 + 4*a6^3*a4*a3^4*a2^3*a1 - 12*a6^2*a5*a4*a3^4*a2^3*a1 - 12*a6*a5^2*a4*a3^4*a2^3*a1 + 4*a5^3*a4*a3^4*a2^3*a1 + 4*a6^2*a4^2*a3^4*a2^3*a1 - 12*a6*a5*a4^2*a3^4*a2^3*a1 + 4*a5^2*a4^2*a3^4*a2^3*a1 + 4*a6*a4^3*a3^4*a2^3*a1 + 4*a5*a4^3*a3^4*a2^3*a1 - 4*a6^4*a5^2*a4*a2^4*a1 + 4*a6^3*a5^3*a4*a2^4*a1 - 4*a6^2*a5^4*a4*a2^4*a1 - 4*a6^4*a5*a4^2*a2^4*a1 + 4*a6^3*a5^2*a4^2*a2^4*a1 + 4*a6^2*a5^3*a4^2*a2^4*a1 - 4*a6*a5^4*a4^2*a2^4*a1 + 4*a6^3*a5*a4^3*a2^4*a1 + 4*a6^2*a5^2*a4^3*a2^4*a1 + 4*a6*a5^3*a4^3*a2^4*a1 - 4*a6^2*a5*a4^4*a2^4*a1 - 4*a6*a5^2*a4^4*a2^4*a1 - 4*a6^4*a5^2*a3*a2^4*a1 + 4*a6^3*a5^3*a3*a2^4*a1 - 4*a6^2*a5^4*a3*a2^4*a1 + 24*a6^4*a5*a4*a3*a2^4*a1 - 12*a6^3*a5^2*a4*a3*a2^4*a1 - 12*a6^2*a5^3*a4*a3*a2^4*a1 + 24*a6*a5^4*a4*a3*a2^4*a1 - 4*a6^4*a4^2*a3*a2^4*a1 - 12*a6^3*a5*a4^2*a3*a2^4*a1 + 12*a6^2*a5^2*a4^2*a3*a2^4*a1 - 12*a6*a5^3*a4^2*a3*a2^4*a1 - 4*a5^4*a4^2*a3*a2^4*a1 + 4*a6^3*a4^3*a3*a2^4*a1 - 12*a6^2*a5*a4^3*a3*a2^4*a1 - 12*a6*a5^2*a4^3*a3*a2^4*a1 + 4*a5^3*a4^3*a3*a2^4*a1 - 4*a6^2*a4^4*a3*a2^4*a1 + 24*a6*a5*a4^4*a3*a2^4*a1 - 4*a5^2*a4^4*a3*a2^4*a1 - 4*a6^4*a5*a3^2*a2^4*a1 + 4*a6^3*a5^2*a3^2*a2^4*a1 + 4*a6^2*a5^3*a3^2*a2^4*a1 - 4*a6*a5^4*a3^2*a2^4*a1 - 4*a6^4*a4*a3^2*a2^4*a1 - 12*a6^3*a5*a4*a3^2*a2^4*a1 + 12*a6^2*a5^2*a4*a3^2*a2^4*a1 - 12*a6*a5^3*a4*a3^2*a2^4*a1 - 4*a5^4*a4*a3^2*a2^4*a1 + 4*a6^3*a4^2*a3^2*a2^4*a1 + 12*a6^2*a5*a4^2*a3^2*a2^4*a1 + 12*a6*a5^2*a4^2*a3^2*a2^4*a1 + 4*a5^3*a4^2*a3^2*a2^4*a1 + 4*a6^2*a4^3*a3^2*a2^4*a1 - 12*a6*a5*a4^3*a3^2*a2^4*a1 + 4*a5^2*a4^3*a3^2*a2^4*a1 - 4*a6*a4^4*a3^2*a2^4*a1 - 4*a5*a4^4*a3^2*a2^4*a1 + 4*a6^3*a5*a3^3*a2^4*a1 + 4*a6^2*a5^2*a3^3*a2^4*a1 + 4*a6*a5^3*a3^3*a2^4*a1 + 4*a6^3*a4*a3^3*a2^4*a1 - 12*a6^2*a5*a4*a3^3*a2^4*a1 - 12*a6*a5^2*a4*a3^3*a2^4*a1 + 4*a5^3*a4*a3^3*a2^4*a1 + 4*a6^2*a4^2*a3^3*a2^4*a1 - 12*a6*a5*a4^2*a3^3*a2^4*a1 + 4*a5^2*a4^2*a3^3*a2^4*a1 + 4*a6*a4^3*a3^3*a2^4*a1 + 4*a5*a4^3*a3^3*a2^4*a1 - 4*a6^2*a5*a3^4*a2^4*a1 - 4*a6*a5^2*a3^4*a2^4*a1 - 4*a6^2*a4*a3^4*a2^4*a1 + 24*a6*a5*a4*a3^4*a2^4*a1 - 4*a5^2*a4*a3^4*a2^4*a1 - 4*a6*a4^2*a3^4*a2^4*a1 - 4*a5*a4^2*a3^4*a2^4*a1 + 4*a6^4*a5^4*a4^2*a1^2 - 4*a6^4*a5^3*a4^3*a1^2 - 4*a6^3*a5^4*a4^3*a1^2 + 4*a6^4*a5^2*a4^4*a1^2 - 4*a6^3*a5^3*a4^4*a1^2 + 4*a6^2*a5^4*a4^4*a1^2 - 4*a6^4*a5^4*a4*a3*a1^2 + 4*a6^4*a5^3*a4^2*a3*a1^2 + 4*a6^3*a5^4*a4^2*a3*a1^2 + 4*a6^4*a5^2*a4^3*a3*a1^2 - 12*a6^3*a5^3*a4^3*a3*a1^2 + 4*a6^2*a5^4*a4^3*a3*a1^2 - 4*a6^4*a5*a4^4*a3*a1^2 + 4*a6^3*a5^2*a4^4*a3*a1^2 + 4*a6^2*a5^3*a4^4*a3*a1^2 - 4*a6*a5^4*a4^4*a3*a1^2 + 4*a6^4*a5^4*a3^2*a1^2 + 4*a6^4*a5^3*a4*a3^2*a1^2 + 4*a6^3*a5^4*a4*a3^2*a1^2 - 24*a6^4*a5^2*a4^2*a3^2*a1^2 + 12*a6^3*a5^3*a4^2*a3^2*a1^2 - 24*a6^2*a5^4*a4^2*a3^2*a1^2 + 4*a6^4*a5*a4^3*a3^2*a1^2 + 12*a6^3*a5^2*a4^3*a3^2*a1^2 + 12*a6^2*a5^3*a4^3*a3^2*a1^2 + 4*a6*a5^4*a4^3*a3^2*a1^2 + 4*a6^4*a4^4*a3^2*a1^2 + 4*a6^3*a5*a4^4*a3^2*a1^2 - 24*a6^2*a5^2*a4^4*a3^2*a1^2 + 4*a6*a5^3*a4^4*a3^2*a1^2 + 4*a5^4*a4^4*a3^2*a1^2 - 4*a6^4*a5^3*a3^3*a1^2 - 4*a6^3*a5^4*a3^3*a1^2 + 4*a6^4*a5^2*a4*a3^3*a1^2 - 12*a6^3*a5^3*a4*a3^3*a1^2 + 4*a6^2*a5^4*a4*a3^3*a1^2 + 4*a6^4*a5*a4^2*a3^3*a1^2 + 12*a6^3*a5^2*a4^2*a3^3*a1^2 + 12*a6^2*a5^3*a4^2*a3^3*a1^2 + 4*a6*a5^4*a4^2*a3^3*a1^2 - 4*a6^4*a4^3*a3^3*a1^2 - 12*a6^3*a5*a4^3*a3^3*a1^2 + 12*a6^2*a5^2*a4^3*a3^3*a1^2 - 12*a6*a5^3*a4^3*a3^3*a1^2 - 4*a5^4*a4^3*a3^3*a1^2 - 4*a6^3*a4^4*a3^3*a1^2 + 4*a6^2*a5*a4^4*a3^3*a1^2 + 4*a6*a5^2*a4^4*a3^3*a1^2 - 4*a5^3*a4^4*a3^3*a1^2 + 4*a6^4*a5^2*a3^4*a1^2 - 4*a6^3*a5^3*a3^4*a1^2 + 4*a6^2*a5^4*a3^4*a1^2 - 4*a6^4*a5*a4*a3^4*a1^2 + 4*a6^3*a5^2*a4*a3^4*a1^2 + 4*a6^2*a5^3*a4*a3^4*a1^2 - 4*a6*a5^4*a4*a3^4*a1^2 + 4*a6^4*a4^2*a3^4*a1^2 + 4*a6^3*a5*a4^2*a3^4*a1^2 - 24*a6^2*a5^2*a4^2*a3^4*a1^2 + 4*a6*a5^3*a4^2*a3^4*a1^2 + 4*a5^4*a4^2*a3^4*a1^2 - 4*a6^3*a4^3*a3^4*a1^2 + 4*a6^2*a5*a4^3*a3^4*a1^2 + 4*a6*a5^2*a4^3*a3^4*a1^2 - 4*a5^3*a4^3*a3^4*a1^2 + 4*a6^2*a4^4*a3^4*a1^2 - 4*a6*a5*a4^4*a3^4*a1^2 + 4*a5^2*a4^4*a3^4*a1^2 - 4*a6^4*a5^4*a4*a2*a1^2 + 4*a6^4*a5^3*a4^2*a2*a1^2 + 4*a6^3*a5^4*a4^2*a2*a1^2 + 4*a6^4*a5^2*a4^3*a2*a1^2 - 12*a6^3*a5^3*a4^3*a2*a1^2 + 4*a6^2*a5^4*a4^3*a2*a1^2 - 4*a6^4*a5*a4^4*a2*a1^2 + 4*a6^3*a5^2*a4^4*a2*a1^2 + 4*a6^2*a5^3*a4^4*a2*a1^2 - 4*a6*a5^4*a4^4*a2*a1^2 - 4*a6^4*a5^4*a3*a2*a1^2 - 12*a6^4*a5^3*a4*a3*a2*a1^2 - 12*a6^3*a5^4*a4*a3*a2*a1^2 + 12*a6^4*a5^2*a4^2*a3*a2*a1^2 + 16*a6^3*a5^3*a4^2*a3*a2*a1^2 + 12*a6^2*a5^4*a4^2*a3*a2*a1^2 - 12*a6^4*a5*a4^3*a3*a2*a1^2 + 16*a6^3*a5^2*a4^3*a3*a2*a1^2 + 16*a6^2*a5^3*a4^3*a3*a2*a1^2 - 12*a6*a5^4*a4^3*a3*a2*a1^2 - 4*a6^4*a4^4*a3*a2*a1^2 - 12*a6^3*a5*a4^4*a3*a2*a1^2 + 12*a6^2*a5^2*a4^4*a3*a2*a1^2 - 12*a6*a5^3*a4^4*a3*a2*a1^2 - 4*a5^4*a4^4*a3*a2*a1^2 + 4*a6^4*a5^3*a3^2*a2*a1^2 + 4*a6^3*a5^4*a3^2*a2*a1^2 + 12*a6^4*a5^2*a4*a3^2*a2*a1^2 + 16*a6^3*a5^3*a4*a3^2*a2*a1^2 + 12*a6^2*a5^4*a4*a3^2*a2*a1^2 + 12*a6^4*a5*a4^2*a3^2*a2*a1^2 - 48*a6^3*a5^2*a4^2*a3^2*a2*a1^2 - 48*a6^2*a5^3*a4^2*a3^2*a2*a1^2 + 12*a6*a5^4*a4^2*a3^2*a2*a1^2 + 4*a6^4*a4^3*a3^2*a2*a1^2 + 16*a6^3*a5*a4^3*a3^2*a2*a1^2 - 48*a6^2*a5^2*a4^3*a3^2*a2*a1^2 + 16*a6*a5^3*a4^3*a3^2*a2*a1^2 + 4*a5^4*a4^3*a3^2*a2*a1^2 + 4*a6^3*a4^4*a3^2*a2*a1^2 + 12*a6^2*a5*a4^4*a3^2*a2*a1^2 + 12*a6*a5^2*a4^4*a3^2*a2*a1^2 + 4*a5^3*a4^4*a3^2*a2*a1^2 + 4*a6^4*a5^2*a3^3*a2*a1^2 - 12*a6^3*a5^3*a3^3*a2*a1^2 + 4*a6^2*a5^4*a3^3*a2*a1^2 - 12*a6^4*a5*a4*a3^3*a2*a1^2 + 16*a6^3*a5^2*a4*a3^3*a2*a1^2 + 16*a6^2*a5^3*a4*a3^3*a2*a1^2 - 12*a6*a5^4*a4*a3^3*a2*a1^2 + 4*a6^4*a4^2*a3^3*a2*a1^2 + 16*a6^3*a5*a4^2*a3^3*a2*a1^2 - 48*a6^2*a5^2*a4^2*a3^3*a2*a1^2 + 16*a6*a5^3*a4^2*a3^3*a2*a1^2 + 4*a5^4*a4^2*a3^3*a2*a1^2 - 12*a6^3*a4^3*a3^3*a2*a1^2 + 16*a6^2*a5*a4^3*a3^3*a2*a1^2 + 16*a6*a5^2*a4^3*a3^3*a2*a1^2 - 12*a5^3*a4^3*a3^3*a2*a1^2 + 4*a6^2*a4^4*a3^3*a2*a1^2 - 12*a6*a5*a4^4*a3^3*a2*a1^2 + 4*a5^2*a4^4*a3^3*a2*a1^2 - 4*a6^4*a5*a3^4*a2*a1^2 + 4*a6^3*a5^2*a3^4*a2*a1^2 + 4*a6^2*a5^3*a3^4*a2*a1^2 - 4*a6*a5^4*a3^4*a2*a1^2 - 4*a6^4*a4*a3^4*a2*a1^2 - 12*a6^3*a5*a4*a3^4*a2*a1^2 + 12*a6^2*a5^2*a4*a3^4*a2*a1^2 - 12*a6*a5^3*a4*a3^4*a2*a1^2 - 4*a5^4*a4*a3^4*a2*a1^2 + 4*a6^3*a4^2*a3^4*a2*a1^2 + 12*a6^2*a5*a4^2*a3^4*a2*a1^2 + 12*a6*a5^2*a4^2*a3^4*a2*a1^2 + 4*a5^3*a4^2*a3^4*a2*a1^2 + 4*a6^2*a4^3*a3^4*a2*a1^2 - 12*a6*a5*a4^3*a3^4*a2*a1^2 + 4*a5^2*a4^3*a3^4*a2*a1^2 - 4*a6*a4^4*a3^4*a2*a1^2 - 4*a5*a4^4*a3^4*a2*a1^2 + 4*a6^4*a5^4*a2^2*a1^2 + 4*a6^4*a5^3*a4*a2^2*a1^2 + 4*a6^3*a5^4*a4*a2^2*a1^2 - 24*a6^4*a5^2*a4^2*a2^2*a1^2 + 12*a6^3*a5^3*a4^2*a2^2*a1^2 - 24*a6^2*a5^4*a4^2*a2^2*a1^2 + 4*a6^4*a5*a4^3*a2^2*a1^2 + 12*a6^3*a5^2*a4^3*a2^2*a1^2 + 12*a6^2*a5^3*a4^3*a2^2*a1^2 + 4*a6*a5^4*a4^3*a2^2*a1^2 + 4*a6^4*a4^4*a2^2*a1^2 + 4*a6^3*a5*a4^4*a2^2*a1^2 - 24*a6^2*a5^2*a4^4*a2^2*a1^2 + 4*a6*a5^3*a4^4*a2^2*a1^2 + 4*a5^4*a4^4*a2^2*a1^2 + 4*a6^4*a5^3*a3*a2^2*a1^2 + 4*a6^3*a5^4*a3*a2^2*a1^2 + 12*a6^4*a5^2*a4*a3*a2^2*a1^2 + 16*a6^3*a5^3*a4*a3*a2^2*a1^2 + 12*a6^2*a5^4*a4*a3*a2^2*a1^2 + 12*a6^4*a5*a4^2*a3*a2^2*a1^2 - 48*a6^3*a5^2*a4^2*a3*a2^2*a1^2 - 48*a6^2*a5^3*a4^2*a3*a2^2*a1^2 + 12*a6*a5^4*a4^2*a3*a2^2*a1^2 + 4*a6^4*a4^3*a3*a2^2*a1^2 + 16*a6^3*a5*a4^3*a3*a2^2*a1^2 - 48*a6^2*a5^2*a4^3*a3*a2^2*a1^2 + 16*a6*a5^3*a4^3*a3*a2^2*a1^2 + 4*a5^4*a4^3*a3*a2^2*a1^2 + 4*a6^3*a4^4*a3*a2^2*a1^2 + 12*a6^2*a5*a4^4*a3*a2^2*a1^2 + 12*a6*a5^2*a4^4*a3*a2^2*a1^2 + 4*a5^3*a4^4*a3*a2^2*a1^2 - 24*a6^4*a5^2*a3^2*a2^2*a1^2 + 12*a6^3*a5^3*a3^2*a2^2*a1^2 - 24*a6^2*a5^4*a3^2*a2^2*a1^2 + 12*a6^4*a5*a4*a3^2*a2^2*a1^2 - 48*a6^3*a5^2*a4*a3^2*a2^2*a1^2 - 48*a6^2*a5^3*a4*a3^2*a2^2*a1^2 + 12*a6*a5^4*a4*a3^2*a2^2*a1^2 - 24*a6^4*a4^2*a3^2*a2^2*a1^2 - 48*a6^3*a5*a4^2*a3^2*a2^2*a1^2 + 360*a6^2*a5^2*a4^2*a3^2*a2^2*a1^2 - 48*a6*a5^3*a4^2*a3^2*a2^2*a1^2 - 24*a5^4*a4^2*a3^2*a2^2*a1^2 + 12*a6^3*a4^3*a3^2*a2^2*a1^2 - 48*a6^2*a5*a4^3*a3^2*a2^2*a1^2 - 48*a6*a5^2*a4^3*a3^2*a2^2*a1^2 + 12*a5^3*a4^3*a3^2*a2^2*a1^2 - 24*a6^2*a4^4*a3^2*a2^2*a1^2 + 12*a6*a5*a4^4*a3^2*a2^2*a1^2 - 24*a5^2*a4^4*a3^2*a2^2*a1^2 + 4*a6^4*a5*a3^3*a2^2*a1^2 + 12*a6^3*a5^2*a3^3*a2^2*a1^2 + 12*a6^2*a5^3*a3^3*a2^2*a1^2 + 4*a6*a5^4*a3^3*a2^2*a1^2 + 4*a6^4*a4*a3^3*a2^2*a1^2 + 16*a6^3*a5*a4*a3^3*a2^2*a1^2 - 48*a6^2*a5^2*a4*a3^3*a2^2*a1^2 + 16*a6*a5^3*a4*a3^3*a2^2*a1^2 + 4*a5^4*a4*a3^3*a2^2*a1^2 + 12*a6^3*a4^2*a3^3*a2^2*a1^2 - 48*a6^2*a5*a4^2*a3^3*a2^2*a1^2 - 48*a6*a5^2*a4^2*a3^3*a2^2*a1^2 + 12*a5^3*a4^2*a3^3*a2^2*a1^2 + 12*a6^2*a4^3*a3^3*a2^2*a1^2 + 16*a6*a5*a4^3*a3^3*a2^2*a1^2 + 12*a5^2*a4^3*a3^3*a2^2*a1^2 + 4*a6*a4^4*a3^3*a2^2*a1^2 + 4*a5*a4^4*a3^3*a2^2*a1^2 + 4*a6^4*a3^4*a2^2*a1^2 + 4*a6^3*a5*a3^4*a2^2*a1^2 - 24*a6^2*a5^2*a3^4*a2^2*a1^2 + 4*a6*a5^3*a3^4*a2^2*a1^2 + 4*a5^4*a3^4*a2^2*a1^2 + 4*a6^3*a4*a3^4*a2^2*a1^2 + 12*a6^2*a5*a4*a3^4*a2^2*a1^2 + 12*a6*a5^2*a4*a3^4*a2^2*a1^2 + 4*a5^3*a4*a3^4*a2^2*a1^2 - 24*a6^2*a4^2*a3^4*a2^2*a1^2 + 12*a6*a5*a4^2*a3^4*a2^2*a1^2 - 24*a5^2*a4^2*a3^4*a2^2*a1^2 + 4*a6*a4^3*a3^4*a2^2*a1^2 + 4*a5*a4^3*a3^4*a2^2*a1^2 + 4*a4^4*a3^4*a2^2*a1^2 - 4*a6^4*a5^3*a2^3*a1^2 - 4*a6^3*a5^4*a2^3*a1^2 + 4*a6^4*a5^2*a4*a2^3*a1^2 - 12*a6^3*a5^3*a4*a2^3*a1^2 + 4*a6^2*a5^4*a4*a2^3*a1^2 + 4*a6^4*a5*a4^2*a2^3*a1^2 + 12*a6^3*a5^2*a4^2*a2^3*a1^2 + 12*a6^2*a5^3*a4^2*a2^3*a1^2 + 4*a6*a5^4*a4^2*a2^3*a1^2 - 4*a6^4*a4^3*a2^3*a1^2 - 12*a6^3*a5*a4^3*a2^3*a1^2 + 12*a6^2*a5^2*a4^3*a2^3*a1^2 - 12*a6*a5^3*a4^3*a2^3*a1^2 - 4*a5^4*a4^3*a2^3*a1^2 - 4*a6^3*a4^4*a2^3*a1^2 + 4*a6^2*a5*a4^4*a2^3*a1^2 + 4*a6*a5^2*a4^4*a2^3*a1^2 - 4*a5^3*a4^4*a2^3*a1^2 + 4*a6^4*a5^2*a3*a2^3*a1^2 - 12*a6^3*a5^3*a3*a2^3*a1^2 + 4*a6^2*a5^4*a3*a2^3*a1^2 - 12*a6^4*a5*a4*a3*a2^3*a1^2 + 16*a6^3*a5^2*a4*a3*a2^3*a1^2 + 16*a6^2*a5^3*a4*a3*a2^3*a1^2 - 12*a6*a5^4*a4*a3*a2^3*a1^2 + 4*a6^4*a4^2*a3*a2^3*a1^2 + 16*a6^3*a5*a4^2*a3*a2^3*a1^2 - 48*a6^2*a5^2*a4^2*a3*a2^3*a1^2 + 16*a6*a5^3*a4^2*a3*a2^3*a1^2 + 4*a5^4*a4^2*a3*a2^3*a1^2 - 12*a6^3*a4^3*a3*a2^3*a1^2 + 16*a6^2*a5*a4^3*a3*a2^3*a1^2 + 16*a6*a5^2*a4^3*a3*a2^3*a1^2 - 12*a5^3*a4^3*a3*a2^3*a1^2 + 4*a6^2*a4^4*a3*a2^3*a1^2 - 12*a6*a5*a4^4*a3*a2^3*a1^2 + 4*a5^2*a4^4*a3*a2^3*a1^2 + 4*a6^4*a5*a3^2*a2^3*a1^2 + 12*a6^3*a5^2*a3^2*a2^3*a1^2 + 12*a6^2*a5^3*a3^2*a2^3*a1^2 + 4*a6*a5^4*a3^2*a2^3*a1^2 + 4*a6^4*a4*a3^2*a2^3*a1^2 + 16*a6^3*a5*a4*a3^2*a2^3*a1^2 - 48*a6^2*a5^2*a4*a3^2*a2^3*a1^2 + 16*a6*a5^3*a4*a3^2*a2^3*a1^2 + 4*a5^4*a4*a3^2*a2^3*a1^2 + 12*a6^3*a4^2*a3^2*a2^3*a1^2 - 48*a6^2*a5*a4^2*a3^2*a2^3*a1^2 - 48*a6*a5^2*a4^2*a3^2*a2^3*a1^2 + 12*a5^3*a4^2*a3^2*a2^3*a1^2 + 12*a6^2*a4^3*a3^2*a2^3*a1^2 + 16*a6*a5*a4^3*a3^2*a2^3*a1^2 + 12*a5^2*a4^3*a3^2*a2^3*a1^2 + 4*a6*a4^4*a3^2*a2^3*a1^2 + 4*a5*a4^4*a3^2*a2^3*a1^2 - 4*a6^4*a3^3*a2^3*a1^2 - 12*a6^3*a5*a3^3*a2^3*a1^2 + 12*a6^2*a5^2*a3^3*a2^3*a1^2 - 12*a6*a5^3*a3^3*a2^3*a1^2 - 4*a5^4*a3^3*a2^3*a1^2 - 12*a6^3*a4*a3^3*a2^3*a1^2 + 16*a6^2*a5*a4*a3^3*a2^3*a1^2 + 16*a6*a5^2*a4*a3^3*a2^3*a1^2 - 12*a5^3*a4*a3^3*a2^3*a1^2 + 12*a6^2*a4^2*a3^3*a2^3*a1^2 + 16*a6*a5*a4^2*a3^3*a2^3*a1^2 + 12*a5^2*a4^2*a3^3*a2^3*a1^2 - 12*a6*a4^3*a3^3*a2^3*a1^2 - 12*a5*a4^3*a3^3*a2^3*a1^2 - 4*a4^4*a3^3*a2^3*a1^2 - 4*a6^3*a3^4*a2^3*a1^2 + 4*a6^2*a5*a3^4*a2^3*a1^2 + 4*a6*a5^2*a3^4*a2^3*a1^2 - 4*a5^3*a3^4*a2^3*a1^2 + 4*a6^2*a4*a3^4*a2^3*a1^2 - 12*a6*a5*a4*a3^4*a2^3*a1^2 + 4*a5^2*a4*a3^4*a2^3*a1^2 + 4*a6*a4^2*a3^4*a2^3*a1^2 + 4*a5*a4^2*a3^4*a2^3*a1^2 - 4*a4^3*a3^4*a2^3*a1^2 + 4*a6^4*a5^2*a2^4*a1^2 - 4*a6^3*a5^3*a2^4*a1^2 + 4*a6^2*a5^4*a2^4*a1^2 - 4*a6^4*a5*a4*a2^4*a1^2 + 4*a6^3*a5^2*a4*a2^4*a1^2 + 4*a6^2*a5^3*a4*a2^4*a1^2 - 4*a6*a5^4*a4*a2^4*a1^2 + 4*a6^4*a4^2*a2^4*a1^2 + 4*a6^3*a5*a4^2*a2^4*a1^2 - 24*a6^2*a5^2*a4^2*a2^4*a1^2 + 4*a6*a5^3*a4^2*a2^4*a1^2 + 4*a5^4*a4^2*a2^4*a1^2 - 4*a6^3*a4^3*a2^4*a1^2 + 4*a6^2*a5*a4^3*a2^4*a1^2 + 4*a6*a5^2*a4^3*a2^4*a1^2 - 4*a5^3*a4^3*a2^4*a1^2 + 4*a6^2*a4^4*a2^4*a1^2 - 4*a6*a5*a4^4*a2^4*a1^2 + 4*a5^2*a4^4*a2^4*a1^2 - 4*a6^4*a5*a3*a2^4*a1^2 + 4*a6^3*a5^2*a3*a2^4*a1^2 + 4*a6^2*a5^3*a3*a2^4*a1^2 - 4*a6*a5^4*a3*a2^4*a1^2 - 4*a6^4*a4*a3*a2^4*a1^2 - 12*a6^3*a5*a4*a3*a2^4*a1^2 + 12*a6^2*a5^2*a4*a3*a2^4*a1^2 - 12*a6*a5^3*a4*a3*a2^4*a1^2 - 4*a5^4*a4*a3*a2^4*a1^2 + 4*a6^3*a4^2*a3*a2^4*a1^2 + 12*a6^2*a5*a4^2*a3*a2^4*a1^2 + 12*a6*a5^2*a4^2*a3*a2^4*a1^2 + 4*a5^3*a4^2*a3*a2^4*a1^2 + 4*a6^2*a4^3*a3*a2^4*a1^2 - 12*a6*a5*a4^3*a3*a2^4*a1^2 + 4*a5^2*a4^3*a3*a2^4*a1^2 - 4*a6*a4^4*a3*a2^4*a1^2 - 4*a5*a4^4*a3*a2^4*a1^2 + 4*a6^4*a3^2*a2^4*a1^2 + 4*a6^3*a5*a3^2*a2^4*a1^2 - 24*a6^2*a5^2*a3^2*a2^4*a1^2 + 4*a6*a5^3*a3^2*a2^4*a1^2 + 4*a5^4*a3^2*a2^4*a1^2 + 4*a6^3*a4*a3^2*a2^4*a1^2 + 12*a6^2*a5*a4*a3^2*a2^4*a1^2 + 12*a6*a5^2*a4*a3^2*a2^4*a1^2 + 4*a5^3*a4*a3^2*a2^4*a1^2 - 24*a6^2*a4^2*a3^2*a2^4*a1^2 + 12*a6*a5*a4^2*a3^2*a2^4*a1^2 - 24*a5^2*a4^2*a3^2*a2^4*a1^2 + 4*a6*a4^3*a3^2*a2^4*a1^2 + 4*a5*a4^3*a3^2*a2^4*a1^2 + 4*a4^4*a3^2*a2^4*a1^2 - 4*a6^3*a3^3*a2^4*a1^2 + 4*a6^2*a5*a3^3*a2^4*a1^2 + 4*a6*a5^2*a3^3*a2^4*a1^2 - 4*a5^3*a3^3*a2^4*a1^2 + 4*a6^2*a4*a3^3*a2^4*a1^2 - 12*a6*a5*a4*a3^3*a2^4*a1^2 + 4*a5^2*a4*a3^3*a2^4*a1^2 + 4*a6*a4^2*a3^3*a2^4*a1^2 + 4*a5*a4^2*a3^3*a2^4*a1^2 - 4*a4^3*a3^3*a2^4*a1^2 + 4*a6^2*a3^4*a2^4*a1^2 - 4*a6*a5*a3^4*a2^4*a1^2 + 4*a5^2*a3^4*a2^4*a1^2 - 4*a6*a4*a3^4*a2^4*a1^2 - 4*a5*a4*a3^4*a2^4*a1^2 + 4*a4^2*a3^4*a2^4*a1^2 - 4*a6^4*a5^3*a4^2*a1^3 - 4*a6^3*a5^4*a4^2*a1^3 - 4*a6^4*a5^2*a4^3*a1^3 + 24*a6^3*a5^3*a4^3*a1^3 - 4*a6^2*a5^4*a4^3*a1^3 - 4*a6^3*a5^2*a4^4*a1^3 - 4*a6^2*a5^3*a4^4*a1^3 + 4*a6^4*a5^3*a4*a3*a1^3 + 4*a6^3*a5^4*a4*a3*a1^3 + 4*a6^4*a5^2*a4^2*a3*a1^3 - 12*a6^3*a5^3*a4^2*a3*a1^3 + 4*a6^2*a5^4*a4^2*a3*a1^3 + 4*a6^4*a5*a4^3*a3*a1^3 - 12*a6^3*a5^2*a4^3*a3*a1^3 - 12*a6^2*a5^3*a4^3*a3*a1^3 + 4*a6*a5^4*a4^3*a3*a1^3 + 4*a6^3*a5*a4^4*a3*a1^3 + 4*a6^2*a5^2*a4^4*a3*a1^3 + 4*a6*a5^3*a4^4*a3*a1^3 - 4*a6^4*a5^3*a3^2*a1^3 - 4*a6^3*a5^4*a3^2*a1^3 + 4*a6^4*a5^2*a4*a3^2*a1^3 - 12*a6^3*a5^3*a4*a3^2*a1^3 + 4*a6^2*a5^4*a4*a3^2*a1^3 + 4*a6^4*a5*a4^2*a3^2*a1^3 + 12*a6^3*a5^2*a4^2*a3^2*a1^3 + 12*a6^2*a5^3*a4^2*a3^2*a1^3 + 4*a6*a5^4*a4^2*a3^2*a1^3 - 4*a6^4*a4^3*a3^2*a1^3 - 12*a6^3*a5*a4^3*a3^2*a1^3 + 12*a6^2*a5^2*a4^3*a3^2*a1^3 - 12*a6*a5^3*a4^3*a3^2*a1^3 - 4*a5^4*a4^3*a3^2*a1^3 - 4*a6^3*a4^4*a3^2*a1^3 + 4*a6^2*a5*a4^4*a3^2*a1^3 + 4*a6*a5^2*a4^4*a3^2*a1^3 - 4*a5^3*a4^4*a3^2*a1^3 - 4*a6^4*a5^2*a3^3*a1^3 + 24*a6^3*a5^3*a3^3*a1^3 - 4*a6^2*a5^4*a3^3*a1^3 + 4*a6^4*a5*a4*a3^3*a1^3 - 12*a6^3*a5^2*a4*a3^3*a1^3 - 12*a6^2*a5^3*a4*a3^3*a1^3 + 4*a6*a5^4*a4*a3^3*a1^3 - 4*a6^4*a4^2*a3^3*a1^3 - 12*a6^3*a5*a4^2*a3^3*a1^3 + 12*a6^2*a5^2*a4^2*a3^3*a1^3 - 12*a6*a5^3*a4^2*a3^3*a1^3 - 4*a5^4*a4^2*a3^3*a1^3 + 24*a6^3*a4^3*a3^3*a1^3 - 12*a6^2*a5*a4^3*a3^3*a1^3 - 12*a6*a5^2*a4^3*a3^3*a1^3 + 24*a5^3*a4^3*a3^3*a1^3 - 4*a6^2*a4^4*a3^3*a1^3 + 4*a6*a5*a4^4*a3^3*a1^3 - 4*a5^2*a4^4*a3^3*a1^3 - 4*a6^3*a5^2*a3^4*a1^3 - 4*a6^2*a5^3*a3^4*a1^3 + 4*a6^3*a5*a4*a3^4*a1^3 + 4*a6^2*a5^2*a4*a3^4*a1^3 + 4*a6*a5^3*a4*a3^4*a1^3 - 4*a6^3*a4^2*a3^4*a1^3 + 4*a6^2*a5*a4^2*a3^4*a1^3 + 4*a6*a5^2*a4^2*a3^4*a1^3 - 4*a5^3*a4^2*a3^4*a1^3 - 4*a6^2*a4^3*a3^4*a1^3 + 4*a6*a5*a4^3*a3^4*a1^3 - 4*a5^2*a4^3*a3^4*a1^3 + 4*a6^4*a5^3*a4*a2*a1^3 + 4*a6^3*a5^4*a4*a2*a1^3 + 4*a6^4*a5^2*a4^2*a2*a1^3 - 12*a6^3*a5^3*a4^2*a2*a1^3 + 4*a6^2*a5^4*a4^2*a2*a1^3 + 4*a6^4*a5*a4^3*a2*a1^3 - 12*a6^3*a5^2*a4^3*a2*a1^3 - 12*a6^2*a5^3*a4^3*a2*a1^3 + 4*a6*a5^4*a4^3*a2*a1^3 + 4*a6^3*a5*a4^4*a2*a1^3 + 4*a6^2*a5^2*a4^4*a2*a1^3 + 4*a6*a5^3*a4^4*a2*a1^3 + 4*a6^4*a5^3*a3*a2*a1^3 + 4*a6^3*a5^4*a3*a2*a1^3 - 12*a6^4*a5^2*a4*a3*a2*a1^3 - 12*a6^2*a5^4*a4*a3*a2*a1^3 - 12*a6^4*a5*a4^2*a3*a2*a1^3 + 16*a6^3*a5^2*a4^2*a3*a2*a1^3 + 16*a6^2*a5^3*a4^2*a3*a2*a1^3 - 12*a6*a5^4*a4^2*a3*a2*a1^3 + 4*a6^4*a4^3*a3*a2*a1^3 + 16*a6^2*a5^2*a4^3*a3*a2*a1^3 + 4*a5^4*a4^3*a3*a2*a1^3 + 4*a6^3*a4^4*a3*a2*a1^3 - 12*a6^2*a5*a4^4*a3*a2*a1^3 - 12*a6*a5^2*a4^4*a3*a2*a1^3 + 4*a5^3*a4^4*a3*a2*a1^3 + 4*a6^4*a5^2*a3^2*a2*a1^3 - 12*a6^3*a5^3*a3^2*a2*a1^3 + 4*a6^2*a5^4*a3^2*a2*a1^3 - 12*a6^4*a5*a4*a3^2*a2*a1^3 + 16*a6^3*a5^2*a4*a3^2*a2*a1^3 + 16*a6^2*a5^3*a4*a3^2*a2*a1^3 - 12*a6*a5^4*a4*a3^2*a2*a1^3 + 4*a6^4*a4^2*a3^2*a2*a1^3 + 16*a6^3*a5*a4^2*a3^2*a2*a1^3 - 48*a6^2*a5^2*a4^2*a3^2*a2*a1^3 + 16*a6*a5^3*a4^2*a3^2*a2*a1^3 + 4*a5^4*a4^2*a3^2*a2*a1^3 - 12*a6^3*a4^3*a3^2*a2*a1^3 + 16*a6^2*a5*a4^3*a3^2*a2*a1^3 + 16*a6*a5^2*a4^3*a3^2*a2*a1^3 - 12*a5^3*a4^3*a3^2*a2*a1^3 + 4*a6^2*a4^4*a3^2*a2*a1^3 - 12*a6*a5*a4^4*a3^2*a2*a1^3 + 4*a5^2*a4^4*a3^2*a2*a1^3 + 4*a6^4*a5*a3^3*a2*a1^3 - 12*a6^3*a5^2*a3^3*a2*a1^3 - 12*a6^2*a5^3*a3^3*a2*a1^3 + 4*a6*a5^4*a3^3*a2*a1^3 + 4*a6^4*a4*a3^3*a2*a1^3 + 16*a6^2*a5^2*a4*a3^3*a2*a1^3 + 4*a5^4*a4*a3^3*a2*a1^3 - 12*a6^3*a4^2*a3^3*a2*a1^3 + 16*a6^2*a5*a4^2*a3^3*a2*a1^3 + 16*a6*a5^2*a4^2*a3^3*a2*a1^3 - 12*a5^3*a4^2*a3^3*a2*a1^3 - 12*a6^2*a4^3*a3^3*a2*a1^3 - 12*a5^2*a4^3*a3^3*a2*a1^3 + 4*a6*a4^4*a3^3*a2*a1^3 + 4*a5*a4^4*a3^3*a2*a1^3 + 4*a6^3*a5*a3^4*a2*a1^3 + 4*a6^2*a5^2*a3^4*a2*a1^3 + 4*a6*a5^3*a3^4*a2*a1^3 + 4*a6^3*a4*a3^4*a2*a1^3 - 12*a6^2*a5*a4*a3^4*a2*a1^3 - 12*a6*a5^2*a4*a3^4*a2*a1^3 + 4*a5^3*a4*a3^4*a2*a1^3 + 4*a6^2*a4^2*a3^4*a2*a1^3 - 12*a6*a5*a4^2*a3^4*a2*a1^3 + 4*a5^2*a4^2*a3^4*a2*a1^3 + 4*a6*a4^3*a3^4*a2*a1^3 + 4*a5*a4^3*a3^4*a2*a1^3 - 4*a6^4*a5^3*a2^2*a1^3 - 4*a6^3*a5^4*a2^2*a1^3 + 4*a6^4*a5^2*a4*a2^2*a1^3 - 12*a6^3*a5^3*a4*a2^2*a1^3 + 4*a6^2*a5^4*a4*a2^2*a1^3 + 4*a6^4*a5*a4^2*a2^2*a1^3 + 12*a6^3*a5^2*a4^2*a2^2*a1^3 + 12*a6^2*a5^3*a4^2*a2^2*a1^3 + 4*a6*a5^4*a4^2*a2^2*a1^3 - 4*a6^4*a4^3*a2^2*a1^3 - 12*a6^3*a5*a4^3*a2^2*a1^3 + 12*a6^2*a5^2*a4^3*a2^2*a1^3 - 12*a6*a5^3*a4^3*a2^2*a1^3 - 4*a5^4*a4^3*a2^2*a1^3 - 4*a6^3*a4^4*a2^2*a1^3 + 4*a6^2*a5*a4^4*a2^2*a1^3 + 4*a6*a5^2*a4^4*a2^2*a1^3 - 4*a5^3*a4^4*a2^2*a1^3 + 4*a6^4*a5^2*a3*a2^2*a1^3 - 12*a6^3*a5^3*a3*a2^2*a1^3 + 4*a6^2*a5^4*a3*a2^2*a1^3 - 12*a6^4*a5*a4*a3*a2^2*a1^3 + 16*a6^3*a5^2*a4*a3*a2^2*a1^3 + 16*a6^2*a5^3*a4*a3*a2^2*a1^3 - 12*a6*a5^4*a4*a3*a2^2*a1^3 + 4*a6^4*a4^2*a3*a2^2*a1^3 + 16*a6^3*a5*a4^2*a3*a2^2*a1^3 - 48*a6^2*a5^2*a4^2*a3*a2^2*a1^3 + 16*a6*a5^3*a4^2*a3*a2^2*a1^3 + 4*a5^4*a4^2*a3*a2^2*a1^3 - 12*a6^3*a4^3*a3*a2^2*a1^3 + 16*a6^2*a5*a4^3*a3*a2^2*a1^3 + 16*a6*a5^2*a4^3*a3*a2^2*a1^3 - 12*a5^3*a4^3*a3*a2^2*a1^3 + 4*a6^2*a4^4*a3*a2^2*a1^3 - 12*a6*a5*a4^4*a3*a2^2*a1^3 + 4*a5^2*a4^4*a3*a2^2*a1^3 + 4*a6^4*a5*a3^2*a2^2*a1^3 + 12*a6^3*a5^2*a3^2*a2^2*a1^3 + 12*a6^2*a5^3*a3^2*a2^2*a1^3 + 4*a6*a5^4*a3^2*a2^2*a1^3 + 4*a6^4*a4*a3^2*a2^2*a1^3 + 16*a6^3*a5*a4*a3^2*a2^2*a1^3 - 48*a6^2*a5^2*a4*a3^2*a2^2*a1^3 + 16*a6*a5^3*a4*a3^2*a2^2*a1^3 + 4*a5^4*a4*a3^2*a2^2*a1^3 + 12*a6^3*a4^2*a3^2*a2^2*a1^3 - 48*a6^2*a5*a4^2*a3^2*a2^2*a1^3 - 48*a6*a5^2*a4^2*a3^2*a2^2*a1^3 + 12*a5^3*a4^2*a3^2*a2^2*a1^3 + 12*a6^2*a4^3*a3^2*a2^2*a1^3 + 16*a6*a5*a4^3*a3^2*a2^2*a1^3 + 12*a5^2*a4^3*a3^2*a2^2*a1^3 + 4*a6*a4^4*a3^2*a2^2*a1^3 + 4*a5*a4^4*a3^2*a2^2*a1^3 - 4*a6^4*a3^3*a2^2*a1^3 - 12*a6^3*a5*a3^3*a2^2*a1^3 + 12*a6^2*a5^2*a3^3*a2^2*a1^3 - 12*a6*a5^3*a3^3*a2^2*a1^3 - 4*a5^4*a3^3*a2^2*a1^3 - 12*a6^3*a4*a3^3*a2^2*a1^3 + 16*a6^2*a5*a4*a3^3*a2^2*a1^3 + 16*a6*a5^2*a4*a3^3*a2^2*a1^3 - 12*a5^3*a4*a3^3*a2^2*a1^3 + 12*a6^2*a4^2*a3^3*a2^2*a1^3 + 16*a6*a5*a4^2*a3^3*a2^2*a1^3 + 12*a5^2*a4^2*a3^3*a2^2*a1^3 - 12*a6*a4^3*a3^3*a2^2*a1^3 - 12*a5*a4^3*a3^3*a2^2*a1^3 - 4*a4^4*a3^3*a2^2*a1^3 - 4*a6^3*a3^4*a2^2*a1^3 + 4*a6^2*a5*a3^4*a2^2*a1^3 + 4*a6*a5^2*a3^4*a2^2*a1^3 - 4*a5^3*a3^4*a2^2*a1^3 + 4*a6^2*a4*a3^4*a2^2*a1^3 - 12*a6*a5*a4*a3^4*a2^2*a1^3 + 4*a5^2*a4*a3^4*a2^2*a1^3 + 4*a6*a4^2*a3^4*a2^2*a1^3 + 4*a5*a4^2*a3^4*a2^2*a1^3 - 4*a4^3*a3^4*a2^2*a1^3 - 4*a6^4*a5^2*a2^3*a1^3 + 24*a6^3*a5^3*a2^3*a1^3 - 4*a6^2*a5^4*a2^3*a1^3 + 4*a6^4*a5*a4*a2^3*a1^3 - 12*a6^3*a5^2*a4*a2^3*a1^3 - 12*a6^2*a5^3*a4*a2^3*a1^3 + 4*a6*a5^4*a4*a2^3*a1^3 - 4*a6^4*a4^2*a2^3*a1^3 - 12*a6^3*a5*a4^2*a2^3*a1^3 + 12*a6^2*a5^2*a4^2*a2^3*a1^3 - 12*a6*a5^3*a4^2*a2^3*a1^3 - 4*a5^4*a4^2*a2^3*a1^3 + 24*a6^3*a4^3*a2^3*a1^3 - 12*a6^2*a5*a4^3*a2^3*a1^3 - 12*a6*a5^2*a4^3*a2^3*a1^3 + 24*a5^3*a4^3*a2^3*a1^3 - 4*a6^2*a4^4*a2^3*a1^3 + 4*a6*a5*a4^4*a2^3*a1^3 - 4*a5^2*a4^4*a2^3*a1^3 + 4*a6^4*a5*a3*a2^3*a1^3 - 12*a6^3*a5^2*a3*a2^3*a1^3 - 12*a6^2*a5^3*a3*a2^3*a1^3 + 4*a6*a5^4*a3*a2^3*a1^3 + 4*a6^4*a4*a3*a2^3*a1^3 + 16*a6^2*a5^2*a4*a3*a2^3*a1^3 + 4*a5^4*a4*a3*a2^3*a1^3 - 12*a6^3*a4^2*a3*a2^3*a1^3 + 16*a6^2*a5*a4^2*a3*a2^3*a1^3 + 16*a6*a5^2*a4^2*a3*a2^3*a1^3 - 12*a5^3*a4^2*a3*a2^3*a1^3 - 12*a6^2*a4^3*a3*a2^3*a1^3 - 12*a5^2*a4^3*a3*a2^3*a1^3 + 4*a6*a4^4*a3*a2^3*a1^3 + 4*a5*a4^4*a3*a2^3*a1^3 - 4*a6^4*a3^2*a2^3*a1^3 - 12*a6^3*a5*a3^2*a2^3*a1^3 + 12*a6^2*a5^2*a3^2*a2^3*a1^3 - 12*a6*a5^3*a3^2*a2^3*a1^3 - 4*a5^4*a3^2*a2^3*a1^3 - 12*a6^3*a4*a3^2*a2^3*a1^3 + 16*a6^2*a5*a4*a3^2*a2^3*a1^3 + 16*a6*a5^2*a4*a3^2*a2^3*a1^3 - 12*a5^3*a4*a3^2*a2^3*a1^3 + 12*a6^2*a4^2*a3^2*a2^3*a1^3 + 16*a6*a5*a4^2*a3^2*a2^3*a1^3 + 12*a5^2*a4^2*a3^2*a2^3*a1^3 - 12*a6*a4^3*a3^2*a2^3*a1^3 - 12*a5*a4^3*a3^2*a2^3*a1^3 - 4*a4^4*a3^2*a2^3*a1^3 + 24*a6^3*a3^3*a2^3*a1^3 - 12*a6^2*a5*a3^3*a2^3*a1^3 - 12*a6*a5^2*a3^3*a2^3*a1^3 + 24*a5^3*a3^3*a2^3*a1^3 - 12*a6^2*a4*a3^3*a2^3*a1^3 - 12*a5^2*a4*a3^3*a2^3*a1^3 - 12*a6*a4^2*a3^3*a2^3*a1^3 - 12*a5*a4^2*a3^3*a2^3*a1^3 + 24*a4^3*a3^3*a2^3*a1^3 - 4*a6^2*a3^4*a2^3*a1^3 + 4*a6*a5*a3^4*a2^3*a1^3 - 4*a5^2*a3^4*a2^3*a1^3 + 4*a6*a4*a3^4*a2^3*a1^3 + 4*a5*a4*a3^4*a2^3*a1^3 - 4*a4^2*a3^4*a2^3*a1^3 - 4*a6^3*a5^2*a2^4*a1^3 - 4*a6^2*a5^3*a2^4*a1^3 + 4*a6^3*a5*a4*a2^4*a1^3 + 4*a6^2*a5^2*a4*a2^4*a1^3 + 4*a6*a5^3*a4*a2^4*a1^3 - 4*a6^3*a4^2*a2^4*a1^3 + 4*a6^2*a5*a4^2*a2^4*a1^3 + 4*a6*a5^2*a4^2*a2^4*a1^3 - 4*a5^3*a4^2*a2^4*a1^3 - 4*a6^2*a4^3*a2^4*a1^3 + 4*a6*a5*a4^3*a2^4*a1^3 - 4*a5^2*a4^3*a2^4*a1^3 + 4*a6^3*a5*a3*a2^4*a1^3 + 4*a6^2*a5^2*a3*a2^4*a1^3 + 4*a6*a5^3*a3*a2^4*a1^3 + 4*a6^3*a4*a3*a2^4*a1^3 - 12*a6^2*a5*a4*a3*a2^4*a1^3 - 12*a6*a5^2*a4*a3*a2^4*a1^3 + 4*a5^3*a4*a3*a2^4*a1^3 + 4*a6^2*a4^2*a3*a2^4*a1^3 - 12*a6*a5*a4^2*a3*a2^4*a1^3 + 4*a5^2*a4^2*a3*a2^4*a1^3 + 4*a6*a4^3*a3*a2^4*a1^3 + 4*a5*a4^3*a3*a2^4*a1^3 - 4*a6^3*a3^2*a2^4*a1^3 + 4*a6^2*a5*a3^2*a2^4*a1^3 + 4*a6*a5^2*a3^2*a2^4*a1^3 - 4*a5^3*a3^2*a2^4*a1^3 + 4*a6^2*a4*a3^2*a2^4*a1^3 - 12*a6*a5*a4*a3^2*a2^4*a1^3 + 4*a5^2*a4*a3^2*a2^4*a1^3 + 4*a6*a4^2*a3^2*a2^4*a1^3 + 4*a5*a4^2*a3^2*a2^4*a1^3 - 4*a4^3*a3^2*a2^4*a1^3 - 4*a6^2*a3^3*a2^4*a1^3 + 4*a6*a5*a3^3*a2^4*a1^3 - 4*a5^2*a3^3*a2^4*a1^3 + 4*a6*a4*a3^3*a2^4*a1^3 + 4*a5*a4*a3^3*a2^4*a1^3 - 4*a4^2*a3^3*a2^4*a1^3 + 4*a6^4*a5^2*a4^2*a1^4 - 4*a6^3*a5^3*a4^2*a1^4 + 4*a6^2*a5^4*a4^2*a1^4 - 4*a6^3*a5^2*a4^3*a1^4 - 4*a6^2*a5^3*a4^3*a1^4 + 4*a6^2*a5^2*a4^4*a1^4 - 4*a6^4*a5^2*a4*a3*a1^4 + 4*a6^3*a5^3*a4*a3*a1^4 - 4*a6^2*a5^4*a4*a3*a1^4 - 4*a6^4*a5*a4^2*a3*a1^4 + 4*a6^3*a5^2*a4^2*a3*a1^4 + 4*a6^2*a5^3*a4^2*a3*a1^4 - 4*a6*a5^4*a4^2*a3*a1^4 + 4*a6^3*a5*a4^3*a3*a1^4 + 4*a6^2*a5^2*a4^3*a3*a1^4 + 4*a6*a5^3*a4^3*a3*a1^4 - 4*a6^2*a5*a4^4*a3*a1^4 - 4*a6*a5^2*a4^4*a3*a1^4 + 4*a6^4*a5^2*a3^2*a1^4 - 4*a6^3*a5^3*a3^2*a1^4 + 4*a6^2*a5^4*a3^2*a1^4 - 4*a6^4*a5*a4*a3^2*a1^4 + 4*a6^3*a5^2*a4*a3^2*a1^4 + 4*a6^2*a5^3*a4*a3^2*a1^4 - 4*a6*a5^4*a4*a3^2*a1^4 + 4*a6^4*a4^2*a3^2*a1^4 + 4*a6^3*a5*a4^2*a3^2*a1^4 - 24*a6^2*a5^2*a4^2*a3^2*a1^4 + 4*a6*a5^3*a4^2*a3^2*a1^4 + 4*a5^4*a4^2*a3^2*a1^4 - 4*a6^3*a4^3*a3^2*a1^4 + 4*a6^2*a5*a4^3*a3^2*a1^4 + 4*a6*a5^2*a4^3*a3^2*a1^4 - 4*a5^3*a4^3*a3^2*a1^4 + 4*a6^2*a4^4*a3^2*a1^4 - 4*a6*a5*a4^4*a3^2*a1^4 + 4*a5^2*a4^4*a3^2*a1^4 - 4*a6^3*a5^2*a3^3*a1^4 - 4*a6^2*a5^3*a3^3*a1^4 + 4*a6^3*a5*a4*a3^3*a1^4 + 4*a6^2*a5^2*a4*a3^3*a1^4 + 4*a6*a5^3*a4*a3^3*a1^4 - 4*a6^3*a4^2*a3^3*a1^4 + 4*a6^2*a5*a4^2*a3^3*a1^4 + 4*a6*a5^2*a4^2*a3^3*a1^4 - 4*a5^3*a4^2*a3^3*a1^4 - 4*a6^2*a4^3*a3^3*a1^4 + 4*a6*a5*a4^3*a3^3*a1^4 - 4*a5^2*a4^3*a3^3*a1^4 + 4*a6^2*a5^2*a3^4*a1^4 - 4*a6^2*a5*a4*a3^4*a1^4 - 4*a6*a5^2*a4*a3^4*a1^4 + 4*a6^2*a4^2*a3^4*a1^4 - 4*a6*a5*a4^2*a3^4*a1^4 + 4*a5^2*a4^2*a3^4*a1^4 - 4*a6^4*a5^2*a4*a2*a1^4 + 4*a6^3*a5^3*a4*a2*a1^4 - 4*a6^2*a5^4*a4*a2*a1^4 - 4*a6^4*a5*a4^2*a2*a1^4 + 4*a6^3*a5^2*a4^2*a2*a1^4 + 4*a6^2*a5^3*a4^2*a2*a1^4 - 4*a6*a5^4*a4^2*a2*a1^4 + 4*a6^3*a5*a4^3*a2*a1^4 + 4*a6^2*a5^2*a4^3*a2*a1^4 + 4*a6*a5^3*a4^3*a2*a1^4 - 4*a6^2*a5*a4^4*a2*a1^4 - 4*a6*a5^2*a4^4*a2*a1^4 - 4*a6^4*a5^2*a3*a2*a1^4 + 4*a6^3*a5^3*a3*a2*a1^4 - 4*a6^2*a5^4*a3*a2*a1^4 + 24*a6^4*a5*a4*a3*a2*a1^4 - 12*a6^3*a5^2*a4*a3*a2*a1^4 - 12*a6^2*a5^3*a4*a3*a2*a1^4 + 24*a6*a5^4*a4*a3*a2*a1^4 - 4*a6^4*a4^2*a3*a2*a1^4 - 12*a6^3*a5*a4^2*a3*a2*a1^4 + 12*a6^2*a5^2*a4^2*a3*a2*a1^4 - 12*a6*a5^3*a4^2*a3*a2*a1^4 - 4*a5^4*a4^2*a3*a2*a1^4 + 4*a6^3*a4^3*a3*a2*a1^4 - 12*a6^2*a5*a4^3*a3*a2*a1^4 - 12*a6*a5^2*a4^3*a3*a2*a1^4 + 4*a5^3*a4^3*a3*a2*a1^4 - 4*a6^2*a4^4*a3*a2*a1^4 + 24*a6*a5*a4^4*a3*a2*a1^4 - 4*a5^2*a4^4*a3*a2*a1^4 - 4*a6^4*a5*a3^2*a2*a1^4 + 4*a6^3*a5^2*a3^2*a2*a1^4 + 4*a6^2*a5^3*a3^2*a2*a1^4 - 4*a6*a5^4*a3^2*a2*a1^4 - 4*a6^4*a4*a3^2*a2*a1^4 - 12*a6^3*a5*a4*a3^2*a2*a1^4 + 12*a6^2*a5^2*a4*a3^2*a2*a1^4 - 12*a6*a5^3*a4*a3^2*a2*a1^4 - 4*a5^4*a4*a3^2*a2*a1^4 + 4*a6^3*a4^2*a3^2*a2*a1^4 + 12*a6^2*a5*a4^2*a3^2*a2*a1^4 + 12*a6*a5^2*a4^2*a3^2*a2*a1^4 + 4*a5^3*a4^2*a3^2*a2*a1^4 + 4*a6^2*a4^3*a3^2*a2*a1^4 - 12*a6*a5*a4^3*a3^2*a2*a1^4 + 4*a5^2*a4^3*a3^2*a2*a1^4 - 4*a6*a4^4*a3^2*a2*a1^4 - 4*a5*a4^4*a3^2*a2*a1^4 + 4*a6^3*a5*a3^3*a2*a1^4 + 4*a6^2*a5^2*a3^3*a2*a1^4 + 4*a6*a5^3*a3^3*a2*a1^4 + 4*a6^3*a4*a3^3*a2*a1^4 - 12*a6^2*a5*a4*a3^3*a2*a1^4 - 12*a6*a5^2*a4*a3^3*a2*a1^4 + 4*a5^3*a4*a3^3*a2*a1^4 + 4*a6^2*a4^2*a3^3*a2*a1^4 - 12*a6*a5*a4^2*a3^3*a2*a1^4 + 4*a5^2*a4^2*a3^3*a2*a1^4 + 4*a6*a4^3*a3^3*a2*a1^4 + 4*a5*a4^3*a3^3*a2*a1^4 - 4*a6^2*a5*a3^4*a2*a1^4 - 4*a6*a5^2*a3^4*a2*a1^4 - 4*a6^2*a4*a3^4*a2*a1^4 + 24*a6*a5*a4*a3^4*a2*a1^4 - 4*a5^2*a4*a3^4*a2*a1^4 - 4*a6*a4^2*a3^4*a2*a1^4 - 4*a5*a4^2*a3^4*a2*a1^4 + 4*a6^4*a5^2*a2^2*a1^4 - 4*a6^3*a5^3*a2^2*a1^4 + 4*a6^2*a5^4*a2^2*a1^4 - 4*a6^4*a5*a4*a2^2*a1^4 + 4*a6^3*a5^2*a4*a2^2*a1^4 + 4*a6^2*a5^3*a4*a2^2*a1^4 - 4*a6*a5^4*a4*a2^2*a1^4 + 4*a6^4*a4^2*a2^2*a1^4 + 4*a6^3*a5*a4^2*a2^2*a1^4 - 24*a6^2*a5^2*a4^2*a2^2*a1^4 + 4*a6*a5^3*a4^2*a2^2*a1^4 + 4*a5^4*a4^2*a2^2*a1^4 - 4*a6^3*a4^3*a2^2*a1^4 + 4*a6^2*a5*a4^3*a2^2*a1^4 + 4*a6*a5^2*a4^3*a2^2*a1^4 - 4*a5^3*a4^3*a2^2*a1^4 + 4*a6^2*a4^4*a2^2*a1^4 - 4*a6*a5*a4^4*a2^2*a1^4 + 4*a5^2*a4^4*a2^2*a1^4 - 4*a6^4*a5*a3*a2^2*a1^4 + 4*a6^3*a5^2*a3*a2^2*a1^4 + 4*a6^2*a5^3*a3*a2^2*a1^4 - 4*a6*a5^4*a3*a2^2*a1^4 - 4*a6^4*a4*a3*a2^2*a1^4 - 12*a6^3*a5*a4*a3*a2^2*a1^4 + 12*a6^2*a5^2*a4*a3*a2^2*a1^4 - 12*a6*a5^3*a4*a3*a2^2*a1^4 - 4*a5^4*a4*a3*a2^2*a1^4 + 4*a6^3*a4^2*a3*a2^2*a1^4 + 12*a6^2*a5*a4^2*a3*a2^2*a1^4 + 12*a6*a5^2*a4^2*a3*a2^2*a1^4 + 4*a5^3*a4^2*a3*a2^2*a1^4 + 4*a6^2*a4^3*a3*a2^2*a1^4 - 12*a6*a5*a4^3*a3*a2^2*a1^4 + 4*a5^2*a4^3*a3*a2^2*a1^4 - 4*a6*a4^4*a3*a2^2*a1^4 - 4*a5*a4^4*a3*a2^2*a1^4 + 4*a6^4*a3^2*a2^2*a1^4 + 4*a6^3*a5*a3^2*a2^2*a1^4 - 24*a6^2*a5^2*a3^2*a2^2*a1^4 + 4*a6*a5^3*a3^2*a2^2*a1^4 + 4*a5^4*a3^2*a2^2*a1^4 + 4*a6^3*a4*a3^2*a2^2*a1^4 + 12*a6^2*a5*a4*a3^2*a2^2*a1^4 + 12*a6*a5^2*a4*a3^2*a2^2*a1^4 + 4*a5^3*a4*a3^2*a2^2*a1^4 - 24*a6^2*a4^2*a3^2*a2^2*a1^4 + 12*a6*a5*a4^2*a3^2*a2^2*a1^4 - 24*a5^2*a4^2*a3^2*a2^2*a1^4 + 4*a6*a4^3*a3^2*a2^2*a1^4 + 4*a5*a4^3*a3^2*a2^2*a1^4 + 4*a4^4*a3^2*a2^2*a1^4 - 4*a6^3*a3^3*a2^2*a1^4 + 4*a6^2*a5*a3^3*a2^2*a1^4 + 4*a6*a5^2*a3^3*a2^2*a1^4 - 4*a5^3*a3^3*a2^2*a1^4 + 4*a6^2*a4*a3^3*a2^2*a1^4 - 12*a6*a5*a4*a3^3*a2^2*a1^4 + 4*a5^2*a4*a3^3*a2^2*a1^4 + 4*a6*a4^2*a3^3*a2^2*a1^4 + 4*a5*a4^2*a3^3*a2^2*a1^4 - 4*a4^3*a3^3*a2^2*a1^4 + 4*a6^2*a3^4*a2^2*a1^4 - 4*a6*a5*a3^4*a2^2*a1^4 + 4*a5^2*a3^4*a2^2*a1^4 - 4*a6*a4*a3^4*a2^2*a1^4 - 4*a5*a4*a3^4*a2^2*a1^4 + 4*a4^2*a3^4*a2^2*a1^4 - 4*a6^3*a5^2*a2^3*a1^4 - 4*a6^2*a5^3*a2^3*a1^4 + 4*a6^3*a5*a4*a2^3*a1^4 + 4*a6^2*a5^2*a4*a2^3*a1^4 + 4*a6*a5^3*a4*a2^3*a1^4 - 4*a6^3*a4^2*a2^3*a1^4 + 4*a6^2*a5*a4^2*a2^3*a1^4 + 4*a6*a5^2*a4^2*a2^3*a1^4 - 4*a5^3*a4^2*a2^3*a1^4 - 4*a6^2*a4^3*a2^3*a1^4 + 4*a6*a5*a4^3*a2^3*a1^4 - 4*a5^2*a4^3*a2^3*a1^4 + 4*a6^3*a5*a3*a2^3*a1^4 + 4*a6^2*a5^2*a3*a2^3*a1^4 + 4*a6*a5^3*a3*a2^3*a1^4 + 4*a6^3*a4*a3*a2^3*a1^4 - 12*a6^2*a5*a4*a3*a2^3*a1^4 - 12*a6*a5^2*a4*a3*a2^3*a1^4 + 4*a5^3*a4*a3*a2^3*a1^4 + 4*a6^2*a4^2*a3*a2^3*a1^4 - 12*a6*a5*a4^2*a3*a2^3*a1^4 + 4*a5^2*a4^2*a3*a2^3*a1^4 + 4*a6*a4^3*a3*a2^3*a1^4 + 4*a5*a4^3*a3*a2^3*a1^4 - 4*a6^3*a3^2*a2^3*a1^4 + 4*a6^2*a5*a3^2*a2^3*a1^4 + 4*a6*a5^2*a3^2*a2^3*a1^4 - 4*a5^3*a3^2*a2^3*a1^4 + 4*a6^2*a4*a3^2*a2^3*a1^4 - 12*a6*a5*a4*a3^2*a2^3*a1^4 + 4*a5^2*a4*a3^2*a2^3*a1^4 + 4*a6*a4^2*a3^2*a2^3*a1^4 + 4*a5*a4^2*a3^2*a2^3*a1^4 - 4*a4^3*a3^2*a2^3*a1^4 - 4*a6^2*a3^3*a2^3*a1^4 + 4*a6*a5*a3^3*a2^3*a1^4 - 4*a5^2*a3^3*a2^3*a1^4 + 4*a6*a4*a3^3*a2^3*a1^4 + 4*a5*a4*a3^3*a2^3*a1^4 - 4*a4^2*a3^3*a2^3*a1^4 + 4*a6^2*a5^2*a2^4*a1^4 - 4*a6^2*a5*a4*a2^4*a1^4 - 4*a6*a5^2*a4*a2^4*a1^4 + 4*a6^2*a4^2*a2^4*a1^4 - 4*a6*a5*a4^2*a2^4*a1^4 + 4*a5^2*a4^2*a2^4*a1^4 - 4*a6^2*a5*a3*a2^4*a1^4 - 4*a6*a5^2*a3*a2^4*a1^4 - 4*a6^2*a4*a3*a2^4*a1^4 + 24*a6*a5*a4*a3*a2^4*a1^4 - 4*a5^2*a4*a3*a2^4*a1^4 - 4*a6*a4^2*a3*a2^4*a1^4 - 4*a5*a4^2*a3*a2^4*a1^4 + 4*a6^2*a3^2*a2^4*a1^4 - 4*a6*a5*a3^2*a2^4*a1^4 + 4*a5^2*a3^2*a2^4*a1^4 - 4*a6*a4*a3^2*a2^4*a1^4 - 4*a5*a4*a3^2*a2^4*a1^4 + 4*a4^2*a3^2*a2^4*a1^4;

-- polynomial C
C = 8*a6^6*a5^6*a4^4*a3^2 - 8*a6^6*a5^5*a4^5*a3^2 - 8*a6^5*a5^6*a4^5*a3^2 + 8*a6^6*a5^4*a4^6*a3^2 - 8*a6^5*a5^5*a4^6*a3^2 + 8*a6^4*a5^6*a4^6*a3^2 - 8*a6^6*a5^6*a4^3*a3^3 - 4*a6^6*a5^5*a4^4*a3^3 - 4*a6^5*a5^6*a4^4*a3^3 - 4*a6^6*a5^4*a4^5*a3^3 + 48*a6^5*a5^5*a4^5*a3^3 - 4*a6^4*a5^6*a4^5*a3^3 - 8*a6^6*a5^3*a4^6*a3^3 - 4*a6^5*a5^4*a4^6*a3^3 - 4*a6^4*a5^5*a4^6*a3^3 - 8*a6^3*a5^6*a4^6*a3^3 + 8*a6^6*a5^6*a4^2*a3^4 - 4*a6^6*a5^5*a4^3*a3^4 - 4*a6^5*a5^6*a4^3*a3^4 + 24*a6^6*a5^4*a4^4*a3^4 - 24*a6^5*a5^5*a4^4*a3^4 + 24*a6^4*a5^6*a4^4*a3^4 - 4*a6^6*a5^3*a4^5*a3^4 - 24*a6^5*a5^4*a4^5*a3^4 - 24*a6^4*a5^5*a4^5*a3^4 - 4*a6^3*a5^6*a4^5*a3^4 + 8*a6^6*a5^2*a4^6*a3^4 - 4*a6^5*a5^3*a4^6*a3^4 + 24*a6^4*a5^4*a4^6*a3^4 - 4*a6^3*a5^5*a4^6*a3^4 + 8*a6^2*a5^6*a4^6*a3^4 - 8*a6^6*a5^5*a4^2*a3^5 - 8*a6^5*a5^6*a4^2*a3^5 - 4*a6^6*a5^4*a4^3*a3^5 + 48*a6^5*a5^5*a4^3*a3^5 - 4*a6^4*a5^6*a4^3*a3^5 - 4*a6^6*a5^3*a4^4*a3^5 - 24*a6^5*a5^4*a4^4*a3^5 - 24*a6^4*a5^5*a4^4*a3^5 - 4*a6^3*a5^6*a4^4*a3^5 - 8*a6^6*a5^2*a4^5*a3^5 + 48*a6^5*a5^3*a4^5*a3^5 - 24*a6^4*a5^4*a4^5*a3^5 + 48*a6^3*a5^5*a4^5*a3^5 - 8*a6^2*a5^6*a4^5*a3^5 - 8*a6^5*a5^2*a4^6*a3^5 - 4*a6^4*a5^3*a4^6*a3^5 - 4*a6^3*a5^4*a4^6*a3^5 - 8*a6^2*a5^5*a4^6*a3^5 + 8*a6^6*a5^4*a4^2*a3^6 - 8*a6^5*a5^5*a4^2*a3^6 + 8*a6^4*a5^6*a4^2*a3^6 - 8*a6^6*a5^3*a4^3*a3^6 - 4*a6^5*a5^4*a4^3*a3^6 - 4*a6^4*a5^5*a4^3*a3^6 - 8*a6^3*a5^6*a4^3*a3^6 + 8*a6^6*a5^2*a4^4*a3^6 - 4*a6^5*a5^3*a4^4*a3^6 + 24*a6^4*a5^4*a4^4*a3^6 - 4*a6^3*a5^5*a4^4*a3^6 + 8*a6^2*a5^6*a4^4*a3^6 - 8*a6^5*a5^2*a4^5*a3^6 - 4*a6^4*a5^3*a4^5*a3^6 - 4*a6^3*a5^4*a4^5*a3^6 - 8*a6^2*a5^5*a4^5*a3^6 + 8*a6^4*a5^2*a4^6*a3^6 - 8*a6^3*a5^3*a4^6*a3^6 + 8*a6^2*a5^4*a4^6*a3^6 - 8*a6^6*a5^6*a4^4*a3*a2 + 8*a6^6*a5^5*a4^5*a3*a2 + 8*a6^5*a5^6*a4^5*a3*a2 - 8*a6^6*a5^4*a4^6*a3*a2 + 8*a6^5*a5^5*a4^6*a3*a2 - 8*a6^4*a5^6*a4^6*a3*a2 - 4*a6^6*a5^6*a4^3*a3^2*a2 + 2*a6^6*a5^5*a4^4*a3^2*a2 + 2*a6^5*a5^6*a4^4*a3^2*a2 + 2*a6^6*a5^4*a4^5*a3^2*a2 + 2*a6^4*a5^6*a4^5*a3^2*a2 - 4*a6^6*a5^3*a4^6*a3^2*a2 + 2*a6^5*a5^4*a4^6*a3^2*a2 + 2*a6^4*a5^5*a4^6*a3^2*a2 - 4*a6^3*a5^6*a4^6*a3^2*a2 - 4*a6^6*a5^6*a4^2*a3^3*a2 + 40*a6^6*a5^5*a4^3*a3^3*a2 + 40*a6^5*a5^6*a4^3*a3^3*a2 - 28*a6^6*a5^4*a4^4*a3^3*a2 - 48*a6^5*a5^5*a4^4*a3^3*a2 - 28*a6^4*a5^6*a4^4*a3^3*a2 + 40*a6^6*a5^3*a4^5*a3^3*a2 - 48*a6^5*a5^4*a4^5*a3^3*a2 - 48*a6^4*a5^5*a4^5*a3^3*a2 + 40*a6^3*a5^6*a4^5*a3^3*a2 - 4*a6^6*a5^2*a4^6*a3^3*a2 + 40*a6^5*a5^3*a4^6*a3^3*a2 - 28*a6^4*a5^4*a4^6*a3^3*a2 + 40*a6^3*a5^5*a4^6*a3^3*a2 - 4*a6^2*a5^6*a4^6*a3^3*a2 - 8*a6^6*a5^6*a4*a3^4*a2 + 2*a6^6*a5^5*a4^2*a3^4*a2 + 2*a6^5*a5^6*a4^2*a3^4*a2 - 28*a6^6*a5^4*a4^3*a3^4*a2 - 48*a6^5*a5^5*a4^3*a3^4*a2 - 28*a6^4*a5^6*a4^3*a3^4*a2 - 28*a6^6*a5^3*a4^4*a3^4*a2 + 108*a6^5*a5^4*a4^4*a3^4*a2 + 108*a6^4*a5^5*a4^4*a3^4*a2 - 28*a6^3*a5^6*a4^4*a3^4*a2 + 2*a6^6*a5^2*a4^5*a3^4*a2 - 48*a6^5*a5^3*a4^5*a3^4*a2 + 108*a6^4*a5^4*a4^5*a3^4*a2 - 48*a6^3*a5^5*a4^5*a3^4*a2 + 2*a6^2*a5^6*a4^5*a3^4*a2 - 8*a6^6*a5*a4^6*a3^4*a2 + 2*a6^5*a5^2*a4^6*a3^4*a2 - 28*a6^4*a5^3*a4^6*a3^4*a2 - 28*a6^3*a5^4*a4^6*a3^4*a2 + 2*a6^2*a5^5*a4^6*a3^4*a2 - 8*a6*a5^6*a4^6*a3^4*a2 + 8*a6^6*a5^5*a4*a3^5*a2 + 8*a6^5*a5^6*a4*a3^5*a2 + 2*a6^6*a5^4*a4^2*a3^5*a2 + 2*a6^4*a5^6*a4^2*a3^5*a2 + 40*a6^6*a5^3*a4^3*a3^5*a2 - 48*a6^5*a5^4*a4^3*a3^5*a2 - 48*a6^4*a5^5*a4^3*a3^5*a2 + 40*a6^3*a5^6*a4^3*a3^5*a2 + 2*a6^6*a5^2*a4^4*a3^5*a2 - 48*a6^5*a5^3*a4^4*a3^5*a2 + 108*a6^4*a5^4*a4^4*a3^5*a2 - 48*a6^3*a5^5*a4^4*a3^5*a2 + 2*a6^2*a5^6*a4^4*a3^5*a2 + 8*a6^6*a5*a4^5*a3^5*a2 - 48*a6^4*a5^3*a4^5*a3^5*a2 - 48*a6^3*a5^4*a4^5*a3^5*a2 + 8*a6*a5^6*a4^5*a3^5*a2 + 8*a6^5*a5*a4^6*a3^5*a2 + 2*a6^4*a5^2*a4^6*a3^5*a2 + 40*a6^3*a5^3*a4^6*a3^5*a2 + 2*a6^2*a5^4*a4^6*a3^5*a2 + 8*a6*a5^5*a4^6*a3^5*a2 - 8*a6^6*a5^4*a4*a3^6*a2 + 8*a6^5*a5^5*a4*a3^6*a2 - 8*a6^4*a5^6*a4*a3^6*a2 - 4*a6^6*a5^3*a4^2*a3^6*a2 + 2*a6^5*a5^4*a4^2*a3^6*a2 + 2*a6^4*a5^5*a4^2*a3^6*a2 - 4*a6^3*a5^6*a4^2*a3^6*a2 - 4*a6^6*a5^2*a4^3*a3^6*a2 + 40*a6^5*a5^3*a4^3*a3^6*a2 - 28*a6^4*a5^4*a4^3*a3^6*a2 + 40*a6^3*a5^5*a4^3*a3^6*a2 - 4*a6^2*a5^6*a4^3*a3^6*a2 - 8*a6^6*a5*a4^4*a3^6*a2 + 2*a6^5*a5^2*a4^4*a3^6*a2 - 28*a6^4*a5^3*a4^4*a3^6*a2 - 28*a6^3*a5^4*a4^4*a3^6*a2 + 2*a6^2*a5^5*a4^4*a3^6*a2 - 8*a6*a5^6*a4^4*a3^6*a2 + 8*a6^5*a5*a4^5*a3^6*a2 + 2*a6^4*a5^2*a4^5*a3^6*a2 + 40*a6^3*a5^3*a4^5*a3^6*a2 + 2*a6^2*a5^4*a4^5*a3^6*a2 + 8*a6*a5^5*a4^5*a3^6*a2 - 8*a6^4*a5*a4^6*a3^6*a2 - 4*a6^3*a5^2*a4^6*a3^6*a2 - 4*a6^2*a5^3*a4^6*a3^6*a2 - 8*a6*a5^4*a4^6*a3^6*a2 + 8*a6^6*a5^6*a4^4*a2^2 - 8*a6^6*a5^5*a4^5*a2^2 - 8*a6^5*a5^6*a4^5*a2^2 + 8*a6^6*a5^4*a4^6*a2^2 - 8*a6^5*a5^5*a4^6*a2^2 + 8*a6^4*a5^6*a4^6*a2^2 - 4*a6^6*a5^6*a4^3*a3*a2^2 + 2*a6^6*a5^5*a4^4*a3*a2^2 + 2*a6^5*a5^6*a4^4*a3*a2^2 + 2*a6^6*a5^4*a4^5*a3*a2^2 + 2*a6^4*a5^6*a4^5*a3*a2^2 - 4*a6^6*a5^3*a4^6*a3*a2^2 + 2*a6^5*a5^4*a4^6*a3*a2^2 + 2*a6^4*a5^5*a4^6*a3*a2^2 - 4*a6^3*a5^6*a4^6*a3*a2^2 + 24*a6^6*a5^6*a4^2*a3^2*a2^2 - 28*a6^6*a5^5*a4^3*a3^2*a2^2 - 28*a6^5*a5^6*a4^3*a3^2*a2^2 + 32*a6^6*a5^4*a4^4*a3^2*a2^2 + 32*a6^4*a5^6*a4^4*a3^2*a2^2 - 28*a6^6*a5^3*a4^5*a3^2*a2^2 - 28*a6^3*a5^6*a4^5*a3^2*a2^2 + 24*a6^6*a5^2*a4^6*a3^2*a2^2 - 28*a6^5*a5^3*a4^6*a3^2*a2^2 + 32*a6^4*a5^4*a4^6*a3^2*a2^2 - 28*a6^3*a5^5*a4^6*a3^2*a2^2 + 24*a6^2*a5^6*a4^6*a3^2*a2^2 - 4*a6^6*a5^6*a4*a3^3*a2^2 - 28*a6^6*a5^5*a4^2*a3^3*a2^2 - 28*a6^5*a5^6*a4^2*a3^3*a2^2 - 4*a6^6*a5^4*a4^3*a3^3*a2^2 + 32*a6^5*a5^5*a4^3*a3^3*a2^2 - 4*a6^4*a5^6*a4^3*a3^3*a2^2 - 4*a6^6*a5^3*a4^4*a3^3*a2^2 + 36*a6^5*a5^4*a4^4*a3^3*a2^2 + 36*a6^4*a5^5*a4^4*a3^3*a2^2 - 4*a6^3*a5^6*a4^4*a3^3*a2^2 - 28*a6^6*a5^2*a4^5*a3^3*a2^2 + 32*a6^5*a5^3*a4^5*a3^3*a2^2 + 36*a6^4*a5^4*a4^5*a3^3*a2^2 + 32*a6^3*a5^5*a4^5*a3^3*a2^2 - 28*a6^2*a5^6*a4^5*a3^3*a2^2 - 4*a6^6*a5*a4^6*a3^3*a2^2 - 28*a6^5*a5^2*a4^6*a3^3*a2^2 - 4*a6^4*a5^3*a4^6*a3^3*a2^2 - 4*a6^3*a5^4*a4^6*a3^3*a2^2 - 28*a6^2*a5^5*a4^6*a3^3*a2^2 - 4*a6*a5^6*a4^6*a3^3*a2^2 + 8*a6^6*a5^6*a3^4*a2^2 + 2*a6^6*a5^5*a4*a3^4*a2^2 + 2*a6^5*a5^6*a4*a3^4*a2^2 + 32*a6^6*a5^4*a4^2*a3^4*a2^2 + 32*a6^4*a5^6*a4^2*a3^4*a2^2 - 4*a6^6*a5^3*a4^3*a3^4*a2^2 + 36*a6^5*a5^4*a4^3*a3^4*a2^2 + 36*a6^4*a5^5*a4^3*a3^4*a2^2 - 4*a6^3*a5^6*a4^3*a3^4*a2^2 + 32*a6^6*a5^2*a4^4*a3^4*a2^2 + 36*a6^5*a5^3*a4^4*a3^4*a2^2 - 432*a6^4*a5^4*a4^4*a3^4*a2^2 + 36*a6^3*a5^5*a4^4*a3^4*a2^2 + 32*a6^2*a5^6*a4^4*a3^4*a2^2 + 2*a6^6*a5*a4^5*a3^4*a2^2 + 36*a6^4*a5^3*a4^5*a3^4*a2^2 + 36*a6^3*a5^4*a4^5*a3^4*a2^2 + 2*a6*a5^6*a4^5*a3^4*a2^2 + 8*a6^6*a4^6*a3^4*a2^2 + 2*a6^5*a5*a4^6*a3^4*a2^2 + 32*a6^4*a5^2*a4^6*a3^4*a2^2 - 4*a6^3*a5^3*a4^6*a3^4*a2^2 + 32*a6^2*a5^4*a4^6*a3^4*a2^2 + 2*a6*a5^5*a4^6*a3^4*a2^2 + 8*a5^6*a4^6*a3^4*a2^2 - 8*a6^6*a5^5*a3^5*a2^2 - 8*a6^5*a5^6*a3^5*a2^2 + 2*a6^6*a5^4*a4*a3^5*a2^2 + 2*a6^4*a5^6*a4*a3^5*a2^2 - 28*a6^6*a5^3*a4^2*a3^5*a2^2 - 28*a6^3*a5^6*a4^2*a3^5*a2^2 - 28*a6^6*a5^2*a4^3*a3^5*a2^2 + 32*a6^5*a5^3*a4^3*a3^5*a2^2 + 36*a6^4*a5^4*a4^3*a3^5*a2^2 + 32*a6^3*a5^5*a4^3*a3^5*a2^2 - 28*a6^2*a5^6*a4^3*a3^5*a2^2 + 2*a6^6*a5*a4^4*a3^5*a2^2 + 36*a6^4*a5^3*a4^4*a3^5*a2^2 + 36*a6^3*a5^4*a4^4*a3^5*a2^2 + 2*a6*a5^6*a4^4*a3^5*a2^2 - 8*a6^6*a4^5*a3^5*a2^2 + 32*a6^3*a5^3*a4^5*a3^5*a2^2 - 8*a5^6*a4^5*a3^5*a2^2 - 8*a6^5*a4^6*a3^5*a2^2 + 2*a6^4*a5*a4^6*a3^5*a2^2 - 28*a6^3*a5^2*a4^6*a3^5*a2^2 - 28*a6^2*a5^3*a4^6*a3^5*a2^2 + 2*a6*a5^4*a4^6*a3^5*a2^2 - 8*a5^5*a4^6*a3^5*a2^2 + 8*a6^6*a5^4*a3^6*a2^2 - 8*a6^5*a5^5*a3^6*a2^2 + 8*a6^4*a5^6*a3^6*a2^2 - 4*a6^6*a5^3*a4*a3^6*a2^2 + 2*a6^5*a5^4*a4*a3^6*a2^2 + 2*a6^4*a5^5*a4*a3^6*a2^2 - 4*a6^3*a5^6*a4*a3^6*a2^2 + 24*a6^6*a5^2*a4^2*a3^6*a2^2 - 28*a6^5*a5^3*a4^2*a3^6*a2^2 + 32*a6^4*a5^4*a4^2*a3^6*a2^2 - 28*a6^3*a5^5*a4^2*a3^6*a2^2 + 24*a6^2*a5^6*a4^2*a3^6*a2^2 - 4*a6^6*a5*a4^3*a3^6*a2^2 - 28*a6^5*a5^2*a4^3*a3^6*a2^2 - 4*a6^4*a5^3*a4^3*a3^6*a2^2 - 4*a6^3*a5^4*a4^3*a3^6*a2^2 - 28*a6^2*a5^5*a4^3*a3^6*a2^2 - 4*a6*a5^6*a4^3*a3^6*a2^2 + 8*a6^6*a4^4*a3^6*a2^2 + 2*a6^5*a5*a4^4*a3^6*a2^2 + 32*a6^4*a5^2*a4^4*a3^6*a2^2 - 4*a6^3*a5^3*a4^4*a3^6*a2^2 + 32*a6^2*a5^4*a4^4*a3^6*a2^2 + 2*a6*a5^5*a4^4*a3^6*a2^2 + 8*a5^6*a4^4*a3^6*a2^2 - 8*a6^5*a4^5*a3^6*a2^2 + 2*a6^4*a5*a4^5*a3^6*a2^2 - 28*a6^3*a5^2*a4^5*a3^6*a2^2 - 28*a6^2*a5^3*a4^5*a3^6*a2^2 + 2*a6*a5^4*a4^5*a3^6*a2^2 - 8*a5^5*a4^5*a3^6*a2^2 + 8*a6^4*a4^6*a3^6*a2^2 - 4*a6^3*a5*a4^6*a3^6*a2^2 + 24*a6^2*a5^2*a4^6*a3^6*a2^2 - 4*a6*a5^3*a4^6*a3^6*a2^2 + 8*a5^4*a4^6*a3^6*a2^2 - 8*a6^6*a5^6*a4^3*a2^3 - 4*a6^6*a5^5*a4^4*a2^3 - 4*a6^5*a5^6*a4^4*a2^3 - 4*a6^6*a5^4*a4^5*a2^3 + 48*a6^5*a5^5*a4^5*a2^3 - 4*a6^4*a5^6*a4^5*a2^3 - 8*a6^6*a5^3*a4^6*a2^3 - 4*a6^5*a5^4*a4^6*a2^3 - 4*a6^4*a5^5*a4^6*a2^3 - 8*a6^3*a5^6*a4^6*a2^3 - 4*a6^6*a5^6*a4^2*a3*a2^3 + 40*a6^6*a5^5*a4^3*a3*a2^3 + 40*a6^5*a5^6*a4^3*a3*a2^3 - 28*a6^6*a5^4*a4^4*a3*a2^3 - 48*a6^5*a5^5*a4^4*a3*a2^3 - 28*a6^4*a5^6*a4^4*a3*a2^3 + 40*a6^6*a5^3*a4^5*a3*a2^3 - 48*a6^5*a5^4*a4^5*a3*a2^3 - 48*a6^4*a5^5*a4^5*a3*a2^3 + 40*a6^3*a5^6*a4^5*a3*a2^3 - 4*a6^6*a5^2*a4^6*a3*a2^3 + 40*a6^5*a5^3*a4^6*a3*a2^3 - 28*a6^4*a5^4*a4^6*a3*a2^3 + 40*a6^3*a5^5*a4^6*a3*a2^3 - 4*a6^2*a5^6*a4^6*a3*a2^3 - 4*a6^6*a5^6*a4*a3^2*a2^3 - 28*a6^6*a5^5*a4^2*a3^2*a2^3 - 28*a6^5*a5^6*a4^2*a3^2*a2^3 - 4*a6^6*a5^4*a4^3*a3^2*a2^3 + 32*a6^5*a5^5*a4^3*a3^2*a2^3 - 4*a6^4*a5^6*a4^3*a3^2*a2^3 - 4*a6^6*a5^3*a4^4*a3^2*a2^3 + 36*a6^5*a5^4*a4^4*a3^2*a2^3 + 36*a6^4*a5^5*a4^4*a3^2*a2^3 - 4*a6^3*a5^6*a4^4*a3^2*a2^3 - 28*a6^6*a5^2*a4^5*a3^2*a2^3 + 32*a6^5*a5^3*a4^5*a3^2*a2^3 + 36*a6^4*a5^4*a4^5*a3^2*a2^3 + 32*a6^3*a5^5*a4^5*a3^2*a2^3 - 28*a6^2*a5^6*a4^5*a3^2*a2^3 - 4*a6^6*a5*a4^6*a3^2*a2^3 - 28*a6^5*a5^2*a4^6*a3^2*a2^3 - 4*a6^4*a5^3*a4^6*a3^2*a2^3 - 4*a6^3*a5^4*a4^6*a3^2*a2^3 - 28*a6^2*a5^5*a4^6*a3^2*a2^3 - 4*a6*a5^6*a4^6*a3^2*a2^3 - 8*a6^6*a5^6*a3^3*a2^3 + 40*a6^6*a5^5*a4*a3^3*a2^3 + 40*a6^5*a5^6*a4*a3^3*a2^3 - 4*a6^6*a5^4*a4^2*a3^3*a2^3 + 32*a6^5*a5^5*a4^2*a3^3*a2^3 - 4*a6^4*a5^6*a4^2*a3^3*a2^3 + 48*a6^6*a5^3*a4^3*a3^3*a2^3 - 96*a6^5*a5^4*a4^3*a3^3*a2^3 - 96*a6^4*a5^5*a4^3*a3^3*a2^3 + 48*a6^3*a5^6*a4^3*a3^3*a2^3 - 4*a6^6*a5^2*a4^4*a3^3*a2^3 - 96*a6^5*a5^3*a4^4*a3^3*a2^3 + 144*a6^4*a5^4*a4^4*a3^3*a2^3 - 96*a6^3*a5^5*a4^4*a3^3*a2^3 - 4*a6^2*a5^6*a4^4*a3^3*a2^3 + 40*a6^6*a5*a4^5*a3^3*a2^3 + 32*a6^5*a5^2*a4^5*a3^3*a2^3 - 96*a6^4*a5^3*a4^5*a3^3*a2^3 - 96*a6^3*a5^4*a4^5*a3^3*a2^3 + 32*a6^2*a5^5*a4^5*a3^3*a2^3 + 40*a6*a5^6*a4^5*a3^3*a2^3 - 8*a6^6*a4^6*a3^3*a2^3 + 40*a6^5*a5*a4^6*a3^3*a2^3 - 4*a6^4*a5^2*a4^6*a3^3*a2^3 + 48*a6^3*a5^3*a4^6*a3^3*a2^3 - 4*a6^2*a5^4*a4^6*a3^3*a2^3 + 40*a6*a5^5*a4^6*a3^3*a2^3 - 8*a5^6*a4^6*a3^3*a2^3 - 4*a6^6*a5^5*a3^4*a2^3 - 4*a6^5*a5^6*a3^4*a2^3 - 28*a6^6*a5^4*a4*a3^4*a2^3 - 48*a6^5*a5^5*a4*a3^4*a2^3 - 28*a6^4*a5^6*a4*a3^4*a2^3 - 4*a6^6*a5^3*a4^2*a3^4*a2^3 + 36*a6^5*a5^4*a4^2*a3^4*a2^3 + 36*a6^4*a5^5*a4^2*a3^4*a2^3 - 4*a6^3*a5^6*a4^2*a3^4*a2^3 - 4*a6^6*a5^2*a4^3*a3^4*a2^3 - 96*a6^5*a5^3*a4^3*a3^4*a2^3 + 144*a6^4*a5^4*a4^3*a3^4*a2^3 - 96*a6^3*a5^5*a4^3*a3^4*a2^3 - 4*a6^2*a5^6*a4^3*a3^4*a2^3 - 28*a6^6*a5*a4^4*a3^4*a2^3 + 36*a6^5*a5^2*a4^4*a3^4*a2^3 + 144*a6^4*a5^3*a4^4*a3^4*a2^3 + 144*a6^3*a5^4*a4^4*a3^4*a2^3 + 36*a6^2*a5^5*a4^4*a3^4*a2^3 - 28*a6*a5^6*a4^4*a3^4*a2^3 - 4*a6^6*a4^5*a3^4*a2^3 - 48*a6^5*a5*a4^5*a3^4*a2^3 + 36*a6^4*a5^2*a4^5*a3^4*a2^3 - 96*a6^3*a5^3*a4^5*a3^4*a2^3 + 36*a6^2*a5^4*a4^5*a3^4*a2^3 - 48*a6*a5^5*a4^5*a3^4*a2^3 - 4*a5^6*a4^5*a3^4*a2^3 - 4*a6^5*a4^6*a3^4*a2^3 - 28*a6^4*a5*a4^6*a3^4*a2^3 - 4*a6^3*a5^2*a4^6*a3^4*a2^3 - 4*a6^2*a5^3*a4^6*a3^4*a2^3 - 28*a6*a5^4*a4^6*a3^4*a2^3 - 4*a5^5*a4^6*a3^4*a2^3 - 4*a6^6*a5^4*a3^5*a2^3 + 48*a6^5*a5^5*a3^5*a2^3 - 4*a6^4*a5^6*a3^5*a2^3 + 40*a6^6*a5^3*a4*a3^5*a2^3 - 48*a6^5*a5^4*a4*a3^5*a2^3 - 48*a6^4*a5^5*a4*a3^5*a2^3 + 40*a6^3*a5^6*a4*a3^5*a2^3 - 28*a6^6*a5^2*a4^2*a3^5*a2^3 + 32*a6^5*a5^3*a4^2*a3^5*a2^3 + 36*a6^4*a5^4*a4^2*a3^5*a2^3 + 32*a6^3*a5^5*a4^2*a3^5*a2^3 - 28*a6^2*a5^6*a4^2*a3^5*a2^3 + 40*a6^6*a5*a4^3*a3^5*a2^3 + 32*a6^5*a5^2*a4^3*a3^5*a2^3 - 96*a6^4*a5^3*a4^3*a3^5*a2^3 - 96*a6^3*a5^4*a4^3*a3^5*a2^3 + 32*a6^2*a5^5*a4^3*a3^5*a2^3 + 40*a6*a5^6*a4^3*a3^5*a2^3 - 4*a6^6*a4^4*a3^5*a2^3 - 48*a6^5*a5*a4^4*a3^5*a2^3 + 36*a6^4*a5^2*a4^4*a3^5*a2^3 - 96*a6^3*a5^3*a4^4*a3^5*a2^3 + 36*a6^2*a5^4*a4^4*a3^5*a2^3 - 48*a6*a5^5*a4^4*a3^5*a2^3 - 4*a5^6*a4^4*a3^5*a2^3 + 48*a6^5*a4^5*a3^5*a2^3 - 48*a6^4*a5*a4^5*a3^5*a2^3 + 32*a6^3*a5^2*a4^5*a3^5*a2^3 + 32*a6^2*a5^3*a4^5*a3^5*a2^3 - 48*a6*a5^4*a4^5*a3^5*a2^3 + 48*a5^5*a4^5*a3^5*a2^3 - 4*a6^4*a4^6*a3^5*a2^3 + 40*a6^3*a5*a4^6*a3^5*a2^3 - 28*a6^2*a5^2*a4^6*a3^5*a2^3 + 40*a6*a5^3*a4^6*a3^5*a2^3 - 4*a5^4*a4^6*a3^5*a2^3 - 8*a6^6*a5^3*a3^6*a2^3 - 4*a6^5*a5^4*a3^6*a2^3 - 4*a6^4*a5^5*a3^6*a2^3 - 8*a6^3*a5^6*a3^6*a2^3 - 4*a6^6*a5^2*a4*a3^6*a2^3 + 40*a6^5*a5^3*a4*a3^6*a2^3 - 28*a6^4*a5^4*a4*a3^6*a2^3 + 40*a6^3*a5^5*a4*a3^6*a2^3 - 4*a6^2*a5^6*a4*a3^6*a2^3 - 4*a6^6*a5*a4^2*a3^6*a2^3 - 28*a6^5*a5^2*a4^2*a3^6*a2^3 - 4*a6^4*a5^3*a4^2*a3^6*a2^3 - 4*a6^3*a5^4*a4^2*a3^6*a2^3 - 28*a6^2*a5^5*a4^2*a3^6*a2^3 - 4*a6*a5^6*a4^2*a3^6*a2^3 - 8*a6^6*a4^3*a3^6*a2^3 + 40*a6^5*a5*a4^3*a3^6*a2^3 - 4*a6^4*a5^2*a4^3*a3^6*a2^3 + 48*a6^3*a5^3*a4^3*a3^6*a2^3 - 4*a6^2*a5^4*a4^3*a3^6*a2^3 + 40*a6*a5^5*a4^3*a3^6*a2^3 - 8*a5^6*a4^3*a3^6*a2^3 - 4*a6^5*a4^4*a3^6*a2^3 - 28*a6^4*a5*a4^4*a3^6*a2^3 - 4*a6^3*a5^2*a4^4*a3^6*a2^3 - 4*a6^2*a5^3*a4^4*a3^6*a2^3 - 28*a6*a5^4*a4^4*a3^6*a2^3 - 4*a5^5*a4^4*a3^6*a2^3 - 4*a6^4*a4^5*a3^6*a2^3 + 40*a6^3*a5*a4^5*a3^6*a2^3 - 28*a6^2*a5^2*a4^5*a3^6*a2^3 + 40*a6*a5^3*a4^5*a3^6*a2^3 - 4*a5^4*a4^5*a3^6*a2^3 - 8*a6^3*a4^6*a3^6*a2^3 - 4*a6^2*a5*a4^6*a3^6*a2^3 - 4*a6*a5^2*a4^6*a3^6*a2^3 - 8*a5^3*a4^6*a3^6*a2^3 + 8*a6^6*a5^6*a4^2*a2^4 - 4*a6^6*a5^5*a4^3*a2^4 - 4*a6^5*a5^6*a4^3*a2^4 + 24*a6^6*a5^4*a4^4*a2^4 - 24*a6^5*a5^5*a4^4*a2^4 + 24*a6^4*a5^6*a4^4*a2^4 - 4*a6^6*a5^3*a4^5*a2^4 - 24*a6^5*a5^4*a4^5*a2^4 - 24*a6^4*a5^5*a4^5*a2^4 - 4*a6^3*a5^6*a4^5*a2^4 + 8*a6^6*a5^2*a4^6*a2^4 - 4*a6^5*a5^3*a4^6*a2^4 + 24*a6^4*a5^4*a4^6*a2^4 - 4*a6^3*a5^5*a4^6*a2^4 + 8*a6^2*a5^6*a4^6*a2^4 - 8*a6^6*a5^6*a4*a3*a2^4 + 2*a6^6*a5^5*a4^2*a3*a2^4 + 2*a6^5*a5^6*a4^2*a3*a2^4 - 28*a6^6*a5^4*a4^3*a3*a2^4 - 48*a6^5*a5^5*a4^3*a3*a2^4 - 28*a6^4*a5^6*a4^3*a3*a2^4 - 28*a6^6*a5^3*a4^4*a3*a2^4 + 108*a6^5*a5^4*a4^4*a3*a2^4 + 108*a6^4*a5^5*a4^4*a3*a2^4 - 28*a6^3*a5^6*a4^4*a3*a2^4 + 2*a6^6*a5^2*a4^5*a3*a2^4 - 48*a6^5*a5^3*a4^5*a3*a2^4 + 108*a6^4*a5^4*a4^5*a3*a2^4 - 48*a6^3*a5^5*a4^5*a3*a2^4 + 2*a6^2*a5^6*a4^5*a3*a2^4 - 8*a6^6*a5*a4^6*a3*a2^4 + 2*a6^5*a5^2*a4^6*a3*a2^4 - 28*a6^4*a5^3*a4^6*a3*a2^4 - 28*a6^3*a5^4*a4^6*a3*a2^4 + 2*a6^2*a5^5*a4^6*a3*a2^4 - 8*a6*a5^6*a4^6*a3*a2^4 + 8*a6^6*a5^6*a3^2*a2^4 + 2*a6^6*a5^5*a4*a3^2*a2^4 + 2*a6^5*a5^6*a4*a3^2*a2^4 + 32*a6^6*a5^4*a4^2*a3^2*a2^4 + 32*a6^4*a5^6*a4^2*a3^2*a2^4 - 4*a6^6*a5^3*a4^3*a3^2*a2^4 + 36*a6^5*a5^4*a4^3*a3^2*a2^4 + 36*a6^4*a5^5*a4^3*a3^2*a2^4 - 4*a6^3*a5^6*a4^3*a3^2*a2^4 + 32*a6^6*a5^2*a4^4*a3^2*a2^4 + 36*a6^5*a5^3*a4^4*a3^2*a2^4 - 432*a6^4*a5^4*a4^4*a3^2*a2^4 + 36*a6^3*a5^5*a4^4*a3^2*a2^4 + 32*a6^2*a5^6*a4^4*a3^2*a2^4 + 2*a6^6*a5*a4^5*a3^2*a2^4 + 36*a6^4*a5^3*a4^5*a3^2*a2^4 + 36*a6^3*a5^4*a4^5*a3^2*a2^4 + 2*a6*a5^6*a4^5*a3^2*a2^4 + 8*a6^6*a4^6*a3^2*a2^4 + 2*a6^5*a5*a4^6*a3^2*a2^4 + 32*a6^4*a5^2*a4^6*a3^2*a2^4 - 4*a6^3*a5^3*a4^6*a3^2*a2^4 + 32*a6^2*a5^4*a4^6*a3^2*a2^4 + 2*a6*a5^5*a4^6*a3^2*a2^4 + 8*a5^6*a4^6*a3^2*a2^4 - 4*a6^6*a5^5*a3^3*a2^4 - 4*a6^5*a5^6*a3^3*a2^4 - 28*a6^6*a5^4*a4*a3^3*a2^4 - 48*a6^5*a5^5*a4*a3^3*a2^4 - 28*a6^4*a5^6*a4*a3^3*a2^4 - 4*a6^6*a5^3*a4^2*a3^3*a2^4 + 36*a6^5*a5^4*a4^2*a3^3*a2^4 + 36*a6^4*a5^5*a4^2*a3^3*a2^4 - 4*a6^3*a5^6*a4^2*a3^3*a2^4 - 4*a6^6*a5^2*a4^3*a3^3*a2^4 - 96*a6^5*a5^3*a4^3*a3^3*a2^4 + 144*a6^4*a5^4*a4^3*a3^3*a2^4 - 96*a6^3*a5^5*a4^3*a3^3*a2^4 - 4*a6^2*a5^6*a4^3*a3^3*a2^4 - 28*a6^6*a5*a4^4*a3^3*a2^4 + 36*a6^5*a5^2*a4^4*a3^3*a2^4 + 144*a6^4*a5^3*a4^4*a3^3*a2^4 + 144*a6^3*a5^4*a4^4*a3^3*a2^4 + 36*a6^2*a5^5*a4^4*a3^3*a2^4 - 28*a6*a5^6*a4^4*a3^3*a2^4 - 4*a6^6*a4^5*a3^3*a2^4 - 48*a6^5*a5*a4^5*a3^3*a2^4 + 36*a6^4*a5^2*a4^5*a3^3*a2^4 - 96*a6^3*a5^3*a4^5*a3^3*a2^4 + 36*a6^2*a5^4*a4^5*a3^3*a2^4 - 48*a6*a5^5*a4^5*a3^3*a2^4 - 4*a5^6*a4^5*a3^3*a2^4 - 4*a6^5*a4^6*a3^3*a2^4 - 28*a6^4*a5*a4^6*a3^3*a2^4 - 4*a6^3*a5^2*a4^6*a3^3*a2^4 - 4*a6^2*a5^3*a4^6*a3^3*a2^4 - 28*a6*a5^4*a4^6*a3^3*a2^4 - 4*a5^5*a4^6*a3^3*a2^4 + 24*a6^6*a5^4*a3^4*a2^4 - 24*a6^5*a5^5*a3^4*a2^4 + 24*a6^4*a5^6*a3^4*a2^4 - 28*a6^6*a5^3*a4*a3^4*a2^4 + 108*a6^5*a5^4*a4*a3^4*a2^4 + 108*a6^4*a5^5*a4*a3^4*a2^4 - 28*a6^3*a5^6*a4*a3^4*a2^4 + 32*a6^6*a5^2*a4^2*a3^4*a2^4 + 36*a6^5*a5^3*a4^2*a3^4*a2^4 - 432*a6^4*a5^4*a4^2*a3^4*a2^4 + 36*a6^3*a5^5*a4^2*a3^4*a2^4 + 32*a6^2*a5^6*a4^2*a3^4*a2^4 - 28*a6^6*a5*a4^3*a3^4*a2^4 + 36*a6^5*a5^2*a4^3*a3^4*a2^4 + 144*a6^4*a5^3*a4^3*a3^4*a2^4 + 144*a6^3*a5^4*a4^3*a3^4*a2^4 + 36*a6^2*a5^5*a4^3*a3^4*a2^4 - 28*a6*a5^6*a4^3*a3^4*a2^4 + 24*a6^6*a4^4*a3^4*a2^4 + 108*a6^5*a5*a4^4*a3^4*a2^4 - 432*a6^4*a5^2*a4^4*a3^4*a2^4 + 144*a6^3*a5^3*a4^4*a3^4*a2^4 - 432*a6^2*a5^4*a4^4*a3^4*a2^4 + 108*a6*a5^5*a4^4*a3^4*a2^4 + 24*a5^6*a4^4*a3^4*a2^4 - 24*a6^5*a4^5*a3^4*a2^4 + 108*a6^4*a5*a4^5*a3^4*a2^4 + 36*a6^3*a5^2*a4^5*a3^4*a2^4 + 36*a6^2*a5^3*a4^5*a3^4*a2^4 + 108*a6*a5^4*a4^5*a3^4*a2^4 - 24*a5^5*a4^5*a3^4*a2^4 + 24*a6^4*a4^6*a3^4*a2^4 - 28*a6^3*a5*a4^6*a3^4*a2^4 + 32*a6^2*a5^2*a4^6*a3^4*a2^4 - 28*a6*a5^3*a4^6*a3^4*a2^4 + 24*a5^4*a4^6*a3^4*a2^4 - 4*a6^6*a5^3*a3^5*a2^4 - 24*a6^5*a5^4*a3^5*a2^4 - 24*a6^4*a5^5*a3^5*a2^4 - 4*a6^3*a5^6*a3^5*a2^4 + 2*a6^6*a5^2*a4*a3^5*a2^4 - 48*a6^5*a5^3*a4*a3^5*a2^4 + 108*a6^4*a5^4*a4*a3^5*a2^4 - 48*a6^3*a5^5*a4*a3^5*a2^4 + 2*a6^2*a5^6*a4*a3^5*a2^4 + 2*a6^6*a5*a4^2*a3^5*a2^4 + 36*a6^4*a5^3*a4^2*a3^5*a2^4 + 36*a6^3*a5^4*a4^2*a3^5*a2^4 + 2*a6*a5^6*a4^2*a3^5*a2^4 - 4*a6^6*a4^3*a3^5*a2^4 - 48*a6^5*a5*a4^3*a3^5*a2^4 + 36*a6^4*a5^2*a4^3*a3^5*a2^4 - 96*a6^3*a5^3*a4^3*a3^5*a2^4 + 36*a6^2*a5^4*a4^3*a3^5*a2^4 - 48*a6*a5^5*a4^3*a3^5*a2^4 - 4*a5^6*a4^3*a3^5*a2^4 - 24*a6^5*a4^4*a3^5*a2^4 + 108*a6^4*a5*a4^4*a3^5*a2^4 + 36*a6^3*a5^2*a4^4*a3^5*a2^4 + 36*a6^2*a5^3*a4^4*a3^5*a2^4 + 108*a6*a5^4*a4^4*a3^5*a2^4 - 24*a5^5*a4^4*a3^5*a2^4 - 24*a6^4*a4^5*a3^5*a2^4 - 48*a6^3*a5*a4^5*a3^5*a2^4 - 48*a6*a5^3*a4^5*a3^5*a2^4 - 24*a5^4*a4^5*a3^5*a2^4 - 4*a6^3*a4^6*a3^5*a2^4 + 2*a6^2*a5*a4^6*a3^5*a2^4 + 2*a6*a5^2*a4^6*a3^5*a2^4 - 4*a5^3*a4^6*a3^5*a2^4 + 8*a6^6*a5^2*a3^6*a2^4 - 4*a6^5*a5^3*a3^6*a2^4 + 24*a6^4*a5^4*a3^6*a2^4 - 4*a6^3*a5^5*a3^6*a2^4 + 8*a6^2*a5^6*a3^6*a2^4 - 8*a6^6*a5*a4*a3^6*a2^4 + 2*a6^5*a5^2*a4*a3^6*a2^4 - 28*a6^4*a5^3*a4*a3^6*a2^4 - 28*a6^3*a5^4*a4*a3^6*a2^4 + 2*a6^2*a5^5*a4*a3^6*a2^4 - 8*a6*a5^6*a4*a3^6*a2^4 + 8*a6^6*a4^2*a3^6*a2^4 + 2*a6^5*a5*a4^2*a3^6*a2^4 + 32*a6^4*a5^2*a4^2*a3^6*a2^4 - 4*a6^3*a5^3*a4^2*a3^6*a2^4 + 32*a6^2*a5^4*a4^2*a3^6*a2^4 + 2*a6*a5^5*a4^2*a3^6*a2^4 + 8*a5^6*a4^2*a3^6*a2^4 - 4*a6^5*a4^3*a3^6*a2^4 - 28*a6^4*a5*a4^3*a3^6*a2^4 - 4*a6^3*a5^2*a4^3*a3^6*a2^4 - 4*a6^2*a5^3*a4^3*a3^6*a2^4 - 28*a6*a5^4*a4^3*a3^6*a2^4 - 4*a5^5*a4^3*a3^6*a2^4 + 24*a6^4*a4^4*a3^6*a2^4 - 28*a6^3*a5*a4^4*a3^6*a2^4 + 32*a6^2*a5^2*a4^4*a3^6*a2^4 - 28*a6*a5^3*a4^4*a3^6*a2^4 + 24*a5^4*a4^4*a3^6*a2^4 - 4*a6^3*a4^5*a3^6*a2^4 + 2*a6^2*a5*a4^5*a3^6*a2^4 + 2*a6*a5^2*a4^5*a3^6*a2^4 - 4*a5^3*a4^5*a3^6*a2^4 + 8*a6^2*a4^6*a3^6*a2^4 - 8*a6*a5*a4^6*a3^6*a2^4 + 8*a5^2*a4^6*a3^6*a2^4 - 8*a6^6*a5^5*a4^2*a2^5 - 8*a6^5*a5^6*a4^2*a2^5 - 4*a6^6*a5^4*a4^3*a2^5 + 48*a6^5*a5^5*a4^3*a2^5 - 4*a6^4*a5^6*a4^3*a2^5 - 4*a6^6*a5^3*a4^4*a2^5 - 24*a6^5*a5^4*a4^4*a2^5 - 24*a6^4*a5^5*a4^4*a2^5 - 4*a6^3*a5^6*a4^4*a2^5 - 8*a6^6*a5^2*a4^5*a2^5 + 48*a6^5*a5^3*a4^5*a2^5 - 24*a6^4*a5^4*a4^5*a2^5 + 48*a6^3*a5^5*a4^5*a2^5 - 8*a6^2*a5^6*a4^5*a2^5 - 8*a6^5*a5^2*a4^6*a2^5 - 4*a6^4*a5^3*a4^6*a2^5 - 4*a6^3*a5^4*a4^6*a2^5 - 8*a6^2*a5^5*a4^6*a2^5 + 8*a6^6*a5^5*a4*a3*a2^5 + 8*a6^5*a5^6*a4*a3*a2^5 + 2*a6^6*a5^4*a4^2*a3*a2^5 + 2*a6^4*a5^6*a4^2*a3*a2^5 + 40*a6^6*a5^3*a4^3*a3*a2^5 - 48*a6^5*a5^4*a4^3*a3*a2^5 - 48*a6^4*a5^5*a4^3*a3*a2^5 + 40*a6^3*a5^6*a4^3*a3*a2^5 + 2*a6^6*a5^2*a4^4*a3*a2^5 - 48*a6^5*a5^3*a4^4*a3*a2^5 + 108*a6^4*a5^4*a4^4*a3*a2^5 - 48*a6^3*a5^5*a4^4*a3*a2^5 + 2*a6^2*a5^6*a4^4*a3*a2^5 + 8*a6^6*a5*a4^5*a3*a2^5 - 48*a6^4*a5^3*a4^5*a3*a2^5 - 48*a6^3*a5^4*a4^5*a3*a2^5 + 8*a6*a5^6*a4^5*a3*a2^5 + 8*a6^5*a5*a4^6*a3*a2^5 + 2*a6^4*a5^2*a4^6*a3*a2^5 + 40*a6^3*a5^3*a4^6*a3*a2^5 + 2*a6^2*a5^4*a4^6*a3*a2^5 + 8*a6*a5^5*a4^6*a3*a2^5 - 8*a6^6*a5^5*a3^2*a2^5 - 8*a6^5*a5^6*a3^2*a2^5 + 2*a6^6*a5^4*a4*a3^2*a2^5 + 2*a6^4*a5^6*a4*a3^2*a2^5 - 28*a6^6*a5^3*a4^2*a3^2*a2^5 - 28*a6^3*a5^6*a4^2*a3^2*a2^5 - 28*a6^6*a5^2*a4^3*a3^2*a2^5 + 32*a6^5*a5^3*a4^3*a3^2*a2^5 + 36*a6^4*a5^4*a4^3*a3^2*a2^5 + 32*a6^3*a5^5*a4^3*a3^2*a2^5 - 28*a6^2*a5^6*a4^3*a3^2*a2^5 + 2*a6^6*a5*a4^4*a3^2*a2^5 + 36*a6^4*a5^3*a4^4*a3^2*a2^5 + 36*a6^3*a5^4*a4^4*a3^2*a2^5 + 2*a6*a5^6*a4^4*a3^2*a2^5 - 8*a6^6*a4^5*a3^2*a2^5 + 32*a6^3*a5^3*a4^5*a3^2*a2^5 - 8*a5^6*a4^5*a3^2*a2^5 - 8*a6^5*a4^6*a3^2*a2^5 + 2*a6^4*a5*a4^6*a3^2*a2^5 - 28*a6^3*a5^2*a4^6*a3^2*a2^5 - 28*a6^2*a5^3*a4^6*a3^2*a2^5 + 2*a6*a5^4*a4^6*a3^2*a2^5 - 8*a5^5*a4^6*a3^2*a2^5 - 4*a6^6*a5^4*a3^3*a2^5 + 48*a6^5*a5^5*a3^3*a2^5 - 4*a6^4*a5^6*a3^3*a2^5 + 40*a6^6*a5^3*a4*a3^3*a2^5 - 48*a6^5*a5^4*a4*a3^3*a2^5 - 48*a6^4*a5^5*a4*a3^3*a2^5 + 40*a6^3*a5^6*a4*a3^3*a2^5 - 28*a6^6*a5^2*a4^2*a3^3*a2^5 + 32*a6^5*a5^3*a4^2*a3^3*a2^5 + 36*a6^4*a5^4*a4^2*a3^3*a2^5 + 32*a6^3*a5^5*a4^2*a3^3*a2^5 - 28*a6^2*a5^6*a4^2*a3^3*a2^5 + 40*a6^6*a5*a4^3*a3^3*a2^5 + 32*a6^5*a5^2*a4^3*a3^3*a2^5 - 96*a6^4*a5^3*a4^3*a3^3*a2^5 - 96*a6^3*a5^4*a4^3*a3^3*a2^5 + 32*a6^2*a5^5*a4^3*a3^3*a2^5 + 40*a6*a5^6*a4^3*a3^3*a2^5 - 4*a6^6*a4^4*a3^3*a2^5 - 48*a6^5*a5*a4^4*a3^3*a2^5 + 36*a6^4*a5^2*a4^4*a3^3*a2^5 - 96*a6^3*a5^3*a4^4*a3^3*a2^5 + 36*a6^2*a5^4*a4^4*a3^3*a2^5 - 48*a6*a5^5*a4^4*a3^3*a2^5 - 4*a5^6*a4^4*a3^3*a2^5 + 48*a6^5*a4^5*a3^3*a2^5 - 48*a6^4*a5*a4^5*a3^3*a2^5 + 32*a6^3*a5^2*a4^5*a3^3*a2^5 + 32*a6^2*a5^3*a4^5*a3^3*a2^5 - 48*a6*a5^4*a4^5*a3^3*a2^5 + 48*a5^5*a4^5*a3^3*a2^5 - 4*a6^4*a4^6*a3^3*a2^5 + 40*a6^3*a5*a4^6*a3^3*a2^5 - 28*a6^2*a5^2*a4^6*a3^3*a2^5 + 40*a6*a5^3*a4^6*a3^3*a2^5 - 4*a5^4*a4^6*a3^3*a2^5 - 4*a6^6*a5^3*a3^4*a2^5 - 24*a6^5*a5^4*a3^4*a2^5 - 24*a6^4*a5^5*a3^4*a2^5 - 4*a6^3*a5^6*a3^4*a2^5 + 2*a6^6*a5^2*a4*a3^4*a2^5 - 48*a6^5*a5^3*a4*a3^4*a2^5 + 108*a6^4*a5^4*a4*a3^4*a2^5 - 48*a6^3*a5^5*a4*a3^4*a2^5 + 2*a6^2*a5^6*a4*a3^4*a2^5 + 2*a6^6*a5*a4^2*a3^4*a2^5 + 36*a6^4*a5^3*a4^2*a3^4*a2^5 + 36*a6^3*a5^4*a4^2*a3^4*a2^5 + 2*a6*a5^6*a4^2*a3^4*a2^5 - 4*a6^6*a4^3*a3^4*a2^5 - 48*a6^5*a5*a4^3*a3^4*a2^5 + 36*a6^4*a5^2*a4^3*a3^4*a2^5 - 96*a6^3*a5^3*a4^3*a3^4*a2^5 + 36*a6^2*a5^4*a4^3*a3^4*a2^5 - 48*a6*a5^5*a4^3*a3^4*a2^5 - 4*a5^6*a4^3*a3^4*a2^5 - 24*a6^5*a4^4*a3^4*a2^5 + 108*a6^4*a5*a4^4*a3^4*a2^5 + 36*a6^3*a5^2*a4^4*a3^4*a2^5 + 36*a6^2*a5^3*a4^4*a3^4*a2^5 + 108*a6*a5^4*a4^4*a3^4*a2^5 - 24*a5^5*a4^4*a3^4*a2^5 - 24*a6^4*a4^5*a3^4*a2^5 - 48*a6^3*a5*a4^5*a3^4*a2^5 - 48*a6*a5^3*a4^5*a3^4*a2^5 - 24*a5^4*a4^5*a3^4*a2^5 - 4*a6^3*a4^6*a3^4*a2^5 + 2*a6^2*a5*a4^6*a3^4*a2^5 + 2*a6*a5^2*a4^6*a3^4*a2^5 - 4*a5^3*a4^6*a3^4*a2^5 - 8*a6^6*a5^2*a3^5*a2^5 + 48*a6^5*a5^3*a3^5*a2^5 - 24*a6^4*a5^4*a3^5*a2^5 + 48*a6^3*a5^5*a3^5*a2^5 - 8*a6^2*a5^6*a3^5*a2^5 + 8*a6^6*a5*a4*a3^5*a2^5 - 48*a6^4*a5^3*a4*a3^5*a2^5 - 48*a6^3*a5^4*a4*a3^5*a2^5 + 8*a6*a5^6*a4*a3^5*a2^5 - 8*a6^6*a4^2*a3^5*a2^5 + 32*a6^3*a5^3*a4^2*a3^5*a2^5 - 8*a5^6*a4^2*a3^5*a2^5 + 48*a6^5*a4^3*a3^5*a2^5 - 48*a6^4*a5*a4^3*a3^5*a2^5 + 32*a6^3*a5^2*a4^3*a3^5*a2^5 + 32*a6^2*a5^3*a4^3*a3^5*a2^5 - 48*a6*a5^4*a4^3*a3^5*a2^5 + 48*a5^5*a4^3*a3^5*a2^5 - 24*a6^4*a4^4*a3^5*a2^5 - 48*a6^3*a5*a4^4*a3^5*a2^5 - 48*a6*a5^3*a4^4*a3^5*a2^5 - 24*a5^4*a4^4*a3^5*a2^5 + 48*a6^3*a4^5*a3^5*a2^5 + 48*a5^3*a4^5*a3^5*a2^5 - 8*a6^2*a4^6*a3^5*a2^5 + 8*a6*a5*a4^6*a3^5*a2^5 - 8*a5^2*a4^6*a3^5*a2^5 - 8*a6^5*a5^2*a3^6*a2^5 - 4*a6^4*a5^3*a3^6*a2^5 - 4*a6^3*a5^4*a3^6*a2^5 - 8*a6^2*a5^5*a3^6*a2^5 + 8*a6^5*a5*a4*a3^6*a2^5 + 2*a6^4*a5^2*a4*a3^6*a2^5 + 40*a6^3*a5^3*a4*a3^6*a2^5 + 2*a6^2*a5^4*a4*a3^6*a2^5 + 8*a6*a5^5*a4*a3^6*a2^5 - 8*a6^5*a4^2*a3^6*a2^5 + 2*a6^4*a5*a4^2*a3^6*a2^5 - 28*a6^3*a5^2*a4^2*a3^6*a2^5 - 28*a6^2*a5^3*a4^2*a3^6*a2^5 + 2*a6*a5^4*a4^2*a3^6*a2^5 - 8*a5^5*a4^2*a3^6*a2^5 - 4*a6^4*a4^3*a3^6*a2^5 + 40*a6^3*a5*a4^3*a3^6*a2^5 - 28*a6^2*a5^2*a4^3*a3^6*a2^5 + 40*a6*a5^3*a4^3*a3^6*a2^5 - 4*a5^4*a4^3*a3^6*a2^5 - 4*a6^3*a4^4*a3^6*a2^5 + 2*a6^2*a5*a4^4*a3^6*a2^5 + 2*a6*a5^2*a4^4*a3^6*a2^5 - 4*a5^3*a4^4*a3^6*a2^5 - 8*a6^2*a4^5*a3^6*a2^5 + 8*a6*a5*a4^5*a3^6*a2^5 - 8*a5^2*a4^5*a3^6*a2^5 + 8*a6^6*a5^4*a4^2*a2^6 - 8*a6^5*a5^5*a4^2*a2^6 + 8*a6^4*a5^6*a4^2*a2^6 - 8*a6^6*a5^3*a4^3*a2^6 - 4*a6^5*a5^4*a4^3*a2^6 - 4*a6^4*a5^5*a4^3*a2^6 - 8*a6^3*a5^6*a4^3*a2^6 + 8*a6^6*a5^2*a4^4*a2^6 - 4*a6^5*a5^3*a4^4*a2^6 + 24*a6^4*a5^4*a4^4*a2^6 - 4*a6^3*a5^5*a4^4*a2^6 + 8*a6^2*a5^6*a4^4*a2^6 - 8*a6^5*a5^2*a4^5*a2^6 - 4*a6^4*a5^3*a4^5*a2^6 - 4*a6^3*a5^4*a4^5*a2^6 - 8*a6^2*a5^5*a4^5*a2^6 + 8*a6^4*a5^2*a4^6*a2^6 - 8*a6^3*a5^3*a4^6*a2^6 + 8*a6^2*a5^4*a4^6*a2^6 - 8*a6^6*a5^4*a4*a3*a2^6 + 8*a6^5*a5^5*a4*a3*a2^6 - 8*a6^4*a5^6*a4*a3*a2^6 - 4*a6^6*a5^3*a4^2*a3*a2^6 + 2*a6^5*a5^4*a4^2*a3*a2^6 + 2*a6^4*a5^5*a4^2*a3*a2^6 - 4*a6^3*a5^6*a4^2*a3*a2^6 - 4*a6^6*a5^2*a4^3*a3*a2^6 + 40*a6^5*a5^3*a4^3*a3*a2^6 - 28*a6^4*a5^4*a4^3*a3*a2^6 + 40*a6^3*a5^5*a4^3*a3*a2^6 - 4*a6^2*a5^6*a4^3*a3*a2^6 - 8*a6^6*a5*a4^4*a3*a2^6 + 2*a6^5*a5^2*a4^4*a3*a2^6 - 28*a6^4*a5^3*a4^4*a3*a2^6 - 28*a6^3*a5^4*a4^4*a3*a2^6 + 2*a6^2*a5^5*a4^4*a3*a2^6 - 8*a6*a5^6*a4^4*a3*a2^6 + 8*a6^5*a5*a4^5*a3*a2^6 + 2*a6^4*a5^2*a4^5*a3*a2^6 + 40*a6^3*a5^3*a4^5*a3*a2^6 + 2*a6^2*a5^4*a4^5*a3*a2^6 + 8*a6*a5^5*a4^5*a3*a2^6 - 8*a6^4*a5*a4^6*a3*a2^6 - 4*a6^3*a5^2*a4^6*a3*a2^6 - 4*a6^2*a5^3*a4^6*a3*a2^6 - 8*a6*a5^4*a4^6*a3*a2^6 + 8*a6^6*a5^4*a3^2*a2^6 - 8*a6^5*a5^5*a3^2*a2^6 + 8*a6^4*a5^6*a3^2*a2^6 - 4*a6^6*a5^3*a4*a3^2*a2^6 + 2*a6^5*a5^4*a4*a3^2*a2^6 + 2*a6^4*a5^5*a4*a3^2*a2^6 - 4*a6^3*a5^6*a4*a3^2*a2^6 + 24*a6^6*a5^2*a4^2*a3^2*a2^6 - 28*a6^5*a5^3*a4^2*a3^2*a2^6 + 32*a6^4*a5^4*a4^2*a3^2*a2^6 - 28*a6^3*a5^5*a4^2*a3^2*a2^6 + 24*a6^2*a5^6*a4^2*a3^2*a2^6 - 4*a6^6*a5*a4^3*a3^2*a2^6 - 28*a6^5*a5^2*a4^3*a3^2*a2^6 - 4*a6^4*a5^3*a4^3*a3^2*a2^6 - 4*a6^3*a5^4*a4^3*a3^2*a2^6 - 28*a6^2*a5^5*a4^3*a3^2*a2^6 - 4*a6*a5^6*a4^3*a3^2*a2^6 + 8*a6^6*a4^4*a3^2*a2^6 + 2*a6^5*a5*a4^4*a3^2*a2^6 + 32*a6^4*a5^2*a4^4*a3^2*a2^6 - 4*a6^3*a5^3*a4^4*a3^2*a2^6 + 32*a6^2*a5^4*a4^4*a3^2*a2^6 + 2*a6*a5^5*a4^4*a3^2*a2^6 + 8*a5^6*a4^4*a3^2*a2^6 - 8*a6^5*a4^5*a3^2*a2^6 + 2*a6^4*a5*a4^5*a3^2*a2^6 - 28*a6^3*a5^2*a4^5*a3^2*a2^6 - 28*a6^2*a5^3*a4^5*a3^2*a2^6 + 2*a6*a5^4*a4^5*a3^2*a2^6 - 8*a5^5*a4^5*a3^2*a2^6 + 8*a6^4*a4^6*a3^2*a2^6 - 4*a6^3*a5*a4^6*a3^2*a2^6 + 24*a6^2*a5^2*a4^6*a3^2*a2^6 - 4*a6*a5^3*a4^6*a3^2*a2^6 + 8*a5^4*a4^6*a3^2*a2^6 - 8*a6^6*a5^3*a3^3*a2^6 - 4*a6^5*a5^4*a3^3*a2^6 - 4*a6^4*a5^5*a3^3*a2^6 - 8*a6^3*a5^6*a3^3*a2^6 - 4*a6^6*a5^2*a4*a3^3*a2^6 + 40*a6^5*a5^3*a4*a3^3*a2^6 - 28*a6^4*a5^4*a4*a3^3*a2^6 + 40*a6^3*a5^5*a4*a3^3*a2^6 - 4*a6^2*a5^6*a4*a3^3*a2^6 - 4*a6^6*a5*a4^2*a3^3*a2^6 - 28*a6^5*a5^2*a4^2*a3^3*a2^6 - 4*a6^4*a5^3*a4^2*a3^3*a2^6 - 4*a6^3*a5^4*a4^2*a3^3*a2^6 - 28*a6^2*a5^5*a4^2*a3^3*a2^6 - 4*a6*a5^6*a4^2*a3^3*a2^6 - 8*a6^6*a4^3*a3^3*a2^6 + 40*a6^5*a5*a4^3*a3^3*a2^6 - 4*a6^4*a5^2*a4^3*a3^3*a2^6 + 48*a6^3*a5^3*a4^3*a3^3*a2^6 - 4*a6^2*a5^4*a4^3*a3^3*a2^6 + 40*a6*a5^5*a4^3*a3^3*a2^6 - 8*a5^6*a4^3*a3^3*a2^6 - 4*a6^5*a4^4*a3^3*a2^6 - 28*a6^4*a5*a4^4*a3^3*a2^6 - 4*a6^3*a5^2*a4^4*a3^3*a2^6 - 4*a6^2*a5^3*a4^4*a3^3*a2^6 - 28*a6*a5^4*a4^4*a3^3*a2^6 - 4*a5^5*a4^4*a3^3*a2^6 - 4*a6^4*a4^5*a3^3*a2^6 + 40*a6^3*a5*a4^5*a3^3*a2^6 - 28*a6^2*a5^2*a4^5*a3^3*a2^6 + 40*a6*a5^3*a4^5*a3^3*a2^6 - 4*a5^4*a4^5*a3^3*a2^6 - 8*a6^3*a4^6*a3^3*a2^6 - 4*a6^2*a5*a4^6*a3^3*a2^6 - 4*a6*a5^2*a4^6*a3^3*a2^6 - 8*a5^3*a4^6*a3^3*a2^6 + 8*a6^6*a5^2*a3^4*a2^6 - 4*a6^5*a5^3*a3^4*a2^6 + 24*a6^4*a5^4*a3^4*a2^6 - 4*a6^3*a5^5*a3^4*a2^6 + 8*a6^2*a5^6*a3^4*a2^6 - 8*a6^6*a5*a4*a3^4*a2^6 + 2*a6^5*a5^2*a4*a3^4*a2^6 - 28*a6^4*a5^3*a4*a3^4*a2^6 - 28*a6^3*a5^4*a4*a3^4*a2^6 + 2*a6^2*a5^5*a4*a3^4*a2^6 - 8*a6*a5^6*a4*a3^4*a2^6 + 8*a6^6*a4^2*a3^4*a2^6 + 2*a6^5*a5*a4^2*a3^4*a2^6 + 32*a6^4*a5^2*a4^2*a3^4*a2^6 - 4*a6^3*a5^3*a4^2*a3^4*a2^6 + 32*a6^2*a5^4*a4^2*a3^4*a2^6 + 2*a6*a5^5*a4^2*a3^4*a2^6 + 8*a5^6*a4^2*a3^4*a2^6 - 4*a6^5*a4^3*a3^4*a2^6 - 28*a6^4*a5*a4^3*a3^4*a2^6 - 4*a6^3*a5^2*a4^3*a3^4*a2^6 - 4*a6^2*a5^3*a4^3*a3^4*a2^6 - 28*a6*a5^4*a4^3*a3^4*a2^6 - 4*a5^5*a4^3*a3^4*a2^6 + 24*a6^4*a4^4*a3^4*a2^6 - 28*a6^3*a5*a4^4*a3^4*a2^6 + 32*a6^2*a5^2*a4^4*a3^4*a2^6 - 28*a6*a5^3*a4^4*a3^4*a2^6 + 24*a5^4*a4^4*a3^4*a2^6 - 4*a6^3*a4^5*a3^4*a2^6 + 2*a6^2*a5*a4^5*a3^4*a2^6 + 2*a6*a5^2*a4^5*a3^4*a2^6 - 4*a5^3*a4^5*a3^4*a2^6 + 8*a6^2*a4^6*a3^4*a2^6 - 8*a6*a5*a4^6*a3^4*a2^6 + 8*a5^2*a4^6*a3^4*a2^6 - 8*a6^5*a5^2*a3^5*a2^6 - 4*a6^4*a5^3*a3^5*a2^6 - 4*a6^3*a5^4*a3^5*a2^6 - 8*a6^2*a5^5*a3^5*a2^6 + 8*a6^5*a5*a4*a3^5*a2^6 + 2*a6^4*a5^2*a4*a3^5*a2^6 + 40*a6^3*a5^3*a4*a3^5*a2^6 + 2*a6^2*a5^4*a4*a3^5*a2^6 + 8*a6*a5^5*a4*a3^5*a2^6 - 8*a6^5*a4^2*a3^5*a2^6 + 2*a6^4*a5*a4^2*a3^5*a2^6 - 28*a6^3*a5^2*a4^2*a3^5*a2^6 - 28*a6^2*a5^3*a4^2*a3^5*a2^6 + 2*a6*a5^4*a4^2*a3^5*a2^6 - 8*a5^5*a4^2*a3^5*a2^6 - 4*a6^4*a4^3*a3^5*a2^6 + 40*a6^3*a5*a4^3*a3^5*a2^6 - 28*a6^2*a5^2*a4^3*a3^5*a2^6 + 40*a6*a5^3*a4^3*a3^5*a2^6 - 4*a5^4*a4^3*a3^5*a2^6 - 4*a6^3*a4^4*a3^5*a2^6 + 2*a6^2*a5*a4^4*a3^5*a2^6 + 2*a6*a5^2*a4^4*a3^5*a2^6 - 4*a5^3*a4^4*a3^5*a2^6 - 8*a6^2*a4^5*a3^5*a2^6 + 8*a6*a5*a4^5*a3^5*a2^6 - 8*a5^2*a4^5*a3^5*a2^6 + 8*a6^4*a5^2*a3^6*a2^6 - 8*a6^3*a5^3*a3^6*a2^6 + 8*a6^2*a5^4*a3^6*a2^6 - 8*a6^4*a5*a4*a3^6*a2^6 - 4*a6^3*a5^2*a4*a3^6*a2^6 - 4*a6^2*a5^3*a4*a3^6*a2^6 - 8*a6*a5^4*a4*a3^6*a2^6 + 8*a6^4*a4^2*a3^6*a2^6 - 4*a6^3*a5*a4^2*a3^6*a2^6 + 24*a6^2*a5^2*a4^2*a3^6*a2^6 - 4*a6*a5^3*a4^2*a3^6*a2^6 + 8*a5^4*a4^2*a3^6*a2^6 - 8*a6^3*a4^3*a3^6*a2^6 - 4*a6^2*a5*a4^3*a3^6*a2^6 - 4*a6*a5^2*a4^3*a3^6*a2^6 - 8*a5^3*a4^3*a3^6*a2^6 + 8*a6^2*a4^4*a3^6*a2^6 - 8*a6*a5*a4^4*a3^6*a2^6 + 8*a5^2*a4^4*a3^6*a2^6 - 8*a6^6*a5^6*a4^4*a3*a1 + 8*a6^6*a5^5*a4^5*a3*a1 + 8*a6^5*a5^6*a4^5*a3*a1 - 8*a6^6*a5^4*a4^6*a3*a1 + 8*a6^5*a5^5*a4^6*a3*a1 - 8*a6^4*a5^6*a4^6*a3*a1 - 4*a6^6*a5^6*a4^3*a3^2*a1 + 2*a6^6*a5^5*a4^4*a3^2*a1 + 2*a6^5*a5^6*a4^4*a3^2*a1 + 2*a6^6*a5^4*a4^5*a3^2*a1 + 2*a6^4*a5^6*a4^5*a3^2*a1 - 4*a6^6*a5^3*a4^6*a3^2*a1 + 2*a6^5*a5^4*a4^6*a3^2*a1 + 2*a6^4*a5^5*a4^6*a3^2*a1 - 4*a6^3*a5^6*a4^6*a3^2*a1 - 4*a6^6*a5^6*a4^2*a3^3*a1 + 40*a6^6*a5^5*a4^3*a3^3*a1 + 40*a6^5*a5^6*a4^3*a3^3*a1 - 28*a6^6*a5^4*a4^4*a3^3*a1 - 48*a6^5*a5^5*a4^4*a3^3*a1 - 28*a6^4*a5^6*a4^4*a3^3*a1 + 40*a6^6*a5^3*a4^5*a3^3*a1 - 48*a6^5*a5^4*a4^5*a3^3*a1 - 48*a6^4*a5^5*a4^5*a3^3*a1 + 40*a6^3*a5^6*a4^5*a3^3*a1 - 4*a6^6*a5^2*a4^6*a3^3*a1 + 40*a6^5*a5^3*a4^6*a3^3*a1 - 28*a6^4*a5^4*a4^6*a3^3*a1 + 40*a6^3*a5^5*a4^6*a3^3*a1 - 4*a6^2*a5^6*a4^6*a3^3*a1 - 8*a6^6*a5^6*a4*a3^4*a1 + 2*a6^6*a5^5*a4^2*a3^4*a1 + 2*a6^5*a5^6*a4^2*a3^4*a1 - 28*a6^6*a5^4*a4^3*a3^4*a1 - 48*a6^5*a5^5*a4^3*a3^4*a1 - 28*a6^4*a5^6*a4^3*a3^4*a1 - 28*a6^6*a5^3*a4^4*a3^4*a1 + 108*a6^5*a5^4*a4^4*a3^4*a1 + 108*a6^4*a5^5*a4^4*a3^4*a1 - 28*a6^3*a5^6*a4^4*a3^4*a1 + 2*a6^6*a5^2*a4^5*a3^4*a1 - 48*a6^5*a5^3*a4^5*a3^4*a1 + 108*a6^4*a5^4*a4^5*a3^4*a1 - 48*a6^3*a5^5*a4^5*a3^4*a1 + 2*a6^2*a5^6*a4^5*a3^4*a1 - 8*a6^6*a5*a4^6*a3^4*a1 + 2*a6^5*a5^2*a4^6*a3^4*a1 - 28*a6^4*a5^3*a4^6*a3^4*a1 - 28*a6^3*a5^4*a4^6*a3^4*a1 + 2*a6^2*a5^5*a4^6*a3^4*a1 - 8*a6*a5^6*a4^6*a3^4*a1 + 8*a6^6*a5^5*a4*a3^5*a1 + 8*a6^5*a5^6*a4*a3^5*a1 + 2*a6^6*a5^4*a4^2*a3^5*a1 + 2*a6^4*a5^6*a4^2*a3^5*a1 + 40*a6^6*a5^3*a4^3*a3^5*a1 - 48*a6^5*a5^4*a4^3*a3^5*a1 - 48*a6^4*a5^5*a4^3*a3^5*a1 + 40*a6^3*a5^6*a4^3*a3^5*a1 + 2*a6^6*a5^2*a4^4*a3^5*a1 - 48*a6^5*a5^3*a4^4*a3^5*a1 + 108*a6^4*a5^4*a4^4*a3^5*a1 - 48*a6^3*a5^5*a4^4*a3^5*a1 + 2*a6^2*a5^6*a4^4*a3^5*a1 + 8*a6^6*a5*a4^5*a3^5*a1 - 48*a6^4*a5^3*a4^5*a3^5*a1 - 48*a6^3*a5^4*a4^5*a3^5*a1 + 8*a6*a5^6*a4^5*a3^5*a1 + 8*a6^5*a5*a4^6*a3^5*a1 + 2*a6^4*a5^2*a4^6*a3^5*a1 + 40*a6^3*a5^3*a4^6*a3^5*a1 + 2*a6^2*a5^4*a4^6*a3^5*a1 + 8*a6*a5^5*a4^6*a3^5*a1 - 8*a6^6*a5^4*a4*a3^6*a1 + 8*a6^5*a5^5*a4*a3^6*a1 - 8*a6^4*a5^6*a4*a3^6*a1 - 4*a6^6*a5^3*a4^2*a3^6*a1 + 2*a6^5*a5^4*a4^2*a3^6*a1 + 2*a6^4*a5^5*a4^2*a3^6*a1 - 4*a6^3*a5^6*a4^2*a3^6*a1 - 4*a6^6*a5^2*a4^3*a3^6*a1 + 40*a6^5*a5^3*a4^3*a3^6*a1 - 28*a6^4*a5^4*a4^3*a3^6*a1 + 40*a6^3*a5^5*a4^3*a3^6*a1 - 4*a6^2*a5^6*a4^3*a3^6*a1 - 8*a6^6*a5*a4^4*a3^6*a1 + 2*a6^5*a5^2*a4^4*a3^6*a1 - 28*a6^4*a5^3*a4^4*a3^6*a1 - 28*a6^3*a5^4*a4^4*a3^6*a1 + 2*a6^2*a5^5*a4^4*a3^6*a1 - 8*a6*a5^6*a4^4*a3^6*a1 + 8*a6^5*a5*a4^5*a3^6*a1 + 2*a6^4*a5^2*a4^5*a3^6*a1 + 40*a6^3*a5^3*a4^5*a3^6*a1 + 2*a6^2*a5^4*a4^5*a3^6*a1 + 8*a6*a5^5*a4^5*a3^6*a1 - 8*a6^4*a5*a4^6*a3^6*a1 - 4*a6^3*a5^2*a4^6*a3^6*a1 - 4*a6^2*a5^3*a4^6*a3^6*a1 - 8*a6*a5^4*a4^6*a3^6*a1 - 8*a6^6*a5^6*a4^4*a2*a1 + 8*a6^6*a5^5*a4^5*a2*a1 + 8*a6^5*a5^6*a4^5*a2*a1 - 8*a6^6*a5^4*a4^6*a2*a1 + 8*a6^5*a5^5*a4^6*a2*a1 - 8*a6^4*a5^6*a4^6*a2*a1 + 48*a6^6*a5^6*a4^3*a3*a2*a1 - 144*a6^5*a5^5*a4^5*a3*a2*a1 + 48*a6^6*a5^3*a4^6*a3*a2*a1 + 48*a6^3*a5^6*a4^6*a3*a2*a1 - 24*a6^6*a5^6*a4^2*a3^2*a2*a1 - 48*a6^6*a5^5*a4^3*a3^2*a2*a1 - 48*a6^5*a5^6*a4^3*a3^2*a2*a1 + 120*a6^5*a5^5*a4^4*a3^2*a2*a1 - 48*a6^6*a5^3*a4^5*a3^2*a2*a1 + 120*a6^5*a5^4*a4^5*a3^2*a2*a1 + 120*a6^4*a5^5*a4^5*a3^2*a2*a1 - 48*a6^3*a5^6*a4^5*a3^2*a2*a1 - 24*a6^6*a5^2*a4^6*a3^2*a2*a1 - 48*a6^5*a5^3*a4^6*a3^2*a2*a1 - 48*a6^3*a5^5*a4^6*a3^2*a2*a1 - 24*a6^2*a5^6*a4^6*a3^2*a2*a1 + 48*a6^6*a5^6*a4*a3^3*a2*a1 - 48*a6^6*a5^5*a4^2*a3^3*a2*a1 - 48*a6^5*a5^6*a4^2*a3^3*a2*a1 + 32*a6^6*a5^4*a4^3*a3^3*a2*a1 - 160*a6^5*a5^5*a4^3*a3^3*a2*a1 + 32*a6^4*a5^6*a4^3*a3^3*a2*a1 + 32*a6^6*a5^3*a4^4*a3^3*a2*a1 + 144*a6^5*a5^4*a4^4*a3^3*a2*a1 + 144*a6^4*a5^5*a4^4*a3^3*a2*a1 + 32*a6^3*a5^6*a4^4*a3^3*a2*a1 - 48*a6^6*a5^2*a4^5*a3^3*a2*a1 - 160*a6^5*a5^3*a4^5*a3^3*a2*a1 + 144*a6^4*a5^4*a4^5*a3^3*a2*a1 - 160*a6^3*a5^5*a4^5*a3^3*a2*a1 - 48*a6^2*a5^6*a4^5*a3^3*a2*a1 + 48*a6^6*a5*a4^6*a3^3*a2*a1 - 48*a6^5*a5^2*a4^6*a3^3*a2*a1 + 32*a6^4*a5^3*a4^6*a3^3*a2*a1 + 32*a6^3*a5^4*a4^6*a3^3*a2*a1 - 48*a6^2*a5^5*a4^6*a3^3*a2*a1 + 48*a6*a5^6*a4^6*a3^3*a2*a1 - 8*a6^6*a5^6*a3^4*a2*a1 + 120*a6^5*a5^5*a4^2*a3^4*a2*a1 + 32*a6^6*a5^3*a4^3*a3^4*a2*a1 + 144*a6^5*a5^4*a4^3*a3^4*a2*a1 + 144*a6^4*a5^5*a4^3*a3^4*a2*a1 + 32*a6^3*a5^6*a4^3*a3^4*a2*a1 + 144*a6^5*a5^3*a4^4*a3^4*a2*a1 - 1296*a6^4*a5^4*a4^4*a3^4*a2*a1 + 144*a6^3*a5^5*a4^4*a3^4*a2*a1 + 120*a6^5*a5^2*a4^5*a3^4*a2*a1 + 144*a6^4*a5^3*a4^5*a3^4*a2*a1 + 144*a6^3*a5^4*a4^5*a3^4*a2*a1 + 120*a6^2*a5^5*a4^5*a3^4*a2*a1 - 8*a6^6*a4^6*a3^4*a2*a1 + 32*a6^3*a5^3*a4^6*a3^4*a2*a1 - 8*a5^6*a4^6*a3^4*a2*a1 + 8*a6^6*a5^5*a3^5*a2*a1 + 8*a6^5*a5^6*a3^5*a2*a1 - 144*a6^5*a5^5*a4*a3^5*a2*a1 - 48*a6^6*a5^3*a4^2*a3^5*a2*a1 + 120*a6^5*a5^4*a4^2*a3^5*a2*a1 + 120*a6^4*a5^5*a4^2*a3^5*a2*a1 - 48*a6^3*a5^6*a4^2*a3^5*a2*a1 - 48*a6^6*a5^2*a4^3*a3^5*a2*a1 - 160*a6^5*a5^3*a4^3*a3^5*a2*a1 + 144*a6^4*a5^4*a4^3*a3^5*a2*a1 - 160*a6^3*a5^5*a4^3*a3^5*a2*a1 - 48*a6^2*a5^6*a4^3*a3^5*a2*a1 + 120*a6^5*a5^2*a4^4*a3^5*a2*a1 + 144*a6^4*a5^3*a4^4*a3^5*a2*a1 + 144*a6^3*a5^4*a4^4*a3^5*a2*a1 + 120*a6^2*a5^5*a4^4*a3^5*a2*a1 + 8*a6^6*a4^5*a3^5*a2*a1 - 144*a6^5*a5*a4^5*a3^5*a2*a1 + 120*a6^4*a5^2*a4^5*a3^5*a2*a1 - 160*a6^3*a5^3*a4^5*a3^5*a2*a1 + 120*a6^2*a5^4*a4^5*a3^5*a2*a1 - 144*a6*a5^5*a4^5*a3^5*a2*a1 + 8*a5^6*a4^5*a3^5*a2*a1 + 8*a6^5*a4^6*a3^5*a2*a1 - 48*a6^3*a5^2*a4^6*a3^5*a2*a1 - 48*a6^2*a5^3*a4^6*a3^5*a2*a1 + 8*a5^5*a4^6*a3^5*a2*a1 - 8*a6^6*a5^4*a3^6*a2*a1 + 8*a6^5*a5^5*a3^6*a2*a1 - 8*a6^4*a5^6*a3^6*a2*a1 + 48*a6^6*a5^3*a4*a3^6*a2*a1 + 48*a6^3*a5^6*a4*a3^6*a2*a1 - 24*a6^6*a5^2*a4^2*a3^6*a2*a1 - 48*a6^5*a5^3*a4^2*a3^6*a2*a1 - 48*a6^3*a5^5*a4^2*a3^6*a2*a1 - 24*a6^2*a5^6*a4^2*a3^6*a2*a1 + 48*a6^6*a5*a4^3*a3^6*a2*a1 - 48*a6^5*a5^2*a4^3*a3^6*a2*a1 + 32*a6^4*a5^3*a4^3*a3^6*a2*a1 + 32*a6^3*a5^4*a4^3*a3^6*a2*a1 - 48*a6^2*a5^5*a4^3*a3^6*a2*a1 + 48*a6*a5^6*a4^3*a3^6*a2*a1 - 8*a6^6*a4^4*a3^6*a2*a1 + 32*a6^3*a5^3*a4^4*a3^6*a2*a1 - 8*a5^6*a4^4*a3^6*a2*a1 + 8*a6^5*a4^5*a3^6*a2*a1 - 48*a6^3*a5^2*a4^5*a3^6*a2*a1 - 48*a6^2*a5^3*a4^5*a3^6*a2*a1 + 8*a5^5*a4^5*a3^6*a2*a1 - 8*a6^4*a4^6*a3^6*a2*a1 + 48*a6^3*a5*a4^6*a3^6*a2*a1 - 24*a6^2*a5^2*a4^6*a3^6*a2*a1 + 48*a6*a5^3*a4^6*a3^6*a2*a1 - 8*a5^4*a4^6*a3^6*a2*a1 - 4*a6^6*a5^6*a4^3*a2^2*a1 + 2*a6^6*a5^5*a4^4*a2^2*a1 + 2*a6^5*a5^6*a4^4*a2^2*a1 + 2*a6^6*a5^4*a4^5*a2^2*a1 + 2*a6^4*a5^6*a4^5*a2^2*a1 - 4*a6^6*a5^3*a4^6*a2^2*a1 + 2*a6^5*a5^4*a4^6*a2^2*a1 + 2*a6^4*a5^5*a4^6*a2^2*a1 - 4*a6^3*a5^6*a4^6*a2^2*a1 - 24*a6^6*a5^6*a4^2*a3*a2^2*a1 - 48*a6^6*a5^5*a4^3*a3*a2^2*a1 - 48*a6^5*a5^6*a4^3*a3*a2^2*a1 + 120*a6^5*a5^5*a4^4*a3*a2^2*a1 - 48*a6^6*a5^3*a4^5*a3*a2^2*a1 + 120*a6^5*a5^4*a4^5*a3*a2^2*a1 + 120*a6^4*a5^5*a4^5*a3*a2^2*a1 - 48*a6^3*a5^6*a4^5*a3*a2^2*a1 - 24*a6^6*a5^2*a4^6*a3*a2^2*a1 - 48*a6^5*a5^3*a4^6*a3*a2^2*a1 - 48*a6^3*a5^5*a4^6*a3*a2^2*a1 - 24*a6^2*a5^6*a4^6*a3*a2^2*a1 - 24*a6^6*a5^6*a4*a3^2*a2^2*a1 + 108*a6^6*a5^5*a4^2*a3^2*a2^2*a1 + 108*a6^5*a5^6*a4^2*a3^2*a2^2*a1 + 36*a6^6*a5^4*a4^3*a3^2*a2^2*a1 + 144*a6^5*a5^5*a4^3*a3^2*a2^2*a1 + 36*a6^4*a5^6*a4^3*a3^2*a2^2*a1 + 36*a6^6*a5^3*a4^4*a3^2*a2^2*a1 - 408*a6^5*a5^4*a4^4*a3^2*a2^2*a1 - 408*a6^4*a5^5*a4^4*a3^2*a2^2*a1 + 36*a6^3*a5^6*a4^4*a3^2*a2^2*a1 + 108*a6^6*a5^2*a4^5*a3^2*a2^2*a1 + 144*a6^5*a5^3*a4^5*a3^2*a2^2*a1 - 408*a6^4*a5^4*a4^5*a3^2*a2^2*a1 + 144*a6^3*a5^5*a4^5*a3^2*a2^2*a1 + 108*a6^2*a5^6*a4^5*a3^2*a2^2*a1 - 24*a6^6*a5*a4^6*a3^2*a2^2*a1 + 108*a6^5*a5^2*a4^6*a3^2*a2^2*a1 + 36*a6^4*a5^3*a4^6*a3^2*a2^2*a1 + 36*a6^3*a5^4*a4^6*a3^2*a2^2*a1 + 108*a6^2*a5^5*a4^6*a3^2*a2^2*a1 - 24*a6*a5^6*a4^6*a3^2*a2^2*a1 - 4*a6^6*a5^6*a3^3*a2^2*a1 - 48*a6^6*a5^5*a4*a3^3*a2^2*a1 - 48*a6^5*a5^6*a4*a3^3*a2^2*a1 + 36*a6^6*a5^4*a4^2*a3^3*a2^2*a1 + 144*a6^5*a5^5*a4^2*a3^3*a2^2*a1 + 36*a6^4*a5^6*a4^2*a3^3*a2^2*a1 - 96*a6^6*a5^3*a4^3*a3^3*a2^2*a1 - 136*a6^5*a5^4*a4^3*a3^3*a2^2*a1 - 136*a6^4*a5^5*a4^3*a3^3*a2^2*a1 - 96*a6^3*a5^6*a4^3*a3^3*a2^2*a1 + 36*a6^6*a5^2*a4^4*a3^3*a2^2*a1 - 136*a6^5*a5^3*a4^4*a3^3*a2^2*a1 + 756*a6^4*a5^4*a4^4*a3^3*a2^2*a1 - 136*a6^3*a5^5*a4^4*a3^3*a2^2*a1 + 36*a6^2*a5^6*a4^4*a3^3*a2^2*a1 - 48*a6^6*a5*a4^5*a3^3*a2^2*a1 + 144*a6^5*a5^2*a4^5*a3^3*a2^2*a1 - 136*a6^4*a5^3*a4^5*a3^3*a2^2*a1 - 136*a6^3*a5^4*a4^5*a3^3*a2^2*a1 + 144*a6^2*a5^5*a4^5*a3^3*a2^2*a1 - 48*a6*a5^6*a4^5*a3^3*a2^2*a1 - 4*a6^6*a4^6*a3^3*a2^2*a1 - 48*a6^5*a5*a4^6*a3^3*a2^2*a1 + 36*a6^4*a5^2*a4^6*a3^3*a2^2*a1 - 96*a6^3*a5^3*a4^6*a3^3*a2^2*a1 + 36*a6^2*a5^4*a4^6*a3^3*a2^2*a1 - 48*a6*a5^5*a4^6*a3^3*a2^2*a1 - 4*a5^6*a4^6*a3^3*a2^2*a1 + 2*a6^6*a5^5*a3^4*a2^2*a1 + 2*a6^5*a5^6*a3^4*a2^2*a1 + 120*a6^5*a5^5*a4*a3^4*a2^2*a1 + 36*a6^6*a5^3*a4^2*a3^4*a2^2*a1 - 408*a6^5*a5^4*a4^2*a3^4*a2^2*a1 - 408*a6^4*a5^5*a4^2*a3^4*a2^2*a1 + 36*a6^3*a5^6*a4^2*a3^4*a2^2*a1 + 36*a6^6*a5^2*a4^3*a3^4*a2^2*a1 - 136*a6^5*a5^3*a4^3*a3^4*a2^2*a1 + 756*a6^4*a5^4*a4^3*a3^4*a2^2*a1 - 136*a6^3*a5^5*a4^3*a3^4*a2^2*a1 + 36*a6^2*a5^6*a4^3*a3^4*a2^2*a1 - 408*a6^5*a5^2*a4^4*a3^4*a2^2*a1 + 756*a6^4*a5^3*a4^4*a3^4*a2^2*a1 + 756*a6^3*a5^4*a4^4*a3^4*a2^2*a1 - 408*a6^2*a5^5*a4^4*a3^4*a2^2*a1 + 2*a6^6*a4^5*a3^4*a2^2*a1 + 120*a6^5*a5*a4^5*a3^4*a2^2*a1 - 408*a6^4*a5^2*a4^5*a3^4*a2^2*a1 - 136*a6^3*a5^3*a4^5*a3^4*a2^2*a1 - 408*a6^2*a5^4*a4^5*a3^4*a2^2*a1 + 120*a6*a5^5*a4^5*a3^4*a2^2*a1 + 2*a5^6*a4^5*a3^4*a2^2*a1 + 2*a6^5*a4^6*a3^4*a2^2*a1 + 36*a6^3*a5^2*a4^6*a3^4*a2^2*a1 + 36*a6^2*a5^3*a4^6*a3^4*a2^2*a1 + 2*a5^5*a4^6*a3^4*a2^2*a1 + 2*a6^6*a5^4*a3^5*a2^2*a1 + 2*a6^4*a5^6*a3^5*a2^2*a1 - 48*a6^6*a5^3*a4*a3^5*a2^2*a1 + 120*a6^5*a5^4*a4*a3^5*a2^2*a1 + 120*a6^4*a5^5*a4*a3^5*a2^2*a1 - 48*a6^3*a5^6*a4*a3^5*a2^2*a1 + 108*a6^6*a5^2*a4^2*a3^5*a2^2*a1 + 144*a6^5*a5^3*a4^2*a3^5*a2^2*a1 - 408*a6^4*a5^4*a4^2*a3^5*a2^2*a1 + 144*a6^3*a5^5*a4^2*a3^5*a2^2*a1 + 108*a6^2*a5^6*a4^2*a3^5*a2^2*a1 - 48*a6^6*a5*a4^3*a3^5*a2^2*a1 + 144*a6^5*a5^2*a4^3*a3^5*a2^2*a1 - 136*a6^4*a5^3*a4^3*a3^5*a2^2*a1 - 136*a6^3*a5^4*a4^3*a3^5*a2^2*a1 + 144*a6^2*a5^5*a4^3*a3^5*a2^2*a1 - 48*a6*a5^6*a4^3*a3^5*a2^2*a1 + 2*a6^6*a4^4*a3^5*a2^2*a1 + 120*a6^5*a5*a4^4*a3^5*a2^2*a1 - 408*a6^4*a5^2*a4^4*a3^5*a2^2*a1 - 136*a6^3*a5^3*a4^4*a3^5*a2^2*a1 - 408*a6^2*a5^4*a4^4*a3^5*a2^2*a1 + 120*a6*a5^5*a4^4*a3^5*a2^2*a1 + 2*a5^6*a4^4*a3^5*a2^2*a1 + 120*a6^4*a5*a4^5*a3^5*a2^2*a1 + 144*a6^3*a5^2*a4^5*a3^5*a2^2*a1 + 144*a6^2*a5^3*a4^5*a3^5*a2^2*a1 + 120*a6*a5^4*a4^5*a3^5*a2^2*a1 + 2*a6^4*a4^6*a3^5*a2^2*a1 - 48*a6^3*a5*a4^6*a3^5*a2^2*a1 + 108*a6^2*a5^2*a4^6*a3^5*a2^2*a1 - 48*a6*a5^3*a4^6*a3^5*a2^2*a1 + 2*a5^4*a4^6*a3^5*a2^2*a1 - 4*a6^6*a5^3*a3^6*a2^2*a1 + 2*a6^5*a5^4*a3^6*a2^2*a1 + 2*a6^4*a5^5*a3^6*a2^2*a1 - 4*a6^3*a5^6*a3^6*a2^2*a1 - 24*a6^6*a5^2*a4*a3^6*a2^2*a1 - 48*a6^5*a5^3*a4*a3^6*a2^2*a1 - 48*a6^3*a5^5*a4*a3^6*a2^2*a1 - 24*a6^2*a5^6*a4*a3^6*a2^2*a1 - 24*a6^6*a5*a4^2*a3^6*a2^2*a1 + 108*a6^5*a5^2*a4^2*a3^6*a2^2*a1 + 36*a6^4*a5^3*a4^2*a3^6*a2^2*a1 + 36*a6^3*a5^4*a4^2*a3^6*a2^2*a1 + 108*a6^2*a5^5*a4^2*a3^6*a2^2*a1 - 24*a6*a5^6*a4^2*a3^6*a2^2*a1 - 4*a6^6*a4^3*a3^6*a2^2*a1 - 48*a6^5*a5*a4^3*a3^6*a2^2*a1 + 36*a6^4*a5^2*a4^3*a3^6*a2^2*a1 - 96*a6^3*a5^3*a4^3*a3^6*a2^2*a1 + 36*a6^2*a5^4*a4^3*a3^6*a2^2*a1 - 48*a6*a5^5*a4^3*a3^6*a2^2*a1 - 4*a5^6*a4^3*a3^6*a2^2*a1 + 2*a6^5*a4^4*a3^6*a2^2*a1 + 36*a6^3*a5^2*a4^4*a3^6*a2^2*a1 + 36*a6^2*a5^3*a4^4*a3^6*a2^2*a1 + 2*a5^5*a4^4*a3^6*a2^2*a1 + 2*a6^4*a4^5*a3^6*a2^2*a1 - 48*a6^3*a5*a4^5*a3^6*a2^2*a1 + 108*a6^2*a5^2*a4^5*a3^6*a2^2*a1 - 48*a6*a5^3*a4^5*a3^6*a2^2*a1 + 2*a5^4*a4^5*a3^6*a2^2*a1 - 4*a6^3*a4^6*a3^6*a2^2*a1 - 24*a6^2*a5*a4^6*a3^6*a2^2*a1 - 24*a6*a5^2*a4^6*a3^6*a2^2*a1 - 4*a5^3*a4^6*a3^6*a2^2*a1 - 4*a6^6*a5^6*a4^2*a2^3*a1 + 40*a6^6*a5^5*a4^3*a2^3*a1 + 40*a6^5*a5^6*a4^3*a2^3*a1 - 28*a6^6*a5^4*a4^4*a2^3*a1 - 48*a6^5*a5^5*a4^4*a2^3*a1 - 28*a6^4*a5^6*a4^4*a2^3*a1 + 40*a6^6*a5^3*a4^5*a2^3*a1 - 48*a6^5*a5^4*a4^5*a2^3*a1 - 48*a6^4*a5^5*a4^5*a2^3*a1 + 40*a6^3*a5^6*a4^5*a2^3*a1 - 4*a6^6*a5^2*a4^6*a2^3*a1 + 40*a6^5*a5^3*a4^6*a2^3*a1 - 28*a6^4*a5^4*a4^6*a2^3*a1 + 40*a6^3*a5^5*a4^6*a2^3*a1 - 4*a6^2*a5^6*a4^6*a2^3*a1 + 48*a6^6*a5^6*a4*a3*a2^3*a1 - 48*a6^6*a5^5*a4^2*a3*a2^3*a1 - 48*a6^5*a5^6*a4^2*a3*a2^3*a1 + 32*a6^6*a5^4*a4^3*a3*a2^3*a1 - 160*a6^5*a5^5*a4^3*a3*a2^3*a1 + 32*a6^4*a5^6*a4^3*a3*a2^3*a1 + 32*a6^6*a5^3*a4^4*a3*a2^3*a1 + 144*a6^5*a5^4*a4^4*a3*a2^3*a1 + 144*a6^4*a5^5*a4^4*a3*a2^3*a1 + 32*a6^3*a5^6*a4^4*a3*a2^3*a1 - 48*a6^6*a5^2*a4^5*a3*a2^3*a1 - 160*a6^5*a5^3*a4^5*a3*a2^3*a1 + 144*a6^4*a5^4*a4^5*a3*a2^3*a1 - 160*a6^3*a5^5*a4^5*a3*a2^3*a1 - 48*a6^2*a5^6*a4^5*a3*a2^3*a1 + 48*a6^6*a5*a4^6*a3*a2^3*a1 - 48*a6^5*a5^2*a4^6*a3*a2^3*a1 + 32*a6^4*a5^3*a4^6*a3*a2^3*a1 + 32*a6^3*a5^4*a4^6*a3*a2^3*a1 - 48*a6^2*a5^5*a4^6*a3*a2^3*a1 + 48*a6*a5^6*a4^6*a3*a2^3*a1 - 4*a6^6*a5^6*a3^2*a2^3*a1 - 48*a6^6*a5^5*a4*a3^2*a2^3*a1 - 48*a6^5*a5^6*a4*a3^2*a2^3*a1 + 36*a6^6*a5^4*a4^2*a3^2*a2^3*a1 + 144*a6^5*a5^5*a4^2*a3^2*a2^3*a1 + 36*a6^4*a5^6*a4^2*a3^2*a2^3*a1 - 96*a6^6*a5^3*a4^3*a3^2*a2^3*a1 - 136*a6^5*a5^4*a4^3*a3^2*a2^3*a1 - 136*a6^4*a5^5*a4^3*a3^2*a2^3*a1 - 96*a6^3*a5^6*a4^3*a3^2*a2^3*a1 + 36*a6^6*a5^2*a4^4*a3^2*a2^3*a1 - 136*a6^5*a5^3*a4^4*a3^2*a2^3*a1 + 756*a6^4*a5^4*a4^4*a3^2*a2^3*a1 - 136*a6^3*a5^5*a4^4*a3^2*a2^3*a1 + 36*a6^2*a5^6*a4^4*a3^2*a2^3*a1 - 48*a6^6*a5*a4^5*a3^2*a2^3*a1 + 144*a6^5*a5^2*a4^5*a3^2*a2^3*a1 - 136*a6^4*a5^3*a4^5*a3^2*a2^3*a1 - 136*a6^3*a5^4*a4^5*a3^2*a2^3*a1 + 144*a6^2*a5^5*a4^5*a3^2*a2^3*a1 - 48*a6*a5^6*a4^5*a3^2*a2^3*a1 - 4*a6^6*a4^6*a3^2*a2^3*a1 - 48*a6^5*a5*a4^6*a3^2*a2^3*a1 + 36*a6^4*a5^2*a4^6*a3^2*a2^3*a1 - 96*a6^3*a5^3*a4^6*a3^2*a2^3*a1 + 36*a6^2*a5^4*a4^6*a3^2*a2^3*a1 - 48*a6*a5^5*a4^6*a3^2*a2^3*a1 - 4*a5^6*a4^6*a3^2*a2^3*a1 + 40*a6^6*a5^5*a3^3*a2^3*a1 + 40*a6^5*a5^6*a3^3*a2^3*a1 + 32*a6^6*a5^4*a4*a3^3*a2^3*a1 - 160*a6^5*a5^5*a4*a3^3*a2^3*a1 + 32*a6^4*a5^6*a4*a3^3*a2^3*a1 - 96*a6^6*a5^3*a4^2*a3^3*a2^3*a1 - 136*a6^5*a5^4*a4^2*a3^3*a2^3*a1 - 136*a6^4*a5^5*a4^2*a3^3*a2^3*a1 - 96*a6^3*a5^6*a4^2*a3^3*a2^3*a1 - 96*a6^6*a5^2*a4^3*a3^3*a2^3*a1 + 1248*a6^5*a5^3*a4^3*a3^3*a2^3*a1 - 768*a6^4*a5^4*a4^3*a3^3*a2^3*a1 + 1248*a6^3*a5^5*a4^3*a3^3*a2^3*a1 - 96*a6^2*a5^6*a4^3*a3^3*a2^3*a1 + 32*a6^6*a5*a4^4*a3^3*a2^3*a1 - 136*a6^5*a5^2*a4^4*a3^3*a2^3*a1 - 768*a6^4*a5^3*a4^4*a3^3*a2^3*a1 - 768*a6^3*a5^4*a4^4*a3^3*a2^3*a1 - 136*a6^2*a5^5*a4^4*a3^3*a2^3*a1 + 32*a6*a5^6*a4^4*a3^3*a2^3*a1 + 40*a6^6*a4^5*a3^3*a2^3*a1 - 160*a6^5*a5*a4^5*a3^3*a2^3*a1 - 136*a6^4*a5^2*a4^5*a3^3*a2^3*a1 + 1248*a6^3*a5^3*a4^5*a3^3*a2^3*a1 - 136*a6^2*a5^4*a4^5*a3^3*a2^3*a1 - 160*a6*a5^5*a4^5*a3^3*a2^3*a1 + 40*a5^6*a4^5*a3^3*a2^3*a1 + 40*a6^5*a4^6*a3^3*a2^3*a1 + 32*a6^4*a5*a4^6*a3^3*a2^3*a1 - 96*a6^3*a5^2*a4^6*a3^3*a2^3*a1 - 96*a6^2*a5^3*a4^6*a3^3*a2^3*a1 + 32*a6*a5^4*a4^6*a3^3*a2^3*a1 + 40*a5^5*a4^6*a3^3*a2^3*a1 - 28*a6^6*a5^4*a3^4*a2^3*a1 - 48*a6^5*a5^5*a3^4*a2^3*a1 - 28*a6^4*a5^6*a3^4*a2^3*a1 + 32*a6^6*a5^3*a4*a3^4*a2^3*a1 + 144*a6^5*a5^4*a4*a3^4*a2^3*a1 + 144*a6^4*a5^5*a4*a3^4*a2^3*a1 + 32*a6^3*a5^6*a4*a3^4*a2^3*a1 + 36*a6^6*a5^2*a4^2*a3^4*a2^3*a1 - 136*a6^5*a5^3*a4^2*a3^4*a2^3*a1 + 756*a6^4*a5^4*a4^2*a3^4*a2^3*a1 - 136*a6^3*a5^5*a4^2*a3^4*a2^3*a1 + 36*a6^2*a5^6*a4^2*a3^4*a2^3*a1 + 32*a6^6*a5*a4^3*a3^4*a2^3*a1 - 136*a6^5*a5^2*a4^3*a3^4*a2^3*a1 - 768*a6^4*a5^3*a4^3*a3^4*a2^3*a1 - 768*a6^3*a5^4*a4^3*a3^4*a2^3*a1 - 136*a6^2*a5^5*a4^3*a3^4*a2^3*a1 + 32*a6*a5^6*a4^3*a3^4*a2^3*a1 - 28*a6^6*a4^4*a3^4*a2^3*a1 + 144*a6^5*a5*a4^4*a3^4*a2^3*a1 + 756*a6^4*a5^2*a4^4*a3^4*a2^3*a1 - 768*a6^3*a5^3*a4^4*a3^4*a2^3*a1 + 756*a6^2*a5^4*a4^4*a3^4*a2^3*a1 + 144*a6*a5^5*a4^4*a3^4*a2^3*a1 - 28*a5^6*a4^4*a3^4*a2^3*a1 - 48*a6^5*a4^5*a3^4*a2^3*a1 + 144*a6^4*a5*a4^5*a3^4*a2^3*a1 - 136*a6^3*a5^2*a4^5*a3^4*a2^3*a1 - 136*a6^2*a5^3*a4^5*a3^4*a2^3*a1 + 144*a6*a5^4*a4^5*a3^4*a2^3*a1 - 48*a5^5*a4^5*a3^4*a2^3*a1 - 28*a6^4*a4^6*a3^4*a2^3*a1 + 32*a6^3*a5*a4^6*a3^4*a2^3*a1 + 36*a6^2*a5^2*a4^6*a3^4*a2^3*a1 + 32*a6*a5^3*a4^6*a3^4*a2^3*a1 - 28*a5^4*a4^6*a3^4*a2^3*a1 + 40*a6^6*a5^3*a3^5*a2^3*a1 - 48*a6^5*a5^4*a3^5*a2^3*a1 - 48*a6^4*a5^5*a3^5*a2^3*a1 + 40*a6^3*a5^6*a3^5*a2^3*a1 - 48*a6^6*a5^2*a4*a3^5*a2^3*a1 - 160*a6^5*a5^3*a4*a3^5*a2^3*a1 + 144*a6^4*a5^4*a4*a3^5*a2^3*a1 - 160*a6^3*a5^5*a4*a3^5*a2^3*a1 - 48*a6^2*a5^6*a4*a3^5*a2^3*a1 - 48*a6^6*a5*a4^2*a3^5*a2^3*a1 + 144*a6^5*a5^2*a4^2*a3^5*a2^3*a1 - 136*a6^4*a5^3*a4^2*a3^5*a2^3*a1 - 136*a6^3*a5^4*a4^2*a3^5*a2^3*a1 + 144*a6^2*a5^5*a4^2*a3^5*a2^3*a1 - 48*a6*a5^6*a4^2*a3^5*a2^3*a1 + 40*a6^6*a4^3*a3^5*a2^3*a1 - 160*a6^5*a5*a4^3*a3^5*a2^3*a1 - 136*a6^4*a5^2*a4^3*a3^5*a2^3*a1 + 1248*a6^3*a5^3*a4^3*a3^5*a2^3*a1 - 136*a6^2*a5^4*a4^3*a3^5*a2^3*a1 - 160*a6*a5^5*a4^3*a3^5*a2^3*a1 + 40*a5^6*a4^3*a3^5*a2^3*a1 - 48*a6^5*a4^4*a3^5*a2^3*a1 + 144*a6^4*a5*a4^4*a3^5*a2^3*a1 - 136*a6^3*a5^2*a4^4*a3^5*a2^3*a1 - 136*a6^2*a5^3*a4^4*a3^5*a2^3*a1 + 144*a6*a5^4*a4^4*a3^5*a2^3*a1 - 48*a5^5*a4^4*a3^5*a2^3*a1 - 48*a6^4*a4^5*a3^5*a2^3*a1 - 160*a6^3*a5*a4^5*a3^5*a2^3*a1 + 144*a6^2*a5^2*a4^5*a3^5*a2^3*a1 - 160*a6*a5^3*a4^5*a3^5*a2^3*a1 - 48*a5^4*a4^5*a3^5*a2^3*a1 + 40*a6^3*a4^6*a3^5*a2^3*a1 - 48*a6^2*a5*a4^6*a3^5*a2^3*a1 - 48*a6*a5^2*a4^6*a3^5*a2^3*a1 + 40*a5^3*a4^6*a3^5*a2^3*a1 - 4*a6^6*a5^2*a3^6*a2^3*a1 + 40*a6^5*a5^3*a3^6*a2^3*a1 - 28*a6^4*a5^4*a3^6*a2^3*a1 + 40*a6^3*a5^5*a3^6*a2^3*a1 - 4*a6^2*a5^6*a3^6*a2^3*a1 + 48*a6^6*a5*a4*a3^6*a2^3*a1 - 48*a6^5*a5^2*a4*a3^6*a2^3*a1 + 32*a6^4*a5^3*a4*a3^6*a2^3*a1 + 32*a6^3*a5^4*a4*a3^6*a2^3*a1 - 48*a6^2*a5^5*a4*a3^6*a2^3*a1 + 48*a6*a5^6*a4*a3^6*a2^3*a1 - 4*a6^6*a4^2*a3^6*a2^3*a1 - 48*a6^5*a5*a4^2*a3^6*a2^3*a1 + 36*a6^4*a5^2*a4^2*a3^6*a2^3*a1 - 96*a6^3*a5^3*a4^2*a3^6*a2^3*a1 + 36*a6^2*a5^4*a4^2*a3^6*a2^3*a1 - 48*a6*a5^5*a4^2*a3^6*a2^3*a1 - 4*a5^6*a4^2*a3^6*a2^3*a1 + 40*a6^5*a4^3*a3^6*a2^3*a1 + 32*a6^4*a5*a4^3*a3^6*a2^3*a1 - 96*a6^3*a5^2*a4^3*a3^6*a2^3*a1 - 96*a6^2*a5^3*a4^3*a3^6*a2^3*a1 + 32*a6*a5^4*a4^3*a3^6*a2^3*a1 + 40*a5^5*a4^3*a3^6*a2^3*a1 - 28*a6^4*a4^4*a3^6*a2^3*a1 + 32*a6^3*a5*a4^4*a3^6*a2^3*a1 + 36*a6^2*a5^2*a4^4*a3^6*a2^3*a1 + 32*a6*a5^3*a4^4*a3^6*a2^3*a1 - 28*a5^4*a4^4*a3^6*a2^3*a1 + 40*a6^3*a4^5*a3^6*a2^3*a1 - 48*a6^2*a5*a4^5*a3^6*a2^3*a1 - 48*a6*a5^2*a4^5*a3^6*a2^3*a1 + 40*a5^3*a4^5*a3^6*a2^3*a1 - 4*a6^2*a4^6*a3^6*a2^3*a1 + 48*a6*a5*a4^6*a3^6*a2^3*a1 - 4*a5^2*a4^6*a3^6*a2^3*a1 - 8*a6^6*a5^6*a4*a2^4*a1 + 2*a6^6*a5^5*a4^2*a2^4*a1 + 2*a6^5*a5^6*a4^2*a2^4*a1 - 28*a6^6*a5^4*a4^3*a2^4*a1 - 48*a6^5*a5^5*a4^3*a2^4*a1 - 28*a6^4*a5^6*a4^3*a2^4*a1 - 28*a6^6*a5^3*a4^4*a2^4*a1 + 108*a6^5*a5^4*a4^4*a2^4*a1 + 108*a6^4*a5^5*a4^4*a2^4*a1 - 28*a6^3*a5^6*a4^4*a2^4*a1 + 2*a6^6*a5^2*a4^5*a2^4*a1 - 48*a6^5*a5^3*a4^5*a2^4*a1 + 108*a6^4*a5^4*a4^5*a2^4*a1 - 48*a6^3*a5^5*a4^5*a2^4*a1 + 2*a6^2*a5^6*a4^5*a2^4*a1 - 8*a6^6*a5*a4^6*a2^4*a1 + 2*a6^5*a5^2*a4^6*a2^4*a1 - 28*a6^4*a5^3*a4^6*a2^4*a1 - 28*a6^3*a5^4*a4^6*a2^4*a1 + 2*a6^2*a5^5*a4^6*a2^4*a1 - 8*a6*a5^6*a4^6*a2^4*a1 - 8*a6^6*a5^6*a3*a2^4*a1 + 120*a6^5*a5^5*a4^2*a3*a2^4*a1 + 32*a6^6*a5^3*a4^3*a3*a2^4*a1 + 144*a6^5*a5^4*a4^3*a3*a2^4*a1 + 144*a6^4*a5^5*a4^3*a3*a2^4*a1 + 32*a6^3*a5^6*a4^3*a3*a2^4*a1 + 144*a6^5*a5^3*a4^4*a3*a2^4*a1 - 1296*a6^4*a5^4*a4^4*a3*a2^4*a1 + 144*a6^3*a5^5*a4^4*a3*a2^4*a1 + 120*a6^5*a5^2*a4^5*a3*a2^4*a1 + 144*a6^4*a5^3*a4^5*a3*a2^4*a1 + 144*a6^3*a5^4*a4^5*a3*a2^4*a1 + 120*a6^2*a5^5*a4^5*a3*a2^4*a1 - 8*a6^6*a4^6*a3*a2^4*a1 + 32*a6^3*a5^3*a4^6*a3*a2^4*a1 - 8*a5^6*a4^6*a3*a2^4*a1 + 2*a6^6*a5^5*a3^2*a2^4*a1 + 2*a6^5*a5^6*a3^2*a2^4*a1 + 120*a6^5*a5^5*a4*a3^2*a2^4*a1 + 36*a6^6*a5^3*a4^2*a3^2*a2^4*a1 - 408*a6^5*a5^4*a4^2*a3^2*a2^4*a1 - 408*a6^4*a5^5*a4^2*a3^2*a2^4*a1 + 36*a6^3*a5^6*a4^2*a3^2*a2^4*a1 + 36*a6^6*a5^2*a4^3*a3^2*a2^4*a1 - 136*a6^5*a5^3*a4^3*a3^2*a2^4*a1 + 756*a6^4*a5^4*a4^3*a3^2*a2^4*a1 - 136*a6^3*a5^5*a4^3*a3^2*a2^4*a1 + 36*a6^2*a5^6*a4^3*a3^2*a2^4*a1 - 408*a6^5*a5^2*a4^4*a3^2*a2^4*a1 + 756*a6^4*a5^3*a4^4*a3^2*a2^4*a1 + 756*a6^3*a5^4*a4^4*a3^2*a2^4*a1 - 408*a6^2*a5^5*a4^4*a3^2*a2^4*a1 + 2*a6^6*a4^5*a3^2*a2^4*a1 + 120*a6^5*a5*a4^5*a3^2*a2^4*a1 - 408*a6^4*a5^2*a4^5*a3^2*a2^4*a1 - 136*a6^3*a5^3*a4^5*a3^2*a2^4*a1 - 408*a6^2*a5^4*a4^5*a3^2*a2^4*a1 + 120*a6*a5^5*a4^5*a3^2*a2^4*a1 + 2*a5^6*a4^5*a3^2*a2^4*a1 + 2*a6^5*a4^6*a3^2*a2^4*a1 + 36*a6^3*a5^2*a4^6*a3^2*a2^4*a1 + 36*a6^2*a5^3*a4^6*a3^2*a2^4*a1 + 2*a5^5*a4^6*a3^2*a2^4*a1 - 28*a6^6*a5^4*a3^3*a2^4*a1 - 48*a6^5*a5^5*a3^3*a2^4*a1 - 28*a6^4*a5^6*a3^3*a2^4*a1 + 32*a6^6*a5^3*a4*a3^3*a2^4*a1 + 144*a6^5*a5^4*a4*a3^3*a2^4*a1 + 144*a6^4*a5^5*a4*a3^3*a2^4*a1 + 32*a6^3*a5^6*a4*a3^3*a2^4*a1 + 36*a6^6*a5^2*a4^2*a3^3*a2^4*a1 - 136*a6^5*a5^3*a4^2*a3^3*a2^4*a1 + 756*a6^4*a5^4*a4^2*a3^3*a2^4*a1 - 136*a6^3*a5^5*a4^2*a3^3*a2^4*a1 + 36*a6^2*a5^6*a4^2*a3^3*a2^4*a1 + 32*a6^6*a5*a4^3*a3^3*a2^4*a1 - 136*a6^5*a5^2*a4^3*a3^3*a2^4*a1 - 768*a6^4*a5^3*a4^3*a3^3*a2^4*a1 - 768*a6^3*a5^4*a4^3*a3^3*a2^4*a1 - 136*a6^2*a5^5*a4^3*a3^3*a2^4*a1 + 32*a6*a5^6*a4^3*a3^3*a2^4*a1 - 28*a6^6*a4^4*a3^3*a2^4*a1 + 144*a6^5*a5*a4^4*a3^3*a2^4*a1 + 756*a6^4*a5^2*a4^4*a3^3*a2^4*a1 - 768*a6^3*a5^3*a4^4*a3^3*a2^4*a1 + 756*a6^2*a5^4*a4^4*a3^3*a2^4*a1 + 144*a6*a5^5*a4^4*a3^3*a2^4*a1 - 28*a5^6*a4^4*a3^3*a2^4*a1 - 48*a6^5*a4^5*a3^3*a2^4*a1 + 144*a6^4*a5*a4^5*a3^3*a2^4*a1 - 136*a6^3*a5^2*a4^5*a3^3*a2^4*a1 - 136*a6^2*a5^3*a4^5*a3^3*a2^4*a1 + 144*a6*a5^4*a4^5*a3^3*a2^4*a1 - 48*a5^5*a4^5*a3^3*a2^4*a1 - 28*a6^4*a4^6*a3^3*a2^4*a1 + 32*a6^3*a5*a4^6*a3^3*a2^4*a1 + 36*a6^2*a5^2*a4^6*a3^3*a2^4*a1 + 32*a6*a5^3*a4^6*a3^3*a2^4*a1 - 28*a5^4*a4^6*a3^3*a2^4*a1 - 28*a6^6*a5^3*a3^4*a2^4*a1 + 108*a6^5*a5^4*a3^4*a2^4*a1 + 108*a6^4*a5^5*a3^4*a2^4*a1 - 28*a6^3*a5^6*a3^4*a2^4*a1 + 144*a6^5*a5^3*a4*a3^4*a2^4*a1 - 1296*a6^4*a5^4*a4*a3^4*a2^4*a1 + 144*a6^3*a5^5*a4*a3^4*a2^4*a1 - 408*a6^5*a5^2*a4^2*a3^4*a2^4*a1 + 756*a6^4*a5^3*a4^2*a3^4*a2^4*a1 + 756*a6^3*a5^4*a4^2*a3^4*a2^4*a1 - 408*a6^2*a5^5*a4^2*a3^4*a2^4*a1 - 28*a6^6*a4^3*a3^4*a2^4*a1 + 144*a6^5*a5*a4^3*a3^4*a2^4*a1 + 756*a6^4*a5^2*a4^3*a3^4*a2^4*a1 - 768*a6^3*a5^3*a4^3*a3^4*a2^4*a1 + 756*a6^2*a5^4*a4^3*a3^4*a2^4*a1 + 144*a6*a5^5*a4^3*a3^4*a2^4*a1 - 28*a5^6*a4^3*a3^4*a2^4*a1 + 108*a6^5*a4^4*a3^4*a2^4*a1 - 1296*a6^4*a5*a4^4*a3^4*a2^4*a1 + 756*a6^3*a5^2*a4^4*a3^4*a2^4*a1 + 756*a6^2*a5^3*a4^4*a3^4*a2^4*a1 - 1296*a6*a5^4*a4^4*a3^4*a2^4*a1 + 108*a5^5*a4^4*a3^4*a2^4*a1 + 108*a6^4*a4^5*a3^4*a2^4*a1 + 144*a6^3*a5*a4^5*a3^4*a2^4*a1 - 408*a6^2*a5^2*a4^5*a3^4*a2^4*a1 + 144*a6*a5^3*a4^5*a3^4*a2^4*a1 + 108*a5^4*a4^5*a3^4*a2^4*a1 - 28*a6^3*a4^6*a3^4*a2^4*a1 - 28*a5^3*a4^6*a3^4*a2^4*a1 + 2*a6^6*a5^2*a3^5*a2^4*a1 - 48*a6^5*a5^3*a3^5*a2^4*a1 + 108*a6^4*a5^4*a3^5*a2^4*a1 - 48*a6^3*a5^5*a3^5*a2^4*a1 + 2*a6^2*a5^6*a3^5*a2^4*a1 + 120*a6^5*a5^2*a4*a3^5*a2^4*a1 + 144*a6^4*a5^3*a4*a3^5*a2^4*a1 + 144*a6^3*a5^4*a4*a3^5*a2^4*a1 + 120*a6^2*a5^5*a4*a3^5*a2^4*a1 + 2*a6^6*a4^2*a3^5*a2^4*a1 + 120*a6^5*a5*a4^2*a3^5*a2^4*a1 - 408*a6^4*a5^2*a4^2*a3^5*a2^4*a1 - 136*a6^3*a5^3*a4^2*a3^5*a2^4*a1 - 408*a6^2*a5^4*a4^2*a3^5*a2^4*a1 + 120*a6*a5^5*a4^2*a3^5*a2^4*a1 + 2*a5^6*a4^2*a3^5*a2^4*a1 - 48*a6^5*a4^3*a3^5*a2^4*a1 + 144*a6^4*a5*a4^3*a3^5*a2^4*a1 - 136*a6^3*a5^2*a4^3*a3^5*a2^4*a1 - 136*a6^2*a5^3*a4^3*a3^5*a2^4*a1 + 144*a6*a5^4*a4^3*a3^5*a2^4*a1 - 48*a5^5*a4^3*a3^5*a2^4*a1 + 108*a6^4*a4^4*a3^5*a2^4*a1 + 144*a6^3*a5*a4^4*a3^5*a2^4*a1 - 408*a6^2*a5^2*a4^4*a3^5*a2^4*a1 + 144*a6*a5^3*a4^4*a3^5*a2^4*a1 + 108*a5^4*a4^4*a3^5*a2^4*a1 - 48*a6^3*a4^5*a3^5*a2^4*a1 + 120*a6^2*a5*a4^5*a3^5*a2^4*a1 + 120*a6*a5^2*a4^5*a3^5*a2^4*a1 - 48*a5^3*a4^5*a3^5*a2^4*a1 + 2*a6^2*a4^6*a3^5*a2^4*a1 + 2*a5^2*a4^6*a3^5*a2^4*a1 - 8*a6^6*a5*a3^6*a2^4*a1 + 2*a6^5*a5^2*a3^6*a2^4*a1 - 28*a6^4*a5^3*a3^6*a2^4*a1 - 28*a6^3*a5^4*a3^6*a2^4*a1 + 2*a6^2*a5^5*a3^6*a2^4*a1 - 8*a6*a5^6*a3^6*a2^4*a1 - 8*a6^6*a4*a3^6*a2^4*a1 + 32*a6^3*a5^3*a4*a3^6*a2^4*a1 - 8*a5^6*a4*a3^6*a2^4*a1 + 2*a6^5*a4^2*a3^6*a2^4*a1 + 36*a6^3*a5^2*a4^2*a3^6*a2^4*a1 + 36*a6^2*a5^3*a4^2*a3^6*a2^4*a1 + 2*a5^5*a4^2*a3^6*a2^4*a1 - 28*a6^4*a4^3*a3^6*a2^4*a1 + 32*a6^3*a5*a4^3*a3^6*a2^4*a1 + 36*a6^2*a5^2*a4^3*a3^6*a2^4*a1 + 32*a6*a5^3*a4^3*a3^6*a2^4*a1 - 28*a5^4*a4^3*a3^6*a2^4*a1 - 28*a6^3*a4^4*a3^6*a2^4*a1 - 28*a5^3*a4^4*a3^6*a2^4*a1 + 2*a6^2*a4^5*a3^6*a2^4*a1 + 2*a5^2*a4^5*a3^6*a2^4*a1 - 8*a6*a4^6*a3^6*a2^4*a1 - 8*a5*a4^6*a3^6*a2^4*a1 + 8*a6^6*a5^5*a4*a2^5*a1 + 8*a6^5*a5^6*a4*a2^5*a1 + 2*a6^6*a5^4*a4^2*a2^5*a1 + 2*a6^4*a5^6*a4^2*a2^5*a1 + 40*a6^6*a5^3*a4^3*a2^5*a1 - 48*a6^5*a5^4*a4^3*a2^5*a1 - 48*a6^4*a5^5*a4^3*a2^5*a1 + 40*a6^3*a5^6*a4^3*a2^5*a1 + 2*a6^6*a5^2*a4^4*a2^5*a1 - 48*a6^5*a5^3*a4^4*a2^5*a1 + 108*a6^4*a5^4*a4^4*a2^5*a1 - 48*a6^3*a5^5*a4^4*a2^5*a1 + 2*a6^2*a5^6*a4^4*a2^5*a1 + 8*a6^6*a5*a4^5*a2^5*a1 - 48*a6^4*a5^3*a4^5*a2^5*a1 - 48*a6^3*a5^4*a4^5*a2^5*a1 + 8*a6*a5^6*a4^5*a2^5*a1 + 8*a6^5*a5*a4^6*a2^5*a1 + 2*a6^4*a5^2*a4^6*a2^5*a1 + 40*a6^3*a5^3*a4^6*a2^5*a1 + 2*a6^2*a5^4*a4^6*a2^5*a1 + 8*a6*a5^5*a4^6*a2^5*a1 + 8*a6^6*a5^5*a3*a2^5*a1 + 8*a6^5*a5^6*a3*a2^5*a1 - 144*a6^5*a5^5*a4*a3*a2^5*a1 - 48*a6^6*a5^3*a4^2*a3*a2^5*a1 + 120*a6^5*a5^4*a4^2*a3*a2^5*a1 + 120*a6^4*a5^5*a4^2*a3*a2^5*a1 - 48*a6^3*a5^6*a4^2*a3*a2^5*a1 - 48*a6^6*a5^2*a4^3*a3*a2^5*a1 - 160*a6^5*a5^3*a4^3*a3*a2^5*a1 + 144*a6^4*a5^4*a4^3*a3*a2^5*a1 - 160*a6^3*a5^5*a4^3*a3*a2^5*a1 - 48*a6^2*a5^6*a4^3*a3*a2^5*a1 + 120*a6^5*a5^2*a4^4*a3*a2^5*a1 + 144*a6^4*a5^3*a4^4*a3*a2^5*a1 + 144*a6^3*a5^4*a4^4*a3*a2^5*a1 + 120*a6^2*a5^5*a4^4*a3*a2^5*a1 + 8*a6^6*a4^5*a3*a2^5*a1 - 144*a6^5*a5*a4^5*a3*a2^5*a1 + 120*a6^4*a5^2*a4^5*a3*a2^5*a1 - 160*a6^3*a5^3*a4^5*a3*a2^5*a1 + 120*a6^2*a5^4*a4^5*a3*a2^5*a1 - 144*a6*a5^5*a4^5*a3*a2^5*a1 + 8*a5^6*a4^5*a3*a2^5*a1 + 8*a6^5*a4^6*a3*a2^5*a1 - 48*a6^3*a5^2*a4^6*a3*a2^5*a1 - 48*a6^2*a5^3*a4^6*a3*a2^5*a1 + 8*a5^5*a4^6*a3*a2^5*a1 + 2*a6^6*a5^4*a3^2*a2^5*a1 + 2*a6^4*a5^6*a3^2*a2^5*a1 - 48*a6^6*a5^3*a4*a3^2*a2^5*a1 + 120*a6^5*a5^4*a4*a3^2*a2^5*a1 + 120*a6^4*a5^5*a4*a3^2*a2^5*a1 - 48*a6^3*a5^6*a4*a3^2*a2^5*a1 + 108*a6^6*a5^2*a4^2*a3^2*a2^5*a1 + 144*a6^5*a5^3*a4^2*a3^2*a2^5*a1 - 408*a6^4*a5^4*a4^2*a3^2*a2^5*a1 + 144*a6^3*a5^5*a4^2*a3^2*a2^5*a1 + 108*a6^2*a5^6*a4^2*a3^2*a2^5*a1 - 48*a6^6*a5*a4^3*a3^2*a2^5*a1 + 144*a6^5*a5^2*a4^3*a3^2*a2^5*a1 - 136*a6^4*a5^3*a4^3*a3^2*a2^5*a1 - 136*a6^3*a5^4*a4^3*a3^2*a2^5*a1 + 144*a6^2*a5^5*a4^3*a3^2*a2^5*a1 - 48*a6*a5^6*a4^3*a3^2*a2^5*a1 + 2*a6^6*a4^4*a3^2*a2^5*a1 + 120*a6^5*a5*a4^4*a3^2*a2^5*a1 - 408*a6^4*a5^2*a4^4*a3^2*a2^5*a1 - 136*a6^3*a5^3*a4^4*a3^2*a2^5*a1 - 408*a6^2*a5^4*a4^4*a3^2*a2^5*a1 + 120*a6*a5^5*a4^4*a3^2*a2^5*a1 + 2*a5^6*a4^4*a3^2*a2^5*a1 + 120*a6^4*a5*a4^5*a3^2*a2^5*a1 + 144*a6^3*a5^2*a4^5*a3^2*a2^5*a1 + 144*a6^2*a5^3*a4^5*a3^2*a2^5*a1 + 120*a6*a5^4*a4^5*a3^2*a2^5*a1 + 2*a6^4*a4^6*a3^2*a2^5*a1 - 48*a6^3*a5*a4^6*a3^2*a2^5*a1 + 108*a6^2*a5^2*a4^6*a3^2*a2^5*a1 - 48*a6*a5^3*a4^6*a3^2*a2^5*a1 + 2*a5^4*a4^6*a3^2*a2^5*a1 + 40*a6^6*a5^3*a3^3*a2^5*a1 - 48*a6^5*a5^4*a3^3*a2^5*a1 - 48*a6^4*a5^5*a3^3*a2^5*a1 + 40*a6^3*a5^6*a3^3*a2^5*a1 - 48*a6^6*a5^2*a4*a3^3*a2^5*a1 - 160*a6^5*a5^3*a4*a3^3*a2^5*a1 + 144*a6^4*a5^4*a4*a3^3*a2^5*a1 - 160*a6^3*a5^5*a4*a3^3*a2^5*a1 - 48*a6^2*a5^6*a4*a3^3*a2^5*a1 - 48*a6^6*a5*a4^2*a3^3*a2^5*a1 + 144*a6^5*a5^2*a4^2*a3^3*a2^5*a1 - 136*a6^4*a5^3*a4^2*a3^3*a2^5*a1 - 136*a6^3*a5^4*a4^2*a3^3*a2^5*a1 + 144*a6^2*a5^5*a4^2*a3^3*a2^5*a1 - 48*a6*a5^6*a4^2*a3^3*a2^5*a1 + 40*a6^6*a4^3*a3^3*a2^5*a1 - 160*a6^5*a5*a4^3*a3^3*a2^5*a1 - 136*a6^4*a5^2*a4^3*a3^3*a2^5*a1 + 1248*a6^3*a5^3*a4^3*a3^3*a2^5*a1 - 136*a6^2*a5^4*a4^3*a3^3*a2^5*a1 - 160*a6*a5^5*a4^3*a3^3*a2^5*a1 + 40*a5^6*a4^3*a3^3*a2^5*a1 - 48*a6^5*a4^4*a3^3*a2^5*a1 + 144*a6^4*a5*a4^4*a3^3*a2^5*a1 - 136*a6^3*a5^2*a4^4*a3^3*a2^5*a1 - 136*a6^2*a5^3*a4^4*a3^3*a2^5*a1 + 144*a6*a5^4*a4^4*a3^3*a2^5*a1 - 48*a5^5*a4^4*a3^3*a2^5*a1 - 48*a6^4*a4^5*a3^3*a2^5*a1 - 160*a6^3*a5*a4^5*a3^3*a2^5*a1 + 144*a6^2*a5^2*a4^5*a3^3*a2^5*a1 - 160*a6*a5^3*a4^5*a3^3*a2^5*a1 - 48*a5^4*a4^5*a3^3*a2^5*a1 + 40*a6^3*a4^6*a3^3*a2^5*a1 - 48*a6^2*a5*a4^6*a3^3*a2^5*a1 - 48*a6*a5^2*a4^6*a3^3*a2^5*a1 + 40*a5^3*a4^6*a3^3*a2^5*a1 + 2*a6^6*a5^2*a3^4*a2^5*a1 - 48*a6^5*a5^3*a3^4*a2^5*a1 + 108*a6^4*a5^4*a3^4*a2^5*a1 - 48*a6^3*a5^5*a3^4*a2^5*a1 + 2*a6^2*a5^6*a3^4*a2^5*a1 + 120*a6^5*a5^2*a4*a3^4*a2^5*a1 + 144*a6^4*a5^3*a4*a3^4*a2^5*a1 + 144*a6^3*a5^4*a4*a3^4*a2^5*a1 + 120*a6^2*a5^5*a4*a3^4*a2^5*a1 + 2*a6^6*a4^2*a3^4*a2^5*a1 + 120*a6^5*a5*a4^2*a3^4*a2^5*a1 - 408*a6^4*a5^2*a4^2*a3^4*a2^5*a1 - 136*a6^3*a5^3*a4^2*a3^4*a2^5*a1 - 408*a6^2*a5^4*a4^2*a3^4*a2^5*a1 + 120*a6*a5^5*a4^2*a3^4*a2^5*a1 + 2*a5^6*a4^2*a3^4*a2^5*a1 - 48*a6^5*a4^3*a3^4*a2^5*a1 + 144*a6^4*a5*a4^3*a3^4*a2^5*a1 - 136*a6^3*a5^2*a4^3*a3^4*a2^5*a1 - 136*a6^2*a5^3*a4^3*a3^4*a2^5*a1 + 144*a6*a5^4*a4^3*a3^4*a2^5*a1 - 48*a5^5*a4^3*a3^4*a2^5*a1 + 108*a6^4*a4^4*a3^4*a2^5*a1 + 144*a6^3*a5*a4^4*a3^4*a2^5*a1 - 408*a6^2*a5^2*a4^4*a3^4*a2^5*a1 + 144*a6*a5^3*a4^4*a3^4*a2^5*a1 + 108*a5^4*a4^4*a3^4*a2^5*a1 - 48*a6^3*a4^5*a3^4*a2^5*a1 + 120*a6^2*a5*a4^5*a3^4*a2^5*a1 + 120*a6*a5^2*a4^5*a3^4*a2^5*a1 - 48*a5^3*a4^5*a3^4*a2^5*a1 + 2*a6^2*a4^6*a3^4*a2^5*a1 + 2*a5^2*a4^6*a3^4*a2^5*a1 + 8*a6^6*a5*a3^5*a2^5*a1 - 48*a6^4*a5^3*a3^5*a2^5*a1 - 48*a6^3*a5^4*a3^5*a2^5*a1 + 8*a6*a5^6*a3^5*a2^5*a1 + 8*a6^6*a4*a3^5*a2^5*a1 - 144*a6^5*a5*a4*a3^5*a2^5*a1 + 120*a6^4*a5^2*a4*a3^5*a2^5*a1 - 160*a6^3*a5^3*a4*a3^5*a2^5*a1 + 120*a6^2*a5^4*a4*a3^5*a2^5*a1 - 144*a6*a5^5*a4*a3^5*a2^5*a1 + 8*a5^6*a4*a3^5*a2^5*a1 + 120*a6^4*a5*a4^2*a3^5*a2^5*a1 + 144*a6^3*a5^2*a4^2*a3^5*a2^5*a1 + 144*a6^2*a5^3*a4^2*a3^5*a2^5*a1 + 120*a6*a5^4*a4^2*a3^5*a2^5*a1 - 48*a6^4*a4^3*a3^5*a2^5*a1 - 160*a6^3*a5*a4^3*a3^5*a2^5*a1 + 144*a6^2*a5^2*a4^3*a3^5*a2^5*a1 - 160*a6*a5^3*a4^3*a3^5*a2^5*a1 - 48*a5^4*a4^3*a3^5*a2^5*a1 - 48*a6^3*a4^4*a3^5*a2^5*a1 + 120*a6^2*a5*a4^4*a3^5*a2^5*a1 + 120*a6*a5^2*a4^4*a3^5*a2^5*a1 - 48*a5^3*a4^4*a3^5*a2^5*a1 - 144*a6*a5*a4^5*a3^5*a2^5*a1 + 8*a6*a4^6*a3^5*a2^5*a1 + 8*a5*a4^6*a3^5*a2^5*a1 + 8*a6^5*a5*a3^6*a2^5*a1 + 2*a6^4*a5^2*a3^6*a2^5*a1 + 40*a6^3*a5^3*a3^6*a2^5*a1 + 2*a6^2*a5^4*a3^6*a2^5*a1 + 8*a6*a5^5*a3^6*a2^5*a1 + 8*a6^5*a4*a3^6*a2^5*a1 - 48*a6^3*a5^2*a4*a3^6*a2^5*a1 - 48*a6^2*a5^3*a4*a3^6*a2^5*a1 + 8*a5^5*a4*a3^6*a2^5*a1 + 2*a6^4*a4^2*a3^6*a2^5*a1 - 48*a6^3*a5*a4^2*a3^6*a2^5*a1 + 108*a6^2*a5^2*a4^2*a3^6*a2^5*a1 - 48*a6*a5^3*a4^2*a3^6*a2^5*a1 + 2*a5^4*a4^2*a3^6*a2^5*a1 + 40*a6^3*a4^3*a3^6*a2^5*a1 - 48*a6^2*a5*a4^3*a3^6*a2^5*a1 - 48*a6*a5^2*a4^3*a3^6*a2^5*a1 + 40*a5^3*a4^3*a3^6*a2^5*a1 + 2*a6^2*a4^4*a3^6*a2^5*a1 + 2*a5^2*a4^4*a3^6*a2^5*a1 + 8*a6*a4^5*a3^6*a2^5*a1 + 8*a5*a4^5*a3^6*a2^5*a1 - 8*a6^6*a5^4*a4*a2^6*a1 + 8*a6^5*a5^5*a4*a2^6*a1 - 8*a6^4*a5^6*a4*a2^6*a1 - 4*a6^6*a5^3*a4^2*a2^6*a1 + 2*a6^5*a5^4*a4^2*a2^6*a1 + 2*a6^4*a5^5*a4^2*a2^6*a1 - 4*a6^3*a5^6*a4^2*a2^6*a1 - 4*a6^6*a5^2*a4^3*a2^6*a1 + 40*a6^5*a5^3*a4^3*a2^6*a1 - 28*a6^4*a5^4*a4^3*a2^6*a1 + 40*a6^3*a5^5*a4^3*a2^6*a1 - 4*a6^2*a5^6*a4^3*a2^6*a1 - 8*a6^6*a5*a4^4*a2^6*a1 + 2*a6^5*a5^2*a4^4*a2^6*a1 - 28*a6^4*a5^3*a4^4*a2^6*a1 - 28*a6^3*a5^4*a4^4*a2^6*a1 + 2*a6^2*a5^5*a4^4*a2^6*a1 - 8*a6*a5^6*a4^4*a2^6*a1 + 8*a6^5*a5*a4^5*a2^6*a1 + 2*a6^4*a5^2*a4^5*a2^6*a1 + 40*a6^3*a5^3*a4^5*a2^6*a1 + 2*a6^2*a5^4*a4^5*a2^6*a1 + 8*a6*a5^5*a4^5*a2^6*a1 - 8*a6^4*a5*a4^6*a2^6*a1 - 4*a6^3*a5^2*a4^6*a2^6*a1 - 4*a6^2*a5^3*a4^6*a2^6*a1 - 8*a6*a5^4*a4^6*a2^6*a1 - 8*a6^6*a5^4*a3*a2^6*a1 + 8*a6^5*a5^5*a3*a2^6*a1 - 8*a6^4*a5^6*a3*a2^6*a1 + 48*a6^6*a5^3*a4*a3*a2^6*a1 + 48*a6^3*a5^6*a4*a3*a2^6*a1 - 24*a6^6*a5^2*a4^2*a3*a2^6*a1 - 48*a6^5*a5^3*a4^2*a3*a2^6*a1 - 48*a6^3*a5^5*a4^2*a3*a2^6*a1 - 24*a6^2*a5^6*a4^2*a3*a2^6*a1 + 48*a6^6*a5*a4^3*a3*a2^6*a1 - 48*a6^5*a5^2*a4^3*a3*a2^6*a1 + 32*a6^4*a5^3*a4^3*a3*a2^6*a1 + 32*a6^3*a5^4*a4^3*a3*a2^6*a1 - 48*a6^2*a5^5*a4^3*a3*a2^6*a1 + 48*a6*a5^6*a4^3*a3*a2^6*a1 - 8*a6^6*a4^4*a3*a2^6*a1 + 32*a6^3*a5^3*a4^4*a3*a2^6*a1 - 8*a5^6*a4^4*a3*a2^6*a1 + 8*a6^5*a4^5*a3*a2^6*a1 - 48*a6^3*a5^2*a4^5*a3*a2^6*a1 - 48*a6^2*a5^3*a4^5*a3*a2^6*a1 + 8*a5^5*a4^5*a3*a2^6*a1 - 8*a6^4*a4^6*a3*a2^6*a1 + 48*a6^3*a5*a4^6*a3*a2^6*a1 - 24*a6^2*a5^2*a4^6*a3*a2^6*a1 + 48*a6*a5^3*a4^6*a3*a2^6*a1 - 8*a5^4*a4^6*a3*a2^6*a1 - 4*a6^6*a5^3*a3^2*a2^6*a1 + 2*a6^5*a5^4*a3^2*a2^6*a1 + 2*a6^4*a5^5*a3^2*a2^6*a1 - 4*a6^3*a5^6*a3^2*a2^6*a1 - 24*a6^6*a5^2*a4*a3^2*a2^6*a1 - 48*a6^5*a5^3*a4*a3^2*a2^6*a1 - 48*a6^3*a5^5*a4*a3^2*a2^6*a1 - 24*a6^2*a5^6*a4*a3^2*a2^6*a1 - 24*a6^6*a5*a4^2*a3^2*a2^6*a1 + 108*a6^5*a5^2*a4^2*a3^2*a2^6*a1 + 36*a6^4*a5^3*a4^2*a3^2*a2^6*a1 + 36*a6^3*a5^4*a4^2*a3^2*a2^6*a1 + 108*a6^2*a5^5*a4^2*a3^2*a2^6*a1 - 24*a6*a5^6*a4^2*a3^2*a2^6*a1 - 4*a6^6*a4^3*a3^2*a2^6*a1 - 48*a6^5*a5*a4^3*a3^2*a2^6*a1 + 36*a6^4*a5^2*a4^3*a3^2*a2^6*a1 - 96*a6^3*a5^3*a4^3*a3^2*a2^6*a1 + 36*a6^2*a5^4*a4^3*a3^2*a2^6*a1 - 48*a6*a5^5*a4^3*a3^2*a2^6*a1 - 4*a5^6*a4^3*a3^2*a2^6*a1 + 2*a6^5*a4^4*a3^2*a2^6*a1 + 36*a6^3*a5^2*a4^4*a3^2*a2^6*a1 + 36*a6^2*a5^3*a4^4*a3^2*a2^6*a1 + 2*a5^5*a4^4*a3^2*a2^6*a1 + 2*a6^4*a4^5*a3^2*a2^6*a1 - 48*a6^3*a5*a4^5*a3^2*a2^6*a1 + 108*a6^2*a5^2*a4^5*a3^2*a2^6*a1 - 48*a6*a5^3*a4^5*a3^2*a2^6*a1 + 2*a5^4*a4^5*a3^2*a2^6*a1 - 4*a6^3*a4^6*a3^2*a2^6*a1 - 24*a6^2*a5*a4^6*a3^2*a2^6*a1 - 24*a6*a5^2*a4^6*a3^2*a2^6*a1 - 4*a5^3*a4^6*a3^2*a2^6*a1 - 4*a6^6*a5^2*a3^3*a2^6*a1 + 40*a6^5*a5^3*a3^3*a2^6*a1 - 28*a6^4*a5^4*a3^3*a2^6*a1 + 40*a6^3*a5^5*a3^3*a2^6*a1 - 4*a6^2*a5^6*a3^3*a2^6*a1 + 48*a6^6*a5*a4*a3^3*a2^6*a1 - 48*a6^5*a5^2*a4*a3^3*a2^6*a1 + 32*a6^4*a5^3*a4*a3^3*a2^6*a1 + 32*a6^3*a5^4*a4*a3^3*a2^6*a1 - 48*a6^2*a5^5*a4*a3^3*a2^6*a1 + 48*a6*a5^6*a4*a3^3*a2^6*a1 - 4*a6^6*a4^2*a3^3*a2^6*a1 - 48*a6^5*a5*a4^2*a3^3*a2^6*a1 + 36*a6^4*a5^2*a4^2*a3^3*a2^6*a1 - 96*a6^3*a5^3*a4^2*a3^3*a2^6*a1 + 36*a6^2*a5^4*a4^2*a3^3*a2^6*a1 - 48*a6*a5^5*a4^2*a3^3*a2^6*a1 - 4*a5^6*a4^2*a3^3*a2^6*a1 + 40*a6^5*a4^3*a3^3*a2^6*a1 + 32*a6^4*a5*a4^3*a3^3*a2^6*a1 - 96*a6^3*a5^2*a4^3*a3^3*a2^6*a1 - 96*a6^2*a5^3*a4^3*a3^3*a2^6*a1 + 32*a6*a5^4*a4^3*a3^3*a2^6*a1 + 40*a5^5*a4^3*a3^3*a2^6*a1 - 28*a6^4*a4^4*a3^3*a2^6*a1 + 32*a6^3*a5*a4^4*a3^3*a2^6*a1 + 36*a6^2*a5^2*a4^4*a3^3*a2^6*a1 + 32*a6*a5^3*a4^4*a3^3*a2^6*a1 - 28*a5^4*a4^4*a3^3*a2^6*a1 + 40*a6^3*a4^5*a3^3*a2^6*a1 - 48*a6^2*a5*a4^5*a3^3*a2^6*a1 - 48*a6*a5^2*a4^5*a3^3*a2^6*a1 + 40*a5^3*a4^5*a3^3*a2^6*a1 - 4*a6^2*a4^6*a3^3*a2^6*a1 + 48*a6*a5*a4^6*a3^3*a2^6*a1 - 4*a5^2*a4^6*a3^3*a2^6*a1 - 8*a6^6*a5*a3^4*a2^6*a1 + 2*a6^5*a5^2*a3^4*a2^6*a1 - 28*a6^4*a5^3*a3^4*a2^6*a1 - 28*a6^3*a5^4*a3^4*a2^6*a1 + 2*a6^2*a5^5*a3^4*a2^6*a1 - 8*a6*a5^6*a3^4*a2^6*a1 - 8*a6^6*a4*a3^4*a2^6*a1 + 32*a6^3*a5^3*a4*a3^4*a2^6*a1 - 8*a5^6*a4*a3^4*a2^6*a1 + 2*a6^5*a4^2*a3^4*a2^6*a1 + 36*a6^3*a5^2*a4^2*a3^4*a2^6*a1 + 36*a6^2*a5^3*a4^2*a3^4*a2^6*a1 + 2*a5^5*a4^2*a3^4*a2^6*a1 - 28*a6^4*a4^3*a3^4*a2^6*a1 + 32*a6^3*a5*a4^3*a3^4*a2^6*a1 + 36*a6^2*a5^2*a4^3*a3^4*a2^6*a1 + 32*a6*a5^3*a4^3*a3^4*a2^6*a1 - 28*a5^4*a4^3*a3^4*a2^6*a1 - 28*a6^3*a4^4*a3^4*a2^6*a1 - 28*a5^3*a4^4*a3^4*a2^6*a1 + 2*a6^2*a4^5*a3^4*a2^6*a1 + 2*a5^2*a4^5*a3^4*a2^6*a1 - 8*a6*a4^6*a3^4*a2^6*a1 - 8*a5*a4^6*a3^4*a2^6*a1 + 8*a6^5*a5*a3^5*a2^6*a1 + 2*a6^4*a5^2*a3^5*a2^6*a1 + 40*a6^3*a5^3*a3^5*a2^6*a1 + 2*a6^2*a5^4*a3^5*a2^6*a1 + 8*a6*a5^5*a3^5*a2^6*a1 + 8*a6^5*a4*a3^5*a2^6*a1 - 48*a6^3*a5^2*a4*a3^5*a2^6*a1 - 48*a6^2*a5^3*a4*a3^5*a2^6*a1 + 8*a5^5*a4*a3^5*a2^6*a1 + 2*a6^4*a4^2*a3^5*a2^6*a1 - 48*a6^3*a5*a4^2*a3^5*a2^6*a1 + 108*a6^2*a5^2*a4^2*a3^5*a2^6*a1 - 48*a6*a5^3*a4^2*a3^5*a2^6*a1 + 2*a5^4*a4^2*a3^5*a2^6*a1 + 40*a6^3*a4^3*a3^5*a2^6*a1 - 48*a6^2*a5*a4^3*a3^5*a2^6*a1 - 48*a6*a5^2*a4^3*a3^5*a2^6*a1 + 40*a5^3*a4^3*a3^5*a2^6*a1 + 2*a6^2*a4^4*a3^5*a2^6*a1 + 2*a5^2*a4^4*a3^5*a2^6*a1 + 8*a6*a4^5*a3^5*a2^6*a1 + 8*a5*a4^5*a3^5*a2^6*a1 - 8*a6^4*a5*a3^6*a2^6*a1 - 4*a6^3*a5^2*a3^6*a2^6*a1 - 4*a6^2*a5^3*a3^6*a2^6*a1 - 8*a6*a5^4*a3^6*a2^6*a1 - 8*a6^4*a4*a3^6*a2^6*a1 + 48*a6^3*a5*a4*a3^6*a2^6*a1 - 24*a6^2*a5^2*a4*a3^6*a2^6*a1 + 48*a6*a5^3*a4*a3^6*a2^6*a1 - 8*a5^4*a4*a3^6*a2^6*a1 - 4*a6^3*a4^2*a3^6*a2^6*a1 - 24*a6^2*a5*a4^2*a3^6*a2^6*a1 - 24*a6*a5^2*a4^2*a3^6*a2^6*a1 - 4*a5^3*a4^2*a3^6*a2^6*a1 - 4*a6^2*a4^3*a3^6*a2^6*a1 + 48*a6*a5*a4^3*a3^6*a2^6*a1 - 4*a5^2*a4^3*a3^6*a2^6*a1 - 8*a6*a4^4*a3^6*a2^6*a1 - 8*a5*a4^4*a3^6*a2^6*a1 + 8*a6^6*a5^6*a4^4*a1^2 - 8*a6^6*a5^5*a4^5*a1^2 - 8*a6^5*a5^6*a4^5*a1^2 + 8*a6^6*a5^4*a4^6*a1^2 - 8*a6^5*a5^5*a4^6*a1^2 + 8*a6^4*a5^6*a4^6*a1^2 - 4*a6^6*a5^6*a4^3*a3*a1^2 + 2*a6^6*a5^5*a4^4*a3*a1^2 + 2*a6^5*a5^6*a4^4*a3*a1^2 + 2*a6^6*a5^4*a4^5*a3*a1^2 + 2*a6^4*a5^6*a4^5*a3*a1^2 - 4*a6^6*a5^3*a4^6*a3*a1^2 + 2*a6^5*a5^4*a4^6*a3*a1^2 + 2*a6^4*a5^5*a4^6*a3*a1^2 - 4*a6^3*a5^6*a4^6*a3*a1^2 + 24*a6^6*a5^6*a4^2*a3^2*a1^2 - 28*a6^6*a5^5*a4^3*a3^2*a1^2 - 28*a6^5*a5^6*a4^3*a3^2*a1^2 + 32*a6^6*a5^4*a4^4*a3^2*a1^2 + 32*a6^4*a5^6*a4^4*a3^2*a1^2 - 28*a6^6*a5^3*a4^5*a3^2*a1^2 - 28*a6^3*a5^6*a4^5*a3^2*a1^2 + 24*a6^6*a5^2*a4^6*a3^2*a1^2 - 28*a6^5*a5^3*a4^6*a3^2*a1^2 + 32*a6^4*a5^4*a4^6*a3^2*a1^2 - 28*a6^3*a5^5*a4^6*a3^2*a1^2 + 24*a6^2*a5^6*a4^6*a3^2*a1^2 - 4*a6^6*a5^6*a4*a3^3*a1^2 - 28*a6^6*a5^5*a4^2*a3^3*a1^2 - 28*a6^5*a5^6*a4^2*a3^3*a1^2 - 4*a6^6*a5^4*a4^3*a3^3*a1^2 + 32*a6^5*a5^5*a4^3*a3^3*a1^2 - 4*a6^4*a5^6*a4^3*a3^3*a1^2 - 4*a6^6*a5^3*a4^4*a3^3*a1^2 + 36*a6^5*a5^4*a4^4*a3^3*a1^2 + 36*a6^4*a5^5*a4^4*a3^3*a1^2 - 4*a6^3*a5^6*a4^4*a3^3*a1^2 - 28*a6^6*a5^2*a4^5*a3^3*a1^2 + 32*a6^5*a5^3*a4^5*a3^3*a1^2 + 36*a6^4*a5^4*a4^5*a3^3*a1^2 + 32*a6^3*a5^5*a4^5*a3^3*a1^2 - 28*a6^2*a5^6*a4^5*a3^3*a1^2 - 4*a6^6*a5*a4^6*a3^3*a1^2 - 28*a6^5*a5^2*a4^6*a3^3*a1^2 - 4*a6^4*a5^3*a4^6*a3^3*a1^2 - 4*a6^3*a5^4*a4^6*a3^3*a1^2 - 28*a6^2*a5^5*a4^6*a3^3*a1^2 - 4*a6*a5^6*a4^6*a3^3*a1^2 + 8*a6^6*a5^6*a3^4*a1^2 + 2*a6^6*a5^5*a4*a3^4*a1^2 + 2*a6^5*a5^6*a4*a3^4*a1^2 + 32*a6^6*a5^4*a4^2*a3^4*a1^2 + 32*a6^4*a5^6*a4^2*a3^4*a1^2 - 4*a6^6*a5^3*a4^3*a3^4*a1^2 + 36*a6^5*a5^4*a4^3*a3^4*a1^2 + 36*a6^4*a5^5*a4^3*a3^4*a1^2 - 4*a6^3*a5^6*a4^3*a3^4*a1^2 + 32*a6^6*a5^2*a4^4*a3^4*a1^2 + 36*a6^5*a5^3*a4^4*a3^4*a1^2 - 432*a6^4*a5^4*a4^4*a3^4*a1^2 + 36*a6^3*a5^5*a4^4*a3^4*a1^2 + 32*a6^2*a5^6*a4^4*a3^4*a1^2 + 2*a6^6*a5*a4^5*a3^4*a1^2 + 36*a6^4*a5^3*a4^5*a3^4*a1^2 + 36*a6^3*a5^4*a4^5*a3^4*a1^2 + 2*a6*a5^6*a4^5*a3^4*a1^2 + 8*a6^6*a4^6*a3^4*a1^2 + 2*a6^5*a5*a4^6*a3^4*a1^2 + 32*a6^4*a5^2*a4^6*a3^4*a1^2 - 4*a6^3*a5^3*a4^6*a3^4*a1^2 + 32*a6^2*a5^4*a4^6*a3^4*a1^2 + 2*a6*a5^5*a4^6*a3^4*a1^2 + 8*a5^6*a4^6*a3^4*a1^2 - 8*a6^6*a5^5*a3^5*a1^2 - 8*a6^5*a5^6*a3^5*a1^2 + 2*a6^6*a5^4*a4*a3^5*a1^2 + 2*a6^4*a5^6*a4*a3^5*a1^2 - 28*a6^6*a5^3*a4^2*a3^5*a1^2 - 28*a6^3*a5^6*a4^2*a3^5*a1^2 - 28*a6^6*a5^2*a4^3*a3^5*a1^2 + 32*a6^5*a5^3*a4^3*a3^5*a1^2 + 36*a6^4*a5^4*a4^3*a3^5*a1^2 + 32*a6^3*a5^5*a4^3*a3^5*a1^2 - 28*a6^2*a5^6*a4^3*a3^5*a1^2 + 2*a6^6*a5*a4^4*a3^5*a1^2 + 36*a6^4*a5^3*a4^4*a3^5*a1^2 + 36*a6^3*a5^4*a4^4*a3^5*a1^2 + 2*a6*a5^6*a4^4*a3^5*a1^2 - 8*a6^6*a4^5*a3^5*a1^2 + 32*a6^3*a5^3*a4^5*a3^5*a1^2 - 8*a5^6*a4^5*a3^5*a1^2 - 8*a6^5*a4^6*a3^5*a1^2 + 2*a6^4*a5*a4^6*a3^5*a1^2 - 28*a6^3*a5^2*a4^6*a3^5*a1^2 - 28*a6^2*a5^3*a4^6*a3^5*a1^2 + 2*a6*a5^4*a4^6*a3^5*a1^2 - 8*a5^5*a4^6*a3^5*a1^2 + 8*a6^6*a5^4*a3^6*a1^2 - 8*a6^5*a5^5*a3^6*a1^2 + 8*a6^4*a5^6*a3^6*a1^2 - 4*a6^6*a5^3*a4*a3^6*a1^2 + 2*a6^5*a5^4*a4*a3^6*a1^2 + 2*a6^4*a5^5*a4*a3^6*a1^2 - 4*a6^3*a5^6*a4*a3^6*a1^2 + 24*a6^6*a5^2*a4^2*a3^6*a1^2 - 28*a6^5*a5^3*a4^2*a3^6*a1^2 + 32*a6^4*a5^4*a4^2*a3^6*a1^2 - 28*a6^3*a5^5*a4^2*a3^6*a1^2 + 24*a6^2*a5^6*a4^2*a3^6*a1^2 - 4*a6^6*a5*a4^3*a3^6*a1^2 - 28*a6^5*a5^2*a4^3*a3^6*a1^2 - 4*a6^4*a5^3*a4^3*a3^6*a1^2 - 4*a6^3*a5^4*a4^3*a3^6*a1^2 - 28*a6^2*a5^5*a4^3*a3^6*a1^2 - 4*a6*a5^6*a4^3*a3^6*a1^2 + 8*a6^6*a4^4*a3^6*a1^2 + 2*a6^5*a5*a4^4*a3^6*a1^2 + 32*a6^4*a5^2*a4^4*a3^6*a1^2 - 4*a6^3*a5^3*a4^4*a3^6*a1^2 + 32*a6^2*a5^4*a4^4*a3^6*a1^2 + 2*a6*a5^5*a4^4*a3^6*a1^2 + 8*a5^6*a4^4*a3^6*a1^2 - 8*a6^5*a4^5*a3^6*a1^2 + 2*a6^4*a5*a4^5*a3^6*a1^2 - 28*a6^3*a5^2*a4^5*a3^6*a1^2 - 28*a6^2*a5^3*a4^5*a3^6*a1^2 + 2*a6*a5^4*a4^5*a3^6*a1^2 - 8*a5^5*a4^5*a3^6*a1^2 + 8*a6^4*a4^6*a3^6*a1^2 - 4*a6^3*a5*a4^6*a3^6*a1^2 + 24*a6^2*a5^2*a4^6*a3^6*a1^2 - 4*a6*a5^3*a4^6*a3^6*a1^2 + 8*a5^4*a4^6*a3^6*a1^2 - 4*a6^6*a5^6*a4^3*a2*a1^2 + 2*a6^6*a5^5*a4^4*a2*a1^2 + 2*a6^5*a5^6*a4^4*a2*a1^2 + 2*a6^6*a5^4*a4^5*a2*a1^2 + 2*a6^4*a5^6*a4^5*a2*a1^2 - 4*a6^6*a5^3*a4^6*a2*a1^2 + 2*a6^5*a5^4*a4^6*a2*a1^2 + 2*a6^4*a5^5*a4^6*a2*a1^2 - 4*a6^3*a5^6*a4^6*a2*a1^2 - 24*a6^6*a5^6*a4^2*a3*a2*a1^2 - 48*a6^6*a5^5*a4^3*a3*a2*a1^2 - 48*a6^5*a5^6*a4^3*a3*a2*a1^2 + 120*a6^5*a5^5*a4^4*a3*a2*a1^2 - 48*a6^6*a5^3*a4^5*a3*a2*a1^2 + 120*a6^5*a5^4*a4^5*a3*a2*a1^2 + 120*a6^4*a5^5*a4^5*a3*a2*a1^2 - 48*a6^3*a5^6*a4^5*a3*a2*a1^2 - 24*a6^6*a5^2*a4^6*a3*a2*a1^2 - 48*a6^5*a5^3*a4^6*a3*a2*a1^2 - 48*a6^3*a5^5*a4^6*a3*a2*a1^2 - 24*a6^2*a5^6*a4^6*a3*a2*a1^2 - 24*a6^6*a5^6*a4*a3^2*a2*a1^2 + 108*a6^6*a5^5*a4^2*a3^2*a2*a1^2 + 108*a6^5*a5^6*a4^2*a3^2*a2*a1^2 + 36*a6^6*a5^4*a4^3*a3^2*a2*a1^2 + 144*a6^5*a5^5*a4^3*a3^2*a2*a1^2 + 36*a6^4*a5^6*a4^3*a3^2*a2*a1^2 + 36*a6^6*a5^3*a4^4*a3^2*a2*a1^2 - 408*a6^5*a5^4*a4^4*a3^2*a2*a1^2 - 408*a6^4*a5^5*a4^4*a3^2*a2*a1^2 + 36*a6^3*a5^6*a4^4*a3^2*a2*a1^2 + 108*a6^6*a5^2*a4^5*a3^2*a2*a1^2 + 144*a6^5*a5^3*a4^5*a3^2*a2*a1^2 - 408*a6^4*a5^4*a4^5*a3^2*a2*a1^2 + 144*a6^3*a5^5*a4^5*a3^2*a2*a1^2 + 108*a6^2*a5^6*a4^5*a3^2*a2*a1^2 - 24*a6^6*a5*a4^6*a3^2*a2*a1^2 + 108*a6^5*a5^2*a4^6*a3^2*a2*a1^2 + 36*a6^4*a5^3*a4^6*a3^2*a2*a1^2 + 36*a6^3*a5^4*a4^6*a3^2*a2*a1^2 + 108*a6^2*a5^5*a4^6*a3^2*a2*a1^2 - 24*a6*a5^6*a4^6*a3^2*a2*a1^2 - 4*a6^6*a5^6*a3^3*a2*a1^2 - 48*a6^6*a5^5*a4*a3^3*a2*a1^2 - 48*a6^5*a5^6*a4*a3^3*a2*a1^2 + 36*a6^6*a5^4*a4^2*a3^3*a2*a1^2 + 144*a6^5*a5^5*a4^2*a3^3*a2*a1^2 + 36*a6^4*a5^6*a4^2*a3^3*a2*a1^2 - 96*a6^6*a5^3*a4^3*a3^3*a2*a1^2 - 136*a6^5*a5^4*a4^3*a3^3*a2*a1^2 - 136*a6^4*a5^5*a4^3*a3^3*a2*a1^2 - 96*a6^3*a5^6*a4^3*a3^3*a2*a1^2 + 36*a6^6*a5^2*a4^4*a3^3*a2*a1^2 - 136*a6^5*a5^3*a4^4*a3^3*a2*a1^2 + 756*a6^4*a5^4*a4^4*a3^3*a2*a1^2 - 136*a6^3*a5^5*a4^4*a3^3*a2*a1^2 + 36*a6^2*a5^6*a4^4*a3^3*a2*a1^2 - 48*a6^6*a5*a4^5*a3^3*a2*a1^2 + 144*a6^5*a5^2*a4^5*a3^3*a2*a1^2 - 136*a6^4*a5^3*a4^5*a3^3*a2*a1^2 - 136*a6^3*a5^4*a4^5*a3^3*a2*a1^2 + 144*a6^2*a5^5*a4^5*a3^3*a2*a1^2 - 48*a6*a5^6*a4^5*a3^3*a2*a1^2 - 4*a6^6*a4^6*a3^3*a2*a1^2 - 48*a6^5*a5*a4^6*a3^3*a2*a1^2 + 36*a6^4*a5^2*a4^6*a3^3*a2*a1^2 - 96*a6^3*a5^3*a4^6*a3^3*a2*a1^2 + 36*a6^2*a5^4*a4^6*a3^3*a2*a1^2 - 48*a6*a5^5*a4^6*a3^3*a2*a1^2 - 4*a5^6*a4^6*a3^3*a2*a1^2 + 2*a6^6*a5^5*a3^4*a2*a1^2 + 2*a6^5*a5^6*a3^4*a2*a1^2 + 120*a6^5*a5^5*a4*a3^4*a2*a1^2 + 36*a6^6*a5^3*a4^2*a3^4*a2*a1^2 - 408*a6^5*a5^4*a4^2*a3^4*a2*a1^2 - 408*a6^4*a5^5*a4^2*a3^4*a2*a1^2 + 36*a6^3*a5^6*a4^2*a3^4*a2*a1^2 + 36*a6^6*a5^2*a4^3*a3^4*a2*a1^2 - 136*a6^5*a5^3*a4^3*a3^4*a2*a1^2 + 756*a6^4*a5^4*a4^3*a3^4*a2*a1^2 - 136*a6^3*a5^5*a4^3*a3^4*a2*a1^2 + 36*a6^2*a5^6*a4^3*a3^4*a2*a1^2 - 408*a6^5*a5^2*a4^4*a3^4*a2*a1^2 + 756*a6^4*a5^3*a4^4*a3^4*a2*a1^2 + 756*a6^3*a5^4*a4^4*a3^4*a2*a1^2 - 408*a6^2*a5^5*a4^4*a3^4*a2*a1^2 + 2*a6^6*a4^5*a3^4*a2*a1^2 + 120*a6^5*a5*a4^5*a3^4*a2*a1^2 - 408*a6^4*a5^2*a4^5*a3^4*a2*a1^2 - 136*a6^3*a5^3*a4^5*a3^4*a2*a1^2 - 408*a6^2*a5^4*a4^5*a3^4*a2*a1^2 + 120*a6*a5^5*a4^5*a3^4*a2*a1^2 + 2*a5^6*a4^5*a3^4*a2*a1^2 + 2*a6^5*a4^6*a3^4*a2*a1^2 + 36*a6^3*a5^2*a4^6*a3^4*a2*a1^2 + 36*a6^2*a5^3*a4^6*a3^4*a2*a1^2 + 2*a5^5*a4^6*a3^4*a2*a1^2 + 2*a6^6*a5^4*a3^5*a2*a1^2 + 2*a6^4*a5^6*a3^5*a2*a1^2 - 48*a6^6*a5^3*a4*a3^5*a2*a1^2 + 120*a6^5*a5^4*a4*a3^5*a2*a1^2 + 120*a6^4*a5^5*a4*a3^5*a2*a1^2 - 48*a6^3*a5^6*a4*a3^5*a2*a1^2 + 108*a6^6*a5^2*a4^2*a3^5*a2*a1^2 + 144*a6^5*a5^3*a4^2*a3^5*a2*a1^2 - 408*a6^4*a5^4*a4^2*a3^5*a2*a1^2 + 144*a6^3*a5^5*a4^2*a3^5*a2*a1^2 + 108*a6^2*a5^6*a4^2*a3^5*a2*a1^2 - 48*a6^6*a5*a4^3*a3^5*a2*a1^2 + 144*a6^5*a5^2*a4^3*a3^5*a2*a1^2 - 136*a6^4*a5^3*a4^3*a3^5*a2*a1^2 - 136*a6^3*a5^4*a4^3*a3^5*a2*a1^2 + 144*a6^2*a5^5*a4^3*a3^5*a2*a1^2 - 48*a6*a5^6*a4^3*a3^5*a2*a1^2 + 2*a6^6*a4^4*a3^5*a2*a1^2 + 120*a6^5*a5*a4^4*a3^5*a2*a1^2 - 408*a6^4*a5^2*a4^4*a3^5*a2*a1^2 - 136*a6^3*a5^3*a4^4*a3^5*a2*a1^2 - 408*a6^2*a5^4*a4^4*a3^5*a2*a1^2 + 120*a6*a5^5*a4^4*a3^5*a2*a1^2 + 2*a5^6*a4^4*a3^5*a2*a1^2 + 120*a6^4*a5*a4^5*a3^5*a2*a1^2 + 144*a6^3*a5^2*a4^5*a3^5*a2*a1^2 + 144*a6^2*a5^3*a4^5*a3^5*a2*a1^2 + 120*a6*a5^4*a4^5*a3^5*a2*a1^2 + 2*a6^4*a4^6*a3^5*a2*a1^2 - 48*a6^3*a5*a4^6*a3^5*a2*a1^2 + 108*a6^2*a5^2*a4^6*a3^5*a2*a1^2 - 48*a6*a5^3*a4^6*a3^5*a2*a1^2 + 2*a5^4*a4^6*a3^5*a2*a1^2 - 4*a6^6*a5^3*a3^6*a2*a1^2 + 2*a6^5*a5^4*a3^6*a2*a1^2 + 2*a6^4*a5^5*a3^6*a2*a1^2 - 4*a6^3*a5^6*a3^6*a2*a1^2 - 24*a6^6*a5^2*a4*a3^6*a2*a1^2 - 48*a6^5*a5^3*a4*a3^6*a2*a1^2 - 48*a6^3*a5^5*a4*a3^6*a2*a1^2 - 24*a6^2*a5^6*a4*a3^6*a2*a1^2 - 24*a6^6*a5*a4^2*a3^6*a2*a1^2 + 108*a6^5*a5^2*a4^2*a3^6*a2*a1^2 + 36*a6^4*a5^3*a4^2*a3^6*a2*a1^2 + 36*a6^3*a5^4*a4^2*a3^6*a2*a1^2 + 108*a6^2*a5^5*a4^2*a3^6*a2*a1^2 - 24*a6*a5^6*a4^2*a3^6*a2*a1^2 - 4*a6^6*a4^3*a3^6*a2*a1^2 - 48*a6^5*a5*a4^3*a3^6*a2*a1^2 + 36*a6^4*a5^2*a4^3*a3^6*a2*a1^2 - 96*a6^3*a5^3*a4^3*a3^6*a2*a1^2 + 36*a6^2*a5^4*a4^3*a3^6*a2*a1^2 - 48*a6*a5^5*a4^3*a3^6*a2*a1^2 - 4*a5^6*a4^3*a3^6*a2*a1^2 + 2*a6^5*a4^4*a3^6*a2*a1^2 + 36*a6^3*a5^2*a4^4*a3^6*a2*a1^2 + 36*a6^2*a5^3*a4^4*a3^6*a2*a1^2 + 2*a5^5*a4^4*a3^6*a2*a1^2 + 2*a6^4*a4^5*a3^6*a2*a1^2 - 48*a6^3*a5*a4^5*a3^6*a2*a1^2 + 108*a6^2*a5^2*a4^5*a3^6*a2*a1^2 - 48*a6*a5^3*a4^5*a3^6*a2*a1^2 + 2*a5^4*a4^5*a3^6*a2*a1^2 - 4*a6^3*a4^6*a3^6*a2*a1^2 - 24*a6^2*a5*a4^6*a3^6*a2*a1^2 - 24*a6*a5^2*a4^6*a3^6*a2*a1^2 - 4*a5^3*a4^6*a3^6*a2*a1^2 + 24*a6^6*a5^6*a4^2*a2^2*a1^2 - 28*a6^6*a5^5*a4^3*a2^2*a1^2 - 28*a6^5*a5^6*a4^3*a2^2*a1^2 + 32*a6^6*a5^4*a4^4*a2^2*a1^2 + 32*a6^4*a5^6*a4^4*a2^2*a1^2 - 28*a6^6*a5^3*a4^5*a2^2*a1^2 - 28*a6^3*a5^6*a4^5*a2^2*a1^2 + 24*a6^6*a5^2*a4^6*a2^2*a1^2 - 28*a6^5*a5^3*a4^6*a2^2*a1^2 + 32*a6^4*a5^4*a4^6*a2^2*a1^2 - 28*a6^3*a5^5*a4^6*a2^2*a1^2 + 24*a6^2*a5^6*a4^6*a2^2*a1^2 - 24*a6^6*a5^6*a4*a3*a2^2*a1^2 + 108*a6^6*a5^5*a4^2*a3*a2^2*a1^2 + 108*a6^5*a5^6*a4^2*a3*a2^2*a1^2 + 36*a6^6*a5^4*a4^3*a3*a2^2*a1^2 + 144*a6^5*a5^5*a4^3*a3*a2^2*a1^2 + 36*a6^4*a5^6*a4^3*a3*a2^2*a1^2 + 36*a6^6*a5^3*a4^4*a3*a2^2*a1^2 - 408*a6^5*a5^4*a4^4*a3*a2^2*a1^2 - 408*a6^4*a5^5*a4^4*a3*a2^2*a1^2 + 36*a6^3*a5^6*a4^4*a3*a2^2*a1^2 + 108*a6^6*a5^2*a4^5*a3*a2^2*a1^2 + 144*a6^5*a5^3*a4^5*a3*a2^2*a1^2 - 408*a6^4*a5^4*a4^5*a3*a2^2*a1^2 + 144*a6^3*a5^5*a4^5*a3*a2^2*a1^2 + 108*a6^2*a5^6*a4^5*a3*a2^2*a1^2 - 24*a6^6*a5*a4^6*a3*a2^2*a1^2 + 108*a6^5*a5^2*a4^6*a3*a2^2*a1^2 + 36*a6^4*a5^3*a4^6*a3*a2^2*a1^2 + 36*a6^3*a5^4*a4^6*a3*a2^2*a1^2 + 108*a6^2*a5^5*a4^6*a3*a2^2*a1^2 - 24*a6*a5^6*a4^6*a3*a2^2*a1^2 + 24*a6^6*a5^6*a3^2*a2^2*a1^2 + 108*a6^6*a5^5*a4*a3^2*a2^2*a1^2 + 108*a6^5*a5^6*a4*a3^2*a2^2*a1^2 - 432*a6^6*a5^4*a4^2*a3^2*a2^2*a1^2 - 1296*a6^5*a5^5*a4^2*a3^2*a2^2*a1^2 - 432*a6^4*a5^6*a4^2*a3^2*a2^2*a1^2 + 144*a6^6*a5^3*a4^3*a3^2*a2^2*a1^2 + 756*a6^5*a5^4*a4^3*a3^2*a2^2*a1^2 + 756*a6^4*a5^5*a4^3*a3^2*a2^2*a1^2 + 144*a6^3*a5^6*a4^3*a3^2*a2^2*a1^2 - 432*a6^6*a5^2*a4^4*a3^2*a2^2*a1^2 + 756*a6^5*a5^3*a4^4*a3^2*a2^2*a1^2 + 792*a6^4*a5^4*a4^4*a3^2*a2^2*a1^2 + 756*a6^3*a5^5*a4^4*a3^2*a2^2*a1^2 - 432*a6^2*a5^6*a4^4*a3^2*a2^2*a1^2 + 108*a6^6*a5*a4^5*a3^2*a2^2*a1^2 - 1296*a6^5*a5^2*a4^5*a3^2*a2^2*a1^2 + 756*a6^4*a5^3*a4^5*a3^2*a2^2*a1^2 + 756*a6^3*a5^4*a4^5*a3^2*a2^2*a1^2 - 1296*a6^2*a5^5*a4^5*a3^2*a2^2*a1^2 + 108*a6*a5^6*a4^5*a3^2*a2^2*a1^2 + 24*a6^6*a4^6*a3^2*a2^2*a1^2 + 108*a6^5*a5*a4^6*a3^2*a2^2*a1^2 - 432*a6^4*a5^2*a4^6*a3^2*a2^2*a1^2 + 144*a6^3*a5^3*a4^6*a3^2*a2^2*a1^2 - 432*a6^2*a5^4*a4^6*a3^2*a2^2*a1^2 + 108*a6*a5^5*a4^6*a3^2*a2^2*a1^2 + 24*a5^6*a4^6*a3^2*a2^2*a1^2 - 28*a6^6*a5^5*a3^3*a2^2*a1^2 - 28*a6^5*a5^6*a3^3*a2^2*a1^2 + 36*a6^6*a5^4*a4*a3^3*a2^2*a1^2 + 144*a6^5*a5^5*a4*a3^3*a2^2*a1^2 + 36*a6^4*a5^6*a4*a3^3*a2^2*a1^2 + 144*a6^6*a5^3*a4^2*a3^3*a2^2*a1^2 + 756*a6^5*a5^4*a4^2*a3^3*a2^2*a1^2 + 756*a6^4*a5^5*a4^2*a3^3*a2^2*a1^2 + 144*a6^3*a5^6*a4^2*a3^3*a2^2*a1^2 + 144*a6^6*a5^2*a4^3*a3^3*a2^2*a1^2 - 768*a6^5*a5^3*a4^3*a3^3*a2^2*a1^2 - 1192*a6^4*a5^4*a4^3*a3^3*a2^2*a1^2 - 768*a6^3*a5^5*a4^3*a3^3*a2^2*a1^2 + 144*a6^2*a5^6*a4^3*a3^3*a2^2*a1^2 + 36*a6^6*a5*a4^4*a3^3*a2^2*a1^2 + 756*a6^5*a5^2*a4^4*a3^3*a2^2*a1^2 - 1192*a6^4*a5^3*a4^4*a3^3*a2^2*a1^2 - 1192*a6^3*a5^4*a4^4*a3^3*a2^2*a1^2 + 756*a6^2*a5^5*a4^4*a3^3*a2^2*a1^2 + 36*a6*a5^6*a4^4*a3^3*a2^2*a1^2 - 28*a6^6*a4^5*a3^3*a2^2*a1^2 + 144*a6^5*a5*a4^5*a3^3*a2^2*a1^2 + 756*a6^4*a5^2*a4^5*a3^3*a2^2*a1^2 - 768*a6^3*a5^3*a4^5*a3^3*a2^2*a1^2 + 756*a6^2*a5^4*a4^5*a3^3*a2^2*a1^2 + 144*a6*a5^5*a4^5*a3^3*a2^2*a1^2 - 28*a5^6*a4^5*a3^3*a2^2*a1^2 - 28*a6^5*a4^6*a3^3*a2^2*a1^2 + 36*a6^4*a5*a4^6*a3^3*a2^2*a1^2 + 144*a6^3*a5^2*a4^6*a3^3*a2^2*a1^2 + 144*a6^2*a5^3*a4^6*a3^3*a2^2*a1^2 + 36*a6*a5^4*a4^6*a3^3*a2^2*a1^2 - 28*a5^5*a4^6*a3^3*a2^2*a1^2 + 32*a6^6*a5^4*a3^4*a2^2*a1^2 + 32*a6^4*a5^6*a3^4*a2^2*a1^2 + 36*a6^6*a5^3*a4*a3^4*a2^2*a1^2 - 408*a6^5*a5^4*a4*a3^4*a2^2*a1^2 - 408*a6^4*a5^5*a4*a3^4*a2^2*a1^2 + 36*a6^3*a5^6*a4*a3^4*a2^2*a1^2 - 432*a6^6*a5^2*a4^2*a3^4*a2^2*a1^2 + 756*a6^5*a5^3*a4^2*a3^4*a2^2*a1^2 + 792*a6^4*a5^4*a4^2*a3^4*a2^2*a1^2 + 756*a6^3*a5^5*a4^2*a3^4*a2^2*a1^2 - 432*a6^2*a5^6*a4^2*a3^4*a2^2*a1^2 + 36*a6^6*a5*a4^3*a3^4*a2^2*a1^2 + 756*a6^5*a5^2*a4^3*a3^4*a2^2*a1^2 - 1192*a6^4*a5^3*a4^3*a3^4*a2^2*a1^2 - 1192*a6^3*a5^4*a4^3*a3^4*a2^2*a1^2 + 756*a6^2*a5^5*a4^3*a3^4*a2^2*a1^2 + 36*a6*a5^6*a4^3*a3^4*a2^2*a1^2 + 32*a6^6*a4^4*a3^4*a2^2*a1^2 - 408*a6^5*a5*a4^4*a3^4*a2^2*a1^2 + 792*a6^4*a5^2*a4^4*a3^4*a2^2*a1^2 - 1192*a6^3*a5^3*a4^4*a3^4*a2^2*a1^2 + 792*a6^2*a5^4*a4^4*a3^4*a2^2*a1^2 - 408*a6*a5^5*a4^4*a3^4*a2^2*a1^2 + 32*a5^6*a4^4*a3^4*a2^2*a1^2 - 408*a6^4*a5*a4^5*a3^4*a2^2*a1^2 + 756*a6^3*a5^2*a4^5*a3^4*a2^2*a1^2 + 756*a6^2*a5^3*a4^5*a3^4*a2^2*a1^2 - 408*a6*a5^4*a4^5*a3^4*a2^2*a1^2 + 32*a6^4*a4^6*a3^4*a2^2*a1^2 + 36*a6^3*a5*a4^6*a3^4*a2^2*a1^2 - 432*a6^2*a5^2*a4^6*a3^4*a2^2*a1^2 + 36*a6*a5^3*a4^6*a3^4*a2^2*a1^2 + 32*a5^4*a4^6*a3^4*a2^2*a1^2 - 28*a6^6*a5^3*a3^5*a2^2*a1^2 - 28*a6^3*a5^6*a3^5*a2^2*a1^2 + 108*a6^6*a5^2*a4*a3^5*a2^2*a1^2 + 144*a6^5*a5^3*a4*a3^5*a2^2*a1^2 - 408*a6^4*a5^4*a4*a3^5*a2^2*a1^2 + 144*a6^3*a5^5*a4*a3^5*a2^2*a1^2 + 108*a6^2*a5^6*a4*a3^5*a2^2*a1^2 + 108*a6^6*a5*a4^2*a3^5*a2^2*a1^2 - 1296*a6^5*a5^2*a4^2*a3^5*a2^2*a1^2 + 756*a6^4*a5^3*a4^2*a3^5*a2^2*a1^2 + 756*a6^3*a5^4*a4^2*a3^5*a2^2*a1^2 - 1296*a6^2*a5^5*a4^2*a3^5*a2^2*a1^2 + 108*a6*a5^6*a4^2*a3^5*a2^2*a1^2 - 28*a6^6*a4^3*a3^5*a2^2*a1^2 + 144*a6^5*a5*a4^3*a3^5*a2^2*a1^2 + 756*a6^4*a5^2*a4^3*a3^5*a2^2*a1^2 - 768*a6^3*a5^3*a4^3*a3^5*a2^2*a1^2 + 756*a6^2*a5^4*a4^3*a3^5*a2^2*a1^2 + 144*a6*a5^5*a4^3*a3^5*a2^2*a1^2 - 28*a5^6*a4^3*a3^5*a2^2*a1^2 - 408*a6^4*a5*a4^4*a3^5*a2^2*a1^2 + 756*a6^3*a5^2*a4^4*a3^5*a2^2*a1^2 + 756*a6^2*a5^3*a4^4*a3^5*a2^2*a1^2 - 408*a6*a5^4*a4^4*a3^5*a2^2*a1^2 + 144*a6^3*a5*a4^5*a3^5*a2^2*a1^2 - 1296*a6^2*a5^2*a4^5*a3^5*a2^2*a1^2 + 144*a6*a5^3*a4^5*a3^5*a2^2*a1^2 - 28*a6^3*a4^6*a3^5*a2^2*a1^2 + 108*a6^2*a5*a4^6*a3^5*a2^2*a1^2 + 108*a6*a5^2*a4^6*a3^5*a2^2*a1^2 - 28*a5^3*a4^6*a3^5*a2^2*a1^2 + 24*a6^6*a5^2*a3^6*a2^2*a1^2 - 28*a6^5*a5^3*a3^6*a2^2*a1^2 + 32*a6^4*a5^4*a3^6*a2^2*a1^2 - 28*a6^3*a5^5*a3^6*a2^2*a1^2 + 24*a6^2*a5^6*a3^6*a2^2*a1^2 - 24*a6^6*a5*a4*a3^6*a2^2*a1^2 + 108*a6^5*a5^2*a4*a3^6*a2^2*a1^2 + 36*a6^4*a5^3*a4*a3^6*a2^2*a1^2 + 36*a6^3*a5^4*a4*a3^6*a2^2*a1^2 + 108*a6^2*a5^5*a4*a3^6*a2^2*a1^2 - 24*a6*a5^6*a4*a3^6*a2^2*a1^2 + 24*a6^6*a4^2*a3^6*a2^2*a1^2 + 108*a6^5*a5*a4^2*a3^6*a2^2*a1^2 - 432*a6^4*a5^2*a4^2*a3^6*a2^2*a1^2 + 144*a6^3*a5^3*a4^2*a3^6*a2^2*a1^2 - 432*a6^2*a5^4*a4^2*a3^6*a2^2*a1^2 + 108*a6*a5^5*a4^2*a3^6*a2^2*a1^2 + 24*a5^6*a4^2*a3^6*a2^2*a1^2 - 28*a6^5*a4^3*a3^6*a2^2*a1^2 + 36*a6^4*a5*a4^3*a3^6*a2^2*a1^2 + 144*a6^3*a5^2*a4^3*a3^6*a2^2*a1^2 + 144*a6^2*a5^3*a4^3*a3^6*a2^2*a1^2 + 36*a6*a5^4*a4^3*a3^6*a2^2*a1^2 - 28*a5^5*a4^3*a3^6*a2^2*a1^2 + 32*a6^4*a4^4*a3^6*a2^2*a1^2 + 36*a6^3*a5*a4^4*a3^6*a2^2*a1^2 - 432*a6^2*a5^2*a4^4*a3^6*a2^2*a1^2 + 36*a6*a5^3*a4^4*a3^6*a2^2*a1^2 + 32*a5^4*a4^4*a3^6*a2^2*a1^2 - 28*a6^3*a4^5*a3^6*a2^2*a1^2 + 108*a6^2*a5*a4^5*a3^6*a2^2*a1^2 + 108*a6*a5^2*a4^5*a3^6*a2^2*a1^2 - 28*a5^3*a4^5*a3^6*a2^2*a1^2 + 24*a6^2*a4^6*a3^6*a2^2*a1^2 - 24*a6*a5*a4^6*a3^6*a2^2*a1^2 + 24*a5^2*a4^6*a3^6*a2^2*a1^2 - 4*a6^6*a5^6*a4*a2^3*a1^2 - 28*a6^6*a5^5*a4^2*a2^3*a1^2 - 28*a6^5*a5^6*a4^2*a2^3*a1^2 - 4*a6^6*a5^4*a4^3*a2^3*a1^2 + 32*a6^5*a5^5*a4^3*a2^3*a1^2 - 4*a6^4*a5^6*a4^3*a2^3*a1^2 - 4*a6^6*a5^3*a4^4*a2^3*a1^2 + 36*a6^5*a5^4*a4^4*a2^3*a1^2 + 36*a6^4*a5^5*a4^4*a2^3*a1^2 - 4*a6^3*a5^6*a4^4*a2^3*a1^2 - 28*a6^6*a5^2*a4^5*a2^3*a1^2 + 32*a6^5*a5^3*a4^5*a2^3*a1^2 + 36*a6^4*a5^4*a4^5*a2^3*a1^2 + 32*a6^3*a5^5*a4^5*a2^3*a1^2 - 28*a6^2*a5^6*a4^5*a2^3*a1^2 - 4*a6^6*a5*a4^6*a2^3*a1^2 - 28*a6^5*a5^2*a4^6*a2^3*a1^2 - 4*a6^4*a5^3*a4^6*a2^3*a1^2 - 4*a6^3*a5^4*a4^6*a2^3*a1^2 - 28*a6^2*a5^5*a4^6*a2^3*a1^2 - 4*a6*a5^6*a4^6*a2^3*a1^2 - 4*a6^6*a5^6*a3*a2^3*a1^2 - 48*a6^6*a5^5*a4*a3*a2^3*a1^2 - 48*a6^5*a5^6*a4*a3*a2^3*a1^2 + 36*a6^6*a5^4*a4^2*a3*a2^3*a1^2 + 144*a6^5*a5^5*a4^2*a3*a2^3*a1^2 + 36*a6^4*a5^6*a4^2*a3*a2^3*a1^2 - 96*a6^6*a5^3*a4^3*a3*a2^3*a1^2 - 136*a6^5*a5^4*a4^3*a3*a2^3*a1^2 - 136*a6^4*a5^5*a4^3*a3*a2^3*a1^2 - 96*a6^3*a5^6*a4^3*a3*a2^3*a1^2 + 36*a6^6*a5^2*a4^4*a3*a2^3*a1^2 - 136*a6^5*a5^3*a4^4*a3*a2^3*a1^2 + 756*a6^4*a5^4*a4^4*a3*a2^3*a1^2 - 136*a6^3*a5^5*a4^4*a3*a2^3*a1^2 + 36*a6^2*a5^6*a4^4*a3*a2^3*a1^2 - 48*a6^6*a5*a4^5*a3*a2^3*a1^2 + 144*a6^5*a5^2*a4^5*a3*a2^3*a1^2 - 136*a6^4*a5^3*a4^5*a3*a2^3*a1^2 - 136*a6^3*a5^4*a4^5*a3*a2^3*a1^2 + 144*a6^2*a5^5*a4^5*a3*a2^3*a1^2 - 48*a6*a5^6*a4^5*a3*a2^3*a1^2 - 4*a6^6*a4^6*a3*a2^3*a1^2 - 48*a6^5*a5*a4^6*a3*a2^3*a1^2 + 36*a6^4*a5^2*a4^6*a3*a2^3*a1^2 - 96*a6^3*a5^3*a4^6*a3*a2^3*a1^2 + 36*a6^2*a5^4*a4^6*a3*a2^3*a1^2 - 48*a6*a5^5*a4^6*a3*a2^3*a1^2 - 4*a5^6*a4^6*a3*a2^3*a1^2 - 28*a6^6*a5^5*a3^2*a2^3*a1^2 - 28*a6^5*a5^6*a3^2*a2^3*a1^2 + 36*a6^6*a5^4*a4*a3^2*a2^3*a1^2 + 144*a6^5*a5^5*a4*a3^2*a2^3*a1^2 + 36*a6^4*a5^6*a4*a3^2*a2^3*a1^2 + 144*a6^6*a5^3*a4^2*a3^2*a2^3*a1^2 + 756*a6^5*a5^4*a4^2*a3^2*a2^3*a1^2 + 756*a6^4*a5^5*a4^2*a3^2*a2^3*a1^2 + 144*a6^3*a5^6*a4^2*a3^2*a2^3*a1^2 + 144*a6^6*a5^2*a4^3*a3^2*a2^3*a1^2 - 768*a6^5*a5^3*a4^3*a3^2*a2^3*a1^2 - 1192*a6^4*a5^4*a4^3*a3^2*a2^3*a1^2 - 768*a6^3*a5^5*a4^3*a3^2*a2^3*a1^2 + 144*a6^2*a5^6*a4^3*a3^2*a2^3*a1^2 + 36*a6^6*a5*a4^4*a3^2*a2^3*a1^2 + 756*a6^5*a5^2*a4^4*a3^2*a2^3*a1^2 - 1192*a6^4*a5^3*a4^4*a3^2*a2^3*a1^2 - 1192*a6^3*a5^4*a4^4*a3^2*a2^3*a1^2 + 756*a6^2*a5^5*a4^4*a3^2*a2^3*a1^2 + 36*a6*a5^6*a4^4*a3^2*a2^3*a1^2 - 28*a6^6*a4^5*a3^2*a2^3*a1^2 + 144*a6^5*a5*a4^5*a3^2*a2^3*a1^2 + 756*a6^4*a5^2*a4^5*a3^2*a2^3*a1^2 - 768*a6^3*a5^3*a4^5*a3^2*a2^3*a1^2 + 756*a6^2*a5^4*a4^5*a3^2*a2^3*a1^2 + 144*a6*a5^5*a4^5*a3^2*a2^3*a1^2 - 28*a5^6*a4^5*a3^2*a2^3*a1^2 - 28*a6^5*a4^6*a3^2*a2^3*a1^2 + 36*a6^4*a5*a4^6*a3^2*a2^3*a1^2 + 144*a6^3*a5^2*a4^6*a3^2*a2^3*a1^2 + 144*a6^2*a5^3*a4^6*a3^2*a2^3*a1^2 + 36*a6*a5^4*a4^6*a3^2*a2^3*a1^2 - 28*a5^5*a4^6*a3^2*a2^3*a1^2 - 4*a6^6*a5^4*a3^3*a2^3*a1^2 + 32*a6^5*a5^5*a3^3*a2^3*a1^2 - 4*a6^4*a5^6*a3^3*a2^3*a1^2 - 96*a6^6*a5^3*a4*a3^3*a2^3*a1^2 - 136*a6^5*a5^4*a4*a3^3*a2^3*a1^2 - 136*a6^4*a5^5*a4*a3^3*a2^3*a1^2 - 96*a6^3*a5^6*a4*a3^3*a2^3*a1^2 + 144*a6^6*a5^2*a4^2*a3^3*a2^3*a1^2 - 768*a6^5*a5^3*a4^2*a3^3*a2^3*a1^2 - 1192*a6^4*a5^4*a4^2*a3^3*a2^3*a1^2 - 768*a6^3*a5^5*a4^2*a3^3*a2^3*a1^2 + 144*a6^2*a5^6*a4^2*a3^3*a2^3*a1^2 - 96*a6^6*a5*a4^3*a3^3*a2^3*a1^2 - 768*a6^5*a5^2*a4^3*a3^3*a2^3*a1^2 + 3024*a6^4*a5^3*a4^3*a3^3*a2^3*a1^2 + 3024*a6^3*a5^4*a4^3*a3^3*a2^3*a1^2 - 768*a6^2*a5^5*a4^3*a3^3*a2^3*a1^2 - 96*a6*a5^6*a4^3*a3^3*a2^3*a1^2 - 4*a6^6*a4^4*a3^3*a2^3*a1^2 - 136*a6^5*a5*a4^4*a3^3*a2^3*a1^2 - 1192*a6^4*a5^2*a4^4*a3^3*a2^3*a1^2 + 3024*a6^3*a5^3*a4^4*a3^3*a2^3*a1^2 - 1192*a6^2*a5^4*a4^4*a3^3*a2^3*a1^2 - 136*a6*a5^5*a4^4*a3^3*a2^3*a1^2 - 4*a5^6*a4^4*a3^3*a2^3*a1^2 + 32*a6^5*a4^5*a3^3*a2^3*a1^2 - 136*a6^4*a5*a4^5*a3^3*a2^3*a1^2 - 768*a6^3*a5^2*a4^5*a3^3*a2^3*a1^2 - 768*a6^2*a5^3*a4^5*a3^3*a2^3*a1^2 - 136*a6*a5^4*a4^5*a3^3*a2^3*a1^2 + 32*a5^5*a4^5*a3^3*a2^3*a1^2 - 4*a6^4*a4^6*a3^3*a2^3*a1^2 - 96*a6^3*a5*a4^6*a3^3*a2^3*a1^2 + 144*a6^2*a5^2*a4^6*a3^3*a2^3*a1^2 - 96*a6*a5^3*a4^6*a3^3*a2^3*a1^2 - 4*a5^4*a4^6*a3^3*a2^3*a1^2 - 4*a6^6*a5^3*a3^4*a2^3*a1^2 + 36*a6^5*a5^4*a3^4*a2^3*a1^2 + 36*a6^4*a5^5*a3^4*a2^3*a1^2 - 4*a6^3*a5^6*a3^4*a2^3*a1^2 + 36*a6^6*a5^2*a4*a3^4*a2^3*a1^2 - 136*a6^5*a5^3*a4*a3^4*a2^3*a1^2 + 756*a6^4*a5^4*a4*a3^4*a2^3*a1^2 - 136*a6^3*a5^5*a4*a3^4*a2^3*a1^2 + 36*a6^2*a5^6*a4*a3^4*a2^3*a1^2 + 36*a6^6*a5*a4^2*a3^4*a2^3*a1^2 + 756*a6^5*a5^2*a4^2*a3^4*a2^3*a1^2 - 1192*a6^4*a5^3*a4^2*a3^4*a2^3*a1^2 - 1192*a6^3*a5^4*a4^2*a3^4*a2^3*a1^2 + 756*a6^2*a5^5*a4^2*a3^4*a2^3*a1^2 + 36*a6*a5^6*a4^2*a3^4*a2^3*a1^2 - 4*a6^6*a4^3*a3^4*a2^3*a1^2 - 136*a6^5*a5*a4^3*a3^4*a2^3*a1^2 - 1192*a6^4*a5^2*a4^3*a3^4*a2^3*a1^2 + 3024*a6^3*a5^3*a4^3*a3^4*a2^3*a1^2 - 1192*a6^2*a5^4*a4^3*a3^4*a2^3*a1^2 - 136*a6*a5^5*a4^3*a3^4*a2^3*a1^2 - 4*a5^6*a4^3*a3^4*a2^3*a1^2 + 36*a6^5*a4^4*a3^4*a2^3*a1^2 + 756*a6^4*a5*a4^4*a3^4*a2^3*a1^2 - 1192*a6^3*a5^2*a4^4*a3^4*a2^3*a1^2 - 1192*a6^2*a5^3*a4^4*a3^4*a2^3*a1^2 + 756*a6*a5^4*a4^4*a3^4*a2^3*a1^2 + 36*a5^5*a4^4*a3^4*a2^3*a1^2 + 36*a6^4*a4^5*a3^4*a2^3*a1^2 - 136*a6^3*a5*a4^5*a3^4*a2^3*a1^2 + 756*a6^2*a5^2*a4^5*a3^4*a2^3*a1^2 - 136*a6*a5^3*a4^5*a3^4*a2^3*a1^2 + 36*a5^4*a4^5*a3^4*a2^3*a1^2 - 4*a6^3*a4^6*a3^4*a2^3*a1^2 + 36*a6^2*a5*a4^6*a3^4*a2^3*a1^2 + 36*a6*a5^2*a4^6*a3^4*a2^3*a1^2 - 4*a5^3*a4^6*a3^4*a2^3*a1^2 - 28*a6^6*a5^2*a3^5*a2^3*a1^2 + 32*a6^5*a5^3*a3^5*a2^3*a1^2 + 36*a6^4*a5^4*a3^5*a2^3*a1^2 + 32*a6^3*a5^5*a3^5*a2^3*a1^2 - 28*a6^2*a5^6*a3^5*a2^3*a1^2 - 48*a6^6*a5*a4*a3^5*a2^3*a1^2 + 144*a6^5*a5^2*a4*a3^5*a2^3*a1^2 - 136*a6^4*a5^3*a4*a3^5*a2^3*a1^2 - 136*a6^3*a5^4*a4*a3^5*a2^3*a1^2 + 144*a6^2*a5^5*a4*a3^5*a2^3*a1^2 - 48*a6*a5^6*a4*a3^5*a2^3*a1^2 - 28*a6^6*a4^2*a3^5*a2^3*a1^2 + 144*a6^5*a5*a4^2*a3^5*a2^3*a1^2 + 756*a6^4*a5^2*a4^2*a3^5*a2^3*a1^2 - 768*a6^3*a5^3*a4^2*a3^5*a2^3*a1^2 + 756*a6^2*a5^4*a4^2*a3^5*a2^3*a1^2 + 144*a6*a5^5*a4^2*a3^5*a2^3*a1^2 - 28*a5^6*a4^2*a3^5*a2^3*a1^2 + 32*a6^5*a4^3*a3^5*a2^3*a1^2 - 136*a6^4*a5*a4^3*a3^5*a2^3*a1^2 - 768*a6^3*a5^2*a4^3*a3^5*a2^3*a1^2 - 768*a6^2*a5^3*a4^3*a3^5*a2^3*a1^2 - 136*a6*a5^4*a4^3*a3^5*a2^3*a1^2 + 32*a5^5*a4^3*a3^5*a2^3*a1^2 + 36*a6^4*a4^4*a3^5*a2^3*a1^2 - 136*a6^3*a5*a4^4*a3^5*a2^3*a1^2 + 756*a6^2*a5^2*a4^4*a3^5*a2^3*a1^2 - 136*a6*a5^3*a4^4*a3^5*a2^3*a1^2 + 36*a5^4*a4^4*a3^5*a2^3*a1^2 + 32*a6^3*a4^5*a3^5*a2^3*a1^2 + 144*a6^2*a5*a4^5*a3^5*a2^3*a1^2 + 144*a6*a5^2*a4^5*a3^5*a2^3*a1^2 + 32*a5^3*a4^5*a3^5*a2^3*a1^2 - 28*a6^2*a4^6*a3^5*a2^3*a1^2 - 48*a6*a5*a4^6*a3^5*a2^3*a1^2 - 28*a5^2*a4^6*a3^5*a2^3*a1^2 - 4*a6^6*a5*a3^6*a2^3*a1^2 - 28*a6^5*a5^2*a3^6*a2^3*a1^2 - 4*a6^4*a5^3*a3^6*a2^3*a1^2 - 4*a6^3*a5^4*a3^6*a2^3*a1^2 - 28*a6^2*a5^5*a3^6*a2^3*a1^2 - 4*a6*a5^6*a3^6*a2^3*a1^2 - 4*a6^6*a4*a3^6*a2^3*a1^2 - 48*a6^5*a5*a4*a3^6*a2^3*a1^2 + 36*a6^4*a5^2*a4*a3^6*a2^3*a1^2 - 96*a6^3*a5^3*a4*a3^6*a2^3*a1^2 + 36*a6^2*a5^4*a4*a3^6*a2^3*a1^2 - 48*a6*a5^5*a4*a3^6*a2^3*a1^2 - 4*a5^6*a4*a3^6*a2^3*a1^2 - 28*a6^5*a4^2*a3^6*a2^3*a1^2 + 36*a6^4*a5*a4^2*a3^6*a2^3*a1^2 + 144*a6^3*a5^2*a4^2*a3^6*a2^3*a1^2 + 144*a6^2*a5^3*a4^2*a3^6*a2^3*a1^2 + 36*a6*a5^4*a4^2*a3^6*a2^3*a1^2 - 28*a5^5*a4^2*a3^6*a2^3*a1^2 - 4*a6^4*a4^3*a3^6*a2^3*a1^2 - 96*a6^3*a5*a4^3*a3^6*a2^3*a1^2 + 144*a6^2*a5^2*a4^3*a3^6*a2^3*a1^2 - 96*a6*a5^3*a4^3*a3^6*a2^3*a1^2 - 4*a5^4*a4^3*a3^6*a2^3*a1^2 - 4*a6^3*a4^4*a3^6*a2^3*a1^2 + 36*a6^2*a5*a4^4*a3^6*a2^3*a1^2 + 36*a6*a5^2*a4^4*a3^6*a2^3*a1^2 - 4*a5^3*a4^4*a3^6*a2^3*a1^2 - 28*a6^2*a4^5*a3^6*a2^3*a1^2 - 48*a6*a5*a4^5*a3^6*a2^3*a1^2 - 28*a5^2*a4^5*a3^6*a2^3*a1^2 - 4*a6*a4^6*a3^6*a2^3*a1^2 - 4*a5*a4^6*a3^6*a2^3*a1^2 + 8*a6^6*a5^6*a2^4*a1^2 + 2*a6^6*a5^5*a4*a2^4*a1^2 + 2*a6^5*a5^6*a4*a2^4*a1^2 + 32*a6^6*a5^4*a4^2*a2^4*a1^2 + 32*a6^4*a5^6*a4^2*a2^4*a1^2 - 4*a6^6*a5^3*a4^3*a2^4*a1^2 + 36*a6^5*a5^4*a4^3*a2^4*a1^2 + 36*a6^4*a5^5*a4^3*a2^4*a1^2 - 4*a6^3*a5^6*a4^3*a2^4*a1^2 + 32*a6^6*a5^2*a4^4*a2^4*a1^2 + 36*a6^5*a5^3*a4^4*a2^4*a1^2 - 432*a6^4*a5^4*a4^4*a2^4*a1^2 + 36*a6^3*a5^5*a4^4*a2^4*a1^2 + 32*a6^2*a5^6*a4^4*a2^4*a1^2 + 2*a6^6*a5*a4^5*a2^4*a1^2 + 36*a6^4*a5^3*a4^5*a2^4*a1^2 + 36*a6^3*a5^4*a4^5*a2^4*a1^2 + 2*a6*a5^6*a4^5*a2^4*a1^2 + 8*a6^6*a4^6*a2^4*a1^2 + 2*a6^5*a5*a4^6*a2^4*a1^2 + 32*a6^4*a5^2*a4^6*a2^4*a1^2 - 4*a6^3*a5^3*a4^6*a2^4*a1^2 + 32*a6^2*a5^4*a4^6*a2^4*a1^2 + 2*a6*a5^5*a4^6*a2^4*a1^2 + 8*a5^6*a4^6*a2^4*a1^2 + 2*a6^6*a5^5*a3*a2^4*a1^2 + 2*a6^5*a5^6*a3*a2^4*a1^2 + 120*a6^5*a5^5*a4*a3*a2^4*a1^2 + 36*a6^6*a5^3*a4^2*a3*a2^4*a1^2 - 408*a6^5*a5^4*a4^2*a3*a2^4*a1^2 - 408*a6^4*a5^5*a4^2*a3*a2^4*a1^2 + 36*a6^3*a5^6*a4^2*a3*a2^4*a1^2 + 36*a6^6*a5^2*a4^3*a3*a2^4*a1^2 - 136*a6^5*a5^3*a4^3*a3*a2^4*a1^2 + 756*a6^4*a5^4*a4^3*a3*a2^4*a1^2 - 136*a6^3*a5^5*a4^3*a3*a2^4*a1^2 + 36*a6^2*a5^6*a4^3*a3*a2^4*a1^2 - 408*a6^5*a5^2*a4^4*a3*a2^4*a1^2 + 756*a6^4*a5^3*a4^4*a3*a2^4*a1^2 + 756*a6^3*a5^4*a4^4*a3*a2^4*a1^2 - 408*a6^2*a5^5*a4^4*a3*a2^4*a1^2 + 2*a6^6*a4^5*a3*a2^4*a1^2 + 120*a6^5*a5*a4^5*a3*a2^4*a1^2 - 408*a6^4*a5^2*a4^5*a3*a2^4*a1^2 - 136*a6^3*a5^3*a4^5*a3*a2^4*a1^2 - 408*a6^2*a5^4*a4^5*a3*a2^4*a1^2 + 120*a6*a5^5*a4^5*a3*a2^4*a1^2 + 2*a5^6*a4^5*a3*a2^4*a1^2 + 2*a6^5*a4^6*a3*a2^4*a1^2 + 36*a6^3*a5^2*a4^6*a3*a2^4*a1^2 + 36*a6^2*a5^3*a4^6*a3*a2^4*a1^2 + 2*a5^5*a4^6*a3*a2^4*a1^2 + 32*a6^6*a5^4*a3^2*a2^4*a1^2 + 32*a6^4*a5^6*a3^2*a2^4*a1^2 + 36*a6^6*a5^3*a4*a3^2*a2^4*a1^2 - 408*a6^5*a5^4*a4*a3^2*a2^4*a1^2 - 408*a6^4*a5^5*a4*a3^2*a2^4*a1^2 + 36*a6^3*a5^6*a4*a3^2*a2^4*a1^2 - 432*a6^6*a5^2*a4^2*a3^2*a2^4*a1^2 + 756*a6^5*a5^3*a4^2*a3^2*a2^4*a1^2 + 792*a6^4*a5^4*a4^2*a3^2*a2^4*a1^2 + 756*a6^3*a5^5*a4^2*a3^2*a2^4*a1^2 - 432*a6^2*a5^6*a4^2*a3^2*a2^4*a1^2 + 36*a6^6*a5*a4^3*a3^2*a2^4*a1^2 + 756*a6^5*a5^2*a4^3*a3^2*a2^4*a1^2 - 1192*a6^4*a5^3*a4^3*a3^2*a2^4*a1^2 - 1192*a6^3*a5^4*a4^3*a3^2*a2^4*a1^2 + 756*a6^2*a5^5*a4^3*a3^2*a2^4*a1^2 + 36*a6*a5^6*a4^3*a3^2*a2^4*a1^2 + 32*a6^6*a4^4*a3^2*a2^4*a1^2 - 408*a6^5*a5*a4^4*a3^2*a2^4*a1^2 + 792*a6^4*a5^2*a4^4*a3^2*a2^4*a1^2 - 1192*a6^3*a5^3*a4^4*a3^2*a2^4*a1^2 + 792*a6^2*a5^4*a4^4*a3^2*a2^4*a1^2 - 408*a6*a5^5*a4^4*a3^2*a2^4*a1^2 + 32*a5^6*a4^4*a3^2*a2^4*a1^2 - 408*a6^4*a5*a4^5*a3^2*a2^4*a1^2 + 756*a6^3*a5^2*a4^5*a3^2*a2^4*a1^2 + 756*a6^2*a5^3*a4^5*a3^2*a2^4*a1^2 - 408*a6*a5^4*a4^5*a3^2*a2^4*a1^2 + 32*a6^4*a4^6*a3^2*a2^4*a1^2 + 36*a6^3*a5*a4^6*a3^2*a2^4*a1^2 - 432*a6^2*a5^2*a4^6*a3^2*a2^4*a1^2 + 36*a6*a5^3*a4^6*a3^2*a2^4*a1^2 + 32*a5^4*a4^6*a3^2*a2^4*a1^2 - 4*a6^6*a5^3*a3^3*a2^4*a1^2 + 36*a6^5*a5^4*a3^3*a2^4*a1^2 + 36*a6^4*a5^5*a3^3*a2^4*a1^2 - 4*a6^3*a5^6*a3^3*a2^4*a1^2 + 36*a6^6*a5^2*a4*a3^3*a2^4*a1^2 - 136*a6^5*a5^3*a4*a3^3*a2^4*a1^2 + 756*a6^4*a5^4*a4*a3^3*a2^4*a1^2 - 136*a6^3*a5^5*a4*a3^3*a2^4*a1^2 + 36*a6^2*a5^6*a4*a3^3*a2^4*a1^2 + 36*a6^6*a5*a4^2*a3^3*a2^4*a1^2 + 756*a6^5*a5^2*a4^2*a3^3*a2^4*a1^2 - 1192*a6^4*a5^3*a4^2*a3^3*a2^4*a1^2 - 1192*a6^3*a5^4*a4^2*a3^3*a2^4*a1^2 + 756*a6^2*a5^5*a4^2*a3^3*a2^4*a1^2 + 36*a6*a5^6*a4^2*a3^3*a2^4*a1^2 - 4*a6^6*a4^3*a3^3*a2^4*a1^2 - 136*a6^5*a5*a4^3*a3^3*a2^4*a1^2 - 1192*a6^4*a5^2*a4^3*a3^3*a2^4*a1^2 + 3024*a6^3*a5^3*a4^3*a3^3*a2^4*a1^2 - 1192*a6^2*a5^4*a4^3*a3^3*a2^4*a1^2 - 136*a6*a5^5*a4^3*a3^3*a2^4*a1^2 - 4*a5^6*a4^3*a3^3*a2^4*a1^2 + 36*a6^5*a4^4*a3^3*a2^4*a1^2 + 756*a6^4*a5*a4^4*a3^3*a2^4*a1^2 - 1192*a6^3*a5^2*a4^4*a3^3*a2^4*a1^2 - 1192*a6^2*a5^3*a4^4*a3^3*a2^4*a1^2 + 756*a6*a5^4*a4^4*a3^3*a2^4*a1^2 + 36*a5^5*a4^4*a3^3*a2^4*a1^2 + 36*a6^4*a4^5*a3^3*a2^4*a1^2 - 136*a6^3*a5*a4^5*a3^3*a2^4*a1^2 + 756*a6^2*a5^2*a4^5*a3^3*a2^4*a1^2 - 136*a6*a5^3*a4^5*a3^3*a2^4*a1^2 + 36*a5^4*a4^5*a3^3*a2^4*a1^2 - 4*a6^3*a4^6*a3^3*a2^4*a1^2 + 36*a6^2*a5*a4^6*a3^3*a2^4*a1^2 + 36*a6*a5^2*a4^6*a3^3*a2^4*a1^2 - 4*a5^3*a4^6*a3^3*a2^4*a1^2 + 32*a6^6*a5^2*a3^4*a2^4*a1^2 + 36*a6^5*a5^3*a3^4*a2^4*a1^2 - 432*a6^4*a5^4*a3^4*a2^4*a1^2 + 36*a6^3*a5^5*a3^4*a2^4*a1^2 + 32*a6^2*a5^6*a3^4*a2^4*a1^2 - 408*a6^5*a5^2*a4*a3^4*a2^4*a1^2 + 756*a6^4*a5^3*a4*a3^4*a2^4*a1^2 + 756*a6^3*a5^4*a4*a3^4*a2^4*a1^2 - 408*a6^2*a5^5*a4*a3^4*a2^4*a1^2 + 32*a6^6*a4^2*a3^4*a2^4*a1^2 - 408*a6^5*a5*a4^2*a3^4*a2^4*a1^2 + 792*a6^4*a5^2*a4^2*a3^4*a2^4*a1^2 - 1192*a6^3*a5^3*a4^2*a3^4*a2^4*a1^2 + 792*a6^2*a5^4*a4^2*a3^4*a2^4*a1^2 - 408*a6*a5^5*a4^2*a3^4*a2^4*a1^2 + 32*a5^6*a4^2*a3^4*a2^4*a1^2 + 36*a6^5*a4^3*a3^4*a2^4*a1^2 + 756*a6^4*a5*a4^3*a3^4*a2^4*a1^2 - 1192*a6^3*a5^2*a4^3*a3^4*a2^4*a1^2 - 1192*a6^2*a5^3*a4^3*a3^4*a2^4*a1^2 + 756*a6*a5^4*a4^3*a3^4*a2^4*a1^2 + 36*a5^5*a4^3*a3^4*a2^4*a1^2 - 432*a6^4*a4^4*a3^4*a2^4*a1^2 + 756*a6^3*a5*a4^4*a3^4*a2^4*a1^2 + 792*a6^2*a5^2*a4^4*a3^4*a2^4*a1^2 + 756*a6*a5^3*a4^4*a3^4*a2^4*a1^2 - 432*a5^4*a4^4*a3^4*a2^4*a1^2 + 36*a6^3*a4^5*a3^4*a2^4*a1^2 - 408*a6^2*a5*a4^5*a3^4*a2^4*a1^2 - 408*a6*a5^2*a4^5*a3^4*a2^4*a1^2 + 36*a5^3*a4^5*a3^4*a2^4*a1^2 + 32*a6^2*a4^6*a3^4*a2^4*a1^2 + 32*a5^2*a4^6*a3^4*a2^4*a1^2 + 2*a6^6*a5*a3^5*a2^4*a1^2 + 36*a6^4*a5^3*a3^5*a2^4*a1^2 + 36*a6^3*a5^4*a3^5*a2^4*a1^2 + 2*a6*a5^6*a3^5*a2^4*a1^2 + 2*a6^6*a4*a3^5*a2^4*a1^2 + 120*a6^5*a5*a4*a3^5*a2^4*a1^2 - 408*a6^4*a5^2*a4*a3^5*a2^4*a1^2 - 136*a6^3*a5^3*a4*a3^5*a2^4*a1^2 - 408*a6^2*a5^4*a4*a3^5*a2^4*a1^2 + 120*a6*a5^5*a4*a3^5*a2^4*a1^2 + 2*a5^6*a4*a3^5*a2^4*a1^2 - 408*a6^4*a5*a4^2*a3^5*a2^4*a1^2 + 756*a6^3*a5^2*a4^2*a3^5*a2^4*a1^2 + 756*a6^2*a5^3*a4^2*a3^5*a2^4*a1^2 - 408*a6*a5^4*a4^2*a3^5*a2^4*a1^2 + 36*a6^4*a4^3*a3^5*a2^4*a1^2 - 136*a6^3*a5*a4^3*a3^5*a2^4*a1^2 + 756*a6^2*a5^2*a4^3*a3^5*a2^4*a1^2 - 136*a6*a5^3*a4^3*a3^5*a2^4*a1^2 + 36*a5^4*a4^3*a3^5*a2^4*a1^2 + 36*a6^3*a4^4*a3^5*a2^4*a1^2 - 408*a6^2*a5*a4^4*a3^5*a2^4*a1^2 - 408*a6*a5^2*a4^4*a3^5*a2^4*a1^2 + 36*a5^3*a4^4*a3^5*a2^4*a1^2 + 120*a6*a5*a4^5*a3^5*a2^4*a1^2 + 2*a6*a4^6*a3^5*a2^4*a1^2 + 2*a5*a4^6*a3^5*a2^4*a1^2 + 8*a6^6*a3^6*a2^4*a1^2 + 2*a6^5*a5*a3^6*a2^4*a1^2 + 32*a6^4*a5^2*a3^6*a2^4*a1^2 - 4*a6^3*a5^3*a3^6*a2^4*a1^2 + 32*a6^2*a5^4*a3^6*a2^4*a1^2 + 2*a6*a5^5*a3^6*a2^4*a1^2 + 8*a5^6*a3^6*a2^4*a1^2 + 2*a6^5*a4*a3^6*a2^4*a1^2 + 36*a6^3*a5^2*a4*a3^6*a2^4*a1^2 + 36*a6^2*a5^3*a4*a3^6*a2^4*a1^2 + 2*a5^5*a4*a3^6*a2^4*a1^2 + 32*a6^4*a4^2*a3^6*a2^4*a1^2 + 36*a6^3*a5*a4^2*a3^6*a2^4*a1^2 - 432*a6^2*a5^2*a4^2*a3^6*a2^4*a1^2 + 36*a6*a5^3*a4^2*a3^6*a2^4*a1^2 + 32*a5^4*a4^2*a3^6*a2^4*a1^2 - 4*a6^3*a4^3*a3^6*a2^4*a1^2 + 36*a6^2*a5*a4^3*a3^6*a2^4*a1^2 + 36*a6*a5^2*a4^3*a3^6*a2^4*a1^2 - 4*a5^3*a4^3*a3^6*a2^4*a1^2 + 32*a6^2*a4^4*a3^6*a2^4*a1^2 + 32*a5^2*a4^4*a3^6*a2^4*a1^2 + 2*a6*a4^5*a3^6*a2^4*a1^2 + 2*a5*a4^5*a3^6*a2^4*a1^2 + 8*a4^6*a3^6*a2^4*a1^2 - 8*a6^6*a5^5*a2^5*a1^2 - 8*a6^5*a5^6*a2^5*a1^2 + 2*a6^6*a5^4*a4*a2^5*a1^2 + 2*a6^4*a5^6*a4*a2^5*a1^2 - 28*a6^6*a5^3*a4^2*a2^5*a1^2 - 28*a6^3*a5^6*a4^2*a2^5*a1^2 - 28*a6^6*a5^2*a4^3*a2^5*a1^2 + 32*a6^5*a5^3*a4^3*a2^5*a1^2 + 36*a6^4*a5^4*a4^3*a2^5*a1^2 + 32*a6^3*a5^5*a4^3*a2^5*a1^2 - 28*a6^2*a5^6*a4^3*a2^5*a1^2 + 2*a6^6*a5*a4^4*a2^5*a1^2 + 36*a6^4*a5^3*a4^4*a2^5*a1^2 + 36*a6^3*a5^4*a4^4*a2^5*a1^2 + 2*a6*a5^6*a4^4*a2^5*a1^2 - 8*a6^6*a4^5*a2^5*a1^2 + 32*a6^3*a5^3*a4^5*a2^5*a1^2 - 8*a5^6*a4^5*a2^5*a1^2 - 8*a6^5*a4^6*a2^5*a1^2 + 2*a6^4*a5*a4^6*a2^5*a1^2 - 28*a6^3*a5^2*a4^6*a2^5*a1^2 - 28*a6^2*a5^3*a4^6*a2^5*a1^2 + 2*a6*a5^4*a4^6*a2^5*a1^2 - 8*a5^5*a4^6*a2^5*a1^2 + 2*a6^6*a5^4*a3*a2^5*a1^2 + 2*a6^4*a5^6*a3*a2^5*a1^2 - 48*a6^6*a5^3*a4*a3*a2^5*a1^2 + 120*a6^5*a5^4*a4*a3*a2^5*a1^2 + 120*a6^4*a5^5*a4*a3*a2^5*a1^2 - 48*a6^3*a5^6*a4*a3*a2^5*a1^2 + 108*a6^6*a5^2*a4^2*a3*a2^5*a1^2 + 144*a6^5*a5^3*a4^2*a3*a2^5*a1^2 - 408*a6^4*a5^4*a4^2*a3*a2^5*a1^2 + 144*a6^3*a5^5*a4^2*a3*a2^5*a1^2 + 108*a6^2*a5^6*a4^2*a3*a2^5*a1^2 - 48*a6^6*a5*a4^3*a3*a2^5*a1^2 + 144*a6^5*a5^2*a4^3*a3*a2^5*a1^2 - 136*a6^4*a5^3*a4^3*a3*a2^5*a1^2 - 136*a6^3*a5^4*a4^3*a3*a2^5*a1^2 + 144*a6^2*a5^5*a4^3*a3*a2^5*a1^2 - 48*a6*a5^6*a4^3*a3*a2^5*a1^2 + 2*a6^6*a4^4*a3*a2^5*a1^2 + 120*a6^5*a5*a4^4*a3*a2^5*a1^2 - 408*a6^4*a5^2*a4^4*a3*a2^5*a1^2 - 136*a6^3*a5^3*a4^4*a3*a2^5*a1^2 - 408*a6^2*a5^4*a4^4*a3*a2^5*a1^2 + 120*a6*a5^5*a4^4*a3*a2^5*a1^2 + 2*a5^6*a4^4*a3*a2^5*a1^2 + 120*a6^4*a5*a4^5*a3*a2^5*a1^2 + 144*a6^3*a5^2*a4^5*a3*a2^5*a1^2 + 144*a6^2*a5^3*a4^5*a3*a2^5*a1^2 + 120*a6*a5^4*a4^5*a3*a2^5*a1^2 + 2*a6^4*a4^6*a3*a2^5*a1^2 - 48*a6^3*a5*a4^6*a3*a2^5*a1^2 + 108*a6^2*a5^2*a4^6*a3*a2^5*a1^2 - 48*a6*a5^3*a4^6*a3*a2^5*a1^2 + 2*a5^4*a4^6*a3*a2^5*a1^2 - 28*a6^6*a5^3*a3^2*a2^5*a1^2 - 28*a6^3*a5^6*a3^2*a2^5*a1^2 + 108*a6^6*a5^2*a4*a3^2*a2^5*a1^2 + 144*a6^5*a5^3*a4*a3^2*a2^5*a1^2 - 408*a6^4*a5^4*a4*a3^2*a2^5*a1^2 + 144*a6^3*a5^5*a4*a3^2*a2^5*a1^2 + 108*a6^2*a5^6*a4*a3^2*a2^5*a1^2 + 108*a6^6*a5*a4^2*a3^2*a2^5*a1^2 - 1296*a6^5*a5^2*a4^2*a3^2*a2^5*a1^2 + 756*a6^4*a5^3*a4^2*a3^2*a2^5*a1^2 + 756*a6^3*a5^4*a4^2*a3^2*a2^5*a1^2 - 1296*a6^2*a5^5*a4^2*a3^2*a2^5*a1^2 + 108*a6*a5^6*a4^2*a3^2*a2^5*a1^2 - 28*a6^6*a4^3*a3^2*a2^5*a1^2 + 144*a6^5*a5*a4^3*a3^2*a2^5*a1^2 + 756*a6^4*a5^2*a4^3*a3^2*a2^5*a1^2 - 768*a6^3*a5^3*a4^3*a3^2*a2^5*a1^2 + 756*a6^2*a5^4*a4^3*a3^2*a2^5*a1^2 + 144*a6*a5^5*a4^3*a3^2*a2^5*a1^2 - 28*a5^6*a4^3*a3^2*a2^5*a1^2 - 408*a6^4*a5*a4^4*a3^2*a2^5*a1^2 + 756*a6^3*a5^2*a4^4*a3^2*a2^5*a1^2 + 756*a6^2*a5^3*a4^4*a3^2*a2^5*a1^2 - 408*a6*a5^4*a4^4*a3^2*a2^5*a1^2 + 144*a6^3*a5*a4^5*a3^2*a2^5*a1^2 - 1296*a6^2*a5^2*a4^5*a3^2*a2^5*a1^2 + 144*a6*a5^3*a4^5*a3^2*a2^5*a1^2 - 28*a6^3*a4^6*a3^2*a2^5*a1^2 + 108*a6^2*a5*a4^6*a3^2*a2^5*a1^2 + 108*a6*a5^2*a4^6*a3^2*a2^5*a1^2 - 28*a5^3*a4^6*a3^2*a2^5*a1^2 - 28*a6^6*a5^2*a3^3*a2^5*a1^2 + 32*a6^5*a5^3*a3^3*a2^5*a1^2 + 36*a6^4*a5^4*a3^3*a2^5*a1^2 + 32*a6^3*a5^5*a3^3*a2^5*a1^2 - 28*a6^2*a5^6*a3^3*a2^5*a1^2 - 48*a6^6*a5*a4*a3^3*a2^5*a1^2 + 144*a6^5*a5^2*a4*a3^3*a2^5*a1^2 - 136*a6^4*a5^3*a4*a3^3*a2^5*a1^2 - 136*a6^3*a5^4*a4*a3^3*a2^5*a1^2 + 144*a6^2*a5^5*a4*a3^3*a2^5*a1^2 - 48*a6*a5^6*a4*a3^3*a2^5*a1^2 - 28*a6^6*a4^2*a3^3*a2^5*a1^2 + 144*a6^5*a5*a4^2*a3^3*a2^5*a1^2 + 756*a6^4*a5^2*a4^2*a3^3*a2^5*a1^2 - 768*a6^3*a5^3*a4^2*a3^3*a2^5*a1^2 + 756*a6^2*a5^4*a4^2*a3^3*a2^5*a1^2 + 144*a6*a5^5*a4^2*a3^3*a2^5*a1^2 - 28*a5^6*a4^2*a3^3*a2^5*a1^2 + 32*a6^5*a4^3*a3^3*a2^5*a1^2 - 136*a6^4*a5*a4^3*a3^3*a2^5*a1^2 - 768*a6^3*a5^2*a4^3*a3^3*a2^5*a1^2 - 768*a6^2*a5^3*a4^3*a3^3*a2^5*a1^2 - 136*a6*a5^4*a4^3*a3^3*a2^5*a1^2 + 32*a5^5*a4^3*a3^3*a2^5*a1^2 + 36*a6^4*a4^4*a3^3*a2^5*a1^2 - 136*a6^3*a5*a4^4*a3^3*a2^5*a1^2 + 756*a6^2*a5^2*a4^4*a3^3*a2^5*a1^2 - 136*a6*a5^3*a4^4*a3^3*a2^5*a1^2 + 36*a5^4*a4^4*a3^3*a2^5*a1^2 + 32*a6^3*a4^5*a3^3*a2^5*a1^2 + 144*a6^2*a5*a4^5*a3^3*a2^5*a1^2 + 144*a6*a5^2*a4^5*a3^3*a2^5*a1^2 + 32*a5^3*a4^5*a3^3*a2^5*a1^2 - 28*a6^2*a4^6*a3^3*a2^5*a1^2 - 48*a6*a5*a4^6*a3^3*a2^5*a1^2 - 28*a5^2*a4^6*a3^3*a2^5*a1^2 + 2*a6^6*a5*a3^4*a2^5*a1^2 + 36*a6^4*a5^3*a3^4*a2^5*a1^2 + 36*a6^3*a5^4*a3^4*a2^5*a1^2 + 2*a6*a5^6*a3^4*a2^5*a1^2 + 2*a6^6*a4*a3^4*a2^5*a1^2 + 120*a6^5*a5*a4*a3^4*a2^5*a1^2 - 408*a6^4*a5^2*a4*a3^4*a2^5*a1^2 - 136*a6^3*a5^3*a4*a3^4*a2^5*a1^2 - 408*a6^2*a5^4*a4*a3^4*a2^5*a1^2 + 120*a6*a5^5*a4*a3^4*a2^5*a1^2 + 2*a5^6*a4*a3^4*a2^5*a1^2 - 408*a6^4*a5*a4^2*a3^4*a2^5*a1^2 + 756*a6^3*a5^2*a4^2*a3^4*a2^5*a1^2 + 756*a6^2*a5^3*a4^2*a3^4*a2^5*a1^2 - 408*a6*a5^4*a4^2*a3^4*a2^5*a1^2 + 36*a6^4*a4^3*a3^4*a2^5*a1^2 - 136*a6^3*a5*a4^3*a3^4*a2^5*a1^2 + 756*a6^2*a5^2*a4^3*a3^4*a2^5*a1^2 - 136*a6*a5^3*a4^3*a3^4*a2^5*a1^2 + 36*a5^4*a4^3*a3^4*a2^5*a1^2 + 36*a6^3*a4^4*a3^4*a2^5*a1^2 - 408*a6^2*a5*a4^4*a3^4*a2^5*a1^2 - 408*a6*a5^2*a4^4*a3^4*a2^5*a1^2 + 36*a5^3*a4^4*a3^4*a2^5*a1^2 + 120*a6*a5*a4^5*a3^4*a2^5*a1^2 + 2*a6*a4^6*a3^4*a2^5*a1^2 + 2*a5*a4^6*a3^4*a2^5*a1^2 - 8*a6^6*a3^5*a2^5*a1^2 + 32*a6^3*a5^3*a3^5*a2^5*a1^2 - 8*a5^6*a3^5*a2^5*a1^2 + 120*a6^4*a5*a4*a3^5*a2^5*a1^2 + 144*a6^3*a5^2*a4*a3^5*a2^5*a1^2 + 144*a6^2*a5^3*a4*a3^5*a2^5*a1^2 + 120*a6*a5^4*a4*a3^5*a2^5*a1^2 + 144*a6^3*a5*a4^2*a3^5*a2^5*a1^2 - 1296*a6^2*a5^2*a4^2*a3^5*a2^5*a1^2 + 144*a6*a5^3*a4^2*a3^5*a2^5*a1^2 + 32*a6^3*a4^3*a3^5*a2^5*a1^2 + 144*a6^2*a5*a4^3*a3^5*a2^5*a1^2 + 144*a6*a5^2*a4^3*a3^5*a2^5*a1^2 + 32*a5^3*a4^3*a3^5*a2^5*a1^2 + 120*a6*a5*a4^4*a3^5*a2^5*a1^2 - 8*a4^6*a3^5*a2^5*a1^2 - 8*a6^5*a3^6*a2^5*a1^2 + 2*a6^4*a5*a3^6*a2^5*a1^2 - 28*a6^3*a5^2*a3^6*a2^5*a1^2 - 28*a6^2*a5^3*a3^6*a2^5*a1^2 + 2*a6*a5^4*a3^6*a2^5*a1^2 - 8*a5^5*a3^6*a2^5*a1^2 + 2*a6^4*a4*a3^6*a2^5*a1^2 - 48*a6^3*a5*a4*a3^6*a2^5*a1^2 + 108*a6^2*a5^2*a4*a3^6*a2^5*a1^2 - 48*a6*a5^3*a4*a3^6*a2^5*a1^2 + 2*a5^4*a4*a3^6*a2^5*a1^2 - 28*a6^3*a4^2*a3^6*a2^5*a1^2 + 108*a6^2*a5*a4^2*a3^6*a2^5*a1^2 + 108*a6*a5^2*a4^2*a3^6*a2^5*a1^2 - 28*a5^3*a4^2*a3^6*a2^5*a1^2 - 28*a6^2*a4^3*a3^6*a2^5*a1^2 - 48*a6*a5*a4^3*a3^6*a2^5*a1^2 - 28*a5^2*a4^3*a3^6*a2^5*a1^2 + 2*a6*a4^4*a3^6*a2^5*a1^2 + 2*a5*a4^4*a3^6*a2^5*a1^2 - 8*a4^5*a3^6*a2^5*a1^2 + 8*a6^6*a5^4*a2^6*a1^2 - 8*a6^5*a5^5*a2^6*a1^2 + 8*a6^4*a5^6*a2^6*a1^2 - 4*a6^6*a5^3*a4*a2^6*a1^2 + 2*a6^5*a5^4*a4*a2^6*a1^2 + 2*a6^4*a5^5*a4*a2^6*a1^2 - 4*a6^3*a5^6*a4*a2^6*a1^2 + 24*a6^6*a5^2*a4^2*a2^6*a1^2 - 28*a6^5*a5^3*a4^2*a2^6*a1^2 + 32*a6^4*a5^4*a4^2*a2^6*a1^2 - 28*a6^3*a5^5*a4^2*a2^6*a1^2 + 24*a6^2*a5^6*a4^2*a2^6*a1^2 - 4*a6^6*a5*a4^3*a2^6*a1^2 - 28*a6^5*a5^2*a4^3*a2^6*a1^2 - 4*a6^4*a5^3*a4^3*a2^6*a1^2 - 4*a6^3*a5^4*a4^3*a2^6*a1^2 - 28*a6^2*a5^5*a4^3*a2^6*a1^2 - 4*a6*a5^6*a4^3*a2^6*a1^2 + 8*a6^6*a4^4*a2^6*a1^2 + 2*a6^5*a5*a4^4*a2^6*a1^2 + 32*a6^4*a5^2*a4^4*a2^6*a1^2 - 4*a6^3*a5^3*a4^4*a2^6*a1^2 + 32*a6^2*a5^4*a4^4*a2^6*a1^2 + 2*a6*a5^5*a4^4*a2^6*a1^2 + 8*a5^6*a4^4*a2^6*a1^2 - 8*a6^5*a4^5*a2^6*a1^2 + 2*a6^4*a5*a4^5*a2^6*a1^2 - 28*a6^3*a5^2*a4^5*a2^6*a1^2 - 28*a6^2*a5^3*a4^5*a2^6*a1^2 + 2*a6*a5^4*a4^5*a2^6*a1^2 - 8*a5^5*a4^5*a2^6*a1^2 + 8*a6^4*a4^6*a2^6*a1^2 - 4*a6^3*a5*a4^6*a2^6*a1^2 + 24*a6^2*a5^2*a4^6*a2^6*a1^2 - 4*a6*a5^3*a4^6*a2^6*a1^2 + 8*a5^4*a4^6*a2^6*a1^2 - 4*a6^6*a5^3*a3*a2^6*a1^2 + 2*a6^5*a5^4*a3*a2^6*a1^2 + 2*a6^4*a5^5*a3*a2^6*a1^2 - 4*a6^3*a5^6*a3*a2^6*a1^2 - 24*a6^6*a5^2*a4*a3*a2^6*a1^2 - 48*a6^5*a5^3*a4*a3*a2^6*a1^2 - 48*a6^3*a5^5*a4*a3*a2^6*a1^2 - 24*a6^2*a5^6*a4*a3*a2^6*a1^2 - 24*a6^6*a5*a4^2*a3*a2^6*a1^2 + 108*a6^5*a5^2*a4^2*a3*a2^6*a1^2 + 36*a6^4*a5^3*a4^2*a3*a2^6*a1^2 + 36*a6^3*a5^4*a4^2*a3*a2^6*a1^2 + 108*a6^2*a5^5*a4^2*a3*a2^6*a1^2 - 24*a6*a5^6*a4^2*a3*a2^6*a1^2 - 4*a6^6*a4^3*a3*a2^6*a1^2 - 48*a6^5*a5*a4^3*a3*a2^6*a1^2 + 36*a6^4*a5^2*a4^3*a3*a2^6*a1^2 - 96*a6^3*a5^3*a4^3*a3*a2^6*a1^2 + 36*a6^2*a5^4*a4^3*a3*a2^6*a1^2 - 48*a6*a5^5*a4^3*a3*a2^6*a1^2 - 4*a5^6*a4^3*a3*a2^6*a1^2 + 2*a6^5*a4^4*a3*a2^6*a1^2 + 36*a6^3*a5^2*a4^4*a3*a2^6*a1^2 + 36*a6^2*a5^3*a4^4*a3*a2^6*a1^2 + 2*a5^5*a4^4*a3*a2^6*a1^2 + 2*a6^4*a4^5*a3*a2^6*a1^2 - 48*a6^3*a5*a4^5*a3*a2^6*a1^2 + 108*a6^2*a5^2*a4^5*a3*a2^6*a1^2 - 48*a6*a5^3*a4^5*a3*a2^6*a1^2 + 2*a5^4*a4^5*a3*a2^6*a1^2 - 4*a6^3*a4^6*a3*a2^6*a1^2 - 24*a6^2*a5*a4^6*a3*a2^6*a1^2 - 24*a6*a5^2*a4^6*a3*a2^6*a1^2 - 4*a5^3*a4^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*a3^2*a2^6*a1^2 - 28*a6^5*a5^3*a3^2*a2^6*a1^2 + 32*a6^4*a5^4*a3^2*a2^6*a1^2 - 28*a6^3*a5^5*a3^2*a2^6*a1^2 + 24*a6^2*a5^6*a3^2*a2^6*a1^2 - 24*a6^6*a5*a4*a3^2*a2^6*a1^2 + 108*a6^5*a5^2*a4*a3^2*a2^6*a1^2 + 36*a6^4*a5^3*a4*a3^2*a2^6*a1^2 + 36*a6^3*a5^4*a4*a3^2*a2^6*a1^2 + 108*a6^2*a5^5*a4*a3^2*a2^6*a1^2 - 24*a6*a5^6*a4*a3^2*a2^6*a1^2 + 24*a6^6*a4^2*a3^2*a2^6*a1^2 + 108*a6^5*a5*a4^2*a3^2*a2^6*a1^2 - 432*a6^4*a5^2*a4^2*a3^2*a2^6*a1^2 + 144*a6^3*a5^3*a4^2*a3^2*a2^6*a1^2 - 432*a6^2*a5^4*a4^2*a3^2*a2^6*a1^2 + 108*a6*a5^5*a4^2*a3^2*a2^6*a1^2 + 24*a5^6*a4^2*a3^2*a2^6*a1^2 - 28*a6^5*a4^3*a3^2*a2^6*a1^2 + 36*a6^4*a5*a4^3*a3^2*a2^6*a1^2 + 144*a6^3*a5^2*a4^3*a3^2*a2^6*a1^2 + 144*a6^2*a5^3*a4^3*a3^2*a2^6*a1^2 + 36*a6*a5^4*a4^3*a3^2*a2^6*a1^2 - 28*a5^5*a4^3*a3^2*a2^6*a1^2 + 32*a6^4*a4^4*a3^2*a2^6*a1^2 + 36*a6^3*a5*a4^4*a3^2*a2^6*a1^2 - 432*a6^2*a5^2*a4^4*a3^2*a2^6*a1^2 + 36*a6*a5^3*a4^4*a3^2*a2^6*a1^2 + 32*a5^4*a4^4*a3^2*a2^6*a1^2 - 28*a6^3*a4^5*a3^2*a2^6*a1^2 + 108*a6^2*a5*a4^5*a3^2*a2^6*a1^2 + 108*a6*a5^2*a4^5*a3^2*a2^6*a1^2 - 28*a5^3*a4^5*a3^2*a2^6*a1^2 + 24*a6^2*a4^6*a3^2*a2^6*a1^2 - 24*a6*a5*a4^6*a3^2*a2^6*a1^2 + 24*a5^2*a4^6*a3^2*a2^6*a1^2 - 4*a6^6*a5*a3^3*a2^6*a1^2 - 28*a6^5*a5^2*a3^3*a2^6*a1^2 - 4*a6^4*a5^3*a3^3*a2^6*a1^2 - 4*a6^3*a5^4*a3^3*a2^6*a1^2 - 28*a6^2*a5^5*a3^3*a2^6*a1^2 - 4*a6*a5^6*a3^3*a2^6*a1^2 - 4*a6^6*a4*a3^3*a2^6*a1^2 - 48*a6^5*a5*a4*a3^3*a2^6*a1^2 + 36*a6^4*a5^2*a4*a3^3*a2^6*a1^2 - 96*a6^3*a5^3*a4*a3^3*a2^6*a1^2 + 36*a6^2*a5^4*a4*a3^3*a2^6*a1^2 - 48*a6*a5^5*a4*a3^3*a2^6*a1^2 - 4*a5^6*a4*a3^3*a2^6*a1^2 - 28*a6^5*a4^2*a3^3*a2^6*a1^2 + 36*a6^4*a5*a4^2*a3^3*a2^6*a1^2 + 144*a6^3*a5^2*a4^2*a3^3*a2^6*a1^2 + 144*a6^2*a5^3*a4^2*a3^3*a2^6*a1^2 + 36*a6*a5^4*a4^2*a3^3*a2^6*a1^2 - 28*a5^5*a4^2*a3^3*a2^6*a1^2 - 4*a6^4*a4^3*a3^3*a2^6*a1^2 - 96*a6^3*a5*a4^3*a3^3*a2^6*a1^2 + 144*a6^2*a5^2*a4^3*a3^3*a2^6*a1^2 - 96*a6*a5^3*a4^3*a3^3*a2^6*a1^2 - 4*a5^4*a4^3*a3^3*a2^6*a1^2 - 4*a6^3*a4^4*a3^3*a2^6*a1^2 + 36*a6^2*a5*a4^4*a3^3*a2^6*a1^2 + 36*a6*a5^2*a4^4*a3^3*a2^6*a1^2 - 4*a5^3*a4^4*a3^3*a2^6*a1^2 - 28*a6^2*a4^5*a3^3*a2^6*a1^2 - 48*a6*a5*a4^5*a3^3*a2^6*a1^2 - 28*a5^2*a4^5*a3^3*a2^6*a1^2 - 4*a6*a4^6*a3^3*a2^6*a1^2 - 4*a5*a4^6*a3^3*a2^6*a1^2 + 8*a6^6*a3^4*a2^6*a1^2 + 2*a6^5*a5*a3^4*a2^6*a1^2 + 32*a6^4*a5^2*a3^4*a2^6*a1^2 - 4*a6^3*a5^3*a3^4*a2^6*a1^2 + 32*a6^2*a5^4*a3^4*a2^6*a1^2 + 2*a6*a5^5*a3^4*a2^6*a1^2 + 8*a5^6*a3^4*a2^6*a1^2 + 2*a6^5*a4*a3^4*a2^6*a1^2 + 36*a6^3*a5^2*a4*a3^4*a2^6*a1^2 + 36*a6^2*a5^3*a4*a3^4*a2^6*a1^2 + 2*a5^5*a4*a3^4*a2^6*a1^2 + 32*a6^4*a4^2*a3^4*a2^6*a1^2 + 36*a6^3*a5*a4^2*a3^4*a2^6*a1^2 - 432*a6^2*a5^2*a4^2*a3^4*a2^6*a1^2 + 36*a6*a5^3*a4^2*a3^4*a2^6*a1^2 + 32*a5^4*a4^2*a3^4*a2^6*a1^2 - 4*a6^3*a4^3*a3^4*a2^6*a1^2 + 36*a6^2*a5*a4^3*a3^4*a2^6*a1^2 + 36*a6*a5^2*a4^3*a3^4*a2^6*a1^2 - 4*a5^3*a4^3*a3^4*a2^6*a1^2 + 32*a6^2*a4^4*a3^4*a2^6*a1^2 + 32*a5^2*a4^4*a3^4*a2^6*a1^2 + 2*a6*a4^5*a3^4*a2^6*a1^2 + 2*a5*a4^5*a3^4*a2^6*a1^2 + 8*a4^6*a3^4*a2^6*a1^2 - 8*a6^5*a3^5*a2^6*a1^2 + 2*a6^4*a5*a3^5*a2^6*a1^2 - 28*a6^3*a5^2*a3^5*a2^6*a1^2 - 28*a6^2*a5^3*a3^5*a2^6*a1^2 + 2*a6*a5^4*a3^5*a2^6*a1^2 - 8*a5^5*a3^5*a2^6*a1^2 + 2*a6^4*a4*a3^5*a2^6*a1^2 - 48*a6^3*a5*a4*a3^5*a2^6*a1^2 + 108*a6^2*a5^2*a4*a3^5*a2^6*a1^2 - 48*a6*a5^3*a4*a3^5*a2^6*a1^2 + 2*a5^4*a4*a3^5*a2^6*a1^2 - 28*a6^3*a4^2*a3^5*a2^6*a1^2 + 108*a6^2*a5*a4^2*a3^5*a2^6*a1^2 + 108*a6*a5^2*a4^2*a3^5*a2^6*a1^2 - 28*a5^3*a4^2*a3^5*a2^6*a1^2 - 28*a6^2*a4^3*a3^5*a2^6*a1^2 - 48*a6*a5*a4^3*a3^5*a2^6*a1^2 - 28*a5^2*a4^3*a3^5*a2^6*a1^2 + 2*a6*a4^4*a3^5*a2^6*a1^2 + 2*a5*a4^4*a3^5*a2^6*a1^2 - 8*a4^5*a3^5*a2^6*a1^2 + 8*a6^4*a3^6*a2^6*a1^2 - 4*a6^3*a5*a3^6*a2^6*a1^2 + 24*a6^2*a5^2*a3^6*a2^6*a1^2 - 4*a6*a5^3*a3^6*a2^6*a1^2 + 8*a5^4*a3^6*a2^6*a1^2 - 4*a6^3*a4*a3^6*a2^6*a1^2 - 24*a6^2*a5*a4*a3^6*a2^6*a1^2 - 24*a6*a5^2*a4*a3^6*a2^6*a1^2 - 4*a5^3*a4*a3^6*a2^6*a1^2 + 24*a6^2*a4^2*a3^6*a2^6*a1^2 - 24*a6*a5*a4^2*a3^6*a2^6*a1^2 + 24*a5^2*a4^2*a3^6*a2^6*a1^2 - 4*a6*a4^3*a3^6*a2^6*a1^2 - 4*a5*a4^3*a3^6*a2^6*a1^2 + 8*a4^4*a3^6*a2^6*a1^2 - 8*a6^6*a5^6*a4^3*a1^3 - 4*a6^6*a5^5*a4^4*a1^3 - 4*a6^5*a5^6*a4^4*a1^3 - 4*a6^6*a5^4*a4^5*a1^3 + 48*a6^5*a5^5*a4^5*a1^3 - 4*a6^4*a5^6*a4^5*a1^3 - 8*a6^6*a5^3*a4^6*a1^3 - 4*a6^5*a5^4*a4^6*a1^3 - 4*a6^4*a5^5*a4^6*a1^3 - 8*a6^3*a5^6*a4^6*a1^3 - 4*a6^6*a5^6*a4^2*a3*a1^3 + 40*a6^6*a5^5*a4^3*a3*a1^3 + 40*a6^5*a5^6*a4^3*a3*a1^3 - 28*a6^6*a5^4*a4^4*a3*a1^3 - 48*a6^5*a5^5*a4^4*a3*a1^3 - 28*a6^4*a5^6*a4^4*a3*a1^3 + 40*a6^6*a5^3*a4^5*a3*a1^3 - 48*a6^5*a5^4*a4^5*a3*a1^3 - 48*a6^4*a5^5*a4^5*a3*a1^3 + 40*a6^3*a5^6*a4^5*a3*a1^3 - 4*a6^6*a5^2*a4^6*a3*a1^3 + 40*a6^5*a5^3*a4^6*a3*a1^3 - 28*a6^4*a5^4*a4^6*a3*a1^3 + 40*a6^3*a5^5*a4^6*a3*a1^3 - 4*a6^2*a5^6*a4^6*a3*a1^3 - 4*a6^6*a5^6*a4*a3^2*a1^3 - 28*a6^6*a5^5*a4^2*a3^2*a1^3 - 28*a6^5*a5^6*a4^2*a3^2*a1^3 - 4*a6^6*a5^4*a4^3*a3^2*a1^3 + 32*a6^5*a5^5*a4^3*a3^2*a1^3 - 4*a6^4*a5^6*a4^3*a3^2*a1^3 - 4*a6^6*a5^3*a4^4*a3^2*a1^3 + 36*a6^5*a5^4*a4^4*a3^2*a1^3 + 36*a6^4*a5^5*a4^4*a3^2*a1^3 - 4*a6^3*a5^6*a4^4*a3^2*a1^3 - 28*a6^6*a5^2*a4^5*a3^2*a1^3 + 32*a6^5*a5^3*a4^5*a3^2*a1^3 + 36*a6^4*a5^4*a4^5*a3^2*a1^3 + 32*a6^3*a5^5*a4^5*a3^2*a1^3 - 28*a6^2*a5^6*a4^5*a3^2*a1^3 - 4*a6^6*a5*a4^6*a3^2*a1^3 - 28*a6^5*a5^2*a4^6*a3^2*a1^3 - 4*a6^4*a5^3*a4^6*a3^2*a1^3 - 4*a6^3*a5^4*a4^6*a3^2*a1^3 - 28*a6^2*a5^5*a4^6*a3^2*a1^3 - 4*a6*a5^6*a4^6*a3^2*a1^3 - 8*a6^6*a5^6*a3^3*a1^3 + 40*a6^6*a5^5*a4*a3^3*a1^3 + 40*a6^5*a5^6*a4*a3^3*a1^3 - 4*a6^6*a5^4*a4^2*a3^3*a1^3 + 32*a6^5*a5^5*a4^2*a3^3*a1^3 - 4*a6^4*a5^6*a4^2*a3^3*a1^3 + 48*a6^6*a5^3*a4^3*a3^3*a1^3 - 96*a6^5*a5^4*a4^3*a3^3*a1^3 - 96*a6^4*a5^5*a4^3*a3^3*a1^3 + 48*a6^3*a5^6*a4^3*a3^3*a1^3 - 4*a6^6*a5^2*a4^4*a3^3*a1^3 - 96*a6^5*a5^3*a4^4*a3^3*a1^3 + 144*a6^4*a5^4*a4^4*a3^3*a1^3 - 96*a6^3*a5^5*a4^4*a3^3*a1^3 - 4*a6^2*a5^6*a4^4*a3^3*a1^3 + 40*a6^6*a5*a4^5*a3^3*a1^3 + 32*a6^5*a5^2*a4^5*a3^3*a1^3 - 96*a6^4*a5^3*a4^5*a3^3*a1^3 - 96*a6^3*a5^4*a4^5*a3^3*a1^3 + 32*a6^2*a5^5*a4^5*a3^3*a1^3 + 40*a6*a5^6*a4^5*a3^3*a1^3 - 8*a6^6*a4^6*a3^3*a1^3 + 40*a6^5*a5*a4^6*a3^3*a1^3 - 4*a6^4*a5^2*a4^6*a3^3*a1^3 + 48*a6^3*a5^3*a4^6*a3^3*a1^3 - 4*a6^2*a5^4*a4^6*a3^3*a1^3 + 40*a6*a5^5*a4^6*a3^3*a1^3 - 8*a5^6*a4^6*a3^3*a1^3 - 4*a6^6*a5^5*a3^4*a1^3 - 4*a6^5*a5^6*a3^4*a1^3 - 28*a6^6*a5^4*a4*a3^4*a1^3 - 48*a6^5*a5^5*a4*a3^4*a1^3 - 28*a6^4*a5^6*a4*a3^4*a1^3 - 4*a6^6*a5^3*a4^2*a3^4*a1^3 + 36*a6^5*a5^4*a4^2*a3^4*a1^3 + 36*a6^4*a5^5*a4^2*a3^4*a1^3 - 4*a6^3*a5^6*a4^2*a3^4*a1^3 - 4*a6^6*a5^2*a4^3*a3^4*a1^3 - 96*a6^5*a5^3*a4^3*a3^4*a1^3 + 144*a6^4*a5^4*a4^3*a3^4*a1^3 - 96*a6^3*a5^5*a4^3*a3^4*a1^3 - 4*a6^2*a5^6*a4^3*a3^4*a1^3 - 28*a6^6*a5*a4^4*a3^4*a1^3 + 36*a6^5*a5^2*a4^4*a3^4*a1^3 + 144*a6^4*a5^3*a4^4*a3^4*a1^3 + 144*a6^3*a5^4*a4^4*a3^4*a1^3 + 36*a6^2*a5^5*a4^4*a3^4*a1^3 - 28*a6*a5^6*a4^4*a3^4*a1^3 - 4*a6^6*a4^5*a3^4*a1^3 - 48*a6^5*a5*a4^5*a3^4*a1^3 + 36*a6^4*a5^2*a4^5*a3^4*a1^3 - 96*a6^3*a5^3*a4^5*a3^4*a1^3 + 36*a6^2*a5^4*a4^5*a3^4*a1^3 - 48*a6*a5^5*a4^5*a3^4*a1^3 - 4*a5^6*a4^5*a3^4*a1^3 - 4*a6^5*a4^6*a3^4*a1^3 - 28*a6^4*a5*a4^6*a3^4*a1^3 - 4*a6^3*a5^2*a4^6*a3^4*a1^3 - 4*a6^2*a5^3*a4^6*a3^4*a1^3 - 28*a6*a5^4*a4^6*a3^4*a1^3 - 4*a5^5*a4^6*a3^4*a1^3 - 4*a6^6*a5^4*a3^5*a1^3 + 48*a6^5*a5^5*a3^5*a1^3 - 4*a6^4*a5^6*a3^5*a1^3 + 40*a6^6*a5^3*a4*a3^5*a1^3 - 48*a6^5*a5^4*a4*a3^5*a1^3 - 48*a6^4*a5^5*a4*a3^5*a1^3 + 40*a6^3*a5^6*a4*a3^5*a1^3 - 28*a6^6*a5^2*a4^2*a3^5*a1^3 + 32*a6^5*a5^3*a4^2*a3^5*a1^3 + 36*a6^4*a5^4*a4^2*a3^5*a1^3 + 32*a6^3*a5^5*a4^2*a3^5*a1^3 - 28*a6^2*a5^6*a4^2*a3^5*a1^3 + 40*a6^6*a5*a4^3*a3^5*a1^3 + 32*a6^5*a5^2*a4^3*a3^5*a1^3 - 96*a6^4*a5^3*a4^3*a3^5*a1^3 - 96*a6^3*a5^4*a4^3*a3^5*a1^3 + 32*a6^2*a5^5*a4^3*a3^5*a1^3 + 40*a6*a5^6*a4^3*a3^5*a1^3 - 4*a6^6*a4^4*a3^5*a1^3 - 48*a6^5*a5*a4^4*a3^5*a1^3 + 36*a6^4*a5^2*a4^4*a3^5*a1^3 - 96*a6^3*a5^3*a4^4*a3^5*a1^3 + 36*a6^2*a5^4*a4^4*a3^5*a1^3 - 48*a6*a5^5*a4^4*a3^5*a1^3 - 4*a5^6*a4^4*a3^5*a1^3 + 48*a6^5*a4^5*a3^5*a1^3 - 48*a6^4*a5*a4^5*a3^5*a1^3 + 32*a6^3*a5^2*a4^5*a3^5*a1^3 + 32*a6^2*a5^3*a4^5*a3^5*a1^3 - 48*a6*a5^4*a4^5*a3^5*a1^3 + 48*a5^5*a4^5*a3^5*a1^3 - 4*a6^4*a4^6*a3^5*a1^3 + 40*a6^3*a5*a4^6*a3^5*a1^3 - 28*a6^2*a5^2*a4^6*a3^5*a1^3 + 40*a6*a5^3*a4^6*a3^5*a1^3 - 4*a5^4*a4^6*a3^5*a1^3 - 8*a6^6*a5^3*a3^6*a1^3 - 4*a6^5*a5^4*a3^6*a1^3 - 4*a6^4*a5^5*a3^6*a1^3 - 8*a6^3*a5^6*a3^6*a1^3 - 4*a6^6*a5^2*a4*a3^6*a1^3 + 40*a6^5*a5^3*a4*a3^6*a1^3 - 28*a6^4*a5^4*a4*a3^6*a1^3 + 40*a6^3*a5^5*a4*a3^6*a1^3 - 4*a6^2*a5^6*a4*a3^6*a1^3 - 4*a6^6*a5*a4^2*a3^6*a1^3 - 28*a6^5*a5^2*a4^2*a3^6*a1^3 - 4*a6^4*a5^3*a4^2*a3^6*a1^3 - 4*a6^3*a5^4*a4^2*a3^6*a1^3 - 28*a6^2*a5^5*a4^2*a3^6*a1^3 - 4*a6*a5^6*a4^2*a3^6*a1^3 - 8*a6^6*a4^3*a3^6*a1^3 + 40*a6^5*a5*a4^3*a3^6*a1^3 - 4*a6^4*a5^2*a4^3*a3^6*a1^3 + 48*a6^3*a5^3*a4^3*a3^6*a1^3 - 4*a6^2*a5^4*a4^3*a3^6*a1^3 + 40*a6*a5^5*a4^3*a3^6*a1^3 - 8*a5^6*a4^3*a3^6*a1^3 - 4*a6^5*a4^4*a3^6*a1^3 - 28*a6^4*a5*a4^4*a3^6*a1^3 - 4*a6^3*a5^2*a4^4*a3^6*a1^3 - 4*a6^2*a5^3*a4^4*a3^6*a1^3 - 28*a6*a5^4*a4^4*a3^6*a1^3 - 4*a5^5*a4^4*a3^6*a1^3 - 4*a6^4*a4^5*a3^6*a1^3 + 40*a6^3*a5*a4^5*a3^6*a1^3 - 28*a6^2*a5^2*a4^5*a3^6*a1^3 + 40*a6*a5^3*a4^5*a3^6*a1^3 - 4*a5^4*a4^5*a3^6*a1^3 - 8*a6^3*a4^6*a3^6*a1^3 - 4*a6^2*a5*a4^6*a3^6*a1^3 - 4*a6*a5^2*a4^6*a3^6*a1^3 - 8*a5^3*a4^6*a3^6*a1^3 - 4*a6^6*a5^6*a4^2*a2*a1^3 + 40*a6^6*a5^5*a4^3*a2*a1^3 + 40*a6^5*a5^6*a4^3*a2*a1^3 - 28*a6^6*a5^4*a4^4*a2*a1^3 - 48*a6^5*a5^5*a4^4*a2*a1^3 - 28*a6^4*a5^6*a4^4*a2*a1^3 + 40*a6^6*a5^3*a4^5*a2*a1^3 - 48*a6^5*a5^4*a4^5*a2*a1^3 - 48*a6^4*a5^5*a4^5*a2*a1^3 + 40*a6^3*a5^6*a4^5*a2*a1^3 - 4*a6^6*a5^2*a4^6*a2*a1^3 + 40*a6^5*a5^3*a4^6*a2*a1^3 - 28*a6^4*a5^4*a4^6*a2*a1^3 + 40*a6^3*a5^5*a4^6*a2*a1^3 - 4*a6^2*a5^6*a4^6*a2*a1^3 + 48*a6^6*a5^6*a4*a3*a2*a1^3 - 48*a6^6*a5^5*a4^2*a3*a2*a1^3 - 48*a6^5*a5^6*a4^2*a3*a2*a1^3 + 32*a6^6*a5^4*a4^3*a3*a2*a1^3 - 160*a6^5*a5^5*a4^3*a3*a2*a1^3 + 32*a6^4*a5^6*a4^3*a3*a2*a1^3 + 32*a6^6*a5^3*a4^4*a3*a2*a1^3 + 144*a6^5*a5^4*a4^4*a3*a2*a1^3 + 144*a6^4*a5^5*a4^4*a3*a2*a1^3 + 32*a6^3*a5^6*a4^4*a3*a2*a1^3 - 48*a6^6*a5^2*a4^5*a3*a2*a1^3 - 160*a6^5*a5^3*a4^5*a3*a2*a1^3 + 144*a6^4*a5^4*a4^5*a3*a2*a1^3 - 160*a6^3*a5^5*a4^5*a3*a2*a1^3 - 48*a6^2*a5^6*a4^5*a3*a2*a1^3 + 48*a6^6*a5*a4^6*a3*a2*a1^3 - 48*a6^5*a5^2*a4^6*a3*a2*a1^3 + 32*a6^4*a5^3*a4^6*a3*a2*a1^3 + 32*a6^3*a5^4*a4^6*a3*a2*a1^3 - 48*a6^2*a5^5*a4^6*a3*a2*a1^3 + 48*a6*a5^6*a4^6*a3*a2*a1^3 - 4*a6^6*a5^6*a3^2*a2*a1^3 - 48*a6^6*a5^5*a4*a3^2*a2*a1^3 - 48*a6^5*a5^6*a4*a3^2*a2*a1^3 + 36*a6^6*a5^4*a4^2*a3^2*a2*a1^3 + 144*a6^5*a5^5*a4^2*a3^2*a2*a1^3 + 36*a6^4*a5^6*a4^2*a3^2*a2*a1^3 - 96*a6^6*a5^3*a4^3*a3^2*a2*a1^3 - 136*a6^5*a5^4*a4^3*a3^2*a2*a1^3 - 136*a6^4*a5^5*a4^3*a3^2*a2*a1^3 - 96*a6^3*a5^6*a4^3*a3^2*a2*a1^3 + 36*a6^6*a5^2*a4^4*a3^2*a2*a1^3 - 136*a6^5*a5^3*a4^4*a3^2*a2*a1^3 + 756*a6^4*a5^4*a4^4*a3^2*a2*a1^3 - 136*a6^3*a5^5*a4^4*a3^2*a2*a1^3 + 36*a6^2*a5^6*a4^4*a3^2*a2*a1^3 - 48*a6^6*a5*a4^5*a3^2*a2*a1^3 + 144*a6^5*a5^2*a4^5*a3^2*a2*a1^3 - 136*a6^4*a5^3*a4^5*a3^2*a2*a1^3 - 136*a6^3*a5^4*a4^5*a3^2*a2*a1^3 + 144*a6^2*a5^5*a4^5*a3^2*a2*a1^3 - 48*a6*a5^6*a4^5*a3^2*a2*a1^3 - 4*a6^6*a4^6*a3^2*a2*a1^3 - 48*a6^5*a5*a4^6*a3^2*a2*a1^3 + 36*a6^4*a5^2*a4^6*a3^2*a2*a1^3 - 96*a6^3*a5^3*a4^6*a3^2*a2*a1^3 + 36*a6^2*a5^4*a4^6*a3^2*a2*a1^3 - 48*a6*a5^5*a4^6*a3^2*a2*a1^3 - 4*a5^6*a4^6*a3^2*a2*a1^3 + 40*a6^6*a5^5*a3^3*a2*a1^3 + 40*a6^5*a5^6*a3^3*a2*a1^3 + 32*a6^6*a5^4*a4*a3^3*a2*a1^3 - 160*a6^5*a5^5*a4*a3^3*a2*a1^3 + 32*a6^4*a5^6*a4*a3^3*a2*a1^3 - 96*a6^6*a5^3*a4^2*a3^3*a2*a1^3 - 136*a6^5*a5^4*a4^2*a3^3*a2*a1^3 - 136*a6^4*a5^5*a4^2*a3^3*a2*a1^3 - 96*a6^3*a5^6*a4^2*a3^3*a2*a1^3 - 96*a6^6*a5^2*a4^3*a3^3*a2*a1^3 + 1248*a6^5*a5^3*a4^3*a3^3*a2*a1^3 - 768*a6^4*a5^4*a4^3*a3^3*a2*a1^3 + 1248*a6^3*a5^5*a4^3*a3^3*a2*a1^3 - 96*a6^2*a5^6*a4^3*a3^3*a2*a1^3 + 32*a6^6*a5*a4^4*a3^3*a2*a1^3 - 136*a6^5*a5^2*a4^4*a3^3*a2*a1^3 - 768*a6^4*a5^3*a4^4*a3^3*a2*a1^3 - 768*a6^3*a5^4*a4^4*a3^3*a2*a1^3 - 136*a6^2*a5^5*a4^4*a3^3*a2*a1^3 + 32*a6*a5^6*a4^4*a3^3*a2*a1^3 + 40*a6^6*a4^5*a3^3*a2*a1^3 - 160*a6^5*a5*a4^5*a3^3*a2*a1^3 - 136*a6^4*a5^2*a4^5*a3^3*a2*a1^3 + 1248*a6^3*a5^3*a4^5*a3^3*a2*a1^3 - 136*a6^2*a5^4*a4^5*a3^3*a2*a1^3 - 160*a6*a5^5*a4^5*a3^3*a2*a1^3 + 40*a5^6*a4^5*a3^3*a2*a1^3 + 40*a6^5*a4^6*a3^3*a2*a1^3 + 32*a6^4*a5*a4^6*a3^3*a2*a1^3 - 96*a6^3*a5^2*a4^6*a3^3*a2*a1^3 - 96*a6^2*a5^3*a4^6*a3^3*a2*a1^3 + 32*a6*a5^4*a4^6*a3^3*a2*a1^3 + 40*a5^5*a4^6*a3^3*a2*a1^3 - 28*a6^6*a5^4*a3^4*a2*a1^3 - 48*a6^5*a5^5*a3^4*a2*a1^3 - 28*a6^4*a5^6*a3^4*a2*a1^3 + 32*a6^6*a5^3*a4*a3^4*a2*a1^3 + 144*a6^5*a5^4*a4*a3^4*a2*a1^3 + 144*a6^4*a5^5*a4*a3^4*a2*a1^3 + 32*a6^3*a5^6*a4*a3^4*a2*a1^3 + 36*a6^6*a5^2*a4^2*a3^4*a2*a1^3 - 136*a6^5*a5^3*a4^2*a3^4*a2*a1^3 + 756*a6^4*a5^4*a4^2*a3^4*a2*a1^3 - 136*a6^3*a5^5*a4^2*a3^4*a2*a1^3 + 36*a6^2*a5^6*a4^2*a3^4*a2*a1^3 + 32*a6^6*a5*a4^3*a3^4*a2*a1^3 - 136*a6^5*a5^2*a4^3*a3^4*a2*a1^3 - 768*a6^4*a5^3*a4^3*a3^4*a2*a1^3 - 768*a6^3*a5^4*a4^3*a3^4*a2*a1^3 - 136*a6^2*a5^5*a4^3*a3^4*a2*a1^3 + 32*a6*a5^6*a4^3*a3^4*a2*a1^3 - 28*a6^6*a4^4*a3^4*a2*a1^3 + 144*a6^5*a5*a4^4*a3^4*a2*a1^3 + 756*a6^4*a5^2*a4^4*a3^4*a2*a1^3 - 768*a6^3*a5^3*a4^4*a3^4*a2*a1^3 + 756*a6^2*a5^4*a4^4*a3^4*a2*a1^3 + 144*a6*a5^5*a4^4*a3^4*a2*a1^3 - 28*a5^6*a4^4*a3^4*a2*a1^3 - 48*a6^5*a4^5*a3^4*a2*a1^3 + 144*a6^4*a5*a4^5*a3^4*a2*a1^3 - 136*a6^3*a5^2*a4^5*a3^4*a2*a1^3 - 136*a6^2*a5^3*a4^5*a3^4*a2*a1^3 + 144*a6*a5^4*a4^5*a3^4*a2*a1^3 - 48*a5^5*a4^5*a3^4*a2*a1^3 - 28*a6^4*a4^6*a3^4*a2*a1^3 + 32*a6^3*a5*a4^6*a3^4*a2*a1^3 + 36*a6^2*a5^2*a4^6*a3^4*a2*a1^3 + 32*a6*a5^3*a4^6*a3^4*a2*a1^3 - 28*a5^4*a4^6*a3^4*a2*a1^3 + 40*a6^6*a5^3*a3^5*a2*a1^3 - 48*a6^5*a5^4*a3^5*a2*a1^3 - 48*a6^4*a5^5*a3^5*a2*a1^3 + 40*a6^3*a5^6*a3^5*a2*a1^3 - 48*a6^6*a5^2*a4*a3^5*a2*a1^3 - 160*a6^5*a5^3*a4*a3^5*a2*a1^3 + 144*a6^4*a5^4*a4*a3^5*a2*a1^3 - 160*a6^3*a5^5*a4*a3^5*a2*a1^3 - 48*a6^2*a5^6*a4*a3^5*a2*a1^3 - 48*a6^6*a5*a4^2*a3^5*a2*a1^3 + 144*a6^5*a5^2*a4^2*a3^5*a2*a1^3 - 136*a6^4*a5^3*a4^2*a3^5*a2*a1^3 - 136*a6^3*a5^4*a4^2*a3^5*a2*a1^3 + 144*a6^2*a5^5*a4^2*a3^5*a2*a1^3 - 48*a6*a5^6*a4^2*a3^5*a2*a1^3 + 40*a6^6*a4^3*a3^5*a2*a1^3 - 160*a6^5*a5*a4^3*a3^5*a2*a1^3 - 136*a6^4*a5^2*a4^3*a3^5*a2*a1^3 + 1248*a6^3*a5^3*a4^3*a3^5*a2*a1^3 - 136*a6^2*a5^4*a4^3*a3^5*a2*a1^3 - 160*a6*a5^5*a4^3*a3^5*a2*a1^3 + 40*a5^6*a4^3*a3^5*a2*a1^3 - 48*a6^5*a4^4*a3^5*a2*a1^3 + 144*a6^4*a5*a4^4*a3^5*a2*a1^3 - 136*a6^3*a5^2*a4^4*a3^5*a2*a1^3 - 136*a6^2*a5^3*a4^4*a3^5*a2*a1^3 + 144*a6*a5^4*a4^4*a3^5*a2*a1^3 - 48*a5^5*a4^4*a3^5*a2*a1^3 - 48*a6^4*a4^5*a3^5*a2*a1^3 - 160*a6^3*a5*a4^5*a3^5*a2*a1^3 + 144*a6^2*a5^2*a4^5*a3^5*a2*a1^3 - 160*a6*a5^3*a4^5*a3^5*a2*a1^3 - 48*a5^4*a4^5*a3^5*a2*a1^3 + 40*a6^3*a4^6*a3^5*a2*a1^3 - 48*a6^2*a5*a4^6*a3^5*a2*a1^3 - 48*a6*a5^2*a4^6*a3^5*a2*a1^3 + 40*a5^3*a4^6*a3^5*a2*a1^3 - 4*a6^6*a5^2*a3^6*a2*a1^3 + 40*a6^5*a5^3*a3^6*a2*a1^3 - 28*a6^4*a5^4*a3^6*a2*a1^3 + 40*a6^3*a5^5*a3^6*a2*a1^3 - 4*a6^2*a5^6*a3^6*a2*a1^3 + 48*a6^6*a5*a4*a3^6*a2*a1^3 - 48*a6^5*a5^2*a4*a3^6*a2*a1^3 + 32*a6^4*a5^3*a4*a3^6*a2*a1^3 + 32*a6^3*a5^4*a4*a3^6*a2*a1^3 - 48*a6^2*a5^5*a4*a3^6*a2*a1^3 + 48*a6*a5^6*a4*a3^6*a2*a1^3 - 4*a6^6*a4^2*a3^6*a2*a1^3 - 48*a6^5*a5*a4^2*a3^6*a2*a1^3 + 36*a6^4*a5^2*a4^2*a3^6*a2*a1^3 - 96*a6^3*a5^3*a4^2*a3^6*a2*a1^3 + 36*a6^2*a5^4*a4^2*a3^6*a2*a1^3 - 48*a6*a5^5*a4^2*a3^6*a2*a1^3 - 4*a5^6*a4^2*a3^6*a2*a1^3 + 40*a6^5*a4^3*a3^6*a2*a1^3 + 32*a6^4*a5*a4^3*a3^6*a2*a1^3 - 96*a6^3*a5^2*a4^3*a3^6*a2*a1^3 - 96*a6^2*a5^3*a4^3*a3^6*a2*a1^3 + 32*a6*a5^4*a4^3*a3^6*a2*a1^3 + 40*a5^5*a4^3*a3^6*a2*a1^3 - 28*a6^4*a4^4*a3^6*a2*a1^3 + 32*a6^3*a5*a4^4*a3^6*a2*a1^3 + 36*a6^2*a5^2*a4^4*a3^6*a2*a1^3 + 32*a6*a5^3*a4^4*a3^6*a2*a1^3 - 28*a5^4*a4^4*a3^6*a2*a1^3 + 40*a6^3*a4^5*a3^6*a2*a1^3 - 48*a6^2*a5*a4^5*a3^6*a2*a1^3 - 48*a6*a5^2*a4^5*a3^6*a2*a1^3 + 40*a5^3*a4^5*a3^6*a2*a1^3 - 4*a6^2*a4^6*a3^6*a2*a1^3 + 48*a6*a5*a4^6*a3^6*a2*a1^3 - 4*a5^2*a4^6*a3^6*a2*a1^3 - 4*a6^6*a5^6*a4*a2^2*a1^3 - 28*a6^6*a5^5*a4^2*a2^2*a1^3 - 28*a6^5*a5^6*a4^2*a2^2*a1^3 - 4*a6^6*a5^4*a4^3*a2^2*a1^3 + 32*a6^5*a5^5*a4^3*a2^2*a1^3 - 4*a6^4*a5^6*a4^3*a2^2*a1^3 - 4*a6^6*a5^3*a4^4*a2^2*a1^3 + 36*a6^5*a5^4*a4^4*a2^2*a1^3 + 36*a6^4*a5^5*a4^4*a2^2*a1^3 - 4*a6^3*a5^6*a4^4*a2^2*a1^3 - 28*a6^6*a5^2*a4^5*a2^2*a1^3 + 32*a6^5*a5^3*a4^5*a2^2*a1^3 + 36*a6^4*a5^4*a4^5*a2^2*a1^3 + 32*a6^3*a5^5*a4^5*a2^2*a1^3 - 28*a6^2*a5^6*a4^5*a2^2*a1^3 - 4*a6^6*a5*a4^6*a2^2*a1^3 - 28*a6^5*a5^2*a4^6*a2^2*a1^3 - 4*a6^4*a5^3*a4^6*a2^2*a1^3 - 4*a6^3*a5^4*a4^6*a2^2*a1^3 - 28*a6^2*a5^5*a4^6*a2^2*a1^3 - 4*a6*a5^6*a4^6*a2^2*a1^3 - 4*a6^6*a5^6*a3*a2^2*a1^3 - 48*a6^6*a5^5*a4*a3*a2^2*a1^3 - 48*a6^5*a5^6*a4*a3*a2^2*a1^3 + 36*a6^6*a5^4*a4^2*a3*a2^2*a1^3 + 144*a6^5*a5^5*a4^2*a3*a2^2*a1^3 + 36*a6^4*a5^6*a4^2*a3*a2^2*a1^3 - 96*a6^6*a5^3*a4^3*a3*a2^2*a1^3 - 136*a6^5*a5^4*a4^3*a3*a2^2*a1^3 - 136*a6^4*a5^5*a4^3*a3*a2^2*a1^3 - 96*a6^3*a5^6*a4^3*a3*a2^2*a1^3 + 36*a6^6*a5^2*a4^4*a3*a2^2*a1^3 - 136*a6^5*a5^3*a4^4*a3*a2^2*a1^3 + 756*a6^4*a5^4*a4^4*a3*a2^2*a1^3 - 136*a6^3*a5^5*a4^4*a3*a2^2*a1^3 + 36*a6^2*a5^6*a4^4*a3*a2^2*a1^3 - 48*a6^6*a5*a4^5*a3*a2^2*a1^3 + 144*a6^5*a5^2*a4^5*a3*a2^2*a1^3 - 136*a6^4*a5^3*a4^5*a3*a2^2*a1^3 - 136*a6^3*a5^4*a4^5*a3*a2^2*a1^3 + 144*a6^2*a5^5*a4^5*a3*a2^2*a1^3 - 48*a6*a5^6*a4^5*a3*a2^2*a1^3 - 4*a6^6*a4^6*a3*a2^2*a1^3 - 48*a6^5*a5*a4^6*a3*a2^2*a1^3 + 36*a6^4*a5^2*a4^6*a3*a2^2*a1^3 - 96*a6^3*a5^3*a4^6*a3*a2^2*a1^3 + 36*a6^2*a5^4*a4^6*a3*a2^2*a1^3 - 48*a6*a5^5*a4^6*a3*a2^2*a1^3 - 4*a5^6*a4^6*a3*a2^2*a1^3 - 28*a6^6*a5^5*a3^2*a2^2*a1^3 - 28*a6^5*a5^6*a3^2*a2^2*a1^3 + 36*a6^6*a5^4*a4*a3^2*a2^2*a1^3 + 144*a6^5*a5^5*a4*a3^2*a2^2*a1^3 + 36*a6^4*a5^6*a4*a3^2*a2^2*a1^3 + 144*a6^6*a5^3*a4^2*a3^2*a2^2*a1^3 + 756*a6^5*a5^4*a4^2*a3^2*a2^2*a1^3 + 756*a6^4*a5^5*a4^2*a3^2*a2^2*a1^3 + 144*a6^3*a5^6*a4^2*a3^2*a2^2*a1^3 + 144*a6^6*a5^2*a4^3*a3^2*a2^2*a1^3 - 768*a6^5*a5^3*a4^3*a3^2*a2^2*a1^3 - 1192*a6^4*a5^4*a4^3*a3^2*a2^2*a1^3 - 768*a6^3*a5^5*a4^3*a3^2*a2^2*a1^3 + 144*a6^2*a5^6*a4^3*a3^2*a2^2*a1^3 + 36*a6^6*a5*a4^4*a3^2*a2^2*a1^3 + 756*a6^5*a5^2*a4^4*a3^2*a2^2*a1^3 - 1192*a6^4*a5^3*a4^4*a3^2*a2^2*a1^3 - 1192*a6^3*a5^4*a4^4*a3^2*a2^2*a1^3 + 756*a6^2*a5^5*a4^4*a3^2*a2^2*a1^3 + 36*a6*a5^6*a4^4*a3^2*a2^2*a1^3 - 28*a6^6*a4^5*a3^2*a2^2*a1^3 + 144*a6^5*a5*a4^5*a3^2*a2^2*a1^3 + 756*a6^4*a5^2*a4^5*a3^2*a2^2*a1^3 - 768*a6^3*a5^3*a4^5*a3^2*a2^2*a1^3 + 756*a6^2*a5^4*a4^5*a3^2*a2^2*a1^3 + 144*a6*a5^5*a4^5*a3^2*a2^2*a1^3 - 28*a5^6*a4^5*a3^2*a2^2*a1^3 - 28*a6^5*a4^6*a3^2*a2^2*a1^3 + 36*a6^4*a5*a4^6*a3^2*a2^2*a1^3 + 144*a6^3*a5^2*a4^6*a3^2*a2^2*a1^3 + 144*a6^2*a5^3*a4^6*a3^2*a2^2*a1^3 + 36*a6*a5^4*a4^6*a3^2*a2^2*a1^3 - 28*a5^5*a4^6*a3^2*a2^2*a1^3 - 4*a6^6*a5^4*a3^3*a2^2*a1^3 + 32*a6^5*a5^5*a3^3*a2^2*a1^3 - 4*a6^4*a5^6*a3^3*a2^2*a1^3 - 96*a6^6*a5^3*a4*a3^3*a2^2*a1^3 - 136*a6^5*a5^4*a4*a3^3*a2^2*a1^3 - 136*a6^4*a5^5*a4*a3^3*a2^2*a1^3 - 96*a6^3*a5^6*a4*a3^3*a2^2*a1^3 + 144*a6^6*a5^2*a4^2*a3^3*a2^2*a1^3 - 768*a6^5*a5^3*a4^2*a3^3*a2^2*a1^3 - 1192*a6^4*a5^4*a4^2*a3^3*a2^2*a1^3 - 768*a6^3*a5^5*a4^2*a3^3*a2^2*a1^3 + 144*a6^2*a5^6*a4^2*a3^3*a2^2*a1^3 - 96*a6^6*a5*a4^3*a3^3*a2^2*a1^3 - 768*a6^5*a5^2*a4^3*a3^3*a2^2*a1^3 + 3024*a6^4*a5^3*a4^3*a3^3*a2^2*a1^3 + 3024*a6^3*a5^4*a4^3*a3^3*a2^2*a1^3 - 768*a6^2*a5^5*a4^3*a3^3*a2^2*a1^3 - 96*a6*a5^6*a4^3*a3^3*a2^2*a1^3 - 4*a6^6*a4^4*a3^3*a2^2*a1^3 - 136*a6^5*a5*a4^4*a3^3*a2^2*a1^3 - 1192*a6^4*a5^2*a4^4*a3^3*a2^2*a1^3 + 3024*a6^3*a5^3*a4^4*a3^3*a2^2*a1^3 - 1192*a6^2*a5^4*a4^4*a3^3*a2^2*a1^3 - 136*a6*a5^5*a4^4*a3^3*a2^2*a1^3 - 4*a5^6*a4^4*a3^3*a2^2*a1^3 + 32*a6^5*a4^5*a3^3*a2^2*a1^3 - 136*a6^4*a5*a4^5*a3^3*a2^2*a1^3 - 768*a6^3*a5^2*a4^5*a3^3*a2^2*a1^3 - 768*a6^2*a5^3*a4^5*a3^3*a2^2*a1^3 - 136*a6*a5^4*a4^5*a3^3*a2^2*a1^3 + 32*a5^5*a4^5*a3^3*a2^2*a1^3 - 4*a6^4*a4^6*a3^3*a2^2*a1^3 - 96*a6^3*a5*a4^6*a3^3*a2^2*a1^3 + 144*a6^2*a5^2*a4^6*a3^3*a2^2*a1^3 - 96*a6*a5^3*a4^6*a3^3*a2^2*a1^3 - 4*a5^4*a4^6*a3^3*a2^2*a1^3 - 4*a6^6*a5^3*a3^4*a2^2*a1^3 + 36*a6^5*a5^4*a3^4*a2^2*a1^3 + 36*a6^4*a5^5*a3^4*a2^2*a1^3 - 4*a6^3*a5^6*a3^4*a2^2*a1^3 + 36*a6^6*a5^2*a4*a3^4*a2^2*a1^3 - 136*a6^5*a5^3*a4*a3^4*a2^2*a1^3 + 756*a6^4*a5^4*a4*a3^4*a2^2*a1^3 - 136*a6^3*a5^5*a4*a3^4*a2^2*a1^3 + 36*a6^2*a5^6*a4*a3^4*a2^2*a1^3 + 36*a6^6*a5*a4^2*a3^4*a2^2*a1^3 + 756*a6^5*a5^2*a4^2*a3^4*a2^2*a1^3 - 1192*a6^4*a5^3*a4^2*a3^4*a2^2*a1^3 - 1192*a6^3*a5^4*a4^2*a3^4*a2^2*a1^3 + 756*a6^2*a5^5*a4^2*a3^4*a2^2*a1^3 + 36*a6*a5^6*a4^2*a3^4*a2^2*a1^3 - 4*a6^6*a4^3*a3^4*a2^2*a1^3 - 136*a6^5*a5*a4^3*a3^4*a2^2*a1^3 - 1192*a6^4*a5^2*a4^3*a3^4*a2^2*a1^3 + 3024*a6^3*a5^3*a4^3*a3^4*a2^2*a1^3 - 1192*a6^2*a5^4*a4^3*a3^4*a2^2*a1^3 - 136*a6*a5^5*a4^3*a3^4*a2^2*a1^3 - 4*a5^6*a4^3*a3^4*a2^2*a1^3 + 36*a6^5*a4^4*a3^4*a2^2*a1^3 + 756*a6^4*a5*a4^4*a3^4*a2^2*a1^3 - 1192*a6^3*a5^2*a4^4*a3^4*a2^2*a1^3 - 1192*a6^2*a5^3*a4^4*a3^4*a2^2*a1^3 + 756*a6*a5^4*a4^4*a3^4*a2^2*a1^3 + 36*a5^5*a4^4*a3^4*a2^2*a1^3 + 36*a6^4*a4^5*a3^4*a2^2*a1^3 - 136*a6^3*a5*a4^5*a3^4*a2^2*a1^3 + 756*a6^2*a5^2*a4^5*a3^4*a2^2*a1^3 - 136*a6*a5^3*a4^5*a3^4*a2^2*a1^3 + 36*a5^4*a4^5*a3^4*a2^2*a1^3 - 4*a6^3*a4^6*a3^4*a2^2*a1^3 + 36*a6^2*a5*a4^6*a3^4*a2^2*a1^3 + 36*a6*a5^2*a4^6*a3^4*a2^2*a1^3 - 4*a5^3*a4^6*a3^4*a2^2*a1^3 - 28*a6^6*a5^2*a3^5*a2^2*a1^3 + 32*a6^5*a5^3*a3^5*a2^2*a1^3 + 36*a6^4*a5^4*a3^5*a2^2*a1^3 + 32*a6^3*a5^5*a3^5*a2^2*a1^3 - 28*a6^2*a5^6*a3^5*a2^2*a1^3 - 48*a6^6*a5*a4*a3^5*a2^2*a1^3 + 144*a6^5*a5^2*a4*a3^5*a2^2*a1^3 - 136*a6^4*a5^3*a4*a3^5*a2^2*a1^3 - 136*a6^3*a5^4*a4*a3^5*a2^2*a1^3 + 144*a6^2*a5^5*a4*a3^5*a2^2*a1^3 - 48*a6*a5^6*a4*a3^5*a2^2*a1^3 - 28*a6^6*a4^2*a3^5*a2^2*a1^3 + 144*a6^5*a5*a4^2*a3^5*a2^2*a1^3 + 756*a6^4*a5^2*a4^2*a3^5*a2^2*a1^3 - 768*a6^3*a5^3*a4^2*a3^5*a2^2*a1^3 + 756*a6^2*a5^4*a4^2*a3^5*a2^2*a1^3 + 144*a6*a5^5*a4^2*a3^5*a2^2*a1^3 - 28*a5^6*a4^2*a3^5*a2^2*a1^3 + 32*a6^5*a4^3*a3^5*a2^2*a1^3 - 136*a6^4*a5*a4^3*a3^5*a2^2*a1^3 - 768*a6^3*a5^2*a4^3*a3^5*a2^2*a1^3 - 768*a6^2*a5^3*a4^3*a3^5*a2^2*a1^3 - 136*a6*a5^4*a4^3*a3^5*a2^2*a1^3 + 32*a5^5*a4^3*a3^5*a2^2*a1^3 + 36*a6^4*a4^4*a3^5*a2^2*a1^3 - 136*a6^3*a5*a4^4*a3^5*a2^2*a1^3 + 756*a6^2*a5^2*a4^4*a3^5*a2^2*a1^3 - 136*a6*a5^3*a4^4*a3^5*a2^2*a1^3 + 36*a5^4*a4^4*a3^5*a2^2*a1^3 + 32*a6^3*a4^5*a3^5*a2^2*a1^3 + 144*a6^2*a5*a4^5*a3^5*a2^2*a1^3 + 144*a6*a5^2*a4^5*a3^5*a2^2*a1^3 + 32*a5^3*a4^5*a3^5*a2^2*a1^3 - 28*a6^2*a4^6*a3^5*a2^2*a1^3 - 48*a6*a5*a4^6*a3^5*a2^2*a1^3 - 28*a5^2*a4^6*a3^5*a2^2*a1^3 - 4*a6^6*a5*a3^6*a2^2*a1^3 - 28*a6^5*a5^2*a3^6*a2^2*a1^3 - 4*a6^4*a5^3*a3^6*a2^2*a1^3 - 4*a6^3*a5^4*a3^6*a2^2*a1^3 - 28*a6^2*a5^5*a3^6*a2^2*a1^3 - 4*a6*a5^6*a3^6*a2^2*a1^3 - 4*a6^6*a4*a3^6*a2^2*a1^3 - 48*a6^5*a5*a4*a3^6*a2^2*a1^3 + 36*a6^4*a5^2*a4*a3^6*a2^2*a1^3 - 96*a6^3*a5^3*a4*a3^6*a2^2*a1^3 + 36*a6^2*a5^4*a4*a3^6*a2^2*a1^3 - 48*a6*a5^5*a4*a3^6*a2^2*a1^3 - 4*a5^6*a4*a3^6*a2^2*a1^3 - 28*a6^5*a4^2*a3^6*a2^2*a1^3 + 36*a6^4*a5*a4^2*a3^6*a2^2*a1^3 + 144*a6^3*a5^2*a4^2*a3^6*a2^2*a1^3 + 144*a6^2*a5^3*a4^2*a3^6*a2^2*a1^3 + 36*a6*a5^4*a4^2*a3^6*a2^2*a1^3 - 28*a5^5*a4^2*a3^6*a2^2*a1^3 - 4*a6^4*a4^3*a3^6*a2^2*a1^3 - 96*a6^3*a5*a4^3*a3^6*a2^2*a1^3 + 144*a6^2*a5^2*a4^3*a3^6*a2^2*a1^3 - 96*a6*a5^3*a4^3*a3^6*a2^2*a1^3 - 4*a5^4*a4^3*a3^6*a2^2*a1^3 - 4*a6^3*a4^4*a3^6*a2^2*a1^3 + 36*a6^2*a5*a4^4*a3^6*a2^2*a1^3 + 36*a6*a5^2*a4^4*a3^6*a2^2*a1^3 - 4*a5^3*a4^4*a3^6*a2^2*a1^3 - 28*a6^2*a4^5*a3^6*a2^2*a1^3 - 48*a6*a5*a4^5*a3^6*a2^2*a1^3 - 28*a5^2*a4^5*a3^6*a2^2*a1^3 - 4*a6*a4^6*a3^6*a2^2*a1^3 - 4*a5*a4^6*a3^6*a2^2*a1^3 - 8*a6^6*a5^6*a2^3*a1^3 + 40*a6^6*a5^5*a4*a2^3*a1^3 + 40*a6^5*a5^6*a4*a2^3*a1^3 - 4*a6^6*a5^4*a4^2*a2^3*a1^3 + 32*a6^5*a5^5*a4^2*a2^3*a1^3 - 4*a6^4*a5^6*a4^2*a2^3*a1^3 + 48*a6^6*a5^3*a4^3*a2^3*a1^3 - 96*a6^5*a5^4*a4^3*a2^3*a1^3 - 96*a6^4*a5^5*a4^3*a2^3*a1^3 + 48*a6^3*a5^6*a4^3*a2^3*a1^3 - 4*a6^6*a5^2*a4^4*a2^3*a1^3 - 96*a6^5*a5^3*a4^4*a2^3*a1^3 + 144*a6^4*a5^4*a4^4*a2^3*a1^3 - 96*a6^3*a5^5*a4^4*a2^3*a1^3 - 4*a6^2*a5^6*a4^4*a2^3*a1^3 + 40*a6^6*a5*a4^5*a2^3*a1^3 + 32*a6^5*a5^2*a4^5*a2^3*a1^3 - 96*a6^4*a5^3*a4^5*a2^3*a1^3 - 96*a6^3*a5^4*a4^5*a2^3*a1^3 + 32*a6^2*a5^5*a4^5*a2^3*a1^3 + 40*a6*a5^6*a4^5*a2^3*a1^3 - 8*a6^6*a4^6*a2^3*a1^3 + 40*a6^5*a5*a4^6*a2^3*a1^3 - 4*a6^4*a5^2*a4^6*a2^3*a1^3 + 48*a6^3*a5^3*a4^6*a2^3*a1^3 - 4*a6^2*a5^4*a4^6*a2^3*a1^3 + 40*a6*a5^5*a4^6*a2^3*a1^3 - 8*a5^6*a4^6*a2^3*a1^3 + 40*a6^6*a5^5*a3*a2^3*a1^3 + 40*a6^5*a5^6*a3*a2^3*a1^3 + 32*a6^6*a5^4*a4*a3*a2^3*a1^3 - 160*a6^5*a5^5*a4*a3*a2^3*a1^3 + 32*a6^4*a5^6*a4*a3*a2^3*a1^3 - 96*a6^6*a5^3*a4^2*a3*a2^3*a1^3 - 136*a6^5*a5^4*a4^2*a3*a2^3*a1^3 - 136*a6^4*a5^5*a4^2*a3*a2^3*a1^3 - 96*a6^3*a5^6*a4^2*a3*a2^3*a1^3 - 96*a6^6*a5^2*a4^3*a3*a2^3*a1^3 + 1248*a6^5*a5^3*a4^3*a3*a2^3*a1^3 - 768*a6^4*a5^4*a4^3*a3*a2^3*a1^3 + 1248*a6^3*a5^5*a4^3*a3*a2^3*a1^3 - 96*a6^2*a5^6*a4^3*a3*a2^3*a1^3 + 32*a6^6*a5*a4^4*a3*a2^3*a1^3 - 136*a6^5*a5^2*a4^4*a3*a2^3*a1^3 - 768*a6^4*a5^3*a4^4*a3*a2^3*a1^3 - 768*a6^3*a5^4*a4^4*a3*a2^3*a1^3 - 136*a6^2*a5^5*a4^4*a3*a2^3*a1^3 + 32*a6*a5^6*a4^4*a3*a2^3*a1^3 + 40*a6^6*a4^5*a3*a2^3*a1^3 - 160*a6^5*a5*a4^5*a3*a2^3*a1^3 - 136*a6^4*a5^2*a4^5*a3*a2^3*a1^3 + 1248*a6^3*a5^3*a4^5*a3*a2^3*a1^3 - 136*a6^2*a5^4*a4^5*a3*a2^3*a1^3 - 160*a6*a5^5*a4^5*a3*a2^3*a1^3 + 40*a5^6*a4^5*a3*a2^3*a1^3 + 40*a6^5*a4^6*a3*a2^3*a1^3 + 32*a6^4*a5*a4^6*a3*a2^3*a1^3 - 96*a6^3*a5^2*a4^6*a3*a2^3*a1^3 - 96*a6^2*a5^3*a4^6*a3*a2^3*a1^3 + 32*a6*a5^4*a4^6*a3*a2^3*a1^3 + 40*a5^5*a4^6*a3*a2^3*a1^3 - 4*a6^6*a5^4*a3^2*a2^3*a1^3 + 32*a6^5*a5^5*a3^2*a2^3*a1^3 - 4*a6^4*a5^6*a3^2*a2^3*a1^3 - 96*a6^6*a5^3*a4*a3^2*a2^3*a1^3 - 136*a6^5*a5^4*a4*a3^2*a2^3*a1^3 - 136*a6^4*a5^5*a4*a3^2*a2^3*a1^3 - 96*a6^3*a5^6*a4*a3^2*a2^3*a1^3 + 144*a6^6*a5^2*a4^2*a3^2*a2^3*a1^3 - 768*a6^5*a5^3*a4^2*a3^2*a2^3*a1^3 - 1192*a6^4*a5^4*a4^2*a3^2*a2^3*a1^3 - 768*a6^3*a5^5*a4^2*a3^2*a2^3*a1^3 + 144*a6^2*a5^6*a4^2*a3^2*a2^3*a1^3 - 96*a6^6*a5*a4^3*a3^2*a2^3*a1^3 - 768*a6^5*a5^2*a4^3*a3^2*a2^3*a1^3 + 3024*a6^4*a5^3*a4^3*a3^2*a2^3*a1^3 + 3024*a6^3*a5^4*a4^3*a3^2*a2^3*a1^3 - 768*a6^2*a5^5*a4^3*a3^2*a2^3*a1^3 - 96*a6*a5^6*a4^3*a3^2*a2^3*a1^3 - 4*a6^6*a4^4*a3^2*a2^3*a1^3 - 136*a6^5*a5*a4^4*a3^2*a2^3*a1^3 - 1192*a6^4*a5^2*a4^4*a3^2*a2^3*a1^3 + 3024*a6^3*a5^3*a4^4*a3^2*a2^3*a1^3 - 1192*a6^2*a5^4*a4^4*a3^2*a2^3*a1^3 - 136*a6*a5^5*a4^4*a3^2*a2^3*a1^3 - 4*a5^6*a4^4*a3^2*a2^3*a1^3 + 32*a6^5*a4^5*a3^2*a2^3*a1^3 - 136*a6^4*a5*a4^5*a3^2*a2^3*a1^3 - 768*a6^3*a5^2*a4^5*a3^2*a2^3*a1^3 - 768*a6^2*a5^3*a4^5*a3^2*a2^3*a1^3 - 136*a6*a5^4*a4^5*a3^2*a2^3*a1^3 + 32*a5^5*a4^5*a3^2*a2^3*a1^3 - 4*a6^4*a4^6*a3^2*a2^3*a1^3 - 96*a6^3*a5*a4^6*a3^2*a2^3*a1^3 + 144*a6^2*a5^2*a4^6*a3^2*a2^3*a1^3 - 96*a6*a5^3*a4^6*a3^2*a2^3*a1^3 - 4*a5^4*a4^6*a3^2*a2^3*a1^3 + 48*a6^6*a5^3*a3^3*a2^3*a1^3 - 96*a6^5*a5^4*a3^3*a2^3*a1^3 - 96*a6^4*a5^5*a3^3*a2^3*a1^3 + 48*a6^3*a5^6*a3^3*a2^3*a1^3 - 96*a6^6*a5^2*a4*a3^3*a2^3*a1^3 + 1248*a6^5*a5^3*a4*a3^3*a2^3*a1^3 - 768*a6^4*a5^4*a4*a3^3*a2^3*a1^3 + 1248*a6^3*a5^5*a4*a3^3*a2^3*a1^3 - 96*a6^2*a5^6*a4*a3^3*a2^3*a1^3 - 96*a6^6*a5*a4^2*a3^3*a2^3*a1^3 - 768*a6^5*a5^2*a4^2*a3^3*a2^3*a1^3 + 3024*a6^4*a5^3*a4^2*a3^3*a2^3*a1^3 + 3024*a6^3*a5^4*a4^2*a3^3*a2^3*a1^3 - 768*a6^2*a5^5*a4^2*a3^3*a2^3*a1^3 - 96*a6*a5^6*a4^2*a3^3*a2^3*a1^3 + 48*a6^6*a4^3*a3^3*a2^3*a1^3 + 1248*a6^5*a5*a4^3*a3^3*a2^3*a1^3 + 3024*a6^4*a5^2*a4^3*a3^3*a2^3*a1^3 - 20160*a6^3*a5^3*a4^3*a3^3*a2^3*a1^3 + 3024*a6^2*a5^4*a4^3*a3^3*a2^3*a1^3 + 1248*a6*a5^5*a4^3*a3^3*a2^3*a1^3 + 48*a5^6*a4^3*a3^3*a2^3*a1^3 - 96*a6^5*a4^4*a3^3*a2^3*a1^3 - 768*a6^4*a5*a4^4*a3^3*a2^3*a1^3 + 3024*a6^3*a5^2*a4^4*a3^3*a2^3*a1^3 + 3024*a6^2*a5^3*a4^4*a3^3*a2^3*a1^3 - 768*a6*a5^4*a4^4*a3^3*a2^3*a1^3 - 96*a5^5*a4^4*a3^3*a2^3*a1^3 - 96*a6^4*a4^5*a3^3*a2^3*a1^3 + 1248*a6^3*a5*a4^5*a3^3*a2^3*a1^3 - 768*a6^2*a5^2*a4^5*a3^3*a2^3*a1^3 + 1248*a6*a5^3*a4^5*a3^3*a2^3*a1^3 - 96*a5^4*a4^5*a3^3*a2^3*a1^3 + 48*a6^3*a4^6*a3^3*a2^3*a1^3 - 96*a6^2*a5*a4^6*a3^3*a2^3*a1^3 - 96*a6*a5^2*a4^6*a3^3*a2^3*a1^3 + 48*a5^3*a4^6*a3^3*a2^3*a1^3 - 4*a6^6*a5^2*a3^4*a2^3*a1^3 - 96*a6^5*a5^3*a3^4*a2^3*a1^3 + 144*a6^4*a5^4*a3^4*a2^3*a1^3 - 96*a6^3*a5^5*a3^4*a2^3*a1^3 - 4*a6^2*a5^6*a3^4*a2^3*a1^3 + 32*a6^6*a5*a4*a3^4*a2^3*a1^3 - 136*a6^5*a5^2*a4*a3^4*a2^3*a1^3 - 768*a6^4*a5^3*a4*a3^4*a2^3*a1^3 - 768*a6^3*a5^4*a4*a3^4*a2^3*a1^3 - 136*a6^2*a5^5*a4*a3^4*a2^3*a1^3 + 32*a6*a5^6*a4*a3^4*a2^3*a1^3 - 4*a6^6*a4^2*a3^4*a2^3*a1^3 - 136*a6^5*a5*a4^2*a3^4*a2^3*a1^3 - 1192*a6^4*a5^2*a4^2*a3^4*a2^3*a1^3 + 3024*a6^3*a5^3*a4^2*a3^4*a2^3*a1^3 - 1192*a6^2*a5^4*a4^2*a3^4*a2^3*a1^3 - 136*a6*a5^5*a4^2*a3^4*a2^3*a1^3 - 4*a5^6*a4^2*a3^4*a2^3*a1^3 - 96*a6^5*a4^3*a3^4*a2^3*a1^3 - 768*a6^4*a5*a4^3*a3^4*a2^3*a1^3 + 3024*a6^3*a5^2*a4^3*a3^4*a2^3*a1^3 + 3024*a6^2*a5^3*a4^3*a3^4*a2^3*a1^3 - 768*a6*a5^4*a4^3*a3^4*a2^3*a1^3 - 96*a5^5*a4^3*a3^4*a2^3*a1^3 + 144*a6^4*a4^4*a3^4*a2^3*a1^3 - 768*a6^3*a5*a4^4*a3^4*a2^3*a1^3 - 1192*a6^2*a5^2*a4^4*a3^4*a2^3*a1^3 - 768*a6*a5^3*a4^4*a3^4*a2^3*a1^3 + 144*a5^4*a4^4*a3^4*a2^3*a1^3 - 96*a6^3*a4^5*a3^4*a2^3*a1^3 - 136*a6^2*a5*a4^5*a3^4*a2^3*a1^3 - 136*a6*a5^2*a4^5*a3^4*a2^3*a1^3 - 96*a5^3*a4^5*a3^4*a2^3*a1^3 - 4*a6^2*a4^6*a3^4*a2^3*a1^3 + 32*a6*a5*a4^6*a3^4*a2^3*a1^3 - 4*a5^2*a4^6*a3^4*a2^3*a1^3 + 40*a6^6*a5*a3^5*a2^3*a1^3 + 32*a6^5*a5^2*a3^5*a2^3*a1^3 - 96*a6^4*a5^3*a3^5*a2^3*a1^3 - 96*a6^3*a5^4*a3^5*a2^3*a1^3 + 32*a6^2*a5^5*a3^5*a2^3*a1^3 + 40*a6*a5^6*a3^5*a2^3*a1^3 + 40*a6^6*a4*a3^5*a2^3*a1^3 - 160*a6^5*a5*a4*a3^5*a2^3*a1^3 - 136*a6^4*a5^2*a4*a3^5*a2^3*a1^3 + 1248*a6^3*a5^3*a4*a3^5*a2^3*a1^3 - 136*a6^2*a5^4*a4*a3^5*a2^3*a1^3 - 160*a6*a5^5*a4*a3^5*a2^3*a1^3 + 40*a5^6*a4*a3^5*a2^3*a1^3 + 32*a6^5*a4^2*a3^5*a2^3*a1^3 - 136*a6^4*a5*a4^2*a3^5*a2^3*a1^3 - 768*a6^3*a5^2*a4^2*a3^5*a2^3*a1^3 - 768*a6^2*a5^3*a4^2*a3^5*a2^3*a1^3 - 136*a6*a5^4*a4^2*a3^5*a2^3*a1^3 + 32*a5^5*a4^2*a3^5*a2^3*a1^3 - 96*a6^4*a4^3*a3^5*a2^3*a1^3 + 1248*a6^3*a5*a4^3*a3^5*a2^3*a1^3 - 768*a6^2*a5^2*a4^3*a3^5*a2^3*a1^3 + 1248*a6*a5^3*a4^3*a3^5*a2^3*a1^3 - 96*a5^4*a4^3*a3^5*a2^3*a1^3 - 96*a6^3*a4^4*a3^5*a2^3*a1^3 - 136*a6^2*a5*a4^4*a3^5*a2^3*a1^3 - 136*a6*a5^2*a4^4*a3^5*a2^3*a1^3 - 96*a5^3*a4^4*a3^5*a2^3*a1^3 + 32*a6^2*a4^5*a3^5*a2^3*a1^3 - 160*a6*a5*a4^5*a3^5*a2^3*a1^3 + 32*a5^2*a4^5*a3^5*a2^3*a1^3 + 40*a6*a4^6*a3^5*a2^3*a1^3 + 40*a5*a4^6*a3^5*a2^3*a1^3 - 8*a6^6*a3^6*a2^3*a1^3 + 40*a6^5*a5*a3^6*a2^3*a1^3 - 4*a6^4*a5^2*a3^6*a2^3*a1^3 + 48*a6^3*a5^3*a3^6*a2^3*a1^3 - 4*a6^2*a5^4*a3^6*a2^3*a1^3 + 40*a6*a5^5*a3^6*a2^3*a1^3 - 8*a5^6*a3^6*a2^3*a1^3 + 40*a6^5*a4*a3^6*a2^3*a1^3 + 32*a6^4*a5*a4*a3^6*a2^3*a1^3 - 96*a6^3*a5^2*a4*a3^6*a2^3*a1^3 - 96*a6^2*a5^3*a4*a3^6*a2^3*a1^3 + 32*a6*a5^4*a4*a3^6*a2^3*a1^3 + 40*a5^5*a4*a3^6*a2^3*a1^3 - 4*a6^4*a4^2*a3^6*a2^3*a1^3 - 96*a6^3*a5*a4^2*a3^6*a2^3*a1^3 + 144*a6^2*a5^2*a4^2*a3^6*a2^3*a1^3 - 96*a6*a5^3*a4^2*a3^6*a2^3*a1^3 - 4*a5^4*a4^2*a3^6*a2^3*a1^3 + 48*a6^3*a4^3*a3^6*a2^3*a1^3 - 96*a6^2*a5*a4^3*a3^6*a2^3*a1^3 - 96*a6*a5^2*a4^3*a3^6*a2^3*a1^3 + 48*a5^3*a4^3*a3^6*a2^3*a1^3 - 4*a6^2*a4^4*a3^6*a2^3*a1^3 + 32*a6*a5*a4^4*a3^6*a2^3*a1^3 - 4*a5^2*a4^4*a3^6*a2^3*a1^3 + 40*a6*a4^5*a3^6*a2^3*a1^3 + 40*a5*a4^5*a3^6*a2^3*a1^3 - 8*a4^6*a3^6*a2^3*a1^3 - 4*a6^6*a5^5*a2^4*a1^3 - 4*a6^5*a5^6*a2^4*a1^3 - 28*a6^6*a5^4*a4*a2^4*a1^3 - 48*a6^5*a5^5*a4*a2^4*a1^3 - 28*a6^4*a5^6*a4*a2^4*a1^3 - 4*a6^6*a5^3*a4^2*a2^4*a1^3 + 36*a6^5*a5^4*a4^2*a2^4*a1^3 + 36*a6^4*a5^5*a4^2*a2^4*a1^3 - 4*a6^3*a5^6*a4^2*a2^4*a1^3 - 4*a6^6*a5^2*a4^3*a2^4*a1^3 - 96*a6^5*a5^3*a4^3*a2^4*a1^3 + 144*a6^4*a5^4*a4^3*a2^4*a1^3 - 96*a6^3*a5^5*a4^3*a2^4*a1^3 - 4*a6^2*a5^6*a4^3*a2^4*a1^3 - 28*a6^6*a5*a4^4*a2^4*a1^3 + 36*a6^5*a5^2*a4^4*a2^4*a1^3 + 144*a6^4*a5^3*a4^4*a2^4*a1^3 + 144*a6^3*a5^4*a4^4*a2^4*a1^3 + 36*a6^2*a5^5*a4^4*a2^4*a1^3 - 28*a6*a5^6*a4^4*a2^4*a1^3 - 4*a6^6*a4^5*a2^4*a1^3 - 48*a6^5*a5*a4^5*a2^4*a1^3 + 36*a6^4*a5^2*a4^5*a2^4*a1^3 - 96*a6^3*a5^3*a4^5*a2^4*a1^3 + 36*a6^2*a5^4*a4^5*a2^4*a1^3 - 48*a6*a5^5*a4^5*a2^4*a1^3 - 4*a5^6*a4^5*a2^4*a1^3 - 4*a6^5*a4^6*a2^4*a1^3 - 28*a6^4*a5*a4^6*a2^4*a1^3 - 4*a6^3*a5^2*a4^6*a2^4*a1^3 - 4*a6^2*a5^3*a4^6*a2^4*a1^3 - 28*a6*a5^4*a4^6*a2^4*a1^3 - 4*a5^5*a4^6*a2^4*a1^3 - 28*a6^6*a5^4*a3*a2^4*a1^3 - 48*a6^5*a5^5*a3*a2^4*a1^3 - 28*a6^4*a5^6*a3*a2^4*a1^3 + 32*a6^6*a5^3*a4*a3*a2^4*a1^3 + 144*a6^5*a5^4*a4*a3*a2^4*a1^3 + 144*a6^4*a5^5*a4*a3*a2^4*a1^3 + 32*a6^3*a5^6*a4*a3*a2^4*a1^3 + 36*a6^6*a5^2*a4^2*a3*a2^4*a1^3 - 136*a6^5*a5^3*a4^2*a3*a2^4*a1^3 + 756*a6^4*a5^4*a4^2*a3*a2^4*a1^3 - 136*a6^3*a5^5*a4^2*a3*a2^4*a1^3 + 36*a6^2*a5^6*a4^2*a3*a2^4*a1^3 + 32*a6^6*a5*a4^3*a3*a2^4*a1^3 - 136*a6^5*a5^2*a4^3*a3*a2^4*a1^3 - 768*a6^4*a5^3*a4^3*a3*a2^4*a1^3 - 768*a6^3*a5^4*a4^3*a3*a2^4*a1^3 - 136*a6^2*a5^5*a4^3*a3*a2^4*a1^3 + 32*a6*a5^6*a4^3*a3*a2^4*a1^3 - 28*a6^6*a4^4*a3*a2^4*a1^3 + 144*a6^5*a5*a4^4*a3*a2^4*a1^3 + 756*a6^4*a5^2*a4^4*a3*a2^4*a1^3 - 768*a6^3*a5^3*a4^4*a3*a2^4*a1^3 + 756*a6^2*a5^4*a4^4*a3*a2^4*a1^3 + 144*a6*a5^5*a4^4*a3*a2^4*a1^3 - 28*a5^6*a4^4*a3*a2^4*a1^3 - 48*a6^5*a4^5*a3*a2^4*a1^3 + 144*a6^4*a5*a4^5*a3*a2^4*a1^3 - 136*a6^3*a5^2*a4^5*a3*a2^4*a1^3 - 136*a6^2*a5^3*a4^5*a3*a2^4*a1^3 + 144*a6*a5^4*a4^5*a3*a2^4*a1^3 - 48*a5^5*a4^5*a3*a2^4*a1^3 - 28*a6^4*a4^6*a3*a2^4*a1^3 + 32*a6^3*a5*a4^6*a3*a2^4*a1^3 + 36*a6^2*a5^2*a4^6*a3*a2^4*a1^3 + 32*a6*a5^3*a4^6*a3*a2^4*a1^3 - 28*a5^4*a4^6*a3*a2^4*a1^3 - 4*a6^6*a5^3*a3^2*a2^4*a1^3 + 36*a6^5*a5^4*a3^2*a2^4*a1^3 + 36*a6^4*a5^5*a3^2*a2^4*a1^3 - 4*a6^3*a5^6*a3^2*a2^4*a1^3 + 36*a6^6*a5^2*a4*a3^2*a2^4*a1^3 - 136*a6^5*a5^3*a4*a3^2*a2^4*a1^3 + 756*a6^4*a5^4*a4*a3^2*a2^4*a1^3 - 136*a6^3*a5^5*a4*a3^2*a2^4*a1^3 + 36*a6^2*a5^6*a4*a3^2*a2^4*a1^3 + 36*a6^6*a5*a4^2*a3^2*a2^4*a1^3 + 756*a6^5*a5^2*a4^2*a3^2*a2^4*a1^3 - 1192*a6^4*a5^3*a4^2*a3^2*a2^4*a1^3 - 1192*a6^3*a5^4*a4^2*a3^2*a2^4*a1^3 + 756*a6^2*a5^5*a4^2*a3^2*a2^4*a1^3 + 36*a6*a5^6*a4^2*a3^2*a2^4*a1^3 - 4*a6^6*a4^3*a3^2*a2^4*a1^3 - 136*a6^5*a5*a4^3*a3^2*a2^4*a1^3 - 1192*a6^4*a5^2*a4^3*a3^2*a2^4*a1^3 + 3024*a6^3*a5^3*a4^3*a3^2*a2^4*a1^3 - 1192*a6^2*a5^4*a4^3*a3^2*a2^4*a1^3 - 136*a6*a5^5*a4^3*a3^2*a2^4*a1^3 - 4*a5^6*a4^3*a3^2*a2^4*a1^3 + 36*a6^5*a4^4*a3^2*a2^4*a1^3 + 756*a6^4*a5*a4^4*a3^2*a2^4*a1^3 - 1192*a6^3*a5^2*a4^4*a3^2*a2^4*a1^3 - 1192*a6^2*a5^3*a4^4*a3^2*a2^4*a1^3 + 756*a6*a5^4*a4^4*a3^2*a2^4*a1^3 + 36*a5^5*a4^4*a3^2*a2^4*a1^3 + 36*a6^4*a4^5*a3^2*a2^4*a1^3 - 136*a6^3*a5*a4^5*a3^2*a2^4*a1^3 + 756*a6^2*a5^2*a4^5*a3^2*a2^4*a1^3 - 136*a6*a5^3*a4^5*a3^2*a2^4*a1^3 + 36*a5^4*a4^5*a3^2*a2^4*a1^3 - 4*a6^3*a4^6*a3^2*a2^4*a1^3 + 36*a6^2*a5*a4^6*a3^2*a2^4*a1^3 + 36*a6*a5^2*a4^6*a3^2*a2^4*a1^3 - 4*a5^3*a4^6*a3^2*a2^4*a1^3 - 4*a6^6*a5^2*a3^3*a2^4*a1^3 - 96*a6^5*a5^3*a3^3*a2^4*a1^3 + 144*a6^4*a5^4*a3^3*a2^4*a1^3 - 96*a6^3*a5^5*a3^3*a2^4*a1^3 - 4*a6^2*a5^6*a3^3*a2^4*a1^3 + 32*a6^6*a5*a4*a3^3*a2^4*a1^3 - 136*a6^5*a5^2*a4*a3^3*a2^4*a1^3 - 768*a6^4*a5^3*a4*a3^3*a2^4*a1^3 - 768*a6^3*a5^4*a4*a3^3*a2^4*a1^3 - 136*a6^2*a5^5*a4*a3^3*a2^4*a1^3 + 32*a6*a5^6*a4*a3^3*a2^4*a1^3 - 4*a6^6*a4^2*a3^3*a2^4*a1^3 - 136*a6^5*a5*a4^2*a3^3*a2^4*a1^3 - 1192*a6^4*a5^2*a4^2*a3^3*a2^4*a1^3 + 3024*a6^3*a5^3*a4^2*a3^3*a2^4*a1^3 - 1192*a6^2*a5^4*a4^2*a3^3*a2^4*a1^3 - 136*a6*a5^5*a4^2*a3^3*a2^4*a1^3 - 4*a5^6*a4^2*a3^3*a2^4*a1^3 - 96*a6^5*a4^3*a3^3*a2^4*a1^3 - 768*a6^4*a5*a4^3*a3^3*a2^4*a1^3 + 3024*a6^3*a5^2*a4^3*a3^3*a2^4*a1^3 + 3024*a6^2*a5^3*a4^3*a3^3*a2^4*a1^3 - 768*a6*a5^4*a4^3*a3^3*a2^4*a1^3 - 96*a5^5*a4^3*a3^3*a2^4*a1^3 + 144*a6^4*a4^4*a3^3*a2^4*a1^3 - 768*a6^3*a5*a4^4*a3^3*a2^4*a1^3 - 1192*a6^2*a5^2*a4^4*a3^3*a2^4*a1^3 - 768*a6*a5^3*a4^4*a3^3*a2^4*a1^3 + 144*a5^4*a4^4*a3^3*a2^4*a1^3 - 96*a6^3*a4^5*a3^3*a2^4*a1^3 - 136*a6^2*a5*a4^5*a3^3*a2^4*a1^3 - 136*a6*a5^2*a4^5*a3^3*a2^4*a1^3 - 96*a5^3*a4^5*a3^3*a2^4*a1^3 - 4*a6^2*a4^6*a3^3*a2^4*a1^3 + 32*a6*a5*a4^6*a3^3*a2^4*a1^3 - 4*a5^2*a4^6*a3^3*a2^4*a1^3 - 28*a6^6*a5*a3^4*a2^4*a1^3 + 36*a6^5*a5^2*a3^4*a2^4*a1^3 + 144*a6^4*a5^3*a3^4*a2^4*a1^3 + 144*a6^3*a5^4*a3^4*a2^4*a1^3 + 36*a6^2*a5^5*a3^4*a2^4*a1^3 - 28*a6*a5^6*a3^4*a2^4*a1^3 - 28*a6^6*a4*a3^4*a2^4*a1^3 + 144*a6^5*a5*a4*a3^4*a2^4*a1^3 + 756*a6^4*a5^2*a4*a3^4*a2^4*a1^3 - 768*a6^3*a5^3*a4*a3^4*a2^4*a1^3 + 756*a6^2*a5^4*a4*a3^4*a2^4*a1^3 + 144*a6*a5^5*a4*a3^4*a2^4*a1^3 - 28*a5^6*a4*a3^4*a2^4*a1^3 + 36*a6^5*a4^2*a3^4*a2^4*a1^3 + 756*a6^4*a5*a4^2*a3^4*a2^4*a1^3 - 1192*a6^3*a5^2*a4^2*a3^4*a2^4*a1^3 - 1192*a6^2*a5^3*a4^2*a3^4*a2^4*a1^3 + 756*a6*a5^4*a4^2*a3^4*a2^4*a1^3 + 36*a5^5*a4^2*a3^4*a2^4*a1^3 + 144*a6^4*a4^3*a3^4*a2^4*a1^3 - 768*a6^3*a5*a4^3*a3^4*a2^4*a1^3 - 1192*a6^2*a5^2*a4^3*a3^4*a2^4*a1^3 - 768*a6*a5^3*a4^3*a3^4*a2^4*a1^3 + 144*a5^4*a4^3*a3^4*a2^4*a1^3 + 144*a6^3*a4^4*a3^4*a2^4*a1^3 + 756*a6^2*a5*a4^4*a3^4*a2^4*a1^3 + 756*a6*a5^2*a4^4*a3^4*a2^4*a1^3 + 144*a5^3*a4^4*a3^4*a2^4*a1^3 + 36*a6^2*a4^5*a3^4*a2^4*a1^3 + 144*a6*a5*a4^5*a3^4*a2^4*a1^3 + 36*a5^2*a4^5*a3^4*a2^4*a1^3 - 28*a6*a4^6*a3^4*a2^4*a1^3 - 28*a5*a4^6*a3^4*a2^4*a1^3 - 4*a6^6*a3^5*a2^4*a1^3 - 48*a6^5*a5*a3^5*a2^4*a1^3 + 36*a6^4*a5^2*a3^5*a2^4*a1^3 - 96*a6^3*a5^3*a3^5*a2^4*a1^3 + 36*a6^2*a5^4*a3^5*a2^4*a1^3 - 48*a6*a5^5*a3^5*a2^4*a1^3 - 4*a5^6*a3^5*a2^4*a1^3 - 48*a6^5*a4*a3^5*a2^4*a1^3 + 144*a6^4*a5*a4*a3^5*a2^4*a1^3 - 136*a6^3*a5^2*a4*a3^5*a2^4*a1^3 - 136*a6^2*a5^3*a4*a3^5*a2^4*a1^3 + 144*a6*a5^4*a4*a3^5*a2^4*a1^3 - 48*a5^5*a4*a3^5*a2^4*a1^3 + 36*a6^4*a4^2*a3^5*a2^4*a1^3 - 136*a6^3*a5*a4^2*a3^5*a2^4*a1^3 + 756*a6^2*a5^2*a4^2*a3^5*a2^4*a1^3 - 136*a6*a5^3*a4^2*a3^5*a2^4*a1^3 + 36*a5^4*a4^2*a3^5*a2^4*a1^3 - 96*a6^3*a4^3*a3^5*a2^4*a1^3 - 136*a6^2*a5*a4^3*a3^5*a2^4*a1^3 - 136*a6*a5^2*a4^3*a3^5*a2^4*a1^3 - 96*a5^3*a4^3*a3^5*a2^4*a1^3 + 36*a6^2*a4^4*a3^5*a2^4*a1^3 + 144*a6*a5*a4^4*a3^5*a2^4*a1^3 + 36*a5^2*a4^4*a3^5*a2^4*a1^3 - 48*a6*a4^5*a3^5*a2^4*a1^3 - 48*a5*a4^5*a3^5*a2^4*a1^3 - 4*a4^6*a3^5*a2^4*a1^3 - 4*a6^5*a3^6*a2^4*a1^3 - 28*a6^4*a5*a3^6*a2^4*a1^3 - 4*a6^3*a5^2*a3^6*a2^4*a1^3 - 4*a6^2*a5^3*a3^6*a2^4*a1^3 - 28*a6*a5^4*a3^6*a2^4*a1^3 - 4*a5^5*a3^6*a2^4*a1^3 - 28*a6^4*a4*a3^6*a2^4*a1^3 + 32*a6^3*a5*a4*a3^6*a2^4*a1^3 + 36*a6^2*a5^2*a4*a3^6*a2^4*a1^3 + 32*a6*a5^3*a4*a3^6*a2^4*a1^3 - 28*a5^4*a4*a3^6*a2^4*a1^3 - 4*a6^3*a4^2*a3^6*a2^4*a1^3 + 36*a6^2*a5*a4^2*a3^6*a2^4*a1^3 + 36*a6*a5^2*a4^2*a3^6*a2^4*a1^3 - 4*a5^3*a4^2*a3^6*a2^4*a1^3 - 4*a6^2*a4^3*a3^6*a2^4*a1^3 + 32*a6*a5*a4^3*a3^6*a2^4*a1^3 - 4*a5^2*a4^3*a3^6*a2^4*a1^3 - 28*a6*a4^4*a3^6*a2^4*a1^3 - 28*a5*a4^4*a3^6*a2^4*a1^3 - 4*a4^5*a3^6*a2^4*a1^3 - 4*a6^6*a5^4*a2^5*a1^3 + 48*a6^5*a5^5*a2^5*a1^3 - 4*a6^4*a5^6*a2^5*a1^3 + 40*a6^6*a5^3*a4*a2^5*a1^3 - 48*a6^5*a5^4*a4*a2^5*a1^3 - 48*a6^4*a5^5*a4*a2^5*a1^3 + 40*a6^3*a5^6*a4*a2^5*a1^3 - 28*a6^6*a5^2*a4^2*a2^5*a1^3 + 32*a6^5*a5^3*a4^2*a2^5*a1^3 + 36*a6^4*a5^4*a4^2*a2^5*a1^3 + 32*a6^3*a5^5*a4^2*a2^5*a1^3 - 28*a6^2*a5^6*a4^2*a2^5*a1^3 + 40*a6^6*a5*a4^3*a2^5*a1^3 + 32*a6^5*a5^2*a4^3*a2^5*a1^3 - 96*a6^4*a5^3*a4^3*a2^5*a1^3 - 96*a6^3*a5^4*a4^3*a2^5*a1^3 + 32*a6^2*a5^5*a4^3*a2^5*a1^3 + 40*a6*a5^6*a4^3*a2^5*a1^3 - 4*a6^6*a4^4*a2^5*a1^3 - 48*a6^5*a5*a4^4*a2^5*a1^3 + 36*a6^4*a5^2*a4^4*a2^5*a1^3 - 96*a6^3*a5^3*a4^4*a2^5*a1^3 + 36*a6^2*a5^4*a4^4*a2^5*a1^3 - 48*a6*a5^5*a4^4*a2^5*a1^3 - 4*a5^6*a4^4*a2^5*a1^3 + 48*a6^5*a4^5*a2^5*a1^3 - 48*a6^4*a5*a4^5*a2^5*a1^3 + 32*a6^3*a5^2*a4^5*a2^5*a1^3 + 32*a6^2*a5^3*a4^5*a2^5*a1^3 - 48*a6*a5^4*a4^5*a2^5*a1^3 + 48*a5^5*a4^5*a2^5*a1^3 - 4*a6^4*a4^6*a2^5*a1^3 + 40*a6^3*a5*a4^6*a2^5*a1^3 - 28*a6^2*a5^2*a4^6*a2^5*a1^3 + 40*a6*a5^3*a4^6*a2^5*a1^3 - 4*a5^4*a4^6*a2^5*a1^3 + 40*a6^6*a5^3*a3*a2^5*a1^3 - 48*a6^5*a5^4*a3*a2^5*a1^3 - 48*a6^4*a5^5*a3*a2^5*a1^3 + 40*a6^3*a5^6*a3*a2^5*a1^3 - 48*a6^6*a5^2*a4*a3*a2^5*a1^3 - 160*a6^5*a5^3*a4*a3*a2^5*a1^3 + 144*a6^4*a5^4*a4*a3*a2^5*a1^3 - 160*a6^3*a5^5*a4*a3*a2^5*a1^3 - 48*a6^2*a5^6*a4*a3*a2^5*a1^3 - 48*a6^6*a5*a4^2*a3*a2^5*a1^3 + 144*a6^5*a5^2*a4^2*a3*a2^5*a1^3 - 136*a6^4*a5^3*a4^2*a3*a2^5*a1^3 - 136*a6^3*a5^4*a4^2*a3*a2^5*a1^3 + 144*a6^2*a5^5*a4^2*a3*a2^5*a1^3 - 48*a6*a5^6*a4^2*a3*a2^5*a1^3 + 40*a6^6*a4^3*a3*a2^5*a1^3 - 160*a6^5*a5*a4^3*a3*a2^5*a1^3 - 136*a6^4*a5^2*a4^3*a3*a2^5*a1^3 + 1248*a6^3*a5^3*a4^3*a3*a2^5*a1^3 - 136*a6^2*a5^4*a4^3*a3*a2^5*a1^3 - 160*a6*a5^5*a4^3*a3*a2^5*a1^3 + 40*a5^6*a4^3*a3*a2^5*a1^3 - 48*a6^5*a4^4*a3*a2^5*a1^3 + 144*a6^4*a5*a4^4*a3*a2^5*a1^3 - 136*a6^3*a5^2*a4^4*a3*a2^5*a1^3 - 136*a6^2*a5^3*a4^4*a3*a2^5*a1^3 + 144*a6*a5^4*a4^4*a3*a2^5*a1^3 - 48*a5^5*a4^4*a3*a2^5*a1^3 - 48*a6^4*a4^5*a3*a2^5*a1^3 - 160*a6^3*a5*a4^5*a3*a2^5*a1^3 + 144*a6^2*a5^2*a4^5*a3*a2^5*a1^3 - 160*a6*a5^3*a4^5*a3*a2^5*a1^3 - 48*a5^4*a4^5*a3*a2^5*a1^3 + 40*a6^3*a4^6*a3*a2^5*a1^3 - 48*a6^2*a5*a4^6*a3*a2^5*a1^3 - 48*a6*a5^2*a4^6*a3*a2^5*a1^3 + 40*a5^3*a4^6*a3*a2^5*a1^3 - 28*a6^6*a5^2*a3^2*a2^5*a1^3 + 32*a6^5*a5^3*a3^2*a2^5*a1^3 + 36*a6^4*a5^4*a3^2*a2^5*a1^3 + 32*a6^3*a5^5*a3^2*a2^5*a1^3 - 28*a6^2*a5^6*a3^2*a2^5*a1^3 - 48*a6^6*a5*a4*a3^2*a2^5*a1^3 + 144*a6^5*a5^2*a4*a3^2*a2^5*a1^3 - 136*a6^4*a5^3*a4*a3^2*a2^5*a1^3 - 136*a6^3*a5^4*a4*a3^2*a2^5*a1^3 + 144*a6^2*a5^5*a4*a3^2*a2^5*a1^3 - 48*a6*a5^6*a4*a3^2*a2^5*a1^3 - 28*a6^6*a4^2*a3^2*a2^5*a1^3 + 144*a6^5*a5*a4^2*a3^2*a2^5*a1^3 + 756*a6^4*a5^2*a4^2*a3^2*a2^5*a1^3 - 768*a6^3*a5^3*a4^2*a3^2*a2^5*a1^3 + 756*a6^2*a5^4*a4^2*a3^2*a2^5*a1^3 + 144*a6*a5^5*a4^2*a3^2*a2^5*a1^3 - 28*a5^6*a4^2*a3^2*a2^5*a1^3 + 32*a6^5*a4^3*a3^2*a2^5*a1^3 - 136*a6^4*a5*a4^3*a3^2*a2^5*a1^3 - 768*a6^3*a5^2*a4^3*a3^2*a2^5*a1^3 - 768*a6^2*a5^3*a4^3*a3^2*a2^5*a1^3 - 136*a6*a5^4*a4^3*a3^2*a2^5*a1^3 + 32*a5^5*a4^3*a3^2*a2^5*a1^3 + 36*a6^4*a4^4*a3^2*a2^5*a1^3 - 136*a6^3*a5*a4^4*a3^2*a2^5*a1^3 + 756*a6^2*a5^2*a4^4*a3^2*a2^5*a1^3 - 136*a6*a5^3*a4^4*a3^2*a2^5*a1^3 + 36*a5^4*a4^4*a3^2*a2^5*a1^3 + 32*a6^3*a4^5*a3^2*a2^5*a1^3 + 144*a6^2*a5*a4^5*a3^2*a2^5*a1^3 + 144*a6*a5^2*a4^5*a3^2*a2^5*a1^3 + 32*a5^3*a4^5*a3^2*a2^5*a1^3 - 28*a6^2*a4^6*a3^2*a2^5*a1^3 - 48*a6*a5*a4^6*a3^2*a2^5*a1^3 - 28*a5^2*a4^6*a3^2*a2^5*a1^3 + 40*a6^6*a5*a3^3*a2^5*a1^3 + 32*a6^5*a5^2*a3^3*a2^5*a1^3 - 96*a6^4*a5^3*a3^3*a2^5*a1^3 - 96*a6^3*a5^4*a3^3*a2^5*a1^3 + 32*a6^2*a5^5*a3^3*a2^5*a1^3 + 40*a6*a5^6*a3^3*a2^5*a1^3 + 40*a6^6*a4*a3^3*a2^5*a1^3 - 160*a6^5*a5*a4*a3^3*a2^5*a1^3 - 136*a6^4*a5^2*a4*a3^3*a2^5*a1^3 + 1248*a6^3*a5^3*a4*a3^3*a2^5*a1^3 - 136*a6^2*a5^4*a4*a3^3*a2^5*a1^3 - 160*a6*a5^5*a4*a3^3*a2^5*a1^3 + 40*a5^6*a4*a3^3*a2^5*a1^3 + 32*a6^5*a4^2*a3^3*a2^5*a1^3 - 136*a6^4*a5*a4^2*a3^3*a2^5*a1^3 - 768*a6^3*a5^2*a4^2*a3^3*a2^5*a1^3 - 768*a6^2*a5^3*a4^2*a3^3*a2^5*a1^3 - 136*a6*a5^4*a4^2*a3^3*a2^5*a1^3 + 32*a5^5*a4^2*a3^3*a2^5*a1^3 - 96*a6^4*a4^3*a3^3*a2^5*a1^3 + 1248*a6^3*a5*a4^3*a3^3*a2^5*a1^3 - 768*a6^2*a5^2*a4^3*a3^3*a2^5*a1^3 + 1248*a6*a5^3*a4^3*a3^3*a2^5*a1^3 - 96*a5^4*a4^3*a3^3*a2^5*a1^3 - 96*a6^3*a4^4*a3^3*a2^5*a1^3 - 136*a6^2*a5*a4^4*a3^3*a2^5*a1^3 - 136*a6*a5^2*a4^4*a3^3*a2^5*a1^3 - 96*a5^3*a4^4*a3^3*a2^5*a1^3 + 32*a6^2*a4^5*a3^3*a2^5*a1^3 - 160*a6*a5*a4^5*a3^3*a2^5*a1^3 + 32*a5^2*a4^5*a3^3*a2^5*a1^3 + 40*a6*a4^6*a3^3*a2^5*a1^3 + 40*a5*a4^6*a3^3*a2^5*a1^3 - 4*a6^6*a3^4*a2^5*a1^3 - 48*a6^5*a5*a3^4*a2^5*a1^3 + 36*a6^4*a5^2*a3^4*a2^5*a1^3 - 96*a6^3*a5^3*a3^4*a2^5*a1^3 + 36*a6^2*a5^4*a3^4*a2^5*a1^3 - 48*a6*a5^5*a3^4*a2^5*a1^3 - 4*a5^6*a3^4*a2^5*a1^3 - 48*a6^5*a4*a3^4*a2^5*a1^3 + 144*a6^4*a5*a4*a3^4*a2^5*a1^3 - 136*a6^3*a5^2*a4*a3^4*a2^5*a1^3 - 136*a6^2*a5^3*a4*a3^4*a2^5*a1^3 + 144*a6*a5^4*a4*a3^4*a2^5*a1^3 - 48*a5^5*a4*a3^4*a2^5*a1^3 + 36*a6^4*a4^2*a3^4*a2^5*a1^3 - 136*a6^3*a5*a4^2*a3^4*a2^5*a1^3 + 756*a6^2*a5^2*a4^2*a3^4*a2^5*a1^3 - 136*a6*a5^3*a4^2*a3^4*a2^5*a1^3 + 36*a5^4*a4^2*a3^4*a2^5*a1^3 - 96*a6^3*a4^3*a3^4*a2^5*a1^3 - 136*a6^2*a5*a4^3*a3^4*a2^5*a1^3 - 136*a6*a5^2*a4^3*a3^4*a2^5*a1^3 - 96*a5^3*a4^3*a3^4*a2^5*a1^3 + 36*a6^2*a4^4*a3^4*a2^5*a1^3 + 144*a6*a5*a4^4*a3^4*a2^5*a1^3 + 36*a5^2*a4^4*a3^4*a2^5*a1^3 - 48*a6*a4^5*a3^4*a2^5*a1^3 - 48*a5*a4^5*a3^4*a2^5*a1^3 - 4*a4^6*a3^4*a2^5*a1^3 + 48*a6^5*a3^5*a2^5*a1^3 - 48*a6^4*a5*a3^5*a2^5*a1^3 + 32*a6^3*a5^2*a3^5*a2^5*a1^3 + 32*a6^2*a5^3*a3^5*a2^5*a1^3 - 48*a6*a5^4*a3^5*a2^5*a1^3 + 48*a5^5*a3^5*a2^5*a1^3 - 48*a6^4*a4*a3^5*a2^5*a1^3 - 160*a6^3*a5*a4*a3^5*a2^5*a1^3 + 144*a6^2*a5^2*a4*a3^5*a2^5*a1^3 - 160*a6*a5^3*a4*a3^5*a2^5*a1^3 - 48*a5^4*a4*a3^5*a2^5*a1^3 + 32*a6^3*a4^2*a3^5*a2^5*a1^3 + 144*a6^2*a5*a4^2*a3^5*a2^5*a1^3 + 144*a6*a5^2*a4^2*a3^5*a2^5*a1^3 + 32*a5^3*a4^2*a3^5*a2^5*a1^3 + 32*a6^2*a4^3*a3^5*a2^5*a1^3 - 160*a6*a5*a4^3*a3^5*a2^5*a1^3 + 32*a5^2*a4^3*a3^5*a2^5*a1^3 - 48*a6*a4^4*a3^5*a2^5*a1^3 - 48*a5*a4^4*a3^5*a2^5*a1^3 + 48*a4^5*a3^5*a2^5*a1^3 - 4*a6^4*a3^6*a2^5*a1^3 + 40*a6^3*a5*a3^6*a2^5*a1^3 - 28*a6^2*a5^2*a3^6*a2^5*a1^3 + 40*a6*a5^3*a3^6*a2^5*a1^3 - 4*a5^4*a3^6*a2^5*a1^3 + 40*a6^3*a4*a3^6*a2^5*a1^3 - 48*a6^2*a5*a4*a3^6*a2^5*a1^3 - 48*a6*a5^2*a4*a3^6*a2^5*a1^3 + 40*a5^3*a4*a3^6*a2^5*a1^3 - 28*a6^2*a4^2*a3^6*a2^5*a1^3 - 48*a6*a5*a4^2*a3^6*a2^5*a1^3 - 28*a5^2*a4^2*a3^6*a2^5*a1^3 + 40*a6*a4^3*a3^6*a2^5*a1^3 + 40*a5*a4^3*a3^6*a2^5*a1^3 - 4*a4^4*a3^6*a2^5*a1^3 - 8*a6^6*a5^3*a2^6*a1^3 - 4*a6^5*a5^4*a2^6*a1^3 - 4*a6^4*a5^5*a2^6*a1^3 - 8*a6^3*a5^6*a2^6*a1^3 - 4*a6^6*a5^2*a4*a2^6*a1^3 + 40*a6^5*a5^3*a4*a2^6*a1^3 - 28*a6^4*a5^4*a4*a2^6*a1^3 + 40*a6^3*a5^5*a4*a2^6*a1^3 - 4*a6^2*a5^6*a4*a2^6*a1^3 - 4*a6^6*a5*a4^2*a2^6*a1^3 - 28*a6^5*a5^2*a4^2*a2^6*a1^3 - 4*a6^4*a5^3*a4^2*a2^6*a1^3 - 4*a6^3*a5^4*a4^2*a2^6*a1^3 - 28*a6^2*a5^5*a4^2*a2^6*a1^3 - 4*a6*a5^6*a4^2*a2^6*a1^3 - 8*a6^6*a4^3*a2^6*a1^3 + 40*a6^5*a5*a4^3*a2^6*a1^3 - 4*a6^4*a5^2*a4^3*a2^6*a1^3 + 48*a6^3*a5^3*a4^3*a2^6*a1^3 - 4*a6^2*a5^4*a4^3*a2^6*a1^3 + 40*a6*a5^5*a4^3*a2^6*a1^3 - 8*a5^6*a4^3*a2^6*a1^3 - 4*a6^5*a4^4*a2^6*a1^3 - 28*a6^4*a5*a4^4*a2^6*a1^3 - 4*a6^3*a5^2*a4^4*a2^6*a1^3 - 4*a6^2*a5^3*a4^4*a2^6*a1^3 - 28*a6*a5^4*a4^4*a2^6*a1^3 - 4*a5^5*a4^4*a2^6*a1^3 - 4*a6^4*a4^5*a2^6*a1^3 + 40*a6^3*a5*a4^5*a2^6*a1^3 - 28*a6^2*a5^2*a4^5*a2^6*a1^3 + 40*a6*a5^3*a4^5*a2^6*a1^3 - 4*a5^4*a4^5*a2^6*a1^3 - 8*a6^3*a4^6*a2^6*a1^3 - 4*a6^2*a5*a4^6*a2^6*a1^3 - 4*a6*a5^2*a4^6*a2^6*a1^3 - 8*a5^3*a4^6*a2^6*a1^3 - 4*a6^6*a5^2*a3*a2^6*a1^3 + 40*a6^5*a5^3*a3*a2^6*a1^3 - 28*a6^4*a5^4*a3*a2^6*a1^3 + 40*a6^3*a5^5*a3*a2^6*a1^3 - 4*a6^2*a5^6*a3*a2^6*a1^3 + 48*a6^6*a5*a4*a3*a2^6*a1^3 - 48*a6^5*a5^2*a4*a3*a2^6*a1^3 + 32*a6^4*a5^3*a4*a3*a2^6*a1^3 + 32*a6^3*a5^4*a4*a3*a2^6*a1^3 - 48*a6^2*a5^5*a4*a3*a2^6*a1^3 + 48*a6*a5^6*a4*a3*a2^6*a1^3 - 4*a6^6*a4^2*a3*a2^6*a1^3 - 48*a6^5*a5*a4^2*a3*a2^6*a1^3 + 36*a6^4*a5^2*a4^2*a3*a2^6*a1^3 - 96*a6^3*a5^3*a4^2*a3*a2^6*a1^3 + 36*a6^2*a5^4*a4^2*a3*a2^6*a1^3 - 48*a6*a5^5*a4^2*a3*a2^6*a1^3 - 4*a5^6*a4^2*a3*a2^6*a1^3 + 40*a6^5*a4^3*a3*a2^6*a1^3 + 32*a6^4*a5*a4^3*a3*a2^6*a1^3 - 96*a6^3*a5^2*a4^3*a3*a2^6*a1^3 - 96*a6^2*a5^3*a4^3*a3*a2^6*a1^3 + 32*a6*a5^4*a4^3*a3*a2^6*a1^3 + 40*a5^5*a4^3*a3*a2^6*a1^3 - 28*a6^4*a4^4*a3*a2^6*a1^3 + 32*a6^3*a5*a4^4*a3*a2^6*a1^3 + 36*a6^2*a5^2*a4^4*a3*a2^6*a1^3 + 32*a6*a5^3*a4^4*a3*a2^6*a1^3 - 28*a5^4*a4^4*a3*a2^6*a1^3 + 40*a6^3*a4^5*a3*a2^6*a1^3 - 48*a6^2*a5*a4^5*a3*a2^6*a1^3 - 48*a6*a5^2*a4^5*a3*a2^6*a1^3 + 40*a5^3*a4^5*a3*a2^6*a1^3 - 4*a6^2*a4^6*a3*a2^6*a1^3 + 48*a6*a5*a4^6*a3*a2^6*a1^3 - 4*a5^2*a4^6*a3*a2^6*a1^3 - 4*a6^6*a5*a3^2*a2^6*a1^3 - 28*a6^5*a5^2*a3^2*a2^6*a1^3 - 4*a6^4*a5^3*a3^2*a2^6*a1^3 - 4*a6^3*a5^4*a3^2*a2^6*a1^3 - 28*a6^2*a5^5*a3^2*a2^6*a1^3 - 4*a6*a5^6*a3^2*a2^6*a1^3 - 4*a6^6*a4*a3^2*a2^6*a1^3 - 48*a6^5*a5*a4*a3^2*a2^6*a1^3 + 36*a6^4*a5^2*a4*a3^2*a2^6*a1^3 - 96*a6^3*a5^3*a4*a3^2*a2^6*a1^3 + 36*a6^2*a5^4*a4*a3^2*a2^6*a1^3 - 48*a6*a5^5*a4*a3^2*a2^6*a1^3 - 4*a5^6*a4*a3^2*a2^6*a1^3 - 28*a6^5*a4^2*a3^2*a2^6*a1^3 + 36*a6^4*a5*a4^2*a3^2*a2^6*a1^3 + 144*a6^3*a5^2*a4^2*a3^2*a2^6*a1^3 + 144*a6^2*a5^3*a4^2*a3^2*a2^6*a1^3 + 36*a6*a5^4*a4^2*a3^2*a2^6*a1^3 - 28*a5^5*a4^2*a3^2*a2^6*a1^3 - 4*a6^4*a4^3*a3^2*a2^6*a1^3 - 96*a6^3*a5*a4^3*a3^2*a2^6*a1^3 + 144*a6^2*a5^2*a4^3*a3^2*a2^6*a1^3 - 96*a6*a5^3*a4^3*a3^2*a2^6*a1^3 - 4*a5^4*a4^3*a3^2*a2^6*a1^3 - 4*a6^3*a4^4*a3^2*a2^6*a1^3 + 36*a6^2*a5*a4^4*a3^2*a2^6*a1^3 + 36*a6*a5^2*a4^4*a3^2*a2^6*a1^3 - 4*a5^3*a4^4*a3^2*a2^6*a1^3 - 28*a6^2*a4^5*a3^2*a2^6*a1^3 - 48*a6*a5*a4^5*a3^2*a2^6*a1^3 - 28*a5^2*a4^5*a3^2*a2^6*a1^3 - 4*a6*a4^6*a3^2*a2^6*a1^3 - 4*a5*a4^6*a3^2*a2^6*a1^3 - 8*a6^6*a3^3*a2^6*a1^3 + 40*a6^5*a5*a3^3*a2^6*a1^3 - 4*a6^4*a5^2*a3^3*a2^6*a1^3 + 48*a6^3*a5^3*a3^3*a2^6*a1^3 - 4*a6^2*a5^4*a3^3*a2^6*a1^3 + 40*a6*a5^5*a3^3*a2^6*a1^3 - 8*a5^6*a3^3*a2^6*a1^3 + 40*a6^5*a4*a3^3*a2^6*a1^3 + 32*a6^4*a5*a4*a3^3*a2^6*a1^3 - 96*a6^3*a5^2*a4*a3^3*a2^6*a1^3 - 96*a6^2*a5^3*a4*a3^3*a2^6*a1^3 + 32*a6*a5^4*a4*a3^3*a2^6*a1^3 + 40*a5^5*a4*a3^3*a2^6*a1^3 - 4*a6^4*a4^2*a3^3*a2^6*a1^3 - 96*a6^3*a5*a4^2*a3^3*a2^6*a1^3 + 144*a6^2*a5^2*a4^2*a3^3*a2^6*a1^3 - 96*a6*a5^3*a4^2*a3^3*a2^6*a1^3 - 4*a5^4*a4^2*a3^3*a2^6*a1^3 + 48*a6^3*a4^3*a3^3*a2^6*a1^3 - 96*a6^2*a5*a4^3*a3^3*a2^6*a1^3 - 96*a6*a5^2*a4^3*a3^3*a2^6*a1^3 + 48*a5^3*a4^3*a3^3*a2^6*a1^3 - 4*a6^2*a4^4*a3^3*a2^6*a1^3 + 32*a6*a5*a4^4*a3^3*a2^6*a1^3 - 4*a5^2*a4^4*a3^3*a2^6*a1^3 + 40*a6*a4^5*a3^3*a2^6*a1^3 + 40*a5*a4^5*a3^3*a2^6*a1^3 - 8*a4^6*a3^3*a2^6*a1^3 - 4*a6^5*a3^4*a2^6*a1^3 - 28*a6^4*a5*a3^4*a2^6*a1^3 - 4*a6^3*a5^2*a3^4*a2^6*a1^3 - 4*a6^2*a5^3*a3^4*a2^6*a1^3 - 28*a6*a5^4*a3^4*a2^6*a1^3 - 4*a5^5*a3^4*a2^6*a1^3 - 28*a6^4*a4*a3^4*a2^6*a1^3 + 32*a6^3*a5*a4*a3^4*a2^6*a1^3 + 36*a6^2*a5^2*a4*a3^4*a2^6*a1^3 + 32*a6*a5^3*a4*a3^4*a2^6*a1^3 - 28*a5^4*a4*a3^4*a2^6*a1^3 - 4*a6^3*a4^2*a3^4*a2^6*a1^3 + 36*a6^2*a5*a4^2*a3^4*a2^6*a1^3 + 36*a6*a5^2*a4^2*a3^4*a2^6*a1^3 - 4*a5^3*a4^2*a3^4*a2^6*a1^3 - 4*a6^2*a4^3*a3^4*a2^6*a1^3 + 32*a6*a5*a4^3*a3^4*a2^6*a1^3 - 4*a5^2*a4^3*a3^4*a2^6*a1^3 - 28*a6*a4^4*a3^4*a2^6*a1^3 - 28*a5*a4^4*a3^4*a2^6*a1^3 - 4*a4^5*a3^4*a2^6*a1^3 - 4*a6^4*a3^5*a2^6*a1^3 + 40*a6^3*a5*a3^5*a2^6*a1^3 - 28*a6^2*a5^2*a3^5*a2^6*a1^3 + 40*a6*a5^3*a3^5*a2^6*a1^3 - 4*a5^4*a3^5*a2^6*a1^3 + 40*a6^3*a4*a3^5*a2^6*a1^3 - 48*a6^2*a5*a4*a3^5*a2^6*a1^3 - 48*a6*a5^2*a4*a3^5*a2^6*a1^3 + 40*a5^3*a4*a3^5*a2^6*a1^3 - 28*a6^2*a4^2*a3^5*a2^6*a1^3 - 48*a6*a5*a4^2*a3^5*a2^6*a1^3 - 28*a5^2*a4^2*a3^5*a2^6*a1^3 + 40*a6*a4^3*a3^5*a2^6*a1^3 + 40*a5*a4^3*a3^5*a2^6*a1^3 - 4*a4^4*a3^5*a2^6*a1^3 - 8*a6^3*a3^6*a2^6*a1^3 - 4*a6^2*a5*a3^6*a2^6*a1^3 - 4*a6*a5^2*a3^6*a2^6*a1^3 - 8*a5^3*a3^6*a2^6*a1^3 - 4*a6^2*a4*a3^6*a2^6*a1^3 + 48*a6*a5*a4*a3^6*a2^6*a1^3 - 4*a5^2*a4*a3^6*a2^6*a1^3 - 4*a6*a4^2*a3^6*a2^6*a1^3 - 4*a5*a4^2*a3^6*a2^6*a1^3 - 8*a4^3*a3^6*a2^6*a1^3 + 8*a6^6*a5^6*a4^2*a1^4 - 4*a6^6*a5^5*a4^3*a1^4 - 4*a6^5*a5^6*a4^3*a1^4 + 24*a6^6*a5^4*a4^4*a1^4 - 24*a6^5*a5^5*a4^4*a1^4 + 24*a6^4*a5^6*a4^4*a1^4 - 4*a6^6*a5^3*a4^5*a1^4 - 24*a6^5*a5^4*a4^5*a1^4 - 24*a6^4*a5^5*a4^5*a1^4 - 4*a6^3*a5^6*a4^5*a1^4 + 8*a6^6*a5^2*a4^6*a1^4 - 4*a6^5*a5^3*a4^6*a1^4 + 24*a6^4*a5^4*a4^6*a1^4 - 4*a6^3*a5^5*a4^6*a1^4 + 8*a6^2*a5^6*a4^6*a1^4 - 8*a6^6*a5^6*a4*a3*a1^4 + 2*a6^6*a5^5*a4^2*a3*a1^4 + 2*a6^5*a5^6*a4^2*a3*a1^4 - 28*a6^6*a5^4*a4^3*a3*a1^4 - 48*a6^5*a5^5*a4^3*a3*a1^4 - 28*a6^4*a5^6*a4^3*a3*a1^4 - 28*a6^6*a5^3*a4^4*a3*a1^4 + 108*a6^5*a5^4*a4^4*a3*a1^4 + 108*a6^4*a5^5*a4^4*a3*a1^4 - 28*a6^3*a5^6*a4^4*a3*a1^4 + 2*a6^6*a5^2*a4^5*a3*a1^4 - 48*a6^5*a5^3*a4^5*a3*a1^4 + 108*a6^4*a5^4*a4^5*a3*a1^4 - 48*a6^3*a5^5*a4^5*a3*a1^4 + 2*a6^2*a5^6*a4^5*a3*a1^4 - 8*a6^6*a5*a4^6*a3*a1^4 + 2*a6^5*a5^2*a4^6*a3*a1^4 - 28*a6^4*a5^3*a4^6*a3*a1^4 - 28*a6^3*a5^4*a4^6*a3*a1^4 + 2*a6^2*a5^5*a4^6*a3*a1^4 - 8*a6*a5^6*a4^6*a3*a1^4 + 8*a6^6*a5^6*a3^2*a1^4 + 2*a6^6*a5^5*a4*a3^2*a1^4 + 2*a6^5*a5^6*a4*a3^2*a1^4 + 32*a6^6*a5^4*a4^2*a3^2*a1^4 + 32*a6^4*a5^6*a4^2*a3^2*a1^4 - 4*a6^6*a5^3*a4^3*a3^2*a1^4 + 36*a6^5*a5^4*a4^3*a3^2*a1^4 + 36*a6^4*a5^5*a4^3*a3^2*a1^4 - 4*a6^3*a5^6*a4^3*a3^2*a1^4 + 32*a6^6*a5^2*a4^4*a3^2*a1^4 + 36*a6^5*a5^3*a4^4*a3^2*a1^4 - 432*a6^4*a5^4*a4^4*a3^2*a1^4 + 36*a6^3*a5^5*a4^4*a3^2*a1^4 + 32*a6^2*a5^6*a4^4*a3^2*a1^4 + 2*a6^6*a5*a4^5*a3^2*a1^4 + 36*a6^4*a5^3*a4^5*a3^2*a1^4 + 36*a6^3*a5^4*a4^5*a3^2*a1^4 + 2*a6*a5^6*a4^5*a3^2*a1^4 + 8*a6^6*a4^6*a3^2*a1^4 + 2*a6^5*a5*a4^6*a3^2*a1^4 + 32*a6^4*a5^2*a4^6*a3^2*a1^4 - 4*a6^3*a5^3*a4^6*a3^2*a1^4 + 32*a6^2*a5^4*a4^6*a3^2*a1^4 + 2*a6*a5^5*a4^6*a3^2*a1^4 + 8*a5^6*a4^6*a3^2*a1^4 - 4*a6^6*a5^5*a3^3*a1^4 - 4*a6^5*a5^6*a3^3*a1^4 - 28*a6^6*a5^4*a4*a3^3*a1^4 - 48*a6^5*a5^5*a4*a3^3*a1^4 - 28*a6^4*a5^6*a4*a3^3*a1^4 - 4*a6^6*a5^3*a4^2*a3^3*a1^4 + 36*a6^5*a5^4*a4^2*a3^3*a1^4 + 36*a6^4*a5^5*a4^2*a3^3*a1^4 - 4*a6^3*a5^6*a4^2*a3^3*a1^4 - 4*a6^6*a5^2*a4^3*a3^3*a1^4 - 96*a6^5*a5^3*a4^3*a3^3*a1^4 + 144*a6^4*a5^4*a4^3*a3^3*a1^4 - 96*a6^3*a5^5*a4^3*a3^3*a1^4 - 4*a6^2*a5^6*a4^3*a3^3*a1^4 - 28*a6^6*a5*a4^4*a3^3*a1^4 + 36*a6^5*a5^2*a4^4*a3^3*a1^4 + 144*a6^4*a5^3*a4^4*a3^3*a1^4 + 144*a6^3*a5^4*a4^4*a3^3*a1^4 + 36*a6^2*a5^5*a4^4*a3^3*a1^4 - 28*a6*a5^6*a4^4*a3^3*a1^4 - 4*a6^6*a4^5*a3^3*a1^4 - 48*a6^5*a5*a4^5*a3^3*a1^4 + 36*a6^4*a5^2*a4^5*a3^3*a1^4 - 96*a6^3*a5^3*a4^5*a3^3*a1^4 + 36*a6^2*a5^4*a4^5*a3^3*a1^4 - 48*a6*a5^5*a4^5*a3^3*a1^4 - 4*a5^6*a4^5*a3^3*a1^4 - 4*a6^5*a4^6*a3^3*a1^4 - 28*a6^4*a5*a4^6*a3^3*a1^4 - 4*a6^3*a5^2*a4^6*a3^3*a1^4 - 4*a6^2*a5^3*a4^6*a3^3*a1^4 - 28*a6*a5^4*a4^6*a3^3*a1^4 - 4*a5^5*a4^6*a3^3*a1^4 + 24*a6^6*a5^4*a3^4*a1^4 - 24*a6^5*a5^5*a3^4*a1^4 + 24*a6^4*a5^6*a3^4*a1^4 - 28*a6^6*a5^3*a4*a3^4*a1^4 + 108*a6^5*a5^4*a4*a3^4*a1^4 + 108*a6^4*a5^5*a4*a3^4*a1^4 - 28*a6^3*a5^6*a4*a3^4*a1^4 + 32*a6^6*a5^2*a4^2*a3^4*a1^4 + 36*a6^5*a5^3*a4^2*a3^4*a1^4 - 432*a6^4*a5^4*a4^2*a3^4*a1^4 + 36*a6^3*a5^5*a4^2*a3^4*a1^4 + 32*a6^2*a5^6*a4^2*a3^4*a1^4 - 28*a6^6*a5*a4^3*a3^4*a1^4 + 36*a6^5*a5^2*a4^3*a3^4*a1^4 + 144*a6^4*a5^3*a4^3*a3^4*a1^4 + 144*a6^3*a5^4*a4^3*a3^4*a1^4 + 36*a6^2*a5^5*a4^3*a3^4*a1^4 - 28*a6*a5^6*a4^3*a3^4*a1^4 + 24*a6^6*a4^4*a3^4*a1^4 + 108*a6^5*a5*a4^4*a3^4*a1^4 - 432*a6^4*a5^2*a4^4*a3^4*a1^4 + 144*a6^3*a5^3*a4^4*a3^4*a1^4 - 432*a6^2*a5^4*a4^4*a3^4*a1^4 + 108*a6*a5^5*a4^4*a3^4*a1^4 + 24*a5^6*a4^4*a3^4*a1^4 - 24*a6^5*a4^5*a3^4*a1^4 + 108*a6^4*a5*a4^5*a3^4*a1^4 + 36*a6^3*a5^2*a4^5*a3^4*a1^4 + 36*a6^2*a5^3*a4^5*a3^4*a1^4 + 108*a6*a5^4*a4^5*a3^4*a1^4 - 24*a5^5*a4^5*a3^4*a1^4 + 24*a6^4*a4^6*a3^4*a1^4 - 28*a6^3*a5*a4^6*a3^4*a1^4 + 32*a6^2*a5^2*a4^6*a3^4*a1^4 - 28*a6*a5^3*a4^6*a3^4*a1^4 + 24*a5^4*a4^6*a3^4*a1^4 - 4*a6^6*a5^3*a3^5*a1^4 - 24*a6^5*a5^4*a3^5*a1^4 - 24*a6^4*a5^5*a3^5*a1^4 - 4*a6^3*a5^6*a3^5*a1^4 + 2*a6^6*a5^2*a4*a3^5*a1^4 - 48*a6^5*a5^3*a4*a3^5*a1^4 + 108*a6^4*a5^4*a4*a3^5*a1^4 - 48*a6^3*a5^5*a4*a3^5*a1^4 + 2*a6^2*a5^6*a4*a3^5*a1^4 + 2*a6^6*a5*a4^2*a3^5*a1^4 + 36*a6^4*a5^3*a4^2*a3^5*a1^4 + 36*a6^3*a5^4*a4^2*a3^5*a1^4 + 2*a6*a5^6*a4^2*a3^5*a1^4 - 4*a6^6*a4^3*a3^5*a1^4 - 48*a6^5*a5*a4^3*a3^5*a1^4 + 36*a6^4*a5^2*a4^3*a3^5*a1^4 - 96*a6^3*a5^3*a4^3*a3^5*a1^4 + 36*a6^2*a5^4*a4^3*a3^5*a1^4 - 48*a6*a5^5*a4^3*a3^5*a1^4 - 4*a5^6*a4^3*a3^5*a1^4 - 24*a6^5*a4^4*a3^5*a1^4 + 108*a6^4*a5*a4^4*a3^5*a1^4 + 36*a6^3*a5^2*a4^4*a3^5*a1^4 + 36*a6^2*a5^3*a4^4*a3^5*a1^4 + 108*a6*a5^4*a4^4*a3^5*a1^4 - 24*a5^5*a4^4*a3^5*a1^4 - 24*a6^4*a4^5*a3^5*a1^4 - 48*a6^3*a5*a4^5*a3^5*a1^4 - 48*a6*a5^3*a4^5*a3^5*a1^4 - 24*a5^4*a4^5*a3^5*a1^4 - 4*a6^3*a4^6*a3^5*a1^4 + 2*a6^2*a5*a4^6*a3^5*a1^4 + 2*a6*a5^2*a4^6*a3^5*a1^4 - 4*a5^3*a4^6*a3^5*a1^4 + 8*a6^6*a5^2*a3^6*a1^4 - 4*a6^5*a5^3*a3^6*a1^4 + 24*a6^4*a5^4*a3^6*a1^4 - 4*a6^3*a5^5*a3^6*a1^4 + 8*a6^2*a5^6*a3^6*a1^4 - 8*a6^6*a5*a4*a3^6*a1^4 + 2*a6^5*a5^2*a4*a3^6*a1^4 - 28*a6^4*a5^3*a4*a3^6*a1^4 - 28*a6^3*a5^4*a4*a3^6*a1^4 + 2*a6^2*a5^5*a4*a3^6*a1^4 - 8*a6*a5^6*a4*a3^6*a1^4 + 8*a6^6*a4^2*a3^6*a1^4 + 2*a6^5*a5*a4^2*a3^6*a1^4 + 32*a6^4*a5^2*a4^2*a3^6*a1^4 - 4*a6^3*a5^3*a4^2*a3^6*a1^4 + 32*a6^2*a5^4*a4^2*a3^6*a1^4 + 2*a6*a5^5*a4^2*a3^6*a1^4 + 8*a5^6*a4^2*a3^6*a1^4 - 4*a6^5*a4^3*a3^6*a1^4 - 28*a6^4*a5*a4^3*a3^6*a1^4 - 4*a6^3*a5^2*a4^3*a3^6*a1^4 - 4*a6^2*a5^3*a4^3*a3^6*a1^4 - 28*a6*a5^4*a4^3*a3^6*a1^4 - 4*a5^5*a4^3*a3^6*a1^4 + 24*a6^4*a4^4*a3^6*a1^4 - 28*a6^3*a5*a4^4*a3^6*a1^4 + 32*a6^2*a5^2*a4^4*a3^6*a1^4 - 28*a6*a5^3*a4^4*a3^6*a1^4 + 24*a5^4*a4^4*a3^6*a1^4 - 4*a6^3*a4^5*a3^6*a1^4 + 2*a6^2*a5*a4^5*a3^6*a1^4 + 2*a6*a5^2*a4^5*a3^6*a1^4 - 4*a5^3*a4^5*a3^6*a1^4 + 8*a6^2*a4^6*a3^6*a1^4 - 8*a6*a5*a4^6*a3^6*a1^4 + 8*a5^2*a4^6*a3^6*a1^4 - 8*a6^6*a5^6*a4*a2*a1^4 + 2*a6^6*a5^5*a4^2*a2*a1^4 + 2*a6^5*a5^6*a4^2*a2*a1^4 - 28*a6^6*a5^4*a4^3*a2*a1^4 - 48*a6^5*a5^5*a4^3*a2*a1^4 - 28*a6^4*a5^6*a4^3*a2*a1^4 - 28*a6^6*a5^3*a4^4*a2*a1^4 + 108*a6^5*a5^4*a4^4*a2*a1^4 + 108*a6^4*a5^5*a4^4*a2*a1^4 - 28*a6^3*a5^6*a4^4*a2*a1^4 + 2*a6^6*a5^2*a4^5*a2*a1^4 - 48*a6^5*a5^3*a4^5*a2*a1^4 + 108*a6^4*a5^4*a4^5*a2*a1^4 - 48*a6^3*a5^5*a4^5*a2*a1^4 + 2*a6^2*a5^6*a4^5*a2*a1^4 - 8*a6^6*a5*a4^6*a2*a1^4 + 2*a6^5*a5^2*a4^6*a2*a1^4 - 28*a6^4*a5^3*a4^6*a2*a1^4 - 28*a6^3*a5^4*a4^6*a2*a1^4 + 2*a6^2*a5^5*a4^6*a2*a1^4 - 8*a6*a5^6*a4^6*a2*a1^4 - 8*a6^6*a5^6*a3*a2*a1^4 + 120*a6^5*a5^5*a4^2*a3*a2*a1^4 + 32*a6^6*a5^3*a4^3*a3*a2*a1^4 + 144*a6^5*a5^4*a4^3*a3*a2*a1^4 + 144*a6^4*a5^5*a4^3*a3*a2*a1^4 + 32*a6^3*a5^6*a4^3*a3*a2*a1^4 + 144*a6^5*a5^3*a4^4*a3*a2*a1^4 - 1296*a6^4*a5^4*a4^4*a3*a2*a1^4 + 144*a6^3*a5^5*a4^4*a3*a2*a1^4 + 120*a6^5*a5^2*a4^5*a3*a2*a1^4 + 144*a6^4*a5^3*a4^5*a3*a2*a1^4 + 144*a6^3*a5^4*a4^5*a3*a2*a1^4 + 120*a6^2*a5^5*a4^5*a3*a2*a1^4 - 8*a6^6*a4^6*a3*a2*a1^4 + 32*a6^3*a5^3*a4^6*a3*a2*a1^4 - 8*a5^6*a4^6*a3*a2*a1^4 + 2*a6^6*a5^5*a3^2*a2*a1^4 + 2*a6^5*a5^6*a3^2*a2*a1^4 + 120*a6^5*a5^5*a4*a3^2*a2*a1^4 + 36*a6^6*a5^3*a4^2*a3^2*a2*a1^4 - 408*a6^5*a5^4*a4^2*a3^2*a2*a1^4 - 408*a6^4*a5^5*a4^2*a3^2*a2*a1^4 + 36*a6^3*a5^6*a4^2*a3^2*a2*a1^4 + 36*a6^6*a5^2*a4^3*a3^2*a2*a1^4 - 136*a6^5*a5^3*a4^3*a3^2*a2*a1^4 + 756*a6^4*a5^4*a4^3*a3^2*a2*a1^4 - 136*a6^3*a5^5*a4^3*a3^2*a2*a1^4 + 36*a6^2*a5^6*a4^3*a3^2*a2*a1^4 - 408*a6^5*a5^2*a4^4*a3^2*a2*a1^4 + 756*a6^4*a5^3*a4^4*a3^2*a2*a1^4 + 756*a6^3*a5^4*a4^4*a3^2*a2*a1^4 - 408*a6^2*a5^5*a4^4*a3^2*a2*a1^4 + 2*a6^6*a4^5*a3^2*a2*a1^4 + 120*a6^5*a5*a4^5*a3^2*a2*a1^4 - 408*a6^4*a5^2*a4^5*a3^2*a2*a1^4 - 136*a6^3*a5^3*a4^5*a3^2*a2*a1^4 - 408*a6^2*a5^4*a4^5*a3^2*a2*a1^4 + 120*a6*a5^5*a4^5*a3^2*a2*a1^4 + 2*a5^6*a4^5*a3^2*a2*a1^4 + 2*a6^5*a4^6*a3^2*a2*a1^4 + 36*a6^3*a5^2*a4^6*a3^2*a2*a1^4 + 36*a6^2*a5^3*a4^6*a3^2*a2*a1^4 + 2*a5^5*a4^6*a3^2*a2*a1^4 - 28*a6^6*a5^4*a3^3*a2*a1^4 - 48*a6^5*a5^5*a3^3*a2*a1^4 - 28*a6^4*a5^6*a3^3*a2*a1^4 + 32*a6^6*a5^3*a4*a3^3*a2*a1^4 + 144*a6^5*a5^4*a4*a3^3*a2*a1^4 + 144*a6^4*a5^5*a4*a3^3*a2*a1^4 + 32*a6^3*a5^6*a4*a3^3*a2*a1^4 + 36*a6^6*a5^2*a4^2*a3^3*a2*a1^4 - 136*a6^5*a5^3*a4^2*a3^3*a2*a1^4 + 756*a6^4*a5^4*a4^2*a3^3*a2*a1^4 - 136*a6^3*a5^5*a4^2*a3^3*a2*a1^4 + 36*a6^2*a5^6*a4^2*a3^3*a2*a1^4 + 32*a6^6*a5*a4^3*a3^3*a2*a1^4 - 136*a6^5*a5^2*a4^3*a3^3*a2*a1^4 - 768*a6^4*a5^3*a4^3*a3^3*a2*a1^4 - 768*a6^3*a5^4*a4^3*a3^3*a2*a1^4 - 136*a6^2*a5^5*a4^3*a3^3*a2*a1^4 + 32*a6*a5^6*a4^3*a3^3*a2*a1^4 - 28*a6^6*a4^4*a3^3*a2*a1^4 + 144*a6^5*a5*a4^4*a3^3*a2*a1^4 + 756*a6^4*a5^2*a4^4*a3^3*a2*a1^4 - 768*a6^3*a5^3*a4^4*a3^3*a2*a1^4 + 756*a6^2*a5^4*a4^4*a3^3*a2*a1^4 + 144*a6*a5^5*a4^4*a3^3*a2*a1^4 - 28*a5^6*a4^4*a3^3*a2*a1^4 - 48*a6^5*a4^5*a3^3*a2*a1^4 + 144*a6^4*a5*a4^5*a3^3*a2*a1^4 - 136*a6^3*a5^2*a4^5*a3^3*a2*a1^4 - 136*a6^2*a5^3*a4^5*a3^3*a2*a1^4 + 144*a6*a5^4*a4^5*a3^3*a2*a1^4 - 48*a5^5*a4^5*a3^3*a2*a1^4 - 28*a6^4*a4^6*a3^3*a2*a1^4 + 32*a6^3*a5*a4^6*a3^3*a2*a1^4 + 36*a6^2*a5^2*a4^6*a3^3*a2*a1^4 + 32*a6*a5^3*a4^6*a3^3*a2*a1^4 - 28*a5^4*a4^6*a3^3*a2*a1^4 - 28*a6^6*a5^3*a3^4*a2*a1^4 + 108*a6^5*a5^4*a3^4*a2*a1^4 + 108*a6^4*a5^5*a3^4*a2*a1^4 - 28*a6^3*a5^6*a3^4*a2*a1^4 + 144*a6^5*a5^3*a4*a3^4*a2*a1^4 - 1296*a6^4*a5^4*a4*a3^4*a2*a1^4 + 144*a6^3*a5^5*a4*a3^4*a2*a1^4 - 408*a6^5*a5^2*a4^2*a3^4*a2*a1^4 + 756*a6^4*a5^3*a4^2*a3^4*a2*a1^4 + 756*a6^3*a5^4*a4^2*a3^4*a2*a1^4 - 408*a6^2*a5^5*a4^2*a3^4*a2*a1^4 - 28*a6^6*a4^3*a3^4*a2*a1^4 + 144*a6^5*a5*a4^3*a3^4*a2*a1^4 + 756*a6^4*a5^2*a4^3*a3^4*a2*a1^4 - 768*a6^3*a5^3*a4^3*a3^4*a2*a1^4 + 756*a6^2*a5^4*a4^3*a3^4*a2*a1^4 + 144*a6*a5^5*a4^3*a3^4*a2*a1^4 - 28*a5^6*a4^3*a3^4*a2*a1^4 + 108*a6^5*a4^4*a3^4*a2*a1^4 - 1296*a6^4*a5*a4^4*a3^4*a2*a1^4 + 756*a6^3*a5^2*a4^4*a3^4*a2*a1^4 + 756*a6^2*a5^3*a4^4*a3^4*a2*a1^4 - 1296*a6*a5^4*a4^4*a3^4*a2*a1^4 + 108*a5^5*a4^4*a3^4*a2*a1^4 + 108*a6^4*a4^5*a3^4*a2*a1^4 + 144*a6^3*a5*a4^5*a3^4*a2*a1^4 - 408*a6^2*a5^2*a4^5*a3^4*a2*a1^4 + 144*a6*a5^3*a4^5*a3^4*a2*a1^4 + 108*a5^4*a4^5*a3^4*a2*a1^4 - 28*a6^3*a4^6*a3^4*a2*a1^4 - 28*a5^3*a4^6*a3^4*a2*a1^4 + 2*a6^6*a5^2*a3^5*a2*a1^4 - 48*a6^5*a5^3*a3^5*a2*a1^4 + 108*a6^4*a5^4*a3^5*a2*a1^4 - 48*a6^3*a5^5*a3^5*a2*a1^4 + 2*a6^2*a5^6*a3^5*a2*a1^4 + 120*a6^5*a5^2*a4*a3^5*a2*a1^4 + 144*a6^4*a5^3*a4*a3^5*a2*a1^4 + 144*a6^3*a5^4*a4*a3^5*a2*a1^4 + 120*a6^2*a5^5*a4*a3^5*a2*a1^4 + 2*a6^6*a4^2*a3^5*a2*a1^4 + 120*a6^5*a5*a4^2*a3^5*a2*a1^4 - 408*a6^4*a5^2*a4^2*a3^5*a2*a1^4 - 136*a6^3*a5^3*a4^2*a3^5*a2*a1^4 - 408*a6^2*a5^4*a4^2*a3^5*a2*a1^4 + 120*a6*a5^5*a4^2*a3^5*a2*a1^4 + 2*a5^6*a4^2*a3^5*a2*a1^4 - 48*a6^5*a4^3*a3^5*a2*a1^4 + 144*a6^4*a5*a4^3*a3^5*a2*a1^4 - 136*a6^3*a5^2*a4^3*a3^5*a2*a1^4 - 136*a6^2*a5^3*a4^3*a3^5*a2*a1^4 + 144*a6*a5^4*a4^3*a3^5*a2*a1^4 - 48*a5^5*a4^3*a3^5*a2*a1^4 + 108*a6^4*a4^4*a3^5*a2*a1^4 + 144*a6^3*a5*a4^4*a3^5*a2*a1^4 - 408*a6^2*a5^2*a4^4*a3^5*a2*a1^4 + 144*a6*a5^3*a4^4*a3^5*a2*a1^4 + 108*a5^4*a4^4*a3^5*a2*a1^4 - 48*a6^3*a4^5*a3^5*a2*a1^4 + 120*a6^2*a5*a4^5*a3^5*a2*a1^4 + 120*a6*a5^2*a4^5*a3^5*a2*a1^4 - 48*a5^3*a4^5*a3^5*a2*a1^4 + 2*a6^2*a4^6*a3^5*a2*a1^4 + 2*a5^2*a4^6*a3^5*a2*a1^4 - 8*a6^6*a5*a3^6*a2*a1^4 + 2*a6^5*a5^2*a3^6*a2*a1^4 - 28*a6^4*a5^3*a3^6*a2*a1^4 - 28*a6^3*a5^4*a3^6*a2*a1^4 + 2*a6^2*a5^5*a3^6*a2*a1^4 - 8*a6*a5^6*a3^6*a2*a1^4 - 8*a6^6*a4*a3^6*a2*a1^4 + 32*a6^3*a5^3*a4*a3^6*a2*a1^4 - 8*a5^6*a4*a3^6*a2*a1^4 + 2*a6^5*a4^2*a3^6*a2*a1^4 + 36*a6^3*a5^2*a4^2*a3^6*a2*a1^4 + 36*a6^2*a5^3*a4^2*a3^6*a2*a1^4 + 2*a5^5*a4^2*a3^6*a2*a1^4 - 28*a6^4*a4^3*a3^6*a2*a1^4 + 32*a6^3*a5*a4^3*a3^6*a2*a1^4 + 36*a6^2*a5^2*a4^3*a3^6*a2*a1^4 + 32*a6*a5^3*a4^3*a3^6*a2*a1^4 - 28*a5^4*a4^3*a3^6*a2*a1^4 - 28*a6^3*a4^4*a3^6*a2*a1^4 - 28*a5^3*a4^4*a3^6*a2*a1^4 + 2*a6^2*a4^5*a3^6*a2*a1^4 + 2*a5^2*a4^5*a3^6*a2*a1^4 - 8*a6*a4^6*a3^6*a2*a1^4 - 8*a5*a4^6*a3^6*a2*a1^4 + 8*a6^6*a5^6*a2^2*a1^4 + 2*a6^6*a5^5*a4*a2^2*a1^4 + 2*a6^5*a5^6*a4*a2^2*a1^4 + 32*a6^6*a5^4*a4^2*a2^2*a1^4 + 32*a6^4*a5^6*a4^2*a2^2*a1^4 - 4*a6^6*a5^3*a4^3*a2^2*a1^4 + 36*a6^5*a5^4*a4^3*a2^2*a1^4 + 36*a6^4*a5^5*a4^3*a2^2*a1^4 - 4*a6^3*a5^6*a4^3*a2^2*a1^4 + 32*a6^6*a5^2*a4^4*a2^2*a1^4 + 36*a6^5*a5^3*a4^4*a2^2*a1^4 - 432*a6^4*a5^4*a4^4*a2^2*a1^4 + 36*a6^3*a5^5*a4^4*a2^2*a1^4 + 32*a6^2*a5^6*a4^4*a2^2*a1^4 + 2*a6^6*a5*a4^5*a2^2*a1^4 + 36*a6^4*a5^3*a4^5*a2^2*a1^4 + 36*a6^3*a5^4*a4^5*a2^2*a1^4 + 2*a6*a5^6*a4^5*a2^2*a1^4 + 8*a6^6*a4^6*a2^2*a1^4 + 2*a6^5*a5*a4^6*a2^2*a1^4 + 32*a6^4*a5^2*a4^6*a2^2*a1^4 - 4*a6^3*a5^3*a4^6*a2^2*a1^4 + 32*a6^2*a5^4*a4^6*a2^2*a1^4 + 2*a6*a5^5*a4^6*a2^2*a1^4 + 8*a5^6*a4^6*a2^2*a1^4 + 2*a6^6*a5^5*a3*a2^2*a1^4 + 2*a6^5*a5^6*a3*a2^2*a1^4 + 120*a6^5*a5^5*a4*a3*a2^2*a1^4 + 36*a6^6*a5^3*a4^2*a3*a2^2*a1^4 - 408*a6^5*a5^4*a4^2*a3*a2^2*a1^4 - 408*a6^4*a5^5*a4^2*a3*a2^2*a1^4 + 36*a6^3*a5^6*a4^2*a3*a2^2*a1^4 + 36*a6^6*a5^2*a4^3*a3*a2^2*a1^4 - 136*a6^5*a5^3*a4^3*a3*a2^2*a1^4 + 756*a6^4*a5^4*a4^3*a3*a2^2*a1^4 - 136*a6^3*a5^5*a4^3*a3*a2^2*a1^4 + 36*a6^2*a5^6*a4^3*a3*a2^2*a1^4 - 408*a6^5*a5^2*a4^4*a3*a2^2*a1^4 + 756*a6^4*a5^3*a4^4*a3*a2^2*a1^4 + 756*a6^3*a5^4*a4^4*a3*a2^2*a1^4 - 408*a6^2*a5^5*a4^4*a3*a2^2*a1^4 + 2*a6^6*a4^5*a3*a2^2*a1^4 + 120*a6^5*a5*a4^5*a3*a2^2*a1^4 - 408*a6^4*a5^2*a4^5*a3*a2^2*a1^4 - 136*a6^3*a5^3*a4^5*a3*a2^2*a1^4 - 408*a6^2*a5^4*a4^5*a3*a2^2*a1^4 + 120*a6*a5^5*a4^5*a3*a2^2*a1^4 + 2*a5^6*a4^5*a3*a2^2*a1^4 + 2*a6^5*a4^6*a3*a2^2*a1^4 + 36*a6^3*a5^2*a4^6*a3*a2^2*a1^4 + 36*a6^2*a5^3*a4^6*a3*a2^2*a1^4 + 2*a5^5*a4^6*a3*a2^2*a1^4 + 32*a6^6*a5^4*a3^2*a2^2*a1^4 + 32*a6^4*a5^6*a3^2*a2^2*a1^4 + 36*a6^6*a5^3*a4*a3^2*a2^2*a1^4 - 408*a6^5*a5^4*a4*a3^2*a2^2*a1^4 - 408*a6^4*a5^5*a4*a3^2*a2^2*a1^4 + 36*a6^3*a5^6*a4*a3^2*a2^2*a1^4 - 432*a6^6*a5^2*a4^2*a3^2*a2^2*a1^4 + 756*a6^5*a5^3*a4^2*a3^2*a2^2*a1^4 + 792*a6^4*a5^4*a4^2*a3^2*a2^2*a1^4 + 756*a6^3*a5^5*a4^2*a3^2*a2^2*a1^4 - 432*a6^2*a5^6*a4^2*a3^2*a2^2*a1^4 + 36*a6^6*a5*a4^3*a3^2*a2^2*a1^4 + 756*a6^5*a5^2*a4^3*a3^2*a2^2*a1^4 - 1192*a6^4*a5^3*a4^3*a3^2*a2^2*a1^4 - 1192*a6^3*a5^4*a4^3*a3^2*a2^2*a1^4 + 756*a6^2*a5^5*a4^3*a3^2*a2^2*a1^4 + 36*a6*a5^6*a4^3*a3^2*a2^2*a1^4 + 32*a6^6*a4^4*a3^2*a2^2*a1^4 - 408*a6^5*a5*a4^4*a3^2*a2^2*a1^4 + 792*a6^4*a5^2*a4^4*a3^2*a2^2*a1^4 - 1192*a6^3*a5^3*a4^4*a3^2*a2^2*a1^4 + 792*a6^2*a5^4*a4^4*a3^2*a2^2*a1^4 - 408*a6*a5^5*a4^4*a3^2*a2^2*a1^4 + 32*a5^6*a4^4*a3^2*a2^2*a1^4 - 408*a6^4*a5*a4^5*a3^2*a2^2*a1^4 + 756*a6^3*a5^2*a4^5*a3^2*a2^2*a1^4 + 756*a6^2*a5^3*a4^5*a3^2*a2^2*a1^4 - 408*a6*a5^4*a4^5*a3^2*a2^2*a1^4 + 32*a6^4*a4^6*a3^2*a2^2*a1^4 + 36*a6^3*a5*a4^6*a3^2*a2^2*a1^4 - 432*a6^2*a5^2*a4^6*a3^2*a2^2*a1^4 + 36*a6*a5^3*a4^6*a3^2*a2^2*a1^4 + 32*a5^4*a4^6*a3^2*a2^2*a1^4 - 4*a6^6*a5^3*a3^3*a2^2*a1^4 + 36*a6^5*a5^4*a3^3*a2^2*a1^4 + 36*a6^4*a5^5*a3^3*a2^2*a1^4 - 4*a6^3*a5^6*a3^3*a2^2*a1^4 + 36*a6^6*a5^2*a4*a3^3*a2^2*a1^4 - 136*a6^5*a5^3*a4*a3^3*a2^2*a1^4 + 756*a6^4*a5^4*a4*a3^3*a2^2*a1^4 - 136*a6^3*a5^5*a4*a3^3*a2^2*a1^4 + 36*a6^2*a5^6*a4*a3^3*a2^2*a1^4 + 36*a6^6*a5*a4^2*a3^3*a2^2*a1^4 + 756*a6^5*a5^2*a4^2*a3^3*a2^2*a1^4 - 1192*a6^4*a5^3*a4^2*a3^3*a2^2*a1^4 - 1192*a6^3*a5^4*a4^2*a3^3*a2^2*a1^4 + 756*a6^2*a5^5*a4^2*a3^3*a2^2*a1^4 + 36*a6*a5^6*a4^2*a3^3*a2^2*a1^4 - 4*a6^6*a4^3*a3^3*a2^2*a1^4 - 136*a6^5*a5*a4^3*a3^3*a2^2*a1^4 - 1192*a6^4*a5^2*a4^3*a3^3*a2^2*a1^4 + 3024*a6^3*a5^3*a4^3*a3^3*a2^2*a1^4 - 1192*a6^2*a5^4*a4^3*a3^3*a2^2*a1^4 - 136*a6*a5^5*a4^3*a3^3*a2^2*a1^4 - 4*a5^6*a4^3*a3^3*a2^2*a1^4 + 36*a6^5*a4^4*a3^3*a2^2*a1^4 + 756*a6^4*a5*a4^4*a3^3*a2^2*a1^4 - 1192*a6^3*a5^2*a4^4*a3^3*a2^2*a1^4 - 1192*a6^2*a5^3*a4^4*a3^3*a2^2*a1^4 + 756*a6*a5^4*a4^4*a3^3*a2^2*a1^4 + 36*a5^5*a4^4*a3^3*a2^2*a1^4 + 36*a6^4*a4^5*a3^3*a2^2*a1^4 - 136*a6^3*a5*a4^5*a3^3*a2^2*a1^4 + 756*a6^2*a5^2*a4^5*a3^3*a2^2*a1^4 - 136*a6*a5^3*a4^5*a3^3*a2^2*a1^4 + 36*a5^4*a4^5*a3^3*a2^2*a1^4 - 4*a6^3*a4^6*a3^3*a2^2*a1^4 + 36*a6^2*a5*a4^6*a3^3*a2^2*a1^4 + 36*a6*a5^2*a4^6*a3^3*a2^2*a1^4 - 4*a5^3*a4^6*a3^3*a2^2*a1^4 + 32*a6^6*a5^2*a3^4*a2^2*a1^4 + 36*a6^5*a5^3*a3^4*a2^2*a1^4 - 432*a6^4*a5^4*a3^4*a2^2*a1^4 + 36*a6^3*a5^5*a3^4*a2^2*a1^4 + 32*a6^2*a5^6*a3^4*a2^2*a1^4 - 408*a6^5*a5^2*a4*a3^4*a2^2*a1^4 + 756*a6^4*a5^3*a4*a3^4*a2^2*a1^4 + 756*a6^3*a5^4*a4*a3^4*a2^2*a1^4 - 408*a6^2*a5^5*a4*a3^4*a2^2*a1^4 + 32*a6^6*a4^2*a3^4*a2^2*a1^4 - 408*a6^5*a5*a4^2*a3^4*a2^2*a1^4 + 792*a6^4*a5^2*a4^2*a3^4*a2^2*a1^4 - 1192*a6^3*a5^3*a4^2*a3^4*a2^2*a1^4 + 792*a6^2*a5^4*a4^2*a3^4*a2^2*a1^4 - 408*a6*a5^5*a4^2*a3^4*a2^2*a1^4 + 32*a5^6*a4^2*a3^4*a2^2*a1^4 + 36*a6^5*a4^3*a3^4*a2^2*a1^4 + 756*a6^4*a5*a4^3*a3^4*a2^2*a1^4 - 1192*a6^3*a5^2*a4^3*a3^4*a2^2*a1^4 - 1192*a6^2*a5^3*a4^3*a3^4*a2^2*a1^4 + 756*a6*a5^4*a4^3*a3^4*a2^2*a1^4 + 36*a5^5*a4^3*a3^4*a2^2*a1^4 - 432*a6^4*a4^4*a3^4*a2^2*a1^4 + 756*a6^3*a5*a4^4*a3^4*a2^2*a1^4 + 792*a6^2*a5^2*a4^4*a3^4*a2^2*a1^4 + 756*a6*a5^3*a4^4*a3^4*a2^2*a1^4 - 432*a5^4*a4^4*a3^4*a2^2*a1^4 + 36*a6^3*a4^5*a3^4*a2^2*a1^4 - 408*a6^2*a5*a4^5*a3^4*a2^2*a1^4 - 408*a6*a5^2*a4^5*a3^4*a2^2*a1^4 + 36*a5^3*a4^5*a3^4*a2^2*a1^4 + 32*a6^2*a4^6*a3^4*a2^2*a1^4 + 32*a5^2*a4^6*a3^4*a2^2*a1^4 + 2*a6^6*a5*a3^5*a2^2*a1^4 + 36*a6^4*a5^3*a3^5*a2^2*a1^4 + 36*a6^3*a5^4*a3^5*a2^2*a1^4 + 2*a6*a5^6*a3^5*a2^2*a1^4 + 2*a6^6*a4*a3^5*a2^2*a1^4 + 120*a6^5*a5*a4*a3^5*a2^2*a1^4 - 408*a6^4*a5^2*a4*a3^5*a2^2*a1^4 - 136*a6^3*a5^3*a4*a3^5*a2^2*a1^4 - 408*a6^2*a5^4*a4*a3^5*a2^2*a1^4 + 120*a6*a5^5*a4*a3^5*a2^2*a1^4 + 2*a5^6*a4*a3^5*a2^2*a1^4 - 408*a6^4*a5*a4^2*a3^5*a2^2*a1^4 + 756*a6^3*a5^2*a4^2*a3^5*a2^2*a1^4 + 756*a6^2*a5^3*a4^2*a3^5*a2^2*a1^4 - 408*a6*a5^4*a4^2*a3^5*a2^2*a1^4 + 36*a6^4*a4^3*a3^5*a2^2*a1^4 - 136*a6^3*a5*a4^3*a3^5*a2^2*a1^4 + 756*a6^2*a5^2*a4^3*a3^5*a2^2*a1^4 - 136*a6*a5^3*a4^3*a3^5*a2^2*a1^4 + 36*a5^4*a4^3*a3^5*a2^2*a1^4 + 36*a6^3*a4^4*a3^5*a2^2*a1^4 - 408*a6^2*a5*a4^4*a3^5*a2^2*a1^4 - 408*a6*a5^2*a4^4*a3^5*a2^2*a1^4 + 36*a5^3*a4^4*a3^5*a2^2*a1^4 + 120*a6*a5*a4^5*a3^5*a2^2*a1^4 + 2*a6*a4^6*a3^5*a2^2*a1^4 + 2*a5*a4^6*a3^5*a2^2*a1^4 + 8*a6^6*a3^6*a2^2*a1^4 + 2*a6^5*a5*a3^6*a2^2*a1^4 + 32*a6^4*a5^2*a3^6*a2^2*a1^4 - 4*a6^3*a5^3*a3^6*a2^2*a1^4 + 32*a6^2*a5^4*a3^6*a2^2*a1^4 + 2*a6*a5^5*a3^6*a2^2*a1^4 + 8*a5^6*a3^6*a2^2*a1^4 + 2*a6^5*a4*a3^6*a2^2*a1^4 + 36*a6^3*a5^2*a4*a3^6*a2^2*a1^4 + 36*a6^2*a5^3*a4*a3^6*a2^2*a1^4 + 2*a5^5*a4*a3^6*a2^2*a1^4 + 32*a6^4*a4^2*a3^6*a2^2*a1^4 + 36*a6^3*a5*a4^2*a3^6*a2^2*a1^4 - 432*a6^2*a5^2*a4^2*a3^6*a2^2*a1^4 + 36*a6*a5^3*a4^2*a3^6*a2^2*a1^4 + 32*a5^4*a4^2*a3^6*a2^2*a1^4 - 4*a6^3*a4^3*a3^6*a2^2*a1^4 + 36*a6^2*a5*a4^3*a3^6*a2^2*a1^4 + 36*a6*a5^2*a4^3*a3^6*a2^2*a1^4 - 4*a5^3*a4^3*a3^6*a2^2*a1^4 + 32*a6^2*a4^4*a3^6*a2^2*a1^4 + 32*a5^2*a4^4*a3^6*a2^2*a1^4 + 2*a6*a4^5*a3^6*a2^2*a1^4 + 2*a5*a4^5*a3^6*a2^2*a1^4 + 8*a4^6*a3^6*a2^2*a1^4 - 4*a6^6*a5^5*a2^3*a1^4 - 4*a6^5*a5^6*a2^3*a1^4 - 28*a6^6*a5^4*a4*a2^3*a1^4 - 48*a6^5*a5^5*a4*a2^3*a1^4 - 28*a6^4*a5^6*a4*a2^3*a1^4 - 4*a6^6*a5^3*a4^2*a2^3*a1^4 + 36*a6^5*a5^4*a4^2*a2^3*a1^4 + 36*a6^4*a5^5*a4^2*a2^3*a1^4 - 4*a6^3*a5^6*a4^2*a2^3*a1^4 - 4*a6^6*a5^2*a4^3*a2^3*a1^4 - 96*a6^5*a5^3*a4^3*a2^3*a1^4 + 144*a6^4*a5^4*a4^3*a2^3*a1^4 - 96*a6^3*a5^5*a4^3*a2^3*a1^4 - 4*a6^2*a5^6*a4^3*a2^3*a1^4 - 28*a6^6*a5*a4^4*a2^3*a1^4 + 36*a6^5*a5^2*a4^4*a2^3*a1^4 + 144*a6^4*a5^3*a4^4*a2^3*a1^4 + 144*a6^3*a5^4*a4^4*a2^3*a1^4 + 36*a6^2*a5^5*a4^4*a2^3*a1^4 - 28*a6*a5^6*a4^4*a2^3*a1^4 - 4*a6^6*a4^5*a2^3*a1^4 - 48*a6^5*a5*a4^5*a2^3*a1^4 + 36*a6^4*a5^2*a4^5*a2^3*a1^4 - 96*a6^3*a5^3*a4^5*a2^3*a1^4 + 36*a6^2*a5^4*a4^5*a2^3*a1^4 - 48*a6*a5^5*a4^5*a2^3*a1^4 - 4*a5^6*a4^5*a2^3*a1^4 - 4*a6^5*a4^6*a2^3*a1^4 - 28*a6^4*a5*a4^6*a2^3*a1^4 - 4*a6^3*a5^2*a4^6*a2^3*a1^4 - 4*a6^2*a5^3*a4^6*a2^3*a1^4 - 28*a6*a5^4*a4^6*a2^3*a1^4 - 4*a5^5*a4^6*a2^3*a1^4 - 28*a6^6*a5^4*a3*a2^3*a1^4 - 48*a6^5*a5^5*a3*a2^3*a1^4 - 28*a6^4*a5^6*a3*a2^3*a1^4 + 32*a6^6*a5^3*a4*a3*a2^3*a1^4 + 144*a6^5*a5^4*a4*a3*a2^3*a1^4 + 144*a6^4*a5^5*a4*a3*a2^3*a1^4 + 32*a6^3*a5^6*a4*a3*a2^3*a1^4 + 36*a6^6*a5^2*a4^2*a3*a2^3*a1^4 - 136*a6^5*a5^3*a4^2*a3*a2^3*a1^4 + 756*a6^4*a5^4*a4^2*a3*a2^3*a1^4 - 136*a6^3*a5^5*a4^2*a3*a2^3*a1^4 + 36*a6^2*a5^6*a4^2*a3*a2^3*a1^4 + 32*a6^6*a5*a4^3*a3*a2^3*a1^4 - 136*a6^5*a5^2*a4^3*a3*a2^3*a1^4 - 768*a6^4*a5^3*a4^3*a3*a2^3*a1^4 - 768*a6^3*a5^4*a4^3*a3*a2^3*a1^4 - 136*a6^2*a5^5*a4^3*a3*a2^3*a1^4 + 32*a6*a5^6*a4^3*a3*a2^3*a1^4 - 28*a6^6*a4^4*a3*a2^3*a1^4 + 144*a6^5*a5*a4^4*a3*a2^3*a1^4 + 756*a6^4*a5^2*a4^4*a3*a2^3*a1^4 - 768*a6^3*a5^3*a4^4*a3*a2^3*a1^4 + 756*a6^2*a5^4*a4^4*a3*a2^3*a1^4 + 144*a6*a5^5*a4^4*a3*a2^3*a1^4 - 28*a5^6*a4^4*a3*a2^3*a1^4 - 48*a6^5*a4^5*a3*a2^3*a1^4 + 144*a6^4*a5*a4^5*a3*a2^3*a1^4 - 136*a6^3*a5^2*a4^5*a3*a2^3*a1^4 - 136*a6^2*a5^3*a4^5*a3*a2^3*a1^4 + 144*a6*a5^4*a4^5*a3*a2^3*a1^4 - 48*a5^5*a4^5*a3*a2^3*a1^4 - 28*a6^4*a4^6*a3*a2^3*a1^4 + 32*a6^3*a5*a4^6*a3*a2^3*a1^4 + 36*a6^2*a5^2*a4^6*a3*a2^3*a1^4 + 32*a6*a5^3*a4^6*a3*a2^3*a1^4 - 28*a5^4*a4^6*a3*a2^3*a1^4 - 4*a6^6*a5^3*a3^2*a2^3*a1^4 + 36*a6^5*a5^4*a3^2*a2^3*a1^4 + 36*a6^4*a5^5*a3^2*a2^3*a1^4 - 4*a6^3*a5^6*a3^2*a2^3*a1^4 + 36*a6^6*a5^2*a4*a3^2*a2^3*a1^4 - 136*a6^5*a5^3*a4*a3^2*a2^3*a1^4 + 756*a6^4*a5^4*a4*a3^2*a2^3*a1^4 - 136*a6^3*a5^5*a4*a3^2*a2^3*a1^4 + 36*a6^2*a5^6*a4*a3^2*a2^3*a1^4 + 36*a6^6*a5*a4^2*a3^2*a2^3*a1^4 + 756*a6^5*a5^2*a4^2*a3^2*a2^3*a1^4 - 1192*a6^4*a5^3*a4^2*a3^2*a2^3*a1^4 - 1192*a6^3*a5^4*a4^2*a3^2*a2^3*a1^4 + 756*a6^2*a5^5*a4^2*a3^2*a2^3*a1^4 + 36*a6*a5^6*a4^2*a3^2*a2^3*a1^4 - 4*a6^6*a4^3*a3^2*a2^3*a1^4 - 136*a6^5*a5*a4^3*a3^2*a2^3*a1^4 - 1192*a6^4*a5^2*a4^3*a3^2*a2^3*a1^4 + 3024*a6^3*a5^3*a4^3*a3^2*a2^3*a1^4 - 1192*a6^2*a5^4*a4^3*a3^2*a2^3*a1^4 - 136*a6*a5^5*a4^3*a3^2*a2^3*a1^4 - 4*a5^6*a4^3*a3^2*a2^3*a1^4 + 36*a6^5*a4^4*a3^2*a2^3*a1^4 + 756*a6^4*a5*a4^4*a3^2*a2^3*a1^4 - 1192*a6^3*a5^2*a4^4*a3^2*a2^3*a1^4 - 1192*a6^2*a5^3*a4^4*a3^2*a2^3*a1^4 + 756*a6*a5^4*a4^4*a3^2*a2^3*a1^4 + 36*a5^5*a4^4*a3^2*a2^3*a1^4 + 36*a6^4*a4^5*a3^2*a2^3*a1^4 - 136*a6^3*a5*a4^5*a3^2*a2^3*a1^4 + 756*a6^2*a5^2*a4^5*a3^2*a2^3*a1^4 - 136*a6*a5^3*a4^5*a3^2*a2^3*a1^4 + 36*a5^4*a4^5*a3^2*a2^3*a1^4 - 4*a6^3*a4^6*a3^2*a2^3*a1^4 + 36*a6^2*a5*a4^6*a3^2*a2^3*a1^4 + 36*a6*a5^2*a4^6*a3^2*a2^3*a1^4 - 4*a5^3*a4^6*a3^2*a2^3*a1^4 - 4*a6^6*a5^2*a3^3*a2^3*a1^4 - 96*a6^5*a5^3*a3^3*a2^3*a1^4 + 144*a6^4*a5^4*a3^3*a2^3*a1^4 - 96*a6^3*a5^5*a3^3*a2^3*a1^4 - 4*a6^2*a5^6*a3^3*a2^3*a1^4 + 32*a6^6*a5*a4*a3^3*a2^3*a1^4 - 136*a6^5*a5^2*a4*a3^3*a2^3*a1^4 - 768*a6^4*a5^3*a4*a3^3*a2^3*a1^4 - 768*a6^3*a5^4*a4*a3^3*a2^3*a1^4 - 136*a6^2*a5^5*a4*a3^3*a2^3*a1^4 + 32*a6*a5^6*a4*a3^3*a2^3*a1^4 - 4*a6^6*a4^2*a3^3*a2^3*a1^4 - 136*a6^5*a5*a4^2*a3^3*a2^3*a1^4 - 1192*a6^4*a5^2*a4^2*a3^3*a2^3*a1^4 + 3024*a6^3*a5^3*a4^2*a3^3*a2^3*a1^4 - 1192*a6^2*a5^4*a4^2*a3^3*a2^3*a1^4 - 136*a6*a5^5*a4^2*a3^3*a2^3*a1^4 - 4*a5^6*a4^2*a3^3*a2^3*a1^4 - 96*a6^5*a4^3*a3^3*a2^3*a1^4 - 768*a6^4*a5*a4^3*a3^3*a2^3*a1^4 + 3024*a6^3*a5^2*a4^3*a3^3*a2^3*a1^4 + 3024*a6^2*a5^3*a4^3*a3^3*a2^3*a1^4 - 768*a6*a5^4*a4^3*a3^3*a2^3*a1^4 - 96*a5^5*a4^3*a3^3*a2^3*a1^4 + 144*a6^4*a4^4*a3^3*a2^3*a1^4 - 768*a6^3*a5*a4^4*a3^3*a2^3*a1^4 - 1192*a6^2*a5^2*a4^4*a3^3*a2^3*a1^4 - 768*a6*a5^3*a4^4*a3^3*a2^3*a1^4 + 144*a5^4*a4^4*a3^3*a2^3*a1^4 - 96*a6^3*a4^5*a3^3*a2^3*a1^4 - 136*a6^2*a5*a4^5*a3^3*a2^3*a1^4 - 136*a6*a5^2*a4^5*a3^3*a2^3*a1^4 - 96*a5^3*a4^5*a3^3*a2^3*a1^4 - 4*a6^2*a4^6*a3^3*a2^3*a1^4 + 32*a6*a5*a4^6*a3^3*a2^3*a1^4 - 4*a5^2*a4^6*a3^3*a2^3*a1^4 - 28*a6^6*a5*a3^4*a2^3*a1^4 + 36*a6^5*a5^2*a3^4*a2^3*a1^4 + 144*a6^4*a5^3*a3^4*a2^3*a1^4 + 144*a6^3*a5^4*a3^4*a2^3*a1^4 + 36*a6^2*a5^5*a3^4*a2^3*a1^4 - 28*a6*a5^6*a3^4*a2^3*a1^4 - 28*a6^6*a4*a3^4*a2^3*a1^4 + 144*a6^5*a5*a4*a3^4*a2^3*a1^4 + 756*a6^4*a5^2*a4*a3^4*a2^3*a1^4 - 768*a6^3*a5^3*a4*a3^4*a2^3*a1^4 + 756*a6^2*a5^4*a4*a3^4*a2^3*a1^4 + 144*a6*a5^5*a4*a3^4*a2^3*a1^4 - 28*a5^6*a4*a3^4*a2^3*a1^4 + 36*a6^5*a4^2*a3^4*a2^3*a1^4 + 756*a6^4*a5*a4^2*a3^4*a2^3*a1^4 - 1192*a6^3*a5^2*a4^2*a3^4*a2^3*a1^4 - 1192*a6^2*a5^3*a4^2*a3^4*a2^3*a1^4 + 756*a6*a5^4*a4^2*a3^4*a2^3*a1^4 + 36*a5^5*a4^2*a3^4*a2^3*a1^4 + 144*a6^4*a4^3*a3^4*a2^3*a1^4 - 768*a6^3*a5*a4^3*a3^4*a2^3*a1^4 - 1192*a6^2*a5^2*a4^3*a3^4*a2^3*a1^4 - 768*a6*a5^3*a4^3*a3^4*a2^3*a1^4 + 144*a5^4*a4^3*a3^4*a2^3*a1^4 + 144*a6^3*a4^4*a3^4*a2^3*a1^4 + 756*a6^2*a5*a4^4*a3^4*a2^3*a1^4 + 756*a6*a5^2*a4^4*a3^4*a2^3*a1^4 + 144*a5^3*a4^4*a3^4*a2^3*a1^4 + 36*a6^2*a4^5*a3^4*a2^3*a1^4 + 144*a6*a5*a4^5*a3^4*a2^3*a1^4 + 36*a5^2*a4^5*a3^4*a2^3*a1^4 - 28*a6*a4^6*a3^4*a2^3*a1^4 - 28*a5*a4^6*a3^4*a2^3*a1^4 - 4*a6^6*a3^5*a2^3*a1^4 - 48*a6^5*a5*a3^5*a2^3*a1^4 + 36*a6^4*a5^2*a3^5*a2^3*a1^4 - 96*a6^3*a5^3*a3^5*a2^3*a1^4 + 36*a6^2*a5^4*a3^5*a2^3*a1^4 - 48*a6*a5^5*a3^5*a2^3*a1^4 - 4*a5^6*a3^5*a2^3*a1^4 - 48*a6^5*a4*a3^5*a2^3*a1^4 + 144*a6^4*a5*a4*a3^5*a2^3*a1^4 - 136*a6^3*a5^2*a4*a3^5*a2^3*a1^4 - 136*a6^2*a5^3*a4*a3^5*a2^3*a1^4 + 144*a6*a5^4*a4*a3^5*a2^3*a1^4 - 48*a5^5*a4*a3^5*a2^3*a1^4 + 36*a6^4*a4^2*a3^5*a2^3*a1^4 - 136*a6^3*a5*a4^2*a3^5*a2^3*a1^4 + 756*a6^2*a5^2*a4^2*a3^5*a2^3*a1^4 - 136*a6*a5^3*a4^2*a3^5*a2^3*a1^4 + 36*a5^4*a4^2*a3^5*a2^3*a1^4 - 96*a6^3*a4^3*a3^5*a2^3*a1^4 - 136*a6^2*a5*a4^3*a3^5*a2^3*a1^4 - 136*a6*a5^2*a4^3*a3^5*a2^3*a1^4 - 96*a5^3*a4^3*a3^5*a2^3*a1^4 + 36*a6^2*a4^4*a3^5*a2^3*a1^4 + 144*a6*a5*a4^4*a3^5*a2^3*a1^4 + 36*a5^2*a4^4*a3^5*a2^3*a1^4 - 48*a6*a4^5*a3^5*a2^3*a1^4 - 48*a5*a4^5*a3^5*a2^3*a1^4 - 4*a4^6*a3^5*a2^3*a1^4 - 4*a6^5*a3^6*a2^3*a1^4 - 28*a6^4*a5*a3^6*a2^3*a1^4 - 4*a6^3*a5^2*a3^6*a2^3*a1^4 - 4*a6^2*a5^3*a3^6*a2^3*a1^4 - 28*a6*a5^4*a3^6*a2^3*a1^4 - 4*a5^5*a3^6*a2^3*a1^4 - 28*a6^4*a4*a3^6*a2^3*a1^4 + 32*a6^3*a5*a4*a3^6*a2^3*a1^4 + 36*a6^2*a5^2*a4*a3^6*a2^3*a1^4 + 32*a6*a5^3*a4*a3^6*a2^3*a1^4 - 28*a5^4*a4*a3^6*a2^3*a1^4 - 4*a6^3*a4^2*a3^6*a2^3*a1^4 + 36*a6^2*a5*a4^2*a3^6*a2^3*a1^4 + 36*a6*a5^2*a4^2*a3^6*a2^3*a1^4 - 4*a5^3*a4^2*a3^6*a2^3*a1^4 - 4*a6^2*a4^3*a3^6*a2^3*a1^4 + 32*a6*a5*a4^3*a3^6*a2^3*a1^4 - 4*a5^2*a4^3*a3^6*a2^3*a1^4 - 28*a6*a4^4*a3^6*a2^3*a1^4 - 28*a5*a4^4*a3^6*a2^3*a1^4 - 4*a4^5*a3^6*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 - 24*a6^5*a5^5*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 28*a6^6*a5^3*a4*a2^4*a1^4 + 108*a6^5*a5^4*a4*a2^4*a1^4 + 108*a6^4*a5^5*a4*a2^4*a1^4 - 28*a6^3*a5^6*a4*a2^4*a1^4 + 32*a6^6*a5^2*a4^2*a2^4*a1^4 + 36*a6^5*a5^3*a4^2*a2^4*a1^4 - 432*a6^4*a5^4*a4^2*a2^4*a1^4 + 36*a6^3*a5^5*a4^2*a2^4*a1^4 + 32*a6^2*a5^6*a4^2*a2^4*a1^4 - 28*a6^6*a5*a4^3*a2^4*a1^4 + 36*a6^5*a5^2*a4^3*a2^4*a1^4 + 144*a6^4*a5^3*a4^3*a2^4*a1^4 + 144*a6^3*a5^4*a4^3*a2^4*a1^4 + 36*a6^2*a5^5*a4^3*a2^4*a1^4 - 28*a6*a5^6*a4^3*a2^4*a1^4 + 24*a6^6*a4^4*a2^4*a1^4 + 108*a6^5*a5*a4^4*a2^4*a1^4 - 432*a6^4*a5^2*a4^4*a2^4*a1^4 + 144*a6^3*a5^3*a4^4*a2^4*a1^4 - 432*a6^2*a5^4*a4^4*a2^4*a1^4 + 108*a6*a5^5*a4^4*a2^4*a1^4 + 24*a5^6*a4^4*a2^4*a1^4 - 24*a6^5*a4^5*a2^4*a1^4 + 108*a6^4*a5*a4^5*a2^4*a1^4 + 36*a6^3*a5^2*a4^5*a2^4*a1^4 + 36*a6^2*a5^3*a4^5*a2^4*a1^4 + 108*a6*a5^4*a4^5*a2^4*a1^4 - 24*a5^5*a4^5*a2^4*a1^4 + 24*a6^4*a4^6*a2^4*a1^4 - 28*a6^3*a5*a4^6*a2^4*a1^4 + 32*a6^2*a5^2*a4^6*a2^4*a1^4 - 28*a6*a5^3*a4^6*a2^4*a1^4 + 24*a5^4*a4^6*a2^4*a1^4 - 28*a6^6*a5^3*a3*a2^4*a1^4 + 108*a6^5*a5^4*a3*a2^4*a1^4 + 108*a6^4*a5^5*a3*a2^4*a1^4 - 28*a6^3*a5^6*a3*a2^4*a1^4 + 144*a6^5*a5^3*a4*a3*a2^4*a1^4 - 1296*a6^4*a5^4*a4*a3*a2^4*a1^4 + 144*a6^3*a5^5*a4*a3*a2^4*a1^4 - 408*a6^5*a5^2*a4^2*a3*a2^4*a1^4 + 756*a6^4*a5^3*a4^2*a3*a2^4*a1^4 + 756*a6^3*a5^4*a4^2*a3*a2^4*a1^4 - 408*a6^2*a5^5*a4^2*a3*a2^4*a1^4 - 28*a6^6*a4^3*a3*a2^4*a1^4 + 144*a6^5*a5*a4^3*a3*a2^4*a1^4 + 756*a6^4*a5^2*a4^3*a3*a2^4*a1^4 - 768*a6^3*a5^3*a4^3*a3*a2^4*a1^4 + 756*a6^2*a5^4*a4^3*a3*a2^4*a1^4 + 144*a6*a5^5*a4^3*a3*a2^4*a1^4 - 28*a5^6*a4^3*a3*a2^4*a1^4 + 108*a6^5*a4^4*a3*a2^4*a1^4 - 1296*a6^4*a5*a4^4*a3*a2^4*a1^4 + 756*a6^3*a5^2*a4^4*a3*a2^4*a1^4 + 756*a6^2*a5^3*a4^4*a3*a2^4*a1^4 - 1296*a6*a5^4*a4^4*a3*a2^4*a1^4 + 108*a5^5*a4^4*a3*a2^4*a1^4 + 108*a6^4*a4^5*a3*a2^4*a1^4 + 144*a6^3*a5*a4^5*a3*a2^4*a1^4 - 408*a6^2*a5^2*a4^5*a3*a2^4*a1^4 + 144*a6*a5^3*a4^5*a3*a2^4*a1^4 + 108*a5^4*a4^5*a3*a2^4*a1^4 - 28*a6^3*a4^6*a3*a2^4*a1^4 - 28*a5^3*a4^6*a3*a2^4*a1^4 + 32*a6^6*a5^2*a3^2*a2^4*a1^4 + 36*a6^5*a5^3*a3^2*a2^4*a1^4 - 432*a6^4*a5^4*a3^2*a2^4*a1^4 + 36*a6^3*a5^5*a3^2*a2^4*a1^4 + 32*a6^2*a5^6*a3^2*a2^4*a1^4 - 408*a6^5*a5^2*a4*a3^2*a2^4*a1^4 + 756*a6^4*a5^3*a4*a3^2*a2^4*a1^4 + 756*a6^3*a5^4*a4*a3^2*a2^4*a1^4 - 408*a6^2*a5^5*a4*a3^2*a2^4*a1^4 + 32*a6^6*a4^2*a3^2*a2^4*a1^4 - 408*a6^5*a5*a4^2*a3^2*a2^4*a1^4 + 792*a6^4*a5^2*a4^2*a3^2*a2^4*a1^4 - 1192*a6^3*a5^3*a4^2*a3^2*a2^4*a1^4 + 792*a6^2*a5^4*a4^2*a3^2*a2^4*a1^4 - 408*a6*a5^5*a4^2*a3^2*a2^4*a1^4 + 32*a5^6*a4^2*a3^2*a2^4*a1^4 + 36*a6^5*a4^3*a3^2*a2^4*a1^4 + 756*a6^4*a5*a4^3*a3^2*a2^4*a1^4 - 1192*a6^3*a5^2*a4^3*a3^2*a2^4*a1^4 - 1192*a6^2*a5^3*a4^3*a3^2*a2^4*a1^4 + 756*a6*a5^4*a4^3*a3^2*a2^4*a1^4 + 36*a5^5*a4^3*a3^2*a2^4*a1^4 - 432*a6^4*a4^4*a3^2*a2^4*a1^4 + 756*a6^3*a5*a4^4*a3^2*a2^4*a1^4 + 792*a6^2*a5^2*a4^4*a3^2*a2^4*a1^4 + 756*a6*a5^3*a4^4*a3^2*a2^4*a1^4 - 432*a5^4*a4^4*a3^2*a2^4*a1^4 + 36*a6^3*a4^5*a3^2*a2^4*a1^4 - 408*a6^2*a5*a4^5*a3^2*a2^4*a1^4 - 408*a6*a5^2*a4^5*a3^2*a2^4*a1^4 + 36*a5^3*a4^5*a3^2*a2^4*a1^4 + 32*a6^2*a4^6*a3^2*a2^4*a1^4 + 32*a5^2*a4^6*a3^2*a2^4*a1^4 - 28*a6^6*a5*a3^3*a2^4*a1^4 + 36*a6^5*a5^2*a3^3*a2^4*a1^4 + 144*a6^4*a5^3*a3^3*a2^4*a1^4 + 144*a6^3*a5^4*a3^3*a2^4*a1^4 + 36*a6^2*a5^5*a3^3*a2^4*a1^4 - 28*a6*a5^6*a3^3*a2^4*a1^4 - 28*a6^6*a4*a3^3*a2^4*a1^4 + 144*a6^5*a5*a4*a3^3*a2^4*a1^4 + 756*a6^4*a5^2*a4*a3^3*a2^4*a1^4 - 768*a6^3*a5^3*a4*a3^3*a2^4*a1^4 + 756*a6^2*a5^4*a4*a3^3*a2^4*a1^4 + 144*a6*a5^5*a4*a3^3*a2^4*a1^4 - 28*a5^6*a4*a3^3*a2^4*a1^4 + 36*a6^5*a4^2*a3^3*a2^4*a1^4 + 756*a6^4*a5*a4^2*a3^3*a2^4*a1^4 - 1192*a6^3*a5^2*a4^2*a3^3*a2^4*a1^4 - 1192*a6^2*a5^3*a4^2*a3^3*a2^4*a1^4 + 756*a6*a5^4*a4^2*a3^3*a2^4*a1^4 + 36*a5^5*a4^2*a3^3*a2^4*a1^4 + 144*a6^4*a4^3*a3^3*a2^4*a1^4 - 768*a6^3*a5*a4^3*a3^3*a2^4*a1^4 - 1192*a6^2*a5^2*a4^3*a3^3*a2^4*a1^4 - 768*a6*a5^3*a4^3*a3^3*a2^4*a1^4 + 144*a5^4*a4^3*a3^3*a2^4*a1^4 + 144*a6^3*a4^4*a3^3*a2^4*a1^4 + 756*a6^2*a5*a4^4*a3^3*a2^4*a1^4 + 756*a6*a5^2*a4^4*a3^3*a2^4*a1^4 + 144*a5^3*a4^4*a3^3*a2^4*a1^4 + 36*a6^2*a4^5*a3^3*a2^4*a1^4 + 144*a6*a5*a4^5*a3^3*a2^4*a1^4 + 36*a5^2*a4^5*a3^3*a2^4*a1^4 - 28*a6*a4^6*a3^3*a2^4*a1^4 - 28*a5*a4^6*a3^3*a2^4*a1^4 + 24*a6^6*a3^4*a2^4*a1^4 + 108*a6^5*a5*a3^4*a2^4*a1^4 - 432*a6^4*a5^2*a3^4*a2^4*a1^4 + 144*a6^3*a5^3*a3^4*a2^4*a1^4 - 432*a6^2*a5^4*a3^4*a2^4*a1^4 + 108*a6*a5^5*a3^4*a2^4*a1^4 + 24*a5^6*a3^4*a2^4*a1^4 + 108*a6^5*a4*a3^4*a2^4*a1^4 - 1296*a6^4*a5*a4*a3^4*a2^4*a1^4 + 756*a6^3*a5^2*a4*a3^4*a2^4*a1^4 + 756*a6^2*a5^3*a4*a3^4*a2^4*a1^4 - 1296*a6*a5^4*a4*a3^4*a2^4*a1^4 + 108*a5^5*a4*a3^4*a2^4*a1^4 - 432*a6^4*a4^2*a3^4*a2^4*a1^4 + 756*a6^3*a5*a4^2*a3^4*a2^4*a1^4 + 792*a6^2*a5^2*a4^2*a3^4*a2^4*a1^4 + 756*a6*a5^3*a4^2*a3^4*a2^4*a1^4 - 432*a5^4*a4^2*a3^4*a2^4*a1^4 + 144*a6^3*a4^3*a3^4*a2^4*a1^4 + 756*a6^2*a5*a4^3*a3^4*a2^4*a1^4 + 756*a6*a5^2*a4^3*a3^4*a2^4*a1^4 + 144*a5^3*a4^3*a3^4*a2^4*a1^4 - 432*a6^2*a4^4*a3^4*a2^4*a1^4 - 1296*a6*a5*a4^4*a3^4*a2^4*a1^4 - 432*a5^2*a4^4*a3^4*a2^4*a1^4 + 108*a6*a4^5*a3^4*a2^4*a1^4 + 108*a5*a4^5*a3^4*a2^4*a1^4 + 24*a4^6*a3^4*a2^4*a1^4 - 24*a6^5*a3^5*a2^4*a1^4 + 108*a6^4*a5*a3^5*a2^4*a1^4 + 36*a6^3*a5^2*a3^5*a2^4*a1^4 + 36*a6^2*a5^3*a3^5*a2^4*a1^4 + 108*a6*a5^4*a3^5*a2^4*a1^4 - 24*a5^5*a3^5*a2^4*a1^4 + 108*a6^4*a4*a3^5*a2^4*a1^4 + 144*a6^3*a5*a4*a3^5*a2^4*a1^4 - 408*a6^2*a5^2*a4*a3^5*a2^4*a1^4 + 144*a6*a5^3*a4*a3^5*a2^4*a1^4 + 108*a5^4*a4*a3^5*a2^4*a1^4 + 36*a6^3*a4^2*a3^5*a2^4*a1^4 - 408*a6^2*a5*a4^2*a3^5*a2^4*a1^4 - 408*a6*a5^2*a4^2*a3^5*a2^4*a1^4 + 36*a5^3*a4^2*a3^5*a2^4*a1^4 + 36*a6^2*a4^3*a3^5*a2^4*a1^4 + 144*a6*a5*a4^3*a3^5*a2^4*a1^4 + 36*a5^2*a4^3*a3^5*a2^4*a1^4 + 108*a6*a4^4*a3^5*a2^4*a1^4 + 108*a5*a4^4*a3^5*a2^4*a1^4 - 24*a4^5*a3^5*a2^4*a1^4 + 24*a6^4*a3^6*a2^4*a1^4 - 28*a6^3*a5*a3^6*a2^4*a1^4 + 32*a6^2*a5^2*a3^6*a2^4*a1^4 - 28*a6*a5^3*a3^6*a2^4*a1^4 + 24*a5^4*a3^6*a2^4*a1^4 - 28*a6^3*a4*a3^6*a2^4*a1^4 - 28*a5^3*a4*a3^6*a2^4*a1^4 + 32*a6^2*a4^2*a3^6*a2^4*a1^4 + 32*a5^2*a4^2*a3^6*a2^4*a1^4 - 28*a6*a4^3*a3^6*a2^4*a1^4 - 28*a5*a4^3*a3^6*a2^4*a1^4 + 24*a4^4*a3^6*a2^4*a1^4 - 4*a6^6*a5^3*a2^5*a1^4 - 24*a6^5*a5^4*a2^5*a1^4 - 24*a6^4*a5^5*a2^5*a1^4 - 4*a6^3*a5^6*a2^5*a1^4 + 2*a6^6*a5^2*a4*a2^5*a1^4 - 48*a6^5*a5^3*a4*a2^5*a1^4 + 108*a6^4*a5^4*a4*a2^5*a1^4 - 48*a6^3*a5^5*a4*a2^5*a1^4 + 2*a6^2*a5^6*a4*a2^5*a1^4 + 2*a6^6*a5*a4^2*a2^5*a1^4 + 36*a6^4*a5^3*a4^2*a2^5*a1^4 + 36*a6^3*a5^4*a4^2*a2^5*a1^4 + 2*a6*a5^6*a4^2*a2^5*a1^4 - 4*a6^6*a4^3*a2^5*a1^4 - 48*a6^5*a5*a4^3*a2^5*a1^4 + 36*a6^4*a5^2*a4^3*a2^5*a1^4 - 96*a6^3*a5^3*a4^3*a2^5*a1^4 + 36*a6^2*a5^4*a4^3*a2^5*a1^4 - 48*a6*a5^5*a4^3*a2^5*a1^4 - 4*a5^6*a4^3*a2^5*a1^4 - 24*a6^5*a4^4*a2^5*a1^4 + 108*a6^4*a5*a4^4*a2^5*a1^4 + 36*a6^3*a5^2*a4^4*a2^5*a1^4 + 36*a6^2*a5^3*a4^4*a2^5*a1^4 + 108*a6*a5^4*a4^4*a2^5*a1^4 - 24*a5^5*a4^4*a2^5*a1^4 - 24*a6^4*a4^5*a2^5*a1^4 - 48*a6^3*a5*a4^5*a2^5*a1^4 - 48*a6*a5^3*a4^5*a2^5*a1^4 - 24*a5^4*a4^5*a2^5*a1^4 - 4*a6^3*a4^6*a2^5*a1^4 + 2*a6^2*a5*a4^6*a2^5*a1^4 + 2*a6*a5^2*a4^6*a2^5*a1^4 - 4*a5^3*a4^6*a2^5*a1^4 + 2*a6^6*a5^2*a3*a2^5*a1^4 - 48*a6^5*a5^3*a3*a2^5*a1^4 + 108*a6^4*a5^4*a3*a2^5*a1^4 - 48*a6^3*a5^5*a3*a2^5*a1^4 + 2*a6^2*a5^6*a3*a2^5*a1^4 + 120*a6^5*a5^2*a4*a3*a2^5*a1^4 + 144*a6^4*a5^3*a4*a3*a2^5*a1^4 + 144*a6^3*a5^4*a4*a3*a2^5*a1^4 + 120*a6^2*a5^5*a4*a3*a2^5*a1^4 + 2*a6^6*a4^2*a3*a2^5*a1^4 + 120*a6^5*a5*a4^2*a3*a2^5*a1^4 - 408*a6^4*a5^2*a4^2*a3*a2^5*a1^4 - 136*a6^3*a5^3*a4^2*a3*a2^5*a1^4 - 408*a6^2*a5^4*a4^2*a3*a2^5*a1^4 + 120*a6*a5^5*a4^2*a3*a2^5*a1^4 + 2*a5^6*a4^2*a3*a2^5*a1^4 - 48*a6^5*a4^3*a3*a2^5*a1^4 + 144*a6^4*a5*a4^3*a3*a2^5*a1^4 - 136*a6^3*a5^2*a4^3*a3*a2^5*a1^4 - 136*a6^2*a5^3*a4^3*a3*a2^5*a1^4 + 144*a6*a5^4*a4^3*a3*a2^5*a1^4 - 48*a5^5*a4^3*a3*a2^5*a1^4 + 108*a6^4*a4^4*a3*a2^5*a1^4 + 144*a6^3*a5*a4^4*a3*a2^5*a1^4 - 408*a6^2*a5^2*a4^4*a3*a2^5*a1^4 + 144*a6*a5^3*a4^4*a3*a2^5*a1^4 + 108*a5^4*a4^4*a3*a2^5*a1^4 - 48*a6^3*a4^5*a3*a2^5*a1^4 + 120*a6^2*a5*a4^5*a3*a2^5*a1^4 + 120*a6*a5^2*a4^5*a3*a2^5*a1^4 - 48*a5^3*a4^5*a3*a2^5*a1^4 + 2*a6^2*a4^6*a3*a2^5*a1^4 + 2*a5^2*a4^6*a3*a2^5*a1^4 + 2*a6^6*a5*a3^2*a2^5*a1^4 + 36*a6^4*a5^3*a3^2*a2^5*a1^4 + 36*a6^3*a5^4*a3^2*a2^5*a1^4 + 2*a6*a5^6*a3^2*a2^5*a1^4 + 2*a6^6*a4*a3^2*a2^5*a1^4 + 120*a6^5*a5*a4*a3^2*a2^5*a1^4 - 408*a6^4*a5^2*a4*a3^2*a2^5*a1^4 - 136*a6^3*a5^3*a4*a3^2*a2^5*a1^4 - 408*a6^2*a5^4*a4*a3^2*a2^5*a1^4 + 120*a6*a5^5*a4*a3^2*a2^5*a1^4 + 2*a5^6*a4*a3^2*a2^5*a1^4 - 408*a6^4*a5*a4^2*a3^2*a2^5*a1^4 + 756*a6^3*a5^2*a4^2*a3^2*a2^5*a1^4 + 756*a6^2*a5^3*a4^2*a3^2*a2^5*a1^4 - 408*a6*a5^4*a4^2*a3^2*a2^5*a1^4 + 36*a6^4*a4^3*a3^2*a2^5*a1^4 - 136*a6^3*a5*a4^3*a3^2*a2^5*a1^4 + 756*a6^2*a5^2*a4^3*a3^2*a2^5*a1^4 - 136*a6*a5^3*a4^3*a3^2*a2^5*a1^4 + 36*a5^4*a4^3*a3^2*a2^5*a1^4 + 36*a6^3*a4^4*a3^2*a2^5*a1^4 - 408*a6^2*a5*a4^4*a3^2*a2^5*a1^4 - 408*a6*a5^2*a4^4*a3^2*a2^5*a1^4 + 36*a5^3*a4^4*a3^2*a2^5*a1^4 + 120*a6*a5*a4^5*a3^2*a2^5*a1^4 + 2*a6*a4^6*a3^2*a2^5*a1^4 + 2*a5*a4^6*a3^2*a2^5*a1^4 - 4*a6^6*a3^3*a2^5*a1^4 - 48*a6^5*a5*a3^3*a2^5*a1^4 + 36*a6^4*a5^2*a3^3*a2^5*a1^4 - 96*a6^3*a5^3*a3^3*a2^5*a1^4 + 36*a6^2*a5^4*a3^3*a2^5*a1^4 - 48*a6*a5^5*a3^3*a2^5*a1^4 - 4*a5^6*a3^3*a2^5*a1^4 - 48*a6^5*a4*a3^3*a2^5*a1^4 + 144*a6^4*a5*a4*a3^3*a2^5*a1^4 - 136*a6^3*a5^2*a4*a3^3*a2^5*a1^4 - 136*a6^2*a5^3*a4*a3^3*a2^5*a1^4 + 144*a6*a5^4*a4*a3^3*a2^5*a1^4 - 48*a5^5*a4*a3^3*a2^5*a1^4 + 36*a6^4*a4^2*a3^3*a2^5*a1^4 - 136*a6^3*a5*a4^2*a3^3*a2^5*a1^4 + 756*a6^2*a5^2*a4^2*a3^3*a2^5*a1^4 - 136*a6*a5^3*a4^2*a3^3*a2^5*a1^4 + 36*a5^4*a4^2*a3^3*a2^5*a1^4 - 96*a6^3*a4^3*a3^3*a2^5*a1^4 - 136*a6^2*a5*a4^3*a3^3*a2^5*a1^4 - 136*a6*a5^2*a4^3*a3^3*a2^5*a1^4 - 96*a5^3*a4^3*a3^3*a2^5*a1^4 + 36*a6^2*a4^4*a3^3*a2^5*a1^4 + 144*a6*a5*a4^4*a3^3*a2^5*a1^4 + 36*a5^2*a4^4*a3^3*a2^5*a1^4 - 48*a6*a4^5*a3^3*a2^5*a1^4 - 48*a5*a4^5*a3^3*a2^5*a1^4 - 4*a4^6*a3^3*a2^5*a1^4 - 24*a6^5*a3^4*a2^5*a1^4 + 108*a6^4*a5*a3^4*a2^5*a1^4 + 36*a6^3*a5^2*a3^4*a2^5*a1^4 + 36*a6^2*a5^3*a3^4*a2^5*a1^4 + 108*a6*a5^4*a3^4*a2^5*a1^4 - 24*a5^5*a3^4*a2^5*a1^4 + 108*a6^4*a4*a3^4*a2^5*a1^4 + 144*a6^3*a5*a4*a3^4*a2^5*a1^4 - 408*a6^2*a5^2*a4*a3^4*a2^5*a1^4 + 144*a6*a5^3*a4*a3^4*a2^5*a1^4 + 108*a5^4*a4*a3^4*a2^5*a1^4 + 36*a6^3*a4^2*a3^4*a2^5*a1^4 - 408*a6^2*a5*a4^2*a3^4*a2^5*a1^4 - 408*a6*a5^2*a4^2*a3^4*a2^5*a1^4 + 36*a5^3*a4^2*a3^4*a2^5*a1^4 + 36*a6^2*a4^3*a3^4*a2^5*a1^4 + 144*a6*a5*a4^3*a3^4*a2^5*a1^4 + 36*a5^2*a4^3*a3^4*a2^5*a1^4 + 108*a6*a4^4*a3^4*a2^5*a1^4 + 108*a5*a4^4*a3^4*a2^5*a1^4 - 24*a4^5*a3^4*a2^5*a1^4 - 24*a6^4*a3^5*a2^5*a1^4 - 48*a6^3*a5*a3^5*a2^5*a1^4 - 48*a6*a5^3*a3^5*a2^5*a1^4 - 24*a5^4*a3^5*a2^5*a1^4 - 48*a6^3*a4*a3^5*a2^5*a1^4 + 120*a6^2*a5*a4*a3^5*a2^5*a1^4 + 120*a6*a5^2*a4*a3^5*a2^5*a1^4 - 48*a5^3*a4*a3^5*a2^5*a1^4 + 120*a6*a5*a4^2*a3^5*a2^5*a1^4 - 48*a6*a4^3*a3^5*a2^5*a1^4 - 48*a5*a4^3*a3^5*a2^5*a1^4 - 24*a4^4*a3^5*a2^5*a1^4 - 4*a6^3*a3^6*a2^5*a1^4 + 2*a6^2*a5*a3^6*a2^5*a1^4 + 2*a6*a5^2*a3^6*a2^5*a1^4 - 4*a5^3*a3^6*a2^5*a1^4 + 2*a6^2*a4*a3^6*a2^5*a1^4 + 2*a5^2*a4*a3^6*a2^5*a1^4 + 2*a6*a4^2*a3^6*a2^5*a1^4 + 2*a5*a4^2*a3^6*a2^5*a1^4 - 4*a4^3*a3^6*a2^5*a1^4 + 8*a6^6*a5^2*a2^6*a1^4 - 4*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 4*a6^3*a5^5*a2^6*a1^4 + 8*a6^2*a5^6*a2^6*a1^4 - 8*a6^6*a5*a4*a2^6*a1^4 + 2*a6^5*a5^2*a4*a2^6*a1^4 - 28*a6^4*a5^3*a4*a2^6*a1^4 - 28*a6^3*a5^4*a4*a2^6*a1^4 + 2*a6^2*a5^5*a4*a2^6*a1^4 - 8*a6*a5^6*a4*a2^6*a1^4 + 8*a6^6*a4^2*a2^6*a1^4 + 2*a6^5*a5*a4^2*a2^6*a1^4 + 32*a6^4*a5^2*a4^2*a2^6*a1^4 - 4*a6^3*a5^3*a4^2*a2^6*a1^4 + 32*a6^2*a5^4*a4^2*a2^6*a1^4 + 2*a6*a5^5*a4^2*a2^6*a1^4 + 8*a5^6*a4^2*a2^6*a1^4 - 4*a6^5*a4^3*a2^6*a1^4 - 28*a6^4*a5*a4^3*a2^6*a1^4 - 4*a6^3*a5^2*a4^3*a2^6*a1^4 - 4*a6^2*a5^3*a4^3*a2^6*a1^4 - 28*a6*a5^4*a4^3*a2^6*a1^4 - 4*a5^5*a4^3*a2^6*a1^4 + 24*a6^4*a4^4*a2^6*a1^4 - 28*a6^3*a5*a4^4*a2^6*a1^4 + 32*a6^2*a5^2*a4^4*a2^6*a1^4 - 28*a6*a5^3*a4^4*a2^6*a1^4 + 24*a5^4*a4^4*a2^6*a1^4 - 4*a6^3*a4^5*a2^6*a1^4 + 2*a6^2*a5*a4^5*a2^6*a1^4 + 2*a6*a5^2*a4^5*a2^6*a1^4 - 4*a5^3*a4^5*a2^6*a1^4 + 8*a6^2*a4^6*a2^6*a1^4 - 8*a6*a5*a4^6*a2^6*a1^4 + 8*a5^2*a4^6*a2^6*a1^4 - 8*a6^6*a5*a3*a2^6*a1^4 + 2*a6^5*a5^2*a3*a2^6*a1^4 - 28*a6^4*a5^3*a3*a2^6*a1^4 - 28*a6^3*a5^4*a3*a2^6*a1^4 + 2*a6^2*a5^5*a3*a2^6*a1^4 - 8*a6*a5^6*a3*a2^6*a1^4 - 8*a6^6*a4*a3*a2^6*a1^4 + 32*a6^3*a5^3*a4*a3*a2^6*a1^4 - 8*a5^6*a4*a3*a2^6*a1^4 + 2*a6^5*a4^2*a3*a2^6*a1^4 + 36*a6^3*a5^2*a4^2*a3*a2^6*a1^4 + 36*a6^2*a5^3*a4^2*a3*a2^6*a1^4 + 2*a5^5*a4^2*a3*a2^6*a1^4 - 28*a6^4*a4^3*a3*a2^6*a1^4 + 32*a6^3*a5*a4^3*a3*a2^6*a1^4 + 36*a6^2*a5^2*a4^3*a3*a2^6*a1^4 + 32*a6*a5^3*a4^3*a3*a2^6*a1^4 - 28*a5^4*a4^3*a3*a2^6*a1^4 - 28*a6^3*a4^4*a3*a2^6*a1^4 - 28*a5^3*a4^4*a3*a2^6*a1^4 + 2*a6^2*a4^5*a3*a2^6*a1^4 + 2*a5^2*a4^5*a3*a2^6*a1^4 - 8*a6*a4^6*a3*a2^6*a1^4 - 8*a5*a4^6*a3*a2^6*a1^4 + 8*a6^6*a3^2*a2^6*a1^4 + 2*a6^5*a5*a3^2*a2^6*a1^4 + 32*a6^4*a5^2*a3^2*a2^6*a1^4 - 4*a6^3*a5^3*a3^2*a2^6*a1^4 + 32*a6^2*a5^4*a3^2*a2^6*a1^4 + 2*a6*a5^5*a3^2*a2^6*a1^4 + 8*a5^6*a3^2*a2^6*a1^4 + 2*a6^5*a4*a3^2*a2^6*a1^4 + 36*a6^3*a5^2*a4*a3^2*a2^6*a1^4 + 36*a6^2*a5^3*a4*a3^2*a2^6*a1^4 + 2*a5^5*a4*a3^2*a2^6*a1^4 + 32*a6^4*a4^2*a3^2*a2^6*a1^4 + 36*a6^3*a5*a4^2*a3^2*a2^6*a1^4 - 432*a6^2*a5^2*a4^2*a3^2*a2^6*a1^4 + 36*a6*a5^3*a4^2*a3^2*a2^6*a1^4 + 32*a5^4*a4^2*a3^2*a2^6*a1^4 - 4*a6^3*a4^3*a3^2*a2^6*a1^4 + 36*a6^2*a5*a4^3*a3^2*a2^6*a1^4 + 36*a6*a5^2*a4^3*a3^2*a2^6*a1^4 - 4*a5^3*a4^3*a3^2*a2^6*a1^4 + 32*a6^2*a4^4*a3^2*a2^6*a1^4 + 32*a5^2*a4^4*a3^2*a2^6*a1^4 + 2*a6*a4^5*a3^2*a2^6*a1^4 + 2*a5*a4^5*a3^2*a2^6*a1^4 + 8*a4^6*a3^2*a2^6*a1^4 - 4*a6^5*a3^3*a2^6*a1^4 - 28*a6^4*a5*a3^3*a2^6*a1^4 - 4*a6^3*a5^2*a3^3*a2^6*a1^4 - 4*a6^2*a5^3*a3^3*a2^6*a1^4 - 28*a6*a5^4*a3^3*a2^6*a1^4 - 4*a5^5*a3^3*a2^6*a1^4 - 28*a6^4*a4*a3^3*a2^6*a1^4 + 32*a6^3*a5*a4*a3^3*a2^6*a1^4 + 36*a6^2*a5^2*a4*a3^3*a2^6*a1^4 + 32*a6*a5^3*a4*a3^3*a2^6*a1^4 - 28*a5^4*a4*a3^3*a2^6*a1^4 - 4*a6^3*a4^2*a3^3*a2^6*a1^4 + 36*a6^2*a5*a4^2*a3^3*a2^6*a1^4 + 36*a6*a5^2*a4^2*a3^3*a2^6*a1^4 - 4*a5^3*a4^2*a3^3*a2^6*a1^4 - 4*a6^2*a4^3*a3^3*a2^6*a1^4 + 32*a6*a5*a4^3*a3^3*a2^6*a1^4 - 4*a5^2*a4^3*a3^3*a2^6*a1^4 - 28*a6*a4^4*a3^3*a2^6*a1^4 - 28*a5*a4^4*a3^3*a2^6*a1^4 - 4*a4^5*a3^3*a2^6*a1^4 + 24*a6^4*a3^4*a2^6*a1^4 - 28*a6^3*a5*a3^4*a2^6*a1^4 + 32*a6^2*a5^2*a3^4*a2^6*a1^4 - 28*a6*a5^3*a3^4*a2^6*a1^4 + 24*a5^4*a3^4*a2^6*a1^4 - 28*a6^3*a4*a3^4*a2^6*a1^4 - 28*a5^3*a4*a3^4*a2^6*a1^4 + 32*a6^2*a4^2*a3^4*a2^6*a1^4 + 32*a5^2*a4^2*a3^4*a2^6*a1^4 - 28*a6*a4^3*a3^4*a2^6*a1^4 - 28*a5*a4^3*a3^4*a2^6*a1^4 + 24*a4^4*a3^4*a2^6*a1^4 - 4*a6^3*a3^5*a2^6*a1^4 + 2*a6^2*a5*a3^5*a2^6*a1^4 + 2*a6*a5^2*a3^5*a2^6*a1^4 - 4*a5^3*a3^5*a2^6*a1^4 + 2*a6^2*a4*a3^5*a2^6*a1^4 + 2*a5^2*a4*a3^5*a2^6*a1^4 + 2*a6*a4^2*a3^5*a2^6*a1^4 + 2*a5*a4^2*a3^5*a2^6*a1^4 - 4*a4^3*a3^5*a2^6*a1^4 + 8*a6^2*a3^6*a2^6*a1^4 - 8*a6*a5*a3^6*a2^6*a1^4 + 8*a5^2*a3^6*a2^6*a1^4 - 8*a6*a4*a3^6*a2^6*a1^4 - 8*a5*a4*a3^6*a2^6*a1^4 + 8*a4^2*a3^6*a2^6*a1^4 - 8*a6^6*a5^5*a4^2*a1^5 - 8*a6^5*a5^6*a4^2*a1^5 - 4*a6^6*a5^4*a4^3*a1^5 + 48*a6^5*a5^5*a4^3*a1^5 - 4*a6^4*a5^6*a4^3*a1^5 - 4*a6^6*a5^3*a4^4*a1^5 - 24*a6^5*a5^4*a4^4*a1^5 - 24*a6^4*a5^5*a4^4*a1^5 - 4*a6^3*a5^6*a4^4*a1^5 - 8*a6^6*a5^2*a4^5*a1^5 + 48*a6^5*a5^3*a4^5*a1^5 - 24*a6^4*a5^4*a4^5*a1^5 + 48*a6^3*a5^5*a4^5*a1^5 - 8*a6^2*a5^6*a4^5*a1^5 - 8*a6^5*a5^2*a4^6*a1^5 - 4*a6^4*a5^3*a4^6*a1^5 - 4*a6^3*a5^4*a4^6*a1^5 - 8*a6^2*a5^5*a4^6*a1^5 + 8*a6^6*a5^5*a4*a3*a1^5 + 8*a6^5*a5^6*a4*a3*a1^5 + 2*a6^6*a5^4*a4^2*a3*a1^5 + 2*a6^4*a5^6*a4^2*a3*a1^5 + 40*a6^6*a5^3*a4^3*a3*a1^5 - 48*a6^5*a5^4*a4^3*a3*a1^5 - 48*a6^4*a5^5*a4^3*a3*a1^5 + 40*a6^3*a5^6*a4^3*a3*a1^5 + 2*a6^6*a5^2*a4^4*a3*a1^5 - 48*a6^5*a5^3*a4^4*a3*a1^5 + 108*a6^4*a5^4*a4^4*a3*a1^5 - 48*a6^3*a5^5*a4^4*a3*a1^5 + 2*a6^2*a5^6*a4^4*a3*a1^5 + 8*a6^6*a5*a4^5*a3*a1^5 - 48*a6^4*a5^3*a4^5*a3*a1^5 - 48*a6^3*a5^4*a4^5*a3*a1^5 + 8*a6*a5^6*a4^5*a3*a1^5 + 8*a6^5*a5*a4^6*a3*a1^5 + 2*a6^4*a5^2*a4^6*a3*a1^5 + 40*a6^3*a5^3*a4^6*a3*a1^5 + 2*a6^2*a5^4*a4^6*a3*a1^5 + 8*a6*a5^5*a4^6*a3*a1^5 - 8*a6^6*a5^5*a3^2*a1^5 - 8*a6^5*a5^6*a3^2*a1^5 + 2*a6^6*a5^4*a4*a3^2*a1^5 + 2*a6^4*a5^6*a4*a3^2*a1^5 - 28*a6^6*a5^3*a4^2*a3^2*a1^5 - 28*a6^3*a5^6*a4^2*a3^2*a1^5 - 28*a6^6*a5^2*a4^3*a3^2*a1^5 + 32*a6^5*a5^3*a4^3*a3^2*a1^5 + 36*a6^4*a5^4*a4^3*a3^2*a1^5 + 32*a6^3*a5^5*a4^3*a3^2*a1^5 - 28*a6^2*a5^6*a4^3*a3^2*a1^5 + 2*a6^6*a5*a4^4*a3^2*a1^5 + 36*a6^4*a5^3*a4^4*a3^2*a1^5 + 36*a6^3*a5^4*a4^4*a3^2*a1^5 + 2*a6*a5^6*a4^4*a3^2*a1^5 - 8*a6^6*a4^5*a3^2*a1^5 + 32*a6^3*a5^3*a4^5*a3^2*a1^5 - 8*a5^6*a4^5*a3^2*a1^5 - 8*a6^5*a4^6*a3^2*a1^5 + 2*a6^4*a5*a4^6*a3^2*a1^5 - 28*a6^3*a5^2*a4^6*a3^2*a1^5 - 28*a6^2*a5^3*a4^6*a3^2*a1^5 + 2*a6*a5^4*a4^6*a3^2*a1^5 - 8*a5^5*a4^6*a3^2*a1^5 - 4*a6^6*a5^4*a3^3*a1^5 + 48*a6^5*a5^5*a3^3*a1^5 - 4*a6^4*a5^6*a3^3*a1^5 + 40*a6^6*a5^3*a4*a3^3*a1^5 - 48*a6^5*a5^4*a4*a3^3*a1^5 - 48*a6^4*a5^5*a4*a3^3*a1^5 + 40*a6^3*a5^6*a4*a3^3*a1^5 - 28*a6^6*a5^2*a4^2*a3^3*a1^5 + 32*a6^5*a5^3*a4^2*a3^3*a1^5 + 36*a6^4*a5^4*a4^2*a3^3*a1^5 + 32*a6^3*a5^5*a4^2*a3^3*a1^5 - 28*a6^2*a5^6*a4^2*a3^3*a1^5 + 40*a6^6*a5*a4^3*a3^3*a1^5 + 32*a6^5*a5^2*a4^3*a3^3*a1^5 - 96*a6^4*a5^3*a4^3*a3^3*a1^5 - 96*a6^3*a5^4*a4^3*a3^3*a1^5 + 32*a6^2*a5^5*a4^3*a3^3*a1^5 + 40*a6*a5^6*a4^3*a3^3*a1^5 - 4*a6^6*a4^4*a3^3*a1^5 - 48*a6^5*a5*a4^4*a3^3*a1^5 + 36*a6^4*a5^2*a4^4*a3^3*a1^5 - 96*a6^3*a5^3*a4^4*a3^3*a1^5 + 36*a6^2*a5^4*a4^4*a3^3*a1^5 - 48*a6*a5^5*a4^4*a3^3*a1^5 - 4*a5^6*a4^4*a3^3*a1^5 + 48*a6^5*a4^5*a3^3*a1^5 - 48*a6^4*a5*a4^5*a3^3*a1^5 + 32*a6^3*a5^2*a4^5*a3^3*a1^5 + 32*a6^2*a5^3*a4^5*a3^3*a1^5 - 48*a6*a5^4*a4^5*a3^3*a1^5 + 48*a5^5*a4^5*a3^3*a1^5 - 4*a6^4*a4^6*a3^3*a1^5 + 40*a6^3*a5*a4^6*a3^3*a1^5 - 28*a6^2*a5^2*a4^6*a3^3*a1^5 + 40*a6*a5^3*a4^6*a3^3*a1^5 - 4*a5^4*a4^6*a3^3*a1^5 - 4*a6^6*a5^3*a3^4*a1^5 - 24*a6^5*a5^4*a3^4*a1^5 - 24*a6^4*a5^5*a3^4*a1^5 - 4*a6^3*a5^6*a3^4*a1^5 + 2*a6^6*a5^2*a4*a3^4*a1^5 - 48*a6^5*a5^3*a4*a3^4*a1^5 + 108*a6^4*a5^4*a4*a3^4*a1^5 - 48*a6^3*a5^5*a4*a3^4*a1^5 + 2*a6^2*a5^6*a4*a3^4*a1^5 + 2*a6^6*a5*a4^2*a3^4*a1^5 + 36*a6^4*a5^3*a4^2*a3^4*a1^5 + 36*a6^3*a5^4*a4^2*a3^4*a1^5 + 2*a6*a5^6*a4^2*a3^4*a1^5 - 4*a6^6*a4^3*a3^4*a1^5 - 48*a6^5*a5*a4^3*a3^4*a1^5 + 36*a6^4*a5^2*a4^3*a3^4*a1^5 - 96*a6^3*a5^3*a4^3*a3^4*a1^5 + 36*a6^2*a5^4*a4^3*a3^4*a1^5 - 48*a6*a5^5*a4^3*a3^4*a1^5 - 4*a5^6*a4^3*a3^4*a1^5 - 24*a6^5*a4^4*a3^4*a1^5 + 108*a6^4*a5*a4^4*a3^4*a1^5 + 36*a6^3*a5^2*a4^4*a3^4*a1^5 + 36*a6^2*a5^3*a4^4*a3^4*a1^5 + 108*a6*a5^4*a4^4*a3^4*a1^5 - 24*a5^5*a4^4*a3^4*a1^5 - 24*a6^4*a4^5*a3^4*a1^5 - 48*a6^3*a5*a4^5*a3^4*a1^5 - 48*a6*a5^3*a4^5*a3^4*a1^5 - 24*a5^4*a4^5*a3^4*a1^5 - 4*a6^3*a4^6*a3^4*a1^5 + 2*a6^2*a5*a4^6*a3^4*a1^5 + 2*a6*a5^2*a4^6*a3^4*a1^5 - 4*a5^3*a4^6*a3^4*a1^5 - 8*a6^6*a5^2*a3^5*a1^5 + 48*a6^5*a5^3*a3^5*a1^5 - 24*a6^4*a5^4*a3^5*a1^5 + 48*a6^3*a5^5*a3^5*a1^5 - 8*a6^2*a5^6*a3^5*a1^5 + 8*a6^6*a5*a4*a3^5*a1^5 - 48*a6^4*a5^3*a4*a3^5*a1^5 - 48*a6^3*a5^4*a4*a3^5*a1^5 + 8*a6*a5^6*a4*a3^5*a1^5 - 8*a6^6*a4^2*a3^5*a1^5 + 32*a6^3*a5^3*a4^2*a3^5*a1^5 - 8*a5^6*a4^2*a3^5*a1^5 + 48*a6^5*a4^3*a3^5*a1^5 - 48*a6^4*a5*a4^3*a3^5*a1^5 + 32*a6^3*a5^2*a4^3*a3^5*a1^5 + 32*a6^2*a5^3*a4^3*a3^5*a1^5 - 48*a6*a5^4*a4^3*a3^5*a1^5 + 48*a5^5*a4^3*a3^5*a1^5 - 24*a6^4*a4^4*a3^5*a1^5 - 48*a6^3*a5*a4^4*a3^5*a1^5 - 48*a6*a5^3*a4^4*a3^5*a1^5 - 24*a5^4*a4^4*a3^5*a1^5 + 48*a6^3*a4^5*a3^5*a1^5 + 48*a5^3*a4^5*a3^5*a1^5 - 8*a6^2*a4^6*a3^5*a1^5 + 8*a6*a5*a4^6*a3^5*a1^5 - 8*a5^2*a4^6*a3^5*a1^5 - 8*a6^5*a5^2*a3^6*a1^5 - 4*a6^4*a5^3*a3^6*a1^5 - 4*a6^3*a5^4*a3^6*a1^5 - 8*a6^2*a5^5*a3^6*a1^5 + 8*a6^5*a5*a4*a3^6*a1^5 + 2*a6^4*a5^2*a4*a3^6*a1^5 + 40*a6^3*a5^3*a4*a3^6*a1^5 + 2*a6^2*a5^4*a4*a3^6*a1^5 + 8*a6*a5^5*a4*a3^6*a1^5 - 8*a6^5*a4^2*a3^6*a1^5 + 2*a6^4*a5*a4^2*a3^6*a1^5 - 28*a6^3*a5^2*a4^2*a3^6*a1^5 - 28*a6^2*a5^3*a4^2*a3^6*a1^5 + 2*a6*a5^4*a4^2*a3^6*a1^5 - 8*a5^5*a4^2*a3^6*a1^5 - 4*a6^4*a4^3*a3^6*a1^5 + 40*a6^3*a5*a4^3*a3^6*a1^5 - 28*a6^2*a5^2*a4^3*a3^6*a1^5 + 40*a6*a5^3*a4^3*a3^6*a1^5 - 4*a5^4*a4^3*a3^6*a1^5 - 4*a6^3*a4^4*a3^6*a1^5 + 2*a6^2*a5*a4^4*a3^6*a1^5 + 2*a6*a5^2*a4^4*a3^6*a1^5 - 4*a5^3*a4^4*a3^6*a1^5 - 8*a6^2*a4^5*a3^6*a1^5 + 8*a6*a5*a4^5*a3^6*a1^5 - 8*a5^2*a4^5*a3^6*a1^5 + 8*a6^6*a5^5*a4*a2*a1^5 + 8*a6^5*a5^6*a4*a2*a1^5 + 2*a6^6*a5^4*a4^2*a2*a1^5 + 2*a6^4*a5^6*a4^2*a2*a1^5 + 40*a6^6*a5^3*a4^3*a2*a1^5 - 48*a6^5*a5^4*a4^3*a2*a1^5 - 48*a6^4*a5^5*a4^3*a2*a1^5 + 40*a6^3*a5^6*a4^3*a2*a1^5 + 2*a6^6*a5^2*a4^4*a2*a1^5 - 48*a6^5*a5^3*a4^4*a2*a1^5 + 108*a6^4*a5^4*a4^4*a2*a1^5 - 48*a6^3*a5^5*a4^4*a2*a1^5 + 2*a6^2*a5^6*a4^4*a2*a1^5 + 8*a6^6*a5*a4^5*a2*a1^5 - 48*a6^4*a5^3*a4^5*a2*a1^5 - 48*a6^3*a5^4*a4^5*a2*a1^5 + 8*a6*a5^6*a4^5*a2*a1^5 + 8*a6^5*a5*a4^6*a2*a1^5 + 2*a6^4*a5^2*a4^6*a2*a1^5 + 40*a6^3*a5^3*a4^6*a2*a1^5 + 2*a6^2*a5^4*a4^6*a2*a1^5 + 8*a6*a5^5*a4^6*a2*a1^5 + 8*a6^6*a5^5*a3*a2*a1^5 + 8*a6^5*a5^6*a3*a2*a1^5 - 144*a6^5*a5^5*a4*a3*a2*a1^5 - 48*a6^6*a5^3*a4^2*a3*a2*a1^5 + 120*a6^5*a5^4*a4^2*a3*a2*a1^5 + 120*a6^4*a5^5*a4^2*a3*a2*a1^5 - 48*a6^3*a5^6*a4^2*a3*a2*a1^5 - 48*a6^6*a5^2*a4^3*a3*a2*a1^5 - 160*a6^5*a5^3*a4^3*a3*a2*a1^5 + 144*a6^4*a5^4*a4^3*a3*a2*a1^5 - 160*a6^3*a5^5*a4^3*a3*a2*a1^5 - 48*a6^2*a5^6*a4^3*a3*a2*a1^5 + 120*a6^5*a5^2*a4^4*a3*a2*a1^5 + 144*a6^4*a5^3*a4^4*a3*a2*a1^5 + 144*a6^3*a5^4*a4^4*a3*a2*a1^5 + 120*a6^2*a5^5*a4^4*a3*a2*a1^5 + 8*a6^6*a4^5*a3*a2*a1^5 - 144*a6^5*a5*a4^5*a3*a2*a1^5 + 120*a6^4*a5^2*a4^5*a3*a2*a1^5 - 160*a6^3*a5^3*a4^5*a3*a2*a1^5 + 120*a6^2*a5^4*a4^5*a3*a2*a1^5 - 144*a6*a5^5*a4^5*a3*a2*a1^5 + 8*a5^6*a4^5*a3*a2*a1^5 + 8*a6^5*a4^6*a3*a2*a1^5 - 48*a6^3*a5^2*a4^6*a3*a2*a1^5 - 48*a6^2*a5^3*a4^6*a3*a2*a1^5 + 8*a5^5*a4^6*a3*a2*a1^5 + 2*a6^6*a5^4*a3^2*a2*a1^5 + 2*a6^4*a5^6*a3^2*a2*a1^5 - 48*a6^6*a5^3*a4*a3^2*a2*a1^5 + 120*a6^5*a5^4*a4*a3^2*a2*a1^5 + 120*a6^4*a5^5*a4*a3^2*a2*a1^5 - 48*a6^3*a5^6*a4*a3^2*a2*a1^5 + 108*a6^6*a5^2*a4^2*a3^2*a2*a1^5 + 144*a6^5*a5^3*a4^2*a3^2*a2*a1^5 - 408*a6^4*a5^4*a4^2*a3^2*a2*a1^5 + 144*a6^3*a5^5*a4^2*a3^2*a2*a1^5 + 108*a6^2*a5^6*a4^2*a3^2*a2*a1^5 - 48*a6^6*a5*a4^3*a3^2*a2*a1^5 + 144*a6^5*a5^2*a4^3*a3^2*a2*a1^5 - 136*a6^4*a5^3*a4^3*a3^2*a2*a1^5 - 136*a6^3*a5^4*a4^3*a3^2*a2*a1^5 + 144*a6^2*a5^5*a4^3*a3^2*a2*a1^5 - 48*a6*a5^6*a4^3*a3^2*a2*a1^5 + 2*a6^6*a4^4*a3^2*a2*a1^5 + 120*a6^5*a5*a4^4*a3^2*a2*a1^5 - 408*a6^4*a5^2*a4^4*a3^2*a2*a1^5 - 136*a6^3*a5^3*a4^4*a3^2*a2*a1^5 - 408*a6^2*a5^4*a4^4*a3^2*a2*a1^5 + 120*a6*a5^5*a4^4*a3^2*a2*a1^5 + 2*a5^6*a4^4*a3^2*a2*a1^5 + 120*a6^4*a5*a4^5*a3^2*a2*a1^5 + 144*a6^3*a5^2*a4^5*a3^2*a2*a1^5 + 144*a6^2*a5^3*a4^5*a3^2*a2*a1^5 + 120*a6*a5^4*a4^5*a3^2*a2*a1^5 + 2*a6^4*a4^6*a3^2*a2*a1^5 - 48*a6^3*a5*a4^6*a3^2*a2*a1^5 + 108*a6^2*a5^2*a4^6*a3^2*a2*a1^5 - 48*a6*a5^3*a4^6*a3^2*a2*a1^5 + 2*a5^4*a4^6*a3^2*a2*a1^5 + 40*a6^6*a5^3*a3^3*a2*a1^5 - 48*a6^5*a5^4*a3^3*a2*a1^5 - 48*a6^4*a5^5*a3^3*a2*a1^5 + 40*a6^3*a5^6*a3^3*a2*a1^5 - 48*a6^6*a5^2*a4*a3^3*a2*a1^5 - 160*a6^5*a5^3*a4*a3^3*a2*a1^5 + 144*a6^4*a5^4*a4*a3^3*a2*a1^5 - 160*a6^3*a5^5*a4*a3^3*a2*a1^5 - 48*a6^2*a5^6*a4*a3^3*a2*a1^5 - 48*a6^6*a5*a4^2*a3^3*a2*a1^5 + 144*a6^5*a5^2*a4^2*a3^3*a2*a1^5 - 136*a6^4*a5^3*a4^2*a3^3*a2*a1^5 - 136*a6^3*a5^4*a4^2*a3^3*a2*a1^5 + 144*a6^2*a5^5*a4^2*a3^3*a2*a1^5 - 48*a6*a5^6*a4^2*a3^3*a2*a1^5 + 40*a6^6*a4^3*a3^3*a2*a1^5 - 160*a6^5*a5*a4^3*a3^3*a2*a1^5 - 136*a6^4*a5^2*a4^3*a3^3*a2*a1^5 + 1248*a6^3*a5^3*a4^3*a3^3*a2*a1^5 - 136*a6^2*a5^4*a4^3*a3^3*a2*a1^5 - 160*a6*a5^5*a4^3*a3^3*a2*a1^5 + 40*a5^6*a4^3*a3^3*a2*a1^5 - 48*a6^5*a4^4*a3^3*a2*a1^5 + 144*a6^4*a5*a4^4*a3^3*a2*a1^5 - 136*a6^3*a5^2*a4^4*a3^3*a2*a1^5 - 136*a6^2*a5^3*a4^4*a3^3*a2*a1^5 + 144*a6*a5^4*a4^4*a3^3*a2*a1^5 - 48*a5^5*a4^4*a3^3*a2*a1^5 - 48*a6^4*a4^5*a3^3*a2*a1^5 - 160*a6^3*a5*a4^5*a3^3*a2*a1^5 + 144*a6^2*a5^2*a4^5*a3^3*a2*a1^5 - 160*a6*a5^3*a4^5*a3^3*a2*a1^5 - 48*a5^4*a4^5*a3^3*a2*a1^5 + 40*a6^3*a4^6*a3^3*a2*a1^5 - 48*a6^2*a5*a4^6*a3^3*a2*a1^5 - 48*a6*a5^2*a4^6*a3^3*a2*a1^5 + 40*a5^3*a4^6*a3^3*a2*a1^5 + 2*a6^6*a5^2*a3^4*a2*a1^5 - 48*a6^5*a5^3*a3^4*a2*a1^5 + 108*a6^4*a5^4*a3^4*a2*a1^5 - 48*a6^3*a5^5*a3^4*a2*a1^5 + 2*a6^2*a5^6*a3^4*a2*a1^5 + 120*a6^5*a5^2*a4*a3^4*a2*a1^5 + 144*a6^4*a5^3*a4*a3^4*a2*a1^5 + 144*a6^3*a5^4*a4*a3^4*a2*a1^5 + 120*a6^2*a5^5*a4*a3^4*a2*a1^5 + 2*a6^6*a4^2*a3^4*a2*a1^5 + 120*a6^5*a5*a4^2*a3^4*a2*a1^5 - 408*a6^4*a5^2*a4^2*a3^4*a2*a1^5 - 136*a6^3*a5^3*a4^2*a3^4*a2*a1^5 - 408*a6^2*a5^4*a4^2*a3^4*a2*a1^5 + 120*a6*a5^5*a4^2*a3^4*a2*a1^5 + 2*a5^6*a4^2*a3^4*a2*a1^5 - 48*a6^5*a4^3*a3^4*a2*a1^5 + 144*a6^4*a5*a4^3*a3^4*a2*a1^5 - 136*a6^3*a5^2*a4^3*a3^4*a2*a1^5 - 136*a6^2*a5^3*a4^3*a3^4*a2*a1^5 + 144*a6*a5^4*a4^3*a3^4*a2*a1^5 - 48*a5^5*a4^3*a3^4*a2*a1^5 + 108*a6^4*a4^4*a3^4*a2*a1^5 + 144*a6^3*a5*a4^4*a3^4*a2*a1^5 - 408*a6^2*a5^2*a4^4*a3^4*a2*a1^5 + 144*a6*a5^3*a4^4*a3^4*a2*a1^5 + 108*a5^4*a4^4*a3^4*a2*a1^5 - 48*a6^3*a4^5*a3^4*a2*a1^5 + 120*a6^2*a5*a4^5*a3^4*a2*a1^5 + 120*a6*a5^2*a4^5*a3^4*a2*a1^5 - 48*a5^3*a4^5*a3^4*a2*a1^5 + 2*a6^2*a4^6*a3^4*a2*a1^5 + 2*a5^2*a4^6*a3^4*a2*a1^5 + 8*a6^6*a5*a3^5*a2*a1^5 - 48*a6^4*a5^3*a3^5*a2*a1^5 - 48*a6^3*a5^4*a3^5*a2*a1^5 + 8*a6*a5^6*a3^5*a2*a1^5 + 8*a6^6*a4*a3^5*a2*a1^5 - 144*a6^5*a5*a4*a3^5*a2*a1^5 + 120*a6^4*a5^2*a4*a3^5*a2*a1^5 - 160*a6^3*a5^3*a4*a3^5*a2*a1^5 + 120*a6^2*a5^4*a4*a3^5*a2*a1^5 - 144*a6*a5^5*a4*a3^5*a2*a1^5 + 8*a5^6*a4*a3^5*a2*a1^5 + 120*a6^4*a5*a4^2*a3^5*a2*a1^5 + 144*a6^3*a5^2*a4^2*a3^5*a2*a1^5 + 144*a6^2*a5^3*a4^2*a3^5*a2*a1^5 + 120*a6*a5^4*a4^2*a3^5*a2*a1^5 - 48*a6^4*a4^3*a3^5*a2*a1^5 - 160*a6^3*a5*a4^3*a3^5*a2*a1^5 + 144*a6^2*a5^2*a4^3*a3^5*a2*a1^5 - 160*a6*a5^3*a4^3*a3^5*a2*a1^5 - 48*a5^4*a4^3*a3^5*a2*a1^5 - 48*a6^3*a4^4*a3^5*a2*a1^5 + 120*a6^2*a5*a4^4*a3^5*a2*a1^5 + 120*a6*a5^2*a4^4*a3^5*a2*a1^5 - 48*a5^3*a4^4*a3^5*a2*a1^5 - 144*a6*a5*a4^5*a3^5*a2*a1^5 + 8*a6*a4^6*a3^5*a2*a1^5 + 8*a5*a4^6*a3^5*a2*a1^5 + 8*a6^5*a5*a3^6*a2*a1^5 + 2*a6^4*a5^2*a3^6*a2*a1^5 + 40*a6^3*a5^3*a3^6*a2*a1^5 + 2*a6^2*a5^4*a3^6*a2*a1^5 + 8*a6*a5^5*a3^6*a2*a1^5 + 8*a6^5*a4*a3^6*a2*a1^5 - 48*a6^3*a5^2*a4*a3^6*a2*a1^5 - 48*a6^2*a5^3*a4*a3^6*a2*a1^5 + 8*a5^5*a4*a3^6*a2*a1^5 + 2*a6^4*a4^2*a3^6*a2*a1^5 - 48*a6^3*a5*a4^2*a3^6*a2*a1^5 + 108*a6^2*a5^2*a4^2*a3^6*a2*a1^5 - 48*a6*a5^3*a4^2*a3^6*a2*a1^5 + 2*a5^4*a4^2*a3^6*a2*a1^5 + 40*a6^3*a4^3*a3^6*a2*a1^5 - 48*a6^2*a5*a4^3*a3^6*a2*a1^5 - 48*a6*a5^2*a4^3*a3^6*a2*a1^5 + 40*a5^3*a4^3*a3^6*a2*a1^5 + 2*a6^2*a4^4*a3^6*a2*a1^5 + 2*a5^2*a4^4*a3^6*a2*a1^5 + 8*a6*a4^5*a3^6*a2*a1^5 + 8*a5*a4^5*a3^6*a2*a1^5 - 8*a6^6*a5^5*a2^2*a1^5 - 8*a6^5*a5^6*a2^2*a1^5 + 2*a6^6*a5^4*a4*a2^2*a1^5 + 2*a6^4*a5^6*a4*a2^2*a1^5 - 28*a6^6*a5^3*a4^2*a2^2*a1^5 - 28*a6^3*a5^6*a4^2*a2^2*a1^5 - 28*a6^6*a5^2*a4^3*a2^2*a1^5 + 32*a6^5*a5^3*a4^3*a2^2*a1^5 + 36*a6^4*a5^4*a4^3*a2^2*a1^5 + 32*a6^3*a5^5*a4^3*a2^2*a1^5 - 28*a6^2*a5^6*a4^3*a2^2*a1^5 + 2*a6^6*a5*a4^4*a2^2*a1^5 + 36*a6^4*a5^3*a4^4*a2^2*a1^5 + 36*a6^3*a5^4*a4^4*a2^2*a1^5 + 2*a6*a5^6*a4^4*a2^2*a1^5 - 8*a6^6*a4^5*a2^2*a1^5 + 32*a6^3*a5^3*a4^5*a2^2*a1^5 - 8*a5^6*a4^5*a2^2*a1^5 - 8*a6^5*a4^6*a2^2*a1^5 + 2*a6^4*a5*a4^6*a2^2*a1^5 - 28*a6^3*a5^2*a4^6*a2^2*a1^5 - 28*a6^2*a5^3*a4^6*a2^2*a1^5 + 2*a6*a5^4*a4^6*a2^2*a1^5 - 8*a5^5*a4^6*a2^2*a1^5 + 2*a6^6*a5^4*a3*a2^2*a1^5 + 2*a6^4*a5^6*a3*a2^2*a1^5 - 48*a6^6*a5^3*a4*a3*a2^2*a1^5 + 120*a6^5*a5^4*a4*a3*a2^2*a1^5 + 120*a6^4*a5^5*a4*a3*a2^2*a1^5 - 48*a6^3*a5^6*a4*a3*a2^2*a1^5 + 108*a6^6*a5^2*a4^2*a3*a2^2*a1^5 + 144*a6^5*a5^3*a4^2*a3*a2^2*a1^5 - 408*a6^4*a5^4*a4^2*a3*a2^2*a1^5 + 144*a6^3*a5^5*a4^2*a3*a2^2*a1^5 + 108*a6^2*a5^6*a4^2*a3*a2^2*a1^5 - 48*a6^6*a5*a4^3*a3*a2^2*a1^5 + 144*a6^5*a5^2*a4^3*a3*a2^2*a1^5 - 136*a6^4*a5^3*a4^3*a3*a2^2*a1^5 - 136*a6^3*a5^4*a4^3*a3*a2^2*a1^5 + 144*a6^2*a5^5*a4^3*a3*a2^2*a1^5 - 48*a6*a5^6*a4^3*a3*a2^2*a1^5 + 2*a6^6*a4^4*a3*a2^2*a1^5 + 120*a6^5*a5*a4^4*a3*a2^2*a1^5 - 408*a6^4*a5^2*a4^4*a3*a2^2*a1^5 - 136*a6^3*a5^3*a4^4*a3*a2^2*a1^5 - 408*a6^2*a5^4*a4^4*a3*a2^2*a1^5 + 120*a6*a5^5*a4^4*a3*a2^2*a1^5 + 2*a5^6*a4^4*a3*a2^2*a1^5 + 120*a6^4*a5*a4^5*a3*a2^2*a1^5 + 144*a6^3*a5^2*a4^5*a3*a2^2*a1^5 + 144*a6^2*a5^3*a4^5*a3*a2^2*a1^5 + 120*a6*a5^4*a4^5*a3*a2^2*a1^5 + 2*a6^4*a4^6*a3*a2^2*a1^5 - 48*a6^3*a5*a4^6*a3*a2^2*a1^5 + 108*a6^2*a5^2*a4^6*a3*a2^2*a1^5 - 48*a6*a5^3*a4^6*a3*a2^2*a1^5 + 2*a5^4*a4^6*a3*a2^2*a1^5 - 28*a6^6*a5^3*a3^2*a2^2*a1^5 - 28*a6^3*a5^6*a3^2*a2^2*a1^5 + 108*a6^6*a5^2*a4*a3^2*a2^2*a1^5 + 144*a6^5*a5^3*a4*a3^2*a2^2*a1^5 - 408*a6^4*a5^4*a4*a3^2*a2^2*a1^5 + 144*a6^3*a5^5*a4*a3^2*a2^2*a1^5 + 108*a6^2*a5^6*a4*a3^2*a2^2*a1^5 + 108*a6^6*a5*a4^2*a3^2*a2^2*a1^5 - 1296*a6^5*a5^2*a4^2*a3^2*a2^2*a1^5 + 756*a6^4*a5^3*a4^2*a3^2*a2^2*a1^5 + 756*a6^3*a5^4*a4^2*a3^2*a2^2*a1^5 - 1296*a6^2*a5^5*a4^2*a3^2*a2^2*a1^5 + 108*a6*a5^6*a4^2*a3^2*a2^2*a1^5 - 28*a6^6*a4^3*a3^2*a2^2*a1^5 + 144*a6^5*a5*a4^3*a3^2*a2^2*a1^5 + 756*a6^4*a5^2*a4^3*a3^2*a2^2*a1^5 - 768*a6^3*a5^3*a4^3*a3^2*a2^2*a1^5 + 756*a6^2*a5^4*a4^3*a3^2*a2^2*a1^5 + 144*a6*a5^5*a4^3*a3^2*a2^2*a1^5 - 28*a5^6*a4^3*a3^2*a2^2*a1^5 - 408*a6^4*a5*a4^4*a3^2*a2^2*a1^5 + 756*a6^3*a5^2*a4^4*a3^2*a2^2*a1^5 + 756*a6^2*a5^3*a4^4*a3^2*a2^2*a1^5 - 408*a6*a5^4*a4^4*a3^2*a2^2*a1^5 + 144*a6^3*a5*a4^5*a3^2*a2^2*a1^5 - 1296*a6^2*a5^2*a4^5*a3^2*a2^2*a1^5 + 144*a6*a5^3*a4^5*a3^2*a2^2*a1^5 - 28*a6^3*a4^6*a3^2*a2^2*a1^5 + 108*a6^2*a5*a4^6*a3^2*a2^2*a1^5 + 108*a6*a5^2*a4^6*a3^2*a2^2*a1^5 - 28*a5^3*a4^6*a3^2*a2^2*a1^5 - 28*a6^6*a5^2*a3^3*a2^2*a1^5 + 32*a6^5*a5^3*a3^3*a2^2*a1^5 + 36*a6^4*a5^4*a3^3*a2^2*a1^5 + 32*a6^3*a5^5*a3^3*a2^2*a1^5 - 28*a6^2*a5^6*a3^3*a2^2*a1^5 - 48*a6^6*a5*a4*a3^3*a2^2*a1^5 + 144*a6^5*a5^2*a4*a3^3*a2^2*a1^5 - 136*a6^4*a5^3*a4*a3^3*a2^2*a1^5 - 136*a6^3*a5^4*a4*a3^3*a2^2*a1^5 + 144*a6^2*a5^5*a4*a3^3*a2^2*a1^5 - 48*a6*a5^6*a4*a3^3*a2^2*a1^5 - 28*a6^6*a4^2*a3^3*a2^2*a1^5 + 144*a6^5*a5*a4^2*a3^3*a2^2*a1^5 + 756*a6^4*a5^2*a4^2*a3^3*a2^2*a1^5 - 768*a6^3*a5^3*a4^2*a3^3*a2^2*a1^5 + 756*a6^2*a5^4*a4^2*a3^3*a2^2*a1^5 + 144*a6*a5^5*a4^2*a3^3*a2^2*a1^5 - 28*a5^6*a4^2*a3^3*a2^2*a1^5 + 32*a6^5*a4^3*a3^3*a2^2*a1^5 - 136*a6^4*a5*a4^3*a3^3*a2^2*a1^5 - 768*a6^3*a5^2*a4^3*a3^3*a2^2*a1^5 - 768*a6^2*a5^3*a4^3*a3^3*a2^2*a1^5 - 136*a6*a5^4*a4^3*a3^3*a2^2*a1^5 + 32*a5^5*a4^3*a3^3*a2^2*a1^5 + 36*a6^4*a4^4*a3^3*a2^2*a1^5 - 136*a6^3*a5*a4^4*a3^3*a2^2*a1^5 + 756*a6^2*a5^2*a4^4*a3^3*a2^2*a1^5 - 136*a6*a5^3*a4^4*a3^3*a2^2*a1^5 + 36*a5^4*a4^4*a3^3*a2^2*a1^5 + 32*a6^3*a4^5*a3^3*a2^2*a1^5 + 144*a6^2*a5*a4^5*a3^3*a2^2*a1^5 + 144*a6*a5^2*a4^5*a3^3*a2^2*a1^5 + 32*a5^3*a4^5*a3^3*a2^2*a1^5 - 28*a6^2*a4^6*a3^3*a2^2*a1^5 - 48*a6*a5*a4^6*a3^3*a2^2*a1^5 - 28*a5^2*a4^6*a3^3*a2^2*a1^5 + 2*a6^6*a5*a3^4*a2^2*a1^5 + 36*a6^4*a5^3*a3^4*a2^2*a1^5 + 36*a6^3*a5^4*a3^4*a2^2*a1^5 + 2*a6*a5^6*a3^4*a2^2*a1^5 + 2*a6^6*a4*a3^4*a2^2*a1^5 + 120*a6^5*a5*a4*a3^4*a2^2*a1^5 - 408*a6^4*a5^2*a4*a3^4*a2^2*a1^5 - 136*a6^3*a5^3*a4*a3^4*a2^2*a1^5 - 408*a6^2*a5^4*a4*a3^4*a2^2*a1^5 + 120*a6*a5^5*a4*a3^4*a2^2*a1^5 + 2*a5^6*a4*a3^4*a2^2*a1^5 - 408*a6^4*a5*a4^2*a3^4*a2^2*a1^5 + 756*a6^3*a5^2*a4^2*a3^4*a2^2*a1^5 + 756*a6^2*a5^3*a4^2*a3^4*a2^2*a1^5 - 408*a6*a5^4*a4^2*a3^4*a2^2*a1^5 + 36*a6^4*a4^3*a3^4*a2^2*a1^5 - 136*a6^3*a5*a4^3*a3^4*a2^2*a1^5 + 756*a6^2*a5^2*a4^3*a3^4*a2^2*a1^5 - 136*a6*a5^3*a4^3*a3^4*a2^2*a1^5 + 36*a5^4*a4^3*a3^4*a2^2*a1^5 + 36*a6^3*a4^4*a3^4*a2^2*a1^5 - 408*a6^2*a5*a4^4*a3^4*a2^2*a1^5 - 408*a6*a5^2*a4^4*a3^4*a2^2*a1^5 + 36*a5^3*a4^4*a3^4*a2^2*a1^5 + 120*a6*a5*a4^5*a3^4*a2^2*a1^5 + 2*a6*a4^6*a3^4*a2^2*a1^5 + 2*a5*a4^6*a3^4*a2^2*a1^5 - 8*a6^6*a3^5*a2^2*a1^5 + 32*a6^3*a5^3*a3^5*a2^2*a1^5 - 8*a5^6*a3^5*a2^2*a1^5 + 120*a6^4*a5*a4*a3^5*a2^2*a1^5 + 144*a6^3*a5^2*a4*a3^5*a2^2*a1^5 + 144*a6^2*a5^3*a4*a3^5*a2^2*a1^5 + 120*a6*a5^4*a4*a3^5*a2^2*a1^5 + 144*a6^3*a5*a4^2*a3^5*a2^2*a1^5 - 1296*a6^2*a5^2*a4^2*a3^5*a2^2*a1^5 + 144*a6*a5^3*a4^2*a3^5*a2^2*a1^5 + 32*a6^3*a4^3*a3^5*a2^2*a1^5 + 144*a6^2*a5*a4^3*a3^5*a2^2*a1^5 + 144*a6*a5^2*a4^3*a3^5*a2^2*a1^5 + 32*a5^3*a4^3*a3^5*a2^2*a1^5 + 120*a6*a5*a4^4*a3^5*a2^2*a1^5 - 8*a4^6*a3^5*a2^2*a1^5 - 8*a6^5*a3^6*a2^2*a1^5 + 2*a6^4*a5*a3^6*a2^2*a1^5 - 28*a6^3*a5^2*a3^6*a2^2*a1^5 - 28*a6^2*a5^3*a3^6*a2^2*a1^5 + 2*a6*a5^4*a3^6*a2^2*a1^5 - 8*a5^5*a3^6*a2^2*a1^5 + 2*a6^4*a4*a3^6*a2^2*a1^5 - 48*a6^3*a5*a4*a3^6*a2^2*a1^5 + 108*a6^2*a5^2*a4*a3^6*a2^2*a1^5 - 48*a6*a5^3*a4*a3^6*a2^2*a1^5 + 2*a5^4*a4*a3^6*a2^2*a1^5 - 28*a6^3*a4^2*a3^6*a2^2*a1^5 + 108*a6^2*a5*a4^2*a3^6*a2^2*a1^5 + 108*a6*a5^2*a4^2*a3^6*a2^2*a1^5 - 28*a5^3*a4^2*a3^6*a2^2*a1^5 - 28*a6^2*a4^3*a3^6*a2^2*a1^5 - 48*a6*a5*a4^3*a3^6*a2^2*a1^5 - 28*a5^2*a4^3*a3^6*a2^2*a1^5 + 2*a6*a4^4*a3^6*a2^2*a1^5 + 2*a5*a4^4*a3^6*a2^2*a1^5 - 8*a4^5*a3^6*a2^2*a1^5 - 4*a6^6*a5^4*a2^3*a1^5 + 48*a6^5*a5^5*a2^3*a1^5 - 4*a6^4*a5^6*a2^3*a1^5 + 40*a6^6*a5^3*a4*a2^3*a1^5 - 48*a6^5*a5^4*a4*a2^3*a1^5 - 48*a6^4*a5^5*a4*a2^3*a1^5 + 40*a6^3*a5^6*a4*a2^3*a1^5 - 28*a6^6*a5^2*a4^2*a2^3*a1^5 + 32*a6^5*a5^3*a4^2*a2^3*a1^5 + 36*a6^4*a5^4*a4^2*a2^3*a1^5 + 32*a6^3*a5^5*a4^2*a2^3*a1^5 - 28*a6^2*a5^6*a4^2*a2^3*a1^5 + 40*a6^6*a5*a4^3*a2^3*a1^5 + 32*a6^5*a5^2*a4^3*a2^3*a1^5 - 96*a6^4*a5^3*a4^3*a2^3*a1^5 - 96*a6^3*a5^4*a4^3*a2^3*a1^5 + 32*a6^2*a5^5*a4^3*a2^3*a1^5 + 40*a6*a5^6*a4^3*a2^3*a1^5 - 4*a6^6*a4^4*a2^3*a1^5 - 48*a6^5*a5*a4^4*a2^3*a1^5 + 36*a6^4*a5^2*a4^4*a2^3*a1^5 - 96*a6^3*a5^3*a4^4*a2^3*a1^5 + 36*a6^2*a5^4*a4^4*a2^3*a1^5 - 48*a6*a5^5*a4^4*a2^3*a1^5 - 4*a5^6*a4^4*a2^3*a1^5 + 48*a6^5*a4^5*a2^3*a1^5 - 48*a6^4*a5*a4^5*a2^3*a1^5 + 32*a6^3*a5^2*a4^5*a2^3*a1^5 + 32*a6^2*a5^3*a4^5*a2^3*a1^5 - 48*a6*a5^4*a4^5*a2^3*a1^5 + 48*a5^5*a4^5*a2^3*a1^5 - 4*a6^4*a4^6*a2^3*a1^5 + 40*a6^3*a5*a4^6*a2^3*a1^5 - 28*a6^2*a5^2*a4^6*a2^3*a1^5 + 40*a6*a5^3*a4^6*a2^3*a1^5 - 4*a5^4*a4^6*a2^3*a1^5 + 40*a6^6*a5^3*a3*a2^3*a1^5 - 48*a6^5*a5^4*a3*a2^3*a1^5 - 48*a6^4*a5^5*a3*a2^3*a1^5 + 40*a6^3*a5^6*a3*a2^3*a1^5 - 48*a6^6*a5^2*a4*a3*a2^3*a1^5 - 160*a6^5*a5^3*a4*a3*a2^3*a1^5 + 144*a6^4*a5^4*a4*a3*a2^3*a1^5 - 160*a6^3*a5^5*a4*a3*a2^3*a1^5 - 48*a6^2*a5^6*a4*a3*a2^3*a1^5 - 48*a6^6*a5*a4^2*a3*a2^3*a1^5 + 144*a6^5*a5^2*a4^2*a3*a2^3*a1^5 - 136*a6^4*a5^3*a4^2*a3*a2^3*a1^5 - 136*a6^3*a5^4*a4^2*a3*a2^3*a1^5 + 144*a6^2*a5^5*a4^2*a3*a2^3*a1^5 - 48*a6*a5^6*a4^2*a3*a2^3*a1^5 + 40*a6^6*a4^3*a3*a2^3*a1^5 - 160*a6^5*a5*a4^3*a3*a2^3*a1^5 - 136*a6^4*a5^2*a4^3*a3*a2^3*a1^5 + 1248*a6^3*a5^3*a4^3*a3*a2^3*a1^5 - 136*a6^2*a5^4*a4^3*a3*a2^3*a1^5 - 160*a6*a5^5*a4^3*a3*a2^3*a1^5 + 40*a5^6*a4^3*a3*a2^3*a1^5 - 48*a6^5*a4^4*a3*a2^3*a1^5 + 144*a6^4*a5*a4^4*a3*a2^3*a1^5 - 136*a6^3*a5^2*a4^4*a3*a2^3*a1^5 - 136*a6^2*a5^3*a4^4*a3*a2^3*a1^5 + 144*a6*a5^4*a4^4*a3*a2^3*a1^5 - 48*a5^5*a4^4*a3*a2^3*a1^5 - 48*a6^4*a4^5*a3*a2^3*a1^5 - 160*a6^3*a5*a4^5*a3*a2^3*a1^5 + 144*a6^2*a5^2*a4^5*a3*a2^3*a1^5 - 160*a6*a5^3*a4^5*a3*a2^3*a1^5 - 48*a5^4*a4^5*a3*a2^3*a1^5 + 40*a6^3*a4^6*a3*a2^3*a1^5 - 48*a6^2*a5*a4^6*a3*a2^3*a1^5 - 48*a6*a5^2*a4^6*a3*a2^3*a1^5 + 40*a5^3*a4^6*a3*a2^3*a1^5 - 28*a6^6*a5^2*a3^2*a2^3*a1^5 + 32*a6^5*a5^3*a3^2*a2^3*a1^5 + 36*a6^4*a5^4*a3^2*a2^3*a1^5 + 32*a6^3*a5^5*a3^2*a2^3*a1^5 - 28*a6^2*a5^6*a3^2*a2^3*a1^5 - 48*a6^6*a5*a4*a3^2*a2^3*a1^5 + 144*a6^5*a5^2*a4*a3^2*a2^3*a1^5 - 136*a6^4*a5^3*a4*a3^2*a2^3*a1^5 - 136*a6^3*a5^4*a4*a3^2*a2^3*a1^5 + 144*a6^2*a5^5*a4*a3^2*a2^3*a1^5 - 48*a6*a5^6*a4*a3^2*a2^3*a1^5 - 28*a6^6*a4^2*a3^2*a2^3*a1^5 + 144*a6^5*a5*a4^2*a3^2*a2^3*a1^5 + 756*a6^4*a5^2*a4^2*a3^2*a2^3*a1^5 - 768*a6^3*a5^3*a4^2*a3^2*a2^3*a1^5 + 756*a6^2*a5^4*a4^2*a3^2*a2^3*a1^5 + 144*a6*a5^5*a4^2*a3^2*a2^3*a1^5 - 28*a5^6*a4^2*a3^2*a2^3*a1^5 + 32*a6^5*a4^3*a3^2*a2^3*a1^5 - 136*a6^4*a5*a4^3*a3^2*a2^3*a1^5 - 768*a6^3*a5^2*a4^3*a3^2*a2^3*a1^5 - 768*a6^2*a5^3*a4^3*a3^2*a2^3*a1^5 - 136*a6*a5^4*a4^3*a3^2*a2^3*a1^5 + 32*a5^5*a4^3*a3^2*a2^3*a1^5 + 36*a6^4*a4^4*a3^2*a2^3*a1^5 - 136*a6^3*a5*a4^4*a3^2*a2^3*a1^5 + 756*a6^2*a5^2*a4^4*a3^2*a2^3*a1^5 - 136*a6*a5^3*a4^4*a3^2*a2^3*a1^5 + 36*a5^4*a4^4*a3^2*a2^3*a1^5 + 32*a6^3*a4^5*a3^2*a2^3*a1^5 + 144*a6^2*a5*a4^5*a3^2*a2^3*a1^5 + 144*a6*a5^2*a4^5*a3^2*a2^3*a1^5 + 32*a5^3*a4^5*a3^2*a2^3*a1^5 - 28*a6^2*a4^6*a3^2*a2^3*a1^5 - 48*a6*a5*a4^6*a3^2*a2^3*a1^5 - 28*a5^2*a4^6*a3^2*a2^3*a1^5 + 40*a6^6*a5*a3^3*a2^3*a1^5 + 32*a6^5*a5^2*a3^3*a2^3*a1^5 - 96*a6^4*a5^3*a3^3*a2^3*a1^5 - 96*a6^3*a5^4*a3^3*a2^3*a1^5 + 32*a6^2*a5^5*a3^3*a2^3*a1^5 + 40*a6*a5^6*a3^3*a2^3*a1^5 + 40*a6^6*a4*a3^3*a2^3*a1^5 - 160*a6^5*a5*a4*a3^3*a2^3*a1^5 - 136*a6^4*a5^2*a4*a3^3*a2^3*a1^5 + 1248*a6^3*a5^3*a4*a3^3*a2^3*a1^5 - 136*a6^2*a5^4*a4*a3^3*a2^3*a1^5 - 160*a6*a5^5*a4*a3^3*a2^3*a1^5 + 40*a5^6*a4*a3^3*a2^3*a1^5 + 32*a6^5*a4^2*a3^3*a2^3*a1^5 - 136*a6^4*a5*a4^2*a3^3*a2^3*a1^5 - 768*a6^3*a5^2*a4^2*a3^3*a2^3*a1^5 - 768*a6^2*a5^3*a4^2*a3^3*a2^3*a1^5 - 136*a6*a5^4*a4^2*a3^3*a2^3*a1^5 + 32*a5^5*a4^2*a3^3*a2^3*a1^5 - 96*a6^4*a4^3*a3^3*a2^3*a1^5 + 1248*a6^3*a5*a4^3*a3^3*a2^3*a1^5 - 768*a6^2*a5^2*a4^3*a3^3*a2^3*a1^5 + 1248*a6*a5^3*a4^3*a3^3*a2^3*a1^5 - 96*a5^4*a4^3*a3^3*a2^3*a1^5 - 96*a6^3*a4^4*a3^3*a2^3*a1^5 - 136*a6^2*a5*a4^4*a3^3*a2^3*a1^5 - 136*a6*a5^2*a4^4*a3^3*a2^3*a1^5 - 96*a5^3*a4^4*a3^3*a2^3*a1^5 + 32*a6^2*a4^5*a3^3*a2^3*a1^5 - 160*a6*a5*a4^5*a3^3*a2^3*a1^5 + 32*a5^2*a4^5*a3^3*a2^3*a1^5 + 40*a6*a4^6*a3^3*a2^3*a1^5 + 40*a5*a4^6*a3^3*a2^3*a1^5 - 4*a6^6*a3^4*a2^3*a1^5 - 48*a6^5*a5*a3^4*a2^3*a1^5 + 36*a6^4*a5^2*a3^4*a2^3*a1^5 - 96*a6^3*a5^3*a3^4*a2^3*a1^5 + 36*a6^2*a5^4*a3^4*a2^3*a1^5 - 48*a6*a5^5*a3^4*a2^3*a1^5 - 4*a5^6*a3^4*a2^3*a1^5 - 48*a6^5*a4*a3^4*a2^3*a1^5 + 144*a6^4*a5*a4*a3^4*a2^3*a1^5 - 136*a6^3*a5^2*a4*a3^4*a2^3*a1^5 - 136*a6^2*a5^3*a4*a3^4*a2^3*a1^5 + 144*a6*a5^4*a4*a3^4*a2^3*a1^5 - 48*a5^5*a4*a3^4*a2^3*a1^5 + 36*a6^4*a4^2*a3^4*a2^3*a1^5 - 136*a6^3*a5*a4^2*a3^4*a2^3*a1^5 + 756*a6^2*a5^2*a4^2*a3^4*a2^3*a1^5 - 136*a6*a5^3*a4^2*a3^4*a2^3*a1^5 + 36*a5^4*a4^2*a3^4*a2^3*a1^5 - 96*a6^3*a4^3*a3^4*a2^3*a1^5 - 136*a6^2*a5*a4^3*a3^4*a2^3*a1^5 - 136*a6*a5^2*a4^3*a3^4*a2^3*a1^5 - 96*a5^3*a4^3*a3^4*a2^3*a1^5 + 36*a6^2*a4^4*a3^4*a2^3*a1^5 + 144*a6*a5*a4^4*a3^4*a2^3*a1^5 + 36*a5^2*a4^4*a3^4*a2^3*a1^5 - 48*a6*a4^5*a3^4*a2^3*a1^5 - 48*a5*a4^5*a3^4*a2^3*a1^5 - 4*a4^6*a3^4*a2^3*a1^5 + 48*a6^5*a3^5*a2^3*a1^5 - 48*a6^4*a5*a3^5*a2^3*a1^5 + 32*a6^3*a5^2*a3^5*a2^3*a1^5 + 32*a6^2*a5^3*a3^5*a2^3*a1^5 - 48*a6*a5^4*a3^5*a2^3*a1^5 + 48*a5^5*a3^5*a2^3*a1^5 - 48*a6^4*a4*a3^5*a2^3*a1^5 - 160*a6^3*a5*a4*a3^5*a2^3*a1^5 + 144*a6^2*a5^2*a4*a3^5*a2^3*a1^5 - 160*a6*a5^3*a4*a3^5*a2^3*a1^5 - 48*a5^4*a4*a3^5*a2^3*a1^5 + 32*a6^3*a4^2*a3^5*a2^3*a1^5 + 144*a6^2*a5*a4^2*a3^5*a2^3*a1^5 + 144*a6*a5^2*a4^2*a3^5*a2^3*a1^5 + 32*a5^3*a4^2*a3^5*a2^3*a1^5 + 32*a6^2*a4^3*a3^5*a2^3*a1^5 - 160*a6*a5*a4^3*a3^5*a2^3*a1^5 + 32*a5^2*a4^3*a3^5*a2^3*a1^5 - 48*a6*a4^4*a3^5*a2^3*a1^5 - 48*a5*a4^4*a3^5*a2^3*a1^5 + 48*a4^5*a3^5*a2^3*a1^5 - 4*a6^4*a3^6*a2^3*a1^5 + 40*a6^3*a5*a3^6*a2^3*a1^5 - 28*a6^2*a5^2*a3^6*a2^3*a1^5 + 40*a6*a5^3*a3^6*a2^3*a1^5 - 4*a5^4*a3^6*a2^3*a1^5 + 40*a6^3*a4*a3^6*a2^3*a1^5 - 48*a6^2*a5*a4*a3^6*a2^3*a1^5 - 48*a6*a5^2*a4*a3^6*a2^3*a1^5 + 40*a5^3*a4*a3^6*a2^3*a1^5 - 28*a6^2*a4^2*a3^6*a2^3*a1^5 - 48*a6*a5*a4^2*a3^6*a2^3*a1^5 - 28*a5^2*a4^2*a3^6*a2^3*a1^5 + 40*a6*a4^3*a3^6*a2^3*a1^5 + 40*a5*a4^3*a3^6*a2^3*a1^5 - 4*a4^4*a3^6*a2^3*a1^5 - 4*a6^6*a5^3*a2^4*a1^5 - 24*a6^5*a5^4*a2^4*a1^5 - 24*a6^4*a5^5*a2^4*a1^5 - 4*a6^3*a5^6*a2^4*a1^5 + 2*a6^6*a5^2*a4*a2^4*a1^5 - 48*a6^5*a5^3*a4*a2^4*a1^5 + 108*a6^4*a5^4*a4*a2^4*a1^5 - 48*a6^3*a5^5*a4*a2^4*a1^5 + 2*a6^2*a5^6*a4*a2^4*a1^5 + 2*a6^6*a5*a4^2*a2^4*a1^5 + 36*a6^4*a5^3*a4^2*a2^4*a1^5 + 36*a6^3*a5^4*a4^2*a2^4*a1^5 + 2*a6*a5^6*a4^2*a2^4*a1^5 - 4*a6^6*a4^3*a2^4*a1^5 - 48*a6^5*a5*a4^3*a2^4*a1^5 + 36*a6^4*a5^2*a4^3*a2^4*a1^5 - 96*a6^3*a5^3*a4^3*a2^4*a1^5 + 36*a6^2*a5^4*a4^3*a2^4*a1^5 - 48*a6*a5^5*a4^3*a2^4*a1^5 - 4*a5^6*a4^3*a2^4*a1^5 - 24*a6^5*a4^4*a2^4*a1^5 + 108*a6^4*a5*a4^4*a2^4*a1^5 + 36*a6^3*a5^2*a4^4*a2^4*a1^5 + 36*a6^2*a5^3*a4^4*a2^4*a1^5 + 108*a6*a5^4*a4^4*a2^4*a1^5 - 24*a5^5*a4^4*a2^4*a1^5 - 24*a6^4*a4^5*a2^4*a1^5 - 48*a6^3*a5*a4^5*a2^4*a1^5 - 48*a6*a5^3*a4^5*a2^4*a1^5 - 24*a5^4*a4^5*a2^4*a1^5 - 4*a6^3*a4^6*a2^4*a1^5 + 2*a6^2*a5*a4^6*a2^4*a1^5 + 2*a6*a5^2*a4^6*a2^4*a1^5 - 4*a5^3*a4^6*a2^4*a1^5 + 2*a6^6*a5^2*a3*a2^4*a1^5 - 48*a6^5*a5^3*a3*a2^4*a1^5 + 108*a6^4*a5^4*a3*a2^4*a1^5 - 48*a6^3*a5^5*a3*a2^4*a1^5 + 2*a6^2*a5^6*a3*a2^4*a1^5 + 120*a6^5*a5^2*a4*a3*a2^4*a1^5 + 144*a6^4*a5^3*a4*a3*a2^4*a1^5 + 144*a6^3*a5^4*a4*a3*a2^4*a1^5 + 120*a6^2*a5^5*a4*a3*a2^4*a1^5 + 2*a6^6*a4^2*a3*a2^4*a1^5 + 120*a6^5*a5*a4^2*a3*a2^4*a1^5 - 408*a6^4*a5^2*a4^2*a3*a2^4*a1^5 - 136*a6^3*a5^3*a4^2*a3*a2^4*a1^5 - 408*a6^2*a5^4*a4^2*a3*a2^4*a1^5 + 120*a6*a5^5*a4^2*a3*a2^4*a1^5 + 2*a5^6*a4^2*a3*a2^4*a1^5 - 48*a6^5*a4^3*a3*a2^4*a1^5 + 144*a6^4*a5*a4^3*a3*a2^4*a1^5 - 136*a6^3*a5^2*a4^3*a3*a2^4*a1^5 - 136*a6^2*a5^3*a4^3*a3*a2^4*a1^5 + 144*a6*a5^4*a4^3*a3*a2^4*a1^5 - 48*a5^5*a4^3*a3*a2^4*a1^5 + 108*a6^4*a4^4*a3*a2^4*a1^5 + 144*a6^3*a5*a4^4*a3*a2^4*a1^5 - 408*a6^2*a5^2*a4^4*a3*a2^4*a1^5 + 144*a6*a5^3*a4^4*a3*a2^4*a1^5 + 108*a5^4*a4^4*a3*a2^4*a1^5 - 48*a6^3*a4^5*a3*a2^4*a1^5 + 120*a6^2*a5*a4^5*a3*a2^4*a1^5 + 120*a6*a5^2*a4^5*a3*a2^4*a1^5 - 48*a5^3*a4^5*a3*a2^4*a1^5 + 2*a6^2*a4^6*a3*a2^4*a1^5 + 2*a5^2*a4^6*a3*a2^4*a1^5 + 2*a6^6*a5*a3^2*a2^4*a1^5 + 36*a6^4*a5^3*a3^2*a2^4*a1^5 + 36*a6^3*a5^4*a3^2*a2^4*a1^5 + 2*a6*a5^6*a3^2*a2^4*a1^5 + 2*a6^6*a4*a3^2*a2^4*a1^5 + 120*a6^5*a5*a4*a3^2*a2^4*a1^5 - 408*a6^4*a5^2*a4*a3^2*a2^4*a1^5 - 136*a6^3*a5^3*a4*a3^2*a2^4*a1^5 - 408*a6^2*a5^4*a4*a3^2*a2^4*a1^5 + 120*a6*a5^5*a4*a3^2*a2^4*a1^5 + 2*a5^6*a4*a3^2*a2^4*a1^5 - 408*a6^4*a5*a4^2*a3^2*a2^4*a1^5 + 756*a6^3*a5^2*a4^2*a3^2*a2^4*a1^5 + 756*a6^2*a5^3*a4^2*a3^2*a2^4*a1^5 - 408*a6*a5^4*a4^2*a3^2*a2^4*a1^5 + 36*a6^4*a4^3*a3^2*a2^4*a1^5 - 136*a6^3*a5*a4^3*a3^2*a2^4*a1^5 + 756*a6^2*a5^2*a4^3*a3^2*a2^4*a1^5 - 136*a6*a5^3*a4^3*a3^2*a2^4*a1^5 + 36*a5^4*a4^3*a3^2*a2^4*a1^5 + 36*a6^3*a4^4*a3^2*a2^4*a1^5 - 408*a6^2*a5*a4^4*a3^2*a2^4*a1^5 - 408*a6*a5^2*a4^4*a3^2*a2^4*a1^5 + 36*a5^3*a4^4*a3^2*a2^4*a1^5 + 120*a6*a5*a4^5*a3^2*a2^4*a1^5 + 2*a6*a4^6*a3^2*a2^4*a1^5 + 2*a5*a4^6*a3^2*a2^4*a1^5 - 4*a6^6*a3^3*a2^4*a1^5 - 48*a6^5*a5*a3^3*a2^4*a1^5 + 36*a6^4*a5^2*a3^3*a2^4*a1^5 - 96*a6^3*a5^3*a3^3*a2^4*a1^5 + 36*a6^2*a5^4*a3^3*a2^4*a1^5 - 48*a6*a5^5*a3^3*a2^4*a1^5 - 4*a5^6*a3^3*a2^4*a1^5 - 48*a6^5*a4*a3^3*a2^4*a1^5 + 144*a6^4*a5*a4*a3^3*a2^4*a1^5 - 136*a6^3*a5^2*a4*a3^3*a2^4*a1^5 - 136*a6^2*a5^3*a4*a3^3*a2^4*a1^5 + 144*a6*a5^4*a4*a3^3*a2^4*a1^5 - 48*a5^5*a4*a3^3*a2^4*a1^5 + 36*a6^4*a4^2*a3^3*a2^4*a1^5 - 136*a6^3*a5*a4^2*a3^3*a2^4*a1^5 + 756*a6^2*a5^2*a4^2*a3^3*a2^4*a1^5 - 136*a6*a5^3*a4^2*a3^3*a2^4*a1^5 + 36*a5^4*a4^2*a3^3*a2^4*a1^5 - 96*a6^3*a4^3*a3^3*a2^4*a1^5 - 136*a6^2*a5*a4^3*a3^3*a2^4*a1^5 - 136*a6*a5^2*a4^3*a3^3*a2^4*a1^5 - 96*a5^3*a4^3*a3^3*a2^4*a1^5 + 36*a6^2*a4^4*a3^3*a2^4*a1^5 + 144*a6*a5*a4^4*a3^3*a2^4*a1^5 + 36*a5^2*a4^4*a3^3*a2^4*a1^5 - 48*a6*a4^5*a3^3*a2^4*a1^5 - 48*a5*a4^5*a3^3*a2^4*a1^5 - 4*a4^6*a3^3*a2^4*a1^5 - 24*a6^5*a3^4*a2^4*a1^5 + 108*a6^4*a5*a3^4*a2^4*a1^5 + 36*a6^3*a5^2*a3^4*a2^4*a1^5 + 36*a6^2*a5^3*a3^4*a2^4*a1^5 + 108*a6*a5^4*a3^4*a2^4*a1^5 - 24*a5^5*a3^4*a2^4*a1^5 + 108*a6^4*a4*a3^4*a2^4*a1^5 + 144*a6^3*a5*a4*a3^4*a2^4*a1^5 - 408*a6^2*a5^2*a4*a3^4*a2^4*a1^5 + 144*a6*a5^3*a4*a3^4*a2^4*a1^5 + 108*a5^4*a4*a3^4*a2^4*a1^5 + 36*a6^3*a4^2*a3^4*a2^4*a1^5 - 408*a6^2*a5*a4^2*a3^4*a2^4*a1^5 - 408*a6*a5^2*a4^2*a3^4*a2^4*a1^5 + 36*a5^3*a4^2*a3^4*a2^4*a1^5 + 36*a6^2*a4^3*a3^4*a2^4*a1^5 + 144*a6*a5*a4^3*a3^4*a2^4*a1^5 + 36*a5^2*a4^3*a3^4*a2^4*a1^5 + 108*a6*a4^4*a3^4*a2^4*a1^5 + 108*a5*a4^4*a3^4*a2^4*a1^5 - 24*a4^5*a3^4*a2^4*a1^5 - 24*a6^4*a3^5*a2^4*a1^5 - 48*a6^3*a5*a3^5*a2^4*a1^5 - 48*a6*a5^3*a3^5*a2^4*a1^5 - 24*a5^4*a3^5*a2^4*a1^5 - 48*a6^3*a4*a3^5*a2^4*a1^5 + 120*a6^2*a5*a4*a3^5*a2^4*a1^5 + 120*a6*a5^2*a4*a3^5*a2^4*a1^5 - 48*a5^3*a4*a3^5*a2^4*a1^5 + 120*a6*a5*a4^2*a3^5*a2^4*a1^5 - 48*a6*a4^3*a3^5*a2^4*a1^5 - 48*a5*a4^3*a3^5*a2^4*a1^5 - 24*a4^4*a3^5*a2^4*a1^5 - 4*a6^3*a3^6*a2^4*a1^5 + 2*a6^2*a5*a3^6*a2^4*a1^5 + 2*a6*a5^2*a3^6*a2^4*a1^5 - 4*a5^3*a3^6*a2^4*a1^5 + 2*a6^2*a4*a3^6*a2^4*a1^5 + 2*a5^2*a4*a3^6*a2^4*a1^5 + 2*a6*a4^2*a3^6*a2^4*a1^5 + 2*a5*a4^2*a3^6*a2^4*a1^5 - 4*a4^3*a3^6*a2^4*a1^5 - 8*a6^6*a5^2*a2^5*a1^5 + 48*a6^5*a5^3*a2^5*a1^5 - 24*a6^4*a5^4*a2^5*a1^5 + 48*a6^3*a5^5*a2^5*a1^5 - 8*a6^2*a5^6*a2^5*a1^5 + 8*a6^6*a5*a4*a2^5*a1^5 - 48*a6^4*a5^3*a4*a2^5*a1^5 - 48*a6^3*a5^4*a4*a2^5*a1^5 + 8*a6*a5^6*a4*a2^5*a1^5 - 8*a6^6*a4^2*a2^5*a1^5 + 32*a6^3*a5^3*a4^2*a2^5*a1^5 - 8*a5^6*a4^2*a2^5*a1^5 + 48*a6^5*a4^3*a2^5*a1^5 - 48*a6^4*a5*a4^3*a2^5*a1^5 + 32*a6^3*a5^2*a4^3*a2^5*a1^5 + 32*a6^2*a5^3*a4^3*a2^5*a1^5 - 48*a6*a5^4*a4^3*a2^5*a1^5 + 48*a5^5*a4^3*a2^5*a1^5 - 24*a6^4*a4^4*a2^5*a1^5 - 48*a6^3*a5*a4^4*a2^5*a1^5 - 48*a6*a5^3*a4^4*a2^5*a1^5 - 24*a5^4*a4^4*a2^5*a1^5 + 48*a6^3*a4^5*a2^5*a1^5 + 48*a5^3*a4^5*a2^5*a1^5 - 8*a6^2*a4^6*a2^5*a1^5 + 8*a6*a5*a4^6*a2^5*a1^5 - 8*a5^2*a4^6*a2^5*a1^5 + 8*a6^6*a5*a3*a2^5*a1^5 - 48*a6^4*a5^3*a3*a2^5*a1^5 - 48*a6^3*a5^4*a3*a2^5*a1^5 + 8*a6*a5^6*a3*a2^5*a1^5 + 8*a6^6*a4*a3*a2^5*a1^5 - 144*a6^5*a5*a4*a3*a2^5*a1^5 + 120*a6^4*a5^2*a4*a3*a2^5*a1^5 - 160*a6^3*a5^3*a4*a3*a2^5*a1^5 + 120*a6^2*a5^4*a4*a3*a2^5*a1^5 - 144*a6*a5^5*a4*a3*a2^5*a1^5 + 8*a5^6*a4*a3*a2^5*a1^5 + 120*a6^4*a5*a4^2*a3*a2^5*a1^5 + 144*a6^3*a5^2*a4^2*a3*a2^5*a1^5 + 144*a6^2*a5^3*a4^2*a3*a2^5*a1^5 + 120*a6*a5^4*a4^2*a3*a2^5*a1^5 - 48*a6^4*a4^3*a3*a2^5*a1^5 - 160*a6^3*a5*a4^3*a3*a2^5*a1^5 + 144*a6^2*a5^2*a4^3*a3*a2^5*a1^5 - 160*a6*a5^3*a4^3*a3*a2^5*a1^5 - 48*a5^4*a4^3*a3*a2^5*a1^5 - 48*a6^3*a4^4*a3*a2^5*a1^5 + 120*a6^2*a5*a4^4*a3*a2^5*a1^5 + 120*a6*a5^2*a4^4*a3*a2^5*a1^5 - 48*a5^3*a4^4*a3*a2^5*a1^5 - 144*a6*a5*a4^5*a3*a2^5*a1^5 + 8*a6*a4^6*a3*a2^5*a1^5 + 8*a5*a4^6*a3*a2^5*a1^5 - 8*a6^6*a3^2*a2^5*a1^5 + 32*a6^3*a5^3*a3^2*a2^5*a1^5 - 8*a5^6*a3^2*a2^5*a1^5 + 120*a6^4*a5*a4*a3^2*a2^5*a1^5 + 144*a6^3*a5^2*a4*a3^2*a2^5*a1^5 + 144*a6^2*a5^3*a4*a3^2*a2^5*a1^5 + 120*a6*a5^4*a4*a3^2*a2^5*a1^5 + 144*a6^3*a5*a4^2*a3^2*a2^5*a1^5 - 1296*a6^2*a5^2*a4^2*a3^2*a2^5*a1^5 + 144*a6*a5^3*a4^2*a3^2*a2^5*a1^5 + 32*a6^3*a4^3*a3^2*a2^5*a1^5 + 144*a6^2*a5*a4^3*a3^2*a2^5*a1^5 + 144*a6*a5^2*a4^3*a3^2*a2^5*a1^5 + 32*a5^3*a4^3*a3^2*a2^5*a1^5 + 120*a6*a5*a4^4*a3^2*a2^5*a1^5 - 8*a4^6*a3^2*a2^5*a1^5 + 48*a6^5*a3^3*a2^5*a1^5 - 48*a6^4*a5*a3^3*a2^5*a1^5 + 32*a6^3*a5^2*a3^3*a2^5*a1^5 + 32*a6^2*a5^3*a3^3*a2^5*a1^5 - 48*a6*a5^4*a3^3*a2^5*a1^5 + 48*a5^5*a3^3*a2^5*a1^5 - 48*a6^4*a4*a3^3*a2^5*a1^5 - 160*a6^3*a5*a4*a3^3*a2^5*a1^5 + 144*a6^2*a5^2*a4*a3^3*a2^5*a1^5 - 160*a6*a5^3*a4*a3^3*a2^5*a1^5 - 48*a5^4*a4*a3^3*a2^5*a1^5 + 32*a6^3*a4^2*a3^3*a2^5*a1^5 + 144*a6^2*a5*a4^2*a3^3*a2^5*a1^5 + 144*a6*a5^2*a4^2*a3^3*a2^5*a1^5 + 32*a5^3*a4^2*a3^3*a2^5*a1^5 + 32*a6^2*a4^3*a3^3*a2^5*a1^5 - 160*a6*a5*a4^3*a3^3*a2^5*a1^5 + 32*a5^2*a4^3*a3^3*a2^5*a1^5 - 48*a6*a4^4*a3^3*a2^5*a1^5 - 48*a5*a4^4*a3^3*a2^5*a1^5 + 48*a4^5*a3^3*a2^5*a1^5 - 24*a6^4*a3^4*a2^5*a1^5 - 48*a6^3*a5*a3^4*a2^5*a1^5 - 48*a6*a5^3*a3^4*a2^5*a1^5 - 24*a5^4*a3^4*a2^5*a1^5 - 48*a6^3*a4*a3^4*a2^5*a1^5 + 120*a6^2*a5*a4*a3^4*a2^5*a1^5 + 120*a6*a5^2*a4*a3^4*a2^5*a1^5 - 48*a5^3*a4*a3^4*a2^5*a1^5 + 120*a6*a5*a4^2*a3^4*a2^5*a1^5 - 48*a6*a4^3*a3^4*a2^5*a1^5 - 48*a5*a4^3*a3^4*a2^5*a1^5 - 24*a4^4*a3^4*a2^5*a1^5 + 48*a6^3*a3^5*a2^5*a1^5 + 48*a5^3*a3^5*a2^5*a1^5 - 144*a6*a5*a4*a3^5*a2^5*a1^5 + 48*a4^3*a3^5*a2^5*a1^5 - 8*a6^2*a3^6*a2^5*a1^5 + 8*a6*a5*a3^6*a2^5*a1^5 - 8*a5^2*a3^6*a2^5*a1^5 + 8*a6*a4*a3^6*a2^5*a1^5 + 8*a5*a4*a3^6*a2^5*a1^5 - 8*a4^2*a3^6*a2^5*a1^5 - 8*a6^5*a5^2*a2^6*a1^5 - 4*a6^4*a5^3*a2^6*a1^5 - 4*a6^3*a5^4*a2^6*a1^5 - 8*a6^2*a5^5*a2^6*a1^5 + 8*a6^5*a5*a4*a2^6*a1^5 + 2*a6^4*a5^2*a4*a2^6*a1^5 + 40*a6^3*a5^3*a4*a2^6*a1^5 + 2*a6^2*a5^4*a4*a2^6*a1^5 + 8*a6*a5^5*a4*a2^6*a1^5 - 8*a6^5*a4^2*a2^6*a1^5 + 2*a6^4*a5*a4^2*a2^6*a1^5 - 28*a6^3*a5^2*a4^2*a2^6*a1^5 - 28*a6^2*a5^3*a4^2*a2^6*a1^5 + 2*a6*a5^4*a4^2*a2^6*a1^5 - 8*a5^5*a4^2*a2^6*a1^5 - 4*a6^4*a4^3*a2^6*a1^5 + 40*a6^3*a5*a4^3*a2^6*a1^5 - 28*a6^2*a5^2*a4^3*a2^6*a1^5 + 40*a6*a5^3*a4^3*a2^6*a1^5 - 4*a5^4*a4^3*a2^6*a1^5 - 4*a6^3*a4^4*a2^6*a1^5 + 2*a6^2*a5*a4^4*a2^6*a1^5 + 2*a6*a5^2*a4^4*a2^6*a1^5 - 4*a5^3*a4^4*a2^6*a1^5 - 8*a6^2*a4^5*a2^6*a1^5 + 8*a6*a5*a4^5*a2^6*a1^5 - 8*a5^2*a4^5*a2^6*a1^5 + 8*a6^5*a5*a3*a2^6*a1^5 + 2*a6^4*a5^2*a3*a2^6*a1^5 + 40*a6^3*a5^3*a3*a2^6*a1^5 + 2*a6^2*a5^4*a3*a2^6*a1^5 + 8*a6*a5^5*a3*a2^6*a1^5 + 8*a6^5*a4*a3*a2^6*a1^5 - 48*a6^3*a5^2*a4*a3*a2^6*a1^5 - 48*a6^2*a5^3*a4*a3*a2^6*a1^5 + 8*a5^5*a4*a3*a2^6*a1^5 + 2*a6^4*a4^2*a3*a2^6*a1^5 - 48*a6^3*a5*a4^2*a3*a2^6*a1^5 + 108*a6^2*a5^2*a4^2*a3*a2^6*a1^5 - 48*a6*a5^3*a4^2*a3*a2^6*a1^5 + 2*a5^4*a4^2*a3*a2^6*a1^5 + 40*a6^3*a4^3*a3*a2^6*a1^5 - 48*a6^2*a5*a4^3*a3*a2^6*a1^5 - 48*a6*a5^2*a4^3*a3*a2^6*a1^5 + 40*a5^3*a4^3*a3*a2^6*a1^5 + 2*a6^2*a4^4*a3*a2^6*a1^5 + 2*a5^2*a4^4*a3*a2^6*a1^5 + 8*a6*a4^5*a3*a2^6*a1^5 + 8*a5*a4^5*a3*a2^6*a1^5 - 8*a6^5*a3^2*a2^6*a1^5 + 2*a6^4*a5*a3^2*a2^6*a1^5 - 28*a6^3*a5^2*a3^2*a2^6*a1^5 - 28*a6^2*a5^3*a3^2*a2^6*a1^5 + 2*a6*a5^4*a3^2*a2^6*a1^5 - 8*a5^5*a3^2*a2^6*a1^5 + 2*a6^4*a4*a3^2*a2^6*a1^5 - 48*a6^3*a5*a4*a3^2*a2^6*a1^5 + 108*a6^2*a5^2*a4*a3^2*a2^6*a1^5 - 48*a6*a5^3*a4*a3^2*a2^6*a1^5 + 2*a5^4*a4*a3^2*a2^6*a1^5 - 28*a6^3*a4^2*a3^2*a2^6*a1^5 + 108*a6^2*a5*a4^2*a3^2*a2^6*a1^5 + 108*a6*a5^2*a4^2*a3^2*a2^6*a1^5 - 28*a5^3*a4^2*a3^2*a2^6*a1^5 - 28*a6^2*a4^3*a3^2*a2^6*a1^5 - 48*a6*a5*a4^3*a3^2*a2^6*a1^5 - 28*a5^2*a4^3*a3^2*a2^6*a1^5 + 2*a6*a4^4*a3^2*a2^6*a1^5 + 2*a5*a4^4*a3^2*a2^6*a1^5 - 8*a4^5*a3^2*a2^6*a1^5 - 4*a6^4*a3^3*a2^6*a1^5 + 40*a6^3*a5*a3^3*a2^6*a1^5 - 28*a6^2*a5^2*a3^3*a2^6*a1^5 + 40*a6*a5^3*a3^3*a2^6*a1^5 - 4*a5^4*a3^3*a2^6*a1^5 + 40*a6^3*a4*a3^3*a2^6*a1^5 - 48*a6^2*a5*a4*a3^3*a2^6*a1^5 - 48*a6*a5^2*a4*a3^3*a2^6*a1^5 + 40*a5^3*a4*a3^3*a2^6*a1^5 - 28*a6^2*a4^2*a3^3*a2^6*a1^5 - 48*a6*a5*a4^2*a3^3*a2^6*a1^5 - 28*a5^2*a4^2*a3^3*a2^6*a1^5 + 40*a6*a4^3*a3^3*a2^6*a1^5 + 40*a5*a4^3*a3^3*a2^6*a1^5 - 4*a4^4*a3^3*a2^6*a1^5 - 4*a6^3*a3^4*a2^6*a1^5 + 2*a6^2*a5*a3^4*a2^6*a1^5 + 2*a6*a5^2*a3^4*a2^6*a1^5 - 4*a5^3*a3^4*a2^6*a1^5 + 2*a6^2*a4*a3^4*a2^6*a1^5 + 2*a5^2*a4*a3^4*a2^6*a1^5 + 2*a6*a4^2*a3^4*a2^6*a1^5 + 2*a5*a4^2*a3^4*a2^6*a1^5 - 4*a4^3*a3^4*a2^6*a1^5 - 8*a6^2*a3^5*a2^6*a1^5 + 8*a6*a5*a3^5*a2^6*a1^5 - 8*a5^2*a3^5*a2^6*a1^5 + 8*a6*a4*a3^5*a2^6*a1^5 + 8*a5*a4*a3^5*a2^6*a1^5 - 8*a4^2*a3^5*a2^6*a1^5 + 8*a6^6*a5^4*a4^2*a1^6 - 8*a6^5*a5^5*a4^2*a1^6 + 8*a6^4*a5^6*a4^2*a1^6 - 8*a6^6*a5^3*a4^3*a1^6 - 4*a6^5*a5^4*a4^3*a1^6 - 4*a6^4*a5^5*a4^3*a1^6 - 8*a6^3*a5^6*a4^3*a1^6 + 8*a6^6*a5^2*a4^4*a1^6 - 4*a6^5*a5^3*a4^4*a1^6 + 24*a6^4*a5^4*a4^4*a1^6 - 4*a6^3*a5^5*a4^4*a1^6 + 8*a6^2*a5^6*a4^4*a1^6 - 8*a6^5*a5^2*a4^5*a1^6 - 4*a6^4*a5^3*a4^5*a1^6 - 4*a6^3*a5^4*a4^5*a1^6 - 8*a6^2*a5^5*a4^5*a1^6 + 8*a6^4*a5^2*a4^6*a1^6 - 8*a6^3*a5^3*a4^6*a1^6 + 8*a6^2*a5^4*a4^6*a1^6 - 8*a6^6*a5^4*a4*a3*a1^6 + 8*a6^5*a5^5*a4*a3*a1^6 - 8*a6^4*a5^6*a4*a3*a1^6 - 4*a6^6*a5^3*a4^2*a3*a1^6 + 2*a6^5*a5^4*a4^2*a3*a1^6 + 2*a6^4*a5^5*a4^2*a3*a1^6 - 4*a6^3*a5^6*a4^2*a3*a1^6 - 4*a6^6*a5^2*a4^3*a3*a1^6 + 40*a6^5*a5^3*a4^3*a3*a1^6 - 28*a6^4*a5^4*a4^3*a3*a1^6 + 40*a6^3*a5^5*a4^3*a3*a1^6 - 4*a6^2*a5^6*a4^3*a3*a1^6 - 8*a6^6*a5*a4^4*a3*a1^6 + 2*a6^5*a5^2*a4^4*a3*a1^6 - 28*a6^4*a5^3*a4^4*a3*a1^6 - 28*a6^3*a5^4*a4^4*a3*a1^6 + 2*a6^2*a5^5*a4^4*a3*a1^6 - 8*a6*a5^6*a4^4*a3*a1^6 + 8*a6^5*a5*a4^5*a3*a1^6 + 2*a6^4*a5^2*a4^5*a3*a1^6 + 40*a6^3*a5^3*a4^5*a3*a1^6 + 2*a6^2*a5^4*a4^5*a3*a1^6 + 8*a6*a5^5*a4^5*a3*a1^6 - 8*a6^4*a5*a4^6*a3*a1^6 - 4*a6^3*a5^2*a4^6*a3*a1^6 - 4*a6^2*a5^3*a4^6*a3*a1^6 - 8*a6*a5^4*a4^6*a3*a1^6 + 8*a6^6*a5^4*a3^2*a1^6 - 8*a6^5*a5^5*a3^2*a1^6 + 8*a6^4*a5^6*a3^2*a1^6 - 4*a6^6*a5^3*a4*a3^2*a1^6 + 2*a6^5*a5^4*a4*a3^2*a1^6 + 2*a6^4*a5^5*a4*a3^2*a1^6 - 4*a6^3*a5^6*a4*a3^2*a1^6 + 24*a6^6*a5^2*a4^2*a3^2*a1^6 - 28*a6^5*a5^3*a4^2*a3^2*a1^6 + 32*a6^4*a5^4*a4^2*a3^2*a1^6 - 28*a6^3*a5^5*a4^2*a3^2*a1^6 + 24*a6^2*a5^6*a4^2*a3^2*a1^6 - 4*a6^6*a5*a4^3*a3^2*a1^6 - 28*a6^5*a5^2*a4^3*a3^2*a1^6 - 4*a6^4*a5^3*a4^3*a3^2*a1^6 - 4*a6^3*a5^4*a4^3*a3^2*a1^6 - 28*a6^2*a5^5*a4^3*a3^2*a1^6 - 4*a6*a5^6*a4^3*a3^2*a1^6 + 8*a6^6*a4^4*a3^2*a1^6 + 2*a6^5*a5*a4^4*a3^2*a1^6 + 32*a6^4*a5^2*a4^4*a3^2*a1^6 - 4*a6^3*a5^3*a4^4*a3^2*a1^6 + 32*a6^2*a5^4*a4^4*a3^2*a1^6 + 2*a6*a5^5*a4^4*a3^2*a1^6 + 8*a5^6*a4^4*a3^2*a1^6 - 8*a6^5*a4^5*a3^2*a1^6 + 2*a6^4*a5*a4^5*a3^2*a1^6 - 28*a6^3*a5^2*a4^5*a3^2*a1^6 - 28*a6^2*a5^3*a4^5*a3^2*a1^6 + 2*a6*a5^4*a4^5*a3^2*a1^6 - 8*a5^5*a4^5*a3^2*a1^6 + 8*a6^4*a4^6*a3^2*a1^6 - 4*a6^3*a5*a4^6*a3^2*a1^6 + 24*a6^2*a5^2*a4^6*a3^2*a1^6 - 4*a6*a5^3*a4^6*a3^2*a1^6 + 8*a5^4*a4^6*a3^2*a1^6 - 8*a6^6*a5^3*a3^3*a1^6 - 4*a6^5*a5^4*a3^3*a1^6 - 4*a6^4*a5^5*a3^3*a1^6 - 8*a6^3*a5^6*a3^3*a1^6 - 4*a6^6*a5^2*a4*a3^3*a1^6 + 40*a6^5*a5^3*a4*a3^3*a1^6 - 28*a6^4*a5^4*a4*a3^3*a1^6 + 40*a6^3*a5^5*a4*a3^3*a1^6 - 4*a6^2*a5^6*a4*a3^3*a1^6 - 4*a6^6*a5*a4^2*a3^3*a1^6 - 28*a6^5*a5^2*a4^2*a3^3*a1^6 - 4*a6^4*a5^3*a4^2*a3^3*a1^6 - 4*a6^3*a5^4*a4^2*a3^3*a1^6 - 28*a6^2*a5^5*a4^2*a3^3*a1^6 - 4*a6*a5^6*a4^2*a3^3*a1^6 - 8*a6^6*a4^3*a3^3*a1^6 + 40*a6^5*a5*a4^3*a3^3*a1^6 - 4*a6^4*a5^2*a4^3*a3^3*a1^6 + 48*a6^3*a5^3*a4^3*a3^3*a1^6 - 4*a6^2*a5^4*a4^3*a3^3*a1^6 + 40*a6*a5^5*a4^3*a3^3*a1^6 - 8*a5^6*a4^3*a3^3*a1^6 - 4*a6^5*a4^4*a3^3*a1^6 - 28*a6^4*a5*a4^4*a3^3*a1^6 - 4*a6^3*a5^2*a4^4*a3^3*a1^6 - 4*a6^2*a5^3*a4^4*a3^3*a1^6 - 28*a6*a5^4*a4^4*a3^3*a1^6 - 4*a5^5*a4^4*a3^3*a1^6 - 4*a6^4*a4^5*a3^3*a1^6 + 40*a6^3*a5*a4^5*a3^3*a1^6 - 28*a6^2*a5^2*a4^5*a3^3*a1^6 + 40*a6*a5^3*a4^5*a3^3*a1^6 - 4*a5^4*a4^5*a3^3*a1^6 - 8*a6^3*a4^6*a3^3*a1^6 - 4*a6^2*a5*a4^6*a3^3*a1^6 - 4*a6*a5^2*a4^6*a3^3*a1^6 - 8*a5^3*a4^6*a3^3*a1^6 + 8*a6^6*a5^2*a3^4*a1^6 - 4*a6^5*a5^3*a3^4*a1^6 + 24*a6^4*a5^4*a3^4*a1^6 - 4*a6^3*a5^5*a3^4*a1^6 + 8*a6^2*a5^6*a3^4*a1^6 - 8*a6^6*a5*a4*a3^4*a1^6 + 2*a6^5*a5^2*a4*a3^4*a1^6 - 28*a6^4*a5^3*a4*a3^4*a1^6 - 28*a6^3*a5^4*a4*a3^4*a1^6 + 2*a6^2*a5^5*a4*a3^4*a1^6 - 8*a6*a5^6*a4*a3^4*a1^6 + 8*a6^6*a4^2*a3^4*a1^6 + 2*a6^5*a5*a4^2*a3^4*a1^6 + 32*a6^4*a5^2*a4^2*a3^4*a1^6 - 4*a6^3*a5^3*a4^2*a3^4*a1^6 + 32*a6^2*a5^4*a4^2*a3^4*a1^6 + 2*a6*a5^5*a4^2*a3^4*a1^6 + 8*a5^6*a4^2*a3^4*a1^6 - 4*a6^5*a4^3*a3^4*a1^6 - 28*a6^4*a5*a4^3*a3^4*a1^6 - 4*a6^3*a5^2*a4^3*a3^4*a1^6 - 4*a6^2*a5^3*a4^3*a3^4*a1^6 - 28*a6*a5^4*a4^3*a3^4*a1^6 - 4*a5^5*a4^3*a3^4*a1^6 + 24*a6^4*a4^4*a3^4*a1^6 - 28*a6^3*a5*a4^4*a3^4*a1^6 + 32*a6^2*a5^2*a4^4*a3^4*a1^6 - 28*a6*a5^3*a4^4*a3^4*a1^6 + 24*a5^4*a4^4*a3^4*a1^6 - 4*a6^3*a4^5*a3^4*a1^6 + 2*a6^2*a5*a4^5*a3^4*a1^6 + 2*a6*a5^2*a4^5*a3^4*a1^6 - 4*a5^3*a4^5*a3^4*a1^6 + 8*a6^2*a4^6*a3^4*a1^6 - 8*a6*a5*a4^6*a3^4*a1^6 + 8*a5^2*a4^6*a3^4*a1^6 - 8*a6^5*a5^2*a3^5*a1^6 - 4*a6^4*a5^3*a3^5*a1^6 - 4*a6^3*a5^4*a3^5*a1^6 - 8*a6^2*a5^5*a3^5*a1^6 + 8*a6^5*a5*a4*a3^5*a1^6 + 2*a6^4*a5^2*a4*a3^5*a1^6 + 40*a6^3*a5^3*a4*a3^5*a1^6 + 2*a6^2*a5^4*a4*a3^5*a1^6 + 8*a6*a5^5*a4*a3^5*a1^6 - 8*a6^5*a4^2*a3^5*a1^6 + 2*a6^4*a5*a4^2*a3^5*a1^6 - 28*a6^3*a5^2*a4^2*a3^5*a1^6 - 28*a6^2*a5^3*a4^2*a3^5*a1^6 + 2*a6*a5^4*a4^2*a3^5*a1^6 - 8*a5^5*a4^2*a3^5*a1^6 - 4*a6^4*a4^3*a3^5*a1^6 + 40*a6^3*a5*a4^3*a3^5*a1^6 - 28*a6^2*a5^2*a4^3*a3^5*a1^6 + 40*a6*a5^3*a4^3*a3^5*a1^6 - 4*a5^4*a4^3*a3^5*a1^6 - 4*a6^3*a4^4*a3^5*a1^6 + 2*a6^2*a5*a4^4*a3^5*a1^6 + 2*a6*a5^2*a4^4*a3^5*a1^6 - 4*a5^3*a4^4*a3^5*a1^6 - 8*a6^2*a4^5*a3^5*a1^6 + 8*a6*a5*a4^5*a3^5*a1^6 - 8*a5^2*a4^5*a3^5*a1^6 + 8*a6^4*a5^2*a3^6*a1^6 - 8*a6^3*a5^3*a3^6*a1^6 + 8*a6^2*a5^4*a3^6*a1^6 - 8*a6^4*a5*a4*a3^6*a1^6 - 4*a6^3*a5^2*a4*a3^6*a1^6 - 4*a6^2*a5^3*a4*a3^6*a1^6 - 8*a6*a5^4*a4*a3^6*a1^6 + 8*a6^4*a4^2*a3^6*a1^6 - 4*a6^3*a5*a4^2*a3^6*a1^6 + 24*a6^2*a5^2*a4^2*a3^6*a1^6 - 4*a6*a5^3*a4^2*a3^6*a1^6 + 8*a5^4*a4^2*a3^6*a1^6 - 8*a6^3*a4^3*a3^6*a1^6 - 4*a6^2*a5*a4^3*a3^6*a1^6 - 4*a6*a5^2*a4^3*a3^6*a1^6 - 8*a5^3*a4^3*a3^6*a1^6 + 8*a6^2*a4^4*a3^6*a1^6 - 8*a6*a5*a4^4*a3^6*a1^6 + 8*a5^2*a4^4*a3^6*a1^6 - 8*a6^6*a5^4*a4*a2*a1^6 + 8*a6^5*a5^5*a4*a2*a1^6 - 8*a6^4*a5^6*a4*a2*a1^6 - 4*a6^6*a5^3*a4^2*a2*a1^6 + 2*a6^5*a5^4*a4^2*a2*a1^6 + 2*a6^4*a5^5*a4^2*a2*a1^6 - 4*a6^3*a5^6*a4^2*a2*a1^6 - 4*a6^6*a5^2*a4^3*a2*a1^6 + 40*a6^5*a5^3*a4^3*a2*a1^6 - 28*a6^4*a5^4*a4^3*a2*a1^6 + 40*a6^3*a5^5*a4^3*a2*a1^6 - 4*a6^2*a5^6*a4^3*a2*a1^6 - 8*a6^6*a5*a4^4*a2*a1^6 + 2*a6^5*a5^2*a4^4*a2*a1^6 - 28*a6^4*a5^3*a4^4*a2*a1^6 - 28*a6^3*a5^4*a4^4*a2*a1^6 + 2*a6^2*a5^5*a4^4*a2*a1^6 - 8*a6*a5^6*a4^4*a2*a1^6 + 8*a6^5*a5*a4^5*a2*a1^6 + 2*a6^4*a5^2*a4^5*a2*a1^6 + 40*a6^3*a5^3*a4^5*a2*a1^6 + 2*a6^2*a5^4*a4^5*a2*a1^6 + 8*a6*a5^5*a4^5*a2*a1^6 - 8*a6^4*a5*a4^6*a2*a1^6 - 4*a6^3*a5^2*a4^6*a2*a1^6 - 4*a6^2*a5^3*a4^6*a2*a1^6 - 8*a6*a5^4*a4^6*a2*a1^6 - 8*a6^6*a5^4*a3*a2*a1^6 + 8*a6^5*a5^5*a3*a2*a1^6 - 8*a6^4*a5^6*a3*a2*a1^6 + 48*a6^6*a5^3*a4*a3*a2*a1^6 + 48*a6^3*a5^6*a4*a3*a2*a1^6 - 24*a6^6*a5^2*a4^2*a3*a2*a1^6 - 48*a6^5*a5^3*a4^2*a3*a2*a1^6 - 48*a6^3*a5^5*a4^2*a3*a2*a1^6 - 24*a6^2*a5^6*a4^2*a3*a2*a1^6 + 48*a6^6*a5*a4^3*a3*a2*a1^6 - 48*a6^5*a5^2*a4^3*a3*a2*a1^6 + 32*a6^4*a5^3*a4^3*a3*a2*a1^6 + 32*a6^3*a5^4*a4^3*a3*a2*a1^6 - 48*a6^2*a5^5*a4^3*a3*a2*a1^6 + 48*a6*a5^6*a4^3*a3*a2*a1^6 - 8*a6^6*a4^4*a3*a2*a1^6 + 32*a6^3*a5^3*a4^4*a3*a2*a1^6 - 8*a5^6*a4^4*a3*a2*a1^6 + 8*a6^5*a4^5*a3*a2*a1^6 - 48*a6^3*a5^2*a4^5*a3*a2*a1^6 - 48*a6^2*a5^3*a4^5*a3*a2*a1^6 + 8*a5^5*a4^5*a3*a2*a1^6 - 8*a6^4*a4^6*a3*a2*a1^6 + 48*a6^3*a5*a4^6*a3*a2*a1^6 - 24*a6^2*a5^2*a4^6*a3*a2*a1^6 + 48*a6*a5^3*a4^6*a3*a2*a1^6 - 8*a5^4*a4^6*a3*a2*a1^6 - 4*a6^6*a5^3*a3^2*a2*a1^6 + 2*a6^5*a5^4*a3^2*a2*a1^6 + 2*a6^4*a5^5*a3^2*a2*a1^6 - 4*a6^3*a5^6*a3^2*a2*a1^6 - 24*a6^6*a5^2*a4*a3^2*a2*a1^6 - 48*a6^5*a5^3*a4*a3^2*a2*a1^6 - 48*a6^3*a5^5*a4*a3^2*a2*a1^6 - 24*a6^2*a5^6*a4*a3^2*a2*a1^6 - 24*a6^6*a5*a4^2*a3^2*a2*a1^6 + 108*a6^5*a5^2*a4^2*a3^2*a2*a1^6 + 36*a6^4*a5^3*a4^2*a3^2*a2*a1^6 + 36*a6^3*a5^4*a4^2*a3^2*a2*a1^6 + 108*a6^2*a5^5*a4^2*a3^2*a2*a1^6 - 24*a6*a5^6*a4^2*a3^2*a2*a1^6 - 4*a6^6*a4^3*a3^2*a2*a1^6 - 48*a6^5*a5*a4^3*a3^2*a2*a1^6 + 36*a6^4*a5^2*a4^3*a3^2*a2*a1^6 - 96*a6^3*a5^3*a4^3*a3^2*a2*a1^6 + 36*a6^2*a5^4*a4^3*a3^2*a2*a1^6 - 48*a6*a5^5*a4^3*a3^2*a2*a1^6 - 4*a5^6*a4^3*a3^2*a2*a1^6 + 2*a6^5*a4^4*a3^2*a2*a1^6 + 36*a6^3*a5^2*a4^4*a3^2*a2*a1^6 + 36*a6^2*a5^3*a4^4*a3^2*a2*a1^6 + 2*a5^5*a4^4*a3^2*a2*a1^6 + 2*a6^4*a4^5*a3^2*a2*a1^6 - 48*a6^3*a5*a4^5*a3^2*a2*a1^6 + 108*a6^2*a5^2*a4^5*a3^2*a2*a1^6 - 48*a6*a5^3*a4^5*a3^2*a2*a1^6 + 2*a5^4*a4^5*a3^2*a2*a1^6 - 4*a6^3*a4^6*a3^2*a2*a1^6 - 24*a6^2*a5*a4^6*a3^2*a2*a1^6 - 24*a6*a5^2*a4^6*a3^2*a2*a1^6 - 4*a5^3*a4^6*a3^2*a2*a1^6 - 4*a6^6*a5^2*a3^3*a2*a1^6 + 40*a6^5*a5^3*a3^3*a2*a1^6 - 28*a6^4*a5^4*a3^3*a2*a1^6 + 40*a6^3*a5^5*a3^3*a2*a1^6 - 4*a6^2*a5^6*a3^3*a2*a1^6 + 48*a6^6*a5*a4*a3^3*a2*a1^6 - 48*a6^5*a5^2*a4*a3^3*a2*a1^6 + 32*a6^4*a5^3*a4*a3^3*a2*a1^6 + 32*a6^3*a5^4*a4*a3^3*a2*a1^6 - 48*a6^2*a5^5*a4*a3^3*a2*a1^6 + 48*a6*a5^6*a4*a3^3*a2*a1^6 - 4*a6^6*a4^2*a3^3*a2*a1^6 - 48*a6^5*a5*a4^2*a3^3*a2*a1^6 + 36*a6^4*a5^2*a4^2*a3^3*a2*a1^6 - 96*a6^3*a5^3*a4^2*a3^3*a2*a1^6 + 36*a6^2*a5^4*a4^2*a3^3*a2*a1^6 - 48*a6*a5^5*a4^2*a3^3*a2*a1^6 - 4*a5^6*a4^2*a3^3*a2*a1^6 + 40*a6^5*a4^3*a3^3*a2*a1^6 + 32*a6^4*a5*a4^3*a3^3*a2*a1^6 - 96*a6^3*a5^2*a4^3*a3^3*a2*a1^6 - 96*a6^2*a5^3*a4^3*a3^3*a2*a1^6 + 32*a6*a5^4*a4^3*a3^3*a2*a1^6 + 40*a5^5*a4^3*a3^3*a2*a1^6 - 28*a6^4*a4^4*a3^3*a2*a1^6 + 32*a6^3*a5*a4^4*a3^3*a2*a1^6 + 36*a6^2*a5^2*a4^4*a3^3*a2*a1^6 + 32*a6*a5^3*a4^4*a3^3*a2*a1^6 - 28*a5^4*a4^4*a3^3*a2*a1^6 + 40*a6^3*a4^5*a3^3*a2*a1^6 - 48*a6^2*a5*a4^5*a3^3*a2*a1^6 - 48*a6*a5^2*a4^5*a3^3*a2*a1^6 + 40*a5^3*a4^5*a3^3*a2*a1^6 - 4*a6^2*a4^6*a3^3*a2*a1^6 + 48*a6*a5*a4^6*a3^3*a2*a1^6 - 4*a5^2*a4^6*a3^3*a2*a1^6 - 8*a6^6*a5*a3^4*a2*a1^6 + 2*a6^5*a5^2*a3^4*a2*a1^6 - 28*a6^4*a5^3*a3^4*a2*a1^6 - 28*a6^3*a5^4*a3^4*a2*a1^6 + 2*a6^2*a5^5*a3^4*a2*a1^6 - 8*a6*a5^6*a3^4*a2*a1^6 - 8*a6^6*a4*a3^4*a2*a1^6 + 32*a6^3*a5^3*a4*a3^4*a2*a1^6 - 8*a5^6*a4*a3^4*a2*a1^6 + 2*a6^5*a4^2*a3^4*a2*a1^6 + 36*a6^3*a5^2*a4^2*a3^4*a2*a1^6 + 36*a6^2*a5^3*a4^2*a3^4*a2*a1^6 + 2*a5^5*a4^2*a3^4*a2*a1^6 - 28*a6^4*a4^3*a3^4*a2*a1^6 + 32*a6^3*a5*a4^3*a3^4*a2*a1^6 + 36*a6^2*a5^2*a4^3*a3^4*a2*a1^6 + 32*a6*a5^3*a4^3*a3^4*a2*a1^6 - 28*a5^4*a4^3*a3^4*a2*a1^6 - 28*a6^3*a4^4*a3^4*a2*a1^6 - 28*a5^3*a4^4*a3^4*a2*a1^6 + 2*a6^2*a4^5*a3^4*a2*a1^6 + 2*a5^2*a4^5*a3^4*a2*a1^6 - 8*a6*a4^6*a3^4*a2*a1^6 - 8*a5*a4^6*a3^4*a2*a1^6 + 8*a6^5*a5*a3^5*a2*a1^6 + 2*a6^4*a5^2*a3^5*a2*a1^6 + 40*a6^3*a5^3*a3^5*a2*a1^6 + 2*a6^2*a5^4*a3^5*a2*a1^6 + 8*a6*a5^5*a3^5*a2*a1^6 + 8*a6^5*a4*a3^5*a2*a1^6 - 48*a6^3*a5^2*a4*a3^5*a2*a1^6 - 48*a6^2*a5^3*a4*a3^5*a2*a1^6 + 8*a5^5*a4*a3^5*a2*a1^6 + 2*a6^4*a4^2*a3^5*a2*a1^6 - 48*a6^3*a5*a4^2*a3^5*a2*a1^6 + 108*a6^2*a5^2*a4^2*a3^5*a2*a1^6 - 48*a6*a5^3*a4^2*a3^5*a2*a1^6 + 2*a5^4*a4^2*a3^5*a2*a1^6 + 40*a6^3*a4^3*a3^5*a2*a1^6 - 48*a6^2*a5*a4^3*a3^5*a2*a1^6 - 48*a6*a5^2*a4^3*a3^5*a2*a1^6 + 40*a5^3*a4^3*a3^5*a2*a1^6 + 2*a6^2*a4^4*a3^5*a2*a1^6 + 2*a5^2*a4^4*a3^5*a2*a1^6 + 8*a6*a4^5*a3^5*a2*a1^6 + 8*a5*a4^5*a3^5*a2*a1^6 - 8*a6^4*a5*a3^6*a2*a1^6 - 4*a6^3*a5^2*a3^6*a2*a1^6 - 4*a6^2*a5^3*a3^6*a2*a1^6 - 8*a6*a5^4*a3^6*a2*a1^6 - 8*a6^4*a4*a3^6*a2*a1^6 + 48*a6^3*a5*a4*a3^6*a2*a1^6 - 24*a6^2*a5^2*a4*a3^6*a2*a1^6 + 48*a6*a5^3*a4*a3^6*a2*a1^6 - 8*a5^4*a4*a3^6*a2*a1^6 - 4*a6^3*a4^2*a3^6*a2*a1^6 - 24*a6^2*a5*a4^2*a3^6*a2*a1^6 - 24*a6*a5^2*a4^2*a3^6*a2*a1^6 - 4*a5^3*a4^2*a3^6*a2*a1^6 - 4*a6^2*a4^3*a3^6*a2*a1^6 + 48*a6*a5*a4^3*a3^6*a2*a1^6 - 4*a5^2*a4^3*a3^6*a2*a1^6 - 8*a6*a4^4*a3^6*a2*a1^6 - 8*a5*a4^4*a3^6*a2*a1^6 + 8*a6^6*a5^4*a2^2*a1^6 - 8*a6^5*a5^5*a2^2*a1^6 + 8*a6^4*a5^6*a2^2*a1^6 - 4*a6^6*a5^3*a4*a2^2*a1^6 + 2*a6^5*a5^4*a4*a2^2*a1^6 + 2*a6^4*a5^5*a4*a2^2*a1^6 - 4*a6^3*a5^6*a4*a2^2*a1^6 + 24*a6^6*a5^2*a4^2*a2^2*a1^6 - 28*a6^5*a5^3*a4^2*a2^2*a1^6 + 32*a6^4*a5^4*a4^2*a2^2*a1^6 - 28*a6^3*a5^5*a4^2*a2^2*a1^6 + 24*a6^2*a5^6*a4^2*a2^2*a1^6 - 4*a6^6*a5*a4^3*a2^2*a1^6 - 28*a6^5*a5^2*a4^3*a2^2*a1^6 - 4*a6^4*a5^3*a4^3*a2^2*a1^6 - 4*a6^3*a5^4*a4^3*a2^2*a1^6 - 28*a6^2*a5^5*a4^3*a2^2*a1^6 - 4*a6*a5^6*a4^3*a2^2*a1^6 + 8*a6^6*a4^4*a2^2*a1^6 + 2*a6^5*a5*a4^4*a2^2*a1^6 + 32*a6^4*a5^2*a4^4*a2^2*a1^6 - 4*a6^3*a5^3*a4^4*a2^2*a1^6 + 32*a6^2*a5^4*a4^4*a2^2*a1^6 + 2*a6*a5^5*a4^4*a2^2*a1^6 + 8*a5^6*a4^4*a2^2*a1^6 - 8*a6^5*a4^5*a2^2*a1^6 + 2*a6^4*a5*a4^5*a2^2*a1^6 - 28*a6^3*a5^2*a4^5*a2^2*a1^6 - 28*a6^2*a5^3*a4^5*a2^2*a1^6 + 2*a6*a5^4*a4^5*a2^2*a1^6 - 8*a5^5*a4^5*a2^2*a1^6 + 8*a6^4*a4^6*a2^2*a1^6 - 4*a6^3*a5*a4^6*a2^2*a1^6 + 24*a6^2*a5^2*a4^6*a2^2*a1^6 - 4*a6*a5^3*a4^6*a2^2*a1^6 + 8*a5^4*a4^6*a2^2*a1^6 - 4*a6^6*a5^3*a3*a2^2*a1^6 + 2*a6^5*a5^4*a3*a2^2*a1^6 + 2*a6^4*a5^5*a3*a2^2*a1^6 - 4*a6^3*a5^6*a3*a2^2*a1^6 - 24*a6^6*a5^2*a4*a3*a2^2*a1^6 - 48*a6^5*a5^3*a4*a3*a2^2*a1^6 - 48*a6^3*a5^5*a4*a3*a2^2*a1^6 - 24*a6^2*a5^6*a4*a3*a2^2*a1^6 - 24*a6^6*a5*a4^2*a3*a2^2*a1^6 + 108*a6^5*a5^2*a4^2*a3*a2^2*a1^6 + 36*a6^4*a5^3*a4^2*a3*a2^2*a1^6 + 36*a6^3*a5^4*a4^2*a3*a2^2*a1^6 + 108*a6^2*a5^5*a4^2*a3*a2^2*a1^6 - 24*a6*a5^6*a4^2*a3*a2^2*a1^6 - 4*a6^6*a4^3*a3*a2^2*a1^6 - 48*a6^5*a5*a4^3*a3*a2^2*a1^6 + 36*a6^4*a5^2*a4^3*a3*a2^2*a1^6 - 96*a6^3*a5^3*a4^3*a3*a2^2*a1^6 + 36*a6^2*a5^4*a4^3*a3*a2^2*a1^6 - 48*a6*a5^5*a4^3*a3*a2^2*a1^6 - 4*a5^6*a4^3*a3*a2^2*a1^6 + 2*a6^5*a4^4*a3*a2^2*a1^6 + 36*a6^3*a5^2*a4^4*a3*a2^2*a1^6 + 36*a6^2*a5^3*a4^4*a3*a2^2*a1^6 + 2*a5^5*a4^4*a3*a2^2*a1^6 + 2*a6^4*a4^5*a3*a2^2*a1^6 - 48*a6^3*a5*a4^5*a3*a2^2*a1^6 + 108*a6^2*a5^2*a4^5*a3*a2^2*a1^6 - 48*a6*a5^3*a4^5*a3*a2^2*a1^6 + 2*a5^4*a4^5*a3*a2^2*a1^6 - 4*a6^3*a4^6*a3*a2^2*a1^6 - 24*a6^2*a5*a4^6*a3*a2^2*a1^6 - 24*a6*a5^2*a4^6*a3*a2^2*a1^6 - 4*a5^3*a4^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*a3^2*a2^2*a1^6 - 28*a6^5*a5^3*a3^2*a2^2*a1^6 + 32*a6^4*a5^4*a3^2*a2^2*a1^6 - 28*a6^3*a5^5*a3^2*a2^2*a1^6 + 24*a6^2*a5^6*a3^2*a2^2*a1^6 - 24*a6^6*a5*a4*a3^2*a2^2*a1^6 + 108*a6^5*a5^2*a4*a3^2*a2^2*a1^6 + 36*a6^4*a5^3*a4*a3^2*a2^2*a1^6 + 36*a6^3*a5^4*a4*a3^2*a2^2*a1^6 + 108*a6^2*a5^5*a4*a3^2*a2^2*a1^6 - 24*a6*a5^6*a4*a3^2*a2^2*a1^6 + 24*a6^6*a4^2*a3^2*a2^2*a1^6 + 108*a6^5*a5*a4^2*a3^2*a2^2*a1^6 - 432*a6^4*a5^2*a4^2*a3^2*a2^2*a1^6 + 144*a6^3*a5^3*a4^2*a3^2*a2^2*a1^6 - 432*a6^2*a5^4*a4^2*a3^2*a2^2*a1^6 + 108*a6*a5^5*a4^2*a3^2*a2^2*a1^6 + 24*a5^6*a4^2*a3^2*a2^2*a1^6 - 28*a6^5*a4^3*a3^2*a2^2*a1^6 + 36*a6^4*a5*a4^3*a3^2*a2^2*a1^6 + 144*a6^3*a5^2*a4^3*a3^2*a2^2*a1^6 + 144*a6^2*a5^3*a4^3*a3^2*a2^2*a1^6 + 36*a6*a5^4*a4^3*a3^2*a2^2*a1^6 - 28*a5^5*a4^3*a3^2*a2^2*a1^6 + 32*a6^4*a4^4*a3^2*a2^2*a1^6 + 36*a6^3*a5*a4^4*a3^2*a2^2*a1^6 - 432*a6^2*a5^2*a4^4*a3^2*a2^2*a1^6 + 36*a6*a5^3*a4^4*a3^2*a2^2*a1^6 + 32*a5^4*a4^4*a3^2*a2^2*a1^6 - 28*a6^3*a4^5*a3^2*a2^2*a1^6 + 108*a6^2*a5*a4^5*a3^2*a2^2*a1^6 + 108*a6*a5^2*a4^5*a3^2*a2^2*a1^6 - 28*a5^3*a4^5*a3^2*a2^2*a1^6 + 24*a6^2*a4^6*a3^2*a2^2*a1^6 - 24*a6*a5*a4^6*a3^2*a2^2*a1^6 + 24*a5^2*a4^6*a3^2*a2^2*a1^6 - 4*a6^6*a5*a3^3*a2^2*a1^6 - 28*a6^5*a5^2*a3^3*a2^2*a1^6 - 4*a6^4*a5^3*a3^3*a2^2*a1^6 - 4*a6^3*a5^4*a3^3*a2^2*a1^6 - 28*a6^2*a5^5*a3^3*a2^2*a1^6 - 4*a6*a5^6*a3^3*a2^2*a1^6 - 4*a6^6*a4*a3^3*a2^2*a1^6 - 48*a6^5*a5*a4*a3^3*a2^2*a1^6 + 36*a6^4*a5^2*a4*a3^3*a2^2*a1^6 - 96*a6^3*a5^3*a4*a3^3*a2^2*a1^6 + 36*a6^2*a5^4*a4*a3^3*a2^2*a1^6 - 48*a6*a5^5*a4*a3^3*a2^2*a1^6 - 4*a5^6*a4*a3^3*a2^2*a1^6 - 28*a6^5*a4^2*a3^3*a2^2*a1^6 + 36*a6^4*a5*a4^2*a3^3*a2^2*a1^6 + 144*a6^3*a5^2*a4^2*a3^3*a2^2*a1^6 + 144*a6^2*a5^3*a4^2*a3^3*a2^2*a1^6 + 36*a6*a5^4*a4^2*a3^3*a2^2*a1^6 - 28*a5^5*a4^2*a3^3*a2^2*a1^6 - 4*a6^4*a4^3*a3^3*a2^2*a1^6 - 96*a6^3*a5*a4^3*a3^3*a2^2*a1^6 + 144*a6^2*a5^2*a4^3*a3^3*a2^2*a1^6 - 96*a6*a5^3*a4^3*a3^3*a2^2*a1^6 - 4*a5^4*a4^3*a3^3*a2^2*a1^6 - 4*a6^3*a4^4*a3^3*a2^2*a1^6 + 36*a6^2*a5*a4^4*a3^3*a2^2*a1^6 + 36*a6*a5^2*a4^4*a3^3*a2^2*a1^6 - 4*a5^3*a4^4*a3^3*a2^2*a1^6 - 28*a6^2*a4^5*a3^3*a2^2*a1^6 - 48*a6*a5*a4^5*a3^3*a2^2*a1^6 - 28*a5^2*a4^5*a3^3*a2^2*a1^6 - 4*a6*a4^6*a3^3*a2^2*a1^6 - 4*a5*a4^6*a3^3*a2^2*a1^6 + 8*a6^6*a3^4*a2^2*a1^6 + 2*a6^5*a5*a3^4*a2^2*a1^6 + 32*a6^4*a5^2*a3^4*a2^2*a1^6 - 4*a6^3*a5^3*a3^4*a2^2*a1^6 + 32*a6^2*a5^4*a3^4*a2^2*a1^6 + 2*a6*a5^5*a3^4*a2^2*a1^6 + 8*a5^6*a3^4*a2^2*a1^6 + 2*a6^5*a4*a3^4*a2^2*a1^6 + 36*a6^3*a5^2*a4*a3^4*a2^2*a1^6 + 36*a6^2*a5^3*a4*a3^4*a2^2*a1^6 + 2*a5^5*a4*a3^4*a2^2*a1^6 + 32*a6^4*a4^2*a3^4*a2^2*a1^6 + 36*a6^3*a5*a4^2*a3^4*a2^2*a1^6 - 432*a6^2*a5^2*a4^2*a3^4*a2^2*a1^6 + 36*a6*a5^3*a4^2*a3^4*a2^2*a1^6 + 32*a5^4*a4^2*a3^4*a2^2*a1^6 - 4*a6^3*a4^3*a3^4*a2^2*a1^6 + 36*a6^2*a5*a4^3*a3^4*a2^2*a1^6 + 36*a6*a5^2*a4^3*a3^4*a2^2*a1^6 - 4*a5^3*a4^3*a3^4*a2^2*a1^6 + 32*a6^2*a4^4*a3^4*a2^2*a1^6 + 32*a5^2*a4^4*a3^4*a2^2*a1^6 + 2*a6*a4^5*a3^4*a2^2*a1^6 + 2*a5*a4^5*a3^4*a2^2*a1^6 + 8*a4^6*a3^4*a2^2*a1^6 - 8*a6^5*a3^5*a2^2*a1^6 + 2*a6^4*a5*a3^5*a2^2*a1^6 - 28*a6^3*a5^2*a3^5*a2^2*a1^6 - 28*a6^2*a5^3*a3^5*a2^2*a1^6 + 2*a6*a5^4*a3^5*a2^2*a1^6 - 8*a5^5*a3^5*a2^2*a1^6 + 2*a6^4*a4*a3^5*a2^2*a1^6 - 48*a6^3*a5*a4*a3^5*a2^2*a1^6 + 108*a6^2*a5^2*a4*a3^5*a2^2*a1^6 - 48*a6*a5^3*a4*a3^5*a2^2*a1^6 + 2*a5^4*a4*a3^5*a2^2*a1^6 - 28*a6^3*a4^2*a3^5*a2^2*a1^6 + 108*a6^2*a5*a4^2*a3^5*a2^2*a1^6 + 108*a6*a5^2*a4^2*a3^5*a2^2*a1^6 - 28*a5^3*a4^2*a3^5*a2^2*a1^6 - 28*a6^2*a4^3*a3^5*a2^2*a1^6 - 48*a6*a5*a4^3*a3^5*a2^2*a1^6 - 28*a5^2*a4^3*a3^5*a2^2*a1^6 + 2*a6*a4^4*a3^5*a2^2*a1^6 + 2*a5*a4^4*a3^5*a2^2*a1^6 - 8*a4^5*a3^5*a2^2*a1^6 + 8*a6^4*a3^6*a2^2*a1^6 - 4*a6^3*a5*a3^6*a2^2*a1^6 + 24*a6^2*a5^2*a3^6*a2^2*a1^6 - 4*a6*a5^3*a3^6*a2^2*a1^6 + 8*a5^4*a3^6*a2^2*a1^6 - 4*a6^3*a4*a3^6*a2^2*a1^6 - 24*a6^2*a5*a4*a3^6*a2^2*a1^6 - 24*a6*a5^2*a4*a3^6*a2^2*a1^6 - 4*a5^3*a4*a3^6*a2^2*a1^6 + 24*a6^2*a4^2*a3^6*a2^2*a1^6 - 24*a6*a5*a4^2*a3^6*a2^2*a1^6 + 24*a5^2*a4^2*a3^6*a2^2*a1^6 - 4*a6*a4^3*a3^6*a2^2*a1^6 - 4*a5*a4^3*a3^6*a2^2*a1^6 + 8*a4^4*a3^6*a2^2*a1^6 - 8*a6^6*a5^3*a2^3*a1^6 - 4*a6^5*a5^4*a2^3*a1^6 - 4*a6^4*a5^5*a2^3*a1^6 - 8*a6^3*a5^6*a2^3*a1^6 - 4*a6^6*a5^2*a4*a2^3*a1^6 + 40*a6^5*a5^3*a4*a2^3*a1^6 - 28*a6^4*a5^4*a4*a2^3*a1^6 + 40*a6^3*a5^5*a4*a2^3*a1^6 - 4*a6^2*a5^6*a4*a2^3*a1^6 - 4*a6^6*a5*a4^2*a2^3*a1^6 - 28*a6^5*a5^2*a4^2*a2^3*a1^6 - 4*a6^4*a5^3*a4^2*a2^3*a1^6 - 4*a6^3*a5^4*a4^2*a2^3*a1^6 - 28*a6^2*a5^5*a4^2*a2^3*a1^6 - 4*a6*a5^6*a4^2*a2^3*a1^6 - 8*a6^6*a4^3*a2^3*a1^6 + 40*a6^5*a5*a4^3*a2^3*a1^6 - 4*a6^4*a5^2*a4^3*a2^3*a1^6 + 48*a6^3*a5^3*a4^3*a2^3*a1^6 - 4*a6^2*a5^4*a4^3*a2^3*a1^6 + 40*a6*a5^5*a4^3*a2^3*a1^6 - 8*a5^6*a4^3*a2^3*a1^6 - 4*a6^5*a4^4*a2^3*a1^6 - 28*a6^4*a5*a4^4*a2^3*a1^6 - 4*a6^3*a5^2*a4^4*a2^3*a1^6 - 4*a6^2*a5^3*a4^4*a2^3*a1^6 - 28*a6*a5^4*a4^4*a2^3*a1^6 - 4*a5^5*a4^4*a2^3*a1^6 - 4*a6^4*a4^5*a2^3*a1^6 + 40*a6^3*a5*a4^5*a2^3*a1^6 - 28*a6^2*a5^2*a4^5*a2^3*a1^6 + 40*a6*a5^3*a4^5*a2^3*a1^6 - 4*a5^4*a4^5*a2^3*a1^6 - 8*a6^3*a4^6*a2^3*a1^6 - 4*a6^2*a5*a4^6*a2^3*a1^6 - 4*a6*a5^2*a4^6*a2^3*a1^6 - 8*a5^3*a4^6*a2^3*a1^6 - 4*a6^6*a5^2*a3*a2^3*a1^6 + 40*a6^5*a5^3*a3*a2^3*a1^6 - 28*a6^4*a5^4*a3*a2^3*a1^6 + 40*a6^3*a5^5*a3*a2^3*a1^6 - 4*a6^2*a5^6*a3*a2^3*a1^6 + 48*a6^6*a5*a4*a3*a2^3*a1^6 - 48*a6^5*a5^2*a4*a3*a2^3*a1^6 + 32*a6^4*a5^3*a4*a3*a2^3*a1^6 + 32*a6^3*a5^4*a4*a3*a2^3*a1^6 - 48*a6^2*a5^5*a4*a3*a2^3*a1^6 + 48*a6*a5^6*a4*a3*a2^3*a1^6 - 4*a6^6*a4^2*a3*a2^3*a1^6 - 48*a6^5*a5*a4^2*a3*a2^3*a1^6 + 36*a6^4*a5^2*a4^2*a3*a2^3*a1^6 - 96*a6^3*a5^3*a4^2*a3*a2^3*a1^6 + 36*a6^2*a5^4*a4^2*a3*a2^3*a1^6 - 48*a6*a5^5*a4^2*a3*a2^3*a1^6 - 4*a5^6*a4^2*a3*a2^3*a1^6 + 40*a6^5*a4^3*a3*a2^3*a1^6 + 32*a6^4*a5*a4^3*a3*a2^3*a1^6 - 96*a6^3*a5^2*a4^3*a3*a2^3*a1^6 - 96*a6^2*a5^3*a4^3*a3*a2^3*a1^6 + 32*a6*a5^4*a4^3*a3*a2^3*a1^6 + 40*a5^5*a4^3*a3*a2^3*a1^6 - 28*a6^4*a4^4*a3*a2^3*a1^6 + 32*a6^3*a5*a4^4*a3*a2^3*a1^6 + 36*a6^2*a5^2*a4^4*a3*a2^3*a1^6 + 32*a6*a5^3*a4^4*a3*a2^3*a1^6 - 28*a5^4*a4^4*a3*a2^3*a1^6 + 40*a6^3*a4^5*a3*a2^3*a1^6 - 48*a6^2*a5*a4^5*a3*a2^3*a1^6 - 48*a6*a5^2*a4^5*a3*a2^3*a1^6 + 40*a5^3*a4^5*a3*a2^3*a1^6 - 4*a6^2*a4^6*a3*a2^3*a1^6 + 48*a6*a5*a4^6*a3*a2^3*a1^6 - 4*a5^2*a4^6*a3*a2^3*a1^6 - 4*a6^6*a5*a3^2*a2^3*a1^6 - 28*a6^5*a5^2*a3^2*a2^3*a1^6 - 4*a6^4*a5^3*a3^2*a2^3*a1^6 - 4*a6^3*a5^4*a3^2*a2^3*a1^6 - 28*a6^2*a5^5*a3^2*a2^3*a1^6 - 4*a6*a5^6*a3^2*a2^3*a1^6 - 4*a6^6*a4*a3^2*a2^3*a1^6 - 48*a6^5*a5*a4*a3^2*a2^3*a1^6 + 36*a6^4*a5^2*a4*a3^2*a2^3*a1^6 - 96*a6^3*a5^3*a4*a3^2*a2^3*a1^6 + 36*a6^2*a5^4*a4*a3^2*a2^3*a1^6 - 48*a6*a5^5*a4*a3^2*a2^3*a1^6 - 4*a5^6*a4*a3^2*a2^3*a1^6 - 28*a6^5*a4^2*a3^2*a2^3*a1^6 + 36*a6^4*a5*a4^2*a3^2*a2^3*a1^6 + 144*a6^3*a5^2*a4^2*a3^2*a2^3*a1^6 + 144*a6^2*a5^3*a4^2*a3^2*a2^3*a1^6 + 36*a6*a5^4*a4^2*a3^2*a2^3*a1^6 - 28*a5^5*a4^2*a3^2*a2^3*a1^6 - 4*a6^4*a4^3*a3^2*a2^3*a1^6 - 96*a6^3*a5*a4^3*a3^2*a2^3*a1^6 + 144*a6^2*a5^2*a4^3*a3^2*a2^3*a1^6 - 96*a6*a5^3*a4^3*a3^2*a2^3*a1^6 - 4*a5^4*a4^3*a3^2*a2^3*a1^6 - 4*a6^3*a4^4*a3^2*a2^3*a1^6 + 36*a6^2*a5*a4^4*a3^2*a2^3*a1^6 + 36*a6*a5^2*a4^4*a3^2*a2^3*a1^6 - 4*a5^3*a4^4*a3^2*a2^3*a1^6 - 28*a6^2*a4^5*a3^2*a2^3*a1^6 - 48*a6*a5*a4^5*a3^2*a2^3*a1^6 - 28*a5^2*a4^5*a3^2*a2^3*a1^6 - 4*a6*a4^6*a3^2*a2^3*a1^6 - 4*a5*a4^6*a3^2*a2^3*a1^6 - 8*a6^6*a3^3*a2^3*a1^6 + 40*a6^5*a5*a3^3*a2^3*a1^6 - 4*a6^4*a5^2*a3^3*a2^3*a1^6 + 48*a6^3*a5^3*a3^3*a2^3*a1^6 - 4*a6^2*a5^4*a3^3*a2^3*a1^6 + 40*a6*a5^5*a3^3*a2^3*a1^6 - 8*a5^6*a3^3*a2^3*a1^6 + 40*a6^5*a4*a3^3*a2^3*a1^6 + 32*a6^4*a5*a4*a3^3*a2^3*a1^6 - 96*a6^3*a5^2*a4*a3^3*a2^3*a1^6 - 96*a6^2*a5^3*a4*a3^3*a2^3*a1^6 + 32*a6*a5^4*a4*a3^3*a2^3*a1^6 + 40*a5^5*a4*a3^3*a2^3*a1^6 - 4*a6^4*a4^2*a3^3*a2^3*a1^6 - 96*a6^3*a5*a4^2*a3^3*a2^3*a1^6 + 144*a6^2*a5^2*a4^2*a3^3*a2^3*a1^6 - 96*a6*a5^3*a4^2*a3^3*a2^3*a1^6 - 4*a5^4*a4^2*a3^3*a2^3*a1^6 + 48*a6^3*a4^3*a3^3*a2^3*a1^6 - 96*a6^2*a5*a4^3*a3^3*a2^3*a1^6 - 96*a6*a5^2*a4^3*a3^3*a2^3*a1^6 + 48*a5^3*a4^3*a3^3*a2^3*a1^6 - 4*a6^2*a4^4*a3^3*a2^3*a1^6 + 32*a6*a5*a4^4*a3^3*a2^3*a1^6 - 4*a5^2*a4^4*a3^3*a2^3*a1^6 + 40*a6*a4^5*a3^3*a2^3*a1^6 + 40*a5*a4^5*a3^3*a2^3*a1^6 - 8*a4^6*a3^3*a2^3*a1^6 - 4*a6^5*a3^4*a2^3*a1^6 - 28*a6^4*a5*a3^4*a2^3*a1^6 - 4*a6^3*a5^2*a3^4*a2^3*a1^6 - 4*a6^2*a5^3*a3^4*a2^3*a1^6 - 28*a6*a5^4*a3^4*a2^3*a1^6 - 4*a5^5*a3^4*a2^3*a1^6 - 28*a6^4*a4*a3^4*a2^3*a1^6 + 32*a6^3*a5*a4*a3^4*a2^3*a1^6 + 36*a6^2*a5^2*a4*a3^4*a2^3*a1^6 + 32*a6*a5^3*a4*a3^4*a2^3*a1^6 - 28*a5^4*a4*a3^4*a2^3*a1^6 - 4*a6^3*a4^2*a3^4*a2^3*a1^6 + 36*a6^2*a5*a4^2*a3^4*a2^3*a1^6 + 36*a6*a5^2*a4^2*a3^4*a2^3*a1^6 - 4*a5^3*a4^2*a3^4*a2^3*a1^6 - 4*a6^2*a4^3*a3^4*a2^3*a1^6 + 32*a6*a5*a4^3*a3^4*a2^3*a1^6 - 4*a5^2*a4^3*a3^4*a2^3*a1^6 - 28*a6*a4^4*a3^4*a2^3*a1^6 - 28*a5*a4^4*a3^4*a2^3*a1^6 - 4*a4^5*a3^4*a2^3*a1^6 - 4*a6^4*a3^5*a2^3*a1^6 + 40*a6^3*a5*a3^5*a2^3*a1^6 - 28*a6^2*a5^2*a3^5*a2^3*a1^6 + 40*a6*a5^3*a3^5*a2^3*a1^6 - 4*a5^4*a3^5*a2^3*a1^6 + 40*a6^3*a4*a3^5*a2^3*a1^6 - 48*a6^2*a5*a4*a3^5*a2^3*a1^6 - 48*a6*a5^2*a4*a3^5*a2^3*a1^6 + 40*a5^3*a4*a3^5*a2^3*a1^6 - 28*a6^2*a4^2*a3^5*a2^3*a1^6 - 48*a6*a5*a4^2*a3^5*a2^3*a1^6 - 28*a5^2*a4^2*a3^5*a2^3*a1^6 + 40*a6*a4^3*a3^5*a2^3*a1^6 + 40*a5*a4^3*a3^5*a2^3*a1^6 - 4*a4^4*a3^5*a2^3*a1^6 - 8*a6^3*a3^6*a2^3*a1^6 - 4*a6^2*a5*a3^6*a2^3*a1^6 - 4*a6*a5^2*a3^6*a2^3*a1^6 - 8*a5^3*a3^6*a2^3*a1^6 - 4*a6^2*a4*a3^6*a2^3*a1^6 + 48*a6*a5*a4*a3^6*a2^3*a1^6 - 4*a5^2*a4*a3^6*a2^3*a1^6 - 4*a6*a4^2*a3^6*a2^3*a1^6 - 4*a5*a4^2*a3^6*a2^3*a1^6 - 8*a4^3*a3^6*a2^3*a1^6 + 8*a6^6*a5^2*a2^4*a1^6 - 4*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 4*a6^3*a5^5*a2^4*a1^6 + 8*a6^2*a5^6*a2^4*a1^6 - 8*a6^6*a5*a4*a2^4*a1^6 + 2*a6^5*a5^2*a4*a2^4*a1^6 - 28*a6^4*a5^3*a4*a2^4*a1^6 - 28*a6^3*a5^4*a4*a2^4*a1^6 + 2*a6^2*a5^5*a4*a2^4*a1^6 - 8*a6*a5^6*a4*a2^4*a1^6 + 8*a6^6*a4^2*a2^4*a1^6 + 2*a6^5*a5*a4^2*a2^4*a1^6 + 32*a6^4*a5^2*a4^2*a2^4*a1^6 - 4*a6^3*a5^3*a4^2*a2^4*a1^6 + 32*a6^2*a5^4*a4^2*a2^4*a1^6 + 2*a6*a5^5*a4^2*a2^4*a1^6 + 8*a5^6*a4^2*a2^4*a1^6 - 4*a6^5*a4^3*a2^4*a1^6 - 28*a6^4*a5*a4^3*a2^4*a1^6 - 4*a6^3*a5^2*a4^3*a2^4*a1^6 - 4*a6^2*a5^3*a4^3*a2^4*a1^6 - 28*a6*a5^4*a4^3*a2^4*a1^6 - 4*a5^5*a4^3*a2^4*a1^6 + 24*a6^4*a4^4*a2^4*a1^6 - 28*a6^3*a5*a4^4*a2^4*a1^6 + 32*a6^2*a5^2*a4^4*a2^4*a1^6 - 28*a6*a5^3*a4^4*a2^4*a1^6 + 24*a5^4*a4^4*a2^4*a1^6 - 4*a6^3*a4^5*a2^4*a1^6 + 2*a6^2*a5*a4^5*a2^4*a1^6 + 2*a6*a5^2*a4^5*a2^4*a1^6 - 4*a5^3*a4^5*a2^4*a1^6 + 8*a6^2*a4^6*a2^4*a1^6 - 8*a6*a5*a4^6*a2^4*a1^6 + 8*a5^2*a4^6*a2^4*a1^6 - 8*a6^6*a5*a3*a2^4*a1^6 + 2*a6^5*a5^2*a3*a2^4*a1^6 - 28*a6^4*a5^3*a3*a2^4*a1^6 - 28*a6^3*a5^4*a3*a2^4*a1^6 + 2*a6^2*a5^5*a3*a2^4*a1^6 - 8*a6*a5^6*a3*a2^4*a1^6 - 8*a6^6*a4*a3*a2^4*a1^6 + 32*a6^3*a5^3*a4*a3*a2^4*a1^6 - 8*a5^6*a4*a3*a2^4*a1^6 + 2*a6^5*a4^2*a3*a2^4*a1^6 + 36*a6^3*a5^2*a4^2*a3*a2^4*a1^6 + 36*a6^2*a5^3*a4^2*a3*a2^4*a1^6 + 2*a5^5*a4^2*a3*a2^4*a1^6 - 28*a6^4*a4^3*a3*a2^4*a1^6 + 32*a6^3*a5*a4^3*a3*a2^4*a1^6 + 36*a6^2*a5^2*a4^3*a3*a2^4*a1^6 + 32*a6*a5^3*a4^3*a3*a2^4*a1^6 - 28*a5^4*a4^3*a3*a2^4*a1^6 - 28*a6^3*a4^4*a3*a2^4*a1^6 - 28*a5^3*a4^4*a3*a2^4*a1^6 + 2*a6^2*a4^5*a3*a2^4*a1^6 + 2*a5^2*a4^5*a3*a2^4*a1^6 - 8*a6*a4^6*a3*a2^4*a1^6 - 8*a5*a4^6*a3*a2^4*a1^6 + 8*a6^6*a3^2*a2^4*a1^6 + 2*a6^5*a5*a3^2*a2^4*a1^6 + 32*a6^4*a5^2*a3^2*a2^4*a1^6 - 4*a6^3*a5^3*a3^2*a2^4*a1^6 + 32*a6^2*a5^4*a3^2*a2^4*a1^6 + 2*a6*a5^5*a3^2*a2^4*a1^6 + 8*a5^6*a3^2*a2^4*a1^6 + 2*a6^5*a4*a3^2*a2^4*a1^6 + 36*a6^3*a5^2*a4*a3^2*a2^4*a1^6 + 36*a6^2*a5^3*a4*a3^2*a2^4*a1^6 + 2*a5^5*a4*a3^2*a2^4*a1^6 + 32*a6^4*a4^2*a3^2*a2^4*a1^6 + 36*a6^3*a5*a4^2*a3^2*a2^4*a1^6 - 432*a6^2*a5^2*a4^2*a3^2*a2^4*a1^6 + 36*a6*a5^3*a4^2*a3^2*a2^4*a1^6 + 32*a5^4*a4^2*a3^2*a2^4*a1^6 - 4*a6^3*a4^3*a3^2*a2^4*a1^6 + 36*a6^2*a5*a4^3*a3^2*a2^4*a1^6 + 36*a6*a5^2*a4^3*a3^2*a2^4*a1^6 - 4*a5^3*a4^3*a3^2*a2^4*a1^6 + 32*a6^2*a4^4*a3^2*a2^4*a1^6 + 32*a5^2*a4^4*a3^2*a2^4*a1^6 + 2*a6*a4^5*a3^2*a2^4*a1^6 + 2*a5*a4^5*a3^2*a2^4*a1^6 + 8*a4^6*a3^2*a2^4*a1^6 - 4*a6^5*a3^3*a2^4*a1^6 - 28*a6^4*a5*a3^3*a2^4*a1^6 - 4*a6^3*a5^2*a3^3*a2^4*a1^6 - 4*a6^2*a5^3*a3^3*a2^4*a1^6 - 28*a6*a5^4*a3^3*a2^4*a1^6 - 4*a5^5*a3^3*a2^4*a1^6 - 28*a6^4*a4*a3^3*a2^4*a1^6 + 32*a6^3*a5*a4*a3^3*a2^4*a1^6 + 36*a6^2*a5^2*a4*a3^3*a2^4*a1^6 + 32*a6*a5^3*a4*a3^3*a2^4*a1^6 - 28*a5^4*a4*a3^3*a2^4*a1^6 - 4*a6^3*a4^2*a3^3*a2^4*a1^6 + 36*a6^2*a5*a4^2*a3^3*a2^4*a1^6 + 36*a6*a5^2*a4^2*a3^3*a2^4*a1^6 - 4*a5^3*a4^2*a3^3*a2^4*a1^6 - 4*a6^2*a4^3*a3^3*a2^4*a1^6 + 32*a6*a5*a4^3*a3^3*a2^4*a1^6 - 4*a5^2*a4^3*a3^3*a2^4*a1^6 - 28*a6*a4^4*a3^3*a2^4*a1^6 - 28*a5*a4^4*a3^3*a2^4*a1^6 - 4*a4^5*a3^3*a2^4*a1^6 + 24*a6^4*a3^4*a2^4*a1^6 - 28*a6^3*a5*a3^4*a2^4*a1^6 + 32*a6^2*a5^2*a3^4*a2^4*a1^6 - 28*a6*a5^3*a3^4*a2^4*a1^6 + 24*a5^4*a3^4*a2^4*a1^6 - 28*a6^3*a4*a3^4*a2^4*a1^6 - 28*a5^3*a4*a3^4*a2^4*a1^6 + 32*a6^2*a4^2*a3^4*a2^4*a1^6 + 32*a5^2*a4^2*a3^4*a2^4*a1^6 - 28*a6*a4^3*a3^4*a2^4*a1^6 - 28*a5*a4^3*a3^4*a2^4*a1^6 + 24*a4^4*a3^4*a2^4*a1^6 - 4*a6^3*a3^5*a2^4*a1^6 + 2*a6^2*a5*a3^5*a2^4*a1^6 + 2*a6*a5^2*a3^5*a2^4*a1^6 - 4*a5^3*a3^5*a2^4*a1^6 + 2*a6^2*a4*a3^5*a2^4*a1^6 + 2*a5^2*a4*a3^5*a2^4*a1^6 + 2*a6*a4^2*a3^5*a2^4*a1^6 + 2*a5*a4^2*a3^5*a2^4*a1^6 - 4*a4^3*a3^5*a2^4*a1^6 + 8*a6^2*a3^6*a2^4*a1^6 - 8*a6*a5*a3^6*a2^4*a1^6 + 8*a5^2*a3^6*a2^4*a1^6 - 8*a6*a4*a3^6*a2^4*a1^6 - 8*a5*a4*a3^6*a2^4*a1^6 + 8*a4^2*a3^6*a2^4*a1^6 - 8*a6^5*a5^2*a2^5*a1^6 - 4*a6^4*a5^3*a2^5*a1^6 - 4*a6^3*a5^4*a2^5*a1^6 - 8*a6^2*a5^5*a2^5*a1^6 + 8*a6^5*a5*a4*a2^5*a1^6 + 2*a6^4*a5^2*a4*a2^5*a1^6 + 40*a6^3*a5^3*a4*a2^5*a1^6 + 2*a6^2*a5^4*a4*a2^5*a1^6 + 8*a6*a5^5*a4*a2^5*a1^6 - 8*a6^5*a4^2*a2^5*a1^6 + 2*a6^4*a5*a4^2*a2^5*a1^6 - 28*a6^3*a5^2*a4^2*a2^5*a1^6 - 28*a6^2*a5^3*a4^2*a2^5*a1^6 + 2*a6*a5^4*a4^2*a2^5*a1^6 - 8*a5^5*a4^2*a2^5*a1^6 - 4*a6^4*a4^3*a2^5*a1^6 + 40*a6^3*a5*a4^3*a2^5*a1^6 - 28*a6^2*a5^2*a4^3*a2^5*a1^6 + 40*a6*a5^3*a4^3*a2^5*a1^6 - 4*a5^4*a4^3*a2^5*a1^6 - 4*a6^3*a4^4*a2^5*a1^6 + 2*a6^2*a5*a4^4*a2^5*a1^6 + 2*a6*a5^2*a4^4*a2^5*a1^6 - 4*a5^3*a4^4*a2^5*a1^6 - 8*a6^2*a4^5*a2^5*a1^6 + 8*a6*a5*a4^5*a2^5*a1^6 - 8*a5^2*a4^5*a2^5*a1^6 + 8*a6^5*a5*a3*a2^5*a1^6 + 2*a6^4*a5^2*a3*a2^5*a1^6 + 40*a6^3*a5^3*a3*a2^5*a1^6 + 2*a6^2*a5^4*a3*a2^5*a1^6 + 8*a6*a5^5*a3*a2^5*a1^6 + 8*a6^5*a4*a3*a2^5*a1^6 - 48*a6^3*a5^2*a4*a3*a2^5*a1^6 - 48*a6^2*a5^3*a4*a3*a2^5*a1^6 + 8*a5^5*a4*a3*a2^5*a1^6 + 2*a6^4*a4^2*a3*a2^5*a1^6 - 48*a6^3*a5*a4^2*a3*a2^5*a1^6 + 108*a6^2*a5^2*a4^2*a3*a2^5*a1^6 - 48*a6*a5^3*a4^2*a3*a2^5*a1^6 + 2*a5^4*a4^2*a3*a2^5*a1^6 + 40*a6^3*a4^3*a3*a2^5*a1^6 - 48*a6^2*a5*a4^3*a3*a2^5*a1^6 - 48*a6*a5^2*a4^3*a3*a2^5*a1^6 + 40*a5^3*a4^3*a3*a2^5*a1^6 + 2*a6^2*a4^4*a3*a2^5*a1^6 + 2*a5^2*a4^4*a3*a2^5*a1^6 + 8*a6*a4^5*a3*a2^5*a1^6 + 8*a5*a4^5*a3*a2^5*a1^6 - 8*a6^5*a3^2*a2^5*a1^6 + 2*a6^4*a5*a3^2*a2^5*a1^6 - 28*a6^3*a5^2*a3^2*a2^5*a1^6 - 28*a6^2*a5^3*a3^2*a2^5*a1^6 + 2*a6*a5^4*a3^2*a2^5*a1^6 - 8*a5^5*a3^2*a2^5*a1^6 + 2*a6^4*a4*a3^2*a2^5*a1^6 - 48*a6^3*a5*a4*a3^2*a2^5*a1^6 + 108*a6^2*a5^2*a4*a3^2*a2^5*a1^6 - 48*a6*a5^3*a4*a3^2*a2^5*a1^6 + 2*a5^4*a4*a3^2*a2^5*a1^6 - 28*a6^3*a4^2*a3^2*a2^5*a1^6 + 108*a6^2*a5*a4^2*a3^2*a2^5*a1^6 + 108*a6*a5^2*a4^2*a3^2*a2^5*a1^6 - 28*a5^3*a4^2*a3^2*a2^5*a1^6 - 28*a6^2*a4^3*a3^2*a2^5*a1^6 - 48*a6*a5*a4^3*a3^2*a2^5*a1^6 - 28*a5^2*a4^3*a3^2*a2^5*a1^6 + 2*a6*a4^4*a3^2*a2^5*a1^6 + 2*a5*a4^4*a3^2*a2^5*a1^6 - 8*a4^5*a3^2*a2^5*a1^6 - 4*a6^4*a3^3*a2^5*a1^6 + 40*a6^3*a5*a3^3*a2^5*a1^6 - 28*a6^2*a5^2*a3^3*a2^5*a1^6 + 40*a6*a5^3*a3^3*a2^5*a1^6 - 4*a5^4*a3^3*a2^5*a1^6 + 40*a6^3*a4*a3^3*a2^5*a1^6 - 48*a6^2*a5*a4*a3^3*a2^5*a1^6 - 48*a6*a5^2*a4*a3^3*a2^5*a1^6 + 40*a5^3*a4*a3^3*a2^5*a1^6 - 28*a6^2*a4^2*a3^3*a2^5*a1^6 - 48*a6*a5*a4^2*a3^3*a2^5*a1^6 - 28*a5^2*a4^2*a3^3*a2^5*a1^6 + 40*a6*a4^3*a3^3*a2^5*a1^6 + 40*a5*a4^3*a3^3*a2^5*a1^6 - 4*a4^4*a3^3*a2^5*a1^6 - 4*a6^3*a3^4*a2^5*a1^6 + 2*a6^2*a5*a3^4*a2^5*a1^6 + 2*a6*a5^2*a3^4*a2^5*a1^6 - 4*a5^3*a3^4*a2^5*a1^6 + 2*a6^2*a4*a3^4*a2^5*a1^6 + 2*a5^2*a4*a3^4*a2^5*a1^6 + 2*a6*a4^2*a3^4*a2^5*a1^6 + 2*a5*a4^2*a3^4*a2^5*a1^6 - 4*a4^3*a3^4*a2^5*a1^6 - 8*a6^2*a3^5*a2^5*a1^6 + 8*a6*a5*a3^5*a2^5*a1^6 - 8*a5^2*a3^5*a2^5*a1^6 + 8*a6*a4*a3^5*a2^5*a1^6 + 8*a5*a4*a3^5*a2^5*a1^6 - 8*a4^2*a3^5*a2^5*a1^6 + 8*a6^4*a5^2*a2^6*a1^6 - 8*a6^3*a5^3*a2^6*a1^6 + 8*a6^2*a5^4*a2^6*a1^6 - 8*a6^4*a5*a4*a2^6*a1^6 - 4*a6^3*a5^2*a4*a2^6*a1^6 - 4*a6^2*a5^3*a4*a2^6*a1^6 - 8*a6*a5^4*a4*a2^6*a1^6 + 8*a6^4*a4^2*a2^6*a1^6 - 4*a6^3*a5*a4^2*a2^6*a1^6 + 24*a6^2*a5^2*a4^2*a2^6*a1^6 - 4*a6*a5^3*a4^2*a2^6*a1^6 + 8*a5^4*a4^2*a2^6*a1^6 - 8*a6^3*a4^3*a2^6*a1^6 - 4*a6^2*a5*a4^3*a2^6*a1^6 - 4*a6*a5^2*a4^3*a2^6*a1^6 - 8*a5^3*a4^3*a2^6*a1^6 + 8*a6^2*a4^4*a2^6*a1^6 - 8*a6*a5*a4^4*a2^6*a1^6 + 8*a5^2*a4^4*a2^6*a1^6 - 8*a6^4*a5*a3*a2^6*a1^6 - 4*a6^3*a5^2*a3*a2^6*a1^6 - 4*a6^2*a5^3*a3*a2^6*a1^6 - 8*a6*a5^4*a3*a2^6*a1^6 - 8*a6^4*a4*a3*a2^6*a1^6 + 48*a6^3*a5*a4*a3*a2^6*a1^6 - 24*a6^2*a5^2*a4*a3*a2^6*a1^6 + 48*a6*a5^3*a4*a3*a2^6*a1^6 - 8*a5^4*a4*a3*a2^6*a1^6 - 4*a6^3*a4^2*a3*a2^6*a1^6 - 24*a6^2*a5*a4^2*a3*a2^6*a1^6 - 24*a6*a5^2*a4^2*a3*a2^6*a1^6 - 4*a5^3*a4^2*a3*a2^6*a1^6 - 4*a6^2*a4^3*a3*a2^6*a1^6 + 48*a6*a5*a4^3*a3*a2^6*a1^6 - 4*a5^2*a4^3*a3*a2^6*a1^6 - 8*a6*a4^4*a3*a2^6*a1^6 - 8*a5*a4^4*a3*a2^6*a1^6 + 8*a6^4*a3^2*a2^6*a1^6 - 4*a6^3*a5*a3^2*a2^6*a1^6 + 24*a6^2*a5^2*a3^2*a2^6*a1^6 - 4*a6*a5^3*a3^2*a2^6*a1^6 + 8*a5^4*a3^2*a2^6*a1^6 - 4*a6^3*a4*a3^2*a2^6*a1^6 - 24*a6^2*a5*a4*a3^2*a2^6*a1^6 - 24*a6*a5^2*a4*a3^2*a2^6*a1^6 - 4*a5^3*a4*a3^2*a2^6*a1^6 + 24*a6^2*a4^2*a3^2*a2^6*a1^6 - 24*a6*a5*a4^2*a3^2*a2^6*a1^6 + 24*a5^2*a4^2*a3^2*a2^6*a1^6 - 4*a6*a4^3*a3^2*a2^6*a1^6 - 4*a5*a4^3*a3^2*a2^6*a1^6 + 8*a4^4*a3^2*a2^6*a1^6 - 8*a6^3*a3^3*a2^6*a1^6 - 4*a6^2*a5*a3^3*a2^6*a1^6 - 4*a6*a5^2*a3^3*a2^6*a1^6 - 8*a5^3*a3^3*a2^6*a1^6 - 4*a6^2*a4*a3^3*a2^6*a1^6 + 48*a6*a5*a4*a3^3*a2^6*a1^6 - 4*a5^2*a4*a3^3*a2^6*a1^6 - 4*a6*a4^2*a3^3*a2^6*a1^6 - 4*a5*a4^2*a3^3*a2^6*a1^6 - 8*a4^3*a3^3*a2^6*a1^6 + 8*a6^2*a3^4*a2^6*a1^6 - 8*a6*a5*a3^4*a2^6*a1^6 + 8*a5^2*a3^4*a2^6*a1^6 - 8*a6*a4*a3^4*a2^6*a1^6 - 8*a5*a4*a3^4*a2^6*a1^6 + 8*a4^2*a3^4*a2^6*a1^6;

-- polynomial Q3
Q3 = 8*a6^6*a5^6*a4^3*a3^3 - 12*a6^6*a5^5*a4^4*a3^3 - 12*a6^5*a5^6*a4^4*a3^3 - 12*a6^6*a5^4*a4^5*a3^3 + 48*a6^5*a5^5*a4^5*a3^3 - 12*a6^4*a5^6*a4^5*a3^3 + 8*a6^6*a5^3*a4^6*a3^3 - 12*a6^5*a5^4*a4^6*a3^3 - 12*a6^4*a5^5*a4^6*a3^3 + 8*a6^3*a5^6*a4^6*a3^3 - 12*a6^6*a5^5*a4^3*a3^4 - 12*a6^5*a5^6*a4^3*a3^4 + 48*a6^6*a5^4*a4^4*a3^4 - 24*a6^5*a5^5*a4^4*a3^4 + 48*a6^4*a5^6*a4^4*a3^4 - 12*a6^6*a5^3*a4^5*a3^4 - 24*a6^5*a5^4*a4^5*a3^4 - 24*a6^4*a5^5*a4^5*a3^4 - 12*a6^3*a5^6*a4^5*a3^4 - 12*a6^5*a5^3*a4^6*a3^4 + 48*a6^4*a5^4*a4^6*a3^4 - 12*a6^3*a5^5*a4^6*a3^4 - 12*a6^6*a5^4*a4^3*a3^5 + 48*a6^5*a5^5*a4^3*a3^5 - 12*a6^4*a5^6*a4^3*a3^5 - 12*a6^6*a5^3*a4^4*a3^5 - 24*a6^5*a5^4*a4^4*a3^5 - 24*a6^4*a5^5*a4^4*a3^5 - 12*a6^3*a5^6*a4^4*a3^5 + 48*a6^5*a5^3*a4^5*a3^5 - 24*a6^4*a5^4*a4^5*a3^5 + 48*a6^3*a5^5*a4^5*a3^5 - 12*a6^4*a5^3*a4^6*a3^5 - 12*a6^3*a5^4*a4^6*a3^5 + 8*a6^6*a5^3*a4^3*a3^6 - 12*a6^5*a5^4*a4^3*a3^6 - 12*a6^4*a5^5*a4^3*a3^6 + 8*a6^3*a5^6*a4^3*a3^6 - 12*a6^5*a5^3*a4^4*a3^6 + 48*a6^4*a5^4*a4^4*a3^6 - 12*a6^3*a5^5*a4^4*a3^6 - 12*a6^4*a5^3*a4^5*a3^6 - 12*a6^3*a5^4*a4^5*a3^6 + 8*a6^3*a5^3*a4^6*a3^6 - 12*a6^6*a5^6*a4^3*a3^2*a2 + 18*a6^6*a5^5*a4^4*a3^2*a2 + 18*a6^5*a5^6*a4^4*a3^2*a2 + 18*a6^6*a5^4*a4^5*a3^2*a2 - 72*a6^5*a5^5*a4^5*a3^2*a2 + 18*a6^4*a5^6*a4^5*a3^2*a2 - 12*a6^6*a5^3*a4^6*a3^2*a2 + 18*a6^5*a5^4*a4^6*a3^2*a2 + 18*a6^4*a5^5*a4^6*a3^2*a2 - 12*a6^3*a5^6*a4^6*a3^2*a2 - 12*a6^6*a5^6*a4^2*a3^3*a2 + 24*a6^6*a5^5*a4^3*a3^3*a2 + 24*a6^5*a5^6*a4^3*a3^3*a2 - 36*a6^6*a5^4*a4^4*a3^3*a2 - 36*a6^4*a5^6*a4^4*a3^3*a2 + 24*a6^6*a5^3*a4^5*a3^3*a2 + 24*a6^3*a5^6*a4^5*a3^3*a2 - 12*a6^6*a5^2*a4^6*a3^3*a2 + 24*a6^5*a5^3*a4^6*a3^3*a2 - 36*a6^4*a5^4*a4^6*a3^3*a2 + 24*a6^3*a5^5*a4^6*a3^3*a2 - 12*a6^2*a5^6*a4^6*a3^3*a2 + 18*a6^6*a5^5*a4^2*a3^4*a2 + 18*a6^5*a5^6*a4^2*a3^4*a2 - 36*a6^6*a5^4*a4^3*a3^4*a2 - 36*a6^4*a5^6*a4^3*a3^4*a2 - 36*a6^6*a5^3*a4^4*a3^4*a2 + 36*a6^5*a5^4*a4^4*a3^4*a2 + 36*a6^4*a5^5*a4^4*a3^4*a2 - 36*a6^3*a5^6*a4^4*a3^4*a2 + 18*a6^6*a5^2*a4^5*a3^4*a2 + 36*a6^4*a5^4*a4^5*a3^4*a2 + 18*a6^2*a5^6*a4^5*a3^4*a2 + 18*a6^5*a5^2*a4^6*a3^4*a2 - 36*a6^4*a5^3*a4^6*a3^4*a2 - 36*a6^3*a5^4*a4^6*a3^4*a2 + 18*a6^2*a5^5*a4^6*a3^4*a2 + 18*a6^6*a5^4*a4^2*a3^5*a2 - 72*a6^5*a5^5*a4^2*a3^5*a2 + 18*a6^4*a5^6*a4^2*a3^5*a2 + 24*a6^6*a5^3*a4^3*a3^5*a2 + 24*a6^3*a5^6*a4^3*a3^5*a2 + 18*a6^6*a5^2*a4^4*a3^5*a2 + 36*a6^4*a5^4*a4^4*a3^5*a2 + 18*a6^2*a5^6*a4^4*a3^5*a2 - 72*a6^5*a5^2*a4^5*a3^5*a2 - 72*a6^2*a5^5*a4^5*a3^5*a2 + 18*a6^4*a5^2*a4^6*a3^5*a2 + 24*a6^3*a5^3*a4^6*a3^5*a2 + 18*a6^2*a5^4*a4^6*a3^5*a2 - 12*a6^6*a5^3*a4^2*a3^6*a2 + 18*a6^5*a5^4*a4^2*a3^6*a2 + 18*a6^4*a5^5*a4^2*a3^6*a2 - 12*a6^3*a5^6*a4^2*a3^6*a2 - 12*a6^6*a5^2*a4^3*a3^6*a2 + 24*a6^5*a5^3*a4^3*a3^6*a2 - 36*a6^4*a5^4*a4^3*a3^6*a2 + 24*a6^3*a5^5*a4^3*a3^6*a2 - 12*a6^2*a5^6*a4^3*a3^6*a2 + 18*a6^5*a5^2*a4^4*a3^6*a2 - 36*a6^4*a5^3*a4^4*a3^6*a2 - 36*a6^3*a5^4*a4^4*a3^6*a2 + 18*a6^2*a5^5*a4^4*a3^6*a2 + 18*a6^4*a5^2*a4^5*a3^6*a2 + 24*a6^3*a5^3*a4^5*a3^6*a2 + 18*a6^2*a5^4*a4^5*a3^6*a2 - 12*a6^3*a5^2*a4^6*a3^6*a2 - 12*a6^2*a5^3*a4^6*a3^6*a2 - 12*a6^6*a5^6*a4^3*a3*a2^2 + 18*a6^6*a5^5*a4^4*a3*a2^2 + 18*a6^5*a5^6*a4^4*a3*a2^2 + 18*a6^6*a5^4*a4^5*a3*a2^2 - 72*a6^5*a5^5*a4^5*a3*a2^2 + 18*a6^4*a5^6*a4^5*a3*a2^2 - 12*a6^6*a5^3*a4^6*a3*a2^2 + 18*a6^5*a5^4*a4^6*a3*a2^2 + 18*a6^4*a5^5*a4^6*a3*a2^2 - 12*a6^3*a5^6*a4^6*a3*a2^2 + 48*a6^6*a5^6*a4^2*a3^2*a2^2 - 36*a6^6*a5^5*a4^3*a3^2*a2^2 - 36*a6^5*a5^6*a4^3*a3^2*a2^2 - 96*a6^6*a5^4*a4^4*a3^2*a2^2 + 120*a6^5*a5^5*a4^4*a3^2*a2^2 - 96*a6^4*a5^6*a4^4*a3^2*a2^2 - 36*a6^6*a5^3*a4^5*a3^2*a2^2 + 120*a6^5*a5^4*a4^5*a3^2*a2^2 + 120*a6^4*a5^5*a4^5*a3^2*a2^2 - 36*a6^3*a5^6*a4^5*a3^2*a2^2 + 48*a6^6*a5^2*a4^6*a3^2*a2^2 - 36*a6^5*a5^3*a4^6*a3^2*a2^2 - 96*a6^4*a5^4*a4^6*a3^2*a2^2 - 36*a6^3*a5^5*a4^6*a3^2*a2^2 + 48*a6^2*a5^6*a4^6*a3^2*a2^2 - 12*a6^6*a5^6*a4*a3^3*a2^2 - 36*a6^6*a5^5*a4^2*a3^3*a2^2 - 36*a6^5*a5^6*a4^2*a3^3*a2^2 + 108*a6^6*a5^4*a4^3*a3^3*a2^2 - 48*a6^5*a5^5*a4^3*a3^3*a2^2 + 108*a6^4*a5^6*a4^3*a3^3*a2^2 + 108*a6^6*a5^3*a4^4*a3^3*a2^2 - 84*a6^5*a5^4*a4^4*a3^3*a2^2 - 84*a6^4*a5^5*a4^4*a3^3*a2^2 + 108*a6^3*a5^6*a4^4*a3^3*a2^2 - 36*a6^6*a5^2*a4^5*a3^3*a2^2 - 48*a6^5*a5^3*a4^5*a3^3*a2^2 - 84*a6^4*a5^4*a4^5*a3^3*a2^2 - 48*a6^3*a5^5*a4^5*a3^3*a2^2 - 36*a6^2*a5^6*a4^5*a3^3*a2^2 - 12*a6^6*a5*a4^6*a3^3*a2^2 - 36*a6^5*a5^2*a4^6*a3^3*a2^2 + 108*a6^4*a5^3*a4^6*a3^3*a2^2 + 108*a6^3*a5^4*a4^6*a3^3*a2^2 - 36*a6^2*a5^5*a4^6*a3^3*a2^2 - 12*a6*a5^6*a4^6*a3^3*a2^2 + 18*a6^6*a5^5*a4*a3^4*a2^2 + 18*a6^5*a5^6*a4*a3^4*a2^2 - 96*a6^6*a5^4*a4^2*a3^4*a2^2 + 120*a6^5*a5^5*a4^2*a3^4*a2^2 - 96*a6^4*a5^6*a4^2*a3^4*a2^2 + 108*a6^6*a5^3*a4^3*a3^4*a2^2 - 84*a6^5*a5^4*a4^3*a3^4*a2^2 - 84*a6^4*a5^5*a4^3*a3^4*a2^2 + 108*a6^3*a5^6*a4^3*a3^4*a2^2 - 96*a6^6*a5^2*a4^4*a3^4*a2^2 - 84*a6^5*a5^3*a4^4*a3^4*a2^2 + 288*a6^4*a5^4*a4^4*a3^4*a2^2 - 84*a6^3*a5^5*a4^4*a3^4*a2^2 - 96*a6^2*a5^6*a4^4*a3^4*a2^2 + 18*a6^6*a5*a4^5*a3^4*a2^2 + 120*a6^5*a5^2*a4^5*a3^4*a2^2 - 84*a6^4*a5^3*a4^5*a3^4*a2^2 - 84*a6^3*a5^4*a4^5*a3^4*a2^2 + 120*a6^2*a5^5*a4^5*a3^4*a2^2 + 18*a6*a5^6*a4^5*a3^4*a2^2 + 18*a6^5*a5*a4^6*a3^4*a2^2 - 96*a6^4*a5^2*a4^6*a3^4*a2^2 + 108*a6^3*a5^3*a4^6*a3^4*a2^2 - 96*a6^2*a5^4*a4^6*a3^4*a2^2 + 18*a6*a5^5*a4^6*a3^4*a2^2 + 18*a6^6*a5^4*a4*a3^5*a2^2 - 72*a6^5*a5^5*a4*a3^5*a2^2 + 18*a6^4*a5^6*a4*a3^5*a2^2 - 36*a6^6*a5^3*a4^2*a3^5*a2^2 + 120*a6^5*a5^4*a4^2*a3^5*a2^2 + 120*a6^4*a5^5*a4^2*a3^5*a2^2 - 36*a6^3*a5^6*a4^2*a3^5*a2^2 - 36*a6^6*a5^2*a4^3*a3^5*a2^2 - 48*a6^5*a5^3*a4^3*a3^5*a2^2 - 84*a6^4*a5^4*a4^3*a3^5*a2^2 - 48*a6^3*a5^5*a4^3*a3^5*a2^2 - 36*a6^2*a5^6*a4^3*a3^5*a2^2 + 18*a6^6*a5*a4^4*a3^5*a2^2 + 120*a6^5*a5^2*a4^4*a3^5*a2^2 - 84*a6^4*a5^3*a4^4*a3^5*a2^2 - 84*a6^3*a5^4*a4^4*a3^5*a2^2 + 120*a6^2*a5^5*a4^4*a3^5*a2^2 + 18*a6*a5^6*a4^4*a3^5*a2^2 - 72*a6^5*a5*a4^5*a3^5*a2^2 + 120*a6^4*a5^2*a4^5*a3^5*a2^2 - 48*a6^3*a5^3*a4^5*a3^5*a2^2 + 120*a6^2*a5^4*a4^5*a3^5*a2^2 - 72*a6*a5^5*a4^5*a3^5*a2^2 + 18*a6^4*a5*a4^6*a3^5*a2^2 - 36*a6^3*a5^2*a4^6*a3^5*a2^2 - 36*a6^2*a5^3*a4^6*a3^5*a2^2 + 18*a6*a5^4*a4^6*a3^5*a2^2 - 12*a6^6*a5^3*a4*a3^6*a2^2 + 18*a6^5*a5^4*a4*a3^6*a2^2 + 18*a6^4*a5^5*a4*a3^6*a2^2 - 12*a6^3*a5^6*a4*a3^6*a2^2 + 48*a6^6*a5^2*a4^2*a3^6*a2^2 - 36*a6^5*a5^3*a4^2*a3^6*a2^2 - 96*a6^4*a5^4*a4^2*a3^6*a2^2 - 36*a6^3*a5^5*a4^2*a3^6*a2^2 + 48*a6^2*a5^6*a4^2*a3^6*a2^2 - 12*a6^6*a5*a4^3*a3^6*a2^2 - 36*a6^5*a5^2*a4^3*a3^6*a2^2 + 108*a6^4*a5^3*a4^3*a3^6*a2^2 + 108*a6^3*a5^4*a4^3*a3^6*a2^2 - 36*a6^2*a5^5*a4^3*a3^6*a2^2 - 12*a6*a5^6*a4^3*a3^6*a2^2 + 18*a6^5*a5*a4^4*a3^6*a2^2 - 96*a6^4*a5^2*a4^4*a3^6*a2^2 + 108*a6^3*a5^3*a4^4*a3^6*a2^2 - 96*a6^2*a5^4*a4^4*a3^6*a2^2 + 18*a6*a5^5*a4^4*a3^6*a2^2 + 18*a6^4*a5*a4^5*a3^6*a2^2 - 36*a6^3*a5^2*a4^5*a3^6*a2^2 - 36*a6^2*a5^3*a4^5*a3^6*a2^2 + 18*a6*a5^4*a4^5*a3^6*a2^2 - 12*a6^3*a5*a4^6*a3^6*a2^2 + 48*a6^2*a5^2*a4^6*a3^6*a2^2 - 12*a6*a5^3*a4^6*a3^6*a2^2 + 8*a6^6*a5^6*a4^3*a2^3 - 12*a6^6*a5^5*a4^4*a2^3 - 12*a6^5*a5^6*a4^4*a2^3 - 12*a6^6*a5^4*a4^5*a2^3 + 48*a6^5*a5^5*a4^5*a2^3 - 12*a6^4*a5^6*a4^5*a2^3 + 8*a6^6*a5^3*a4^6*a2^3 - 12*a6^5*a5^4*a4^6*a2^3 - 12*a6^4*a5^5*a4^6*a2^3 + 8*a6^3*a5^6*a4^6*a2^3 - 12*a6^6*a5^6*a4^2*a3*a2^3 + 24*a6^6*a5^5*a4^3*a3*a2^3 + 24*a6^5*a5^6*a4^3*a3*a2^3 - 36*a6^6*a5^4*a4^4*a3*a2^3 - 36*a6^4*a5^6*a4^4*a3*a2^3 + 24*a6^6*a5^3*a4^5*a3*a2^3 + 24*a6^3*a5^6*a4^5*a3*a2^3 - 12*a6^6*a5^2*a4^6*a3*a2^3 + 24*a6^5*a5^3*a4^6*a3*a2^3 - 36*a6^4*a5^4*a4^6*a3*a2^3 + 24*a6^3*a5^5*a4^6*a3*a2^3 - 12*a6^2*a5^6*a4^6*a3*a2^3 - 12*a6^6*a5^6*a4*a3^2*a2^3 - 36*a6^6*a5^5*a4^2*a3^2*a2^3 - 36*a6^5*a5^6*a4^2*a3^2*a2^3 + 108*a6^6*a5^4*a4^3*a3^2*a2^3 - 48*a6^5*a5^5*a4^3*a3^2*a2^3 + 108*a6^4*a5^6*a4^3*a3^2*a2^3 + 108*a6^6*a5^3*a4^4*a3^2*a2^3 - 84*a6^5*a5^4*a4^4*a3^2*a2^3 - 84*a6^4*a5^5*a4^4*a3^2*a2^3 + 108*a6^3*a5^6*a4^4*a3^2*a2^3 - 36*a6^6*a5^2*a4^5*a3^2*a2^3 - 48*a6^5*a5^3*a4^5*a3^2*a2^3 - 84*a6^4*a5^4*a4^5*a3^2*a2^3 - 48*a6^3*a5^5*a4^5*a3^2*a2^3 - 36*a6^2*a5^6*a4^5*a3^2*a2^3 - 12*a6^6*a5*a4^6*a3^2*a2^3 - 36*a6^5*a5^2*a4^6*a3^2*a2^3 + 108*a6^4*a5^3*a4^6*a3^2*a2^3 + 108*a6^3*a5^4*a4^6*a3^2*a2^3 - 36*a6^2*a5^5*a4^6*a3^2*a2^3 - 12*a6*a5^6*a4^6*a3^2*a2^3 + 8*a6^6*a5^6*a3^3*a2^3 + 24*a6^6*a5^5*a4*a3^3*a2^3 + 24*a6^5*a5^6*a4*a3^3*a2^3 + 108*a6^6*a5^4*a4^2*a3^3*a2^3 - 48*a6^5*a5^5*a4^2*a3^3*a2^3 + 108*a6^4*a5^6*a4^2*a3^3*a2^3 - 480*a6^6*a5^3*a4^3*a3^3*a2^3 + 144*a6^5*a5^4*a4^3*a3^3*a2^3 + 144*a6^4*a5^5*a4^3*a3^3*a2^3 - 480*a6^3*a5^6*a4^3*a3^3*a2^3 + 108*a6^6*a5^2*a4^4*a3^3*a2^3 + 144*a6^5*a5^3*a4^4*a3^3*a2^3 - 96*a6^4*a5^4*a4^4*a3^3*a2^3 + 144*a6^3*a5^5*a4^4*a3^3*a2^3 + 108*a6^2*a5^6*a4^4*a3^3*a2^3 + 24*a6^6*a5*a4^5*a3^3*a2^3 - 48*a6^5*a5^2*a4^5*a3^3*a2^3 + 144*a6^4*a5^3*a4^5*a3^3*a2^3 + 144*a6^3*a5^4*a4^5*a3^3*a2^3 - 48*a6^2*a5^5*a4^5*a3^3*a2^3 + 24*a6*a5^6*a4^5*a3^3*a2^3 + 8*a6^6*a4^6*a3^3*a2^3 + 24*a6^5*a5*a4^6*a3^3*a2^3 + 108*a6^4*a5^2*a4^6*a3^3*a2^3 - 480*a6^3*a5^3*a4^6*a3^3*a2^3 + 108*a6^2*a5^4*a4^6*a3^3*a2^3 + 24*a6*a5^5*a4^6*a3^3*a2^3 + 8*a5^6*a4^6*a3^3*a2^3 - 12*a6^6*a5^5*a3^4*a2^3 - 12*a6^5*a5^6*a3^4*a2^3 - 36*a6^6*a5^4*a4*a3^4*a2^3 - 36*a6^4*a5^6*a4*a3^4*a2^3 + 108*a6^6*a5^3*a4^2*a3^4*a2^3 - 84*a6^5*a5^4*a4^2*a3^4*a2^3 - 84*a6^4*a5^5*a4^2*a3^4*a2^3 + 108*a6^3*a5^6*a4^2*a3^4*a2^3 + 108*a6^6*a5^2*a4^3*a3^4*a2^3 + 144*a6^5*a5^3*a4^3*a3^4*a2^3 - 96*a6^4*a5^4*a4^3*a3^4*a2^3 + 144*a6^3*a5^5*a4^3*a3^4*a2^3 + 108*a6^2*a5^6*a4^3*a3^4*a2^3 - 36*a6^6*a5*a4^4*a3^4*a2^3 - 84*a6^5*a5^2*a4^4*a3^4*a2^3 - 96*a6^4*a5^3*a4^4*a3^4*a2^3 - 96*a6^3*a5^4*a4^4*a3^4*a2^3 - 84*a6^2*a5^5*a4^4*a3^4*a2^3 - 36*a6*a5^6*a4^4*a3^4*a2^3 - 12*a6^6*a4^5*a3^4*a2^3 - 84*a6^4*a5^2*a4^5*a3^4*a2^3 + 144*a6^3*a5^3*a4^5*a3^4*a2^3 - 84*a6^2*a5^4*a4^5*a3^4*a2^3 - 12*a5^6*a4^5*a3^4*a2^3 - 12*a6^5*a4^6*a3^4*a2^3 - 36*a6^4*a5*a4^6*a3^4*a2^3 + 108*a6^3*a5^2*a4^6*a3^4*a2^3 + 108*a6^2*a5^3*a4^6*a3^4*a2^3 - 36*a6*a5^4*a4^6*a3^4*a2^3 - 12*a5^5*a4^6*a3^4*a2^3 - 12*a6^6*a5^4*a3^5*a2^3 + 48*a6^5*a5^5*a3^5*a2^3 - 12*a6^4*a5^6*a3^5*a2^3 + 24*a6^6*a5^3*a4*a3^5*a2^3 + 24*a6^3*a5^6*a4*a3^5*a2^3 - 36*a6^6*a5^2*a4^2*a3^5*a2^3 - 48*a6^5*a5^3*a4^2*a3^5*a2^3 - 84*a6^4*a5^4*a4^2*a3^5*a2^3 - 48*a6^3*a5^5*a4^2*a3^5*a2^3 - 36*a6^2*a5^6*a4^2*a3^5*a2^3 + 24*a6^6*a5*a4^3*a3^5*a2^3 - 48*a6^5*a5^2*a4^3*a3^5*a2^3 + 144*a6^4*a5^3*a4^3*a3^5*a2^3 + 144*a6^3*a5^4*a4^3*a3^5*a2^3 - 48*a6^2*a5^5*a4^3*a3^5*a2^3 + 24*a6*a5^6*a4^3*a3^5*a2^3 - 12*a6^6*a4^4*a3^5*a2^3 - 84*a6^4*a5^2*a4^4*a3^5*a2^3 + 144*a6^3*a5^3*a4^4*a3^5*a2^3 - 84*a6^2*a5^4*a4^4*a3^5*a2^3 - 12*a5^6*a4^4*a3^5*a2^3 + 48*a6^5*a4^5*a3^5*a2^3 - 48*a6^3*a5^2*a4^5*a3^5*a2^3 - 48*a6^2*a5^3*a4^5*a3^5*a2^3 + 48*a5^5*a4^5*a3^5*a2^3 - 12*a6^4*a4^6*a3^5*a2^3 + 24*a6^3*a5*a4^6*a3^5*a2^3 - 36*a6^2*a5^2*a4^6*a3^5*a2^3 + 24*a6*a5^3*a4^6*a3^5*a2^3 - 12*a5^4*a4^6*a3^5*a2^3 + 8*a6^6*a5^3*a3^6*a2^3 - 12*a6^5*a5^4*a3^6*a2^3 - 12*a6^4*a5^5*a3^6*a2^3 + 8*a6^3*a5^6*a3^6*a2^3 - 12*a6^6*a5^2*a4*a3^6*a2^3 + 24*a6^5*a5^3*a4*a3^6*a2^3 - 36*a6^4*a5^4*a4*a3^6*a2^3 + 24*a6^3*a5^5*a4*a3^6*a2^3 - 12*a6^2*a5^6*a4*a3^6*a2^3 - 12*a6^6*a5*a4^2*a3^6*a2^3 - 36*a6^5*a5^2*a4^2*a3^6*a2^3 + 108*a6^4*a5^3*a4^2*a3^6*a2^3 + 108*a6^3*a5^4*a4^2*a3^6*a2^3 - 36*a6^2*a5^5*a4^2*a3^6*a2^3 - 12*a6*a5^6*a4^2*a3^6*a2^3 + 8*a6^6*a4^3*a3^6*a2^3 + 24*a6^5*a5*a4^3*a3^6*a2^3 + 108*a6^4*a5^2*a4^3*a3^6*a2^3 - 480*a6^3*a5^3*a4^3*a3^6*a2^3 + 108*a6^2*a5^4*a4^3*a3^6*a2^3 + 24*a6*a5^5*a4^3*a3^6*a2^3 + 8*a5^6*a4^3*a3^6*a2^3 - 12*a6^5*a4^4*a3^6*a2^3 - 36*a6^4*a5*a4^4*a3^6*a2^3 + 108*a6^3*a5^2*a4^4*a3^6*a2^3 + 108*a6^2*a5^3*a4^4*a3^6*a2^3 - 36*a6*a5^4*a4^4*a3^6*a2^3 - 12*a5^5*a4^4*a3^6*a2^3 - 12*a6^4*a4^5*a3^6*a2^3 + 24*a6^3*a5*a4^5*a3^6*a2^3 - 36*a6^2*a5^2*a4^5*a3^6*a2^3 + 24*a6*a5^3*a4^5*a3^6*a2^3 - 12*a5^4*a4^5*a3^6*a2^3 + 8*a6^3*a4^6*a3^6*a2^3 - 12*a6^2*a5*a4^6*a3^6*a2^3 - 12*a6*a5^2*a4^6*a3^6*a2^3 + 8*a5^3*a4^6*a3^6*a2^3 - 12*a6^6*a5^5*a4^3*a2^4 - 12*a6^5*a5^6*a4^3*a2^4 + 48*a6^6*a5^4*a4^4*a2^4 - 24*a6^5*a5^5*a4^4*a2^4 + 48*a6^4*a5^6*a4^4*a2^4 - 12*a6^6*a5^3*a4^5*a2^4 - 24*a6^5*a5^4*a4^5*a2^4 - 24*a6^4*a5^5*a4^5*a2^4 - 12*a6^3*a5^6*a4^5*a2^4 - 12*a6^5*a5^3*a4^6*a2^4 + 48*a6^4*a5^4*a4^6*a2^4 - 12*a6^3*a5^5*a4^6*a2^4 + 18*a6^6*a5^5*a4^2*a3*a2^4 + 18*a6^5*a5^6*a4^2*a3*a2^4 - 36*a6^6*a5^4*a4^3*a3*a2^4 - 36*a6^4*a5^6*a4^3*a3*a2^4 - 36*a6^6*a5^3*a4^4*a3*a2^4 + 36*a6^5*a5^4*a4^4*a3*a2^4 + 36*a6^4*a5^5*a4^4*a3*a2^4 - 36*a6^3*a5^6*a4^4*a3*a2^4 + 18*a6^6*a5^2*a4^5*a3*a2^4 + 36*a6^4*a5^4*a4^5*a3*a2^4 + 18*a6^2*a5^6*a4^5*a3*a2^4 + 18*a6^5*a5^2*a4^6*a3*a2^4 - 36*a6^4*a5^3*a4^6*a3*a2^4 - 36*a6^3*a5^4*a4^6*a3*a2^4 + 18*a6^2*a5^5*a4^6*a3*a2^4 + 18*a6^6*a5^5*a4*a3^2*a2^4 + 18*a6^5*a5^6*a4*a3^2*a2^4 - 96*a6^6*a5^4*a4^2*a3^2*a2^4 + 120*a6^5*a5^5*a4^2*a3^2*a2^4 - 96*a6^4*a5^6*a4^2*a3^2*a2^4 + 108*a6^6*a5^3*a4^3*a3^2*a2^4 - 84*a6^5*a5^4*a4^3*a3^2*a2^4 - 84*a6^4*a5^5*a4^3*a3^2*a2^4 + 108*a6^3*a5^6*a4^3*a3^2*a2^4 - 96*a6^6*a5^2*a4^4*a3^2*a2^4 - 84*a6^5*a5^3*a4^4*a3^2*a2^4 + 288*a6^4*a5^4*a4^4*a3^2*a2^4 - 84*a6^3*a5^5*a4^4*a3^2*a2^4 - 96*a6^2*a5^6*a4^4*a3^2*a2^4 + 18*a6^6*a5*a4^5*a3^2*a2^4 + 120*a6^5*a5^2*a4^5*a3^2*a2^4 - 84*a6^4*a5^3*a4^5*a3^2*a2^4 - 84*a6^3*a5^4*a4^5*a3^2*a2^4 + 120*a6^2*a5^5*a4^5*a3^2*a2^4 + 18*a6*a5^6*a4^5*a3^2*a2^4 + 18*a6^5*a5*a4^6*a3^2*a2^4 - 96*a6^4*a5^2*a4^6*a3^2*a2^4 + 108*a6^3*a5^3*a4^6*a3^2*a2^4 - 96*a6^2*a5^4*a4^6*a3^2*a2^4 + 18*a6*a5^5*a4^6*a3^2*a2^4 - 12*a6^6*a5^5*a3^3*a2^4 - 12*a6^5*a5^6*a3^3*a2^4 - 36*a6^6*a5^4*a4*a3^3*a2^4 - 36*a6^4*a5^6*a4*a3^3*a2^4 + 108*a6^6*a5^3*a4^2*a3^3*a2^4 - 84*a6^5*a5^4*a4^2*a3^3*a2^4 - 84*a6^4*a5^5*a4^2*a3^3*a2^4 + 108*a6^3*a5^6*a4^2*a3^3*a2^4 + 108*a6^6*a5^2*a4^3*a3^3*a2^4 + 144*a6^5*a5^3*a4^3*a3^3*a2^4 - 96*a6^4*a5^4*a4^3*a3^3*a2^4 + 144*a6^3*a5^5*a4^3*a3^3*a2^4 + 108*a6^2*a5^6*a4^3*a3^3*a2^4 - 36*a6^6*a5*a4^4*a3^3*a2^4 - 84*a6^5*a5^2*a4^4*a3^3*a2^4 - 96*a6^4*a5^3*a4^4*a3^3*a2^4 - 96*a6^3*a5^4*a4^4*a3^3*a2^4 - 84*a6^2*a5^5*a4^4*a3^3*a2^4 - 36*a6*a5^6*a4^4*a3^3*a2^4 - 12*a6^6*a4^5*a3^3*a2^4 - 84*a6^4*a5^2*a4^5*a3^3*a2^4 + 144*a6^3*a5^3*a4^5*a3^3*a2^4 - 84*a6^2*a5^4*a4^5*a3^3*a2^4 - 12*a5^6*a4^5*a3^3*a2^4 - 12*a6^5*a4^6*a3^3*a2^4 - 36*a6^4*a5*a4^6*a3^3*a2^4 + 108*a6^3*a5^2*a4^6*a3^3*a2^4 + 108*a6^2*a5^3*a4^6*a3^3*a2^4 - 36*a6*a5^4*a4^6*a3^3*a2^4 - 12*a5^5*a4^6*a3^3*a2^4 + 48*a6^6*a5^4*a3^4*a2^4 - 24*a6^5*a5^5*a3^4*a2^4 + 48*a6^4*a5^6*a3^4*a2^4 - 36*a6^6*a5^3*a4*a3^4*a2^4 + 36*a6^5*a5^4*a4*a3^4*a2^4 + 36*a6^4*a5^5*a4*a3^4*a2^4 - 36*a6^3*a5^6*a4*a3^4*a2^4 - 96*a6^6*a5^2*a4^2*a3^4*a2^4 - 84*a6^5*a5^3*a4^2*a3^4*a2^4 + 288*a6^4*a5^4*a4^2*a3^4*a2^4 - 84*a6^3*a5^5*a4^2*a3^4*a2^4 - 96*a6^2*a5^6*a4^2*a3^4*a2^4 - 36*a6^6*a5*a4^3*a3^4*a2^4 - 84*a6^5*a5^2*a4^3*a3^4*a2^4 - 96*a6^4*a5^3*a4^3*a3^4*a2^4 - 96*a6^3*a5^4*a4^3*a3^4*a2^4 - 84*a6^2*a5^5*a4^3*a3^4*a2^4 - 36*a6*a5^6*a4^3*a3^4*a2^4 + 48*a6^6*a4^4*a3^4*a2^4 + 36*a6^5*a5*a4^4*a3^4*a2^4 + 288*a6^4*a5^2*a4^4*a3^4*a2^4 - 96*a6^3*a5^3*a4^4*a3^4*a2^4 + 288*a6^2*a5^4*a4^4*a3^4*a2^4 + 36*a6*a5^5*a4^4*a3^4*a2^4 + 48*a5^6*a4^4*a3^4*a2^4 - 24*a6^5*a4^5*a3^4*a2^4 + 36*a6^4*a5*a4^5*a3^4*a2^4 - 84*a6^3*a5^2*a4^5*a3^4*a2^4 - 84*a6^2*a5^3*a4^5*a3^4*a2^4 + 36*a6*a5^4*a4^5*a3^4*a2^4 - 24*a5^5*a4^5*a3^4*a2^4 + 48*a6^4*a4^6*a3^4*a2^4 - 36*a6^3*a5*a4^6*a3^4*a2^4 - 96*a6^2*a5^2*a4^6*a3^4*a2^4 - 36*a6*a5^3*a4^6*a3^4*a2^4 + 48*a5^4*a4^6*a3^4*a2^4 - 12*a6^6*a5^3*a3^5*a2^4 - 24*a6^5*a5^4*a3^5*a2^4 - 24*a6^4*a5^5*a3^5*a2^4 - 12*a6^3*a5^6*a3^5*a2^4 + 18*a6^6*a5^2*a4*a3^5*a2^4 + 36*a6^4*a5^4*a4*a3^5*a2^4 + 18*a6^2*a5^6*a4*a3^5*a2^4 + 18*a6^6*a5*a4^2*a3^5*a2^4 + 120*a6^5*a5^2*a4^2*a3^5*a2^4 - 84*a6^4*a5^3*a4^2*a3^5*a2^4 - 84*a6^3*a5^4*a4^2*a3^5*a2^4 + 120*a6^2*a5^5*a4^2*a3^5*a2^4 + 18*a6*a5^6*a4^2*a3^5*a2^4 - 12*a6^6*a4^3*a3^5*a2^4 - 84*a6^4*a5^2*a4^3*a3^5*a2^4 + 144*a6^3*a5^3*a4^3*a3^5*a2^4 - 84*a6^2*a5^4*a4^3*a3^5*a2^4 - 12*a5^6*a4^3*a3^5*a2^4 - 24*a6^5*a4^4*a3^5*a2^4 + 36*a6^4*a5*a4^4*a3^5*a2^4 - 84*a6^3*a5^2*a4^4*a3^5*a2^4 - 84*a6^2*a5^3*a4^4*a3^5*a2^4 + 36*a6*a5^4*a4^4*a3^5*a2^4 - 24*a5^5*a4^4*a3^5*a2^4 - 24*a6^4*a4^5*a3^5*a2^4 + 120*a6^2*a5^2*a4^5*a3^5*a2^4 - 24*a5^4*a4^5*a3^5*a2^4 - 12*a6^3*a4^6*a3^5*a2^4 + 18*a6^2*a5*a4^6*a3^5*a2^4 + 18*a6*a5^2*a4^6*a3^5*a2^4 - 12*a5^3*a4^6*a3^5*a2^4 - 12*a6^5*a5^3*a3^6*a2^4 + 48*a6^4*a5^4*a3^6*a2^4 - 12*a6^3*a5^5*a3^6*a2^4 + 18*a6^5*a5^2*a4*a3^6*a2^4 - 36*a6^4*a5^3*a4*a3^6*a2^4 - 36*a6^3*a5^4*a4*a3^6*a2^4 + 18*a6^2*a5^5*a4*a3^6*a2^4 + 18*a6^5*a5*a4^2*a3^6*a2^4 - 96*a6^4*a5^2*a4^2*a3^6*a2^4 + 108*a6^3*a5^3*a4^2*a3^6*a2^4 - 96*a6^2*a5^4*a4^2*a3^6*a2^4 + 18*a6*a5^5*a4^2*a3^6*a2^4 - 12*a6^5*a4^3*a3^6*a2^4 - 36*a6^4*a5*a4^3*a3^6*a2^4 + 108*a6^3*a5^2*a4^3*a3^6*a2^4 + 108*a6^2*a5^3*a4^3*a3^6*a2^4 - 36*a6*a5^4*a4^3*a3^6*a2^4 - 12*a5^5*a4^3*a3^6*a2^4 + 48*a6^4*a4^4*a3^6*a2^4 - 36*a6^3*a5*a4^4*a3^6*a2^4 - 96*a6^2*a5^2*a4^4*a3^6*a2^4 - 36*a6*a5^3*a4^4*a3^6*a2^4 + 48*a5^4*a4^4*a3^6*a2^4 - 12*a6^3*a4^5*a3^6*a2^4 + 18*a6^2*a5*a4^5*a3^6*a2^4 + 18*a6*a5^2*a4^5*a3^6*a2^4 - 12*a5^3*a4^5*a3^6*a2^4 - 12*a6^6*a5^4*a4^3*a2^5 + 48*a6^5*a5^5*a4^3*a2^5 - 12*a6^4*a5^6*a4^3*a2^5 - 12*a6^6*a5^3*a4^4*a2^5 - 24*a6^5*a5^4*a4^4*a2^5 - 24*a6^4*a5^5*a4^4*a2^5 - 12*a6^3*a5^6*a4^4*a2^5 + 48*a6^5*a5^3*a4^5*a2^5 - 24*a6^4*a5^4*a4^5*a2^5 + 48*a6^3*a5^5*a4^5*a2^5 - 12*a6^4*a5^3*a4^6*a2^5 - 12*a6^3*a5^4*a4^6*a2^5 + 18*a6^6*a5^4*a4^2*a3*a2^5 - 72*a6^5*a5^5*a4^2*a3*a2^5 + 18*a6^4*a5^6*a4^2*a3*a2^5 + 24*a6^6*a5^3*a4^3*a3*a2^5 + 24*a6^3*a5^6*a4^3*a3*a2^5 + 18*a6^6*a5^2*a4^4*a3*a2^5 + 36*a6^4*a5^4*a4^4*a3*a2^5 + 18*a6^2*a5^6*a4^4*a3*a2^5 - 72*a6^5*a5^2*a4^5*a3*a2^5 - 72*a6^2*a5^5*a4^5*a3*a2^5 + 18*a6^4*a5^2*a4^6*a3*a2^5 + 24*a6^3*a5^3*a4^6*a3*a2^5 + 18*a6^2*a5^4*a4^6*a3*a2^5 + 18*a6^6*a5^4*a4*a3^2*a2^5 - 72*a6^5*a5^5*a4*a3^2*a2^5 + 18*a6^4*a5^6*a4*a3^2*a2^5 - 36*a6^6*a5^3*a4^2*a3^2*a2^5 + 120*a6^5*a5^4*a4^2*a3^2*a2^5 + 120*a6^4*a5^5*a4^2*a3^2*a2^5 - 36*a6^3*a5^6*a4^2*a3^2*a2^5 - 36*a6^6*a5^2*a4^3*a3^2*a2^5 - 48*a6^5*a5^3*a4^3*a3^2*a2^5 - 84*a6^4*a5^4*a4^3*a3^2*a2^5 - 48*a6^3*a5^5*a4^3*a3^2*a2^5 - 36*a6^2*a5^6*a4^3*a3^2*a2^5 + 18*a6^6*a5*a4^4*a3^2*a2^5 + 120*a6^5*a5^2*a4^4*a3^2*a2^5 - 84*a6^4*a5^3*a4^4*a3^2*a2^5 - 84*a6^3*a5^4*a4^4*a3^2*a2^5 + 120*a6^2*a5^5*a4^4*a3^2*a2^5 + 18*a6*a5^6*a4^4*a3^2*a2^5 - 72*a6^5*a5*a4^5*a3^2*a2^5 + 120*a6^4*a5^2*a4^5*a3^2*a2^5 - 48*a6^3*a5^3*a4^5*a3^2*a2^5 + 120*a6^2*a5^4*a4^5*a3^2*a2^5 - 72*a6*a5^5*a4^5*a3^2*a2^5 + 18*a6^4*a5*a4^6*a3^2*a2^5 - 36*a6^3*a5^2*a4^6*a3^2*a2^5 - 36*a6^2*a5^3*a4^6*a3^2*a2^5 + 18*a6*a5^4*a4^6*a3^2*a2^5 - 12*a6^6*a5^4*a3^3*a2^5 + 48*a6^5*a5^5*a3^3*a2^5 - 12*a6^4*a5^6*a3^3*a2^5 + 24*a6^6*a5^3*a4*a3^3*a2^5 + 24*a6^3*a5^6*a4*a3^3*a2^5 - 36*a6^6*a5^2*a4^2*a3^3*a2^5 - 48*a6^5*a5^3*a4^2*a3^3*a2^5 - 84*a6^4*a5^4*a4^2*a3^3*a2^5 - 48*a6^3*a5^5*a4^2*a3^3*a2^5 - 36*a6^2*a5^6*a4^2*a3^3*a2^5 + 24*a6^6*a5*a4^3*a3^3*a2^5 - 48*a6^5*a5^2*a4^3*a3^3*a2^5 + 144*a6^4*a5^3*a4^3*a3^3*a2^5 + 144*a6^3*a5^4*a4^3*a3^3*a2^5 - 48*a6^2*a5^5*a4^3*a3^3*a2^5 + 24*a6*a5^6*a4^3*a3^3*a2^5 - 12*a6^6*a4^4*a3^3*a2^5 - 84*a6^4*a5^2*a4^4*a3^3*a2^5 + 144*a6^3*a5^3*a4^4*a3^3*a2^5 - 84*a6^2*a5^4*a4^4*a3^3*a2^5 - 12*a5^6*a4^4*a3^3*a2^5 + 48*a6^5*a4^5*a3^3*a2^5 - 48*a6^3*a5^2*a4^5*a3^3*a2^5 - 48*a6^2*a5^3*a4^5*a3^3*a2^5 + 48*a5^5*a4^5*a3^3*a2^5 - 12*a6^4*a4^6*a3^3*a2^5 + 24*a6^3*a5*a4^6*a3^3*a2^5 - 36*a6^2*a5^2*a4^6*a3^3*a2^5 + 24*a6*a5^3*a4^6*a3^3*a2^5 - 12*a5^4*a4^6*a3^3*a2^5 - 12*a6^6*a5^3*a3^4*a2^5 - 24*a6^5*a5^4*a3^4*a2^5 - 24*a6^4*a5^5*a3^4*a2^5 - 12*a6^3*a5^6*a3^4*a2^5 + 18*a6^6*a5^2*a4*a3^4*a2^5 + 36*a6^4*a5^4*a4*a3^4*a2^5 + 18*a6^2*a5^6*a4*a3^4*a2^5 + 18*a6^6*a5*a4^2*a3^4*a2^5 + 120*a6^5*a5^2*a4^2*a3^4*a2^5 - 84*a6^4*a5^3*a4^2*a3^4*a2^5 - 84*a6^3*a5^4*a4^2*a3^4*a2^5 + 120*a6^2*a5^5*a4^2*a3^4*a2^5 + 18*a6*a5^6*a4^2*a3^4*a2^5 - 12*a6^6*a4^3*a3^4*a2^5 - 84*a6^4*a5^2*a4^3*a3^4*a2^5 + 144*a6^3*a5^3*a4^3*a3^4*a2^5 - 84*a6^2*a5^4*a4^3*a3^4*a2^5 - 12*a5^6*a4^3*a3^4*a2^5 - 24*a6^5*a4^4*a3^4*a2^5 + 36*a6^4*a5*a4^4*a3^4*a2^5 - 84*a6^3*a5^2*a4^4*a3^4*a2^5 - 84*a6^2*a5^3*a4^4*a3^4*a2^5 + 36*a6*a5^4*a4^4*a3^4*a2^5 - 24*a5^5*a4^4*a3^4*a2^5 - 24*a6^4*a4^5*a3^4*a2^5 + 120*a6^2*a5^2*a4^5*a3^4*a2^5 - 24*a5^4*a4^5*a3^4*a2^5 - 12*a6^3*a4^6*a3^4*a2^5 + 18*a6^2*a5*a4^6*a3^4*a2^5 + 18*a6*a5^2*a4^6*a3^4*a2^5 - 12*a5^3*a4^6*a3^4*a2^5 + 48*a6^5*a5^3*a3^5*a2^5 - 24*a6^4*a5^4*a3^5*a2^5 + 48*a6^3*a5^5*a3^5*a2^5 - 72*a6^5*a5^2*a4*a3^5*a2^5 - 72*a6^2*a5^5*a4*a3^5*a2^5 - 72*a6^5*a5*a4^2*a3^5*a2^5 + 120*a6^4*a5^2*a4^2*a3^5*a2^5 - 48*a6^3*a5^3*a4^2*a3^5*a2^5 + 120*a6^2*a5^4*a4^2*a3^5*a2^5 - 72*a6*a5^5*a4^2*a3^5*a2^5 + 48*a6^5*a4^3*a3^5*a2^5 - 48*a6^3*a5^2*a4^3*a3^5*a2^5 - 48*a6^2*a5^3*a4^3*a3^5*a2^5 + 48*a5^5*a4^3*a3^5*a2^5 - 24*a6^4*a4^4*a3^5*a2^5 + 120*a6^2*a5^2*a4^4*a3^5*a2^5 - 24*a5^4*a4^4*a3^5*a2^5 + 48*a6^3*a4^5*a3^5*a2^5 - 72*a6^2*a5*a4^5*a3^5*a2^5 - 72*a6*a5^2*a4^5*a3^5*a2^5 + 48*a5^3*a4^5*a3^5*a2^5 - 12*a6^4*a5^3*a3^6*a2^5 - 12*a6^3*a5^4*a3^6*a2^5 + 18*a6^4*a5^2*a4*a3^6*a2^5 + 24*a6^3*a5^3*a4*a3^6*a2^5 + 18*a6^2*a5^4*a4*a3^6*a2^5 + 18*a6^4*a5*a4^2*a3^6*a2^5 - 36*a6^3*a5^2*a4^2*a3^6*a2^5 - 36*a6^2*a5^3*a4^2*a3^6*a2^5 + 18*a6*a5^4*a4^2*a3^6*a2^5 - 12*a6^4*a4^3*a3^6*a2^5 + 24*a6^3*a5*a4^3*a3^6*a2^5 - 36*a6^2*a5^2*a4^3*a3^6*a2^5 + 24*a6*a5^3*a4^3*a3^6*a2^5 - 12*a5^4*a4^3*a3^6*a2^5 - 12*a6^3*a4^4*a3^6*a2^5 + 18*a6^2*a5*a4^4*a3^6*a2^5 + 18*a6*a5^2*a4^4*a3^6*a2^5 - 12*a5^3*a4^4*a3^6*a2^5 + 8*a6^6*a5^3*a4^3*a2^6 - 12*a6^5*a5^4*a4^3*a2^6 - 12*a6^4*a5^5*a4^3*a2^6 + 8*a6^3*a5^6*a4^3*a2^6 - 12*a6^5*a5^3*a4^4*a2^6 + 48*a6^4*a5^4*a4^4*a2^6 - 12*a6^3*a5^5*a4^4*a2^6 - 12*a6^4*a5^3*a4^5*a2^6 - 12*a6^3*a5^4*a4^5*a2^6 + 8*a6^3*a5^3*a4^6*a2^6 - 12*a6^6*a5^3*a4^2*a3*a2^6 + 18*a6^5*a5^4*a4^2*a3*a2^6 + 18*a6^4*a5^5*a4^2*a3*a2^6 - 12*a6^3*a5^6*a4^2*a3*a2^6 - 12*a6^6*a5^2*a4^3*a3*a2^6 + 24*a6^5*a5^3*a4^3*a3*a2^6 - 36*a6^4*a5^4*a4^3*a3*a2^6 + 24*a6^3*a5^5*a4^3*a3*a2^6 - 12*a6^2*a5^6*a4^3*a3*a2^6 + 18*a6^5*a5^2*a4^4*a3*a2^6 - 36*a6^4*a5^3*a4^4*a3*a2^6 - 36*a6^3*a5^4*a4^4*a3*a2^6 + 18*a6^2*a5^5*a4^4*a3*a2^6 + 18*a6^4*a5^2*a4^5*a3*a2^6 + 24*a6^3*a5^3*a4^5*a3*a2^6 + 18*a6^2*a5^4*a4^5*a3*a2^6 - 12*a6^3*a5^2*a4^6*a3*a2^6 - 12*a6^2*a5^3*a4^6*a3*a2^6 - 12*a6^6*a5^3*a4*a3^2*a2^6 + 18*a6^5*a5^4*a4*a3^2*a2^6 + 18*a6^4*a5^5*a4*a3^2*a2^6 - 12*a6^3*a5^6*a4*a3^2*a2^6 + 48*a6^6*a5^2*a4^2*a3^2*a2^6 - 36*a6^5*a5^3*a4^2*a3^2*a2^6 - 96*a6^4*a5^4*a4^2*a3^2*a2^6 - 36*a6^3*a5^5*a4^2*a3^2*a2^6 + 48*a6^2*a5^6*a4^2*a3^2*a2^6 - 12*a6^6*a5*a4^3*a3^2*a2^6 - 36*a6^5*a5^2*a4^3*a3^2*a2^6 + 108*a6^4*a5^3*a4^3*a3^2*a2^6 + 108*a6^3*a5^4*a4^3*a3^2*a2^6 - 36*a6^2*a5^5*a4^3*a3^2*a2^6 - 12*a6*a5^6*a4^3*a3^2*a2^6 + 18*a6^5*a5*a4^4*a3^2*a2^6 - 96*a6^4*a5^2*a4^4*a3^2*a2^6 + 108*a6^3*a5^3*a4^4*a3^2*a2^6 - 96*a6^2*a5^4*a4^4*a3^2*a2^6 + 18*a6*a5^5*a4^4*a3^2*a2^6 + 18*a6^4*a5*a4^5*a3^2*a2^6 - 36*a6^3*a5^2*a4^5*a3^2*a2^6 - 36*a6^2*a5^3*a4^5*a3^2*a2^6 + 18*a6*a5^4*a4^5*a3^2*a2^6 - 12*a6^3*a5*a4^6*a3^2*a2^6 + 48*a6^2*a5^2*a4^6*a3^2*a2^6 - 12*a6*a5^3*a4^6*a3^2*a2^6 + 8*a6^6*a5^3*a3^3*a2^6 - 12*a6^5*a5^4*a3^3*a2^6 - 12*a6^4*a5^5*a3^3*a2^6 + 8*a6^3*a5^6*a3^3*a2^6 - 12*a6^6*a5^2*a4*a3^3*a2^6 + 24*a6^5*a5^3*a4*a3^3*a2^6 - 36*a6^4*a5^4*a4*a3^3*a2^6 + 24*a6^3*a5^5*a4*a3^3*a2^6 - 12*a6^2*a5^6*a4*a3^3*a2^6 - 12*a6^6*a5*a4^2*a3^3*a2^6 - 36*a6^5*a5^2*a4^2*a3^3*a2^6 + 108*a6^4*a5^3*a4^2*a3^3*a2^6 + 108*a6^3*a5^4*a4^2*a3^3*a2^6 - 36*a6^2*a5^5*a4^2*a3^3*a2^6 - 12*a6*a5^6*a4^2*a3^3*a2^6 + 8*a6^6*a4^3*a3^3*a2^6 + 24*a6^5*a5*a4^3*a3^3*a2^6 + 108*a6^4*a5^2*a4^3*a3^3*a2^6 - 480*a6^3*a5^3*a4^3*a3^3*a2^6 + 108*a6^2*a5^4*a4^3*a3^3*a2^6 + 24*a6*a5^5*a4^3*a3^3*a2^6 + 8*a5^6*a4^3*a3^3*a2^6 - 12*a6^5*a4^4*a3^3*a2^6 - 36*a6^4*a5*a4^4*a3^3*a2^6 + 108*a6^3*a5^2*a4^4*a3^3*a2^6 + 108*a6^2*a5^3*a4^4*a3^3*a2^6 - 36*a6*a5^4*a4^4*a3^3*a2^6 - 12*a5^5*a4^4*a3^3*a2^6 - 12*a6^4*a4^5*a3^3*a2^6 + 24*a6^3*a5*a4^5*a3^3*a2^6 - 36*a6^2*a5^2*a4^5*a3^3*a2^6 + 24*a6*a5^3*a4^5*a3^3*a2^6 - 12*a5^4*a4^5*a3^3*a2^6 + 8*a6^3*a4^6*a3^3*a2^6 - 12*a6^2*a5*a4^6*a3^3*a2^6 - 12*a6*a5^2*a4^6*a3^3*a2^6 + 8*a5^3*a4^6*a3^3*a2^6 - 12*a6^5*a5^3*a3^4*a2^6 + 48*a6^4*a5^4*a3^4*a2^6 - 12*a6^3*a5^5*a3^4*a2^6 + 18*a6^5*a5^2*a4*a3^4*a2^6 - 36*a6^4*a5^3*a4*a3^4*a2^6 - 36*a6^3*a5^4*a4*a3^4*a2^6 + 18*a6^2*a5^5*a4*a3^4*a2^6 + 18*a6^5*a5*a4^2*a3^4*a2^6 - 96*a6^4*a5^2*a4^2*a3^4*a2^6 + 108*a6^3*a5^3*a4^2*a3^4*a2^6 - 96*a6^2*a5^4*a4^2*a3^4*a2^6 + 18*a6*a5^5*a4^2*a3^4*a2^6 - 12*a6^5*a4^3*a3^4*a2^6 - 36*a6^4*a5*a4^3*a3^4*a2^6 + 108*a6^3*a5^2*a4^3*a3^4*a2^6 + 108*a6^2*a5^3*a4^3*a3^4*a2^6 - 36*a6*a5^4*a4^3*a3^4*a2^6 - 12*a5^5*a4^3*a3^4*a2^6 + 48*a6^4*a4^4*a3^4*a2^6 - 36*a6^3*a5*a4^4*a3^4*a2^6 - 96*a6^2*a5^2*a4^4*a3^4*a2^6 - 36*a6*a5^3*a4^4*a3^4*a2^6 + 48*a5^4*a4^4*a3^4*a2^6 - 12*a6^3*a4^5*a3^4*a2^6 + 18*a6^2*a5*a4^5*a3^4*a2^6 + 18*a6*a5^2*a4^5*a3^4*a2^6 - 12*a5^3*a4^5*a3^4*a2^6 - 12*a6^4*a5^3*a3^5*a2^6 - 12*a6^3*a5^4*a3^5*a2^6 + 18*a6^4*a5^2*a4*a3^5*a2^6 + 24*a6^3*a5^3*a4*a3^5*a2^6 + 18*a6^2*a5^4*a4*a3^5*a2^6 + 18*a6^4*a5*a4^2*a3^5*a2^6 - 36*a6^3*a5^2*a4^2*a3^5*a2^6 - 36*a6^2*a5^3*a4^2*a3^5*a2^6 + 18*a6*a5^4*a4^2*a3^5*a2^6 - 12*a6^4*a4^3*a3^5*a2^6 + 24*a6^3*a5*a4^3*a3^5*a2^6 - 36*a6^2*a5^2*a4^3*a3^5*a2^6 + 24*a6*a5^3*a4^3*a3^5*a2^6 - 12*a5^4*a4^3*a3^5*a2^6 - 12*a6^3*a4^4*a3^5*a2^6 + 18*a6^2*a5*a4^4*a3^5*a2^6 + 18*a6*a5^2*a4^4*a3^5*a2^6 - 12*a5^3*a4^4*a3^5*a2^6 + 8*a6^3*a5^3*a3^6*a2^6 - 12*a6^3*a5^2*a4*a3^6*a2^6 - 12*a6^2*a5^3*a4*a3^6*a2^6 - 12*a6^3*a5*a4^2*a3^6*a2^6 + 48*a6^2*a5^2*a4^2*a3^6*a2^6 - 12*a6*a5^3*a4^2*a3^6*a2^6 + 8*a6^3*a4^3*a3^6*a2^6 - 12*a6^2*a5*a4^3*a3^6*a2^6 - 12*a6*a5^2*a4^3*a3^6*a2^6 + 8*a5^3*a4^3*a3^6*a2^6 - 12*a6^6*a5^6*a4^3*a3^2*a1 + 18*a6^6*a5^5*a4^4*a3^2*a1 + 18*a6^5*a5^6*a4^4*a3^2*a1 + 18*a6^6*a5^4*a4^5*a3^2*a1 - 72*a6^5*a5^5*a4^5*a3^2*a1 + 18*a6^4*a5^6*a4^5*a3^2*a1 - 12*a6^6*a5^3*a4^6*a3^2*a1 + 18*a6^5*a5^4*a4^6*a3^2*a1 + 18*a6^4*a5^5*a4^6*a3^2*a1 - 12*a6^3*a5^6*a4^6*a3^2*a1 - 12*a6^6*a5^6*a4^2*a3^3*a1 + 24*a6^6*a5^5*a4^3*a3^3*a1 + 24*a6^5*a5^6*a4^3*a3^3*a1 - 36*a6^6*a5^4*a4^4*a3^3*a1 - 36*a6^4*a5^6*a4^4*a3^3*a1 + 24*a6^6*a5^3*a4^5*a3^3*a1 + 24*a6^3*a5^6*a4^5*a3^3*a1 - 12*a6^6*a5^2*a4^6*a3^3*a1 + 24*a6^5*a5^3*a4^6*a3^3*a1 - 36*a6^4*a5^4*a4^6*a3^3*a1 + 24*a6^3*a5^5*a4^6*a3^3*a1 - 12*a6^2*a5^6*a4^6*a3^3*a1 + 18*a6^6*a5^5*a4^2*a3^4*a1 + 18*a6^5*a5^6*a4^2*a3^4*a1 - 36*a6^6*a5^4*a4^3*a3^4*a1 - 36*a6^4*a5^6*a4^3*a3^4*a1 - 36*a6^6*a5^3*a4^4*a3^4*a1 + 36*a6^5*a5^4*a4^4*a3^4*a1 + 36*a6^4*a5^5*a4^4*a3^4*a1 - 36*a6^3*a5^6*a4^4*a3^4*a1 + 18*a6^6*a5^2*a4^5*a3^4*a1 + 36*a6^4*a5^4*a4^5*a3^4*a1 + 18*a6^2*a5^6*a4^5*a3^4*a1 + 18*a6^5*a5^2*a4^6*a3^4*a1 - 36*a6^4*a5^3*a4^6*a3^4*a1 - 36*a6^3*a5^4*a4^6*a3^4*a1 + 18*a6^2*a5^5*a4^6*a3^4*a1 + 18*a6^6*a5^4*a4^2*a3^5*a1 - 72*a6^5*a5^5*a4^2*a3^5*a1 + 18*a6^4*a5^6*a4^2*a3^5*a1 + 24*a6^6*a5^3*a4^3*a3^5*a1 + 24*a6^3*a5^6*a4^3*a3^5*a1 + 18*a6^6*a5^2*a4^4*a3^5*a1 + 36*a6^4*a5^4*a4^4*a3^5*a1 + 18*a6^2*a5^6*a4^4*a3^5*a1 - 72*a6^5*a5^2*a4^5*a3^5*a1 - 72*a6^2*a5^5*a4^5*a3^5*a1 + 18*a6^4*a5^2*a4^6*a3^5*a1 + 24*a6^3*a5^3*a4^6*a3^5*a1 + 18*a6^2*a5^4*a4^6*a3^5*a1 - 12*a6^6*a5^3*a4^2*a3^6*a1 + 18*a6^5*a5^4*a4^2*a3^6*a1 + 18*a6^4*a5^5*a4^2*a3^6*a1 - 12*a6^3*a5^6*a4^2*a3^6*a1 - 12*a6^6*a5^2*a4^3*a3^6*a1 + 24*a6^5*a5^3*a4^3*a3^6*a1 - 36*a6^4*a5^4*a4^3*a3^6*a1 + 24*a6^3*a5^5*a4^3*a3^6*a1 - 12*a6^2*a5^6*a4^3*a3^6*a1 + 18*a6^5*a5^2*a4^4*a3^6*a1 - 36*a6^4*a5^3*a4^4*a3^6*a1 - 36*a6^3*a5^4*a4^4*a3^6*a1 + 18*a6^2*a5^5*a4^4*a3^6*a1 + 18*a6^4*a5^2*a4^5*a3^6*a1 + 24*a6^3*a5^3*a4^5*a3^6*a1 + 18*a6^2*a5^4*a4^5*a3^6*a1 - 12*a6^3*a5^2*a4^6*a3^6*a1 - 12*a6^2*a5^3*a4^6*a3^6*a1 + 48*a6^6*a5^6*a4^3*a3*a2*a1 - 72*a6^6*a5^5*a4^4*a3*a2*a1 - 72*a6^5*a5^6*a4^4*a3*a2*a1 - 72*a6^6*a5^4*a4^5*a3*a2*a1 + 288*a6^5*a5^5*a4^5*a3*a2*a1 - 72*a6^4*a5^6*a4^5*a3*a2*a1 + 48*a6^6*a5^3*a4^6*a3*a2*a1 - 72*a6^5*a5^4*a4^6*a3*a2*a1 - 72*a6^4*a5^5*a4^6*a3*a2*a1 + 48*a6^3*a5^6*a4^6*a3*a2*a1 - 24*a6^6*a5^6*a4^2*a3^2*a2*a1 + 120*a6^6*a5^4*a4^4*a3^2*a2*a1 - 96*a6^5*a5^5*a4^4*a3^2*a2*a1 + 120*a6^4*a5^6*a4^4*a3^2*a2*a1 - 96*a6^5*a5^4*a4^5*a3^2*a2*a1 - 96*a6^4*a5^5*a4^5*a3^2*a2*a1 - 24*a6^6*a5^2*a4^6*a3^2*a2*a1 + 120*a6^4*a5^4*a4^6*a3^2*a2*a1 - 24*a6^2*a5^6*a4^6*a3^2*a2*a1 + 48*a6^6*a5^6*a4*a3^3*a2*a1 - 48*a6^6*a5^4*a4^3*a3^3*a2*a1 - 192*a6^5*a5^5*a4^3*a3^3*a2*a1 - 48*a6^4*a5^6*a4^3*a3^3*a2*a1 - 48*a6^6*a5^3*a4^4*a3^3*a2*a1 + 240*a6^5*a5^4*a4^4*a3^3*a2*a1 + 240*a6^4*a5^5*a4^4*a3^3*a2*a1 - 48*a6^3*a5^6*a4^4*a3^3*a2*a1 - 192*a6^5*a5^3*a4^5*a3^3*a2*a1 + 240*a6^4*a5^4*a4^5*a3^3*a2*a1 - 192*a6^3*a5^5*a4^5*a3^3*a2*a1 + 48*a6^6*a5*a4^6*a3^3*a2*a1 - 48*a6^4*a5^3*a4^6*a3^3*a2*a1 - 48*a6^3*a5^4*a4^6*a3^3*a2*a1 + 48*a6*a5^6*a4^6*a3^3*a2*a1 - 72*a6^6*a5^5*a4*a3^4*a2*a1 - 72*a6^5*a5^6*a4*a3^4*a2*a1 + 120*a6^6*a5^4*a4^2*a3^4*a2*a1 - 96*a6^5*a5^5*a4^2*a3^4*a2*a1 + 120*a6^4*a5^6*a4^2*a3^4*a2*a1 - 48*a6^6*a5^3*a4^3*a3^4*a2*a1 + 240*a6^5*a5^4*a4^3*a3^4*a2*a1 + 240*a6^4*a5^5*a4^3*a3^4*a2*a1 - 48*a6^3*a5^6*a4^3*a3^4*a2*a1 + 120*a6^6*a5^2*a4^4*a3^4*a2*a1 + 240*a6^5*a5^3*a4^4*a3^4*a2*a1 - 1296*a6^4*a5^4*a4^4*a3^4*a2*a1 + 240*a6^3*a5^5*a4^4*a3^4*a2*a1 + 120*a6^2*a5^6*a4^4*a3^4*a2*a1 - 72*a6^6*a5*a4^5*a3^4*a2*a1 - 96*a6^5*a5^2*a4^5*a3^4*a2*a1 + 240*a6^4*a5^3*a4^5*a3^4*a2*a1 + 240*a6^3*a5^4*a4^5*a3^4*a2*a1 - 96*a6^2*a5^5*a4^5*a3^4*a2*a1 - 72*a6*a5^6*a4^5*a3^4*a2*a1 - 72*a6^5*a5*a4^6*a3^4*a2*a1 + 120*a6^4*a5^2*a4^6*a3^4*a2*a1 - 48*a6^3*a5^3*a4^6*a3^4*a2*a1 + 120*a6^2*a5^4*a4^6*a3^4*a2*a1 - 72*a6*a5^5*a4^6*a3^4*a2*a1 - 72*a6^6*a5^4*a4*a3^5*a2*a1 + 288*a6^5*a5^5*a4*a3^5*a2*a1 - 72*a6^4*a5^6*a4*a3^5*a2*a1 - 96*a6^5*a5^4*a4^2*a3^5*a2*a1 - 96*a6^4*a5^5*a4^2*a3^5*a2*a1 - 192*a6^5*a5^3*a4^3*a3^5*a2*a1 + 240*a6^4*a5^4*a4^3*a3^5*a2*a1 - 192*a6^3*a5^5*a4^3*a3^5*a2*a1 - 72*a6^6*a5*a4^4*a3^5*a2*a1 - 96*a6^5*a5^2*a4^4*a3^5*a2*a1 + 240*a6^4*a5^3*a4^4*a3^5*a2*a1 + 240*a6^3*a5^4*a4^4*a3^5*a2*a1 - 96*a6^2*a5^5*a4^4*a3^5*a2*a1 - 72*a6*a5^6*a4^4*a3^5*a2*a1 + 288*a6^5*a5*a4^5*a3^5*a2*a1 - 96*a6^4*a5^2*a4^5*a3^5*a2*a1 - 192*a6^3*a5^3*a4^5*a3^5*a2*a1 - 96*a6^2*a5^4*a4^5*a3^5*a2*a1 + 288*a6*a5^5*a4^5*a3^5*a2*a1 - 72*a6^4*a5*a4^6*a3^5*a2*a1 - 72*a6*a5^4*a4^6*a3^5*a2*a1 + 48*a6^6*a5^3*a4*a3^6*a2*a1 - 72*a6^5*a5^4*a4*a3^6*a2*a1 - 72*a6^4*a5^5*a4*a3^6*a2*a1 + 48*a6^3*a5^6*a4*a3^6*a2*a1 - 24*a6^6*a5^2*a4^2*a3^6*a2*a1 + 120*a6^4*a5^4*a4^2*a3^6*a2*a1 - 24*a6^2*a5^6*a4^2*a3^6*a2*a1 + 48*a6^6*a5*a4^3*a3^6*a2*a1 - 48*a6^4*a5^3*a4^3*a3^6*a2*a1 - 48*a6^3*a5^4*a4^3*a3^6*a2*a1 + 48*a6*a5^6*a4^3*a3^6*a2*a1 - 72*a6^5*a5*a4^4*a3^6*a2*a1 + 120*a6^4*a5^2*a4^4*a3^6*a2*a1 - 48*a6^3*a5^3*a4^4*a3^6*a2*a1 + 120*a6^2*a5^4*a4^4*a3^6*a2*a1 - 72*a6*a5^5*a4^4*a3^6*a2*a1 - 72*a6^4*a5*a4^5*a3^6*a2*a1 - 72*a6*a5^4*a4^5*a3^6*a2*a1 + 48*a6^3*a5*a4^6*a3^6*a2*a1 - 24*a6^2*a5^2*a4^6*a3^6*a2*a1 + 48*a6*a5^3*a4^6*a3^6*a2*a1 - 12*a6^6*a5^6*a4^3*a2^2*a1 + 18*a6^6*a5^5*a4^4*a2^2*a1 + 18*a6^5*a5^6*a4^4*a2^2*a1 + 18*a6^6*a5^4*a4^5*a2^2*a1 - 72*a6^5*a5^5*a4^5*a2^2*a1 + 18*a6^4*a5^6*a4^5*a2^2*a1 - 12*a6^6*a5^3*a4^6*a2^2*a1 + 18*a6^5*a5^4*a4^6*a2^2*a1 + 18*a6^4*a5^5*a4^6*a2^2*a1 - 12*a6^3*a5^6*a4^6*a2^2*a1 - 24*a6^6*a5^6*a4^2*a3*a2^2*a1 + 120*a6^6*a5^4*a4^4*a3*a2^2*a1 - 96*a6^5*a5^5*a4^4*a3*a2^2*a1 + 120*a6^4*a5^6*a4^4*a3*a2^2*a1 - 96*a6^5*a5^4*a4^5*a3*a2^2*a1 - 96*a6^4*a5^5*a4^5*a3*a2^2*a1 - 24*a6^6*a5^2*a4^6*a3*a2^2*a1 + 120*a6^4*a5^4*a4^6*a3*a2^2*a1 - 24*a6^2*a5^6*a4^6*a3*a2^2*a1 - 24*a6^6*a5^6*a4*a3^2*a2^2*a1 + 36*a6^6*a5^5*a4^2*a3^2*a2^2*a1 + 36*a6^5*a5^6*a4^2*a3^2*a2^2*a1 - 84*a6^6*a5^4*a4^3*a3^2*a2^2*a1 + 240*a6^5*a5^5*a4^3*a3^2*a2^2*a1 - 84*a6^4*a5^6*a4^3*a3^2*a2^2*a1 - 84*a6^6*a5^3*a4^4*a3^2*a2^2*a1 - 120*a6^5*a5^4*a4^4*a3^2*a2^2*a1 - 120*a6^4*a5^5*a4^4*a3^2*a2^2*a1 - 84*a6^3*a5^6*a4^4*a3^2*a2^2*a1 + 36*a6^6*a5^2*a4^5*a3^2*a2^2*a1 + 240*a6^5*a5^3*a4^5*a3^2*a2^2*a1 - 120*a6^4*a5^4*a4^5*a3^2*a2^2*a1 + 240*a6^3*a5^5*a4^5*a3^2*a2^2*a1 + 36*a6^2*a5^6*a4^5*a3^2*a2^2*a1 - 24*a6^6*a5*a4^6*a3^2*a2^2*a1 + 36*a6^5*a5^2*a4^6*a3^2*a2^2*a1 - 84*a6^4*a5^3*a4^6*a3^2*a2^2*a1 - 84*a6^3*a5^4*a4^6*a3^2*a2^2*a1 + 36*a6^2*a5^5*a4^6*a3^2*a2^2*a1 - 24*a6*a5^6*a4^6*a3^2*a2^2*a1 - 12*a6^6*a5^6*a3^3*a2^2*a1 - 84*a6^6*a5^4*a4^2*a3^3*a2^2*a1 + 240*a6^5*a5^5*a4^2*a3^3*a2^2*a1 - 84*a6^4*a5^6*a4^2*a3^3*a2^2*a1 + 144*a6^6*a5^3*a4^3*a3^3*a2^2*a1 - 168*a6^5*a5^4*a4^3*a3^3*a2^2*a1 - 168*a6^4*a5^5*a4^3*a3^3*a2^2*a1 + 144*a6^3*a5^6*a4^3*a3^3*a2^2*a1 - 84*a6^6*a5^2*a4^4*a3^3*a2^2*a1 - 168*a6^5*a5^3*a4^4*a3^3*a2^2*a1 + 396*a6^4*a5^4*a4^4*a3^3*a2^2*a1 - 168*a6^3*a5^5*a4^4*a3^3*a2^2*a1 - 84*a6^2*a5^6*a4^4*a3^3*a2^2*a1 + 240*a6^5*a5^2*a4^5*a3^3*a2^2*a1 - 168*a6^4*a5^3*a4^5*a3^3*a2^2*a1 - 168*a6^3*a5^4*a4^5*a3^3*a2^2*a1 + 240*a6^2*a5^5*a4^5*a3^3*a2^2*a1 - 12*a6^6*a4^6*a3^3*a2^2*a1 - 84*a6^4*a5^2*a4^6*a3^3*a2^2*a1 + 144*a6^3*a5^3*a4^6*a3^3*a2^2*a1 - 84*a6^2*a5^4*a4^6*a3^3*a2^2*a1 - 12*a5^6*a4^6*a3^3*a2^2*a1 + 18*a6^6*a5^5*a3^4*a2^2*a1 + 18*a6^5*a5^6*a3^4*a2^2*a1 + 120*a6^6*a5^4*a4*a3^4*a2^2*a1 - 96*a6^5*a5^5*a4*a3^4*a2^2*a1 + 120*a6^4*a5^6*a4*a3^4*a2^2*a1 - 84*a6^6*a5^3*a4^2*a3^4*a2^2*a1 - 120*a6^5*a5^4*a4^2*a3^4*a2^2*a1 - 120*a6^4*a5^5*a4^2*a3^4*a2^2*a1 - 84*a6^3*a5^6*a4^2*a3^4*a2^2*a1 - 84*a6^6*a5^2*a4^3*a3^4*a2^2*a1 - 168*a6^5*a5^3*a4^3*a3^4*a2^2*a1 + 396*a6^4*a5^4*a4^3*a3^4*a2^2*a1 - 168*a6^3*a5^5*a4^3*a3^4*a2^2*a1 - 84*a6^2*a5^6*a4^3*a3^4*a2^2*a1 + 120*a6^6*a5*a4^4*a3^4*a2^2*a1 - 120*a6^5*a5^2*a4^4*a3^4*a2^2*a1 + 396*a6^4*a5^3*a4^4*a3^4*a2^2*a1 + 396*a6^3*a5^4*a4^4*a3^4*a2^2*a1 - 120*a6^2*a5^5*a4^4*a3^4*a2^2*a1 + 120*a6*a5^6*a4^4*a3^4*a2^2*a1 + 18*a6^6*a4^5*a3^4*a2^2*a1 - 96*a6^5*a5*a4^5*a3^4*a2^2*a1 - 120*a6^4*a5^2*a4^5*a3^4*a2^2*a1 - 168*a6^3*a5^3*a4^5*a3^4*a2^2*a1 - 120*a6^2*a5^4*a4^5*a3^4*a2^2*a1 - 96*a6*a5^5*a4^5*a3^4*a2^2*a1 + 18*a5^6*a4^5*a3^4*a2^2*a1 + 18*a6^5*a4^6*a3^4*a2^2*a1 + 120*a6^4*a5*a4^6*a3^4*a2^2*a1 - 84*a6^3*a5^2*a4^6*a3^4*a2^2*a1 - 84*a6^2*a5^3*a4^6*a3^4*a2^2*a1 + 120*a6*a5^4*a4^6*a3^4*a2^2*a1 + 18*a5^5*a4^6*a3^4*a2^2*a1 + 18*a6^6*a5^4*a3^5*a2^2*a1 - 72*a6^5*a5^5*a3^5*a2^2*a1 + 18*a6^4*a5^6*a3^5*a2^2*a1 - 96*a6^5*a5^4*a4*a3^5*a2^2*a1 - 96*a6^4*a5^5*a4*a3^5*a2^2*a1 + 36*a6^6*a5^2*a4^2*a3^5*a2^2*a1 + 240*a6^5*a5^3*a4^2*a3^5*a2^2*a1 - 120*a6^4*a5^4*a4^2*a3^5*a2^2*a1 + 240*a6^3*a5^5*a4^2*a3^5*a2^2*a1 + 36*a6^2*a5^6*a4^2*a3^5*a2^2*a1 + 240*a6^5*a5^2*a4^3*a3^5*a2^2*a1 - 168*a6^4*a5^3*a4^3*a3^5*a2^2*a1 - 168*a6^3*a5^4*a4^3*a3^5*a2^2*a1 + 240*a6^2*a5^5*a4^3*a3^5*a2^2*a1 + 18*a6^6*a4^4*a3^5*a2^2*a1 - 96*a6^5*a5*a4^4*a3^5*a2^2*a1 - 120*a6^4*a5^2*a4^4*a3^5*a2^2*a1 - 168*a6^3*a5^3*a4^4*a3^5*a2^2*a1 - 120*a6^2*a5^4*a4^4*a3^5*a2^2*a1 - 96*a6*a5^5*a4^4*a3^5*a2^2*a1 + 18*a5^6*a4^4*a3^5*a2^2*a1 - 72*a6^5*a4^5*a3^5*a2^2*a1 - 96*a6^4*a5*a4^5*a3^5*a2^2*a1 + 240*a6^3*a5^2*a4^5*a3^5*a2^2*a1 + 240*a6^2*a5^3*a4^5*a3^5*a2^2*a1 - 96*a6*a5^4*a4^5*a3^5*a2^2*a1 - 72*a5^5*a4^5*a3^5*a2^2*a1 + 18*a6^4*a4^6*a3^5*a2^2*a1 + 36*a6^2*a5^2*a4^6*a3^5*a2^2*a1 + 18*a5^4*a4^6*a3^5*a2^2*a1 - 12*a6^6*a5^3*a3^6*a2^2*a1 + 18*a6^5*a5^4*a3^6*a2^2*a1 + 18*a6^4*a5^5*a3^6*a2^2*a1 - 12*a6^3*a5^6*a3^6*a2^2*a1 - 24*a6^6*a5^2*a4*a3^6*a2^2*a1 + 120*a6^4*a5^4*a4*a3^6*a2^2*a1 - 24*a6^2*a5^6*a4*a3^6*a2^2*a1 - 24*a6^6*a5*a4^2*a3^6*a2^2*a1 + 36*a6^5*a5^2*a4^2*a3^6*a2^2*a1 - 84*a6^4*a5^3*a4^2*a3^6*a2^2*a1 - 84*a6^3*a5^4*a4^2*a3^6*a2^2*a1 + 36*a6^2*a5^5*a4^2*a3^6*a2^2*a1 - 24*a6*a5^6*a4^2*a3^6*a2^2*a1 - 12*a6^6*a4^3*a3^6*a2^2*a1 - 84*a6^4*a5^2*a4^3*a3^6*a2^2*a1 + 144*a6^3*a5^3*a4^3*a3^6*a2^2*a1 - 84*a6^2*a5^4*a4^3*a3^6*a2^2*a1 - 12*a5^6*a4^3*a3^6*a2^2*a1 + 18*a6^5*a4^4*a3^6*a2^2*a1 + 120*a6^4*a5*a4^4*a3^6*a2^2*a1 - 84*a6^3*a5^2*a4^4*a3^6*a2^2*a1 - 84*a6^2*a5^3*a4^4*a3^6*a2^2*a1 + 120*a6*a5^4*a4^4*a3^6*a2^2*a1 + 18*a5^5*a4^4*a3^6*a2^2*a1 + 18*a6^4*a4^5*a3^6*a2^2*a1 + 36*a6^2*a5^2*a4^5*a3^6*a2^2*a1 + 18*a5^4*a4^5*a3^6*a2^2*a1 - 12*a6^3*a4^6*a3^6*a2^2*a1 - 24*a6^2*a5*a4^6*a3^6*a2^2*a1 - 24*a6*a5^2*a4^6*a3^6*a2^2*a1 - 12*a5^3*a4^6*a3^6*a2^2*a1 - 12*a6^6*a5^6*a4^2*a2^3*a1 + 24*a6^6*a5^5*a4^3*a2^3*a1 + 24*a6^5*a5^6*a4^3*a2^3*a1 - 36*a6^6*a5^4*a4^4*a2^3*a1 - 36*a6^4*a5^6*a4^4*a2^3*a1 + 24*a6^6*a5^3*a4^5*a2^3*a1 + 24*a6^3*a5^6*a4^5*a2^3*a1 - 12*a6^6*a5^2*a4^6*a2^3*a1 + 24*a6^5*a5^3*a4^6*a2^3*a1 - 36*a6^4*a5^4*a4^6*a2^3*a1 + 24*a6^3*a5^5*a4^6*a2^3*a1 - 12*a6^2*a5^6*a4^6*a2^3*a1 + 48*a6^6*a5^6*a4*a3*a2^3*a1 - 48*a6^6*a5^4*a4^3*a3*a2^3*a1 - 192*a6^5*a5^5*a4^3*a3*a2^3*a1 - 48*a6^4*a5^6*a4^3*a3*a2^3*a1 - 48*a6^6*a5^3*a4^4*a3*a2^3*a1 + 240*a6^5*a5^4*a4^4*a3*a2^3*a1 + 240*a6^4*a5^5*a4^4*a3*a2^3*a1 - 48*a6^3*a5^6*a4^4*a3*a2^3*a1 - 192*a6^5*a5^3*a4^5*a3*a2^3*a1 + 240*a6^4*a5^4*a4^5*a3*a2^3*a1 - 192*a6^3*a5^5*a4^5*a3*a2^3*a1 + 48*a6^6*a5*a4^6*a3*a2^3*a1 - 48*a6^4*a5^3*a4^6*a3*a2^3*a1 - 48*a6^3*a5^4*a4^6*a3*a2^3*a1 + 48*a6*a5^6*a4^6*a3*a2^3*a1 - 12*a6^6*a5^6*a3^2*a2^3*a1 - 84*a6^6*a5^4*a4^2*a3^2*a2^3*a1 + 240*a6^5*a5^5*a4^2*a3^2*a2^3*a1 - 84*a6^4*a5^6*a4^2*a3^2*a2^3*a1 + 144*a6^6*a5^3*a4^3*a3^2*a2^3*a1 - 168*a6^5*a5^4*a4^3*a3^2*a2^3*a1 - 168*a6^4*a5^5*a4^3*a3^2*a2^3*a1 + 144*a6^3*a5^6*a4^3*a3^2*a2^3*a1 - 84*a6^6*a5^2*a4^4*a3^2*a2^3*a1 - 168*a6^5*a5^3*a4^4*a3^2*a2^3*a1 + 396*a6^4*a5^4*a4^4*a3^2*a2^3*a1 - 168*a6^3*a5^5*a4^4*a3^2*a2^3*a1 - 84*a6^2*a5^6*a4^4*a3^2*a2^3*a1 + 240*a6^5*a5^2*a4^5*a3^2*a2^3*a1 - 168*a6^4*a5^3*a4^5*a3^2*a2^3*a1 - 168*a6^3*a5^4*a4^5*a3^2*a2^3*a1 + 240*a6^2*a5^5*a4^5*a3^2*a2^3*a1 - 12*a6^6*a4^6*a3^2*a2^3*a1 - 84*a6^4*a5^2*a4^6*a3^2*a2^3*a1 + 144*a6^3*a5^3*a4^6*a3^2*a2^3*a1 - 84*a6^2*a5^4*a4^6*a3^2*a2^3*a1 - 12*a5^6*a4^6*a3^2*a2^3*a1 + 24*a6^6*a5^5*a3^3*a2^3*a1 + 24*a6^5*a5^6*a3^3*a2^3*a1 - 48*a6^6*a5^4*a4*a3^3*a2^3*a1 - 192*a6^5*a5^5*a4*a3^3*a2^3*a1 - 48*a6^4*a5^6*a4*a3^3*a2^3*a1 + 144*a6^6*a5^3*a4^2*a3^3*a2^3*a1 - 168*a6^5*a5^4*a4^2*a3^3*a2^3*a1 - 168*a6^4*a5^5*a4^2*a3^3*a2^3*a1 + 144*a6^3*a5^6*a4^2*a3^3*a2^3*a1 + 144*a6^6*a5^2*a4^3*a3^3*a2^3*a1 + 576*a6^5*a5^3*a4^3*a3^3*a2^3*a1 - 288*a6^4*a5^4*a4^3*a3^3*a2^3*a1 + 576*a6^3*a5^5*a4^3*a3^3*a2^3*a1 + 144*a6^2*a5^6*a4^3*a3^3*a2^3*a1 - 48*a6^6*a5*a4^4*a3^3*a2^3*a1 - 168*a6^5*a5^2*a4^4*a3^3*a2^3*a1 - 288*a6^4*a5^3*a4^4*a3^3*a2^3*a1 - 288*a6^3*a5^4*a4^4*a3^3*a2^3*a1 - 168*a6^2*a5^5*a4^4*a3^3*a2^3*a1 - 48*a6*a5^6*a4^4*a3^3*a2^3*a1 + 24*a6^6*a4^5*a3^3*a2^3*a1 - 192*a6^5*a5*a4^5*a3^3*a2^3*a1 - 168*a6^4*a5^2*a4^5*a3^3*a2^3*a1 + 576*a6^3*a5^3*a4^5*a3^3*a2^3*a1 - 168*a6^2*a5^4*a4^5*a3^3*a2^3*a1 - 192*a6*a5^5*a4^5*a3^3*a2^3*a1 + 24*a5^6*a4^5*a3^3*a2^3*a1 + 24*a6^5*a4^6*a3^3*a2^3*a1 - 48*a6^4*a5*a4^6*a3^3*a2^3*a1 + 144*a6^3*a5^2*a4^6*a3^3*a2^3*a1 + 144*a6^2*a5^3*a4^6*a3^3*a2^3*a1 - 48*a6*a5^4*a4^6*a3^3*a2^3*a1 + 24*a5^5*a4^6*a3^3*a2^3*a1 - 36*a6^6*a5^4*a3^4*a2^3*a1 - 36*a6^4*a5^6*a3^4*a2^3*a1 - 48*a6^6*a5^3*a4*a3^4*a2^3*a1 + 240*a6^5*a5^4*a4*a3^4*a2^3*a1 + 240*a6^4*a5^5*a4*a3^4*a2^3*a1 - 48*a6^3*a5^6*a4*a3^4*a2^3*a1 - 84*a6^6*a5^2*a4^2*a3^4*a2^3*a1 - 168*a6^5*a5^3*a4^2*a3^4*a2^3*a1 + 396*a6^4*a5^4*a4^2*a3^4*a2^3*a1 - 168*a6^3*a5^5*a4^2*a3^4*a2^3*a1 - 84*a6^2*a5^6*a4^2*a3^4*a2^3*a1 - 48*a6^6*a5*a4^3*a3^4*a2^3*a1 - 168*a6^5*a5^2*a4^3*a3^4*a2^3*a1 - 288*a6^4*a5^3*a4^3*a3^4*a2^3*a1 - 288*a6^3*a5^4*a4^3*a3^4*a2^3*a1 - 168*a6^2*a5^5*a4^3*a3^4*a2^3*a1 - 48*a6*a5^6*a4^3*a3^4*a2^3*a1 - 36*a6^6*a4^4*a3^4*a2^3*a1 + 240*a6^5*a5*a4^4*a3^4*a2^3*a1 + 396*a6^4*a5^2*a4^4*a3^4*a2^3*a1 - 288*a6^3*a5^3*a4^4*a3^4*a2^3*a1 + 396*a6^2*a5^4*a4^4*a3^4*a2^3*a1 + 240*a6*a5^5*a4^4*a3^4*a2^3*a1 - 36*a5^6*a4^4*a3^4*a2^3*a1 + 240*a6^4*a5*a4^5*a3^4*a2^3*a1 - 168*a6^3*a5^2*a4^5*a3^4*a2^3*a1 - 168*a6^2*a5^3*a4^5*a3^4*a2^3*a1 + 240*a6*a5^4*a4^5*a3^4*a2^3*a1 - 36*a6^4*a4^6*a3^4*a2^3*a1 - 48*a6^3*a5*a4^6*a3^4*a2^3*a1 - 84*a6^2*a5^2*a4^6*a3^4*a2^3*a1 - 48*a6*a5^3*a4^6*a3^4*a2^3*a1 - 36*a5^4*a4^6*a3^4*a2^3*a1 + 24*a6^6*a5^3*a3^5*a2^3*a1 + 24*a6^3*a5^6*a3^5*a2^3*a1 - 192*a6^5*a5^3*a4*a3^5*a2^3*a1 + 240*a6^4*a5^4*a4*a3^5*a2^3*a1 - 192*a6^3*a5^5*a4*a3^5*a2^3*a1 + 240*a6^5*a5^2*a4^2*a3^5*a2^3*a1 - 168*a6^4*a5^3*a4^2*a3^5*a2^3*a1 - 168*a6^3*a5^4*a4^2*a3^5*a2^3*a1 + 240*a6^2*a5^5*a4^2*a3^5*a2^3*a1 + 24*a6^6*a4^3*a3^5*a2^3*a1 - 192*a6^5*a5*a4^3*a3^5*a2^3*a1 - 168*a6^4*a5^2*a4^3*a3^5*a2^3*a1 + 576*a6^3*a5^3*a4^3*a3^5*a2^3*a1 - 168*a6^2*a5^4*a4^3*a3^5*a2^3*a1 - 192*a6*a5^5*a4^3*a3^5*a2^3*a1 + 24*a5^6*a4^3*a3^5*a2^3*a1 + 240*a6^4*a5*a4^4*a3^5*a2^3*a1 - 168*a6^3*a5^2*a4^4*a3^5*a2^3*a1 - 168*a6^2*a5^3*a4^4*a3^5*a2^3*a1 + 240*a6*a5^4*a4^4*a3^5*a2^3*a1 - 192*a6^3*a5*a4^5*a3^5*a2^3*a1 + 240*a6^2*a5^2*a4^5*a3^5*a2^3*a1 - 192*a6*a5^3*a4^5*a3^5*a2^3*a1 + 24*a6^3*a4^6*a3^5*a2^3*a1 + 24*a5^3*a4^6*a3^5*a2^3*a1 - 12*a6^6*a5^2*a3^6*a2^3*a1 + 24*a6^5*a5^3*a3^6*a2^3*a1 - 36*a6^4*a5^4*a3^6*a2^3*a1 + 24*a6^3*a5^5*a3^6*a2^3*a1 - 12*a6^2*a5^6*a3^6*a2^3*a1 + 48*a6^6*a5*a4*a3^6*a2^3*a1 - 48*a6^4*a5^3*a4*a3^6*a2^3*a1 - 48*a6^3*a5^4*a4*a3^6*a2^3*a1 + 48*a6*a5^6*a4*a3^6*a2^3*a1 - 12*a6^6*a4^2*a3^6*a2^3*a1 - 84*a6^4*a5^2*a4^2*a3^6*a2^3*a1 + 144*a6^3*a5^3*a4^2*a3^6*a2^3*a1 - 84*a6^2*a5^4*a4^2*a3^6*a2^3*a1 - 12*a5^6*a4^2*a3^6*a2^3*a1 + 24*a6^5*a4^3*a3^6*a2^3*a1 - 48*a6^4*a5*a4^3*a3^6*a2^3*a1 + 144*a6^3*a5^2*a4^3*a3^6*a2^3*a1 + 144*a6^2*a5^3*a4^3*a3^6*a2^3*a1 - 48*a6*a5^4*a4^3*a3^6*a2^3*a1 + 24*a5^5*a4^3*a3^6*a2^3*a1 - 36*a6^4*a4^4*a3^6*a2^3*a1 - 48*a6^3*a5*a4^4*a3^6*a2^3*a1 - 84*a6^2*a5^2*a4^4*a3^6*a2^3*a1 - 48*a6*a5^3*a4^4*a3^6*a2^3*a1 - 36*a5^4*a4^4*a3^6*a2^3*a1 + 24*a6^3*a4^5*a3^6*a2^3*a1 + 24*a5^3*a4^5*a3^6*a2^3*a1 - 12*a6^2*a4^6*a3^6*a2^3*a1 + 48*a6*a5*a4^6*a3^6*a2^3*a1 - 12*a5^2*a4^6*a3^6*a2^3*a1 + 18*a6^6*a5^5*a4^2*a2^4*a1 + 18*a6^5*a5^6*a4^2*a2^4*a1 - 36*a6^6*a5^4*a4^3*a2^4*a1 - 36*a6^4*a5^6*a4^3*a2^4*a1 - 36*a6^6*a5^3*a4^4*a2^4*a1 + 36*a6^5*a5^4*a4^4*a2^4*a1 + 36*a6^4*a5^5*a4^4*a2^4*a1 - 36*a6^3*a5^6*a4^4*a2^4*a1 + 18*a6^6*a5^2*a4^5*a2^4*a1 + 36*a6^4*a5^4*a4^5*a2^4*a1 + 18*a6^2*a5^6*a4^5*a2^4*a1 + 18*a6^5*a5^2*a4^6*a2^4*a1 - 36*a6^4*a5^3*a4^6*a2^4*a1 - 36*a6^3*a5^4*a4^6*a2^4*a1 + 18*a6^2*a5^5*a4^6*a2^4*a1 - 72*a6^6*a5^5*a4*a3*a2^4*a1 - 72*a6^5*a5^6*a4*a3*a2^4*a1 + 120*a6^6*a5^4*a4^2*a3*a2^4*a1 - 96*a6^5*a5^5*a4^2*a3*a2^4*a1 + 120*a6^4*a5^6*a4^2*a3*a2^4*a1 - 48*a6^6*a5^3*a4^3*a3*a2^4*a1 + 240*a6^5*a5^4*a4^3*a3*a2^4*a1 + 240*a6^4*a5^5*a4^3*a3*a2^4*a1 - 48*a6^3*a5^6*a4^3*a3*a2^4*a1 + 120*a6^6*a5^2*a4^4*a3*a2^4*a1 + 240*a6^5*a5^3*a4^4*a3*a2^4*a1 - 1296*a6^4*a5^4*a4^4*a3*a2^4*a1 + 240*a6^3*a5^5*a4^4*a3*a2^4*a1 + 120*a6^2*a5^6*a4^4*a3*a2^4*a1 - 72*a6^6*a5*a4^5*a3*a2^4*a1 - 96*a6^5*a5^2*a4^5*a3*a2^4*a1 + 240*a6^4*a5^3*a4^5*a3*a2^4*a1 + 240*a6^3*a5^4*a4^5*a3*a2^4*a1 - 96*a6^2*a5^5*a4^5*a3*a2^4*a1 - 72*a6*a5^6*a4^5*a3*a2^4*a1 - 72*a6^5*a5*a4^6*a3*a2^4*a1 + 120*a6^4*a5^2*a4^6*a3*a2^4*a1 - 48*a6^3*a5^3*a4^6*a3*a2^4*a1 + 120*a6^2*a5^4*a4^6*a3*a2^4*a1 - 72*a6*a5^5*a4^6*a3*a2^4*a1 + 18*a6^6*a5^5*a3^2*a2^4*a1 + 18*a6^5*a5^6*a3^2*a2^4*a1 + 120*a6^6*a5^4*a4*a3^2*a2^4*a1 - 96*a6^5*a5^5*a4*a3^2*a2^4*a1 + 120*a6^4*a5^6*a4*a3^2*a2^4*a1 - 84*a6^6*a5^3*a4^2*a3^2*a2^4*a1 - 120*a6^5*a5^4*a4^2*a3^2*a2^4*a1 - 120*a6^4*a5^5*a4^2*a3^2*a2^4*a1 - 84*a6^3*a5^6*a4^2*a3^2*a2^4*a1 - 84*a6^6*a5^2*a4^3*a3^2*a2^4*a1 - 168*a6^5*a5^3*a4^3*a3^2*a2^4*a1 + 396*a6^4*a5^4*a4^3*a3^2*a2^4*a1 - 168*a6^3*a5^5*a4^3*a3^2*a2^4*a1 - 84*a6^2*a5^6*a4^3*a3^2*a2^4*a1 + 120*a6^6*a5*a4^4*a3^2*a2^4*a1 - 120*a6^5*a5^2*a4^4*a3^2*a2^4*a1 + 396*a6^4*a5^3*a4^4*a3^2*a2^4*a1 + 396*a6^3*a5^4*a4^4*a3^2*a2^4*a1 - 120*a6^2*a5^5*a4^4*a3^2*a2^4*a1 + 120*a6*a5^6*a4^4*a3^2*a2^4*a1 + 18*a6^6*a4^5*a3^2*a2^4*a1 - 96*a6^5*a5*a4^5*a3^2*a2^4*a1 - 120*a6^4*a5^2*a4^5*a3^2*a2^4*a1 - 168*a6^3*a5^3*a4^5*a3^2*a2^4*a1 - 120*a6^2*a5^4*a4^5*a3^2*a2^4*a1 - 96*a6*a5^5*a4^5*a3^2*a2^4*a1 + 18*a5^6*a4^5*a3^2*a2^4*a1 + 18*a6^5*a4^6*a3^2*a2^4*a1 + 120*a6^4*a5*a4^6*a3^2*a2^4*a1 - 84*a6^3*a5^2*a4^6*a3^2*a2^4*a1 - 84*a6^2*a5^3*a4^6*a3^2*a2^4*a1 + 120*a6*a5^4*a4^6*a3^2*a2^4*a1 + 18*a5^5*a4^6*a3^2*a2^4*a1 - 36*a6^6*a5^4*a3^3*a2^4*a1 - 36*a6^4*a5^6*a3^3*a2^4*a1 - 48*a6^6*a5^3*a4*a3^3*a2^4*a1 + 240*a6^5*a5^4*a4*a3^3*a2^4*a1 + 240*a6^4*a5^5*a4*a3^3*a2^4*a1 - 48*a6^3*a5^6*a4*a3^3*a2^4*a1 - 84*a6^6*a5^2*a4^2*a3^3*a2^4*a1 - 168*a6^5*a5^3*a4^2*a3^3*a2^4*a1 + 396*a6^4*a5^4*a4^2*a3^3*a2^4*a1 - 168*a6^3*a5^5*a4^2*a3^3*a2^4*a1 - 84*a6^2*a5^6*a4^2*a3^3*a2^4*a1 - 48*a6^6*a5*a4^3*a3^3*a2^4*a1 - 168*a6^5*a5^2*a4^3*a3^3*a2^4*a1 - 288*a6^4*a5^3*a4^3*a3^3*a2^4*a1 - 288*a6^3*a5^4*a4^3*a3^3*a2^4*a1 - 168*a6^2*a5^5*a4^3*a3^3*a2^4*a1 - 48*a6*a5^6*a4^3*a3^3*a2^4*a1 - 36*a6^6*a4^4*a3^3*a2^4*a1 + 240*a6^5*a5*a4^4*a3^3*a2^4*a1 + 396*a6^4*a5^2*a4^4*a3^3*a2^4*a1 - 288*a6^3*a5^3*a4^4*a3^3*a2^4*a1 + 396*a6^2*a5^4*a4^4*a3^3*a2^4*a1 + 240*a6*a5^5*a4^4*a3^3*a2^4*a1 - 36*a5^6*a4^4*a3^3*a2^4*a1 + 240*a6^4*a5*a4^5*a3^3*a2^4*a1 - 168*a6^3*a5^2*a4^5*a3^3*a2^4*a1 - 168*a6^2*a5^3*a4^5*a3^3*a2^4*a1 + 240*a6*a5^4*a4^5*a3^3*a2^4*a1 - 36*a6^4*a4^6*a3^3*a2^4*a1 - 48*a6^3*a5*a4^6*a3^3*a2^4*a1 - 84*a6^2*a5^2*a4^6*a3^3*a2^4*a1 - 48*a6*a5^3*a4^6*a3^3*a2^4*a1 - 36*a5^4*a4^6*a3^3*a2^4*a1 - 36*a6^6*a5^3*a3^4*a2^4*a1 + 36*a6^5*a5^4*a3^4*a2^4*a1 + 36*a6^4*a5^5*a3^4*a2^4*a1 - 36*a6^3*a5^6*a3^4*a2^4*a1 + 120*a6^6*a5^2*a4*a3^4*a2^4*a1 + 240*a6^5*a5^3*a4*a3^4*a2^4*a1 - 1296*a6^4*a5^4*a4*a3^4*a2^4*a1 + 240*a6^3*a5^5*a4*a3^4*a2^4*a1 + 120*a6^2*a5^6*a4*a3^4*a2^4*a1 + 120*a6^6*a5*a4^2*a3^4*a2^4*a1 - 120*a6^5*a5^2*a4^2*a3^4*a2^4*a1 + 396*a6^4*a5^3*a4^2*a3^4*a2^4*a1 + 396*a6^3*a5^4*a4^2*a3^4*a2^4*a1 - 120*a6^2*a5^5*a4^2*a3^4*a2^4*a1 + 120*a6*a5^6*a4^2*a3^4*a2^4*a1 - 36*a6^6*a4^3*a3^4*a2^4*a1 + 240*a6^5*a5*a4^3*a3^4*a2^4*a1 + 396*a6^4*a5^2*a4^3*a3^4*a2^4*a1 - 288*a6^3*a5^3*a4^3*a3^4*a2^4*a1 + 396*a6^2*a5^4*a4^3*a3^4*a2^4*a1 + 240*a6*a5^5*a4^3*a3^4*a2^4*a1 - 36*a5^6*a4^3*a3^4*a2^4*a1 + 36*a6^5*a4^4*a3^4*a2^4*a1 - 1296*a6^4*a5*a4^4*a3^4*a2^4*a1 + 396*a6^3*a5^2*a4^4*a3^4*a2^4*a1 + 396*a6^2*a5^3*a4^4*a3^4*a2^4*a1 - 1296*a6*a5^4*a4^4*a3^4*a2^4*a1 + 36*a5^5*a4^4*a3^4*a2^4*a1 + 36*a6^4*a4^5*a3^4*a2^4*a1 + 240*a6^3*a5*a4^5*a3^4*a2^4*a1 - 120*a6^2*a5^2*a4^5*a3^4*a2^4*a1 + 240*a6*a5^3*a4^5*a3^4*a2^4*a1 + 36*a5^4*a4^5*a3^4*a2^4*a1 - 36*a6^3*a4^6*a3^4*a2^4*a1 + 120*a6^2*a5*a4^6*a3^4*a2^4*a1 + 120*a6*a5^2*a4^6*a3^4*a2^4*a1 - 36*a5^3*a4^6*a3^4*a2^4*a1 + 18*a6^6*a5^2*a3^5*a2^4*a1 + 36*a6^4*a5^4*a3^5*a2^4*a1 + 18*a6^2*a5^6*a3^5*a2^4*a1 - 72*a6^6*a5*a4*a3^5*a2^4*a1 - 96*a6^5*a5^2*a4*a3^5*a2^4*a1 + 240*a6^4*a5^3*a4*a3^5*a2^4*a1 + 240*a6^3*a5^4*a4*a3^5*a2^4*a1 - 96*a6^2*a5^5*a4*a3^5*a2^4*a1 - 72*a6*a5^6*a4*a3^5*a2^4*a1 + 18*a6^6*a4^2*a3^5*a2^4*a1 - 96*a6^5*a5*a4^2*a3^5*a2^4*a1 - 120*a6^4*a5^2*a4^2*a3^5*a2^4*a1 - 168*a6^3*a5^3*a4^2*a3^5*a2^4*a1 - 120*a6^2*a5^4*a4^2*a3^5*a2^4*a1 - 96*a6*a5^5*a4^2*a3^5*a2^4*a1 + 18*a5^6*a4^2*a3^5*a2^4*a1 + 240*a6^4*a5*a4^3*a3^5*a2^4*a1 - 168*a6^3*a5^2*a4^3*a3^5*a2^4*a1 - 168*a6^2*a5^3*a4^3*a3^5*a2^4*a1 + 240*a6*a5^4*a4^3*a3^5*a2^4*a1 + 36*a6^4*a4^4*a3^5*a2^4*a1 + 240*a6^3*a5*a4^4*a3^5*a2^4*a1 - 120*a6^2*a5^2*a4^4*a3^5*a2^4*a1 + 240*a6*a5^3*a4^4*a3^5*a2^4*a1 + 36*a5^4*a4^4*a3^5*a2^4*a1 - 96*a6^2*a5*a4^5*a3^5*a2^4*a1 - 96*a6*a5^2*a4^5*a3^5*a2^4*a1 + 18*a6^2*a4^6*a3^5*a2^4*a1 - 72*a6*a5*a4^6*a3^5*a2^4*a1 + 18*a5^2*a4^6*a3^5*a2^4*a1 + 18*a6^5*a5^2*a3^6*a2^4*a1 - 36*a6^4*a5^3*a3^6*a2^4*a1 - 36*a6^3*a5^4*a3^6*a2^4*a1 + 18*a6^2*a5^5*a3^6*a2^4*a1 - 72*a6^5*a5*a4*a3^6*a2^4*a1 + 120*a6^4*a5^2*a4*a3^6*a2^4*a1 - 48*a6^3*a5^3*a4*a3^6*a2^4*a1 + 120*a6^2*a5^4*a4*a3^6*a2^4*a1 - 72*a6*a5^5*a4*a3^6*a2^4*a1 + 18*a6^5*a4^2*a3^6*a2^4*a1 + 120*a6^4*a5*a4^2*a3^6*a2^4*a1 - 84*a6^3*a5^2*a4^2*a3^6*a2^4*a1 - 84*a6^2*a5^3*a4^2*a3^6*a2^4*a1 + 120*a6*a5^4*a4^2*a3^6*a2^4*a1 + 18*a5^5*a4^2*a3^6*a2^4*a1 - 36*a6^4*a4^3*a3^6*a2^4*a1 - 48*a6^3*a5*a4^3*a3^6*a2^4*a1 - 84*a6^2*a5^2*a4^3*a3^6*a2^4*a1 - 48*a6*a5^3*a4^3*a3^6*a2^4*a1 - 36*a5^4*a4^3*a3^6*a2^4*a1 - 36*a6^3*a4^4*a3^6*a2^4*a1 + 120*a6^2*a5*a4^4*a3^6*a2^4*a1 + 120*a6*a5^2*a4^4*a3^6*a2^4*a1 - 36*a5^3*a4^4*a3^6*a2^4*a1 + 18*a6^2*a4^5*a3^6*a2^4*a1 - 72*a6*a5*a4^5*a3^6*a2^4*a1 + 18*a5^2*a4^5*a3^6*a2^4*a1 + 18*a6^6*a5^4*a4^2*a2^5*a1 - 72*a6^5*a5^5*a4^2*a2^5*a1 + 18*a6^4*a5^6*a4^2*a2^5*a1 + 24*a6^6*a5^3*a4^3*a2^5*a1 + 24*a6^3*a5^6*a4^3*a2^5*a1 + 18*a6^6*a5^2*a4^4*a2^5*a1 + 36*a6^4*a5^4*a4^4*a2^5*a1 + 18*a6^2*a5^6*a4^4*a2^5*a1 - 72*a6^5*a5^2*a4^5*a2^5*a1 - 72*a6^2*a5^5*a4^5*a2^5*a1 + 18*a6^4*a5^2*a4^6*a2^5*a1 + 24*a6^3*a5^3*a4^6*a2^5*a1 + 18*a6^2*a5^4*a4^6*a2^5*a1 - 72*a6^6*a5^4*a4*a3*a2^5*a1 + 288*a6^5*a5^5*a4*a3*a2^5*a1 - 72*a6^4*a5^6*a4*a3*a2^5*a1 - 96*a6^5*a5^4*a4^2*a3*a2^5*a1 - 96*a6^4*a5^5*a4^2*a3*a2^5*a1 - 192*a6^5*a5^3*a4^3*a3*a2^5*a1 + 240*a6^4*a5^4*a4^3*a3*a2^5*a1 - 192*a6^3*a5^5*a4^3*a3*a2^5*a1 - 72*a6^6*a5*a4^4*a3*a2^5*a1 - 96*a6^5*a5^2*a4^4*a3*a2^5*a1 + 240*a6^4*a5^3*a4^4*a3*a2^5*a1 + 240*a6^3*a5^4*a4^4*a3*a2^5*a1 - 96*a6^2*a5^5*a4^4*a3*a2^5*a1 - 72*a6*a5^6*a4^4*a3*a2^5*a1 + 288*a6^5*a5*a4^5*a3*a2^5*a1 - 96*a6^4*a5^2*a4^5*a3*a2^5*a1 - 192*a6^3*a5^3*a4^5*a3*a2^5*a1 - 96*a6^2*a5^4*a4^5*a3*a2^5*a1 + 288*a6*a5^5*a4^5*a3*a2^5*a1 - 72*a6^4*a5*a4^6*a3*a2^5*a1 - 72*a6*a5^4*a4^6*a3*a2^5*a1 + 18*a6^6*a5^4*a3^2*a2^5*a1 - 72*a6^5*a5^5*a3^2*a2^5*a1 + 18*a6^4*a5^6*a3^2*a2^5*a1 - 96*a6^5*a5^4*a4*a3^2*a2^5*a1 - 96*a6^4*a5^5*a4*a3^2*a2^5*a1 + 36*a6^6*a5^2*a4^2*a3^2*a2^5*a1 + 240*a6^5*a5^3*a4^2*a3^2*a2^5*a1 - 120*a6^4*a5^4*a4^2*a3^2*a2^5*a1 + 240*a6^3*a5^5*a4^2*a3^2*a2^5*a1 + 36*a6^2*a5^6*a4^2*a3^2*a2^5*a1 + 240*a6^5*a5^2*a4^3*a3^2*a2^5*a1 - 168*a6^4*a5^3*a4^3*a3^2*a2^5*a1 - 168*a6^3*a5^4*a4^3*a3^2*a2^5*a1 + 240*a6^2*a5^5*a4^3*a3^2*a2^5*a1 + 18*a6^6*a4^4*a3^2*a2^5*a1 - 96*a6^5*a5*a4^4*a3^2*a2^5*a1 - 120*a6^4*a5^2*a4^4*a3^2*a2^5*a1 - 168*a6^3*a5^3*a4^4*a3^2*a2^5*a1 - 120*a6^2*a5^4*a4^4*a3^2*a2^5*a1 - 96*a6*a5^5*a4^4*a3^2*a2^5*a1 + 18*a5^6*a4^4*a3^2*a2^5*a1 - 72*a6^5*a4^5*a3^2*a2^5*a1 - 96*a6^4*a5*a4^5*a3^2*a2^5*a1 + 240*a6^3*a5^2*a4^5*a3^2*a2^5*a1 + 240*a6^2*a5^3*a4^5*a3^2*a2^5*a1 - 96*a6*a5^4*a4^5*a3^2*a2^5*a1 - 72*a5^5*a4^5*a3^2*a2^5*a1 + 18*a6^4*a4^6*a3^2*a2^5*a1 + 36*a6^2*a5^2*a4^6*a3^2*a2^5*a1 + 18*a5^4*a4^6*a3^2*a2^5*a1 + 24*a6^6*a5^3*a3^3*a2^5*a1 + 24*a6^3*a5^6*a3^3*a2^5*a1 - 192*a6^5*a5^3*a4*a3^3*a2^5*a1 + 240*a6^4*a5^4*a4*a3^3*a2^5*a1 - 192*a6^3*a5^5*a4*a3^3*a2^5*a1 + 240*a6^5*a5^2*a4^2*a3^3*a2^5*a1 - 168*a6^4*a5^3*a4^2*a3^3*a2^5*a1 - 168*a6^3*a5^4*a4^2*a3^3*a2^5*a1 + 240*a6^2*a5^5*a4^2*a3^3*a2^5*a1 + 24*a6^6*a4^3*a3^3*a2^5*a1 - 192*a6^5*a5*a4^3*a3^3*a2^5*a1 - 168*a6^4*a5^2*a4^3*a3^3*a2^5*a1 + 576*a6^3*a5^3*a4^3*a3^3*a2^5*a1 - 168*a6^2*a5^4*a4^3*a3^3*a2^5*a1 - 192*a6*a5^5*a4^3*a3^3*a2^5*a1 + 24*a5^6*a4^3*a3^3*a2^5*a1 + 240*a6^4*a5*a4^4*a3^3*a2^5*a1 - 168*a6^3*a5^2*a4^4*a3^3*a2^5*a1 - 168*a6^2*a5^3*a4^4*a3^3*a2^5*a1 + 240*a6*a5^4*a4^4*a3^3*a2^5*a1 - 192*a6^3*a5*a4^5*a3^3*a2^5*a1 + 240*a6^2*a5^2*a4^5*a3^3*a2^5*a1 - 192*a6*a5^3*a4^5*a3^3*a2^5*a1 + 24*a6^3*a4^6*a3^3*a2^5*a1 + 24*a5^3*a4^6*a3^3*a2^5*a1 + 18*a6^6*a5^2*a3^4*a2^5*a1 + 36*a6^4*a5^4*a3^4*a2^5*a1 + 18*a6^2*a5^6*a3^4*a2^5*a1 - 72*a6^6*a5*a4*a3^4*a2^5*a1 - 96*a6^5*a5^2*a4*a3^4*a2^5*a1 + 240*a6^4*a5^3*a4*a3^4*a2^5*a1 + 240*a6^3*a5^4*a4*a3^4*a2^5*a1 - 96*a6^2*a5^5*a4*a3^4*a2^5*a1 - 72*a6*a5^6*a4*a3^4*a2^5*a1 + 18*a6^6*a4^2*a3^4*a2^5*a1 - 96*a6^5*a5*a4^2*a3^4*a2^5*a1 - 120*a6^4*a5^2*a4^2*a3^4*a2^5*a1 - 168*a6^3*a5^3*a4^2*a3^4*a2^5*a1 - 120*a6^2*a5^4*a4^2*a3^4*a2^5*a1 - 96*a6*a5^5*a4^2*a3^4*a2^5*a1 + 18*a5^6*a4^2*a3^4*a2^5*a1 + 240*a6^4*a5*a4^3*a3^4*a2^5*a1 - 168*a6^3*a5^2*a4^3*a3^4*a2^5*a1 - 168*a6^2*a5^3*a4^3*a3^4*a2^5*a1 + 240*a6*a5^4*a4^3*a3^4*a2^5*a1 + 36*a6^4*a4^4*a3^4*a2^5*a1 + 240*a6^3*a5*a4^4*a3^4*a2^5*a1 - 120*a6^2*a5^2*a4^4*a3^4*a2^5*a1 + 240*a6*a5^3*a4^4*a3^4*a2^5*a1 + 36*a5^4*a4^4*a3^4*a2^5*a1 - 96*a6^2*a5*a4^5*a3^4*a2^5*a1 - 96*a6*a5^2*a4^5*a3^4*a2^5*a1 + 18*a6^2*a4^6*a3^4*a2^5*a1 - 72*a6*a5*a4^6*a3^4*a2^5*a1 + 18*a5^2*a4^6*a3^4*a2^5*a1 - 72*a6^5*a5^2*a3^5*a2^5*a1 - 72*a6^2*a5^5*a3^5*a2^5*a1 + 288*a6^5*a5*a4*a3^5*a2^5*a1 - 96*a6^4*a5^2*a4*a3^5*a2^5*a1 - 192*a6^3*a5^3*a4*a3^5*a2^5*a1 - 96*a6^2*a5^4*a4*a3^5*a2^5*a1 + 288*a6*a5^5*a4*a3^5*a2^5*a1 - 72*a6^5*a4^2*a3^5*a2^5*a1 - 96*a6^4*a5*a4^2*a3^5*a2^5*a1 + 240*a6^3*a5^2*a4^2*a3^5*a2^5*a1 + 240*a6^2*a5^3*a4^2*a3^5*a2^5*a1 - 96*a6*a5^4*a4^2*a3^5*a2^5*a1 - 72*a5^5*a4^2*a3^5*a2^5*a1 - 192*a6^3*a5*a4^3*a3^5*a2^5*a1 + 240*a6^2*a5^2*a4^3*a3^5*a2^5*a1 - 192*a6*a5^3*a4^3*a3^5*a2^5*a1 - 96*a6^2*a5*a4^4*a3^5*a2^5*a1 - 96*a6*a5^2*a4^4*a3^5*a2^5*a1 - 72*a6^2*a4^5*a3^5*a2^5*a1 + 288*a6*a5*a4^5*a3^5*a2^5*a1 - 72*a5^2*a4^5*a3^5*a2^5*a1 + 18*a6^4*a5^2*a3^6*a2^5*a1 + 24*a6^3*a5^3*a3^6*a2^5*a1 + 18*a6^2*a5^4*a3^6*a2^5*a1 - 72*a6^4*a5*a4*a3^6*a2^5*a1 - 72*a6*a5^4*a4*a3^6*a2^5*a1 + 18*a6^4*a4^2*a3^6*a2^5*a1 + 36*a6^2*a5^2*a4^2*a3^6*a2^5*a1 + 18*a5^4*a4^2*a3^6*a2^5*a1 + 24*a6^3*a4^3*a3^6*a2^5*a1 + 24*a5^3*a4^3*a3^6*a2^5*a1 + 18*a6^2*a4^4*a3^6*a2^5*a1 - 72*a6*a5*a4^4*a3^6*a2^5*a1 + 18*a5^2*a4^4*a3^6*a2^5*a1 - 12*a6^6*a5^3*a4^2*a2^6*a1 + 18*a6^5*a5^4*a4^2*a2^6*a1 + 18*a6^4*a5^5*a4^2*a2^6*a1 - 12*a6^3*a5^6*a4^2*a2^6*a1 - 12*a6^6*a5^2*a4^3*a2^6*a1 + 24*a6^5*a5^3*a4^3*a2^6*a1 - 36*a6^4*a5^4*a4^3*a2^6*a1 + 24*a6^3*a5^5*a4^3*a2^6*a1 - 12*a6^2*a5^6*a4^3*a2^6*a1 + 18*a6^5*a5^2*a4^4*a2^6*a1 - 36*a6^4*a5^3*a4^4*a2^6*a1 - 36*a6^3*a5^4*a4^4*a2^6*a1 + 18*a6^2*a5^5*a4^4*a2^6*a1 + 18*a6^4*a5^2*a4^5*a2^6*a1 + 24*a6^3*a5^3*a4^5*a2^6*a1 + 18*a6^2*a5^4*a4^5*a2^6*a1 - 12*a6^3*a5^2*a4^6*a2^6*a1 - 12*a6^2*a5^3*a4^6*a2^6*a1 + 48*a6^6*a5^3*a4*a3*a2^6*a1 - 72*a6^5*a5^4*a4*a3*a2^6*a1 - 72*a6^4*a5^5*a4*a3*a2^6*a1 + 48*a6^3*a5^6*a4*a3*a2^6*a1 - 24*a6^6*a5^2*a4^2*a3*a2^6*a1 + 120*a6^4*a5^4*a4^2*a3*a2^6*a1 - 24*a6^2*a5^6*a4^2*a3*a2^6*a1 + 48*a6^6*a5*a4^3*a3*a2^6*a1 - 48*a6^4*a5^3*a4^3*a3*a2^6*a1 - 48*a6^3*a5^4*a4^3*a3*a2^6*a1 + 48*a6*a5^6*a4^3*a3*a2^6*a1 - 72*a6^5*a5*a4^4*a3*a2^6*a1 + 120*a6^4*a5^2*a4^4*a3*a2^6*a1 - 48*a6^3*a5^3*a4^4*a3*a2^6*a1 + 120*a6^2*a5^4*a4^4*a3*a2^6*a1 - 72*a6*a5^5*a4^4*a3*a2^6*a1 - 72*a6^4*a5*a4^5*a3*a2^6*a1 - 72*a6*a5^4*a4^5*a3*a2^6*a1 + 48*a6^3*a5*a4^6*a3*a2^6*a1 - 24*a6^2*a5^2*a4^6*a3*a2^6*a1 + 48*a6*a5^3*a4^6*a3*a2^6*a1 - 12*a6^6*a5^3*a3^2*a2^6*a1 + 18*a6^5*a5^4*a3^2*a2^6*a1 + 18*a6^4*a5^5*a3^2*a2^6*a1 - 12*a6^3*a5^6*a3^2*a2^6*a1 - 24*a6^6*a5^2*a4*a3^2*a2^6*a1 + 120*a6^4*a5^4*a4*a3^2*a2^6*a1 - 24*a6^2*a5^6*a4*a3^2*a2^6*a1 - 24*a6^6*a5*a4^2*a3^2*a2^6*a1 + 36*a6^5*a5^2*a4^2*a3^2*a2^6*a1 - 84*a6^4*a5^3*a4^2*a3^2*a2^6*a1 - 84*a6^3*a5^4*a4^2*a3^2*a2^6*a1 + 36*a6^2*a5^5*a4^2*a3^2*a2^6*a1 - 24*a6*a5^6*a4^2*a3^2*a2^6*a1 - 12*a6^6*a4^3*a3^2*a2^6*a1 - 84*a6^4*a5^2*a4^3*a3^2*a2^6*a1 + 144*a6^3*a5^3*a4^3*a3^2*a2^6*a1 - 84*a6^2*a5^4*a4^3*a3^2*a2^6*a1 - 12*a5^6*a4^3*a3^2*a2^6*a1 + 18*a6^5*a4^4*a3^2*a2^6*a1 + 120*a6^4*a5*a4^4*a3^2*a2^6*a1 - 84*a6^3*a5^2*a4^4*a3^2*a2^6*a1 - 84*a6^2*a5^3*a4^4*a3^2*a2^6*a1 + 120*a6*a5^4*a4^4*a3^2*a2^6*a1 + 18*a5^5*a4^4*a3^2*a2^6*a1 + 18*a6^4*a4^5*a3^2*a2^6*a1 + 36*a6^2*a5^2*a4^5*a3^2*a2^6*a1 + 18*a5^4*a4^5*a3^2*a2^6*a1 - 12*a6^3*a4^6*a3^2*a2^6*a1 - 24*a6^2*a5*a4^6*a3^2*a2^6*a1 - 24*a6*a5^2*a4^6*a3^2*a2^6*a1 - 12*a5^3*a4^6*a3^2*a2^6*a1 - 12*a6^6*a5^2*a3^3*a2^6*a1 + 24*a6^5*a5^3*a3^3*a2^6*a1 - 36*a6^4*a5^4*a3^3*a2^6*a1 + 24*a6^3*a5^5*a3^3*a2^6*a1 - 12*a6^2*a5^6*a3^3*a2^6*a1 + 48*a6^6*a5*a4*a3^3*a2^6*a1 - 48*a6^4*a5^3*a4*a3^3*a2^6*a1 - 48*a6^3*a5^4*a4*a3^3*a2^6*a1 + 48*a6*a5^6*a4*a3^3*a2^6*a1 - 12*a6^6*a4^2*a3^3*a2^6*a1 - 84*a6^4*a5^2*a4^2*a3^3*a2^6*a1 + 144*a6^3*a5^3*a4^2*a3^3*a2^6*a1 - 84*a6^2*a5^4*a4^2*a3^3*a2^6*a1 - 12*a5^6*a4^2*a3^3*a2^6*a1 + 24*a6^5*a4^3*a3^3*a2^6*a1 - 48*a6^4*a5*a4^3*a3^3*a2^6*a1 + 144*a6^3*a5^2*a4^3*a3^3*a2^6*a1 + 144*a6^2*a5^3*a4^3*a3^3*a2^6*a1 - 48*a6*a5^4*a4^3*a3^3*a2^6*a1 + 24*a5^5*a4^3*a3^3*a2^6*a1 - 36*a6^4*a4^4*a3^3*a2^6*a1 - 48*a6^3*a5*a4^4*a3^3*a2^6*a1 - 84*a6^2*a5^2*a4^4*a3^3*a2^6*a1 - 48*a6*a5^3*a4^4*a3^3*a2^6*a1 - 36*a5^4*a4^4*a3^3*a2^6*a1 + 24*a6^3*a4^5*a3^3*a2^6*a1 + 24*a5^3*a4^5*a3^3*a2^6*a1 - 12*a6^2*a4^6*a3^3*a2^6*a1 + 48*a6*a5*a4^6*a3^3*a2^6*a1 - 12*a5^2*a4^6*a3^3*a2^6*a1 + 18*a6^5*a5^2*a3^4*a2^6*a1 - 36*a6^4*a5^3*a3^4*a2^6*a1 - 36*a6^3*a5^4*a3^4*a2^6*a1 + 18*a6^2*a5^5*a3^4*a2^6*a1 - 72*a6^5*a5*a4*a3^4*a2^6*a1 + 120*a6^4*a5^2*a4*a3^4*a2^6*a1 - 48*a6^3*a5^3*a4*a3^4*a2^6*a1 + 120*a6^2*a5^4*a4*a3^4*a2^6*a1 - 72*a6*a5^5*a4*a3^4*a2^6*a1 + 18*a6^5*a4^2*a3^4*a2^6*a1 + 120*a6^4*a5*a4^2*a3^4*a2^6*a1 - 84*a6^3*a5^2*a4^2*a3^4*a2^6*a1 - 84*a6^2*a5^3*a4^2*a3^4*a2^6*a1 + 120*a6*a5^4*a4^2*a3^4*a2^6*a1 + 18*a5^5*a4^2*a3^4*a2^6*a1 - 36*a6^4*a4^3*a3^4*a2^6*a1 - 48*a6^3*a5*a4^3*a3^4*a2^6*a1 - 84*a6^2*a5^2*a4^3*a3^4*a2^6*a1 - 48*a6*a5^3*a4^3*a3^4*a2^6*a1 - 36*a5^4*a4^3*a3^4*a2^6*a1 - 36*a6^3*a4^4*a3^4*a2^6*a1 + 120*a6^2*a5*a4^4*a3^4*a2^6*a1 + 120*a6*a5^2*a4^4*a3^4*a2^6*a1 - 36*a5^3*a4^4*a3^4*a2^6*a1 + 18*a6^2*a4^5*a3^4*a2^6*a1 - 72*a6*a5*a4^5*a3^4*a2^6*a1 + 18*a5^2*a4^5*a3^4*a2^6*a1 + 18*a6^4*a5^2*a3^5*a2^6*a1 + 24*a6^3*a5^3*a3^5*a2^6*a1 + 18*a6^2*a5^4*a3^5*a2^6*a1 - 72*a6^4*a5*a4*a3^5*a2^6*a1 - 72*a6*a5^4*a4*a3^5*a2^6*a1 + 18*a6^4*a4^2*a3^5*a2^6*a1 + 36*a6^2*a5^2*a4^2*a3^5*a2^6*a1 + 18*a5^4*a4^2*a3^5*a2^6*a1 + 24*a6^3*a4^3*a3^5*a2^6*a1 + 24*a5^3*a4^3*a3^5*a2^6*a1 + 18*a6^2*a4^4*a3^5*a2^6*a1 - 72*a6*a5*a4^4*a3^5*a2^6*a1 + 18*a5^2*a4^4*a3^5*a2^6*a1 - 12*a6^3*a5^2*a3^6*a2^6*a1 - 12*a6^2*a5^3*a3^6*a2^6*a1 + 48*a6^3*a5*a4*a3^6*a2^6*a1 - 24*a6^2*a5^2*a4*a3^6*a2^6*a1 + 48*a6*a5^3*a4*a3^6*a2^6*a1 - 12*a6^3*a4^2*a3^6*a2^6*a1 - 24*a6^2*a5*a4^2*a3^6*a2^6*a1 - 24*a6*a5^2*a4^2*a3^6*a2^6*a1 - 12*a5^3*a4^2*a3^6*a2^6*a1 - 12*a6^2*a4^3*a3^6*a2^6*a1 + 48*a6*a5*a4^3*a3^6*a2^6*a1 - 12*a5^2*a4^3*a3^6*a2^6*a1 - 12*a6^6*a5^6*a4^3*a3*a1^2 + 18*a6^6*a5^5*a4^4*a3*a1^2 + 18*a6^5*a5^6*a4^4*a3*a1^2 + 18*a6^6*a5^4*a4^5*a3*a1^2 - 72*a6^5*a5^5*a4^5*a3*a1^2 + 18*a6^4*a5^6*a4^5*a3*a1^2 - 12*a6^6*a5^3*a4^6*a3*a1^2 + 18*a6^5*a5^4*a4^6*a3*a1^2 + 18*a6^4*a5^5*a4^6*a3*a1^2 - 12*a6^3*a5^6*a4^6*a3*a1^2 + 48*a6^6*a5^6*a4^2*a3^2*a1^2 - 36*a6^6*a5^5*a4^3*a3^2*a1^2 - 36*a6^5*a5^6*a4^3*a3^2*a1^2 - 96*a6^6*a5^4*a4^4*a3^2*a1^2 + 120*a6^5*a5^5*a4^4*a3^2*a1^2 - 96*a6^4*a5^6*a4^4*a3^2*a1^2 - 36*a6^6*a5^3*a4^5*a3^2*a1^2 + 120*a6^5*a5^4*a4^5*a3^2*a1^2 + 120*a6^4*a5^5*a4^5*a3^2*a1^2 - 36*a6^3*a5^6*a4^5*a3^2*a1^2 + 48*a6^6*a5^2*a4^6*a3^2*a1^2 - 36*a6^5*a5^3*a4^6*a3^2*a1^2 - 96*a6^4*a5^4*a4^6*a3^2*a1^2 - 36*a6^3*a5^5*a4^6*a3^2*a1^2 + 48*a6^2*a5^6*a4^6*a3^2*a1^2 - 12*a6^6*a5^6*a4*a3^3*a1^2 - 36*a6^6*a5^5*a4^2*a3^3*a1^2 - 36*a6^5*a5^6*a4^2*a3^3*a1^2 + 108*a6^6*a5^4*a4^3*a3^3*a1^2 - 48*a6^5*a5^5*a4^3*a3^3*a1^2 + 108*a6^4*a5^6*a4^3*a3^3*a1^2 + 108*a6^6*a5^3*a4^4*a3^3*a1^2 - 84*a6^5*a5^4*a4^4*a3^3*a1^2 - 84*a6^4*a5^5*a4^4*a3^3*a1^2 + 108*a6^3*a5^6*a4^4*a3^3*a1^2 - 36*a6^6*a5^2*a4^5*a3^3*a1^2 - 48*a6^5*a5^3*a4^5*a3^3*a1^2 - 84*a6^4*a5^4*a4^5*a3^3*a1^2 - 48*a6^3*a5^5*a4^5*a3^3*a1^2 - 36*a6^2*a5^6*a4^5*a3^3*a1^2 - 12*a6^6*a5*a4^6*a3^3*a1^2 - 36*a6^5*a5^2*a4^6*a3^3*a1^2 + 108*a6^4*a5^3*a4^6*a3^3*a1^2 + 108*a6^3*a5^4*a4^6*a3^3*a1^2 - 36*a6^2*a5^5*a4^6*a3^3*a1^2 - 12*a6*a5^6*a4^6*a3^3*a1^2 + 18*a6^6*a5^5*a4*a3^4*a1^2 + 18*a6^5*a5^6*a4*a3^4*a1^2 - 96*a6^6*a5^4*a4^2*a3^4*a1^2 + 120*a6^5*a5^5*a4^2*a3^4*a1^2 - 96*a6^4*a5^6*a4^2*a3^4*a1^2 + 108*a6^6*a5^3*a4^3*a3^4*a1^2 - 84*a6^5*a5^4*a4^3*a3^4*a1^2 - 84*a6^4*a5^5*a4^3*a3^4*a1^2 + 108*a6^3*a5^6*a4^3*a3^4*a1^2 - 96*a6^6*a5^2*a4^4*a3^4*a1^2 - 84*a6^5*a5^3*a4^4*a3^4*a1^2 + 288*a6^4*a5^4*a4^4*a3^4*a1^2 - 84*a6^3*a5^5*a4^4*a3^4*a1^2 - 96*a6^2*a5^6*a4^4*a3^4*a1^2 + 18*a6^6*a5*a4^5*a3^4*a1^2 + 120*a6^5*a5^2*a4^5*a3^4*a1^2 - 84*a6^4*a5^3*a4^5*a3^4*a1^2 - 84*a6^3*a5^4*a4^5*a3^4*a1^2 + 120*a6^2*a5^5*a4^5*a3^4*a1^2 + 18*a6*a5^6*a4^5*a3^4*a1^2 + 18*a6^5*a5*a4^6*a3^4*a1^2 - 96*a6^4*a5^2*a4^6*a3^4*a1^2 + 108*a6^3*a5^3*a4^6*a3^4*a1^2 - 96*a6^2*a5^4*a4^6*a3^4*a1^2 + 18*a6*a5^5*a4^6*a3^4*a1^2 + 18*a6^6*a5^4*a4*a3^5*a1^2 - 72*a6^5*a5^5*a4*a3^5*a1^2 + 18*a6^4*a5^6*a4*a3^5*a1^2 - 36*a6^6*a5^3*a4^2*a3^5*a1^2 + 120*a6^5*a5^4*a4^2*a3^5*a1^2 + 120*a6^4*a5^5*a4^2*a3^5*a1^2 - 36*a6^3*a5^6*a4^2*a3^5*a1^2 - 36*a6^6*a5^2*a4^3*a3^5*a1^2 - 48*a6^5*a5^3*a4^3*a3^5*a1^2 - 84*a6^4*a5^4*a4^3*a3^5*a1^2 - 48*a6^3*a5^5*a4^3*a3^5*a1^2 - 36*a6^2*a5^6*a4^3*a3^5*a1^2 + 18*a6^6*a5*a4^4*a3^5*a1^2 + 120*a6^5*a5^2*a4^4*a3^5*a1^2 - 84*a6^4*a5^3*a4^4*a3^5*a1^2 - 84*a6^3*a5^4*a4^4*a3^5*a1^2 + 120*a6^2*a5^5*a4^4*a3^5*a1^2 + 18*a6*a5^6*a4^4*a3^5*a1^2 - 72*a6^5*a5*a4^5*a3^5*a1^2 + 120*a6^4*a5^2*a4^5*a3^5*a1^2 - 48*a6^3*a5^3*a4^5*a3^5*a1^2 + 120*a6^2*a5^4*a4^5*a3^5*a1^2 - 72*a6*a5^5*a4^5*a3^5*a1^2 + 18*a6^4*a5*a4^6*a3^5*a1^2 - 36*a6^3*a5^2*a4^6*a3^5*a1^2 - 36*a6^2*a5^3*a4^6*a3^5*a1^2 + 18*a6*a5^4*a4^6*a3^5*a1^2 - 12*a6^6*a5^3*a4*a3^6*a1^2 + 18*a6^5*a5^4*a4*a3^6*a1^2 + 18*a6^4*a5^5*a4*a3^6*a1^2 - 12*a6^3*a5^6*a4*a3^6*a1^2 + 48*a6^6*a5^2*a4^2*a3^6*a1^2 - 36*a6^5*a5^3*a4^2*a3^6*a1^2 - 96*a6^4*a5^4*a4^2*a3^6*a1^2 - 36*a6^3*a5^5*a4^2*a3^6*a1^2 + 48*a6^2*a5^6*a4^2*a3^6*a1^2 - 12*a6^6*a5*a4^3*a3^6*a1^2 - 36*a6^5*a5^2*a4^3*a3^6*a1^2 + 108*a6^4*a5^3*a4^3*a3^6*a1^2 + 108*a6^3*a5^4*a4^3*a3^6*a1^2 - 36*a6^2*a5^5*a4^3*a3^6*a1^2 - 12*a6*a5^6*a4^3*a3^6*a1^2 + 18*a6^5*a5*a4^4*a3^6*a1^2 - 96*a6^4*a5^2*a4^4*a3^6*a1^2 + 108*a6^3*a5^3*a4^4*a3^6*a1^2 - 96*a6^2*a5^4*a4^4*a3^6*a1^2 + 18*a6*a5^5*a4^4*a3^6*a1^2 + 18*a6^4*a5*a4^5*a3^6*a1^2 - 36*a6^3*a5^2*a4^5*a3^6*a1^2 - 36*a6^2*a5^3*a4^5*a3^6*a1^2 + 18*a6*a5^4*a4^5*a3^6*a1^2 - 12*a6^3*a5*a4^6*a3^6*a1^2 + 48*a6^2*a5^2*a4^6*a3^6*a1^2 - 12*a6*a5^3*a4^6*a3^6*a1^2 - 12*a6^6*a5^6*a4^3*a2*a1^2 + 18*a6^6*a5^5*a4^4*a2*a1^2 + 18*a6^5*a5^6*a4^4*a2*a1^2 + 18*a6^6*a5^4*a4^5*a2*a1^2 - 72*a6^5*a5^5*a4^5*a2*a1^2 + 18*a6^4*a5^6*a4^5*a2*a1^2 - 12*a6^6*a5^3*a4^6*a2*a1^2 + 18*a6^5*a5^4*a4^6*a2*a1^2 + 18*a6^4*a5^5*a4^6*a2*a1^2 - 12*a6^3*a5^6*a4^6*a2*a1^2 - 24*a6^6*a5^6*a4^2*a3*a2*a1^2 + 120*a6^6*a5^4*a4^4*a3*a2*a1^2 - 96*a6^5*a5^5*a4^4*a3*a2*a1^2 + 120*a6^4*a5^6*a4^4*a3*a2*a1^2 - 96*a6^5*a5^4*a4^5*a3*a2*a1^2 - 96*a6^4*a5^5*a4^5*a3*a2*a1^2 - 24*a6^6*a5^2*a4^6*a3*a2*a1^2 + 120*a6^4*a5^4*a4^6*a3*a2*a1^2 - 24*a6^2*a5^6*a4^6*a3*a2*a1^2 - 24*a6^6*a5^6*a4*a3^2*a2*a1^2 + 36*a6^6*a5^5*a4^2*a3^2*a2*a1^2 + 36*a6^5*a5^6*a4^2*a3^2*a2*a1^2 - 84*a6^6*a5^4*a4^3*a3^2*a2*a1^2 + 240*a6^5*a5^5*a4^3*a3^2*a2*a1^2 - 84*a6^4*a5^6*a4^3*a3^2*a2*a1^2 - 84*a6^6*a5^3*a4^4*a3^2*a2*a1^2 - 120*a6^5*a5^4*a4^4*a3^2*a2*a1^2 - 120*a6^4*a5^5*a4^4*a3^2*a2*a1^2 - 84*a6^3*a5^6*a4^4*a3^2*a2*a1^2 + 36*a6^6*a5^2*a4^5*a3^2*a2*a1^2 + 240*a6^5*a5^3*a4^5*a3^2*a2*a1^2 - 120*a6^4*a5^4*a4^5*a3^2*a2*a1^2 + 240*a6^3*a5^5*a4^5*a3^2*a2*a1^2 + 36*a6^2*a5^6*a4^5*a3^2*a2*a1^2 - 24*a6^6*a5*a4^6*a3^2*a2*a1^2 + 36*a6^5*a5^2*a4^6*a3^2*a2*a1^2 - 84*a6^4*a5^3*a4^6*a3^2*a2*a1^2 - 84*a6^3*a5^4*a4^6*a3^2*a2*a1^2 + 36*a6^2*a5^5*a4^6*a3^2*a2*a1^2 - 24*a6*a5^6*a4^6*a3^2*a2*a1^2 - 12*a6^6*a5^6*a3^3*a2*a1^2 - 84*a6^6*a5^4*a4^2*a3^3*a2*a1^2 + 240*a6^5*a5^5*a4^2*a3^3*a2*a1^2 - 84*a6^4*a5^6*a4^2*a3^3*a2*a1^2 + 144*a6^6*a5^3*a4^3*a3^3*a2*a1^2 - 168*a6^5*a5^4*a4^3*a3^3*a2*a1^2 - 168*a6^4*a5^5*a4^3*a3^3*a2*a1^2 + 144*a6^3*a5^6*a4^3*a3^3*a2*a1^2 - 84*a6^6*a5^2*a4^4*a3^3*a2*a1^2 - 168*a6^5*a5^3*a4^4*a3^3*a2*a1^2 + 396*a6^4*a5^4*a4^4*a3^3*a2*a1^2 - 168*a6^3*a5^5*a4^4*a3^3*a2*a1^2 - 84*a6^2*a5^6*a4^4*a3^3*a2*a1^2 + 240*a6^5*a5^2*a4^5*a3^3*a2*a1^2 - 168*a6^4*a5^3*a4^5*a3^3*a2*a1^2 - 168*a6^3*a5^4*a4^5*a3^3*a2*a1^2 + 240*a6^2*a5^5*a4^5*a3^3*a2*a1^2 - 12*a6^6*a4^6*a3^3*a2*a1^2 - 84*a6^4*a5^2*a4^6*a3^3*a2*a1^2 + 144*a6^3*a5^3*a4^6*a3^3*a2*a1^2 - 84*a6^2*a5^4*a4^6*a3^3*a2*a1^2 - 12*a5^6*a4^6*a3^3*a2*a1^2 + 18*a6^6*a5^5*a3^4*a2*a1^2 + 18*a6^5*a5^6*a3^4*a2*a1^2 + 120*a6^6*a5^4*a4*a3^4*a2*a1^2 - 96*a6^5*a5^5*a4*a3^4*a2*a1^2 + 120*a6^4*a5^6*a4*a3^4*a2*a1^2 - 84*a6^6*a5^3*a4^2*a3^4*a2*a1^2 - 120*a6^5*a5^4*a4^2*a3^4*a2*a1^2 - 120*a6^4*a5^5*a4^2*a3^4*a2*a1^2 - 84*a6^3*a5^6*a4^2*a3^4*a2*a1^2 - 84*a6^6*a5^2*a4^3*a3^4*a2*a1^2 - 168*a6^5*a5^3*a4^3*a3^4*a2*a1^2 + 396*a6^4*a5^4*a4^3*a3^4*a2*a1^2 - 168*a6^3*a5^5*a4^3*a3^4*a2*a1^2 - 84*a6^2*a5^6*a4^3*a3^4*a2*a1^2 + 120*a6^6*a5*a4^4*a3^4*a2*a1^2 - 120*a6^5*a5^2*a4^4*a3^4*a2*a1^2 + 396*a6^4*a5^3*a4^4*a3^4*a2*a1^2 + 396*a6^3*a5^4*a4^4*a3^4*a2*a1^2 - 120*a6^2*a5^5*a4^4*a3^4*a2*a1^2 + 120*a6*a5^6*a4^4*a3^4*a2*a1^2 + 18*a6^6*a4^5*a3^4*a2*a1^2 - 96*a6^5*a5*a4^5*a3^4*a2*a1^2 - 120*a6^4*a5^2*a4^5*a3^4*a2*a1^2 - 168*a6^3*a5^3*a4^5*a3^4*a2*a1^2 - 120*a6^2*a5^4*a4^5*a3^4*a2*a1^2 - 96*a6*a5^5*a4^5*a3^4*a2*a1^2 + 18*a5^6*a4^5*a3^4*a2*a1^2 + 18*a6^5*a4^6*a3^4*a2*a1^2 + 120*a6^4*a5*a4^6*a3^4*a2*a1^2 - 84*a6^3*a5^2*a4^6*a3^4*a2*a1^2 - 84*a6^2*a5^3*a4^6*a3^4*a2*a1^2 + 120*a6*a5^4*a4^6*a3^4*a2*a1^2 + 18*a5^5*a4^6*a3^4*a2*a1^2 + 18*a6^6*a5^4*a3^5*a2*a1^2 - 72*a6^5*a5^5*a3^5*a2*a1^2 + 18*a6^4*a5^6*a3^5*a2*a1^2 - 96*a6^5*a5^4*a4*a3^5*a2*a1^2 - 96*a6^4*a5^5*a4*a3^5*a2*a1^2 + 36*a6^6*a5^2*a4^2*a3^5*a2*a1^2 + 240*a6^5*a5^3*a4^2*a3^5*a2*a1^2 - 120*a6^4*a5^4*a4^2*a3^5*a2*a1^2 + 240*a6^3*a5^5*a4^2*a3^5*a2*a1^2 + 36*a6^2*a5^6*a4^2*a3^5*a2*a1^2 + 240*a6^5*a5^2*a4^3*a3^5*a2*a1^2 - 168*a6^4*a5^3*a4^3*a3^5*a2*a1^2 - 168*a6^3*a5^4*a4^3*a3^5*a2*a1^2 + 240*a6^2*a5^5*a4^3*a3^5*a2*a1^2 + 18*a6^6*a4^4*a3^5*a2*a1^2 - 96*a6^5*a5*a4^4*a3^5*a2*a1^2 - 120*a6^4*a5^2*a4^4*a3^5*a2*a1^2 - 168*a6^3*a5^3*a4^4*a3^5*a2*a1^2 - 120*a6^2*a5^4*a4^4*a3^5*a2*a1^2 - 96*a6*a5^5*a4^4*a3^5*a2*a1^2 + 18*a5^6*a4^4*a3^5*a2*a1^2 - 72*a6^5*a4^5*a3^5*a2*a1^2 - 96*a6^4*a5*a4^5*a3^5*a2*a1^2 + 240*a6^3*a5^2*a4^5*a3^5*a2*a1^2 + 240*a6^2*a5^3*a4^5*a3^5*a2*a1^2 - 96*a6*a5^4*a4^5*a3^5*a2*a1^2 - 72*a5^5*a4^5*a3^5*a2*a1^2 + 18*a6^4*a4^6*a3^5*a2*a1^2 + 36*a6^2*a5^2*a4^6*a3^5*a2*a1^2 + 18*a5^4*a4^6*a3^5*a2*a1^2 - 12*a6^6*a5^3*a3^6*a2*a1^2 + 18*a6^5*a5^4*a3^6*a2*a1^2 + 18*a6^4*a5^5*a3^6*a2*a1^2 - 12*a6^3*a5^6*a3^6*a2*a1^2 - 24*a6^6*a5^2*a4*a3^6*a2*a1^2 + 120*a6^4*a5^4*a4*a3^6*a2*a1^2 - 24*a6^2*a5^6*a4*a3^6*a2*a1^2 - 24*a6^6*a5*a4^2*a3^6*a2*a1^2 + 36*a6^5*a5^2*a4^2*a3^6*a2*a1^2 - 84*a6^4*a5^3*a4^2*a3^6*a2*a1^2 - 84*a6^3*a5^4*a4^2*a3^6*a2*a1^2 + 36*a6^2*a5^5*a4^2*a3^6*a2*a1^2 - 24*a6*a5^6*a4^2*a3^6*a2*a1^2 - 12*a6^6*a4^3*a3^6*a2*a1^2 - 84*a6^4*a5^2*a4^3*a3^6*a2*a1^2 + 144*a6^3*a5^3*a4^3*a3^6*a2*a1^2 - 84*a6^2*a5^4*a4^3*a3^6*a2*a1^2 - 12*a5^6*a4^3*a3^6*a2*a1^2 + 18*a6^5*a4^4*a3^6*a2*a1^2 + 120*a6^4*a5*a4^4*a3^6*a2*a1^2 - 84*a6^3*a5^2*a4^4*a3^6*a2*a1^2 - 84*a6^2*a5^3*a4^4*a3^6*a2*a1^2 + 120*a6*a5^4*a4^4*a3^6*a2*a1^2 + 18*a5^5*a4^4*a3^6*a2*a1^2 + 18*a6^4*a4^5*a3^6*a2*a1^2 + 36*a6^2*a5^2*a4^5*a3^6*a2*a1^2 + 18*a5^4*a4^5*a3^6*a2*a1^2 - 12*a6^3*a4^6*a3^6*a2*a1^2 - 24*a6^2*a5*a4^6*a3^6*a2*a1^2 - 24*a6*a5^2*a4^6*a3^6*a2*a1^2 - 12*a5^3*a4^6*a3^6*a2*a1^2 + 48*a6^6*a5^6*a4^2*a2^2*a1^2 - 36*a6^6*a5^5*a4^3*a2^2*a1^2 - 36*a6^5*a5^6*a4^3*a2^2*a1^2 - 96*a6^6*a5^4*a4^4*a2^2*a1^2 + 120*a6^5*a5^5*a4^4*a2^2*a1^2 - 96*a6^4*a5^6*a4^4*a2^2*a1^2 - 36*a6^6*a5^3*a4^5*a2^2*a1^2 + 120*a6^5*a5^4*a4^5*a2^2*a1^2 + 120*a6^4*a5^5*a4^5*a2^2*a1^2 - 36*a6^3*a5^6*a4^5*a2^2*a1^2 + 48*a6^6*a5^2*a4^6*a2^2*a1^2 - 36*a6^5*a5^3*a4^6*a2^2*a1^2 - 96*a6^4*a5^4*a4^6*a2^2*a1^2 - 36*a6^3*a5^5*a4^6*a2^2*a1^2 + 48*a6^2*a5^6*a4^6*a2^2*a1^2 - 24*a6^6*a5^6*a4*a3*a2^2*a1^2 + 36*a6^6*a5^5*a4^2*a3*a2^2*a1^2 + 36*a6^5*a5^6*a4^2*a3*a2^2*a1^2 - 84*a6^6*a5^4*a4^3*a3*a2^2*a1^2 + 240*a6^5*a5^5*a4^3*a3*a2^2*a1^2 - 84*a6^4*a5^6*a4^3*a3*a2^2*a1^2 - 84*a6^6*a5^3*a4^4*a3*a2^2*a1^2 - 120*a6^5*a5^4*a4^4*a3*a2^2*a1^2 - 120*a6^4*a5^5*a4^4*a3*a2^2*a1^2 - 84*a6^3*a5^6*a4^4*a3*a2^2*a1^2 + 36*a6^6*a5^2*a4^5*a3*a2^2*a1^2 + 240*a6^5*a5^3*a4^5*a3*a2^2*a1^2 - 120*a6^4*a5^4*a4^5*a3*a2^2*a1^2 + 240*a6^3*a5^5*a4^5*a3*a2^2*a1^2 + 36*a6^2*a5^6*a4^5*a3*a2^2*a1^2 - 24*a6^6*a5*a4^6*a3*a2^2*a1^2 + 36*a6^5*a5^2*a4^6*a3*a2^2*a1^2 - 84*a6^4*a5^3*a4^6*a3*a2^2*a1^2 - 84*a6^3*a5^4*a4^6*a3*a2^2*a1^2 + 36*a6^2*a5^5*a4^6*a3*a2^2*a1^2 - 24*a6*a5^6*a4^6*a3*a2^2*a1^2 + 48*a6^6*a5^6*a3^2*a2^2*a1^2 + 36*a6^6*a5^5*a4*a3^2*a2^2*a1^2 + 36*a6^5*a5^6*a4*a3^2*a2^2*a1^2 + 288*a6^6*a5^4*a4^2*a3^2*a2^2*a1^2 - 1296*a6^5*a5^5*a4^2*a3^2*a2^2*a1^2 + 288*a6^4*a5^6*a4^2*a3^2*a2^2*a1^2 - 96*a6^6*a5^3*a4^3*a3^2*a2^2*a1^2 + 396*a6^5*a5^4*a4^3*a3^2*a2^2*a1^2 + 396*a6^4*a5^5*a4^3*a3^2*a2^2*a1^2 - 96*a6^3*a5^6*a4^3*a3^2*a2^2*a1^2 + 288*a6^6*a5^2*a4^4*a3^2*a2^2*a1^2 + 396*a6^5*a5^3*a4^4*a3^2*a2^2*a1^2 - 288*a6^4*a5^4*a4^4*a3^2*a2^2*a1^2 + 396*a6^3*a5^5*a4^4*a3^2*a2^2*a1^2 + 288*a6^2*a5^6*a4^4*a3^2*a2^2*a1^2 + 36*a6^6*a5*a4^5*a3^2*a2^2*a1^2 - 1296*a6^5*a5^2*a4^5*a3^2*a2^2*a1^2 + 396*a6^4*a5^3*a4^5*a3^2*a2^2*a1^2 + 396*a6^3*a5^4*a4^5*a3^2*a2^2*a1^2 - 1296*a6^2*a5^5*a4^5*a3^2*a2^2*a1^2 + 36*a6*a5^6*a4^5*a3^2*a2^2*a1^2 + 48*a6^6*a4^6*a3^2*a2^2*a1^2 + 36*a6^5*a5*a4^6*a3^2*a2^2*a1^2 + 288*a6^4*a5^2*a4^6*a3^2*a2^2*a1^2 - 96*a6^3*a5^3*a4^6*a3^2*a2^2*a1^2 + 288*a6^2*a5^4*a4^6*a3^2*a2^2*a1^2 + 36*a6*a5^5*a4^6*a3^2*a2^2*a1^2 + 48*a5^6*a4^6*a3^2*a2^2*a1^2 - 36*a6^6*a5^5*a3^3*a2^2*a1^2 - 36*a6^5*a5^6*a3^3*a2^2*a1^2 - 84*a6^6*a5^4*a4*a3^3*a2^2*a1^2 + 240*a6^5*a5^5*a4*a3^3*a2^2*a1^2 - 84*a6^4*a5^6*a4*a3^3*a2^2*a1^2 - 96*a6^6*a5^3*a4^2*a3^3*a2^2*a1^2 + 396*a6^5*a5^4*a4^2*a3^3*a2^2*a1^2 + 396*a6^4*a5^5*a4^2*a3^3*a2^2*a1^2 - 96*a6^3*a5^6*a4^2*a3^3*a2^2*a1^2 - 96*a6^6*a5^2*a4^3*a3^3*a2^2*a1^2 - 288*a6^5*a5^3*a4^3*a3^3*a2^2*a1^2 - 312*a6^4*a5^4*a4^3*a3^3*a2^2*a1^2 - 288*a6^3*a5^5*a4^3*a3^3*a2^2*a1^2 - 96*a6^2*a5^6*a4^3*a3^3*a2^2*a1^2 - 84*a6^6*a5*a4^4*a3^3*a2^2*a1^2 + 396*a6^5*a5^2*a4^4*a3^3*a2^2*a1^2 - 312*a6^4*a5^3*a4^4*a3^3*a2^2*a1^2 - 312*a6^3*a5^4*a4^4*a3^3*a2^2*a1^2 + 396*a6^2*a5^5*a4^4*a3^3*a2^2*a1^2 - 84*a6*a5^6*a4^4*a3^3*a2^2*a1^2 - 36*a6^6*a4^5*a3^3*a2^2*a1^2 + 240*a6^5*a5*a4^5*a3^3*a2^2*a1^2 + 396*a6^4*a5^2*a4^5*a3^3*a2^2*a1^2 - 288*a6^3*a5^3*a4^5*a3^3*a2^2*a1^2 + 396*a6^2*a5^4*a4^5*a3^3*a2^2*a1^2 + 240*a6*a5^5*a4^5*a3^3*a2^2*a1^2 - 36*a5^6*a4^5*a3^3*a2^2*a1^2 - 36*a6^5*a4^6*a3^3*a2^2*a1^2 - 84*a6^4*a5*a4^6*a3^3*a2^2*a1^2 - 96*a6^3*a5^2*a4^6*a3^3*a2^2*a1^2 - 96*a6^2*a5^3*a4^6*a3^3*a2^2*a1^2 - 84*a6*a5^4*a4^6*a3^3*a2^2*a1^2 - 36*a5^5*a4^6*a3^3*a2^2*a1^2 - 96*a6^6*a5^4*a3^4*a2^2*a1^2 + 120*a6^5*a5^5*a3^4*a2^2*a1^2 - 96*a6^4*a5^6*a3^4*a2^2*a1^2 - 84*a6^6*a5^3*a4*a3^4*a2^2*a1^2 - 120*a6^5*a5^4*a4*a3^4*a2^2*a1^2 - 120*a6^4*a5^5*a4*a3^4*a2^2*a1^2 - 84*a6^3*a5^6*a4*a3^4*a2^2*a1^2 + 288*a6^6*a5^2*a4^2*a3^4*a2^2*a1^2 + 396*a6^5*a5^3*a4^2*a3^4*a2^2*a1^2 - 288*a6^4*a5^4*a4^2*a3^4*a2^2*a1^2 + 396*a6^3*a5^5*a4^2*a3^4*a2^2*a1^2 + 288*a6^2*a5^6*a4^2*a3^4*a2^2*a1^2 - 84*a6^6*a5*a4^3*a3^4*a2^2*a1^2 + 396*a6^5*a5^2*a4^3*a3^4*a2^2*a1^2 - 312*a6^4*a5^3*a4^3*a3^4*a2^2*a1^2 - 312*a6^3*a5^4*a4^3*a3^4*a2^2*a1^2 + 396*a6^2*a5^5*a4^3*a3^4*a2^2*a1^2 - 84*a6*a5^6*a4^3*a3^4*a2^2*a1^2 - 96*a6^6*a4^4*a3^4*a2^2*a1^2 - 120*a6^5*a5*a4^4*a3^4*a2^2*a1^2 - 288*a6^4*a5^2*a4^4*a3^4*a2^2*a1^2 - 312*a6^3*a5^3*a4^4*a3^4*a2^2*a1^2 - 288*a6^2*a5^4*a4^4*a3^4*a2^2*a1^2 - 120*a6*a5^5*a4^4*a3^4*a2^2*a1^2 - 96*a5^6*a4^4*a3^4*a2^2*a1^2 + 120*a6^5*a4^5*a3^4*a2^2*a1^2 - 120*a6^4*a5*a4^5*a3^4*a2^2*a1^2 + 396*a6^3*a5^2*a4^5*a3^4*a2^2*a1^2 + 396*a6^2*a5^3*a4^5*a3^4*a2^2*a1^2 - 120*a6*a5^4*a4^5*a3^4*a2^2*a1^2 + 120*a5^5*a4^5*a3^4*a2^2*a1^2 - 96*a6^4*a4^6*a3^4*a2^2*a1^2 - 84*a6^3*a5*a4^6*a3^4*a2^2*a1^2 + 288*a6^2*a5^2*a4^6*a3^4*a2^2*a1^2 - 84*a6*a5^3*a4^6*a3^4*a2^2*a1^2 - 96*a5^4*a4^6*a3^4*a2^2*a1^2 - 36*a6^6*a5^3*a3^5*a2^2*a1^2 + 120*a6^5*a5^4*a3^5*a2^2*a1^2 + 120*a6^4*a5^5*a3^5*a2^2*a1^2 - 36*a6^3*a5^6*a3^5*a2^2*a1^2 + 36*a6^6*a5^2*a4*a3^5*a2^2*a1^2 + 240*a6^5*a5^3*a4*a3^5*a2^2*a1^2 - 120*a6^4*a5^4*a4*a3^5*a2^2*a1^2 + 240*a6^3*a5^5*a4*a3^5*a2^2*a1^2 + 36*a6^2*a5^6*a4*a3^5*a2^2*a1^2 + 36*a6^6*a5*a4^2*a3^5*a2^2*a1^2 - 1296*a6^5*a5^2*a4^2*a3^5*a2^2*a1^2 + 396*a6^4*a5^3*a4^2*a3^5*a2^2*a1^2 + 396*a6^3*a5^4*a4^2*a3^5*a2^2*a1^2 - 1296*a6^2*a5^5*a4^2*a3^5*a2^2*a1^2 + 36*a6*a5^6*a4^2*a3^5*a2^2*a1^2 - 36*a6^6*a4^3*a3^5*a2^2*a1^2 + 240*a6^5*a5*a4^3*a3^5*a2^2*a1^2 + 396*a6^4*a5^2*a4^3*a3^5*a2^2*a1^2 - 288*a6^3*a5^3*a4^3*a3^5*a2^2*a1^2 + 396*a6^2*a5^4*a4^3*a3^5*a2^2*a1^2 + 240*a6*a5^5*a4^3*a3^5*a2^2*a1^2 - 36*a5^6*a4^3*a3^5*a2^2*a1^2 + 120*a6^5*a4^4*a3^5*a2^2*a1^2 - 120*a6^4*a5*a4^4*a3^5*a2^2*a1^2 + 396*a6^3*a5^2*a4^4*a3^5*a2^2*a1^2 + 396*a6^2*a5^3*a4^4*a3^5*a2^2*a1^2 - 120*a6*a5^4*a4^4*a3^5*a2^2*a1^2 + 120*a5^5*a4^4*a3^5*a2^2*a1^2 + 120*a6^4*a4^5*a3^5*a2^2*a1^2 + 240*a6^3*a5*a4^5*a3^5*a2^2*a1^2 - 1296*a6^2*a5^2*a4^5*a3^5*a2^2*a1^2 + 240*a6*a5^3*a4^5*a3^5*a2^2*a1^2 + 120*a5^4*a4^5*a3^5*a2^2*a1^2 - 36*a6^3*a4^6*a3^5*a2^2*a1^2 + 36*a6^2*a5*a4^6*a3^5*a2^2*a1^2 + 36*a6*a5^2*a4^6*a3^5*a2^2*a1^2 - 36*a5^3*a4^6*a3^5*a2^2*a1^2 + 48*a6^6*a5^2*a3^6*a2^2*a1^2 - 36*a6^5*a5^3*a3^6*a2^2*a1^2 - 96*a6^4*a5^4*a3^6*a2^2*a1^2 - 36*a6^3*a5^5*a3^6*a2^2*a1^2 + 48*a6^2*a5^6*a3^6*a2^2*a1^2 - 24*a6^6*a5*a4*a3^6*a2^2*a1^2 + 36*a6^5*a5^2*a4*a3^6*a2^2*a1^2 - 84*a6^4*a5^3*a4*a3^6*a2^2*a1^2 - 84*a6^3*a5^4*a4*a3^6*a2^2*a1^2 + 36*a6^2*a5^5*a4*a3^6*a2^2*a1^2 - 24*a6*a5^6*a4*a3^6*a2^2*a1^2 + 48*a6^6*a4^2*a3^6*a2^2*a1^2 + 36*a6^5*a5*a4^2*a3^6*a2^2*a1^2 + 288*a6^4*a5^2*a4^2*a3^6*a2^2*a1^2 - 96*a6^3*a5^3*a4^2*a3^6*a2^2*a1^2 + 288*a6^2*a5^4*a4^2*a3^6*a2^2*a1^2 + 36*a6*a5^5*a4^2*a3^6*a2^2*a1^2 + 48*a5^6*a4^2*a3^6*a2^2*a1^2 - 36*a6^5*a4^3*a3^6*a2^2*a1^2 - 84*a6^4*a5*a4^3*a3^6*a2^2*a1^2 - 96*a6^3*a5^2*a4^3*a3^6*a2^2*a1^2 - 96*a6^2*a5^3*a4^3*a3^6*a2^2*a1^2 - 84*a6*a5^4*a4^3*a3^6*a2^2*a1^2 - 36*a5^5*a4^3*a3^6*a2^2*a1^2 - 96*a6^4*a4^4*a3^6*a2^2*a1^2 - 84*a6^3*a5*a4^4*a3^6*a2^2*a1^2 + 288*a6^2*a5^2*a4^4*a3^6*a2^2*a1^2 - 84*a6*a5^3*a4^4*a3^6*a2^2*a1^2 - 96*a5^4*a4^4*a3^6*a2^2*a1^2 - 36*a6^3*a4^5*a3^6*a2^2*a1^2 + 36*a6^2*a5*a4^5*a3^6*a2^2*a1^2 + 36*a6*a5^2*a4^5*a3^6*a2^2*a1^2 - 36*a5^3*a4^5*a3^6*a2^2*a1^2 + 48*a6^2*a4^6*a3^6*a2^2*a1^2 - 24*a6*a5*a4^6*a3^6*a2^2*a1^2 + 48*a5^2*a4^6*a3^6*a2^2*a1^2 - 12*a6^6*a5^6*a4*a2^3*a1^2 - 36*a6^6*a5^5*a4^2*a2^3*a1^2 - 36*a6^5*a5^6*a4^2*a2^3*a1^2 + 108*a6^6*a5^4*a4^3*a2^3*a1^2 - 48*a6^5*a5^5*a4^3*a2^3*a1^2 + 108*a6^4*a5^6*a4^3*a2^3*a1^2 + 108*a6^6*a5^3*a4^4*a2^3*a1^2 - 84*a6^5*a5^4*a4^4*a2^3*a1^2 - 84*a6^4*a5^5*a4^4*a2^3*a1^2 + 108*a6^3*a5^6*a4^4*a2^3*a1^2 - 36*a6^6*a5^2*a4^5*a2^3*a1^2 - 48*a6^5*a5^3*a4^5*a2^3*a1^2 - 84*a6^4*a5^4*a4^5*a2^3*a1^2 - 48*a6^3*a5^5*a4^5*a2^3*a1^2 - 36*a6^2*a5^6*a4^5*a2^3*a1^2 - 12*a6^6*a5*a4^6*a2^3*a1^2 - 36*a6^5*a5^2*a4^6*a2^3*a1^2 + 108*a6^4*a5^3*a4^6*a2^3*a1^2 + 108*a6^3*a5^4*a4^6*a2^3*a1^2 - 36*a6^2*a5^5*a4^6*a2^3*a1^2 - 12*a6*a5^6*a4^6*a2^3*a1^2 - 12*a6^6*a5^6*a3*a2^3*a1^2 - 84*a6^6*a5^4*a4^2*a3*a2^3*a1^2 + 240*a6^5*a5^5*a4^2*a3*a2^3*a1^2 - 84*a6^4*a5^6*a4^2*a3*a2^3*a1^2 + 144*a6^6*a5^3*a4^3*a3*a2^3*a1^2 - 168*a6^5*a5^4*a4^3*a3*a2^3*a1^2 - 168*a6^4*a5^5*a4^3*a3*a2^3*a1^2 + 144*a6^3*a5^6*a4^3*a3*a2^3*a1^2 - 84*a6^6*a5^2*a4^4*a3*a2^3*a1^2 - 168*a6^5*a5^3*a4^4*a3*a2^3*a1^2 + 396*a6^4*a5^4*a4^4*a3*a2^3*a1^2 - 168*a6^3*a5^5*a4^4*a3*a2^3*a1^2 - 84*a6^2*a5^6*a4^4*a3*a2^3*a1^2 + 240*a6^5*a5^2*a4^5*a3*a2^3*a1^2 - 168*a6^4*a5^3*a4^5*a3*a2^3*a1^2 - 168*a6^3*a5^4*a4^5*a3*a2^3*a1^2 + 240*a6^2*a5^5*a4^5*a3*a2^3*a1^2 - 12*a6^6*a4^6*a3*a2^3*a1^2 - 84*a6^4*a5^2*a4^6*a3*a2^3*a1^2 + 144*a6^3*a5^3*a4^6*a3*a2^3*a1^2 - 84*a6^2*a5^4*a4^6*a3*a2^3*a1^2 - 12*a5^6*a4^6*a3*a2^3*a1^2 - 36*a6^6*a5^5*a3^2*a2^3*a1^2 - 36*a6^5*a5^6*a3^2*a2^3*a1^2 - 84*a6^6*a5^4*a4*a3^2*a2^3*a1^2 + 240*a6^5*a5^5*a4*a3^2*a2^3*a1^2 - 84*a6^4*a5^6*a4*a3^2*a2^3*a1^2 - 96*a6^6*a5^3*a4^2*a3^2*a2^3*a1^2 + 396*a6^5*a5^4*a4^2*a3^2*a2^3*a1^2 + 396*a6^4*a5^5*a4^2*a3^2*a2^3*a1^2 - 96*a6^3*a5^6*a4^2*a3^2*a2^3*a1^2 - 96*a6^6*a5^2*a4^3*a3^2*a2^3*a1^2 - 288*a6^5*a5^3*a4^3*a3^2*a2^3*a1^2 - 312*a6^4*a5^4*a4^3*a3^2*a2^3*a1^2 - 288*a6^3*a5^5*a4^3*a3^2*a2^3*a1^2 - 96*a6^2*a5^6*a4^3*a3^2*a2^3*a1^2 - 84*a6^6*a5*a4^4*a3^2*a2^3*a1^2 + 396*a6^5*a5^2*a4^4*a3^2*a2^3*a1^2 - 312*a6^4*a5^3*a4^4*a3^2*a2^3*a1^2 - 312*a6^3*a5^4*a4^4*a3^2*a2^3*a1^2 + 396*a6^2*a5^5*a4^4*a3^2*a2^3*a1^2 - 84*a6*a5^6*a4^4*a3^2*a2^3*a1^2 - 36*a6^6*a4^5*a3^2*a2^3*a1^2 + 240*a6^5*a5*a4^5*a3^2*a2^3*a1^2 + 396*a6^4*a5^2*a4^5*a3^2*a2^3*a1^2 - 288*a6^3*a5^3*a4^5*a3^2*a2^3*a1^2 + 396*a6^2*a5^4*a4^5*a3^2*a2^3*a1^2 + 240*a6*a5^5*a4^5*a3^2*a2^3*a1^2 - 36*a5^6*a4^5*a3^2*a2^3*a1^2 - 36*a6^5*a4^6*a3^2*a2^3*a1^2 - 84*a6^4*a5*a4^6*a3^2*a2^3*a1^2 - 96*a6^3*a5^2*a4^6*a3^2*a2^3*a1^2 - 96*a6^2*a5^3*a4^6*a3^2*a2^3*a1^2 - 84*a6*a5^4*a4^6*a3^2*a2^3*a1^2 - 36*a5^5*a4^6*a3^2*a2^3*a1^2 + 108*a6^6*a5^4*a3^3*a2^3*a1^2 - 48*a6^5*a5^5*a3^3*a2^3*a1^2 + 108*a6^4*a5^6*a3^3*a2^3*a1^2 + 144*a6^6*a5^3*a4*a3^3*a2^3*a1^2 - 168*a6^5*a5^4*a4*a3^3*a2^3*a1^2 - 168*a6^4*a5^5*a4*a3^3*a2^3*a1^2 + 144*a6^3*a5^6*a4*a3^3*a2^3*a1^2 - 96*a6^6*a5^2*a4^2*a3^3*a2^3*a1^2 - 288*a6^5*a5^3*a4^2*a3^3*a2^3*a1^2 - 312*a6^4*a5^4*a4^2*a3^3*a2^3*a1^2 - 288*a6^3*a5^5*a4^2*a3^3*a2^3*a1^2 - 96*a6^2*a5^6*a4^2*a3^3*a2^3*a1^2 + 144*a6^6*a5*a4^3*a3^3*a2^3*a1^2 - 288*a6^5*a5^2*a4^3*a3^3*a2^3*a1^2 + 864*a6^4*a5^3*a4^3*a3^3*a2^3*a1^2 + 864*a6^3*a5^4*a4^3*a3^3*a2^3*a1^2 - 288*a6^2*a5^5*a4^3*a3^3*a2^3*a1^2 + 144*a6*a5^6*a4^3*a3^3*a2^3*a1^2 + 108*a6^6*a4^4*a3^3*a2^3*a1^2 - 168*a6^5*a5*a4^4*a3^3*a2^3*a1^2 - 312*a6^4*a5^2*a4^4*a3^3*a2^3*a1^2 + 864*a6^3*a5^3*a4^4*a3^3*a2^3*a1^2 - 312*a6^2*a5^4*a4^4*a3^3*a2^3*a1^2 - 168*a6*a5^5*a4^4*a3^3*a2^3*a1^2 + 108*a5^6*a4^4*a3^3*a2^3*a1^2 - 48*a6^5*a4^5*a3^3*a2^3*a1^2 - 168*a6^4*a5*a4^5*a3^3*a2^3*a1^2 - 288*a6^3*a5^2*a4^5*a3^3*a2^3*a1^2 - 288*a6^2*a5^3*a4^5*a3^3*a2^3*a1^2 - 168*a6*a5^4*a4^5*a3^3*a2^3*a1^2 - 48*a5^5*a4^5*a3^3*a2^3*a1^2 + 108*a6^4*a4^6*a3^3*a2^3*a1^2 + 144*a6^3*a5*a4^6*a3^3*a2^3*a1^2 - 96*a6^2*a5^2*a4^6*a3^3*a2^3*a1^2 + 144*a6*a5^3*a4^6*a3^3*a2^3*a1^2 + 108*a5^4*a4^6*a3^3*a2^3*a1^2 + 108*a6^6*a5^3*a3^4*a2^3*a1^2 - 84*a6^5*a5^4*a3^4*a2^3*a1^2 - 84*a6^4*a5^5*a3^4*a2^3*a1^2 + 108*a6^3*a5^6*a3^4*a2^3*a1^2 - 84*a6^6*a5^2*a4*a3^4*a2^3*a1^2 - 168*a6^5*a5^3*a4*a3^4*a2^3*a1^2 + 396*a6^4*a5^4*a4*a3^4*a2^3*a1^2 - 168*a6^3*a5^5*a4*a3^4*a2^3*a1^2 - 84*a6^2*a5^6*a4*a3^4*a2^3*a1^2 - 84*a6^6*a5*a4^2*a3^4*a2^3*a1^2 + 396*a6^5*a5^2*a4^2*a3^4*a2^3*a1^2 - 312*a6^4*a5^3*a4^2*a3^4*a2^3*a1^2 - 312*a6^3*a5^4*a4^2*a3^4*a2^3*a1^2 + 396*a6^2*a5^5*a4^2*a3^4*a2^3*a1^2 - 84*a6*a5^6*a4^2*a3^4*a2^3*a1^2 + 108*a6^6*a4^3*a3^4*a2^3*a1^2 - 168*a6^5*a5*a4^3*a3^4*a2^3*a1^2 - 312*a6^4*a5^2*a4^3*a3^4*a2^3*a1^2 + 864*a6^3*a5^3*a4^3*a3^4*a2^3*a1^2 - 312*a6^2*a5^4*a4^3*a3^4*a2^3*a1^2 - 168*a6*a5^5*a4^3*a3^4*a2^3*a1^2 + 108*a5^6*a4^3*a3^4*a2^3*a1^2 - 84*a6^5*a4^4*a3^4*a2^3*a1^2 + 396*a6^4*a5*a4^4*a3^4*a2^3*a1^2 - 312*a6^3*a5^2*a4^4*a3^4*a2^3*a1^2 - 312*a6^2*a5^3*a4^4*a3^4*a2^3*a1^2 + 396*a6*a5^4*a4^4*a3^4*a2^3*a1^2 - 84*a5^5*a4^4*a3^4*a2^3*a1^2 - 84*a6^4*a4^5*a3^4*a2^3*a1^2 - 168*a6^3*a5*a4^5*a3^4*a2^3*a1^2 + 396*a6^2*a5^2*a4^5*a3^4*a2^3*a1^2 - 168*a6*a5^3*a4^5*a3^4*a2^3*a1^2 - 84*a5^4*a4^5*a3^4*a2^3*a1^2 + 108*a6^3*a4^6*a3^4*a2^3*a1^2 - 84*a6^2*a5*a4^6*a3^4*a2^3*a1^2 - 84*a6*a5^2*a4^6*a3^4*a2^3*a1^2 + 108*a5^3*a4^6*a3^4*a2^3*a1^2 - 36*a6^6*a5^2*a3^5*a2^3*a1^2 - 48*a6^5*a5^3*a3^5*a2^3*a1^2 - 84*a6^4*a5^4*a3^5*a2^3*a1^2 - 48*a6^3*a5^5*a3^5*a2^3*a1^2 - 36*a6^2*a5^6*a3^5*a2^3*a1^2 + 240*a6^5*a5^2*a4*a3^5*a2^3*a1^2 - 168*a6^4*a5^3*a4*a3^5*a2^3*a1^2 - 168*a6^3*a5^4*a4*a3^5*a2^3*a1^2 + 240*a6^2*a5^5*a4*a3^5*a2^3*a1^2 - 36*a6^6*a4^2*a3^5*a2^3*a1^2 + 240*a6^5*a5*a4^2*a3^5*a2^3*a1^2 + 396*a6^4*a5^2*a4^2*a3^5*a2^3*a1^2 - 288*a6^3*a5^3*a4^2*a3^5*a2^3*a1^2 + 396*a6^2*a5^4*a4^2*a3^5*a2^3*a1^2 + 240*a6*a5^5*a4^2*a3^5*a2^3*a1^2 - 36*a5^6*a4^2*a3^5*a2^3*a1^2 - 48*a6^5*a4^3*a3^5*a2^3*a1^2 - 168*a6^4*a5*a4^3*a3^5*a2^3*a1^2 - 288*a6^3*a5^2*a4^3*a3^5*a2^3*a1^2 - 288*a6^2*a5^3*a4^3*a3^5*a2^3*a1^2 - 168*a6*a5^4*a4^3*a3^5*a2^3*a1^2 - 48*a5^5*a4^3*a3^5*a2^3*a1^2 - 84*a6^4*a4^4*a3^5*a2^3*a1^2 - 168*a6^3*a5*a4^4*a3^5*a2^3*a1^2 + 396*a6^2*a5^2*a4^4*a3^5*a2^3*a1^2 - 168*a6*a5^3*a4^4*a3^5*a2^3*a1^2 - 84*a5^4*a4^4*a3^5*a2^3*a1^2 - 48*a6^3*a4^5*a3^5*a2^3*a1^2 + 240*a6^2*a5*a4^5*a3^5*a2^3*a1^2 + 240*a6*a5^2*a4^5*a3^5*a2^3*a1^2 - 48*a5^3*a4^5*a3^5*a2^3*a1^2 - 36*a6^2*a4^6*a3^5*a2^3*a1^2 - 36*a5^2*a4^6*a3^5*a2^3*a1^2 - 12*a6^6*a5*a3^6*a2^3*a1^2 - 36*a6^5*a5^2*a3^6*a2^3*a1^2 + 108*a6^4*a5^3*a3^6*a2^3*a1^2 + 108*a6^3*a5^4*a3^6*a2^3*a1^2 - 36*a6^2*a5^5*a3^6*a2^3*a1^2 - 12*a6*a5^6*a3^6*a2^3*a1^2 - 12*a6^6*a4*a3^6*a2^3*a1^2 - 84*a6^4*a5^2*a4*a3^6*a2^3*a1^2 + 144*a6^3*a5^3*a4*a3^6*a2^3*a1^2 - 84*a6^2*a5^4*a4*a3^6*a2^3*a1^2 - 12*a5^6*a4*a3^6*a2^3*a1^2 - 36*a6^5*a4^2*a3^6*a2^3*a1^2 - 84*a6^4*a5*a4^2*a3^6*a2^3*a1^2 - 96*a6^3*a5^2*a4^2*a3^6*a2^3*a1^2 - 96*a6^2*a5^3*a4^2*a3^6*a2^3*a1^2 - 84*a6*a5^4*a4^2*a3^6*a2^3*a1^2 - 36*a5^5*a4^2*a3^6*a2^3*a1^2 + 108*a6^4*a4^3*a3^6*a2^3*a1^2 + 144*a6^3*a5*a4^3*a3^6*a2^3*a1^2 - 96*a6^2*a5^2*a4^3*a3^6*a2^3*a1^2 + 144*a6*a5^3*a4^3*a3^6*a2^3*a1^2 + 108*a5^4*a4^3*a3^6*a2^3*a1^2 + 108*a6^3*a4^4*a3^6*a2^3*a1^2 - 84*a6^2*a5*a4^4*a3^6*a2^3*a1^2 - 84*a6*a5^2*a4^4*a3^6*a2^3*a1^2 + 108*a5^3*a4^4*a3^6*a2^3*a1^2 - 36*a6^2*a4^5*a3^6*a2^3*a1^2 - 36*a5^2*a4^5*a3^6*a2^3*a1^2 - 12*a6*a4^6*a3^6*a2^3*a1^2 - 12*a5*a4^6*a3^6*a2^3*a1^2 + 18*a6^6*a5^5*a4*a2^4*a1^2 + 18*a6^5*a5^6*a4*a2^4*a1^2 - 96*a6^6*a5^4*a4^2*a2^4*a1^2 + 120*a6^5*a5^5*a4^2*a2^4*a1^2 - 96*a6^4*a5^6*a4^2*a2^4*a1^2 + 108*a6^6*a5^3*a4^3*a2^4*a1^2 - 84*a6^5*a5^4*a4^3*a2^4*a1^2 - 84*a6^4*a5^5*a4^3*a2^4*a1^2 + 108*a6^3*a5^6*a4^3*a2^4*a1^2 - 96*a6^6*a5^2*a4^4*a2^4*a1^2 - 84*a6^5*a5^3*a4^4*a2^4*a1^2 + 288*a6^4*a5^4*a4^4*a2^4*a1^2 - 84*a6^3*a5^5*a4^4*a2^4*a1^2 - 96*a6^2*a5^6*a4^4*a2^4*a1^2 + 18*a6^6*a5*a4^5*a2^4*a1^2 + 120*a6^5*a5^2*a4^5*a2^4*a1^2 - 84*a6^4*a5^3*a4^5*a2^4*a1^2 - 84*a6^3*a5^4*a4^5*a2^4*a1^2 + 120*a6^2*a5^5*a4^5*a2^4*a1^2 + 18*a6*a5^6*a4^5*a2^4*a1^2 + 18*a6^5*a5*a4^6*a2^4*a1^2 - 96*a6^4*a5^2*a4^6*a2^4*a1^2 + 108*a6^3*a5^3*a4^6*a2^4*a1^2 - 96*a6^2*a5^4*a4^6*a2^4*a1^2 + 18*a6*a5^5*a4^6*a2^4*a1^2 + 18*a6^6*a5^5*a3*a2^4*a1^2 + 18*a6^5*a5^6*a3*a2^4*a1^2 + 120*a6^6*a5^4*a4*a3*a2^4*a1^2 - 96*a6^5*a5^5*a4*a3*a2^4*a1^2 + 120*a6^4*a5^6*a4*a3*a2^4*a1^2 - 84*a6^6*a5^3*a4^2*a3*a2^4*a1^2 - 120*a6^5*a5^4*a4^2*a3*a2^4*a1^2 - 120*a6^4*a5^5*a4^2*a3*a2^4*a1^2 - 84*a6^3*a5^6*a4^2*a3*a2^4*a1^2 - 84*a6^6*a5^2*a4^3*a3*a2^4*a1^2 - 168*a6^5*a5^3*a4^3*a3*a2^4*a1^2 + 396*a6^4*a5^4*a4^3*a3*a2^4*a1^2 - 168*a6^3*a5^5*a4^3*a3*a2^4*a1^2 - 84*a6^2*a5^6*a4^3*a3*a2^4*a1^2 + 120*a6^6*a5*a4^4*a3*a2^4*a1^2 - 120*a6^5*a5^2*a4^4*a3*a2^4*a1^2 + 396*a6^4*a5^3*a4^4*a3*a2^4*a1^2 + 396*a6^3*a5^4*a4^4*a3*a2^4*a1^2 - 120*a6^2*a5^5*a4^4*a3*a2^4*a1^2 + 120*a6*a5^6*a4^4*a3*a2^4*a1^2 + 18*a6^6*a4^5*a3*a2^4*a1^2 - 96*a6^5*a5*a4^5*a3*a2^4*a1^2 - 120*a6^4*a5^2*a4^5*a3*a2^4*a1^2 - 168*a6^3*a5^3*a4^5*a3*a2^4*a1^2 - 120*a6^2*a5^4*a4^5*a3*a2^4*a1^2 - 96*a6*a5^5*a4^5*a3*a2^4*a1^2 + 18*a5^6*a4^5*a3*a2^4*a1^2 + 18*a6^5*a4^6*a3*a2^4*a1^2 + 120*a6^4*a5*a4^6*a3*a2^4*a1^2 - 84*a6^3*a5^2*a4^6*a3*a2^4*a1^2 - 84*a6^2*a5^3*a4^6*a3*a2^4*a1^2 + 120*a6*a5^4*a4^6*a3*a2^4*a1^2 + 18*a5^5*a4^6*a3*a2^4*a1^2 - 96*a6^6*a5^4*a3^2*a2^4*a1^2 + 120*a6^5*a5^5*a3^2*a2^4*a1^2 - 96*a6^4*a5^6*a3^2*a2^4*a1^2 - 84*a6^6*a5^3*a4*a3^2*a2^4*a1^2 - 120*a6^5*a5^4*a4*a3^2*a2^4*a1^2 - 120*a6^4*a5^5*a4*a3^2*a2^4*a1^2 - 84*a6^3*a5^6*a4*a3^2*a2^4*a1^2 + 288*a6^6*a5^2*a4^2*a3^2*a2^4*a1^2 + 396*a6^5*a5^3*a4^2*a3^2*a2^4*a1^2 - 288*a6^4*a5^4*a4^2*a3^2*a2^4*a1^2 + 396*a6^3*a5^5*a4^2*a3^2*a2^4*a1^2 + 288*a6^2*a5^6*a4^2*a3^2*a2^4*a1^2 - 84*a6^6*a5*a4^3*a3^2*a2^4*a1^2 + 396*a6^5*a5^2*a4^3*a3^2*a2^4*a1^2 - 312*a6^4*a5^3*a4^3*a3^2*a2^4*a1^2 - 312*a6^3*a5^4*a4^3*a3^2*a2^4*a1^2 + 396*a6^2*a5^5*a4^3*a3^2*a2^4*a1^2 - 84*a6*a5^6*a4^3*a3^2*a2^4*a1^2 - 96*a6^6*a4^4*a3^2*a2^4*a1^2 - 120*a6^5*a5*a4^4*a3^2*a2^4*a1^2 - 288*a6^4*a5^2*a4^4*a3^2*a2^4*a1^2 - 312*a6^3*a5^3*a4^4*a3^2*a2^4*a1^2 - 288*a6^2*a5^4*a4^4*a3^2*a2^4*a1^2 - 120*a6*a5^5*a4^4*a3^2*a2^4*a1^2 - 96*a5^6*a4^4*a3^2*a2^4*a1^2 + 120*a6^5*a4^5*a3^2*a2^4*a1^2 - 120*a6^4*a5*a4^5*a3^2*a2^4*a1^2 + 396*a6^3*a5^2*a4^5*a3^2*a2^4*a1^2 + 396*a6^2*a5^3*a4^5*a3^2*a2^4*a1^2 - 120*a6*a5^4*a4^5*a3^2*a2^4*a1^2 + 120*a5^5*a4^5*a3^2*a2^4*a1^2 - 96*a6^4*a4^6*a3^2*a2^4*a1^2 - 84*a6^3*a5*a4^6*a3^2*a2^4*a1^2 + 288*a6^2*a5^2*a4^6*a3^2*a2^4*a1^2 - 84*a6*a5^3*a4^6*a3^2*a2^4*a1^2 - 96*a5^4*a4^6*a3^2*a2^4*a1^2 + 108*a6^6*a5^3*a3^3*a2^4*a1^2 - 84*a6^5*a5^4*a3^3*a2^4*a1^2 - 84*a6^4*a5^5*a3^3*a2^4*a1^2 + 108*a6^3*a5^6*a3^3*a2^4*a1^2 - 84*a6^6*a5^2*a4*a3^3*a2^4*a1^2 - 168*a6^5*a5^3*a4*a3^3*a2^4*a1^2 + 396*a6^4*a5^4*a4*a3^3*a2^4*a1^2 - 168*a6^3*a5^5*a4*a3^3*a2^4*a1^2 - 84*a6^2*a5^6*a4*a3^3*a2^4*a1^2 - 84*a6^6*a5*a4^2*a3^3*a2^4*a1^2 + 396*a6^5*a5^2*a4^2*a3^3*a2^4*a1^2 - 312*a6^4*a5^3*a4^2*a3^3*a2^4*a1^2 - 312*a6^3*a5^4*a4^2*a3^3*a2^4*a1^2 + 396*a6^2*a5^5*a4^2*a3^3*a2^4*a1^2 - 84*a6*a5^6*a4^2*a3^3*a2^4*a1^2 + 108*a6^6*a4^3*a3^3*a2^4*a1^2 - 168*a6^5*a5*a4^3*a3^3*a2^4*a1^2 - 312*a6^4*a5^2*a4^3*a3^3*a2^4*a1^2 + 864*a6^3*a5^3*a4^3*a3^3*a2^4*a1^2 - 312*a6^2*a5^4*a4^3*a3^3*a2^4*a1^2 - 168*a6*a5^5*a4^3*a3^3*a2^4*a1^2 + 108*a5^6*a4^3*a3^3*a2^4*a1^2 - 84*a6^5*a4^4*a3^3*a2^4*a1^2 + 396*a6^4*a5*a4^4*a3^3*a2^4*a1^2 - 312*a6^3*a5^2*a4^4*a3^3*a2^4*a1^2 - 312*a6^2*a5^3*a4^4*a3^3*a2^4*a1^2 + 396*a6*a5^4*a4^4*a3^3*a2^4*a1^2 - 84*a5^5*a4^4*a3^3*a2^4*a1^2 - 84*a6^4*a4^5*a3^3*a2^4*a1^2 - 168*a6^3*a5*a4^5*a3^3*a2^4*a1^2 + 396*a6^2*a5^2*a4^5*a3^3*a2^4*a1^2 - 168*a6*a5^3*a4^5*a3^3*a2^4*a1^2 - 84*a5^4*a4^5*a3^3*a2^4*a1^2 + 108*a6^3*a4^6*a3^3*a2^4*a1^2 - 84*a6^2*a5*a4^6*a3^3*a2^4*a1^2 - 84*a6*a5^2*a4^6*a3^3*a2^4*a1^2 + 108*a5^3*a4^6*a3^3*a2^4*a1^2 - 96*a6^6*a5^2*a3^4*a2^4*a1^2 - 84*a6^5*a5^3*a3^4*a2^4*a1^2 + 288*a6^4*a5^4*a3^4*a2^4*a1^2 - 84*a6^3*a5^5*a3^4*a2^4*a1^2 - 96*a6^2*a5^6*a3^4*a2^4*a1^2 + 120*a6^6*a5*a4*a3^4*a2^4*a1^2 - 120*a6^5*a5^2*a4*a3^4*a2^4*a1^2 + 396*a6^4*a5^3*a4*a3^4*a2^4*a1^2 + 396*a6^3*a5^4*a4*a3^4*a2^4*a1^2 - 120*a6^2*a5^5*a4*a3^4*a2^4*a1^2 + 120*a6*a5^6*a4*a3^4*a2^4*a1^2 - 96*a6^6*a4^2*a3^4*a2^4*a1^2 - 120*a6^5*a5*a4^2*a3^4*a2^4*a1^2 - 288*a6^4*a5^2*a4^2*a3^4*a2^4*a1^2 - 312*a6^3*a5^3*a4^2*a3^4*a2^4*a1^2 - 288*a6^2*a5^4*a4^2*a3^4*a2^4*a1^2 - 120*a6*a5^5*a4^2*a3^4*a2^4*a1^2 - 96*a5^6*a4^2*a3^4*a2^4*a1^2 - 84*a6^5*a4^3*a3^4*a2^4*a1^2 + 396*a6^4*a5*a4^3*a3^4*a2^4*a1^2 - 312*a6^3*a5^2*a4^3*a3^4*a2^4*a1^2 - 312*a6^2*a5^3*a4^3*a3^4*a2^4*a1^2 + 396*a6*a5^4*a4^3*a3^4*a2^4*a1^2 - 84*a5^5*a4^3*a3^4*a2^4*a1^2 + 288*a6^4*a4^4*a3^4*a2^4*a1^2 + 396*a6^3*a5*a4^4*a3^4*a2^4*a1^2 - 288*a6^2*a5^2*a4^4*a3^4*a2^4*a1^2 + 396*a6*a5^3*a4^4*a3^4*a2^4*a1^2 + 288*a5^4*a4^4*a3^4*a2^4*a1^2 - 84*a6^3*a4^5*a3^4*a2^4*a1^2 - 120*a6^2*a5*a4^5*a3^4*a2^4*a1^2 - 120*a6*a5^2*a4^5*a3^4*a2^4*a1^2 - 84*a5^3*a4^5*a3^4*a2^4*a1^2 - 96*a6^2*a4^6*a3^4*a2^4*a1^2 + 120*a6*a5*a4^6*a3^4*a2^4*a1^2 - 96*a5^2*a4^6*a3^4*a2^4*a1^2 + 18*a6^6*a5*a3^5*a2^4*a1^2 + 120*a6^5*a5^2*a3^5*a2^4*a1^2 - 84*a6^4*a5^3*a3^5*a2^4*a1^2 - 84*a6^3*a5^4*a3^5*a2^4*a1^2 + 120*a6^2*a5^5*a3^5*a2^4*a1^2 + 18*a6*a5^6*a3^5*a2^4*a1^2 + 18*a6^6*a4*a3^5*a2^4*a1^2 - 96*a6^5*a5*a4*a3^5*a2^4*a1^2 - 120*a6^4*a5^2*a4*a3^5*a2^4*a1^2 - 168*a6^3*a5^3*a4*a3^5*a2^4*a1^2 - 120*a6^2*a5^4*a4*a3^5*a2^4*a1^2 - 96*a6*a5^5*a4*a3^5*a2^4*a1^2 + 18*a5^6*a4*a3^5*a2^4*a1^2 + 120*a6^5*a4^2*a3^5*a2^4*a1^2 - 120*a6^4*a5*a4^2*a3^5*a2^4*a1^2 + 396*a6^3*a5^2*a4^2*a3^5*a2^4*a1^2 + 396*a6^2*a5^3*a4^2*a3^5*a2^4*a1^2 - 120*a6*a5^4*a4^2*a3^5*a2^4*a1^2 + 120*a5^5*a4^2*a3^5*a2^4*a1^2 - 84*a6^4*a4^3*a3^5*a2^4*a1^2 - 168*a6^3*a5*a4^3*a3^5*a2^4*a1^2 + 396*a6^2*a5^2*a4^3*a3^5*a2^4*a1^2 - 168*a6*a5^3*a4^3*a3^5*a2^4*a1^2 - 84*a5^4*a4^3*a3^5*a2^4*a1^2 - 84*a6^3*a4^4*a3^5*a2^4*a1^2 - 120*a6^2*a5*a4^4*a3^5*a2^4*a1^2 - 120*a6*a5^2*a4^4*a3^5*a2^4*a1^2 - 84*a5^3*a4^4*a3^5*a2^4*a1^2 + 120*a6^2*a4^5*a3^5*a2^4*a1^2 - 96*a6*a5*a4^5*a3^5*a2^4*a1^2 + 120*a5^2*a4^5*a3^5*a2^4*a1^2 + 18*a6*a4^6*a3^5*a2^4*a1^2 + 18*a5*a4^6*a3^5*a2^4*a1^2 + 18*a6^5*a5*a3^6*a2^4*a1^2 - 96*a6^4*a5^2*a3^6*a2^4*a1^2 + 108*a6^3*a5^3*a3^6*a2^4*a1^2 - 96*a6^2*a5^4*a3^6*a2^4*a1^2 + 18*a6*a5^5*a3^6*a2^4*a1^2 + 18*a6^5*a4*a3^6*a2^4*a1^2 + 120*a6^4*a5*a4*a3^6*a2^4*a1^2 - 84*a6^3*a5^2*a4*a3^6*a2^4*a1^2 - 84*a6^2*a5^3*a4*a3^6*a2^4*a1^2 + 120*a6*a5^4*a4*a3^6*a2^4*a1^2 + 18*a5^5*a4*a3^6*a2^4*a1^2 - 96*a6^4*a4^2*a3^6*a2^4*a1^2 - 84*a6^3*a5*a4^2*a3^6*a2^4*a1^2 + 288*a6^2*a5^2*a4^2*a3^6*a2^4*a1^2 - 84*a6*a5^3*a4^2*a3^6*a2^4*a1^2 - 96*a5^4*a4^2*a3^6*a2^4*a1^2 + 108*a6^3*a4^3*a3^6*a2^4*a1^2 - 84*a6^2*a5*a4^3*a3^6*a2^4*a1^2 - 84*a6*a5^2*a4^3*a3^6*a2^4*a1^2 + 108*a5^3*a4^3*a3^6*a2^4*a1^2 - 96*a6^2*a4^4*a3^6*a2^4*a1^2 + 120*a6*a5*a4^4*a3^6*a2^4*a1^2 - 96*a5^2*a4^4*a3^6*a2^4*a1^2 + 18*a6*a4^5*a3^6*a2^4*a1^2 + 18*a5*a4^5*a3^6*a2^4*a1^2 + 18*a6^6*a5^4*a4*a2^5*a1^2 - 72*a6^5*a5^5*a4*a2^5*a1^2 + 18*a6^4*a5^6*a4*a2^5*a1^2 - 36*a6^6*a5^3*a4^2*a2^5*a1^2 + 120*a6^5*a5^4*a4^2*a2^5*a1^2 + 120*a6^4*a5^5*a4^2*a2^5*a1^2 - 36*a6^3*a5^6*a4^2*a2^5*a1^2 - 36*a6^6*a5^2*a4^3*a2^5*a1^2 - 48*a6^5*a5^3*a4^3*a2^5*a1^2 - 84*a6^4*a5^4*a4^3*a2^5*a1^2 - 48*a6^3*a5^5*a4^3*a2^5*a1^2 - 36*a6^2*a5^6*a4^3*a2^5*a1^2 + 18*a6^6*a5*a4^4*a2^5*a1^2 + 120*a6^5*a5^2*a4^4*a2^5*a1^2 - 84*a6^4*a5^3*a4^4*a2^5*a1^2 - 84*a6^3*a5^4*a4^4*a2^5*a1^2 + 120*a6^2*a5^5*a4^4*a2^5*a1^2 + 18*a6*a5^6*a4^4*a2^5*a1^2 - 72*a6^5*a5*a4^5*a2^5*a1^2 + 120*a6^4*a5^2*a4^5*a2^5*a1^2 - 48*a6^3*a5^3*a4^5*a2^5*a1^2 + 120*a6^2*a5^4*a4^5*a2^5*a1^2 - 72*a6*a5^5*a4^5*a2^5*a1^2 + 18*a6^4*a5*a4^6*a2^5*a1^2 - 36*a6^3*a5^2*a4^6*a2^5*a1^2 - 36*a6^2*a5^3*a4^6*a2^5*a1^2 + 18*a6*a5^4*a4^6*a2^5*a1^2 + 18*a6^6*a5^4*a3*a2^5*a1^2 - 72*a6^5*a5^5*a3*a2^5*a1^2 + 18*a6^4*a5^6*a3*a2^5*a1^2 - 96*a6^5*a5^4*a4*a3*a2^5*a1^2 - 96*a6^4*a5^5*a4*a3*a2^5*a1^2 + 36*a6^6*a5^2*a4^2*a3*a2^5*a1^2 + 240*a6^5*a5^3*a4^2*a3*a2^5*a1^2 - 120*a6^4*a5^4*a4^2*a3*a2^5*a1^2 + 240*a6^3*a5^5*a4^2*a3*a2^5*a1^2 + 36*a6^2*a5^6*a4^2*a3*a2^5*a1^2 + 240*a6^5*a5^2*a4^3*a3*a2^5*a1^2 - 168*a6^4*a5^3*a4^3*a3*a2^5*a1^2 - 168*a6^3*a5^4*a4^3*a3*a2^5*a1^2 + 240*a6^2*a5^5*a4^3*a3*a2^5*a1^2 + 18*a6^6*a4^4*a3*a2^5*a1^2 - 96*a6^5*a5*a4^4*a3*a2^5*a1^2 - 120*a6^4*a5^2*a4^4*a3*a2^5*a1^2 - 168*a6^3*a5^3*a4^4*a3*a2^5*a1^2 - 120*a6^2*a5^4*a4^4*a3*a2^5*a1^2 - 96*a6*a5^5*a4^4*a3*a2^5*a1^2 + 18*a5^6*a4^4*a3*a2^5*a1^2 - 72*a6^5*a4^5*a3*a2^5*a1^2 - 96*a6^4*a5*a4^5*a3*a2^5*a1^2 + 240*a6^3*a5^2*a4^5*a3*a2^5*a1^2 + 240*a6^2*a5^3*a4^5*a3*a2^5*a1^2 - 96*a6*a5^4*a4^5*a3*a2^5*a1^2 - 72*a5^5*a4^5*a3*a2^5*a1^2 + 18*a6^4*a4^6*a3*a2^5*a1^2 + 36*a6^2*a5^2*a4^6*a3*a2^5*a1^2 + 18*a5^4*a4^6*a3*a2^5*a1^2 - 36*a6^6*a5^3*a3^2*a2^5*a1^2 + 120*a6^5*a5^4*a3^2*a2^5*a1^2 + 120*a6^4*a5^5*a3^2*a2^5*a1^2 - 36*a6^3*a5^6*a3^2*a2^5*a1^2 + 36*a6^6*a5^2*a4*a3^2*a2^5*a1^2 + 240*a6^5*a5^3*a4*a3^2*a2^5*a1^2 - 120*a6^4*a5^4*a4*a3^2*a2^5*a1^2 + 240*a6^3*a5^5*a4*a3^2*a2^5*a1^2 + 36*a6^2*a5^6*a4*a3^2*a2^5*a1^2 + 36*a6^6*a5*a4^2*a3^2*a2^5*a1^2 - 1296*a6^5*a5^2*a4^2*a3^2*a2^5*a1^2 + 396*a6^4*a5^3*a4^2*a3^2*a2^5*a1^2 + 396*a6^3*a5^4*a4^2*a3^2*a2^5*a1^2 - 1296*a6^2*a5^5*a4^2*a3^2*a2^5*a1^2 + 36*a6*a5^6*a4^2*a3^2*a2^5*a1^2 - 36*a6^6*a4^3*a3^2*a2^5*a1^2 + 240*a6^5*a5*a4^3*a3^2*a2^5*a1^2 + 396*a6^4*a5^2*a4^3*a3^2*a2^5*a1^2 - 288*a6^3*a5^3*a4^3*a3^2*a2^5*a1^2 + 396*a6^2*a5^4*a4^3*a3^2*a2^5*a1^2 + 240*a6*a5^5*a4^3*a3^2*a2^5*a1^2 - 36*a5^6*a4^3*a3^2*a2^5*a1^2 + 120*a6^5*a4^4*a3^2*a2^5*a1^2 - 120*a6^4*a5*a4^4*a3^2*a2^5*a1^2 + 396*a6^3*a5^2*a4^4*a3^2*a2^5*a1^2 + 396*a6^2*a5^3*a4^4*a3^2*a2^5*a1^2 - 120*a6*a5^4*a4^4*a3^2*a2^5*a1^2 + 120*a5^5*a4^4*a3^2*a2^5*a1^2 + 120*a6^4*a4^5*a3^2*a2^5*a1^2 + 240*a6^3*a5*a4^5*a3^2*a2^5*a1^2 - 1296*a6^2*a5^2*a4^5*a3^2*a2^5*a1^2 + 240*a6*a5^3*a4^5*a3^2*a2^5*a1^2 + 120*a5^4*a4^5*a3^2*a2^5*a1^2 - 36*a6^3*a4^6*a3^2*a2^5*a1^2 + 36*a6^2*a5*a4^6*a3^2*a2^5*a1^2 + 36*a6*a5^2*a4^6*a3^2*a2^5*a1^2 - 36*a5^3*a4^6*a3^2*a2^5*a1^2 - 36*a6^6*a5^2*a3^3*a2^5*a1^2 - 48*a6^5*a5^3*a3^3*a2^5*a1^2 - 84*a6^4*a5^4*a3^3*a2^5*a1^2 - 48*a6^3*a5^5*a3^3*a2^5*a1^2 - 36*a6^2*a5^6*a3^3*a2^5*a1^2 + 240*a6^5*a5^2*a4*a3^3*a2^5*a1^2 - 168*a6^4*a5^3*a4*a3^3*a2^5*a1^2 - 168*a6^3*a5^4*a4*a3^3*a2^5*a1^2 + 240*a6^2*a5^5*a4*a3^3*a2^5*a1^2 - 36*a6^6*a4^2*a3^3*a2^5*a1^2 + 240*a6^5*a5*a4^2*a3^3*a2^5*a1^2 + 396*a6^4*a5^2*a4^2*a3^3*a2^5*a1^2 - 288*a6^3*a5^3*a4^2*a3^3*a2^5*a1^2 + 396*a6^2*a5^4*a4^2*a3^3*a2^5*a1^2 + 240*a6*a5^5*a4^2*a3^3*a2^5*a1^2 - 36*a5^6*a4^2*a3^3*a2^5*a1^2 - 48*a6^5*a4^3*a3^3*a2^5*a1^2 - 168*a6^4*a5*a4^3*a3^3*a2^5*a1^2 - 288*a6^3*a5^2*a4^3*a3^3*a2^5*a1^2 - 288*a6^2*a5^3*a4^3*a3^3*a2^5*a1^2 - 168*a6*a5^4*a4^3*a3^3*a2^5*a1^2 - 48*a5^5*a4^3*a3^3*a2^5*a1^2 - 84*a6^4*a4^4*a3^3*a2^5*a1^2 - 168*a6^3*a5*a4^4*a3^3*a2^5*a1^2 + 396*a6^2*a5^2*a4^4*a3^3*a2^5*a1^2 - 168*a6*a5^3*a4^4*a3^3*a2^5*a1^2 - 84*a5^4*a4^4*a3^3*a2^5*a1^2 - 48*a6^3*a4^5*a3^3*a2^5*a1^2 + 240*a6^2*a5*a4^5*a3^3*a2^5*a1^2 + 240*a6*a5^2*a4^5*a3^3*a2^5*a1^2 - 48*a5^3*a4^5*a3^3*a2^5*a1^2 - 36*a6^2*a4^6*a3^3*a2^5*a1^2 - 36*a5^2*a4^6*a3^3*a2^5*a1^2 + 18*a6^6*a5*a3^4*a2^5*a1^2 + 120*a6^5*a5^2*a3^4*a2^5*a1^2 - 84*a6^4*a5^3*a3^4*a2^5*a1^2 - 84*a6^3*a5^4*a3^4*a2^5*a1^2 + 120*a6^2*a5^5*a3^4*a2^5*a1^2 + 18*a6*a5^6*a3^4*a2^5*a1^2 + 18*a6^6*a4*a3^4*a2^5*a1^2 - 96*a6^5*a5*a4*a3^4*a2^5*a1^2 - 120*a6^4*a5^2*a4*a3^4*a2^5*a1^2 - 168*a6^3*a5^3*a4*a3^4*a2^5*a1^2 - 120*a6^2*a5^4*a4*a3^4*a2^5*a1^2 - 96*a6*a5^5*a4*a3^4*a2^5*a1^2 + 18*a5^6*a4*a3^4*a2^5*a1^2 + 120*a6^5*a4^2*a3^4*a2^5*a1^2 - 120*a6^4*a5*a4^2*a3^4*a2^5*a1^2 + 396*a6^3*a5^2*a4^2*a3^4*a2^5*a1^2 + 396*a6^2*a5^3*a4^2*a3^4*a2^5*a1^2 - 120*a6*a5^4*a4^2*a3^4*a2^5*a1^2 + 120*a5^5*a4^2*a3^4*a2^5*a1^2 - 84*a6^4*a4^3*a3^4*a2^5*a1^2 - 168*a6^3*a5*a4^3*a3^4*a2^5*a1^2 + 396*a6^2*a5^2*a4^3*a3^4*a2^5*a1^2 - 168*a6*a5^3*a4^3*a3^4*a2^5*a1^2 - 84*a5^4*a4^3*a3^4*a2^5*a1^2 - 84*a6^3*a4^4*a3^4*a2^5*a1^2 - 120*a6^2*a5*a4^4*a3^4*a2^5*a1^2 - 120*a6*a5^2*a4^4*a3^4*a2^5*a1^2 - 84*a5^3*a4^4*a3^4*a2^5*a1^2 + 120*a6^2*a4^5*a3^4*a2^5*a1^2 - 96*a6*a5*a4^5*a3^4*a2^5*a1^2 + 120*a5^2*a4^5*a3^4*a2^5*a1^2 + 18*a6*a4^6*a3^4*a2^5*a1^2 + 18*a5*a4^6*a3^4*a2^5*a1^2 - 72*a6^5*a5*a3^5*a2^5*a1^2 + 120*a6^4*a5^2*a3^5*a2^5*a1^2 - 48*a6^3*a5^3*a3^5*a2^5*a1^2 + 120*a6^2*a5^4*a3^5*a2^5*a1^2 - 72*a6*a5^5*a3^5*a2^5*a1^2 - 72*a6^5*a4*a3^5*a2^5*a1^2 - 96*a6^4*a5*a4*a3^5*a2^5*a1^2 + 240*a6^3*a5^2*a4*a3^5*a2^5*a1^2 + 240*a6^2*a5^3*a4*a3^5*a2^5*a1^2 - 96*a6*a5^4*a4*a3^5*a2^5*a1^2 - 72*a5^5*a4*a3^5*a2^5*a1^2 + 120*a6^4*a4^2*a3^5*a2^5*a1^2 + 240*a6^3*a5*a4^2*a3^5*a2^5*a1^2 - 1296*a6^2*a5^2*a4^2*a3^5*a2^5*a1^2 + 240*a6*a5^3*a4^2*a3^5*a2^5*a1^2 + 120*a5^4*a4^2*a3^5*a2^5*a1^2 - 48*a6^3*a4^3*a3^5*a2^5*a1^2 + 240*a6^2*a5*a4^3*a3^5*a2^5*a1^2 + 240*a6*a5^2*a4^3*a3^5*a2^5*a1^2 - 48*a5^3*a4^3*a3^5*a2^5*a1^2 + 120*a6^2*a4^4*a3^5*a2^5*a1^2 - 96*a6*a5*a4^4*a3^5*a2^5*a1^2 + 120*a5^2*a4^4*a3^5*a2^5*a1^2 - 72*a6*a4^5*a3^5*a2^5*a1^2 - 72*a5*a4^5*a3^5*a2^5*a1^2 + 18*a6^4*a5*a3^6*a2^5*a1^2 - 36*a6^3*a5^2*a3^6*a2^5*a1^2 - 36*a6^2*a5^3*a3^6*a2^5*a1^2 + 18*a6*a5^4*a3^6*a2^5*a1^2 + 18*a6^4*a4*a3^6*a2^5*a1^2 + 36*a6^2*a5^2*a4*a3^6*a2^5*a1^2 + 18*a5^4*a4*a3^6*a2^5*a1^2 - 36*a6^3*a4^2*a3^6*a2^5*a1^2 + 36*a6^2*a5*a4^2*a3^6*a2^5*a1^2 + 36*a6*a5^2*a4^2*a3^6*a2^5*a1^2 - 36*a5^3*a4^2*a3^6*a2^5*a1^2 - 36*a6^2*a4^3*a3^6*a2^5*a1^2 - 36*a5^2*a4^3*a3^6*a2^5*a1^2 + 18*a6*a4^4*a3^6*a2^5*a1^2 + 18*a5*a4^4*a3^6*a2^5*a1^2 - 12*a6^6*a5^3*a4*a2^6*a1^2 + 18*a6^5*a5^4*a4*a2^6*a1^2 + 18*a6^4*a5^5*a4*a2^6*a1^2 - 12*a6^3*a5^6*a4*a2^6*a1^2 + 48*a6^6*a5^2*a4^2*a2^6*a1^2 - 36*a6^5*a5^3*a4^2*a2^6*a1^2 - 96*a6^4*a5^4*a4^2*a2^6*a1^2 - 36*a6^3*a5^5*a4^2*a2^6*a1^2 + 48*a6^2*a5^6*a4^2*a2^6*a1^2 - 12*a6^6*a5*a4^3*a2^6*a1^2 - 36*a6^5*a5^2*a4^3*a2^6*a1^2 + 108*a6^4*a5^3*a4^3*a2^6*a1^2 + 108*a6^3*a5^4*a4^3*a2^6*a1^2 - 36*a6^2*a5^5*a4^3*a2^6*a1^2 - 12*a6*a5^6*a4^3*a2^6*a1^2 + 18*a6^5*a5*a4^4*a2^6*a1^2 - 96*a6^4*a5^2*a4^4*a2^6*a1^2 + 108*a6^3*a5^3*a4^4*a2^6*a1^2 - 96*a6^2*a5^4*a4^4*a2^6*a1^2 + 18*a6*a5^5*a4^4*a2^6*a1^2 + 18*a6^4*a5*a4^5*a2^6*a1^2 - 36*a6^3*a5^2*a4^5*a2^6*a1^2 - 36*a6^2*a5^3*a4^5*a2^6*a1^2 + 18*a6*a5^4*a4^5*a2^6*a1^2 - 12*a6^3*a5*a4^6*a2^6*a1^2 + 48*a6^2*a5^2*a4^6*a2^6*a1^2 - 12*a6*a5^3*a4^6*a2^6*a1^2 - 12*a6^6*a5^3*a3*a2^6*a1^2 + 18*a6^5*a5^4*a3*a2^6*a1^2 + 18*a6^4*a5^5*a3*a2^6*a1^2 - 12*a6^3*a5^6*a3*a2^6*a1^2 - 24*a6^6*a5^2*a4*a3*a2^6*a1^2 + 120*a6^4*a5^4*a4*a3*a2^6*a1^2 - 24*a6^2*a5^6*a4*a3*a2^6*a1^2 - 24*a6^6*a5*a4^2*a3*a2^6*a1^2 + 36*a6^5*a5^2*a4^2*a3*a2^6*a1^2 - 84*a6^4*a5^3*a4^2*a3*a2^6*a1^2 - 84*a6^3*a5^4*a4^2*a3*a2^6*a1^2 + 36*a6^2*a5^5*a4^2*a3*a2^6*a1^2 - 24*a6*a5^6*a4^2*a3*a2^6*a1^2 - 12*a6^6*a4^3*a3*a2^6*a1^2 - 84*a6^4*a5^2*a4^3*a3*a2^6*a1^2 + 144*a6^3*a5^3*a4^3*a3*a2^6*a1^2 - 84*a6^2*a5^4*a4^3*a3*a2^6*a1^2 - 12*a5^6*a4^3*a3*a2^6*a1^2 + 18*a6^5*a4^4*a3*a2^6*a1^2 + 120*a6^4*a5*a4^4*a3*a2^6*a1^2 - 84*a6^3*a5^2*a4^4*a3*a2^6*a1^2 - 84*a6^2*a5^3*a4^4*a3*a2^6*a1^2 + 120*a6*a5^4*a4^4*a3*a2^6*a1^2 + 18*a5^5*a4^4*a3*a2^6*a1^2 + 18*a6^4*a4^5*a3*a2^6*a1^2 + 36*a6^2*a5^2*a4^5*a3*a2^6*a1^2 + 18*a5^4*a4^5*a3*a2^6*a1^2 - 12*a6^3*a4^6*a3*a2^6*a1^2 - 24*a6^2*a5*a4^6*a3*a2^6*a1^2 - 24*a6*a5^2*a4^6*a3*a2^6*a1^2 - 12*a5^3*a4^6*a3*a2^6*a1^2 + 48*a6^6*a5^2*a3^2*a2^6*a1^2 - 36*a6^5*a5^3*a3^2*a2^6*a1^2 - 96*a6^4*a5^4*a3^2*a2^6*a1^2 - 36*a6^3*a5^5*a3^2*a2^6*a1^2 + 48*a6^2*a5^6*a3^2*a2^6*a1^2 - 24*a6^6*a5*a4*a3^2*a2^6*a1^2 + 36*a6^5*a5^2*a4*a3^2*a2^6*a1^2 - 84*a6^4*a5^3*a4*a3^2*a2^6*a1^2 - 84*a6^3*a5^4*a4*a3^2*a2^6*a1^2 + 36*a6^2*a5^5*a4*a3^2*a2^6*a1^2 - 24*a6*a5^6*a4*a3^2*a2^6*a1^2 + 48*a6^6*a4^2*a3^2*a2^6*a1^2 + 36*a6^5*a5*a4^2*a3^2*a2^6*a1^2 + 288*a6^4*a5^2*a4^2*a3^2*a2^6*a1^2 - 96*a6^3*a5^3*a4^2*a3^2*a2^6*a1^2 + 288*a6^2*a5^4*a4^2*a3^2*a2^6*a1^2 + 36*a6*a5^5*a4^2*a3^2*a2^6*a1^2 + 48*a5^6*a4^2*a3^2*a2^6*a1^2 - 36*a6^5*a4^3*a3^2*a2^6*a1^2 - 84*a6^4*a5*a4^3*a3^2*a2^6*a1^2 - 96*a6^3*a5^2*a4^3*a3^2*a2^6*a1^2 - 96*a6^2*a5^3*a4^3*a3^2*a2^6*a1^2 - 84*a6*a5^4*a4^3*a3^2*a2^6*a1^2 - 36*a5^5*a4^3*a3^2*a2^6*a1^2 - 96*a6^4*a4^4*a3^2*a2^6*a1^2 - 84*a6^3*a5*a4^4*a3^2*a2^6*a1^2 + 288*a6^2*a5^2*a4^4*a3^2*a2^6*a1^2 - 84*a6*a5^3*a4^4*a3^2*a2^6*a1^2 - 96*a5^4*a4^4*a3^2*a2^6*a1^2 - 36*a6^3*a4^5*a3^2*a2^6*a1^2 + 36*a6^2*a5*a4^5*a3^2*a2^6*a1^2 + 36*a6*a5^2*a4^5*a3^2*a2^6*a1^2 - 36*a5^3*a4^5*a3^2*a2^6*a1^2 + 48*a6^2*a4^6*a3^2*a2^6*a1^2 - 24*a6*a5*a4^6*a3^2*a2^6*a1^2 + 48*a5^2*a4^6*a3^2*a2^6*a1^2 - 12*a6^6*a5*a3^3*a2^6*a1^2 - 36*a6^5*a5^2*a3^3*a2^6*a1^2 + 108*a6^4*a5^3*a3^3*a2^6*a1^2 + 108*a6^3*a5^4*a3^3*a2^6*a1^2 - 36*a6^2*a5^5*a3^3*a2^6*a1^2 - 12*a6*a5^6*a3^3*a2^6*a1^2 - 12*a6^6*a4*a3^3*a2^6*a1^2 - 84*a6^4*a5^2*a4*a3^3*a2^6*a1^2 + 144*a6^3*a5^3*a4*a3^3*a2^6*a1^2 - 84*a6^2*a5^4*a4*a3^3*a2^6*a1^2 - 12*a5^6*a4*a3^3*a2^6*a1^2 - 36*a6^5*a4^2*a3^3*a2^6*a1^2 - 84*a6^4*a5*a4^2*a3^3*a2^6*a1^2 - 96*a6^3*a5^2*a4^2*a3^3*a2^6*a1^2 - 96*a6^2*a5^3*a4^2*a3^3*a2^6*a1^2 - 84*a6*a5^4*a4^2*a3^3*a2^6*a1^2 - 36*a5^5*a4^2*a3^3*a2^6*a1^2 + 108*a6^4*a4^3*a3^3*a2^6*a1^2 + 144*a6^3*a5*a4^3*a3^3*a2^6*a1^2 - 96*a6^2*a5^2*a4^3*a3^3*a2^6*a1^2 + 144*a6*a5^3*a4^3*a3^3*a2^6*a1^2 + 108*a5^4*a4^3*a3^3*a2^6*a1^2 + 108*a6^3*a4^4*a3^3*a2^6*a1^2 - 84*a6^2*a5*a4^4*a3^3*a2^6*a1^2 - 84*a6*a5^2*a4^4*a3^3*a2^6*a1^2 + 108*a5^3*a4^4*a3^3*a2^6*a1^2 - 36*a6^2*a4^5*a3^3*a2^6*a1^2 - 36*a5^2*a4^5*a3^3*a2^6*a1^2 - 12*a6*a4^6*a3^3*a2^6*a1^2 - 12*a5*a4^6*a3^3*a2^6*a1^2 + 18*a6^5*a5*a3^4*a2^6*a1^2 - 96*a6^4*a5^2*a3^4*a2^6*a1^2 + 108*a6^3*a5^3*a3^4*a2^6*a1^2 - 96*a6^2*a5^4*a3^4*a2^6*a1^2 + 18*a6*a5^5*a3^4*a2^6*a1^2 + 18*a6^5*a4*a3^4*a2^6*a1^2 + 120*a6^4*a5*a4*a3^4*a2^6*a1^2 - 84*a6^3*a5^2*a4*a3^4*a2^6*a1^2 - 84*a6^2*a5^3*a4*a3^4*a2^6*a1^2 + 120*a6*a5^4*a4*a3^4*a2^6*a1^2 + 18*a5^5*a4*a3^4*a2^6*a1^2 - 96*a6^4*a4^2*a3^4*a2^6*a1^2 - 84*a6^3*a5*a4^2*a3^4*a2^6*a1^2 + 288*a6^2*a5^2*a4^2*a3^4*a2^6*a1^2 - 84*a6*a5^3*a4^2*a3^4*a2^6*a1^2 - 96*a5^4*a4^2*a3^4*a2^6*a1^2 + 108*a6^3*a4^3*a3^4*a2^6*a1^2 - 84*a6^2*a5*a4^3*a3^4*a2^6*a1^2 - 84*a6*a5^2*a4^3*a3^4*a2^6*a1^2 + 108*a5^3*a4^3*a3^4*a2^6*a1^2 - 96*a6^2*a4^4*a3^4*a2^6*a1^2 + 120*a6*a5*a4^4*a3^4*a2^6*a1^2 - 96*a5^2*a4^4*a3^4*a2^6*a1^2 + 18*a6*a4^5*a3^4*a2^6*a1^2 + 18*a5*a4^5*a3^4*a2^6*a1^2 + 18*a6^4*a5*a3^5*a2^6*a1^2 - 36*a6^3*a5^2*a3^5*a2^6*a1^2 - 36*a6^2*a5^3*a3^5*a2^6*a1^2 + 18*a6*a5^4*a3^5*a2^6*a1^2 + 18*a6^4*a4*a3^5*a2^6*a1^2 + 36*a6^2*a5^2*a4*a3^5*a2^6*a1^2 + 18*a5^4*a4*a3^5*a2^6*a1^2 - 36*a6^3*a4^2*a3^5*a2^6*a1^2 + 36*a6^2*a5*a4^2*a3^5*a2^6*a1^2 + 36*a6*a5^2*a4^2*a3^5*a2^6*a1^2 - 36*a5^3*a4^2*a3^5*a2^6*a1^2 - 36*a6^2*a4^3*a3^5*a2^6*a1^2 - 36*a5^2*a4^3*a3^5*a2^6*a1^2 + 18*a6*a4^4*a3^5*a2^6*a1^2 + 18*a5*a4^4*a3^5*a2^6*a1^2 - 12*a6^3*a5*a3^6*a2^6*a1^2 + 48*a6^2*a5^2*a3^6*a2^6*a1^2 - 12*a6*a5^3*a3^6*a2^6*a1^2 - 12*a6^3*a4*a3^6*a2^6*a1^2 - 24*a6^2*a5*a4*a3^6*a2^6*a1^2 - 24*a6*a5^2*a4*a3^6*a2^6*a1^2 - 12*a5^3*a4*a3^6*a2^6*a1^2 + 48*a6^2*a4^2*a3^6*a2^6*a1^2 - 24*a6*a5*a4^2*a3^6*a2^6*a1^2 + 48*a5^2*a4^2*a3^6*a2^6*a1^2 - 12*a6*a4^3*a3^6*a2^6*a1^2 - 12*a5*a4^3*a3^6*a2^6*a1^2 + 8*a6^6*a5^6*a4^3*a1^3 - 12*a6^6*a5^5*a4^4*a1^3 - 12*a6^5*a5^6*a4^4*a1^3 - 12*a6^6*a5^4*a4^5*a1^3 + 48*a6^5*a5^5*a4^5*a1^3 - 12*a6^4*a5^6*a4^5*a1^3 + 8*a6^6*a5^3*a4^6*a1^3 - 12*a6^5*a5^4*a4^6*a1^3 - 12*a6^4*a5^5*a4^6*a1^3 + 8*a6^3*a5^6*a4^6*a1^3 - 12*a6^6*a5^6*a4^2*a3*a1^3 + 24*a6^6*a5^5*a4^3*a3*a1^3 + 24*a6^5*a5^6*a4^3*a3*a1^3 - 36*a6^6*a5^4*a4^4*a3*a1^3 - 36*a6^4*a5^6*a4^4*a3*a1^3 + 24*a6^6*a5^3*a4^5*a3*a1^3 + 24*a6^3*a5^6*a4^5*a3*a1^3 - 12*a6^6*a5^2*a4^6*a3*a1^3 + 24*a6^5*a5^3*a4^6*a3*a1^3 - 36*a6^4*a5^4*a4^6*a3*a1^3 + 24*a6^3*a5^5*a4^6*a3*a1^3 - 12*a6^2*a5^6*a4^6*a3*a1^3 - 12*a6^6*a5^6*a4*a3^2*a1^3 - 36*a6^6*a5^5*a4^2*a3^2*a1^3 - 36*a6^5*a5^6*a4^2*a3^2*a1^3 + 108*a6^6*a5^4*a4^3*a3^2*a1^3 - 48*a6^5*a5^5*a4^3*a3^2*a1^3 + 108*a6^4*a5^6*a4^3*a3^2*a1^3 + 108*a6^6*a5^3*a4^4*a3^2*a1^3 - 84*a6^5*a5^4*a4^4*a3^2*a1^3 - 84*a6^4*a5^5*a4^4*a3^2*a1^3 + 108*a6^3*a5^6*a4^4*a3^2*a1^3 - 36*a6^6*a5^2*a4^5*a3^2*a1^3 - 48*a6^5*a5^3*a4^5*a3^2*a1^3 - 84*a6^4*a5^4*a4^5*a3^2*a1^3 - 48*a6^3*a5^5*a4^5*a3^2*a1^3 - 36*a6^2*a5^6*a4^5*a3^2*a1^3 - 12*a6^6*a5*a4^6*a3^2*a1^3 - 36*a6^5*a5^2*a4^6*a3^2*a1^3 + 108*a6^4*a5^3*a4^6*a3^2*a1^3 + 108*a6^3*a5^4*a4^6*a3^2*a1^3 - 36*a6^2*a5^5*a4^6*a3^2*a1^3 - 12*a6*a5^6*a4^6*a3^2*a1^3 + 8*a6^6*a5^6*a3^3*a1^3 + 24*a6^6*a5^5*a4*a3^3*a1^3 + 24*a6^5*a5^6*a4*a3^3*a1^3 + 108*a6^6*a5^4*a4^2*a3^3*a1^3 - 48*a6^5*a5^5*a4^2*a3^3*a1^3 + 108*a6^4*a5^6*a4^2*a3^3*a1^3 - 480*a6^6*a5^3*a4^3*a3^3*a1^3 + 144*a6^5*a5^4*a4^3*a3^3*a1^3 + 144*a6^4*a5^5*a4^3*a3^3*a1^3 - 480*a6^3*a5^6*a4^3*a3^3*a1^3 + 108*a6^6*a5^2*a4^4*a3^3*a1^3 + 144*a6^5*a5^3*a4^4*a3^3*a1^3 - 96*a6^4*a5^4*a4^4*a3^3*a1^3 + 144*a6^3*a5^5*a4^4*a3^3*a1^3 + 108*a6^2*a5^6*a4^4*a3^3*a1^3 + 24*a6^6*a5*a4^5*a3^3*a1^3 - 48*a6^5*a5^2*a4^5*a3^3*a1^3 + 144*a6^4*a5^3*a4^5*a3^3*a1^3 + 144*a6^3*a5^4*a4^5*a3^3*a1^3 - 48*a6^2*a5^5*a4^5*a3^3*a1^3 + 24*a6*a5^6*a4^5*a3^3*a1^3 + 8*a6^6*a4^6*a3^3*a1^3 + 24*a6^5*a5*a4^6*a3^3*a1^3 + 108*a6^4*a5^2*a4^6*a3^3*a1^3 - 480*a6^3*a5^3*a4^6*a3^3*a1^3 + 108*a6^2*a5^4*a4^6*a3^3*a1^3 + 24*a6*a5^5*a4^6*a3^3*a1^3 + 8*a5^6*a4^6*a3^3*a1^3 - 12*a6^6*a5^5*a3^4*a1^3 - 12*a6^5*a5^6*a3^4*a1^3 - 36*a6^6*a5^4*a4*a3^4*a1^3 - 36*a6^4*a5^6*a4*a3^4*a1^3 + 108*a6^6*a5^3*a4^2*a3^4*a1^3 - 84*a6^5*a5^4*a4^2*a3^4*a1^3 - 84*a6^4*a5^5*a4^2*a3^4*a1^3 + 108*a6^3*a5^6*a4^2*a3^4*a1^3 + 108*a6^6*a5^2*a4^3*a3^4*a1^3 + 144*a6^5*a5^3*a4^3*a3^4*a1^3 - 96*a6^4*a5^4*a4^3*a3^4*a1^3 + 144*a6^3*a5^5*a4^3*a3^4*a1^3 + 108*a6^2*a5^6*a4^3*a3^4*a1^3 - 36*a6^6*a5*a4^4*a3^4*a1^3 - 84*a6^5*a5^2*a4^4*a3^4*a1^3 - 96*a6^4*a5^3*a4^4*a3^4*a1^3 - 96*a6^3*a5^4*a4^4*a3^4*a1^3 - 84*a6^2*a5^5*a4^4*a3^4*a1^3 - 36*a6*a5^6*a4^4*a3^4*a1^3 - 12*a6^6*a4^5*a3^4*a1^3 - 84*a6^4*a5^2*a4^5*a3^4*a1^3 + 144*a6^3*a5^3*a4^5*a3^4*a1^3 - 84*a6^2*a5^4*a4^5*a3^4*a1^3 - 12*a5^6*a4^5*a3^4*a1^3 - 12*a6^5*a4^6*a3^4*a1^3 - 36*a6^4*a5*a4^6*a3^4*a1^3 + 108*a6^3*a5^2*a4^6*a3^4*a1^3 + 108*a6^2*a5^3*a4^6*a3^4*a1^3 - 36*a6*a5^4*a4^6*a3^4*a1^3 - 12*a5^5*a4^6*a3^4*a1^3 - 12*a6^6*a5^4*a3^5*a1^3 + 48*a6^5*a5^5*a3^5*a1^3 - 12*a6^4*a5^6*a3^5*a1^3 + 24*a6^6*a5^3*a4*a3^5*a1^3 + 24*a6^3*a5^6*a4*a3^5*a1^3 - 36*a6^6*a5^2*a4^2*a3^5*a1^3 - 48*a6^5*a5^3*a4^2*a3^5*a1^3 - 84*a6^4*a5^4*a4^2*a3^5*a1^3 - 48*a6^3*a5^5*a4^2*a3^5*a1^3 - 36*a6^2*a5^6*a4^2*a3^5*a1^3 + 24*a6^6*a5*a4^3*a3^5*a1^3 - 48*a6^5*a5^2*a4^3*a3^5*a1^3 + 144*a6^4*a5^3*a4^3*a3^5*a1^3 + 144*a6^3*a5^4*a4^3*a3^5*a1^3 - 48*a6^2*a5^5*a4^3*a3^5*a1^3 + 24*a6*a5^6*a4^3*a3^5*a1^3 - 12*a6^6*a4^4*a3^5*a1^3 - 84*a6^4*a5^2*a4^4*a3^5*a1^3 + 144*a6^3*a5^3*a4^4*a3^5*a1^3 - 84*a6^2*a5^4*a4^4*a3^5*a1^3 - 12*a5^6*a4^4*a3^5*a1^3 + 48*a6^5*a4^5*a3^5*a1^3 - 48*a6^3*a5^2*a4^5*a3^5*a1^3 - 48*a6^2*a5^3*a4^5*a3^5*a1^3 + 48*a5^5*a4^5*a3^5*a1^3 - 12*a6^4*a4^6*a3^5*a1^3 + 24*a6^3*a5*a4^6*a3^5*a1^3 - 36*a6^2*a5^2*a4^6*a3^5*a1^3 + 24*a6*a5^3*a4^6*a3^5*a1^3 - 12*a5^4*a4^6*a3^5*a1^3 + 8*a6^6*a5^3*a3^6*a1^3 - 12*a6^5*a5^4*a3^6*a1^3 - 12*a6^4*a5^5*a3^6*a1^3 + 8*a6^3*a5^6*a3^6*a1^3 - 12*a6^6*a5^2*a4*a3^6*a1^3 + 24*a6^5*a5^3*a4*a3^6*a1^3 - 36*a6^4*a5^4*a4*a3^6*a1^3 + 24*a6^3*a5^5*a4*a3^6*a1^3 - 12*a6^2*a5^6*a4*a3^6*a1^3 - 12*a6^6*a5*a4^2*a3^6*a1^3 - 36*a6^5*a5^2*a4^2*a3^6*a1^3 + 108*a6^4*a5^3*a4^2*a3^6*a1^3 + 108*a6^3*a5^4*a4^2*a3^6*a1^3 - 36*a6^2*a5^5*a4^2*a3^6*a1^3 - 12*a6*a5^6*a4^2*a3^6*a1^3 + 8*a6^6*a4^3*a3^6*a1^3 + 24*a6^5*a5*a4^3*a3^6*a1^3 + 108*a6^4*a5^2*a4^3*a3^6*a1^3 - 480*a6^3*a5^3*a4^3*a3^6*a1^3 + 108*a6^2*a5^4*a4^3*a3^6*a1^3 + 24*a6*a5^5*a4^3*a3^6*a1^3 + 8*a5^6*a4^3*a3^6*a1^3 - 12*a6^5*a4^4*a3^6*a1^3 - 36*a6^4*a5*a4^4*a3^6*a1^3 + 108*a6^3*a5^2*a4^4*a3^6*a1^3 + 108*a6^2*a5^3*a4^4*a3^6*a1^3 - 36*a6*a5^4*a4^4*a3^6*a1^3 - 12*a5^5*a4^4*a3^6*a1^3 - 12*a6^4*a4^5*a3^6*a1^3 + 24*a6^3*a5*a4^5*a3^6*a1^3 - 36*a6^2*a5^2*a4^5*a3^6*a1^3 + 24*a6*a5^3*a4^5*a3^6*a1^3 - 12*a5^4*a4^5*a3^6*a1^3 + 8*a6^3*a4^6*a3^6*a1^3 - 12*a6^2*a5*a4^6*a3^6*a1^3 - 12*a6*a5^2*a4^6*a3^6*a1^3 + 8*a5^3*a4^6*a3^6*a1^3 - 12*a6^6*a5^6*a4^2*a2*a1^3 + 24*a6^6*a5^5*a4^3*a2*a1^3 + 24*a6^5*a5^6*a4^3*a2*a1^3 - 36*a6^6*a5^4*a4^4*a2*a1^3 - 36*a6^4*a5^6*a4^4*a2*a1^3 + 24*a6^6*a5^3*a4^5*a2*a1^3 + 24*a6^3*a5^6*a4^5*a2*a1^3 - 12*a6^6*a5^2*a4^6*a2*a1^3 + 24*a6^5*a5^3*a4^6*a2*a1^3 - 36*a6^4*a5^4*a4^6*a2*a1^3 + 24*a6^3*a5^5*a4^6*a2*a1^3 - 12*a6^2*a5^6*a4^6*a2*a1^3 + 48*a6^6*a5^6*a4*a3*a2*a1^3 - 48*a6^6*a5^4*a4^3*a3*a2*a1^3 - 192*a6^5*a5^5*a4^3*a3*a2*a1^3 - 48*a6^4*a5^6*a4^3*a3*a2*a1^3 - 48*a6^6*a5^3*a4^4*a3*a2*a1^3 + 240*a6^5*a5^4*a4^4*a3*a2*a1^3 + 240*a6^4*a5^5*a4^4*a3*a2*a1^3 - 48*a6^3*a5^6*a4^4*a3*a2*a1^3 - 192*a6^5*a5^3*a4^5*a3*a2*a1^3 + 240*a6^4*a5^4*a4^5*a3*a2*a1^3 - 192*a6^3*a5^5*a4^5*a3*a2*a1^3 + 48*a6^6*a5*a4^6*a3*a2*a1^3 - 48*a6^4*a5^3*a4^6*a3*a2*a1^3 - 48*a6^3*a5^4*a4^6*a3*a2*a1^3 + 48*a6*a5^6*a4^6*a3*a2*a1^3 - 12*a6^6*a5^6*a3^2*a2*a1^3 - 84*a6^6*a5^4*a4^2*a3^2*a2*a1^3 + 240*a6^5*a5^5*a4^2*a3^2*a2*a1^3 - 84*a6^4*a5^6*a4^2*a3^2*a2*a1^3 + 144*a6^6*a5^3*a4^3*a3^2*a2*a1^3 - 168*a6^5*a5^4*a4^3*a3^2*a2*a1^3 - 168*a6^4*a5^5*a4^3*a3^2*a2*a1^3 + 144*a6^3*a5^6*a4^3*a3^2*a2*a1^3 - 84*a6^6*a5^2*a4^4*a3^2*a2*a1^3 - 168*a6^5*a5^3*a4^4*a3^2*a2*a1^3 + 396*a6^4*a5^4*a4^4*a3^2*a2*a1^3 - 168*a6^3*a5^5*a4^4*a3^2*a2*a1^3 - 84*a6^2*a5^6*a4^4*a3^2*a2*a1^3 + 240*a6^5*a5^2*a4^5*a3^2*a2*a1^3 - 168*a6^4*a5^3*a4^5*a3^2*a2*a1^3 - 168*a6^3*a5^4*a4^5*a3^2*a2*a1^3 + 240*a6^2*a5^5*a4^5*a3^2*a2*a1^3 - 12*a6^6*a4^6*a3^2*a2*a1^3 - 84*a6^4*a5^2*a4^6*a3^2*a2*a1^3 + 144*a6^3*a5^3*a4^6*a3^2*a2*a1^3 - 84*a6^2*a5^4*a4^6*a3^2*a2*a1^3 - 12*a5^6*a4^6*a3^2*a2*a1^3 + 24*a6^6*a5^5*a3^3*a2*a1^3 + 24*a6^5*a5^6*a3^3*a2*a1^3 - 48*a6^6*a5^4*a4*a3^3*a2*a1^3 - 192*a6^5*a5^5*a4*a3^3*a2*a1^3 - 48*a6^4*a5^6*a4*a3^3*a2*a1^3 + 144*a6^6*a5^3*a4^2*a3^3*a2*a1^3 - 168*a6^5*a5^4*a4^2*a3^3*a2*a1^3 - 168*a6^4*a5^5*a4^2*a3^3*a2*a1^3 + 144*a6^3*a5^6*a4^2*a3^3*a2*a1^3 + 144*a6^6*a5^2*a4^3*a3^3*a2*a1^3 + 576*a6^5*a5^3*a4^3*a3^3*a2*a1^3 - 288*a6^4*a5^4*a4^3*a3^3*a2*a1^3 + 576*a6^3*a5^5*a4^3*a3^3*a2*a1^3 + 144*a6^2*a5^6*a4^3*a3^3*a2*a1^3 - 48*a6^6*a5*a4^4*a3^3*a2*a1^3 - 168*a6^5*a5^2*a4^4*a3^3*a2*a1^3 - 288*a6^4*a5^3*a4^4*a3^3*a2*a1^3 - 288*a6^3*a5^4*a4^4*a3^3*a2*a1^3 - 168*a6^2*a5^5*a4^4*a3^3*a2*a1^3 - 48*a6*a5^6*a4^4*a3^3*a2*a1^3 + 24*a6^6*a4^5*a3^3*a2*a1^3 - 192*a6^5*a5*a4^5*a3^3*a2*a1^3 - 168*a6^4*a5^2*a4^5*a3^3*a2*a1^3 + 576*a6^3*a5^3*a4^5*a3^3*a2*a1^3 - 168*a6^2*a5^4*a4^5*a3^3*a2*a1^3 - 192*a6*a5^5*a4^5*a3^3*a2*a1^3 + 24*a5^6*a4^5*a3^3*a2*a1^3 + 24*a6^5*a4^6*a3^3*a2*a1^3 - 48*a6^4*a5*a4^6*a3^3*a2*a1^3 + 144*a6^3*a5^2*a4^6*a3^3*a2*a1^3 + 144*a6^2*a5^3*a4^6*a3^3*a2*a1^3 - 48*a6*a5^4*a4^6*a3^3*a2*a1^3 + 24*a5^5*a4^6*a3^3*a2*a1^3 - 36*a6^6*a5^4*a3^4*a2*a1^3 - 36*a6^4*a5^6*a3^4*a2*a1^3 - 48*a6^6*a5^3*a4*a3^4*a2*a1^3 + 240*a6^5*a5^4*a4*a3^4*a2*a1^3 + 240*a6^4*a5^5*a4*a3^4*a2*a1^3 - 48*a6^3*a5^6*a4*a3^4*a2*a1^3 - 84*a6^6*a5^2*a4^2*a3^4*a2*a1^3 - 168*a6^5*a5^3*a4^2*a3^4*a2*a1^3 + 396*a6^4*a5^4*a4^2*a3^4*a2*a1^3 - 168*a6^3*a5^5*a4^2*a3^4*a2*a1^3 - 84*a6^2*a5^6*a4^2*a3^4*a2*a1^3 - 48*a6^6*a5*a4^3*a3^4*a2*a1^3 - 168*a6^5*a5^2*a4^3*a3^4*a2*a1^3 - 288*a6^4*a5^3*a4^3*a3^4*a2*a1^3 - 288*a6^3*a5^4*a4^3*a3^4*a2*a1^3 - 168*a6^2*a5^5*a4^3*a3^4*a2*a1^3 - 48*a6*a5^6*a4^3*a3^4*a2*a1^3 - 36*a6^6*a4^4*a3^4*a2*a1^3 + 240*a6^5*a5*a4^4*a3^4*a2*a1^3 + 396*a6^4*a5^2*a4^4*a3^4*a2*a1^3 - 288*a6^3*a5^3*a4^4*a3^4*a2*a1^3 + 396*a6^2*a5^4*a4^4*a3^4*a2*a1^3 + 240*a6*a5^5*a4^4*a3^4*a2*a1^3 - 36*a5^6*a4^4*a3^4*a2*a1^3 + 240*a6^4*a5*a4^5*a3^4*a2*a1^3 - 168*a6^3*a5^2*a4^5*a3^4*a2*a1^3 - 168*a6^2*a5^3*a4^5*a3^4*a2*a1^3 + 240*a6*a5^4*a4^5*a3^4*a2*a1^3 - 36*a6^4*a4^6*a3^4*a2*a1^3 - 48*a6^3*a5*a4^6*a3^4*a2*a1^3 - 84*a6^2*a5^2*a4^6*a3^4*a2*a1^3 - 48*a6*a5^3*a4^6*a3^4*a2*a1^3 - 36*a5^4*a4^6*a3^4*a2*a1^3 + 24*a6^6*a5^3*a3^5*a2*a1^3 + 24*a6^3*a5^6*a3^5*a2*a1^3 - 192*a6^5*a5^3*a4*a3^5*a2*a1^3 + 240*a6^4*a5^4*a4*a3^5*a2*a1^3 - 192*a6^3*a5^5*a4*a3^5*a2*a1^3 + 240*a6^5*a5^2*a4^2*a3^5*a2*a1^3 - 168*a6^4*a5^3*a4^2*a3^5*a2*a1^3 - 168*a6^3*a5^4*a4^2*a3^5*a2*a1^3 + 240*a6^2*a5^5*a4^2*a3^5*a2*a1^3 + 24*a6^6*a4^3*a3^5*a2*a1^3 - 192*a6^5*a5*a4^3*a3^5*a2*a1^3 - 168*a6^4*a5^2*a4^3*a3^5*a2*a1^3 + 576*a6^3*a5^3*a4^3*a3^5*a2*a1^3 - 168*a6^2*a5^4*a4^3*a3^5*a2*a1^3 - 192*a6*a5^5*a4^3*a3^5*a2*a1^3 + 24*a5^6*a4^3*a3^5*a2*a1^3 + 240*a6^4*a5*a4^4*a3^5*a2*a1^3 - 168*a6^3*a5^2*a4^4*a3^5*a2*a1^3 - 168*a6^2*a5^3*a4^4*a3^5*a2*a1^3 + 240*a6*a5^4*a4^4*a3^5*a2*a1^3 - 192*a6^3*a5*a4^5*a3^5*a2*a1^3 + 240*a6^2*a5^2*a4^5*a3^5*a2*a1^3 - 192*a6*a5^3*a4^5*a3^5*a2*a1^3 + 24*a6^3*a4^6*a3^5*a2*a1^3 + 24*a5^3*a4^6*a3^5*a2*a1^3 - 12*a6^6*a5^2*a3^6*a2*a1^3 + 24*a6^5*a5^3*a3^6*a2*a1^3 - 36*a6^4*a5^4*a3^6*a2*a1^3 + 24*a6^3*a5^5*a3^6*a2*a1^3 - 12*a6^2*a5^6*a3^6*a2*a1^3 + 48*a6^6*a5*a4*a3^6*a2*a1^3 - 48*a6^4*a5^3*a4*a3^6*a2*a1^3 - 48*a6^3*a5^4*a4*a3^6*a2*a1^3 + 48*a6*a5^6*a4*a3^6*a2*a1^3 - 12*a6^6*a4^2*a3^6*a2*a1^3 - 84*a6^4*a5^2*a4^2*a3^6*a2*a1^3 + 144*a6^3*a5^3*a4^2*a3^6*a2*a1^3 - 84*a6^2*a5^4*a4^2*a3^6*a2*a1^3 - 12*a5^6*a4^2*a3^6*a2*a1^3 + 24*a6^5*a4^3*a3^6*a2*a1^3 - 48*a6^4*a5*a4^3*a3^6*a2*a1^3 + 144*a6^3*a5^2*a4^3*a3^6*a2*a1^3 + 144*a6^2*a5^3*a4^3*a3^6*a2*a1^3 - 48*a6*a5^4*a4^3*a3^6*a2*a1^3 + 24*a5^5*a4^3*a3^6*a2*a1^3 - 36*a6^4*a4^4*a3^6*a2*a1^3 - 48*a6^3*a5*a4^4*a3^6*a2*a1^3 - 84*a6^2*a5^2*a4^4*a3^6*a2*a1^3 - 48*a6*a5^3*a4^4*a3^6*a2*a1^3 - 36*a5^4*a4^4*a3^6*a2*a1^3 + 24*a6^3*a4^5*a3^6*a2*a1^3 + 24*a5^3*a4^5*a3^6*a2*a1^3 - 12*a6^2*a4^6*a3^6*a2*a1^3 + 48*a6*a5*a4^6*a3^6*a2*a1^3 - 12*a5^2*a4^6*a3^6*a2*a1^3 - 12*a6^6*a5^6*a4*a2^2*a1^3 - 36*a6^6*a5^5*a4^2*a2^2*a1^3 - 36*a6^5*a5^6*a4^2*a2^2*a1^3 + 108*a6^6*a5^4*a4^3*a2^2*a1^3 - 48*a6^5*a5^5*a4^3*a2^2*a1^3 + 108*a6^4*a5^6*a4^3*a2^2*a1^3 + 108*a6^6*a5^3*a4^4*a2^2*a1^3 - 84*a6^5*a5^4*a4^4*a2^2*a1^3 - 84*a6^4*a5^5*a4^4*a2^2*a1^3 + 108*a6^3*a5^6*a4^4*a2^2*a1^3 - 36*a6^6*a5^2*a4^5*a2^2*a1^3 - 48*a6^5*a5^3*a4^5*a2^2*a1^3 - 84*a6^4*a5^4*a4^5*a2^2*a1^3 - 48*a6^3*a5^5*a4^5*a2^2*a1^3 - 36*a6^2*a5^6*a4^5*a2^2*a1^3 - 12*a6^6*a5*a4^6*a2^2*a1^3 - 36*a6^5*a5^2*a4^6*a2^2*a1^3 + 108*a6^4*a5^3*a4^6*a2^2*a1^3 + 108*a6^3*a5^4*a4^6*a2^2*a1^3 - 36*a6^2*a5^5*a4^6*a2^2*a1^3 - 12*a6*a5^6*a4^6*a2^2*a1^3 - 12*a6^6*a5^6*a3*a2^2*a1^3 - 84*a6^6*a5^4*a4^2*a3*a2^2*a1^3 + 240*a6^5*a5^5*a4^2*a3*a2^2*a1^3 - 84*a6^4*a5^6*a4^2*a3*a2^2*a1^3 + 144*a6^6*a5^3*a4^3*a3*a2^2*a1^3 - 168*a6^5*a5^4*a4^3*a3*a2^2*a1^3 - 168*a6^4*a5^5*a4^3*a3*a2^2*a1^3 + 144*a6^3*a5^6*a4^3*a3*a2^2*a1^3 - 84*a6^6*a5^2*a4^4*a3*a2^2*a1^3 - 168*a6^5*a5^3*a4^4*a3*a2^2*a1^3 + 396*a6^4*a5^4*a4^4*a3*a2^2*a1^3 - 168*a6^3*a5^5*a4^4*a3*a2^2*a1^3 - 84*a6^2*a5^6*a4^4*a3*a2^2*a1^3 + 240*a6^5*a5^2*a4^5*a3*a2^2*a1^3 - 168*a6^4*a5^3*a4^5*a3*a2^2*a1^3 - 168*a6^3*a5^4*a4^5*a3*a2^2*a1^3 + 240*a6^2*a5^5*a4^5*a3*a2^2*a1^3 - 12*a6^6*a4^6*a3*a2^2*a1^3 - 84*a6^4*a5^2*a4^6*a3*a2^2*a1^3 + 144*a6^3*a5^3*a4^6*a3*a2^2*a1^3 - 84*a6^2*a5^4*a4^6*a3*a2^2*a1^3 - 12*a5^6*a4^6*a3*a2^2*a1^3 - 36*a6^6*a5^5*a3^2*a2^2*a1^3 - 36*a6^5*a5^6*a3^2*a2^2*a1^3 - 84*a6^6*a5^4*a4*a3^2*a2^2*a1^3 + 240*a6^5*a5^5*a4*a3^2*a2^2*a1^3 - 84*a6^4*a5^6*a4*a3^2*a2^2*a1^3 - 96*a6^6*a5^3*a4^2*a3^2*a2^2*a1^3 + 396*a6^5*a5^4*a4^2*a3^2*a2^2*a1^3 + 396*a6^4*a5^5*a4^2*a3^2*a2^2*a1^3 - 96*a6^3*a5^6*a4^2*a3^2*a2^2*a1^3 - 96*a6^6*a5^2*a4^3*a3^2*a2^2*a1^3 - 288*a6^5*a5^3*a4^3*a3^2*a2^2*a1^3 - 312*a6^4*a5^4*a4^3*a3^2*a2^2*a1^3 - 288*a6^3*a5^5*a4^3*a3^2*a2^2*a1^3 - 96*a6^2*a5^6*a4^3*a3^2*a2^2*a1^3 - 84*a6^6*a5*a4^4*a3^2*a2^2*a1^3 + 396*a6^5*a5^2*a4^4*a3^2*a2^2*a1^3 - 312*a6^4*a5^3*a4^4*a3^2*a2^2*a1^3 - 312*a6^3*a5^4*a4^4*a3^2*a2^2*a1^3 + 396*a6^2*a5^5*a4^4*a3^2*a2^2*a1^3 - 84*a6*a5^6*a4^4*a3^2*a2^2*a1^3 - 36*a6^6*a4^5*a3^2*a2^2*a1^3 + 240*a6^5*a5*a4^5*a3^2*a2^2*a1^3 + 396*a6^4*a5^2*a4^5*a3^2*a2^2*a1^3 - 288*a6^3*a5^3*a4^5*a3^2*a2^2*a1^3 + 396*a6^2*a5^4*a4^5*a3^2*a2^2*a1^3 + 240*a6*a5^5*a4^5*a3^2*a2^2*a1^3 - 36*a5^6*a4^5*a3^2*a2^2*a1^3 - 36*a6^5*a4^6*a3^2*a2^2*a1^3 - 84*a6^4*a5*a4^6*a3^2*a2^2*a1^3 - 96*a6^3*a5^2*a4^6*a3^2*a2^2*a1^3 - 96*a6^2*a5^3*a4^6*a3^2*a2^2*a1^3 - 84*a6*a5^4*a4^6*a3^2*a2^2*a1^3 - 36*a5^5*a4^6*a3^2*a2^2*a1^3 + 108*a6^6*a5^4*a3^3*a2^2*a1^3 - 48*a6^5*a5^5*a3^3*a2^2*a1^3 + 108*a6^4*a5^6*a3^3*a2^2*a1^3 + 144*a6^6*a5^3*a4*a3^3*a2^2*a1^3 - 168*a6^5*a5^4*a4*a3^3*a2^2*a1^3 - 168*a6^4*a5^5*a4*a3^3*a2^2*a1^3 + 144*a6^3*a5^6*a4*a3^3*a2^2*a1^3 - 96*a6^6*a5^2*a4^2*a3^3*a2^2*a1^3 - 288*a6^5*a5^3*a4^2*a3^3*a2^2*a1^3 - 312*a6^4*a5^4*a4^2*a3^3*a2^2*a1^3 - 288*a6^3*a5^5*a4^2*a3^3*a2^2*a1^3 - 96*a6^2*a5^6*a4^2*a3^3*a2^2*a1^3 + 144*a6^6*a5*a4^3*a3^3*a2^2*a1^3 - 288*a6^5*a5^2*a4^3*a3^3*a2^2*a1^3 + 864*a6^4*a5^3*a4^3*a3^3*a2^2*a1^3 + 864*a6^3*a5^4*a4^3*a3^3*a2^2*a1^3 - 288*a6^2*a5^5*a4^3*a3^3*a2^2*a1^3 + 144*a6*a5^6*a4^3*a3^3*a2^2*a1^3 + 108*a6^6*a4^4*a3^3*a2^2*a1^3 - 168*a6^5*a5*a4^4*a3^3*a2^2*a1^3 - 312*a6^4*a5^2*a4^4*a3^3*a2^2*a1^3 + 864*a6^3*a5^3*a4^4*a3^3*a2^2*a1^3 - 312*a6^2*a5^4*a4^4*a3^3*a2^2*a1^3 - 168*a6*a5^5*a4^4*a3^3*a2^2*a1^3 + 108*a5^6*a4^4*a3^3*a2^2*a1^3 - 48*a6^5*a4^5*a3^3*a2^2*a1^3 - 168*a6^4*a5*a4^5*a3^3*a2^2*a1^3 - 288*a6^3*a5^2*a4^5*a3^3*a2^2*a1^3 - 288*a6^2*a5^3*a4^5*a3^3*a2^2*a1^3 - 168*a6*a5^4*a4^5*a3^3*a2^2*a1^3 - 48*a5^5*a4^5*a3^3*a2^2*a1^3 + 108*a6^4*a4^6*a3^3*a2^2*a1^3 + 144*a6^3*a5*a4^6*a3^3*a2^2*a1^3 - 96*a6^2*a5^2*a4^6*a3^3*a2^2*a1^3 + 144*a6*a5^3*a4^6*a3^3*a2^2*a1^3 + 108*a5^4*a4^6*a3^3*a2^2*a1^3 + 108*a6^6*a5^3*a3^4*a2^2*a1^3 - 84*a6^5*a5^4*a3^4*a2^2*a1^3 - 84*a6^4*a5^5*a3^4*a2^2*a1^3 + 108*a6^3*a5^6*a3^4*a2^2*a1^3 - 84*a6^6*a5^2*a4*a3^4*a2^2*a1^3 - 168*a6^5*a5^3*a4*a3^4*a2^2*a1^3 + 396*a6^4*a5^4*a4*a3^4*a2^2*a1^3 - 168*a6^3*a5^5*a4*a3^4*a2^2*a1^3 - 84*a6^2*a5^6*a4*a3^4*a2^2*a1^3 - 84*a6^6*a5*a4^2*a3^4*a2^2*a1^3 + 396*a6^5*a5^2*a4^2*a3^4*a2^2*a1^3 - 312*a6^4*a5^3*a4^2*a3^4*a2^2*a1^3 - 312*a6^3*a5^4*a4^2*a3^4*a2^2*a1^3 + 396*a6^2*a5^5*a4^2*a3^4*a2^2*a1^3 - 84*a6*a5^6*a4^2*a3^4*a2^2*a1^3 + 108*a6^6*a4^3*a3^4*a2^2*a1^3 - 168*a6^5*a5*a4^3*a3^4*a2^2*a1^3 - 312*a6^4*a5^2*a4^3*a3^4*a2^2*a1^3 + 864*a6^3*a5^3*a4^3*a3^4*a2^2*a1^3 - 312*a6^2*a5^4*a4^3*a3^4*a2^2*a1^3 - 168*a6*a5^5*a4^3*a3^4*a2^2*a1^3 + 108*a5^6*a4^3*a3^4*a2^2*a1^3 - 84*a6^5*a4^4*a3^4*a2^2*a1^3 + 396*a6^4*a5*a4^4*a3^4*a2^2*a1^3 - 312*a6^3*a5^2*a4^4*a3^4*a2^2*a1^3 - 312*a6^2*a5^3*a4^4*a3^4*a2^2*a1^3 + 396*a6*a5^4*a4^4*a3^4*a2^2*a1^3 - 84*a5^5*a4^4*a3^4*a2^2*a1^3 - 84*a6^4*a4^5*a3^4*a2^2*a1^3 - 168*a6^3*a5*a4^5*a3^4*a2^2*a1^3 + 396*a6^2*a5^2*a4^5*a3^4*a2^2*a1^3 - 168*a6*a5^3*a4^5*a3^4*a2^2*a1^3 - 84*a5^4*a4^5*a3^4*a2^2*a1^3 + 108*a6^3*a4^6*a3^4*a2^2*a1^3 - 84*a6^2*a5*a4^6*a3^4*a2^2*a1^3 - 84*a6*a5^2*a4^6*a3^4*a2^2*a1^3 + 108*a5^3*a4^6*a3^4*a2^2*a1^3 - 36*a6^6*a5^2*a3^5*a2^2*a1^3 - 48*a6^5*a5^3*a3^5*a2^2*a1^3 - 84*a6^4*a5^4*a3^5*a2^2*a1^3 - 48*a6^3*a5^5*a3^5*a2^2*a1^3 - 36*a6^2*a5^6*a3^5*a2^2*a1^3 + 240*a6^5*a5^2*a4*a3^5*a2^2*a1^3 - 168*a6^4*a5^3*a4*a3^5*a2^2*a1^3 - 168*a6^3*a5^4*a4*a3^5*a2^2*a1^3 + 240*a6^2*a5^5*a4*a3^5*a2^2*a1^3 - 36*a6^6*a4^2*a3^5*a2^2*a1^3 + 240*a6^5*a5*a4^2*a3^5*a2^2*a1^3 + 396*a6^4*a5^2*a4^2*a3^5*a2^2*a1^3 - 288*a6^3*a5^3*a4^2*a3^5*a2^2*a1^3 + 396*a6^2*a5^4*a4^2*a3^5*a2^2*a1^3 + 240*a6*a5^5*a4^2*a3^5*a2^2*a1^3 - 36*a5^6*a4^2*a3^5*a2^2*a1^3 - 48*a6^5*a4^3*a3^5*a2^2*a1^3 - 168*a6^4*a5*a4^3*a3^5*a2^2*a1^3 - 288*a6^3*a5^2*a4^3*a3^5*a2^2*a1^3 - 288*a6^2*a5^3*a4^3*a3^5*a2^2*a1^3 - 168*a6*a5^4*a4^3*a3^5*a2^2*a1^3 - 48*a5^5*a4^3*a3^5*a2^2*a1^3 - 84*a6^4*a4^4*a3^5*a2^2*a1^3 - 168*a6^3*a5*a4^4*a3^5*a2^2*a1^3 + 396*a6^2*a5^2*a4^4*a3^5*a2^2*a1^3 - 168*a6*a5^3*a4^4*a3^5*a2^2*a1^3 - 84*a5^4*a4^4*a3^5*a2^2*a1^3 - 48*a6^3*a4^5*a3^5*a2^2*a1^3 + 240*a6^2*a5*a4^5*a3^5*a2^2*a1^3 + 240*a6*a5^2*a4^5*a3^5*a2^2*a1^3 - 48*a5^3*a4^5*a3^5*a2^2*a1^3 - 36*a6^2*a4^6*a3^5*a2^2*a1^3 - 36*a5^2*a4^6*a3^5*a2^2*a1^3 - 12*a6^6*a5*a3^6*a2^2*a1^3 - 36*a6^5*a5^2*a3^6*a2^2*a1^3 + 108*a6^4*a5^3*a3^6*a2^2*a1^3 + 108*a6^3*a5^4*a3^6*a2^2*a1^3 - 36*a6^2*a5^5*a3^6*a2^2*a1^3 - 12*a6*a5^6*a3^6*a2^2*a1^3 - 12*a6^6*a4*a3^6*a2^2*a1^3 - 84*a6^4*a5^2*a4*a3^6*a2^2*a1^3 + 144*a6^3*a5^3*a4*a3^6*a2^2*a1^3 - 84*a6^2*a5^4*a4*a3^6*a2^2*a1^3 - 12*a5^6*a4*a3^6*a2^2*a1^3 - 36*a6^5*a4^2*a3^6*a2^2*a1^3 - 84*a6^4*a5*a4^2*a3^6*a2^2*a1^3 - 96*a6^3*a5^2*a4^2*a3^6*a2^2*a1^3 - 96*a6^2*a5^3*a4^2*a3^6*a2^2*a1^3 - 84*a6*a5^4*a4^2*a3^6*a2^2*a1^3 - 36*a5^5*a4^2*a3^6*a2^2*a1^3 + 108*a6^4*a4^3*a3^6*a2^2*a1^3 + 144*a6^3*a5*a4^3*a3^6*a2^2*a1^3 - 96*a6^2*a5^2*a4^3*a3^6*a2^2*a1^3 + 144*a6*a5^3*a4^3*a3^6*a2^2*a1^3 + 108*a5^4*a4^3*a3^6*a2^2*a1^3 + 108*a6^3*a4^4*a3^6*a2^2*a1^3 - 84*a6^2*a5*a4^4*a3^6*a2^2*a1^3 - 84*a6*a5^2*a4^4*a3^6*a2^2*a1^3 + 108*a5^3*a4^4*a3^6*a2^2*a1^3 - 36*a6^2*a4^5*a3^6*a2^2*a1^3 - 36*a5^2*a4^5*a3^6*a2^2*a1^3 - 12*a6*a4^6*a3^6*a2^2*a1^3 - 12*a5*a4^6*a3^6*a2^2*a1^3 + 8*a6^6*a5^6*a2^3*a1^3 + 24*a6^6*a5^5*a4*a2^3*a1^3 + 24*a6^5*a5^6*a4*a2^3*a1^3 + 108*a6^6*a5^4*a4^2*a2^3*a1^3 - 48*a6^5*a5^5*a4^2*a2^3*a1^3 + 108*a6^4*a5^6*a4^2*a2^3*a1^3 - 480*a6^6*a5^3*a4^3*a2^3*a1^3 + 144*a6^5*a5^4*a4^3*a2^3*a1^3 + 144*a6^4*a5^5*a4^3*a2^3*a1^3 - 480*a6^3*a5^6*a4^3*a2^3*a1^3 + 108*a6^6*a5^2*a4^4*a2^3*a1^3 + 144*a6^5*a5^3*a4^4*a2^3*a1^3 - 96*a6^4*a5^4*a4^4*a2^3*a1^3 + 144*a6^3*a5^5*a4^4*a2^3*a1^3 + 108*a6^2*a5^6*a4^4*a2^3*a1^3 + 24*a6^6*a5*a4^5*a2^3*a1^3 - 48*a6^5*a5^2*a4^5*a2^3*a1^3 + 144*a6^4*a5^3*a4^5*a2^3*a1^3 + 144*a6^3*a5^4*a4^5*a2^3*a1^3 - 48*a6^2*a5^5*a4^5*a2^3*a1^3 + 24*a6*a5^6*a4^5*a2^3*a1^3 + 8*a6^6*a4^6*a2^3*a1^3 + 24*a6^5*a5*a4^6*a2^3*a1^3 + 108*a6^4*a5^2*a4^6*a2^3*a1^3 - 480*a6^3*a5^3*a4^6*a2^3*a1^3 + 108*a6^2*a5^4*a4^6*a2^3*a1^3 + 24*a6*a5^5*a4^6*a2^3*a1^3 + 8*a5^6*a4^6*a2^3*a1^3 + 24*a6^6*a5^5*a3*a2^3*a1^3 + 24*a6^5*a5^6*a3*a2^3*a1^3 - 48*a6^6*a5^4*a4*a3*a2^3*a1^3 - 192*a6^5*a5^5*a4*a3*a2^3*a1^3 - 48*a6^4*a5^6*a4*a3*a2^3*a1^3 + 144*a6^6*a5^3*a4^2*a3*a2^3*a1^3 - 168*a6^5*a5^4*a4^2*a3*a2^3*a1^3 - 168*a6^4*a5^5*a4^2*a3*a2^3*a1^3 + 144*a6^3*a5^6*a4^2*a3*a2^3*a1^3 + 144*a6^6*a5^2*a4^3*a3*a2^3*a1^3 + 576*a6^5*a5^3*a4^3*a3*a2^3*a1^3 - 288*a6^4*a5^4*a4^3*a3*a2^3*a1^3 + 576*a6^3*a5^5*a4^3*a3*a2^3*a1^3 + 144*a6^2*a5^6*a4^3*a3*a2^3*a1^3 - 48*a6^6*a5*a4^4*a3*a2^3*a1^3 - 168*a6^5*a5^2*a4^4*a3*a2^3*a1^3 - 288*a6^4*a5^3*a4^4*a3*a2^3*a1^3 - 288*a6^3*a5^4*a4^4*a3*a2^3*a1^3 - 168*a6^2*a5^5*a4^4*a3*a2^3*a1^3 - 48*a6*a5^6*a4^4*a3*a2^3*a1^3 + 24*a6^6*a4^5*a3*a2^3*a1^3 - 192*a6^5*a5*a4^5*a3*a2^3*a1^3 - 168*a6^4*a5^2*a4^5*a3*a2^3*a1^3 + 576*a6^3*a5^3*a4^5*a3*a2^3*a1^3 - 168*a6^2*a5^4*a4^5*a3*a2^3*a1^3 - 192*a6*a5^5*a4^5*a3*a2^3*a1^3 + 24*a5^6*a4^5*a3*a2^3*a1^3 + 24*a6^5*a4^6*a3*a2^3*a1^3 - 48*a6^4*a5*a4^6*a3*a2^3*a1^3 + 144*a6^3*a5^2*a4^6*a3*a2^3*a1^3 + 144*a6^2*a5^3*a4^6*a3*a2^3*a1^3 - 48*a6*a5^4*a4^6*a3*a2^3*a1^3 + 24*a5^5*a4^6*a3*a2^3*a1^3 + 108*a6^6*a5^4*a3^2*a2^3*a1^3 - 48*a6^5*a5^5*a3^2*a2^3*a1^3 + 108*a6^4*a5^6*a3^2*a2^3*a1^3 + 144*a6^6*a5^3*a4*a3^2*a2^3*a1^3 - 168*a6^5*a5^4*a4*a3^2*a2^3*a1^3 - 168*a6^4*a5^5*a4*a3^2*a2^3*a1^3 + 144*a6^3*a5^6*a4*a3^2*a2^3*a1^3 - 96*a6^6*a5^2*a4^2*a3^2*a2^3*a1^3 - 288*a6^5*a5^3*a4^2*a3^2*a2^3*a1^3 - 312*a6^4*a5^4*a4^2*a3^2*a2^3*a1^3 - 288*a6^3*a5^5*a4^2*a3^2*a2^3*a1^3 - 96*a6^2*a5^6*a4^2*a3^2*a2^3*a1^3 + 144*a6^6*a5*a4^3*a3^2*a2^3*a1^3 - 288*a6^5*a5^2*a4^3*a3^2*a2^3*a1^3 + 864*a6^4*a5^3*a4^3*a3^2*a2^3*a1^3 + 864*a6^3*a5^4*a4^3*a3^2*a2^3*a1^3 - 288*a6^2*a5^5*a4^3*a3^2*a2^3*a1^3 + 144*a6*a5^6*a4^3*a3^2*a2^3*a1^3 + 108*a6^6*a4^4*a3^2*a2^3*a1^3 - 168*a6^5*a5*a4^4*a3^2*a2^3*a1^3 - 312*a6^4*a5^2*a4^4*a3^2*a2^3*a1^3 + 864*a6^3*a5^3*a4^4*a3^2*a2^3*a1^3 - 312*a6^2*a5^4*a4^4*a3^2*a2^3*a1^3 - 168*a6*a5^5*a4^4*a3^2*a2^3*a1^3 + 108*a5^6*a4^4*a3^2*a2^3*a1^3 - 48*a6^5*a4^5*a3^2*a2^3*a1^3 - 168*a6^4*a5*a4^5*a3^2*a2^3*a1^3 - 288*a6^3*a5^2*a4^5*a3^2*a2^3*a1^3 - 288*a6^2*a5^3*a4^5*a3^2*a2^3*a1^3 - 168*a6*a5^4*a4^5*a3^2*a2^3*a1^3 - 48*a5^5*a4^5*a3^2*a2^3*a1^3 + 108*a6^4*a4^6*a3^2*a2^3*a1^3 + 144*a6^3*a5*a4^6*a3^2*a2^3*a1^3 - 96*a6^2*a5^2*a4^6*a3^2*a2^3*a1^3 + 144*a6*a5^3*a4^6*a3^2*a2^3*a1^3 + 108*a5^4*a4^6*a3^2*a2^3*a1^3 - 480*a6^6*a5^3*a3^3*a2^3*a1^3 + 144*a6^5*a5^4*a3^3*a2^3*a1^3 + 144*a6^4*a5^5*a3^3*a2^3*a1^3 - 480*a6^3*a5^6*a3^3*a2^3*a1^3 + 144*a6^6*a5^2*a4*a3^3*a2^3*a1^3 + 576*a6^5*a5^3*a4*a3^3*a2^3*a1^3 - 288*a6^4*a5^4*a4*a3^3*a2^3*a1^3 + 576*a6^3*a5^5*a4*a3^3*a2^3*a1^3 + 144*a6^2*a5^6*a4*a3^3*a2^3*a1^3 + 144*a6^6*a5*a4^2*a3^3*a2^3*a1^3 - 288*a6^5*a5^2*a4^2*a3^3*a2^3*a1^3 + 864*a6^4*a5^3*a4^2*a3^3*a2^3*a1^3 + 864*a6^3*a5^4*a4^2*a3^3*a2^3*a1^3 - 288*a6^2*a5^5*a4^2*a3^3*a2^3*a1^3 + 144*a6*a5^6*a4^2*a3^3*a2^3*a1^3 - 480*a6^6*a4^3*a3^3*a2^3*a1^3 + 576*a6^5*a5*a4^3*a3^3*a2^3*a1^3 + 864*a6^4*a5^2*a4^3*a3^3*a2^3*a1^3 - 5760*a6^3*a5^3*a4^3*a3^3*a2^3*a1^3 + 864*a6^2*a5^4*a4^3*a3^3*a2^3*a1^3 + 576*a6*a5^5*a4^3*a3^3*a2^3*a1^3 - 480*a5^6*a4^3*a3^3*a2^3*a1^3 + 144*a6^5*a4^4*a3^3*a2^3*a1^3 - 288*a6^4*a5*a4^4*a3^3*a2^3*a1^3 + 864*a6^3*a5^2*a4^4*a3^3*a2^3*a1^3 + 864*a6^2*a5^3*a4^4*a3^3*a2^3*a1^3 - 288*a6*a5^4*a4^4*a3^3*a2^3*a1^3 + 144*a5^5*a4^4*a3^3*a2^3*a1^3 + 144*a6^4*a4^5*a3^3*a2^3*a1^3 + 576*a6^3*a5*a4^5*a3^3*a2^3*a1^3 - 288*a6^2*a5^2*a4^5*a3^3*a2^3*a1^3 + 576*a6*a5^3*a4^5*a3^3*a2^3*a1^3 + 144*a5^4*a4^5*a3^3*a2^3*a1^3 - 480*a6^3*a4^6*a3^3*a2^3*a1^3 + 144*a6^2*a5*a4^6*a3^3*a2^3*a1^3 + 144*a6*a5^2*a4^6*a3^3*a2^3*a1^3 - 480*a5^3*a4^6*a3^3*a2^3*a1^3 + 108*a6^6*a5^2*a3^4*a2^3*a1^3 + 144*a6^5*a5^3*a3^4*a2^3*a1^3 - 96*a6^4*a5^4*a3^4*a2^3*a1^3 + 144*a6^3*a5^5*a3^4*a2^3*a1^3 + 108*a6^2*a5^6*a3^4*a2^3*a1^3 - 48*a6^6*a5*a4*a3^4*a2^3*a1^3 - 168*a6^5*a5^2*a4*a3^4*a2^3*a1^3 - 288*a6^4*a5^3*a4*a3^4*a2^3*a1^3 - 288*a6^3*a5^4*a4*a3^4*a2^3*a1^3 - 168*a6^2*a5^5*a4*a3^4*a2^3*a1^3 - 48*a6*a5^6*a4*a3^4*a2^3*a1^3 + 108*a6^6*a4^2*a3^4*a2^3*a1^3 - 168*a6^5*a5*a4^2*a3^4*a2^3*a1^3 - 312*a6^4*a5^2*a4^2*a3^4*a2^3*a1^3 + 864*a6^3*a5^3*a4^2*a3^4*a2^3*a1^3 - 312*a6^2*a5^4*a4^2*a3^4*a2^3*a1^3 - 168*a6*a5^5*a4^2*a3^4*a2^3*a1^3 + 108*a5^6*a4^2*a3^4*a2^3*a1^3 + 144*a6^5*a4^3*a3^4*a2^3*a1^3 - 288*a6^4*a5*a4^3*a3^4*a2^3*a1^3 + 864*a6^3*a5^2*a4^3*a3^4*a2^3*a1^3 + 864*a6^2*a5^3*a4^3*a3^4*a2^3*a1^3 - 288*a6*a5^4*a4^3*a3^4*a2^3*a1^3 + 144*a5^5*a4^3*a3^4*a2^3*a1^3 - 96*a6^4*a4^4*a3^4*a2^3*a1^3 - 288*a6^3*a5*a4^4*a3^4*a2^3*a1^3 - 312*a6^2*a5^2*a4^4*a3^4*a2^3*a1^3 - 288*a6*a5^3*a4^4*a3^4*a2^3*a1^3 - 96*a5^4*a4^4*a3^4*a2^3*a1^3 + 144*a6^3*a4^5*a3^4*a2^3*a1^3 - 168*a6^2*a5*a4^5*a3^4*a2^3*a1^3 - 168*a6*a5^2*a4^5*a3^4*a2^3*a1^3 + 144*a5^3*a4^5*a3^4*a2^3*a1^3 + 108*a6^2*a4^6*a3^4*a2^3*a1^3 - 48*a6*a5*a4^6*a3^4*a2^3*a1^3 + 108*a5^2*a4^6*a3^4*a2^3*a1^3 + 24*a6^6*a5*a3^5*a2^3*a1^3 - 48*a6^5*a5^2*a3^5*a2^3*a1^3 + 144*a6^4*a5^3*a3^5*a2^3*a1^3 + 144*a6^3*a5^4*a3^5*a2^3*a1^3 - 48*a6^2*a5^5*a3^5*a2^3*a1^3 + 24*a6*a5^6*a3^5*a2^3*a1^3 + 24*a6^6*a4*a3^5*a2^3*a1^3 - 192*a6^5*a5*a4*a3^5*a2^3*a1^3 - 168*a6^4*a5^2*a4*a3^5*a2^3*a1^3 + 576*a6^3*a5^3*a4*a3^5*a2^3*a1^3 - 168*a6^2*a5^4*a4*a3^5*a2^3*a1^3 - 192*a6*a5^5*a4*a3^5*a2^3*a1^3 + 24*a5^6*a4*a3^5*a2^3*a1^3 - 48*a6^5*a4^2*a3^5*a2^3*a1^3 - 168*a6^4*a5*a4^2*a3^5*a2^3*a1^3 - 288*a6^3*a5^2*a4^2*a3^5*a2^3*a1^3 - 288*a6^2*a5^3*a4^2*a3^5*a2^3*a1^3 - 168*a6*a5^4*a4^2*a3^5*a2^3*a1^3 - 48*a5^5*a4^2*a3^5*a2^3*a1^3 + 144*a6^4*a4^3*a3^5*a2^3*a1^3 + 576*a6^3*a5*a4^3*a3^5*a2^3*a1^3 - 288*a6^2*a5^2*a4^3*a3^5*a2^3*a1^3 + 576*a6*a5^3*a4^3*a3^5*a2^3*a1^3 + 144*a5^4*a4^3*a3^5*a2^3*a1^3 + 144*a6^3*a4^4*a3^5*a2^3*a1^3 - 168*a6^2*a5*a4^4*a3^5*a2^3*a1^3 - 168*a6*a5^2*a4^4*a3^5*a2^3*a1^3 + 144*a5^3*a4^4*a3^5*a2^3*a1^3 - 48*a6^2*a4^5*a3^5*a2^3*a1^3 - 192*a6*a5*a4^5*a3^5*a2^3*a1^3 - 48*a5^2*a4^5*a3^5*a2^3*a1^3 + 24*a6*a4^6*a3^5*a2^3*a1^3 + 24*a5*a4^6*a3^5*a2^3*a1^3 + 8*a6^6*a3^6*a2^3*a1^3 + 24*a6^5*a5*a3^6*a2^3*a1^3 + 108*a6^4*a5^2*a3^6*a2^3*a1^3 - 480*a6^3*a5^3*a3^6*a2^3*a1^3 + 108*a6^2*a5^4*a3^6*a2^3*a1^3 + 24*a6*a5^5*a3^6*a2^3*a1^3 + 8*a5^6*a3^6*a2^3*a1^3 + 24*a6^5*a4*a3^6*a2^3*a1^3 - 48*a6^4*a5*a4*a3^6*a2^3*a1^3 + 144*a6^3*a5^2*a4*a3^6*a2^3*a1^3 + 144*a6^2*a5^3*a4*a3^6*a2^3*a1^3 - 48*a6*a5^4*a4*a3^6*a2^3*a1^3 + 24*a5^5*a4*a3^6*a2^3*a1^3 + 108*a6^4*a4^2*a3^6*a2^3*a1^3 + 144*a6^3*a5*a4^2*a3^6*a2^3*a1^3 - 96*a6^2*a5^2*a4^2*a3^6*a2^3*a1^3 + 144*a6*a5^3*a4^2*a3^6*a2^3*a1^3 + 108*a5^4*a4^2*a3^6*a2^3*a1^3 - 480*a6^3*a4^3*a3^6*a2^3*a1^3 + 144*a6^2*a5*a4^3*a3^6*a2^3*a1^3 + 144*a6*a5^2*a4^3*a3^6*a2^3*a1^3 - 480*a5^3*a4^3*a3^6*a2^3*a1^3 + 108*a6^2*a4^4*a3^6*a2^3*a1^3 - 48*a6*a5*a4^4*a3^6*a2^3*a1^3 + 108*a5^2*a4^4*a3^6*a2^3*a1^3 + 24*a6*a4^5*a3^6*a2^3*a1^3 + 24*a5*a4^5*a3^6*a2^3*a1^3 + 8*a4^6*a3^6*a2^3*a1^3 - 12*a6^6*a5^5*a2^4*a1^3 - 12*a6^5*a5^6*a2^4*a1^3 - 36*a6^6*a5^4*a4*a2^4*a1^3 - 36*a6^4*a5^6*a4*a2^4*a1^3 + 108*a6^6*a5^3*a4^2*a2^4*a1^3 - 84*a6^5*a5^4*a4^2*a2^4*a1^3 - 84*a6^4*a5^5*a4^2*a2^4*a1^3 + 108*a6^3*a5^6*a4^2*a2^4*a1^3 + 108*a6^6*a5^2*a4^3*a2^4*a1^3 + 144*a6^5*a5^3*a4^3*a2^4*a1^3 - 96*a6^4*a5^4*a4^3*a2^4*a1^3 + 144*a6^3*a5^5*a4^3*a2^4*a1^3 + 108*a6^2*a5^6*a4^3*a2^4*a1^3 - 36*a6^6*a5*a4^4*a2^4*a1^3 - 84*a6^5*a5^2*a4^4*a2^4*a1^3 - 96*a6^4*a5^3*a4^4*a2^4*a1^3 - 96*a6^3*a5^4*a4^4*a2^4*a1^3 - 84*a6^2*a5^5*a4^4*a2^4*a1^3 - 36*a6*a5^6*a4^4*a2^4*a1^3 - 12*a6^6*a4^5*a2^4*a1^3 - 84*a6^4*a5^2*a4^5*a2^4*a1^3 + 144*a6^3*a5^3*a4^5*a2^4*a1^3 - 84*a6^2*a5^4*a4^5*a2^4*a1^3 - 12*a5^6*a4^5*a2^4*a1^3 - 12*a6^5*a4^6*a2^4*a1^3 - 36*a6^4*a5*a4^6*a2^4*a1^3 + 108*a6^3*a5^2*a4^6*a2^4*a1^3 + 108*a6^2*a5^3*a4^6*a2^4*a1^3 - 36*a6*a5^4*a4^6*a2^4*a1^3 - 12*a5^5*a4^6*a2^4*a1^3 - 36*a6^6*a5^4*a3*a2^4*a1^3 - 36*a6^4*a5^6*a3*a2^4*a1^3 - 48*a6^6*a5^3*a4*a3*a2^4*a1^3 + 240*a6^5*a5^4*a4*a3*a2^4*a1^3 + 240*a6^4*a5^5*a4*a3*a2^4*a1^3 - 48*a6^3*a5^6*a4*a3*a2^4*a1^3 - 84*a6^6*a5^2*a4^2*a3*a2^4*a1^3 - 168*a6^5*a5^3*a4^2*a3*a2^4*a1^3 + 396*a6^4*a5^4*a4^2*a3*a2^4*a1^3 - 168*a6^3*a5^5*a4^2*a3*a2^4*a1^3 - 84*a6^2*a5^6*a4^2*a3*a2^4*a1^3 - 48*a6^6*a5*a4^3*a3*a2^4*a1^3 - 168*a6^5*a5^2*a4^3*a3*a2^4*a1^3 - 288*a6^4*a5^3*a4^3*a3*a2^4*a1^3 - 288*a6^3*a5^4*a4^3*a3*a2^4*a1^3 - 168*a6^2*a5^5*a4^3*a3*a2^4*a1^3 - 48*a6*a5^6*a4^3*a3*a2^4*a1^3 - 36*a6^6*a4^4*a3*a2^4*a1^3 + 240*a6^5*a5*a4^4*a3*a2^4*a1^3 + 396*a6^4*a5^2*a4^4*a3*a2^4*a1^3 - 288*a6^3*a5^3*a4^4*a3*a2^4*a1^3 + 396*a6^2*a5^4*a4^4*a3*a2^4*a1^3 + 240*a6*a5^5*a4^4*a3*a2^4*a1^3 - 36*a5^6*a4^4*a3*a2^4*a1^3 + 240*a6^4*a5*a4^5*a3*a2^4*a1^3 - 168*a6^3*a5^2*a4^5*a3*a2^4*a1^3 - 168*a6^2*a5^3*a4^5*a3*a2^4*a1^3 + 240*a6*a5^4*a4^5*a3*a2^4*a1^3 - 36*a6^4*a4^6*a3*a2^4*a1^3 - 48*a6^3*a5*a4^6*a3*a2^4*a1^3 - 84*a6^2*a5^2*a4^6*a3*a2^4*a1^3 - 48*a6*a5^3*a4^6*a3*a2^4*a1^3 - 36*a5^4*a4^6*a3*a2^4*a1^3 + 108*a6^6*a5^3*a3^2*a2^4*a1^3 - 84*a6^5*a5^4*a3^2*a2^4*a1^3 - 84*a6^4*a5^5*a3^2*a2^4*a1^3 + 108*a6^3*a5^6*a3^2*a2^4*a1^3 - 84*a6^6*a5^2*a4*a3^2*a2^4*a1^3 - 168*a6^5*a5^3*a4*a3^2*a2^4*a1^3 + 396*a6^4*a5^4*a4*a3^2*a2^4*a1^3 - 168*a6^3*a5^5*a4*a3^2*a2^4*a1^3 - 84*a6^2*a5^6*a4*a3^2*a2^4*a1^3 - 84*a6^6*a5*a4^2*a3^2*a2^4*a1^3 + 396*a6^5*a5^2*a4^2*a3^2*a2^4*a1^3 - 312*a6^4*a5^3*a4^2*a3^2*a2^4*a1^3 - 312*a6^3*a5^4*a4^2*a3^2*a2^4*a1^3 + 396*a6^2*a5^5*a4^2*a3^2*a2^4*a1^3 - 84*a6*a5^6*a4^2*a3^2*a2^4*a1^3 + 108*a6^6*a4^3*a3^2*a2^4*a1^3 - 168*a6^5*a5*a4^3*a3^2*a2^4*a1^3 - 312*a6^4*a5^2*a4^3*a3^2*a2^4*a1^3 + 864*a6^3*a5^3*a4^3*a3^2*a2^4*a1^3 - 312*a6^2*a5^4*a4^3*a3^2*a2^4*a1^3 - 168*a6*a5^5*a4^3*a3^2*a2^4*a1^3 + 108*a5^6*a4^3*a3^2*a2^4*a1^3 - 84*a6^5*a4^4*a3^2*a2^4*a1^3 + 396*a6^4*a5*a4^4*a3^2*a2^4*a1^3 - 312*a6^3*a5^2*a4^4*a3^2*a2^4*a1^3 - 312*a6^2*a5^3*a4^4*a3^2*a2^4*a1^3 + 396*a6*a5^4*a4^4*a3^2*a2^4*a1^3 - 84*a5^5*a4^4*a3^2*a2^4*a1^3 - 84*a6^4*a4^5*a3^2*a2^4*a1^3 - 168*a6^3*a5*a4^5*a3^2*a2^4*a1^3 + 396*a6^2*a5^2*a4^5*a3^2*a2^4*a1^3 - 168*a6*a5^3*a4^5*a3^2*a2^4*a1^3 - 84*a5^4*a4^5*a3^2*a2^4*a1^3 + 108*a6^3*a4^6*a3^2*a2^4*a1^3 - 84*a6^2*a5*a4^6*a3^2*a2^4*a1^3 - 84*a6*a5^2*a4^6*a3^2*a2^4*a1^3 + 108*a5^3*a4^6*a3^2*a2^4*a1^3 + 108*a6^6*a5^2*a3^3*a2^4*a1^3 + 144*a6^5*a5^3*a3^3*a2^4*a1^3 - 96*a6^4*a5^4*a3^3*a2^4*a1^3 + 144*a6^3*a5^5*a3^3*a2^4*a1^3 + 108*a6^2*a5^6*a3^3*a2^4*a1^3 - 48*a6^6*a5*a4*a3^3*a2^4*a1^3 - 168*a6^5*a5^2*a4*a3^3*a2^4*a1^3 - 288*a6^4*a5^3*a4*a3^3*a2^4*a1^3 - 288*a6^3*a5^4*a4*a3^3*a2^4*a1^3 - 168*a6^2*a5^5*a4*a3^3*a2^4*a1^3 - 48*a6*a5^6*a4*a3^3*a2^4*a1^3 + 108*a6^6*a4^2*a3^3*a2^4*a1^3 - 168*a6^5*a5*a4^2*a3^3*a2^4*a1^3 - 312*a6^4*a5^2*a4^2*a3^3*a2^4*a1^3 + 864*a6^3*a5^3*a4^2*a3^3*a2^4*a1^3 - 312*a6^2*a5^4*a4^2*a3^3*a2^4*a1^3 - 168*a6*a5^5*a4^2*a3^3*a2^4*a1^3 + 108*a5^6*a4^2*a3^3*a2^4*a1^3 + 144*a6^5*a4^3*a3^3*a2^4*a1^3 - 288*a6^4*a5*a4^3*a3^3*a2^4*a1^3 + 864*a6^3*a5^2*a4^3*a3^3*a2^4*a1^3 + 864*a6^2*a5^3*a4^3*a3^3*a2^4*a1^3 - 288*a6*a5^4*a4^3*a3^3*a2^4*a1^3 + 144*a5^5*a4^3*a3^3*a2^4*a1^3 - 96*a6^4*a4^4*a3^3*a2^4*a1^3 - 288*a6^3*a5*a4^4*a3^3*a2^4*a1^3 - 312*a6^2*a5^2*a4^4*a3^3*a2^4*a1^3 - 288*a6*a5^3*a4^4*a3^3*a2^4*a1^3 - 96*a5^4*a4^4*a3^3*a2^4*a1^3 + 144*a6^3*a4^5*a3^3*a2^4*a1^3 - 168*a6^2*a5*a4^5*a3^3*a2^4*a1^3 - 168*a6*a5^2*a4^5*a3^3*a2^4*a1^3 + 144*a5^3*a4^5*a3^3*a2^4*a1^3 + 108*a6^2*a4^6*a3^3*a2^4*a1^3 - 48*a6*a5*a4^6*a3^3*a2^4*a1^3 + 108*a5^2*a4^6*a3^3*a2^4*a1^3 - 36*a6^6*a5*a3^4*a2^4*a1^3 - 84*a6^5*a5^2*a3^4*a2^4*a1^3 - 96*a6^4*a5^3*a3^4*a2^4*a1^3 - 96*a6^3*a5^4*a3^4*a2^4*a1^3 - 84*a6^2*a5^5*a3^4*a2^4*a1^3 - 36*a6*a5^6*a3^4*a2^4*a1^3 - 36*a6^6*a4*a3^4*a2^4*a1^3 + 240*a6^5*a5*a4*a3^4*a2^4*a1^3 + 396*a6^4*a5^2*a4*a3^4*a2^4*a1^3 - 288*a6^3*a5^3*a4*a3^4*a2^4*a1^3 + 396*a6^2*a5^4*a4*a3^4*a2^4*a1^3 + 240*a6*a5^5*a4*a3^4*a2^4*a1^3 - 36*a5^6*a4*a3^4*a2^4*a1^3 - 84*a6^5*a4^2*a3^4*a2^4*a1^3 + 396*a6^4*a5*a4^2*a3^4*a2^4*a1^3 - 312*a6^3*a5^2*a4^2*a3^4*a2^4*a1^3 - 312*a6^2*a5^3*a4^2*a3^4*a2^4*a1^3 + 396*a6*a5^4*a4^2*a3^4*a2^4*a1^3 - 84*a5^5*a4^2*a3^4*a2^4*a1^3 - 96*a6^4*a4^3*a3^4*a2^4*a1^3 - 288*a6^3*a5*a4^3*a3^4*a2^4*a1^3 - 312*a6^2*a5^2*a4^3*a3^4*a2^4*a1^3 - 288*a6*a5^3*a4^3*a3^4*a2^4*a1^3 - 96*a5^4*a4^3*a3^4*a2^4*a1^3 - 96*a6^3*a4^4*a3^4*a2^4*a1^3 + 396*a6^2*a5*a4^4*a3^4*a2^4*a1^3 + 396*a6*a5^2*a4^4*a3^4*a2^4*a1^3 - 96*a5^3*a4^4*a3^4*a2^4*a1^3 - 84*a6^2*a4^5*a3^4*a2^4*a1^3 + 240*a6*a5*a4^5*a3^4*a2^4*a1^3 - 84*a5^2*a4^5*a3^4*a2^4*a1^3 - 36*a6*a4^6*a3^4*a2^4*a1^3 - 36*a5*a4^6*a3^4*a2^4*a1^3 - 12*a6^6*a3^5*a2^4*a1^3 - 84*a6^4*a5^2*a3^5*a2^4*a1^3 + 144*a6^3*a5^3*a3^5*a2^4*a1^3 - 84*a6^2*a5^4*a3^5*a2^4*a1^3 - 12*a5^6*a3^5*a2^4*a1^3 + 240*a6^4*a5*a4*a3^5*a2^4*a1^3 - 168*a6^3*a5^2*a4*a3^5*a2^4*a1^3 - 168*a6^2*a5^3*a4*a3^5*a2^4*a1^3 + 240*a6*a5^4*a4*a3^5*a2^4*a1^3 - 84*a6^4*a4^2*a3^5*a2^4*a1^3 - 168*a6^3*a5*a4^2*a3^5*a2^4*a1^3 + 396*a6^2*a5^2*a4^2*a3^5*a2^4*a1^3 - 168*a6*a5^3*a4^2*a3^5*a2^4*a1^3 - 84*a5^4*a4^2*a3^5*a2^4*a1^3 + 144*a6^3*a4^3*a3^5*a2^4*a1^3 - 168*a6^2*a5*a4^3*a3^5*a2^4*a1^3 - 168*a6*a5^2*a4^3*a3^5*a2^4*a1^3 + 144*a5^3*a4^3*a3^5*a2^4*a1^3 - 84*a6^2*a4^4*a3^5*a2^4*a1^3 + 240*a6*a5*a4^4*a3^5*a2^4*a1^3 - 84*a5^2*a4^4*a3^5*a2^4*a1^3 - 12*a4^6*a3^5*a2^4*a1^3 - 12*a6^5*a3^6*a2^4*a1^3 - 36*a6^4*a5*a3^6*a2^4*a1^3 + 108*a6^3*a5^2*a3^6*a2^4*a1^3 + 108*a6^2*a5^3*a3^6*a2^4*a1^3 - 36*a6*a5^4*a3^6*a2^4*a1^3 - 12*a5^5*a3^6*a2^4*a1^3 - 36*a6^4*a4*a3^6*a2^4*a1^3 - 48*a6^3*a5*a4*a3^6*a2^4*a1^3 - 84*a6^2*a5^2*a4*a3^6*a2^4*a1^3 - 48*a6*a5^3*a4*a3^6*a2^4*a1^3 - 36*a5^4*a4*a3^6*a2^4*a1^3 + 108*a6^3*a4^2*a3^6*a2^4*a1^3 - 84*a6^2*a5*a4^2*a3^6*a2^4*a1^3 - 84*a6*a5^2*a4^2*a3^6*a2^4*a1^3 + 108*a5^3*a4^2*a3^6*a2^4*a1^3 + 108*a6^2*a4^3*a3^6*a2^4*a1^3 - 48*a6*a5*a4^3*a3^6*a2^4*a1^3 + 108*a5^2*a4^3*a3^6*a2^4*a1^3 - 36*a6*a4^4*a3^6*a2^4*a1^3 - 36*a5*a4^4*a3^6*a2^4*a1^3 - 12*a4^5*a3^6*a2^4*a1^3 - 12*a6^6*a5^4*a2^5*a1^3 + 48*a6^5*a5^5*a2^5*a1^3 - 12*a6^4*a5^6*a2^5*a1^3 + 24*a6^6*a5^3*a4*a2^5*a1^3 + 24*a6^3*a5^6*a4*a2^5*a1^3 - 36*a6^6*a5^2*a4^2*a2^5*a1^3 - 48*a6^5*a5^3*a4^2*a2^5*a1^3 - 84*a6^4*a5^4*a4^2*a2^5*a1^3 - 48*a6^3*a5^5*a4^2*a2^5*a1^3 - 36*a6^2*a5^6*a4^2*a2^5*a1^3 + 24*a6^6*a5*a4^3*a2^5*a1^3 - 48*a6^5*a5^2*a4^3*a2^5*a1^3 + 144*a6^4*a5^3*a4^3*a2^5*a1^3 + 144*a6^3*a5^4*a4^3*a2^5*a1^3 - 48*a6^2*a5^5*a4^3*a2^5*a1^3 + 24*a6*a5^6*a4^3*a2^5*a1^3 - 12*a6^6*a4^4*a2^5*a1^3 - 84*a6^4*a5^2*a4^4*a2^5*a1^3 + 144*a6^3*a5^3*a4^4*a2^5*a1^3 - 84*a6^2*a5^4*a4^4*a2^5*a1^3 - 12*a5^6*a4^4*a2^5*a1^3 + 48*a6^5*a4^5*a2^5*a1^3 - 48*a6^3*a5^2*a4^5*a2^5*a1^3 - 48*a6^2*a5^3*a4^5*a2^5*a1^3 + 48*a5^5*a4^5*a2^5*a1^3 - 12*a6^4*a4^6*a2^5*a1^3 + 24*a6^3*a5*a4^6*a2^5*a1^3 - 36*a6^2*a5^2*a4^6*a2^5*a1^3 + 24*a6*a5^3*a4^6*a2^5*a1^3 - 12*a5^4*a4^6*a2^5*a1^3 + 24*a6^6*a5^3*a3*a2^5*a1^3 + 24*a6^3*a5^6*a3*a2^5*a1^3 - 192*a6^5*a5^3*a4*a3*a2^5*a1^3 + 240*a6^4*a5^4*a4*a3*a2^5*a1^3 - 192*a6^3*a5^5*a4*a3*a2^5*a1^3 + 240*a6^5*a5^2*a4^2*a3*a2^5*a1^3 - 168*a6^4*a5^3*a4^2*a3*a2^5*a1^3 - 168*a6^3*a5^4*a4^2*a3*a2^5*a1^3 + 240*a6^2*a5^5*a4^2*a3*a2^5*a1^3 + 24*a6^6*a4^3*a3*a2^5*a1^3 - 192*a6^5*a5*a4^3*a3*a2^5*a1^3 - 168*a6^4*a5^2*a4^3*a3*a2^5*a1^3 + 576*a6^3*a5^3*a4^3*a3*a2^5*a1^3 - 168*a6^2*a5^4*a4^3*a3*a2^5*a1^3 - 192*a6*a5^5*a4^3*a3*a2^5*a1^3 + 24*a5^6*a4^3*a3*a2^5*a1^3 + 240*a6^4*a5*a4^4*a3*a2^5*a1^3 - 168*a6^3*a5^2*a4^4*a3*a2^5*a1^3 - 168*a6^2*a5^3*a4^4*a3*a2^5*a1^3 + 240*a6*a5^4*a4^4*a3*a2^5*a1^3 - 192*a6^3*a5*a4^5*a3*a2^5*a1^3 + 240*a6^2*a5^2*a4^5*a3*a2^5*a1^3 - 192*a6*a5^3*a4^5*a3*a2^5*a1^3 + 24*a6^3*a4^6*a3*a2^5*a1^3 + 24*a5^3*a4^6*a3*a2^5*a1^3 - 36*a6^6*a5^2*a3^2*a2^5*a1^3 - 48*a6^5*a5^3*a3^2*a2^5*a1^3 - 84*a6^4*a5^4*a3^2*a2^5*a1^3 - 48*a6^3*a5^5*a3^2*a2^5*a1^3 - 36*a6^2*a5^6*a3^2*a2^5*a1^3 + 240*a6^5*a5^2*a4*a3^2*a2^5*a1^3 - 168*a6^4*a5^3*a4*a3^2*a2^5*a1^3 - 168*a6^3*a5^4*a4*a3^2*a2^5*a1^3 + 240*a6^2*a5^5*a4*a3^2*a2^5*a1^3 - 36*a6^6*a4^2*a3^2*a2^5*a1^3 + 240*a6^5*a5*a4^2*a3^2*a2^5*a1^3 + 396*a6^4*a5^2*a4^2*a3^2*a2^5*a1^3 - 288*a6^3*a5^3*a4^2*a3^2*a2^5*a1^3 + 396*a6^2*a5^4*a4^2*a3^2*a2^5*a1^3 + 240*a6*a5^5*a4^2*a3^2*a2^5*a1^3 - 36*a5^6*a4^2*a3^2*a2^5*a1^3 - 48*a6^5*a4^3*a3^2*a2^5*a1^3 - 168*a6^4*a5*a4^3*a3^2*a2^5*a1^3 - 288*a6^3*a5^2*a4^3*a3^2*a2^5*a1^3 - 288*a6^2*a5^3*a4^3*a3^2*a2^5*a1^3 - 168*a6*a5^4*a4^3*a3^2*a2^5*a1^3 - 48*a5^5*a4^3*a3^2*a2^5*a1^3 - 84*a6^4*a4^4*a3^2*a2^5*a1^3 - 168*a6^3*a5*a4^4*a3^2*a2^5*a1^3 + 396*a6^2*a5^2*a4^4*a3^2*a2^5*a1^3 - 168*a6*a5^3*a4^4*a3^2*a2^5*a1^3 - 84*a5^4*a4^4*a3^2*a2^5*a1^3 - 48*a6^3*a4^5*a3^2*a2^5*a1^3 + 240*a6^2*a5*a4^5*a3^2*a2^5*a1^3 + 240*a6*a5^2*a4^5*a3^2*a2^5*a1^3 - 48*a5^3*a4^5*a3^2*a2^5*a1^3 - 36*a6^2*a4^6*a3^2*a2^5*a1^3 - 36*a5^2*a4^6*a3^2*a2^5*a1^3 + 24*a6^6*a5*a3^3*a2^5*a1^3 - 48*a6^5*a5^2*a3^3*a2^5*a1^3 + 144*a6^4*a5^3*a3^3*a2^5*a1^3 + 144*a6^3*a5^4*a3^3*a2^5*a1^3 - 48*a6^2*a5^5*a3^3*a2^5*a1^3 + 24*a6*a5^6*a3^3*a2^5*a1^3 + 24*a6^6*a4*a3^3*a2^5*a1^3 - 192*a6^5*a5*a4*a3^3*a2^5*a1^3 - 168*a6^4*a5^2*a4*a3^3*a2^5*a1^3 + 576*a6^3*a5^3*a4*a3^3*a2^5*a1^3 - 168*a6^2*a5^4*a4*a3^3*a2^5*a1^3 - 192*a6*a5^5*a4*a3^3*a2^5*a1^3 + 24*a5^6*a4*a3^3*a2^5*a1^3 - 48*a6^5*a4^2*a3^3*a2^5*a1^3 - 168*a6^4*a5*a4^2*a3^3*a2^5*a1^3 - 288*a6^3*a5^2*a4^2*a3^3*a2^5*a1^3 - 288*a6^2*a5^3*a4^2*a3^3*a2^5*a1^3 - 168*a6*a5^4*a4^2*a3^3*a2^5*a1^3 - 48*a5^5*a4^2*a3^3*a2^5*a1^3 + 144*a6^4*a4^3*a3^3*a2^5*a1^3 + 576*a6^3*a5*a4^3*a3^3*a2^5*a1^3 - 288*a6^2*a5^2*a4^3*a3^3*a2^5*a1^3 + 576*a6*a5^3*a4^3*a3^3*a2^5*a1^3 + 144*a5^4*a4^3*a3^3*a2^5*a1^3 + 144*a6^3*a4^4*a3^3*a2^5*a1^3 - 168*a6^2*a5*a4^4*a3^3*a2^5*a1^3 - 168*a6*a5^2*a4^4*a3^3*a2^5*a1^3 + 144*a5^3*a4^4*a3^3*a2^5*a1^3 - 48*a6^2*a4^5*a3^3*a2^5*a1^3 - 192*a6*a5*a4^5*a3^3*a2^5*a1^3 - 48*a5^2*a4^5*a3^3*a2^5*a1^3 + 24*a6*a4^6*a3^3*a2^5*a1^3 + 24*a5*a4^6*a3^3*a2^5*a1^3 - 12*a6^6*a3^4*a2^5*a1^3 - 84*a6^4*a5^2*a3^4*a2^5*a1^3 + 144*a6^3*a5^3*a3^4*a2^5*a1^3 - 84*a6^2*a5^4*a3^4*a2^5*a1^3 - 12*a5^6*a3^4*a2^5*a1^3 + 240*a6^4*a5*a4*a3^4*a2^5*a1^3 - 168*a6^3*a5^2*a4*a3^4*a2^5*a1^3 - 168*a6^2*a5^3*a4*a3^4*a2^5*a1^3 + 240*a6*a5^4*a4*a3^4*a2^5*a1^3 - 84*a6^4*a4^2*a3^4*a2^5*a1^3 - 168*a6^3*a5*a4^2*a3^4*a2^5*a1^3 + 396*a6^2*a5^2*a4^2*a3^4*a2^5*a1^3 - 168*a6*a5^3*a4^2*a3^4*a2^5*a1^3 - 84*a5^4*a4^2*a3^4*a2^5*a1^3 + 144*a6^3*a4^3*a3^4*a2^5*a1^3 - 168*a6^2*a5*a4^3*a3^4*a2^5*a1^3 - 168*a6*a5^2*a4^3*a3^4*a2^5*a1^3 + 144*a5^3*a4^3*a3^4*a2^5*a1^3 - 84*a6^2*a4^4*a3^4*a2^5*a1^3 + 240*a6*a5*a4^4*a3^4*a2^5*a1^3 - 84*a5^2*a4^4*a3^4*a2^5*a1^3 - 12*a4^6*a3^4*a2^5*a1^3 + 48*a6^5*a3^5*a2^5*a1^3 - 48*a6^3*a5^2*a3^5*a2^5*a1^3 - 48*a6^2*a5^3*a3^5*a2^5*a1^3 + 48*a5^5*a3^5*a2^5*a1^3 - 192*a6^3*a5*a4*a3^5*a2^5*a1^3 + 240*a6^2*a5^2*a4*a3^5*a2^5*a1^3 - 192*a6*a5^3*a4*a3^5*a2^5*a1^3 - 48*a6^3*a4^2*a3^5*a2^5*a1^3 + 240*a6^2*a5*a4^2*a3^5*a2^5*a1^3 + 240*a6*a5^2*a4^2*a3^5*a2^5*a1^3 - 48*a5^3*a4^2*a3^5*a2^5*a1^3 - 48*a6^2*a4^3*a3^5*a2^5*a1^3 - 192*a6*a5*a4^3*a3^5*a2^5*a1^3 - 48*a5^2*a4^3*a3^5*a2^5*a1^3 + 48*a4^5*a3^5*a2^5*a1^3 - 12*a6^4*a3^6*a2^5*a1^3 + 24*a6^3*a5*a3^6*a2^5*a1^3 - 36*a6^2*a5^2*a3^6*a2^5*a1^3 + 24*a6*a5^3*a3^6*a2^5*a1^3 - 12*a5^4*a3^6*a2^5*a1^3 + 24*a6^3*a4*a3^6*a2^5*a1^3 + 24*a5^3*a4*a3^6*a2^5*a1^3 - 36*a6^2*a4^2*a3^6*a2^5*a1^3 - 36*a5^2*a4^2*a3^6*a2^5*a1^3 + 24*a6*a4^3*a3^6*a2^5*a1^3 + 24*a5*a4^3*a3^6*a2^5*a1^3 - 12*a4^4*a3^6*a2^5*a1^3 + 8*a6^6*a5^3*a2^6*a1^3 - 12*a6^5*a5^4*a2^6*a1^3 - 12*a6^4*a5^5*a2^6*a1^3 + 8*a6^3*a5^6*a2^6*a1^3 - 12*a6^6*a5^2*a4*a2^6*a1^3 + 24*a6^5*a5^3*a4*a2^6*a1^3 - 36*a6^4*a5^4*a4*a2^6*a1^3 + 24*a6^3*a5^5*a4*a2^6*a1^3 - 12*a6^2*a5^6*a4*a2^6*a1^3 - 12*a6^6*a5*a4^2*a2^6*a1^3 - 36*a6^5*a5^2*a4^2*a2^6*a1^3 + 108*a6^4*a5^3*a4^2*a2^6*a1^3 + 108*a6^3*a5^4*a4^2*a2^6*a1^3 - 36*a6^2*a5^5*a4^2*a2^6*a1^3 - 12*a6*a5^6*a4^2*a2^6*a1^3 + 8*a6^6*a4^3*a2^6*a1^3 + 24*a6^5*a5*a4^3*a2^6*a1^3 + 108*a6^4*a5^2*a4^3*a2^6*a1^3 - 480*a6^3*a5^3*a4^3*a2^6*a1^3 + 108*a6^2*a5^4*a4^3*a2^6*a1^3 + 24*a6*a5^5*a4^3*a2^6*a1^3 + 8*a5^6*a4^3*a2^6*a1^3 - 12*a6^5*a4^4*a2^6*a1^3 - 36*a6^4*a5*a4^4*a2^6*a1^3 + 108*a6^3*a5^2*a4^4*a2^6*a1^3 + 108*a6^2*a5^3*a4^4*a2^6*a1^3 - 36*a6*a5^4*a4^4*a2^6*a1^3 - 12*a5^5*a4^4*a2^6*a1^3 - 12*a6^4*a4^5*a2^6*a1^3 + 24*a6^3*a5*a4^5*a2^6*a1^3 - 36*a6^2*a5^2*a4^5*a2^6*a1^3 + 24*a6*a5^3*a4^5*a2^6*a1^3 - 12*a5^4*a4^5*a2^6*a1^3 + 8*a6^3*a4^6*a2^6*a1^3 - 12*a6^2*a5*a4^6*a2^6*a1^3 - 12*a6*a5^2*a4^6*a2^6*a1^3 + 8*a5^3*a4^6*a2^6*a1^3 - 12*a6^6*a5^2*a3*a2^6*a1^3 + 24*a6^5*a5^3*a3*a2^6*a1^3 - 36*a6^4*a5^4*a3*a2^6*a1^3 + 24*a6^3*a5^5*a3*a2^6*a1^3 - 12*a6^2*a5^6*a3*a2^6*a1^3 + 48*a6^6*a5*a4*a3*a2^6*a1^3 - 48*a6^4*a5^3*a4*a3*a2^6*a1^3 - 48*a6^3*a5^4*a4*a3*a2^6*a1^3 + 48*a6*a5^6*a4*a3*a2^6*a1^3 - 12*a6^6*a4^2*a3*a2^6*a1^3 - 84*a6^4*a5^2*a4^2*a3*a2^6*a1^3 + 144*a6^3*a5^3*a4^2*a3*a2^6*a1^3 - 84*a6^2*a5^4*a4^2*a3*a2^6*a1^3 - 12*a5^6*a4^2*a3*a2^6*a1^3 + 24*a6^5*a4^3*a3*a2^6*a1^3 - 48*a6^4*a5*a4^3*a3*a2^6*a1^3 + 144*a6^3*a5^2*a4^3*a3*a2^6*a1^3 + 144*a6^2*a5^3*a4^3*a3*a2^6*a1^3 - 48*a6*a5^4*a4^3*a3*a2^6*a1^3 + 24*a5^5*a4^3*a3*a2^6*a1^3 - 36*a6^4*a4^4*a3*a2^6*a1^3 - 48*a6^3*a5*a4^4*a3*a2^6*a1^3 - 84*a6^2*a5^2*a4^4*a3*a2^6*a1^3 - 48*a6*a5^3*a4^4*a3*a2^6*a1^3 - 36*a5^4*a4^4*a3*a2^6*a1^3 + 24*a6^3*a4^5*a3*a2^6*a1^3 + 24*a5^3*a4^5*a3*a2^6*a1^3 - 12*a6^2*a4^6*a3*a2^6*a1^3 + 48*a6*a5*a4^6*a3*a2^6*a1^3 - 12*a5^2*a4^6*a3*a2^6*a1^3 - 12*a6^6*a5*a3^2*a2^6*a1^3 - 36*a6^5*a5^2*a3^2*a2^6*a1^3 + 108*a6^4*a5^3*a3^2*a2^6*a1^3 + 108*a6^3*a5^4*a3^2*a2^6*a1^3 - 36*a6^2*a5^5*a3^2*a2^6*a1^3 - 12*a6*a5^6*a3^2*a2^6*a1^3 - 12*a6^6*a4*a3^2*a2^6*a1^3 - 84*a6^4*a5^2*a4*a3^2*a2^6*a1^3 + 144*a6^3*a5^3*a4*a3^2*a2^6*a1^3 - 84*a6^2*a5^4*a4*a3^2*a2^6*a1^3 - 12*a5^6*a4*a3^2*a2^6*a1^3 - 36*a6^5*a4^2*a3^2*a2^6*a1^3 - 84*a6^4*a5*a4^2*a3^2*a2^6*a1^3 - 96*a6^3*a5^2*a4^2*a3^2*a2^6*a1^3 - 96*a6^2*a5^3*a4^2*a3^2*a2^6*a1^3 - 84*a6*a5^4*a4^2*a3^2*a2^6*a1^3 - 36*a5^5*a4^2*a3^2*a2^6*a1^3 + 108*a6^4*a4^3*a3^2*a2^6*a1^3 + 144*a6^3*a5*a4^3*a3^2*a2^6*a1^3 - 96*a6^2*a5^2*a4^3*a3^2*a2^6*a1^3 + 144*a6*a5^3*a4^3*a3^2*a2^6*a1^3 + 108*a5^4*a4^3*a3^2*a2^6*a1^3 + 108*a6^3*a4^4*a3^2*a2^6*a1^3 - 84*a6^2*a5*a4^4*a3^2*a2^6*a1^3 - 84*a6*a5^2*a4^4*a3^2*a2^6*a1^3 + 108*a5^3*a4^4*a3^2*a2^6*a1^3 - 36*a6^2*a4^5*a3^2*a2^6*a1^3 - 36*a5^2*a4^5*a3^2*a2^6*a1^3 - 12*a6*a4^6*a3^2*a2^6*a1^3 - 12*a5*a4^6*a3^2*a2^6*a1^3 + 8*a6^6*a3^3*a2^6*a1^3 + 24*a6^5*a5*a3^3*a2^6*a1^3 + 108*a6^4*a5^2*a3^3*a2^6*a1^3 - 480*a6^3*a5^3*a3^3*a2^6*a1^3 + 108*a6^2*a5^4*a3^3*a2^6*a1^3 + 24*a6*a5^5*a3^3*a2^6*a1^3 + 8*a5^6*a3^3*a2^6*a1^3 + 24*a6^5*a4*a3^3*a2^6*a1^3 - 48*a6^4*a5*a4*a3^3*a2^6*a1^3 + 144*a6^3*a5^2*a4*a3^3*a2^6*a1^3 + 144*a6^2*a5^3*a4*a3^3*a2^6*a1^3 - 48*a6*a5^4*a4*a3^3*a2^6*a1^3 + 24*a5^5*a4*a3^3*a2^6*a1^3 + 108*a6^4*a4^2*a3^3*a2^6*a1^3 + 144*a6^3*a5*a4^2*a3^3*a2^6*a1^3 - 96*a6^2*a5^2*a4^2*a3^3*a2^6*a1^3 + 144*a6*a5^3*a4^2*a3^3*a2^6*a1^3 + 108*a5^4*a4^2*a3^3*a2^6*a1^3 - 480*a6^3*a4^3*a3^3*a2^6*a1^3 + 144*a6^2*a5*a4^3*a3^3*a2^6*a1^3 + 144*a6*a5^2*a4^3*a3^3*a2^6*a1^3 - 480*a5^3*a4^3*a3^3*a2^6*a1^3 + 108*a6^2*a4^4*a3^3*a2^6*a1^3 - 48*a6*a5*a4^4*a3^3*a2^6*a1^3 + 108*a5^2*a4^4*a3^3*a2^6*a1^3 + 24*a6*a4^5*a3^3*a2^6*a1^3 + 24*a5*a4^5*a3^3*a2^6*a1^3 + 8*a4^6*a3^3*a2^6*a1^3 - 12*a6^5*a3^4*a2^6*a1^3 - 36*a6^4*a5*a3^4*a2^6*a1^3 + 108*a6^3*a5^2*a3^4*a2^6*a1^3 + 108*a6^2*a5^3*a3^4*a2^6*a1^3 - 36*a6*a5^4*a3^4*a2^6*a1^3 - 12*a5^5*a3^4*a2^6*a1^3 - 36*a6^4*a4*a3^4*a2^6*a1^3 - 48*a6^3*a5*a4*a3^4*a2^6*a1^3 - 84*a6^2*a5^2*a4*a3^4*a2^6*a1^3 - 48*a6*a5^3*a4*a3^4*a2^6*a1^3 - 36*a5^4*a4*a3^4*a2^6*a1^3 + 108*a6^3*a4^2*a3^4*a2^6*a1^3 - 84*a6^2*a5*a4^2*a3^4*a2^6*a1^3 - 84*a6*a5^2*a4^2*a3^4*a2^6*a1^3 + 108*a5^3*a4^2*a3^4*a2^6*a1^3 + 108*a6^2*a4^3*a3^4*a2^6*a1^3 - 48*a6*a5*a4^3*a3^4*a2^6*a1^3 + 108*a5^2*a4^3*a3^4*a2^6*a1^3 - 36*a6*a4^4*a3^4*a2^6*a1^3 - 36*a5*a4^4*a3^4*a2^6*a1^3 - 12*a4^5*a3^4*a2^6*a1^3 - 12*a6^4*a3^5*a2^6*a1^3 + 24*a6^3*a5*a3^5*a2^6*a1^3 - 36*a6^2*a5^2*a3^5*a2^6*a1^3 + 24*a6*a5^3*a3^5*a2^6*a1^3 - 12*a5^4*a3^5*a2^6*a1^3 + 24*a6^3*a4*a3^5*a2^6*a1^3 + 24*a5^3*a4*a3^5*a2^6*a1^3 - 36*a6^2*a4^2*a3^5*a2^6*a1^3 - 36*a5^2*a4^2*a3^5*a2^6*a1^3 + 24*a6*a4^3*a3^5*a2^6*a1^3 + 24*a5*a4^3*a3^5*a2^6*a1^3 - 12*a4^4*a3^5*a2^6*a1^3 + 8*a6^3*a3^6*a2^6*a1^3 - 12*a6^2*a5*a3^6*a2^6*a1^3 - 12*a6*a5^2*a3^6*a2^6*a1^3 + 8*a5^3*a3^6*a2^6*a1^3 - 12*a6^2*a4*a3^6*a2^6*a1^3 + 48*a6*a5*a4*a3^6*a2^6*a1^3 - 12*a5^2*a4*a3^6*a2^6*a1^3 - 12*a6*a4^2*a3^6*a2^6*a1^3 - 12*a5*a4^2*a3^6*a2^6*a1^3 + 8*a4^3*a3^6*a2^6*a1^3 - 12*a6^6*a5^5*a4^3*a1^4 - 12*a6^5*a5^6*a4^3*a1^4 + 48*a6^6*a5^4*a4^4*a1^4 - 24*a6^5*a5^5*a4^4*a1^4 + 48*a6^4*a5^6*a4^4*a1^4 - 12*a6^6*a5^3*a4^5*a1^4 - 24*a6^5*a5^4*a4^5*a1^4 - 24*a6^4*a5^5*a4^5*a1^4 - 12*a6^3*a5^6*a4^5*a1^4 - 12*a6^5*a5^3*a4^6*a1^4 + 48*a6^4*a5^4*a4^6*a1^4 - 12*a6^3*a5^5*a4^6*a1^4 + 18*a6^6*a5^5*a4^2*a3*a1^4 + 18*a6^5*a5^6*a4^2*a3*a1^4 - 36*a6^6*a5^4*a4^3*a3*a1^4 - 36*a6^4*a5^6*a4^3*a3*a1^4 - 36*a6^6*a5^3*a4^4*a3*a1^4 + 36*a6^5*a5^4*a4^4*a3*a1^4 + 36*a6^4*a5^5*a4^4*a3*a1^4 - 36*a6^3*a5^6*a4^4*a3*a1^4 + 18*a6^6*a5^2*a4^5*a3*a1^4 + 36*a6^4*a5^4*a4^5*a3*a1^4 + 18*a6^2*a5^6*a4^5*a3*a1^4 + 18*a6^5*a5^2*a4^6*a3*a1^4 - 36*a6^4*a5^3*a4^6*a3*a1^4 - 36*a6^3*a5^4*a4^6*a3*a1^4 + 18*a6^2*a5^5*a4^6*a3*a1^4 + 18*a6^6*a5^5*a4*a3^2*a1^4 + 18*a6^5*a5^6*a4*a3^2*a1^4 - 96*a6^6*a5^4*a4^2*a3^2*a1^4 + 120*a6^5*a5^5*a4^2*a3^2*a1^4 - 96*a6^4*a5^6*a4^2*a3^2*a1^4 + 108*a6^6*a5^3*a4^3*a3^2*a1^4 - 84*a6^5*a5^4*a4^3*a3^2*a1^4 - 84*a6^4*a5^5*a4^3*a3^2*a1^4 + 108*a6^3*a5^6*a4^3*a3^2*a1^4 - 96*a6^6*a5^2*a4^4*a3^2*a1^4 - 84*a6^5*a5^3*a4^4*a3^2*a1^4 + 288*a6^4*a5^4*a4^4*a3^2*a1^4 - 84*a6^3*a5^5*a4^4*a3^2*a1^4 - 96*a6^2*a5^6*a4^4*a3^2*a1^4 + 18*a6^6*a5*a4^5*a3^2*a1^4 + 120*a6^5*a5^2*a4^5*a3^2*a1^4 - 84*a6^4*a5^3*a4^5*a3^2*a1^4 - 84*a6^3*a5^4*a4^5*a3^2*a1^4 + 120*a6^2*a5^5*a4^5*a3^2*a1^4 + 18*a6*a5^6*a4^5*a3^2*a1^4 + 18*a6^5*a5*a4^6*a3^2*a1^4 - 96*a6^4*a5^2*a4^6*a3^2*a1^4 + 108*a6^3*a5^3*a4^6*a3^2*a1^4 - 96*a6^2*a5^4*a4^6*a3^2*a1^4 + 18*a6*a5^5*a4^6*a3^2*a1^4 - 12*a6^6*a5^5*a3^3*a1^4 - 12*a6^5*a5^6*a3^3*a1^4 - 36*a6^6*a5^4*a4*a3^3*a1^4 - 36*a6^4*a5^6*a4*a3^3*a1^4 + 108*a6^6*a5^3*a4^2*a3^3*a1^4 - 84*a6^5*a5^4*a4^2*a3^3*a1^4 - 84*a6^4*a5^5*a4^2*a3^3*a1^4 + 108*a6^3*a5^6*a4^2*a3^3*a1^4 + 108*a6^6*a5^2*a4^3*a3^3*a1^4 + 144*a6^5*a5^3*a4^3*a3^3*a1^4 - 96*a6^4*a5^4*a4^3*a3^3*a1^4 + 144*a6^3*a5^5*a4^3*a3^3*a1^4 + 108*a6^2*a5^6*a4^3*a3^3*a1^4 - 36*a6^6*a5*a4^4*a3^3*a1^4 - 84*a6^5*a5^2*a4^4*a3^3*a1^4 - 96*a6^4*a5^3*a4^4*a3^3*a1^4 - 96*a6^3*a5^4*a4^4*a3^3*a1^4 - 84*a6^2*a5^5*a4^4*a3^3*a1^4 - 36*a6*a5^6*a4^4*a3^3*a1^4 - 12*a6^6*a4^5*a3^3*a1^4 - 84*a6^4*a5^2*a4^5*a3^3*a1^4 + 144*a6^3*a5^3*a4^5*a3^3*a1^4 - 84*a6^2*a5^4*a4^5*a3^3*a1^4 - 12*a5^6*a4^5*a3^3*a1^4 - 12*a6^5*a4^6*a3^3*a1^4 - 36*a6^4*a5*a4^6*a3^3*a1^4 + 108*a6^3*a5^2*a4^6*a3^3*a1^4 + 108*a6^2*a5^3*a4^6*a3^3*a1^4 - 36*a6*a5^4*a4^6*a3^3*a1^4 - 12*a5^5*a4^6*a3^3*a1^4 + 48*a6^6*a5^4*a3^4*a1^4 - 24*a6^5*a5^5*a3^4*a1^4 + 48*a6^4*a5^6*a3^4*a1^4 - 36*a6^6*a5^3*a4*a3^4*a1^4 + 36*a6^5*a5^4*a4*a3^4*a1^4 + 36*a6^4*a5^5*a4*a3^4*a1^4 - 36*a6^3*a5^6*a4*a3^4*a1^4 - 96*a6^6*a5^2*a4^2*a3^4*a1^4 - 84*a6^5*a5^3*a4^2*a3^4*a1^4 + 288*a6^4*a5^4*a4^2*a3^4*a1^4 - 84*a6^3*a5^5*a4^2*a3^4*a1^4 - 96*a6^2*a5^6*a4^2*a3^4*a1^4 - 36*a6^6*a5*a4^3*a3^4*a1^4 - 84*a6^5*a5^2*a4^3*a3^4*a1^4 - 96*a6^4*a5^3*a4^3*a3^4*a1^4 - 96*a6^3*a5^4*a4^3*a3^4*a1^4 - 84*a6^2*a5^5*a4^3*a3^4*a1^4 - 36*a6*a5^6*a4^3*a3^4*a1^4 + 48*a6^6*a4^4*a3^4*a1^4 + 36*a6^5*a5*a4^4*a3^4*a1^4 + 288*a6^4*a5^2*a4^4*a3^4*a1^4 - 96*a6^3*a5^3*a4^4*a3^4*a1^4 + 288*a6^2*a5^4*a4^4*a3^4*a1^4 + 36*a6*a5^5*a4^4*a3^4*a1^4 + 48*a5^6*a4^4*a3^4*a1^4 - 24*a6^5*a4^5*a3^4*a1^4 + 36*a6^4*a5*a4^5*a3^4*a1^4 - 84*a6^3*a5^2*a4^5*a3^4*a1^4 - 84*a6^2*a5^3*a4^5*a3^4*a1^4 + 36*a6*a5^4*a4^5*a3^4*a1^4 - 24*a5^5*a4^5*a3^4*a1^4 + 48*a6^4*a4^6*a3^4*a1^4 - 36*a6^3*a5*a4^6*a3^4*a1^4 - 96*a6^2*a5^2*a4^6*a3^4*a1^4 - 36*a6*a5^3*a4^6*a3^4*a1^4 + 48*a5^4*a4^6*a3^4*a1^4 - 12*a6^6*a5^3*a3^5*a1^4 - 24*a6^5*a5^4*a3^5*a1^4 - 24*a6^4*a5^5*a3^5*a1^4 - 12*a6^3*a5^6*a3^5*a1^4 + 18*a6^6*a5^2*a4*a3^5*a1^4 + 36*a6^4*a5^4*a4*a3^5*a1^4 + 18*a6^2*a5^6*a4*a3^5*a1^4 + 18*a6^6*a5*a4^2*a3^5*a1^4 + 120*a6^5*a5^2*a4^2*a3^5*a1^4 - 84*a6^4*a5^3*a4^2*a3^5*a1^4 - 84*a6^3*a5^4*a4^2*a3^5*a1^4 + 120*a6^2*a5^5*a4^2*a3^5*a1^4 + 18*a6*a5^6*a4^2*a3^5*a1^4 - 12*a6^6*a4^3*a3^5*a1^4 - 84*a6^4*a5^2*a4^3*a3^5*a1^4 + 144*a6^3*a5^3*a4^3*a3^5*a1^4 - 84*a6^2*a5^4*a4^3*a3^5*a1^4 - 12*a5^6*a4^3*a3^5*a1^4 - 24*a6^5*a4^4*a3^5*a1^4 + 36*a6^4*a5*a4^4*a3^5*a1^4 - 84*a6^3*a5^2*a4^4*a3^5*a1^4 - 84*a6^2*a5^3*a4^4*a3^5*a1^4 + 36*a6*a5^4*a4^4*a3^5*a1^4 - 24*a5^5*a4^4*a3^5*a1^4 - 24*a6^4*a4^5*a3^5*a1^4 + 120*a6^2*a5^2*a4^5*a3^5*a1^4 - 24*a5^4*a4^5*a3^5*a1^4 - 12*a6^3*a4^6*a3^5*a1^4 + 18*a6^2*a5*a4^6*a3^5*a1^4 + 18*a6*a5^2*a4^6*a3^5*a1^4 - 12*a5^3*a4^6*a3^5*a1^4 - 12*a6^5*a5^3*a3^6*a1^4 + 48*a6^4*a5^4*a3^6*a1^4 - 12*a6^3*a5^5*a3^6*a1^4 + 18*a6^5*a5^2*a4*a3^6*a1^4 - 36*a6^4*a5^3*a4*a3^6*a1^4 - 36*a6^3*a5^4*a4*a3^6*a1^4 + 18*a6^2*a5^5*a4*a3^6*a1^4 + 18*a6^5*a5*a4^2*a3^6*a1^4 - 96*a6^4*a5^2*a4^2*a3^6*a1^4 + 108*a6^3*a5^3*a4^2*a3^6*a1^4 - 96*a6^2*a5^4*a4^2*a3^6*a1^4 + 18*a6*a5^5*a4^2*a3^6*a1^4 - 12*a6^5*a4^3*a3^6*a1^4 - 36*a6^4*a5*a4^3*a3^6*a1^4 + 108*a6^3*a5^2*a4^3*a3^6*a1^4 + 108*a6^2*a5^3*a4^3*a3^6*a1^4 - 36*a6*a5^4*a4^3*a3^6*a1^4 - 12*a5^5*a4^3*a3^6*a1^4 + 48*a6^4*a4^4*a3^6*a1^4 - 36*a6^3*a5*a4^4*a3^6*a1^4 - 96*a6^2*a5^2*a4^4*a3^6*a1^4 - 36*a6*a5^3*a4^4*a3^6*a1^4 + 48*a5^4*a4^4*a3^6*a1^4 - 12*a6^3*a4^5*a3^6*a1^4 + 18*a6^2*a5*a4^5*a3^6*a1^4 + 18*a6*a5^2*a4^5*a3^6*a1^4 - 12*a5^3*a4^5*a3^6*a1^4 + 18*a6^6*a5^5*a4^2*a2*a1^4 + 18*a6^5*a5^6*a4^2*a2*a1^4 - 36*a6^6*a5^4*a4^3*a2*a1^4 - 36*a6^4*a5^6*a4^3*a2*a1^4 - 36*a6^6*a5^3*a4^4*a2*a1^4 + 36*a6^5*a5^4*a4^4*a2*a1^4 + 36*a6^4*a5^5*a4^4*a2*a1^4 - 36*a6^3*a5^6*a4^4*a2*a1^4 + 18*a6^6*a5^2*a4^5*a2*a1^4 + 36*a6^4*a5^4*a4^5*a2*a1^4 + 18*a6^2*a5^6*a4^5*a2*a1^4 + 18*a6^5*a5^2*a4^6*a2*a1^4 - 36*a6^4*a5^3*a4^6*a2*a1^4 - 36*a6^3*a5^4*a4^6*a2*a1^4 + 18*a6^2*a5^5*a4^6*a2*a1^4 - 72*a6^6*a5^5*a4*a3*a2*a1^4 - 72*a6^5*a5^6*a4*a3*a2*a1^4 + 120*a6^6*a5^4*a4^2*a3*a2*a1^4 - 96*a6^5*a5^5*a4^2*a3*a2*a1^4 + 120*a6^4*a5^6*a4^2*a3*a2*a1^4 - 48*a6^6*a5^3*a4^3*a3*a2*a1^4 + 240*a6^5*a5^4*a4^3*a3*a2*a1^4 + 240*a6^4*a5^5*a4^3*a3*a2*a1^4 - 48*a6^3*a5^6*a4^3*a3*a2*a1^4 + 120*a6^6*a5^2*a4^4*a3*a2*a1^4 + 240*a6^5*a5^3*a4^4*a3*a2*a1^4 - 1296*a6^4*a5^4*a4^4*a3*a2*a1^4 + 240*a6^3*a5^5*a4^4*a3*a2*a1^4 + 120*a6^2*a5^6*a4^4*a3*a2*a1^4 - 72*a6^6*a5*a4^5*a3*a2*a1^4 - 96*a6^5*a5^2*a4^5*a3*a2*a1^4 + 240*a6^4*a5^3*a4^5*a3*a2*a1^4 + 240*a6^3*a5^4*a4^5*a3*a2*a1^4 - 96*a6^2*a5^5*a4^5*a3*a2*a1^4 - 72*a6*a5^6*a4^5*a3*a2*a1^4 - 72*a6^5*a5*a4^6*a3*a2*a1^4 + 120*a6^4*a5^2*a4^6*a3*a2*a1^4 - 48*a6^3*a5^3*a4^6*a3*a2*a1^4 + 120*a6^2*a5^4*a4^6*a3*a2*a1^4 - 72*a6*a5^5*a4^6*a3*a2*a1^4 + 18*a6^6*a5^5*a3^2*a2*a1^4 + 18*a6^5*a5^6*a3^2*a2*a1^4 + 120*a6^6*a5^4*a4*a3^2*a2*a1^4 - 96*a6^5*a5^5*a4*a3^2*a2*a1^4 + 120*a6^4*a5^6*a4*a3^2*a2*a1^4 - 84*a6^6*a5^3*a4^2*a3^2*a2*a1^4 - 120*a6^5*a5^4*a4^2*a3^2*a2*a1^4 - 120*a6^4*a5^5*a4^2*a3^2*a2*a1^4 - 84*a6^3*a5^6*a4^2*a3^2*a2*a1^4 - 84*a6^6*a5^2*a4^3*a3^2*a2*a1^4 - 168*a6^5*a5^3*a4^3*a3^2*a2*a1^4 + 396*a6^4*a5^4*a4^3*a3^2*a2*a1^4 - 168*a6^3*a5^5*a4^3*a3^2*a2*a1^4 - 84*a6^2*a5^6*a4^3*a3^2*a2*a1^4 + 120*a6^6*a5*a4^4*a3^2*a2*a1^4 - 120*a6^5*a5^2*a4^4*a3^2*a2*a1^4 + 396*a6^4*a5^3*a4^4*a3^2*a2*a1^4 + 396*a6^3*a5^4*a4^4*a3^2*a2*a1^4 - 120*a6^2*a5^5*a4^4*a3^2*a2*a1^4 + 120*a6*a5^6*a4^4*a3^2*a2*a1^4 + 18*a6^6*a4^5*a3^2*a2*a1^4 - 96*a6^5*a5*a4^5*a3^2*a2*a1^4 - 120*a6^4*a5^2*a4^5*a3^2*a2*a1^4 - 168*a6^3*a5^3*a4^5*a3^2*a2*a1^4 - 120*a6^2*a5^4*a4^5*a3^2*a2*a1^4 - 96*a6*a5^5*a4^5*a3^2*a2*a1^4 + 18*a5^6*a4^5*a3^2*a2*a1^4 + 18*a6^5*a4^6*a3^2*a2*a1^4 + 120*a6^4*a5*a4^6*a3^2*a2*a1^4 - 84*a6^3*a5^2*a4^6*a3^2*a2*a1^4 - 84*a6^2*a5^3*a4^6*a3^2*a2*a1^4 + 120*a6*a5^4*a4^6*a3^2*a2*a1^4 + 18*a5^5*a4^6*a3^2*a2*a1^4 - 36*a6^6*a5^4*a3^3*a2*a1^4 - 36*a6^4*a5^6*a3^3*a2*a1^4 - 48*a6^6*a5^3*a4*a3^3*a2*a1^4 + 240*a6^5*a5^4*a4*a3^3*a2*a1^4 + 240*a6^4*a5^5*a4*a3^3*a2*a1^4 - 48*a6^3*a5^6*a4*a3^3*a2*a1^4 - 84*a6^6*a5^2*a4^2*a3^3*a2*a1^4 - 168*a6^5*a5^3*a4^2*a3^3*a2*a1^4 + 396*a6^4*a5^4*a4^2*a3^3*a2*a1^4 - 168*a6^3*a5^5*a4^2*a3^3*a2*a1^4 - 84*a6^2*a5^6*a4^2*a3^3*a2*a1^4 - 48*a6^6*a5*a4^3*a3^3*a2*a1^4 - 168*a6^5*a5^2*a4^3*a3^3*a2*a1^4 - 288*a6^4*a5^3*a4^3*a3^3*a2*a1^4 - 288*a6^3*a5^4*a4^3*a3^3*a2*a1^4 - 168*a6^2*a5^5*a4^3*a3^3*a2*a1^4 - 48*a6*a5^6*a4^3*a3^3*a2*a1^4 - 36*a6^6*a4^4*a3^3*a2*a1^4 + 240*a6^5*a5*a4^4*a3^3*a2*a1^4 + 396*a6^4*a5^2*a4^4*a3^3*a2*a1^4 - 288*a6^3*a5^3*a4^4*a3^3*a2*a1^4 + 396*a6^2*a5^4*a4^4*a3^3*a2*a1^4 + 240*a6*a5^5*a4^4*a3^3*a2*a1^4 - 36*a5^6*a4^4*a3^3*a2*a1^4 + 240*a6^4*a5*a4^5*a3^3*a2*a1^4 - 168*a6^3*a5^2*a4^5*a3^3*a2*a1^4 - 168*a6^2*a5^3*a4^5*a3^3*a2*a1^4 + 240*a6*a5^4*a4^5*a3^3*a2*a1^4 - 36*a6^4*a4^6*a3^3*a2*a1^4 - 48*a6^3*a5*a4^6*a3^3*a2*a1^4 - 84*a6^2*a5^2*a4^6*a3^3*a2*a1^4 - 48*a6*a5^3*a4^6*a3^3*a2*a1^4 - 36*a5^4*a4^6*a3^3*a2*a1^4 - 36*a6^6*a5^3*a3^4*a2*a1^4 + 36*a6^5*a5^4*a3^4*a2*a1^4 + 36*a6^4*a5^5*a3^4*a2*a1^4 - 36*a6^3*a5^6*a3^4*a2*a1^4 + 120*a6^6*a5^2*a4*a3^4*a2*a1^4 + 240*a6^5*a5^3*a4*a3^4*a2*a1^4 - 1296*a6^4*a5^4*a4*a3^4*a2*a1^4 + 240*a6^3*a5^5*a4*a3^4*a2*a1^4 + 120*a6^2*a5^6*a4*a3^4*a2*a1^4 + 120*a6^6*a5*a4^2*a3^4*a2*a1^4 - 120*a6^5*a5^2*a4^2*a3^4*a2*a1^4 + 396*a6^4*a5^3*a4^2*a3^4*a2*a1^4 + 396*a6^3*a5^4*a4^2*a3^4*a2*a1^4 - 120*a6^2*a5^5*a4^2*a3^4*a2*a1^4 + 120*a6*a5^6*a4^2*a3^4*a2*a1^4 - 36*a6^6*a4^3*a3^4*a2*a1^4 + 240*a6^5*a5*a4^3*a3^4*a2*a1^4 + 396*a6^4*a5^2*a4^3*a3^4*a2*a1^4 - 288*a6^3*a5^3*a4^3*a3^4*a2*a1^4 + 396*a6^2*a5^4*a4^3*a3^4*a2*a1^4 + 240*a6*a5^5*a4^3*a3^4*a2*a1^4 - 36*a5^6*a4^3*a3^4*a2*a1^4 + 36*a6^5*a4^4*a3^4*a2*a1^4 - 1296*a6^4*a5*a4^4*a3^4*a2*a1^4 + 396*a6^3*a5^2*a4^4*a3^4*a2*a1^4 + 396*a6^2*a5^3*a4^4*a3^4*a2*a1^4 - 1296*a6*a5^4*a4^4*a3^4*a2*a1^4 + 36*a5^5*a4^4*a3^4*a2*a1^4 + 36*a6^4*a4^5*a3^4*a2*a1^4 + 240*a6^3*a5*a4^5*a3^4*a2*a1^4 - 120*a6^2*a5^2*a4^5*a3^4*a2*a1^4 + 240*a6*a5^3*a4^5*a3^4*a2*a1^4 + 36*a5^4*a4^5*a3^4*a2*a1^4 - 36*a6^3*a4^6*a3^4*a2*a1^4 + 120*a6^2*a5*a4^6*a3^4*a2*a1^4 + 120*a6*a5^2*a4^6*a3^4*a2*a1^4 - 36*a5^3*a4^6*a3^4*a2*a1^4 + 18*a6^6*a5^2*a3^5*a2*a1^4 + 36*a6^4*a5^4*a3^5*a2*a1^4 + 18*a6^2*a5^6*a3^5*a2*a1^4 - 72*a6^6*a5*a4*a3^5*a2*a1^4 - 96*a6^5*a5^2*a4*a3^5*a2*a1^4 + 240*a6^4*a5^3*a4*a3^5*a2*a1^4 + 240*a6^3*a5^4*a4*a3^5*a2*a1^4 - 96*a6^2*a5^5*a4*a3^5*a2*a1^4 - 72*a6*a5^6*a4*a3^5*a2*a1^4 + 18*a6^6*a4^2*a3^5*a2*a1^4 - 96*a6^5*a5*a4^2*a3^5*a2*a1^4 - 120*a6^4*a5^2*a4^2*a3^5*a2*a1^4 - 168*a6^3*a5^3*a4^2*a3^5*a2*a1^4 - 120*a6^2*a5^4*a4^2*a3^5*a2*a1^4 - 96*a6*a5^5*a4^2*a3^5*a2*a1^4 + 18*a5^6*a4^2*a3^5*a2*a1^4 + 240*a6^4*a5*a4^3*a3^5*a2*a1^4 - 168*a6^3*a5^2*a4^3*a3^5*a2*a1^4 - 168*a6^2*a5^3*a4^3*a3^5*a2*a1^4 + 240*a6*a5^4*a4^3*a3^5*a2*a1^4 + 36*a6^4*a4^4*a3^5*a2*a1^4 + 240*a6^3*a5*a4^4*a3^5*a2*a1^4 - 120*a6^2*a5^2*a4^4*a3^5*a2*a1^4 + 240*a6*a5^3*a4^4*a3^5*a2*a1^4 + 36*a5^4*a4^4*a3^5*a2*a1^4 - 96*a6^2*a5*a4^5*a3^5*a2*a1^4 - 96*a6*a5^2*a4^5*a3^5*a2*a1^4 + 18*a6^2*a4^6*a3^5*a2*a1^4 - 72*a6*a5*a4^6*a3^5*a2*a1^4 + 18*a5^2*a4^6*a3^5*a2*a1^4 + 18*a6^5*a5^2*a3^6*a2*a1^4 - 36*a6^4*a5^3*a3^6*a2*a1^4 - 36*a6^3*a5^4*a3^6*a2*a1^4 + 18*a6^2*a5^5*a3^6*a2*a1^4 - 72*a6^5*a5*a4*a3^6*a2*a1^4 + 120*a6^4*a5^2*a4*a3^6*a2*a1^4 - 48*a6^3*a5^3*a4*a3^6*a2*a1^4 + 120*a6^2*a5^4*a4*a3^6*a2*a1^4 - 72*a6*a5^5*a4*a3^6*a2*a1^4 + 18*a6^5*a4^2*a3^6*a2*a1^4 + 120*a6^4*a5*a4^2*a3^6*a2*a1^4 - 84*a6^3*a5^2*a4^2*a3^6*a2*a1^4 - 84*a6^2*a5^3*a4^2*a3^6*a2*a1^4 + 120*a6*a5^4*a4^2*a3^6*a2*a1^4 + 18*a5^5*a4^2*a3^6*a2*a1^4 - 36*a6^4*a4^3*a3^6*a2*a1^4 - 48*a6^3*a5*a4^3*a3^6*a2*a1^4 - 84*a6^2*a5^2*a4^3*a3^6*a2*a1^4 - 48*a6*a5^3*a4^3*a3^6*a2*a1^4 - 36*a5^4*a4^3*a3^6*a2*a1^4 - 36*a6^3*a4^4*a3^6*a2*a1^4 + 120*a6^2*a5*a4^4*a3^6*a2*a1^4 + 120*a6*a5^2*a4^4*a3^6*a2*a1^4 - 36*a5^3*a4^4*a3^6*a2*a1^4 + 18*a6^2*a4^5*a3^6*a2*a1^4 - 72*a6*a5*a4^5*a3^6*a2*a1^4 + 18*a5^2*a4^5*a3^6*a2*a1^4 + 18*a6^6*a5^5*a4*a2^2*a1^4 + 18*a6^5*a5^6*a4*a2^2*a1^4 - 96*a6^6*a5^4*a4^2*a2^2*a1^4 + 120*a6^5*a5^5*a4^2*a2^2*a1^4 - 96*a6^4*a5^6*a4^2*a2^2*a1^4 + 108*a6^6*a5^3*a4^3*a2^2*a1^4 - 84*a6^5*a5^4*a4^3*a2^2*a1^4 - 84*a6^4*a5^5*a4^3*a2^2*a1^4 + 108*a6^3*a5^6*a4^3*a2^2*a1^4 - 96*a6^6*a5^2*a4^4*a2^2*a1^4 - 84*a6^5*a5^3*a4^4*a2^2*a1^4 + 288*a6^4*a5^4*a4^4*a2^2*a1^4 - 84*a6^3*a5^5*a4^4*a2^2*a1^4 - 96*a6^2*a5^6*a4^4*a2^2*a1^4 + 18*a6^6*a5*a4^5*a2^2*a1^4 + 120*a6^5*a5^2*a4^5*a2^2*a1^4 - 84*a6^4*a5^3*a4^5*a2^2*a1^4 - 84*a6^3*a5^4*a4^5*a2^2*a1^4 + 120*a6^2*a5^5*a4^5*a2^2*a1^4 + 18*a6*a5^6*a4^5*a2^2*a1^4 + 18*a6^5*a5*a4^6*a2^2*a1^4 - 96*a6^4*a5^2*a4^6*a2^2*a1^4 + 108*a6^3*a5^3*a4^6*a2^2*a1^4 - 96*a6^2*a5^4*a4^6*a2^2*a1^4 + 18*a6*a5^5*a4^6*a2^2*a1^4 + 18*a6^6*a5^5*a3*a2^2*a1^4 + 18*a6^5*a5^6*a3*a2^2*a1^4 + 120*a6^6*a5^4*a4*a3*a2^2*a1^4 - 96*a6^5*a5^5*a4*a3*a2^2*a1^4 + 120*a6^4*a5^6*a4*a3*a2^2*a1^4 - 84*a6^6*a5^3*a4^2*a3*a2^2*a1^4 - 120*a6^5*a5^4*a4^2*a3*a2^2*a1^4 - 120*a6^4*a5^5*a4^2*a3*a2^2*a1^4 - 84*a6^3*a5^6*a4^2*a3*a2^2*a1^4 - 84*a6^6*a5^2*a4^3*a3*a2^2*a1^4 - 168*a6^5*a5^3*a4^3*a3*a2^2*a1^4 + 396*a6^4*a5^4*a4^3*a3*a2^2*a1^4 - 168*a6^3*a5^5*a4^3*a3*a2^2*a1^4 - 84*a6^2*a5^6*a4^3*a3*a2^2*a1^4 + 120*a6^6*a5*a4^4*a3*a2^2*a1^4 - 120*a6^5*a5^2*a4^4*a3*a2^2*a1^4 + 396*a6^4*a5^3*a4^4*a3*a2^2*a1^4 + 396*a6^3*a5^4*a4^4*a3*a2^2*a1^4 - 120*a6^2*a5^5*a4^4*a3*a2^2*a1^4 + 120*a6*a5^6*a4^4*a3*a2^2*a1^4 + 18*a6^6*a4^5*a3*a2^2*a1^4 - 96*a6^5*a5*a4^5*a3*a2^2*a1^4 - 120*a6^4*a5^2*a4^5*a3*a2^2*a1^4 - 168*a6^3*a5^3*a4^5*a3*a2^2*a1^4 - 120*a6^2*a5^4*a4^5*a3*a2^2*a1^4 - 96*a6*a5^5*a4^5*a3*a2^2*a1^4 + 18*a5^6*a4^5*a3*a2^2*a1^4 + 18*a6^5*a4^6*a3*a2^2*a1^4 + 120*a6^4*a5*a4^6*a3*a2^2*a1^4 - 84*a6^3*a5^2*a4^6*a3*a2^2*a1^4 - 84*a6^2*a5^3*a4^6*a3*a2^2*a1^4 + 120*a6*a5^4*a4^6*a3*a2^2*a1^4 + 18*a5^5*a4^6*a3*a2^2*a1^4 - 96*a6^6*a5^4*a3^2*a2^2*a1^4 + 120*a6^5*a5^5*a3^2*a2^2*a1^4 - 96*a6^4*a5^6*a3^2*a2^2*a1^4 - 84*a6^6*a5^3*a4*a3^2*a2^2*a1^4 - 120*a6^5*a5^4*a4*a3^2*a2^2*a1^4 - 120*a6^4*a5^5*a4*a3^2*a2^2*a1^4 - 84*a6^3*a5^6*a4*a3^2*a2^2*a1^4 + 288*a6^6*a5^2*a4^2*a3^2*a2^2*a1^4 + 396*a6^5*a5^3*a4^2*a3^2*a2^2*a1^4 - 288*a6^4*a5^4*a4^2*a3^2*a2^2*a1^4 + 396*a6^3*a5^5*a4^2*a3^2*a2^2*a1^4 + 288*a6^2*a5^6*a4^2*a3^2*a2^2*a1^4 - 84*a6^6*a5*a4^3*a3^2*a2^2*a1^4 + 396*a6^5*a5^2*a4^3*a3^2*a2^2*a1^4 - 312*a6^4*a5^3*a4^3*a3^2*a2^2*a1^4 - 312*a6^3*a5^4*a4^3*a3^2*a2^2*a1^4 + 396*a6^2*a5^5*a4^3*a3^2*a2^2*a1^4 - 84*a6*a5^6*a4^3*a3^2*a2^2*a1^4 - 96*a6^6*a4^4*a3^2*a2^2*a1^4 - 120*a6^5*a5*a4^4*a3^2*a2^2*a1^4 - 288*a6^4*a5^2*a4^4*a3^2*a2^2*a1^4 - 312*a6^3*a5^3*a4^4*a3^2*a2^2*a1^4 - 288*a6^2*a5^4*a4^4*a3^2*a2^2*a1^4 - 120*a6*a5^5*a4^4*a3^2*a2^2*a1^4 - 96*a5^6*a4^4*a3^2*a2^2*a1^4 + 120*a6^5*a4^5*a3^2*a2^2*a1^4 - 120*a6^4*a5*a4^5*a3^2*a2^2*a1^4 + 396*a6^3*a5^2*a4^5*a3^2*a2^2*a1^4 + 396*a6^2*a5^3*a4^5*a3^2*a2^2*a1^4 - 120*a6*a5^4*a4^5*a3^2*a2^2*a1^4 + 120*a5^5*a4^5*a3^2*a2^2*a1^4 - 96*a6^4*a4^6*a3^2*a2^2*a1^4 - 84*a6^3*a5*a4^6*a3^2*a2^2*a1^4 + 288*a6^2*a5^2*a4^6*a3^2*a2^2*a1^4 - 84*a6*a5^3*a4^6*a3^2*a2^2*a1^4 - 96*a5^4*a4^6*a3^2*a2^2*a1^4 + 108*a6^6*a5^3*a3^3*a2^2*a1^4 - 84*a6^5*a5^4*a3^3*a2^2*a1^4 - 84*a6^4*a5^5*a3^3*a2^2*a1^4 + 108*a6^3*a5^6*a3^3*a2^2*a1^4 - 84*a6^6*a5^2*a4*a3^3*a2^2*a1^4 - 168*a6^5*a5^3*a4*a3^3*a2^2*a1^4 + 396*a6^4*a5^4*a4*a3^3*a2^2*a1^4 - 168*a6^3*a5^5*a4*a3^3*a2^2*a1^4 - 84*a6^2*a5^6*a4*a3^3*a2^2*a1^4 - 84*a6^6*a5*a4^2*a3^3*a2^2*a1^4 + 396*a6^5*a5^2*a4^2*a3^3*a2^2*a1^4 - 312*a6^4*a5^3*a4^2*a3^3*a2^2*a1^4 - 312*a6^3*a5^4*a4^2*a3^3*a2^2*a1^4 + 396*a6^2*a5^5*a4^2*a3^3*a2^2*a1^4 - 84*a6*a5^6*a4^2*a3^3*a2^2*a1^4 + 108*a6^6*a4^3*a3^3*a2^2*a1^4 - 168*a6^5*a5*a4^3*a3^3*a2^2*a1^4 - 312*a6^4*a5^2*a4^3*a3^3*a2^2*a1^4 + 864*a6^3*a5^3*a4^3*a3^3*a2^2*a1^4 - 312*a6^2*a5^4*a4^3*a3^3*a2^2*a1^4 - 168*a6*a5^5*a4^3*a3^3*a2^2*a1^4 + 108*a5^6*a4^3*a3^3*a2^2*a1^4 - 84*a6^5*a4^4*a3^3*a2^2*a1^4 + 396*a6^4*a5*a4^4*a3^3*a2^2*a1^4 - 312*a6^3*a5^2*a4^4*a3^3*a2^2*a1^4 - 312*a6^2*a5^3*a4^4*a3^3*a2^2*a1^4 + 396*a6*a5^4*a4^4*a3^3*a2^2*a1^4 - 84*a5^5*a4^4*a3^3*a2^2*a1^4 - 84*a6^4*a4^5*a3^3*a2^2*a1^4 - 168*a6^3*a5*a4^5*a3^3*a2^2*a1^4 + 396*a6^2*a5^2*a4^5*a3^3*a2^2*a1^4 - 168*a6*a5^3*a4^5*a3^3*a2^2*a1^4 - 84*a5^4*a4^5*a3^3*a2^2*a1^4 + 108*a6^3*a4^6*a3^3*a2^2*a1^4 - 84*a6^2*a5*a4^6*a3^3*a2^2*a1^4 - 84*a6*a5^2*a4^6*a3^3*a2^2*a1^4 + 108*a5^3*a4^6*a3^3*a2^2*a1^4 - 96*a6^6*a5^2*a3^4*a2^2*a1^4 - 84*a6^5*a5^3*a3^4*a2^2*a1^4 + 288*a6^4*a5^4*a3^4*a2^2*a1^4 - 84*a6^3*a5^5*a3^4*a2^2*a1^4 - 96*a6^2*a5^6*a3^4*a2^2*a1^4 + 120*a6^6*a5*a4*a3^4*a2^2*a1^4 - 120*a6^5*a5^2*a4*a3^4*a2^2*a1^4 + 396*a6^4*a5^3*a4*a3^4*a2^2*a1^4 + 396*a6^3*a5^4*a4*a3^4*a2^2*a1^4 - 120*a6^2*a5^5*a4*a3^4*a2^2*a1^4 + 120*a6*a5^6*a4*a3^4*a2^2*a1^4 - 96*a6^6*a4^2*a3^4*a2^2*a1^4 - 120*a6^5*a5*a4^2*a3^4*a2^2*a1^4 - 288*a6^4*a5^2*a4^2*a3^4*a2^2*a1^4 - 312*a6^3*a5^3*a4^2*a3^4*a2^2*a1^4 - 288*a6^2*a5^4*a4^2*a3^4*a2^2*a1^4 - 120*a6*a5^5*a4^2*a3^4*a2^2*a1^4 - 96*a5^6*a4^2*a3^4*a2^2*a1^4 - 84*a6^5*a4^3*a3^4*a2^2*a1^4 + 396*a6^4*a5*a4^3*a3^4*a2^2*a1^4 - 312*a6^3*a5^2*a4^3*a3^4*a2^2*a1^4 - 312*a6^2*a5^3*a4^3*a3^4*a2^2*a1^4 + 396*a6*a5^4*a4^3*a3^4*a2^2*a1^4 - 84*a5^5*a4^3*a3^4*a2^2*a1^4 + 288*a6^4*a4^4*a3^4*a2^2*a1^4 + 396*a6^3*a5*a4^4*a3^4*a2^2*a1^4 - 288*a6^2*a5^2*a4^4*a3^4*a2^2*a1^4 + 396*a6*a5^3*a4^4*a3^4*a2^2*a1^4 + 288*a5^4*a4^4*a3^4*a2^2*a1^4 - 84*a6^3*a4^5*a3^4*a2^2*a1^4 - 120*a6^2*a5*a4^5*a3^4*a2^2*a1^4 - 120*a6*a5^2*a4^5*a3^4*a2^2*a1^4 - 84*a5^3*a4^5*a3^4*a2^2*a1^4 - 96*a6^2*a4^6*a3^4*a2^2*a1^4 + 120*a6*a5*a4^6*a3^4*a2^2*a1^4 - 96*a5^2*a4^6*a3^4*a2^2*a1^4 + 18*a6^6*a5*a3^5*a2^2*a1^4 + 120*a6^5*a5^2*a3^5*a2^2*a1^4 - 84*a6^4*a5^3*a3^5*a2^2*a1^4 - 84*a6^3*a5^4*a3^5*a2^2*a1^4 + 120*a6^2*a5^5*a3^5*a2^2*a1^4 + 18*a6*a5^6*a3^5*a2^2*a1^4 + 18*a6^6*a4*a3^5*a2^2*a1^4 - 96*a6^5*a5*a4*a3^5*a2^2*a1^4 - 120*a6^4*a5^2*a4*a3^5*a2^2*a1^4 - 168*a6^3*a5^3*a4*a3^5*a2^2*a1^4 - 120*a6^2*a5^4*a4*a3^5*a2^2*a1^4 - 96*a6*a5^5*a4*a3^5*a2^2*a1^4 + 18*a5^6*a4*a3^5*a2^2*a1^4 + 120*a6^5*a4^2*a3^5*a2^2*a1^4 - 120*a6^4*a5*a4^2*a3^5*a2^2*a1^4 + 396*a6^3*a5^2*a4^2*a3^5*a2^2*a1^4 + 396*a6^2*a5^3*a4^2*a3^5*a2^2*a1^4 - 120*a6*a5^4*a4^2*a3^5*a2^2*a1^4 + 120*a5^5*a4^2*a3^5*a2^2*a1^4 - 84*a6^4*a4^3*a3^5*a2^2*a1^4 - 168*a6^3*a5*a4^3*a3^5*a2^2*a1^4 + 396*a6^2*a5^2*a4^3*a3^5*a2^2*a1^4 - 168*a6*a5^3*a4^3*a3^5*a2^2*a1^4 - 84*a5^4*a4^3*a3^5*a2^2*a1^4 - 84*a6^3*a4^4*a3^5*a2^2*a1^4 - 120*a6^2*a5*a4^4*a3^5*a2^2*a1^4 - 120*a6*a5^2*a4^4*a3^5*a2^2*a1^4 - 84*a5^3*a4^4*a3^5*a2^2*a1^4 + 120*a6^2*a4^5*a3^5*a2^2*a1^4 - 96*a6*a5*a4^5*a3^5*a2^2*a1^4 + 120*a5^2*a4^5*a3^5*a2^2*a1^4 + 18*a6*a4^6*a3^5*a2^2*a1^4 + 18*a5*a4^6*a3^5*a2^2*a1^4 + 18*a6^5*a5*a3^6*a2^2*a1^4 - 96*a6^4*a5^2*a3^6*a2^2*a1^4 + 108*a6^3*a5^3*a3^6*a2^2*a1^4 - 96*a6^2*a5^4*a3^6*a2^2*a1^4 + 18*a6*a5^5*a3^6*a2^2*a1^4 + 18*a6^5*a4*a3^6*a2^2*a1^4 + 120*a6^4*a5*a4*a3^6*a2^2*a1^4 - 84*a6^3*a5^2*a4*a3^6*a2^2*a1^4 - 84*a6^2*a5^3*a4*a3^6*a2^2*a1^4 + 120*a6*a5^4*a4*a3^6*a2^2*a1^4 + 18*a5^5*a4*a3^6*a2^2*a1^4 - 96*a6^4*a4^2*a3^6*a2^2*a1^4 - 84*a6^3*a5*a4^2*a3^6*a2^2*a1^4 + 288*a6^2*a5^2*a4^2*a3^6*a2^2*a1^4 - 84*a6*a5^3*a4^2*a3^6*a2^2*a1^4 - 96*a5^4*a4^2*a3^6*a2^2*a1^4 + 108*a6^3*a4^3*a3^6*a2^2*a1^4 - 84*a6^2*a5*a4^3*a3^6*a2^2*a1^4 - 84*a6*a5^2*a4^3*a3^6*a2^2*a1^4 + 108*a5^3*a4^3*a3^6*a2^2*a1^4 - 96*a6^2*a4^4*a3^6*a2^2*a1^4 + 120*a6*a5*a4^4*a3^6*a2^2*a1^4 - 96*a5^2*a4^4*a3^6*a2^2*a1^4 + 18*a6*a4^5*a3^6*a2^2*a1^4 + 18*a5*a4^5*a3^6*a2^2*a1^4 - 12*a6^6*a5^5*a2^3*a1^4 - 12*a6^5*a5^6*a2^3*a1^4 - 36*a6^6*a5^4*a4*a2^3*a1^4 - 36*a6^4*a5^6*a4*a2^3*a1^4 + 108*a6^6*a5^3*a4^2*a2^3*a1^4 - 84*a6^5*a5^4*a4^2*a2^3*a1^4 - 84*a6^4*a5^5*a4^2*a2^3*a1^4 + 108*a6^3*a5^6*a4^2*a2^3*a1^4 + 108*a6^6*a5^2*a4^3*a2^3*a1^4 + 144*a6^5*a5^3*a4^3*a2^3*a1^4 - 96*a6^4*a5^4*a4^3*a2^3*a1^4 + 144*a6^3*a5^5*a4^3*a2^3*a1^4 + 108*a6^2*a5^6*a4^3*a2^3*a1^4 - 36*a6^6*a5*a4^4*a2^3*a1^4 - 84*a6^5*a5^2*a4^4*a2^3*a1^4 - 96*a6^4*a5^3*a4^4*a2^3*a1^4 - 96*a6^3*a5^4*a4^4*a2^3*a1^4 - 84*a6^2*a5^5*a4^4*a2^3*a1^4 - 36*a6*a5^6*a4^4*a2^3*a1^4 - 12*a6^6*a4^5*a2^3*a1^4 - 84*a6^4*a5^2*a4^5*a2^3*a1^4 + 144*a6^3*a5^3*a4^5*a2^3*a1^4 - 84*a6^2*a5^4*a4^5*a2^3*a1^4 - 12*a5^6*a4^5*a2^3*a1^4 - 12*a6^5*a4^6*a2^3*a1^4 - 36*a6^4*a5*a4^6*a2^3*a1^4 + 108*a6^3*a5^2*a4^6*a2^3*a1^4 + 108*a6^2*a5^3*a4^6*a2^3*a1^4 - 36*a6*a5^4*a4^6*a2^3*a1^4 - 12*a5^5*a4^6*a2^3*a1^4 - 36*a6^6*a5^4*a3*a2^3*a1^4 - 36*a6^4*a5^6*a3*a2^3*a1^4 - 48*a6^6*a5^3*a4*a3*a2^3*a1^4 + 240*a6^5*a5^4*a4*a3*a2^3*a1^4 + 240*a6^4*a5^5*a4*a3*a2^3*a1^4 - 48*a6^3*a5^6*a4*a3*a2^3*a1^4 - 84*a6^6*a5^2*a4^2*a3*a2^3*a1^4 - 168*a6^5*a5^3*a4^2*a3*a2^3*a1^4 + 396*a6^4*a5^4*a4^2*a3*a2^3*a1^4 - 168*a6^3*a5^5*a4^2*a3*a2^3*a1^4 - 84*a6^2*a5^6*a4^2*a3*a2^3*a1^4 - 48*a6^6*a5*a4^3*a3*a2^3*a1^4 - 168*a6^5*a5^2*a4^3*a3*a2^3*a1^4 - 288*a6^4*a5^3*a4^3*a3*a2^3*a1^4 - 288*a6^3*a5^4*a4^3*a3*a2^3*a1^4 - 168*a6^2*a5^5*a4^3*a3*a2^3*a1^4 - 48*a6*a5^6*a4^3*a3*a2^3*a1^4 - 36*a6^6*a4^4*a3*a2^3*a1^4 + 240*a6^5*a5*a4^4*a3*a2^3*a1^4 + 396*a6^4*a5^2*a4^4*a3*a2^3*a1^4 - 288*a6^3*a5^3*a4^4*a3*a2^3*a1^4 + 396*a6^2*a5^4*a4^4*a3*a2^3*a1^4 + 240*a6*a5^5*a4^4*a3*a2^3*a1^4 - 36*a5^6*a4^4*a3*a2^3*a1^4 + 240*a6^4*a5*a4^5*a3*a2^3*a1^4 - 168*a6^3*a5^2*a4^5*a3*a2^3*a1^4 - 168*a6^2*a5^3*a4^5*a3*a2^3*a1^4 + 240*a6*a5^4*a4^5*a3*a2^3*a1^4 - 36*a6^4*a4^6*a3*a2^3*a1^4 - 48*a6^3*a5*a4^6*a3*a2^3*a1^4 - 84*a6^2*a5^2*a4^6*a3*a2^3*a1^4 - 48*a6*a5^3*a4^6*a3*a2^3*a1^4 - 36*a5^4*a4^6*a3*a2^3*a1^4 + 108*a6^6*a5^3*a3^2*a2^3*a1^4 - 84*a6^5*a5^4*a3^2*a2^3*a1^4 - 84*a6^4*a5^5*a3^2*a2^3*a1^4 + 108*a6^3*a5^6*a3^2*a2^3*a1^4 - 84*a6^6*a5^2*a4*a3^2*a2^3*a1^4 - 168*a6^5*a5^3*a4*a3^2*a2^3*a1^4 + 396*a6^4*a5^4*a4*a3^2*a2^3*a1^4 - 168*a6^3*a5^5*a4*a3^2*a2^3*a1^4 - 84*a6^2*a5^6*a4*a3^2*a2^3*a1^4 - 84*a6^6*a5*a4^2*a3^2*a2^3*a1^4 + 396*a6^5*a5^2*a4^2*a3^2*a2^3*a1^4 - 312*a6^4*a5^3*a4^2*a3^2*a2^3*a1^4 - 312*a6^3*a5^4*a4^2*a3^2*a2^3*a1^4 + 396*a6^2*a5^5*a4^2*a3^2*a2^3*a1^4 - 84*a6*a5^6*a4^2*a3^2*a2^3*a1^4 + 108*a6^6*a4^3*a3^2*a2^3*a1^4 - 168*a6^5*a5*a4^3*a3^2*a2^3*a1^4 - 312*a6^4*a5^2*a4^3*a3^2*a2^3*a1^4 + 864*a6^3*a5^3*a4^3*a3^2*a2^3*a1^4 - 312*a6^2*a5^4*a4^3*a3^2*a2^3*a1^4 - 168*a6*a5^5*a4^3*a3^2*a2^3*a1^4 + 108*a5^6*a4^3*a3^2*a2^3*a1^4 - 84*a6^5*a4^4*a3^2*a2^3*a1^4 + 396*a6^4*a5*a4^4*a3^2*a2^3*a1^4 - 312*a6^3*a5^2*a4^4*a3^2*a2^3*a1^4 - 312*a6^2*a5^3*a4^4*a3^2*a2^3*a1^4 + 396*a6*a5^4*a4^4*a3^2*a2^3*a1^4 - 84*a5^5*a4^4*a3^2*a2^3*a1^4 - 84*a6^4*a4^5*a3^2*a2^3*a1^4 - 168*a6^3*a5*a4^5*a3^2*a2^3*a1^4 + 396*a6^2*a5^2*a4^5*a3^2*a2^3*a1^4 - 168*a6*a5^3*a4^5*a3^2*a2^3*a1^4 - 84*a5^4*a4^5*a3^2*a2^3*a1^4 + 108*a6^3*a4^6*a3^2*a2^3*a1^4 - 84*a6^2*a5*a4^6*a3^2*a2^3*a1^4 - 84*a6*a5^2*a4^6*a3^2*a2^3*a1^4 + 108*a5^3*a4^6*a3^2*a2^3*a1^4 + 108*a6^6*a5^2*a3^3*a2^3*a1^4 + 144*a6^5*a5^3*a3^3*a2^3*a1^4 - 96*a6^4*a5^4*a3^3*a2^3*a1^4 + 144*a6^3*a5^5*a3^3*a2^3*a1^4 + 108*a6^2*a5^6*a3^3*a2^3*a1^4 - 48*a6^6*a5*a4*a3^3*a2^3*a1^4 - 168*a6^5*a5^2*a4*a3^3*a2^3*a1^4 - 288*a6^4*a5^3*a4*a3^3*a2^3*a1^4 - 288*a6^3*a5^4*a4*a3^3*a2^3*a1^4 - 168*a6^2*a5^5*a4*a3^3*a2^3*a1^4 - 48*a6*a5^6*a4*a3^3*a2^3*a1^4 + 108*a6^6*a4^2*a3^3*a2^3*a1^4 - 168*a6^5*a5*a4^2*a3^3*a2^3*a1^4 - 312*a6^4*a5^2*a4^2*a3^3*a2^3*a1^4 + 864*a6^3*a5^3*a4^2*a3^3*a2^3*a1^4 - 312*a6^2*a5^4*a4^2*a3^3*a2^3*a1^4 - 168*a6*a5^5*a4^2*a3^3*a2^3*a1^4 + 108*a5^6*a4^2*a3^3*a2^3*a1^4 + 144*a6^5*a4^3*a3^3*a2^3*a1^4 - 288*a6^4*a5*a4^3*a3^3*a2^3*a1^4 + 864*a6^3*a5^2*a4^3*a3^3*a2^3*a1^4 + 864*a6^2*a5^3*a4^3*a3^3*a2^3*a1^4 - 288*a6*a5^4*a4^3*a3^3*a2^3*a1^4 + 144*a5^5*a4^3*a3^3*a2^3*a1^4 - 96*a6^4*a4^4*a3^3*a2^3*a1^4 - 288*a6^3*a5*a4^4*a3^3*a2^3*a1^4 - 312*a6^2*a5^2*a4^4*a3^3*a2^3*a1^4 - 288*a6*a5^3*a4^4*a3^3*a2^3*a1^4 - 96*a5^4*a4^4*a3^3*a2^3*a1^4 + 144*a6^3*a4^5*a3^3*a2^3*a1^4 - 168*a6^2*a5*a4^5*a3^3*a2^3*a1^4 - 168*a6*a5^2*a4^5*a3^3*a2^3*a1^4 + 144*a5^3*a4^5*a3^3*a2^3*a1^4 + 108*a6^2*a4^6*a3^3*a2^3*a1^4 - 48*a6*a5*a4^6*a3^3*a2^3*a1^4 + 108*a5^2*a4^6*a3^3*a2^3*a1^4 - 36*a6^6*a5*a3^4*a2^3*a1^4 - 84*a6^5*a5^2*a3^4*a2^3*a1^4 - 96*a6^4*a5^3*a3^4*a2^3*a1^4 - 96*a6^3*a5^4*a3^4*a2^3*a1^4 - 84*a6^2*a5^5*a3^4*a2^3*a1^4 - 36*a6*a5^6*a3^4*a2^3*a1^4 - 36*a6^6*a4*a3^4*a2^3*a1^4 + 240*a6^5*a5*a4*a3^4*a2^3*a1^4 + 396*a6^4*a5^2*a4*a3^4*a2^3*a1^4 - 288*a6^3*a5^3*a4*a3^4*a2^3*a1^4 + 396*a6^2*a5^4*a4*a3^4*a2^3*a1^4 + 240*a6*a5^5*a4*a3^4*a2^3*a1^4 - 36*a5^6*a4*a3^4*a2^3*a1^4 - 84*a6^5*a4^2*a3^4*a2^3*a1^4 + 396*a6^4*a5*a4^2*a3^4*a2^3*a1^4 - 312*a6^3*a5^2*a4^2*a3^4*a2^3*a1^4 - 312*a6^2*a5^3*a4^2*a3^4*a2^3*a1^4 + 396*a6*a5^4*a4^2*a3^4*a2^3*a1^4 - 84*a5^5*a4^2*a3^4*a2^3*a1^4 - 96*a6^4*a4^3*a3^4*a2^3*a1^4 - 288*a6^3*a5*a4^3*a3^4*a2^3*a1^4 - 312*a6^2*a5^2*a4^3*a3^4*a2^3*a1^4 - 288*a6*a5^3*a4^3*a3^4*a2^3*a1^4 - 96*a5^4*a4^3*a3^4*a2^3*a1^4 - 96*a6^3*a4^4*a3^4*a2^3*a1^4 + 396*a6^2*a5*a4^4*a3^4*a2^3*a1^4 + 396*a6*a5^2*a4^4*a3^4*a2^3*a1^4 - 96*a5^3*a4^4*a3^4*a2^3*a1^4 - 84*a6^2*a4^5*a3^4*a2^3*a1^4 + 240*a6*a5*a4^5*a3^4*a2^3*a1^4 - 84*a5^2*a4^5*a3^4*a2^3*a1^4 - 36*a6*a4^6*a3^4*a2^3*a1^4 - 36*a5*a4^6*a3^4*a2^3*a1^4 - 12*a6^6*a3^5*a2^3*a1^4 - 84*a6^4*a5^2*a3^5*a2^3*a1^4 + 144*a6^3*a5^3*a3^5*a2^3*a1^4 - 84*a6^2*a5^4*a3^5*a2^3*a1^4 - 12*a5^6*a3^5*a2^3*a1^4 + 240*a6^4*a5*a4*a3^5*a2^3*a1^4 - 168*a6^3*a5^2*a4*a3^5*a2^3*a1^4 - 168*a6^2*a5^3*a4*a3^5*a2^3*a1^4 + 240*a6*a5^4*a4*a3^5*a2^3*a1^4 - 84*a6^4*a4^2*a3^5*a2^3*a1^4 - 168*a6^3*a5*a4^2*a3^5*a2^3*a1^4 + 396*a6^2*a5^2*a4^2*a3^5*a2^3*a1^4 - 168*a6*a5^3*a4^2*a3^5*a2^3*a1^4 - 84*a5^4*a4^2*a3^5*a2^3*a1^4 + 144*a6^3*a4^3*a3^5*a2^3*a1^4 - 168*a6^2*a5*a4^3*a3^5*a2^3*a1^4 - 168*a6*a5^2*a4^3*a3^5*a2^3*a1^4 + 144*a5^3*a4^3*a3^5*a2^3*a1^4 - 84*a6^2*a4^4*a3^5*a2^3*a1^4 + 240*a6*a5*a4^4*a3^5*a2^3*a1^4 - 84*a5^2*a4^4*a3^5*a2^3*a1^4 - 12*a4^6*a3^5*a2^3*a1^4 - 12*a6^5*a3^6*a2^3*a1^4 - 36*a6^4*a5*a3^6*a2^3*a1^4 + 108*a6^3*a5^2*a3^6*a2^3*a1^4 + 108*a6^2*a5^3*a3^6*a2^3*a1^4 - 36*a6*a5^4*a3^6*a2^3*a1^4 - 12*a5^5*a3^6*a2^3*a1^4 - 36*a6^4*a4*a3^6*a2^3*a1^4 - 48*a6^3*a5*a4*a3^6*a2^3*a1^4 - 84*a6^2*a5^2*a4*a3^6*a2^3*a1^4 - 48*a6*a5^3*a4*a3^6*a2^3*a1^4 - 36*a5^4*a4*a3^6*a2^3*a1^4 + 108*a6^3*a4^2*a3^6*a2^3*a1^4 - 84*a6^2*a5*a4^2*a3^6*a2^3*a1^4 - 84*a6*a5^2*a4^2*a3^6*a2^3*a1^4 + 108*a5^3*a4^2*a3^6*a2^3*a1^4 + 108*a6^2*a4^3*a3^6*a2^3*a1^4 - 48*a6*a5*a4^3*a3^6*a2^3*a1^4 + 108*a5^2*a4^3*a3^6*a2^3*a1^4 - 36*a6*a4^4*a3^6*a2^3*a1^4 - 36*a5*a4^4*a3^6*a2^3*a1^4 - 12*a4^5*a3^6*a2^3*a1^4 + 48*a6^6*a5^4*a2^4*a1^4 - 24*a6^5*a5^5*a2^4*a1^4 + 48*a6^4*a5^6*a2^4*a1^4 - 36*a6^6*a5^3*a4*a2^4*a1^4 + 36*a6^5*a5^4*a4*a2^4*a1^4 + 36*a6^4*a5^5*a4*a2^4*a1^4 - 36*a6^3*a5^6*a4*a2^4*a1^4 - 96*a6^6*a5^2*a4^2*a2^4*a1^4 - 84*a6^5*a5^3*a4^2*a2^4*a1^4 + 288*a6^4*a5^4*a4^2*a2^4*a1^4 - 84*a6^3*a5^5*a4^2*a2^4*a1^4 - 96*a6^2*a5^6*a4^2*a2^4*a1^4 - 36*a6^6*a5*a4^3*a2^4*a1^4 - 84*a6^5*a5^2*a4^3*a2^4*a1^4 - 96*a6^4*a5^3*a4^3*a2^4*a1^4 - 96*a6^3*a5^4*a4^3*a2^4*a1^4 - 84*a6^2*a5^5*a4^3*a2^4*a1^4 - 36*a6*a5^6*a4^3*a2^4*a1^4 + 48*a6^6*a4^4*a2^4*a1^4 + 36*a6^5*a5*a4^4*a2^4*a1^4 + 288*a6^4*a5^2*a4^4*a2^4*a1^4 - 96*a6^3*a5^3*a4^4*a2^4*a1^4 + 288*a6^2*a5^4*a4^4*a2^4*a1^4 + 36*a6*a5^5*a4^4*a2^4*a1^4 + 48*a5^6*a4^4*a2^4*a1^4 - 24*a6^5*a4^5*a2^4*a1^4 + 36*a6^4*a5*a4^5*a2^4*a1^4 - 84*a6^3*a5^2*a4^5*a2^4*a1^4 - 84*a6^2*a5^3*a4^5*a2^4*a1^4 + 36*a6*a5^4*a4^5*a2^4*a1^4 - 24*a5^5*a4^5*a2^4*a1^4 + 48*a6^4*a4^6*a2^4*a1^4 - 36*a6^3*a5*a4^6*a2^4*a1^4 - 96*a6^2*a5^2*a4^6*a2^4*a1^4 - 36*a6*a5^3*a4^6*a2^4*a1^4 + 48*a5^4*a4^6*a2^4*a1^4 - 36*a6^6*a5^3*a3*a2^4*a1^4 + 36*a6^5*a5^4*a3*a2^4*a1^4 + 36*a6^4*a5^5*a3*a2^4*a1^4 - 36*a6^3*a5^6*a3*a2^4*a1^4 + 120*a6^6*a5^2*a4*a3*a2^4*a1^4 + 240*a6^5*a5^3*a4*a3*a2^4*a1^4 - 1296*a6^4*a5^4*a4*a3*a2^4*a1^4 + 240*a6^3*a5^5*a4*a3*a2^4*a1^4 + 120*a6^2*a5^6*a4*a3*a2^4*a1^4 + 120*a6^6*a5*a4^2*a3*a2^4*a1^4 - 120*a6^5*a5^2*a4^2*a3*a2^4*a1^4 + 396*a6^4*a5^3*a4^2*a3*a2^4*a1^4 + 396*a6^3*a5^4*a4^2*a3*a2^4*a1^4 - 120*a6^2*a5^5*a4^2*a3*a2^4*a1^4 + 120*a6*a5^6*a4^2*a3*a2^4*a1^4 - 36*a6^6*a4^3*a3*a2^4*a1^4 + 240*a6^5*a5*a4^3*a3*a2^4*a1^4 + 396*a6^4*a5^2*a4^3*a3*a2^4*a1^4 - 288*a6^3*a5^3*a4^3*a3*a2^4*a1^4 + 396*a6^2*a5^4*a4^3*a3*a2^4*a1^4 + 240*a6*a5^5*a4^3*a3*a2^4*a1^4 - 36*a5^6*a4^3*a3*a2^4*a1^4 + 36*a6^5*a4^4*a3*a2^4*a1^4 - 1296*a6^4*a5*a4^4*a3*a2^4*a1^4 + 396*a6^3*a5^2*a4^4*a3*a2^4*a1^4 + 396*a6^2*a5^3*a4^4*a3*a2^4*a1^4 - 1296*a6*a5^4*a4^4*a3*a2^4*a1^4 + 36*a5^5*a4^4*a3*a2^4*a1^4 + 36*a6^4*a4^5*a3*a2^4*a1^4 + 240*a6^3*a5*a4^5*a3*a2^4*a1^4 - 120*a6^2*a5^2*a4^5*a3*a2^4*a1^4 + 240*a6*a5^3*a4^5*a3*a2^4*a1^4 + 36*a5^4*a4^5*a3*a2^4*a1^4 - 36*a6^3*a4^6*a3*a2^4*a1^4 + 120*a6^2*a5*a4^6*a3*a2^4*a1^4 + 120*a6*a5^2*a4^6*a3*a2^4*a1^4 - 36*a5^3*a4^6*a3*a2^4*a1^4 - 96*a6^6*a5^2*a3^2*a2^4*a1^4 - 84*a6^5*a5^3*a3^2*a2^4*a1^4 + 288*a6^4*a5^4*a3^2*a2^4*a1^4 - 84*a6^3*a5^5*a3^2*a2^4*a1^4 - 96*a6^2*a5^6*a3^2*a2^4*a1^4 + 120*a6^6*a5*a4*a3^2*a2^4*a1^4 - 120*a6^5*a5^2*a4*a3^2*a2^4*a1^4 + 396*a6^4*a5^3*a4*a3^2*a2^4*a1^4 + 396*a6^3*a5^4*a4*a3^2*a2^4*a1^4 - 120*a6^2*a5^5*a4*a3^2*a2^4*a1^4 + 120*a6*a5^6*a4*a3^2*a2^4*a1^4 - 96*a6^6*a4^2*a3^2*a2^4*a1^4 - 120*a6^5*a5*a4^2*a3^2*a2^4*a1^4 - 288*a6^4*a5^2*a4^2*a3^2*a2^4*a1^4 - 312*a6^3*a5^3*a4^2*a3^2*a2^4*a1^4 - 288*a6^2*a5^4*a4^2*a3^2*a2^4*a1^4 - 120*a6*a5^5*a4^2*a3^2*a2^4*a1^4 - 96*a5^6*a4^2*a3^2*a2^4*a1^4 - 84*a6^5*a4^3*a3^2*a2^4*a1^4 + 396*a6^4*a5*a4^3*a3^2*a2^4*a1^4 - 312*a6^3*a5^2*a4^3*a3^2*a2^4*a1^4 - 312*a6^2*a5^3*a4^3*a3^2*a2^4*a1^4 + 396*a6*a5^4*a4^3*a3^2*a2^4*a1^4 - 84*a5^5*a4^3*a3^2*a2^4*a1^4 + 288*a6^4*a4^4*a3^2*a2^4*a1^4 + 396*a6^3*a5*a4^4*a3^2*a2^4*a1^4 - 288*a6^2*a5^2*a4^4*a3^2*a2^4*a1^4 + 396*a6*a5^3*a4^4*a3^2*a2^4*a1^4 + 288*a5^4*a4^4*a3^2*a2^4*a1^4 - 84*a6^3*a4^5*a3^2*a2^4*a1^4 - 120*a6^2*a5*a4^5*a3^2*a2^4*a1^4 - 120*a6*a5^2*a4^5*a3^2*a2^4*a1^4 - 84*a5^3*a4^5*a3^2*a2^4*a1^4 - 96*a6^2*a4^6*a3^2*a2^4*a1^4 + 120*a6*a5*a4^6*a3^2*a2^4*a1^4 - 96*a5^2*a4^6*a3^2*a2^4*a1^4 - 36*a6^6*a5*a3^3*a2^4*a1^4 - 84*a6^5*a5^2*a3^3*a2^4*a1^4 - 96*a6^4*a5^3*a3^3*a2^4*a1^4 - 96*a6^3*a5^4*a3^3*a2^4*a1^4 - 84*a6^2*a5^5*a3^3*a2^4*a1^4 - 36*a6*a5^6*a3^3*a2^4*a1^4 - 36*a6^6*a4*a3^3*a2^4*a1^4 + 240*a6^5*a5*a4*a3^3*a2^4*a1^4 + 396*a6^4*a5^2*a4*a3^3*a2^4*a1^4 - 288*a6^3*a5^3*a4*a3^3*a2^4*a1^4 + 396*a6^2*a5^4*a4*a3^3*a2^4*a1^4 + 240*a6*a5^5*a4*a3^3*a2^4*a1^4 - 36*a5^6*a4*a3^3*a2^4*a1^4 - 84*a6^5*a4^2*a3^3*a2^4*a1^4 + 396*a6^4*a5*a4^2*a3^3*a2^4*a1^4 - 312*a6^3*a5^2*a4^2*a3^3*a2^4*a1^4 - 312*a6^2*a5^3*a4^2*a3^3*a2^4*a1^4 + 396*a6*a5^4*a4^2*a3^3*a2^4*a1^4 - 84*a5^5*a4^2*a3^3*a2^4*a1^4 - 96*a6^4*a4^3*a3^3*a2^4*a1^4 - 288*a6^3*a5*a4^3*a3^3*a2^4*a1^4 - 312*a6^2*a5^2*a4^3*a3^3*a2^4*a1^4 - 288*a6*a5^3*a4^3*a3^3*a2^4*a1^4 - 96*a5^4*a4^3*a3^3*a2^4*a1^4 - 96*a6^3*a4^4*a3^3*a2^4*a1^4 + 396*a6^2*a5*a4^4*a3^3*a2^4*a1^4 + 396*a6*a5^2*a4^4*a3^3*a2^4*a1^4 - 96*a5^3*a4^4*a3^3*a2^4*a1^4 - 84*a6^2*a4^5*a3^3*a2^4*a1^4 + 240*a6*a5*a4^5*a3^3*a2^4*a1^4 - 84*a5^2*a4^5*a3^3*a2^4*a1^4 - 36*a6*a4^6*a3^3*a2^4*a1^4 - 36*a5*a4^6*a3^3*a2^4*a1^4 + 48*a6^6*a3^4*a2^4*a1^4 + 36*a6^5*a5*a3^4*a2^4*a1^4 + 288*a6^4*a5^2*a3^4*a2^4*a1^4 - 96*a6^3*a5^3*a3^4*a2^4*a1^4 + 288*a6^2*a5^4*a3^4*a2^4*a1^4 + 36*a6*a5^5*a3^4*a2^4*a1^4 + 48*a5^6*a3^4*a2^4*a1^4 + 36*a6^5*a4*a3^4*a2^4*a1^4 - 1296*a6^4*a5*a4*a3^4*a2^4*a1^4 + 396*a6^3*a5^2*a4*a3^4*a2^4*a1^4 + 396*a6^2*a5^3*a4*a3^4*a2^4*a1^4 - 1296*a6*a5^4*a4*a3^4*a2^4*a1^4 + 36*a5^5*a4*a3^4*a2^4*a1^4 + 288*a6^4*a4^2*a3^4*a2^4*a1^4 + 396*a6^3*a5*a4^2*a3^4*a2^4*a1^4 - 288*a6^2*a5^2*a4^2*a3^4*a2^4*a1^4 + 396*a6*a5^3*a4^2*a3^4*a2^4*a1^4 + 288*a5^4*a4^2*a3^4*a2^4*a1^4 - 96*a6^3*a4^3*a3^4*a2^4*a1^4 + 396*a6^2*a5*a4^3*a3^4*a2^4*a1^4 + 396*a6*a5^2*a4^3*a3^4*a2^4*a1^4 - 96*a5^3*a4^3*a3^4*a2^4*a1^4 + 288*a6^2*a4^4*a3^4*a2^4*a1^4 - 1296*a6*a5*a4^4*a3^4*a2^4*a1^4 + 288*a5^2*a4^4*a3^4*a2^4*a1^4 + 36*a6*a4^5*a3^4*a2^4*a1^4 + 36*a5*a4^5*a3^4*a2^4*a1^4 + 48*a4^6*a3^4*a2^4*a1^4 - 24*a6^5*a3^5*a2^4*a1^4 + 36*a6^4*a5*a3^5*a2^4*a1^4 - 84*a6^3*a5^2*a3^5*a2^4*a1^4 - 84*a6^2*a5^3*a3^5*a2^4*a1^4 + 36*a6*a5^4*a3^5*a2^4*a1^4 - 24*a5^5*a3^5*a2^4*a1^4 + 36*a6^4*a4*a3^5*a2^4*a1^4 + 240*a6^3*a5*a4*a3^5*a2^4*a1^4 - 120*a6^2*a5^2*a4*a3^5*a2^4*a1^4 + 240*a6*a5^3*a4*a3^5*a2^4*a1^4 + 36*a5^4*a4*a3^5*a2^4*a1^4 - 84*a6^3*a4^2*a3^5*a2^4*a1^4 - 120*a6^2*a5*a4^2*a3^5*a2^4*a1^4 - 120*a6*a5^2*a4^2*a3^5*a2^4*a1^4 - 84*a5^3*a4^2*a3^5*a2^4*a1^4 - 84*a6^2*a4^3*a3^5*a2^4*a1^4 + 240*a6*a5*a4^3*a3^5*a2^4*a1^4 - 84*a5^2*a4^3*a3^5*a2^4*a1^4 + 36*a6*a4^4*a3^5*a2^4*a1^4 + 36*a5*a4^4*a3^5*a2^4*a1^4 - 24*a4^5*a3^5*a2^4*a1^4 + 48*a6^4*a3^6*a2^4*a1^4 - 36*a6^3*a5*a3^6*a2^4*a1^4 - 96*a6^2*a5^2*a3^6*a2^4*a1^4 - 36*a6*a5^3*a3^6*a2^4*a1^4 + 48*a5^4*a3^6*a2^4*a1^4 - 36*a6^3*a4*a3^6*a2^4*a1^4 + 120*a6^2*a5*a4*a3^6*a2^4*a1^4 + 120*a6*a5^2*a4*a3^6*a2^4*a1^4 - 36*a5^3*a4*a3^6*a2^4*a1^4 - 96*a6^2*a4^2*a3^6*a2^4*a1^4 + 120*a6*a5*a4^2*a3^6*a2^4*a1^4 - 96*a5^2*a4^2*a3^6*a2^4*a1^4 - 36*a6*a4^3*a3^6*a2^4*a1^4 - 36*a5*a4^3*a3^6*a2^4*a1^4 + 48*a4^4*a3^6*a2^4*a1^4 - 12*a6^6*a5^3*a2^5*a1^4 - 24*a6^5*a5^4*a2^5*a1^4 - 24*a6^4*a5^5*a2^5*a1^4 - 12*a6^3*a5^6*a2^5*a1^4 + 18*a6^6*a5^2*a4*a2^5*a1^4 + 36*a6^4*a5^4*a4*a2^5*a1^4 + 18*a6^2*a5^6*a4*a2^5*a1^4 + 18*a6^6*a5*a4^2*a2^5*a1^4 + 120*a6^5*a5^2*a4^2*a2^5*a1^4 - 84*a6^4*a5^3*a4^2*a2^5*a1^4 - 84*a6^3*a5^4*a4^2*a2^5*a1^4 + 120*a6^2*a5^5*a4^2*a2^5*a1^4 + 18*a6*a5^6*a4^2*a2^5*a1^4 - 12*a6^6*a4^3*a2^5*a1^4 - 84*a6^4*a5^2*a4^3*a2^5*a1^4 + 144*a6^3*a5^3*a4^3*a2^5*a1^4 - 84*a6^2*a5^4*a4^3*a2^5*a1^4 - 12*a5^6*a4^3*a2^5*a1^4 - 24*a6^5*a4^4*a2^5*a1^4 + 36*a6^4*a5*a4^4*a2^5*a1^4 - 84*a6^3*a5^2*a4^4*a2^5*a1^4 - 84*a6^2*a5^3*a4^4*a2^5*a1^4 + 36*a6*a5^4*a4^4*a2^5*a1^4 - 24*a5^5*a4^4*a2^5*a1^4 - 24*a6^4*a4^5*a2^5*a1^4 + 120*a6^2*a5^2*a4^5*a2^5*a1^4 - 24*a5^4*a4^5*a2^5*a1^4 - 12*a6^3*a4^6*a2^5*a1^4 + 18*a6^2*a5*a4^6*a2^5*a1^4 + 18*a6*a5^2*a4^6*a2^5*a1^4 - 12*a5^3*a4^6*a2^5*a1^4 + 18*a6^6*a5^2*a3*a2^5*a1^4 + 36*a6^4*a5^4*a3*a2^5*a1^4 + 18*a6^2*a5^6*a3*a2^5*a1^4 - 72*a6^6*a5*a4*a3*a2^5*a1^4 - 96*a6^5*a5^2*a4*a3*a2^5*a1^4 + 240*a6^4*a5^3*a4*a3*a2^5*a1^4 + 240*a6^3*a5^4*a4*a3*a2^5*a1^4 - 96*a6^2*a5^5*a4*a3*a2^5*a1^4 - 72*a6*a5^6*a4*a3*a2^5*a1^4 + 18*a6^6*a4^2*a3*a2^5*a1^4 - 96*a6^5*a5*a4^2*a3*a2^5*a1^4 - 120*a6^4*a5^2*a4^2*a3*a2^5*a1^4 - 168*a6^3*a5^3*a4^2*a3*a2^5*a1^4 - 120*a6^2*a5^4*a4^2*a3*a2^5*a1^4 - 96*a6*a5^5*a4^2*a3*a2^5*a1^4 + 18*a5^6*a4^2*a3*a2^5*a1^4 + 240*a6^4*a5*a4^3*a3*a2^5*a1^4 - 168*a6^3*a5^2*a4^3*a3*a2^5*a1^4 - 168*a6^2*a5^3*a4^3*a3*a2^5*a1^4 + 240*a6*a5^4*a4^3*a3*a2^5*a1^4 + 36*a6^4*a4^4*a3*a2^5*a1^4 + 240*a6^3*a5*a4^4*a3*a2^5*a1^4 - 120*a6^2*a5^2*a4^4*a3*a2^5*a1^4 + 240*a6*a5^3*a4^4*a3*a2^5*a1^4 + 36*a5^4*a4^4*a3*a2^5*a1^4 - 96*a6^2*a5*a4^5*a3*a2^5*a1^4 - 96*a6*a5^2*a4^5*a3*a2^5*a1^4 + 18*a6^2*a4^6*a3*a2^5*a1^4 - 72*a6*a5*a4^6*a3*a2^5*a1^4 + 18*a5^2*a4^6*a3*a2^5*a1^4 + 18*a6^6*a5*a3^2*a2^5*a1^4 + 120*a6^5*a5^2*a3^2*a2^5*a1^4 - 84*a6^4*a5^3*a3^2*a2^5*a1^4 - 84*a6^3*a5^4*a3^2*a2^5*a1^4 + 120*a6^2*a5^5*a3^2*a2^5*a1^4 + 18*a6*a5^6*a3^2*a2^5*a1^4 + 18*a6^6*a4*a3^2*a2^5*a1^4 - 96*a6^5*a5*a4*a3^2*a2^5*a1^4 - 120*a6^4*a5^2*a4*a3^2*a2^5*a1^4 - 168*a6^3*a5^3*a4*a3^2*a2^5*a1^4 - 120*a6^2*a5^4*a4*a3^2*a2^5*a1^4 - 96*a6*a5^5*a4*a3^2*a2^5*a1^4 + 18*a5^6*a4*a3^2*a2^5*a1^4 + 120*a6^5*a4^2*a3^2*a2^5*a1^4 - 120*a6^4*a5*a4^2*a3^2*a2^5*a1^4 + 396*a6^3*a5^2*a4^2*a3^2*a2^5*a1^4 + 396*a6^2*a5^3*a4^2*a3^2*a2^5*a1^4 - 120*a6*a5^4*a4^2*a3^2*a2^5*a1^4 + 120*a5^5*a4^2*a3^2*a2^5*a1^4 - 84*a6^4*a4^3*a3^2*a2^5*a1^4 - 168*a6^3*a5*a4^3*a3^2*a2^5*a1^4 + 396*a6^2*a5^2*a4^3*a3^2*a2^5*a1^4 - 168*a6*a5^3*a4^3*a3^2*a2^5*a1^4 - 84*a5^4*a4^3*a3^2*a2^5*a1^4 - 84*a6^3*a4^4*a3^2*a2^5*a1^4 - 120*a6^2*a5*a4^4*a3^2*a2^5*a1^4 - 120*a6*a5^2*a4^4*a3^2*a2^5*a1^4 - 84*a5^3*a4^4*a3^2*a2^5*a1^4 + 120*a6^2*a4^5*a3^2*a2^5*a1^4 - 96*a6*a5*a4^5*a3^2*a2^5*a1^4 + 120*a5^2*a4^5*a3^2*a2^5*a1^4 + 18*a6*a4^6*a3^2*a2^5*a1^4 + 18*a5*a4^6*a3^2*a2^5*a1^4 - 12*a6^6*a3^3*a2^5*a1^4 - 84*a6^4*a5^2*a3^3*a2^5*a1^4 + 144*a6^3*a5^3*a3^3*a2^5*a1^4 - 84*a6^2*a5^4*a3^3*a2^5*a1^4 - 12*a5^6*a3^3*a2^5*a1^4 + 240*a6^4*a5*a4*a3^3*a2^5*a1^4 - 168*a6^3*a5^2*a4*a3^3*a2^5*a1^4 - 168*a6^2*a5^3*a4*a3^3*a2^5*a1^4 + 240*a6*a5^4*a4*a3^3*a2^5*a1^4 - 84*a6^4*a4^2*a3^3*a2^5*a1^4 - 168*a6^3*a5*a4^2*a3^3*a2^5*a1^4 + 396*a6^2*a5^2*a4^2*a3^3*a2^5*a1^4 - 168*a6*a5^3*a4^2*a3^3*a2^5*a1^4 - 84*a5^4*a4^2*a3^3*a2^5*a1^4 + 144*a6^3*a4^3*a3^3*a2^5*a1^4 - 168*a6^2*a5*a4^3*a3^3*a2^5*a1^4 - 168*a6*a5^2*a4^3*a3^3*a2^5*a1^4 + 144*a5^3*a4^3*a3^3*a2^5*a1^4 - 84*a6^2*a4^4*a3^3*a2^5*a1^4 + 240*a6*a5*a4^4*a3^3*a2^5*a1^4 - 84*a5^2*a4^4*a3^3*a2^5*a1^4 - 12*a4^6*a3^3*a2^5*a1^4 - 24*a6^5*a3^4*a2^5*a1^4 + 36*a6^4*a5*a3^4*a2^5*a1^4 - 84*a6^3*a5^2*a3^4*a2^5*a1^4 - 84*a6^2*a5^3*a3^4*a2^5*a1^4 + 36*a6*a5^4*a3^4*a2^5*a1^4 - 24*a5^5*a3^4*a2^5*a1^4 + 36*a6^4*a4*a3^4*a2^5*a1^4 + 240*a6^3*a5*a4*a3^4*a2^5*a1^4 - 120*a6^2*a5^2*a4*a3^4*a2^5*a1^4 + 240*a6*a5^3*a4*a3^4*a2^5*a1^4 + 36*a5^4*a4*a3^4*a2^5*a1^4 - 84*a6^3*a4^2*a3^4*a2^5*a1^4 - 120*a6^2*a5*a4^2*a3^4*a2^5*a1^4 - 120*a6*a5^2*a4^2*a3^4*a2^5*a1^4 - 84*a5^3*a4^2*a3^4*a2^5*a1^4 - 84*a6^2*a4^3*a3^4*a2^5*a1^4 + 240*a6*a5*a4^3*a3^4*a2^5*a1^4 - 84*a5^2*a4^3*a3^4*a2^5*a1^4 + 36*a6*a4^4*a3^4*a2^5*a1^4 + 36*a5*a4^4*a3^4*a2^5*a1^4 - 24*a4^5*a3^4*a2^5*a1^4 - 24*a6^4*a3^5*a2^5*a1^4 + 120*a6^2*a5^2*a3^5*a2^5*a1^4 - 24*a5^4*a3^5*a2^5*a1^4 - 96*a6^2*a5*a4*a3^5*a2^5*a1^4 - 96*a6*a5^2*a4*a3^5*a2^5*a1^4 + 120*a6^2*a4^2*a3^5*a2^5*a1^4 - 96*a6*a5*a4^2*a3^5*a2^5*a1^4 + 120*a5^2*a4^2*a3^5*a2^5*a1^4 - 24*a4^4*a3^5*a2^5*a1^4 - 12*a6^3*a3^6*a2^5*a1^4 + 18*a6^2*a5*a3^6*a2^5*a1^4 + 18*a6*a5^2*a3^6*a2^5*a1^4 - 12*a5^3*a3^6*a2^5*a1^4 + 18*a6^2*a4*a3^6*a2^5*a1^4 - 72*a6*a5*a4*a3^6*a2^5*a1^4 + 18*a5^2*a4*a3^6*a2^5*a1^4 + 18*a6*a4^2*a3^6*a2^5*a1^4 + 18*a5*a4^2*a3^6*a2^5*a1^4 - 12*a4^3*a3^6*a2^5*a1^4 - 12*a6^5*a5^3*a2^6*a1^4 + 48*a6^4*a5^4*a2^6*a1^4 - 12*a6^3*a5^5*a2^6*a1^4 + 18*a6^5*a5^2*a4*a2^6*a1^4 - 36*a6^4*a5^3*a4*a2^6*a1^4 - 36*a6^3*a5^4*a4*a2^6*a1^4 + 18*a6^2*a5^5*a4*a2^6*a1^4 + 18*a6^5*a5*a4^2*a2^6*a1^4 - 96*a6^4*a5^2*a4^2*a2^6*a1^4 + 108*a6^3*a5^3*a4^2*a2^6*a1^4 - 96*a6^2*a5^4*a4^2*a2^6*a1^4 + 18*a6*a5^5*a4^2*a2^6*a1^4 - 12*a6^5*a4^3*a2^6*a1^4 - 36*a6^4*a5*a4^3*a2^6*a1^4 + 108*a6^3*a5^2*a4^3*a2^6*a1^4 + 108*a6^2*a5^3*a4^3*a2^6*a1^4 - 36*a6*a5^4*a4^3*a2^6*a1^4 - 12*a5^5*a4^3*a2^6*a1^4 + 48*a6^4*a4^4*a2^6*a1^4 - 36*a6^3*a5*a4^4*a2^6*a1^4 - 96*a6^2*a5^2*a4^4*a2^6*a1^4 - 36*a6*a5^3*a4^4*a2^6*a1^4 + 48*a5^4*a4^4*a2^6*a1^4 - 12*a6^3*a4^5*a2^6*a1^4 + 18*a6^2*a5*a4^5*a2^6*a1^4 + 18*a6*a5^2*a4^5*a2^6*a1^4 - 12*a5^3*a4^5*a2^6*a1^4 + 18*a6^5*a5^2*a3*a2^6*a1^4 - 36*a6^4*a5^3*a3*a2^6*a1^4 - 36*a6^3*a5^4*a3*a2^6*a1^4 + 18*a6^2*a5^5*a3*a2^6*a1^4 - 72*a6^5*a5*a4*a3*a2^6*a1^4 + 120*a6^4*a5^2*a4*a3*a2^6*a1^4 - 48*a6^3*a5^3*a4*a3*a2^6*a1^4 + 120*a6^2*a5^4*a4*a3*a2^6*a1^4 - 72*a6*a5^5*a4*a3*a2^6*a1^4 + 18*a6^5*a4^2*a3*a2^6*a1^4 + 120*a6^4*a5*a4^2*a3*a2^6*a1^4 - 84*a6^3*a5^2*a4^2*a3*a2^6*a1^4 - 84*a6^2*a5^3*a4^2*a3*a2^6*a1^4 + 120*a6*a5^4*a4^2*a3*a2^6*a1^4 + 18*a5^5*a4^2*a3*a2^6*a1^4 - 36*a6^4*a4^3*a3*a2^6*a1^4 - 48*a6^3*a5*a4^3*a3*a2^6*a1^4 - 84*a6^2*a5^2*a4^3*a3*a2^6*a1^4 - 48*a6*a5^3*a4^3*a3*a2^6*a1^4 - 36*a5^4*a4^3*a3*a2^6*a1^4 - 36*a6^3*a4^4*a3*a2^6*a1^4 + 120*a6^2*a5*a4^4*a3*a2^6*a1^4 + 120*a6*a5^2*a4^4*a3*a2^6*a1^4 - 36*a5^3*a4^4*a3*a2^6*a1^4 + 18*a6^2*a4^5*a3*a2^6*a1^4 - 72*a6*a5*a4^5*a3*a2^6*a1^4 + 18*a5^2*a4^5*a3*a2^6*a1^4 + 18*a6^5*a5*a3^2*a2^6*a1^4 - 96*a6^4*a5^2*a3^2*a2^6*a1^4 + 108*a6^3*a5^3*a3^2*a2^6*a1^4 - 96*a6^2*a5^4*a3^2*a2^6*a1^4 + 18*a6*a5^5*a3^2*a2^6*a1^4 + 18*a6^5*a4*a3^2*a2^6*a1^4 + 120*a6^4*a5*a4*a3^2*a2^6*a1^4 - 84*a6^3*a5^2*a4*a3^2*a2^6*a1^4 - 84*a6^2*a5^3*a4*a3^2*a2^6*a1^4 + 120*a6*a5^4*a4*a3^2*a2^6*a1^4 + 18*a5^5*a4*a3^2*a2^6*a1^4 - 96*a6^4*a4^2*a3^2*a2^6*a1^4 - 84*a6^3*a5*a4^2*a3^2*a2^6*a1^4 + 288*a6^2*a5^2*a4^2*a3^2*a2^6*a1^4 - 84*a6*a5^3*a4^2*a3^2*a2^6*a1^4 - 96*a5^4*a4^2*a3^2*a2^6*a1^4 + 108*a6^3*a4^3*a3^2*a2^6*a1^4 - 84*a6^2*a5*a4^3*a3^2*a2^6*a1^4 - 84*a6*a5^2*a4^3*a3^2*a2^6*a1^4 + 108*a5^3*a4^3*a3^2*a2^6*a1^4 - 96*a6^2*a4^4*a3^2*a2^6*a1^4 + 120*a6*a5*a4^4*a3^2*a2^6*a1^4 - 96*a5^2*a4^4*a3^2*a2^6*a1^4 + 18*a6*a4^5*a3^2*a2^6*a1^4 + 18*a5*a4^5*a3^2*a2^6*a1^4 - 12*a6^5*a3^3*a2^6*a1^4 - 36*a6^4*a5*a3^3*a2^6*a1^4 + 108*a6^3*a5^2*a3^3*a2^6*a1^4 + 108*a6^2*a5^3*a3^3*a2^6*a1^4 - 36*a6*a5^4*a3^3*a2^6*a1^4 - 12*a5^5*a3^3*a2^6*a1^4 - 36*a6^4*a4*a3^3*a2^6*a1^4 - 48*a6^3*a5*a4*a3^3*a2^6*a1^4 - 84*a6^2*a5^2*a4*a3^3*a2^6*a1^4 - 48*a6*a5^3*a4*a3^3*a2^6*a1^4 - 36*a5^4*a4*a3^3*a2^6*a1^4 + 108*a6^3*a4^2*a3^3*a2^6*a1^4 - 84*a6^2*a5*a4^2*a3^3*a2^6*a1^4 - 84*a6*a5^2*a4^2*a3^3*a2^6*a1^4 + 108*a5^3*a4^2*a3^3*a2^6*a1^4 + 108*a6^2*a4^3*a3^3*a2^6*a1^4 - 48*a6*a5*a4^3*a3^3*a2^6*a1^4 + 108*a5^2*a4^3*a3^3*a2^6*a1^4 - 36*a6*a4^4*a3^3*a2^6*a1^4 - 36*a5*a4^4*a3^3*a2^6*a1^4 - 12*a4^5*a3^3*a2^6*a1^4 + 48*a6^4*a3^4*a2^6*a1^4 - 36*a6^3*a5*a3^4*a2^6*a1^4 - 96*a6^2*a5^2*a3^4*a2^6*a1^4 - 36*a6*a5^3*a3^4*a2^6*a1^4 + 48*a5^4*a3^4*a2^6*a1^4 - 36*a6^3*a4*a3^4*a2^6*a1^4 + 120*a6^2*a5*a4*a3^4*a2^6*a1^4 + 120*a6*a5^2*a4*a3^4*a2^6*a1^4 - 36*a5^3*a4*a3^4*a2^6*a1^4 - 96*a6^2*a4^2*a3^4*a2^6*a1^4 + 120*a6*a5*a4^2*a3^4*a2^6*a1^4 - 96*a5^2*a4^2*a3^4*a2^6*a1^4 - 36*a6*a4^3*a3^4*a2^6*a1^4 - 36*a5*a4^3*a3^4*a2^6*a1^4 + 48*a4^4*a3^4*a2^6*a1^4 - 12*a6^3*a3^5*a2^6*a1^4 + 18*a6^2*a5*a3^5*a2^6*a1^4 + 18*a6*a5^2*a3^5*a2^6*a1^4 - 12*a5^3*a3^5*a2^6*a1^4 + 18*a6^2*a4*a3^5*a2^6*a1^4 - 72*a6*a5*a4*a3^5*a2^6*a1^4 + 18*a5^2*a4*a3^5*a2^6*a1^4 + 18*a6*a4^2*a3^5*a2^6*a1^4 + 18*a5*a4^2*a3^5*a2^6*a1^4 - 12*a4^3*a3^5*a2^6*a1^4 - 12*a6^6*a5^4*a4^3*a1^5 + 48*a6^5*a5^5*a4^3*a1^5 - 12*a6^4*a5^6*a4^3*a1^5 - 12*a6^6*a5^3*a4^4*a1^5 - 24*a6^5*a5^4*a4^4*a1^5 - 24*a6^4*a5^5*a4^4*a1^5 - 12*a6^3*a5^6*a4^4*a1^5 + 48*a6^5*a5^3*a4^5*a1^5 - 24*a6^4*a5^4*a4^5*a1^5 + 48*a6^3*a5^5*a4^5*a1^5 - 12*a6^4*a5^3*a4^6*a1^5 - 12*a6^3*a5^4*a4^6*a1^5 + 18*a6^6*a5^4*a4^2*a3*a1^5 - 72*a6^5*a5^5*a4^2*a3*a1^5 + 18*a6^4*a5^6*a4^2*a3*a1^5 + 24*a6^6*a5^3*a4^3*a3*a1^5 + 24*a6^3*a5^6*a4^3*a3*a1^5 + 18*a6^6*a5^2*a4^4*a3*a1^5 + 36*a6^4*a5^4*a4^4*a3*a1^5 + 18*a6^2*a5^6*a4^4*a3*a1^5 - 72*a6^5*a5^2*a4^5*a3*a1^5 - 72*a6^2*a5^5*a4^5*a3*a1^5 + 18*a6^4*a5^2*a4^6*a3*a1^5 + 24*a6^3*a5^3*a4^6*a3*a1^5 + 18*a6^2*a5^4*a4^6*a3*a1^5 + 18*a6^6*a5^4*a4*a3^2*a1^5 - 72*a6^5*a5^5*a4*a3^2*a1^5 + 18*a6^4*a5^6*a4*a3^2*a1^5 - 36*a6^6*a5^3*a4^2*a3^2*a1^5 + 120*a6^5*a5^4*a4^2*a3^2*a1^5 + 120*a6^4*a5^5*a4^2*a3^2*a1^5 - 36*a6^3*a5^6*a4^2*a3^2*a1^5 - 36*a6^6*a5^2*a4^3*a3^2*a1^5 - 48*a6^5*a5^3*a4^3*a3^2*a1^5 - 84*a6^4*a5^4*a4^3*a3^2*a1^5 - 48*a6^3*a5^5*a4^3*a3^2*a1^5 - 36*a6^2*a5^6*a4^3*a3^2*a1^5 + 18*a6^6*a5*a4^4*a3^2*a1^5 + 120*a6^5*a5^2*a4^4*a3^2*a1^5 - 84*a6^4*a5^3*a4^4*a3^2*a1^5 - 84*a6^3*a5^4*a4^4*a3^2*a1^5 + 120*a6^2*a5^5*a4^4*a3^2*a1^5 + 18*a6*a5^6*a4^4*a3^2*a1^5 - 72*a6^5*a5*a4^5*a3^2*a1^5 + 120*a6^4*a5^2*a4^5*a3^2*a1^5 - 48*a6^3*a5^3*a4^5*a3^2*a1^5 + 120*a6^2*a5^4*a4^5*a3^2*a1^5 - 72*a6*a5^5*a4^5*a3^2*a1^5 + 18*a6^4*a5*a4^6*a3^2*a1^5 - 36*a6^3*a5^2*a4^6*a3^2*a1^5 - 36*a6^2*a5^3*a4^6*a3^2*a1^5 + 18*a6*a5^4*a4^6*a3^2*a1^5 - 12*a6^6*a5^4*a3^3*a1^5 + 48*a6^5*a5^5*a3^3*a1^5 - 12*a6^4*a5^6*a3^3*a1^5 + 24*a6^6*a5^3*a4*a3^3*a1^5 + 24*a6^3*a5^6*a4*a3^3*a1^5 - 36*a6^6*a5^2*a4^2*a3^3*a1^5 - 48*a6^5*a5^3*a4^2*a3^3*a1^5 - 84*a6^4*a5^4*a4^2*a3^3*a1^5 - 48*a6^3*a5^5*a4^2*a3^3*a1^5 - 36*a6^2*a5^6*a4^2*a3^3*a1^5 + 24*a6^6*a5*a4^3*a3^3*a1^5 - 48*a6^5*a5^2*a4^3*a3^3*a1^5 + 144*a6^4*a5^3*a4^3*a3^3*a1^5 + 144*a6^3*a5^4*a4^3*a3^3*a1^5 - 48*a6^2*a5^5*a4^3*a3^3*a1^5 + 24*a6*a5^6*a4^3*a3^3*a1^5 - 12*a6^6*a4^4*a3^3*a1^5 - 84*a6^4*a5^2*a4^4*a3^3*a1^5 + 144*a6^3*a5^3*a4^4*a3^3*a1^5 - 84*a6^2*a5^4*a4^4*a3^3*a1^5 - 12*a5^6*a4^4*a3^3*a1^5 + 48*a6^5*a4^5*a3^3*a1^5 - 48*a6^3*a5^2*a4^5*a3^3*a1^5 - 48*a6^2*a5^3*a4^5*a3^3*a1^5 + 48*a5^5*a4^5*a3^3*a1^5 - 12*a6^4*a4^6*a3^3*a1^5 + 24*a6^3*a5*a4^6*a3^3*a1^5 - 36*a6^2*a5^2*a4^6*a3^3*a1^5 + 24*a6*a5^3*a4^6*a3^3*a1^5 - 12*a5^4*a4^6*a3^3*a1^5 - 12*a6^6*a5^3*a3^4*a1^5 - 24*a6^5*a5^4*a3^4*a1^5 - 24*a6^4*a5^5*a3^4*a1^5 - 12*a6^3*a5^6*a3^4*a1^5 + 18*a6^6*a5^2*a4*a3^4*a1^5 + 36*a6^4*a5^4*a4*a3^4*a1^5 + 18*a6^2*a5^6*a4*a3^4*a1^5 + 18*a6^6*a5*a4^2*a3^4*a1^5 + 120*a6^5*a5^2*a4^2*a3^4*a1^5 - 84*a6^4*a5^3*a4^2*a3^4*a1^5 - 84*a6^3*a5^4*a4^2*a3^4*a1^5 + 120*a6^2*a5^5*a4^2*a3^4*a1^5 + 18*a6*a5^6*a4^2*a3^4*a1^5 - 12*a6^6*a4^3*a3^4*a1^5 - 84*a6^4*a5^2*a4^3*a3^4*a1^5 + 144*a6^3*a5^3*a4^3*a3^4*a1^5 - 84*a6^2*a5^4*a4^3*a3^4*a1^5 - 12*a5^6*a4^3*a3^4*a1^5 - 24*a6^5*a4^4*a3^4*a1^5 + 36*a6^4*a5*a4^4*a3^4*a1^5 - 84*a6^3*a5^2*a4^4*a3^4*a1^5 - 84*a6^2*a5^3*a4^4*a3^4*a1^5 + 36*a6*a5^4*a4^4*a3^4*a1^5 - 24*a5^5*a4^4*a3^4*a1^5 - 24*a6^4*a4^5*a3^4*a1^5 + 120*a6^2*a5^2*a4^5*a3^4*a1^5 - 24*a5^4*a4^5*a3^4*a1^5 - 12*a6^3*a4^6*a3^4*a1^5 + 18*a6^2*a5*a4^6*a3^4*a1^5 + 18*a6*a5^2*a4^6*a3^4*a1^5 - 12*a5^3*a4^6*a3^4*a1^5 + 48*a6^5*a5^3*a3^5*a1^5 - 24*a6^4*a5^4*a3^5*a1^5 + 48*a6^3*a5^5*a3^5*a1^5 - 72*a6^5*a5^2*a4*a3^5*a1^5 - 72*a6^2*a5^5*a4*a3^5*a1^5 - 72*a6^5*a5*a4^2*a3^5*a1^5 + 120*a6^4*a5^2*a4^2*a3^5*a1^5 - 48*a6^3*a5^3*a4^2*a3^5*a1^5 + 120*a6^2*a5^4*a4^2*a3^5*a1^5 - 72*a6*a5^5*a4^2*a3^5*a1^5 + 48*a6^5*a4^3*a3^5*a1^5 - 48*a6^3*a5^2*a4^3*a3^5*a1^5 - 48*a6^2*a5^3*a4^3*a3^5*a1^5 + 48*a5^5*a4^3*a3^5*a1^5 - 24*a6^4*a4^4*a3^5*a1^5 + 120*a6^2*a5^2*a4^4*a3^5*a1^5 - 24*a5^4*a4^4*a3^5*a1^5 + 48*a6^3*a4^5*a3^5*a1^5 - 72*a6^2*a5*a4^5*a3^5*a1^5 - 72*a6*a5^2*a4^5*a3^5*a1^5 + 48*a5^3*a4^5*a3^5*a1^5 - 12*a6^4*a5^3*a3^6*a1^5 - 12*a6^3*a5^4*a3^6*a1^5 + 18*a6^4*a5^2*a4*a3^6*a1^5 + 24*a6^3*a5^3*a4*a3^6*a1^5 + 18*a6^2*a5^4*a4*a3^6*a1^5 + 18*a6^4*a5*a4^2*a3^6*a1^5 - 36*a6^3*a5^2*a4^2*a3^6*a1^5 - 36*a6^2*a5^3*a4^2*a3^6*a1^5 + 18*a6*a5^4*a4^2*a3^6*a1^5 - 12*a6^4*a4^3*a3^6*a1^5 + 24*a6^3*a5*a4^3*a3^6*a1^5 - 36*a6^2*a5^2*a4^3*a3^6*a1^5 + 24*a6*a5^3*a4^3*a3^6*a1^5 - 12*a5^4*a4^3*a3^6*a1^5 - 12*a6^3*a4^4*a3^6*a1^5 + 18*a6^2*a5*a4^4*a3^6*a1^5 + 18*a6*a5^2*a4^4*a3^6*a1^5 - 12*a5^3*a4^4*a3^6*a1^5 + 18*a6^6*a5^4*a4^2*a2*a1^5 - 72*a6^5*a5^5*a4^2*a2*a1^5 + 18*a6^4*a5^6*a4^2*a2*a1^5 + 24*a6^6*a5^3*a4^3*a2*a1^5 + 24*a6^3*a5^6*a4^3*a2*a1^5 + 18*a6^6*a5^2*a4^4*a2*a1^5 + 36*a6^4*a5^4*a4^4*a2*a1^5 + 18*a6^2*a5^6*a4^4*a2*a1^5 - 72*a6^5*a5^2*a4^5*a2*a1^5 - 72*a6^2*a5^5*a4^5*a2*a1^5 + 18*a6^4*a5^2*a4^6*a2*a1^5 + 24*a6^3*a5^3*a4^6*a2*a1^5 + 18*a6^2*a5^4*a4^6*a2*a1^5 - 72*a6^6*a5^4*a4*a3*a2*a1^5 + 288*a6^5*a5^5*a4*a3*a2*a1^5 - 72*a6^4*a5^6*a4*a3*a2*a1^5 - 96*a6^5*a5^4*a4^2*a3*a2*a1^5 - 96*a6^4*a5^5*a4^2*a3*a2*a1^5 - 192*a6^5*a5^3*a4^3*a3*a2*a1^5 + 240*a6^4*a5^4*a4^3*a3*a2*a1^5 - 192*a6^3*a5^5*a4^3*a3*a2*a1^5 - 72*a6^6*a5*a4^4*a3*a2*a1^5 - 96*a6^5*a5^2*a4^4*a3*a2*a1^5 + 240*a6^4*a5^3*a4^4*a3*a2*a1^5 + 240*a6^3*a5^4*a4^4*a3*a2*a1^5 - 96*a6^2*a5^5*a4^4*a3*a2*a1^5 - 72*a6*a5^6*a4^4*a3*a2*a1^5 + 288*a6^5*a5*a4^5*a3*a2*a1^5 - 96*a6^4*a5^2*a4^5*a3*a2*a1^5 - 192*a6^3*a5^3*a4^5*a3*a2*a1^5 - 96*a6^2*a5^4*a4^5*a3*a2*a1^5 + 288*a6*a5^5*a4^5*a3*a2*a1^5 - 72*a6^4*a5*a4^6*a3*a2*a1^5 - 72*a6*a5^4*a4^6*a3*a2*a1^5 + 18*a6^6*a5^4*a3^2*a2*a1^5 - 72*a6^5*a5^5*a3^2*a2*a1^5 + 18*a6^4*a5^6*a3^2*a2*a1^5 - 96*a6^5*a5^4*a4*a3^2*a2*a1^5 - 96*a6^4*a5^5*a4*a3^2*a2*a1^5 + 36*a6^6*a5^2*a4^2*a3^2*a2*a1^5 + 240*a6^5*a5^3*a4^2*a3^2*a2*a1^5 - 120*a6^4*a5^4*a4^2*a3^2*a2*a1^5 + 240*a6^3*a5^5*a4^2*a3^2*a2*a1^5 + 36*a6^2*a5^6*a4^2*a3^2*a2*a1^5 + 240*a6^5*a5^2*a4^3*a3^2*a2*a1^5 - 168*a6^4*a5^3*a4^3*a3^2*a2*a1^5 - 168*a6^3*a5^4*a4^3*a3^2*a2*a1^5 + 240*a6^2*a5^5*a4^3*a3^2*a2*a1^5 + 18*a6^6*a4^4*a3^2*a2*a1^5 - 96*a6^5*a5*a4^4*a3^2*a2*a1^5 - 120*a6^4*a5^2*a4^4*a3^2*a2*a1^5 - 168*a6^3*a5^3*a4^4*a3^2*a2*a1^5 - 120*a6^2*a5^4*a4^4*a3^2*a2*a1^5 - 96*a6*a5^5*a4^4*a3^2*a2*a1^5 + 18*a5^6*a4^4*a3^2*a2*a1^5 - 72*a6^5*a4^5*a3^2*a2*a1^5 - 96*a6^4*a5*a4^5*a3^2*a2*a1^5 + 240*a6^3*a5^2*a4^5*a3^2*a2*a1^5 + 240*a6^2*a5^3*a4^5*a3^2*a2*a1^5 - 96*a6*a5^4*a4^5*a3^2*a2*a1^5 - 72*a5^5*a4^5*a3^2*a2*a1^5 + 18*a6^4*a4^6*a3^2*a2*a1^5 + 36*a6^2*a5^2*a4^6*a3^2*a2*a1^5 + 18*a5^4*a4^6*a3^2*a2*a1^5 + 24*a6^6*a5^3*a3^3*a2*a1^5 + 24*a6^3*a5^6*a3^3*a2*a1^5 - 192*a6^5*a5^3*a4*a3^3*a2*a1^5 + 240*a6^4*a5^4*a4*a3^3*a2*a1^5 - 192*a6^3*a5^5*a4*a3^3*a2*a1^5 + 240*a6^5*a5^2*a4^2*a3^3*a2*a1^5 - 168*a6^4*a5^3*a4^2*a3^3*a2*a1^5 - 168*a6^3*a5^4*a4^2*a3^3*a2*a1^5 + 240*a6^2*a5^5*a4^2*a3^3*a2*a1^5 + 24*a6^6*a4^3*a3^3*a2*a1^5 - 192*a6^5*a5*a4^3*a3^3*a2*a1^5 - 168*a6^4*a5^2*a4^3*a3^3*a2*a1^5 + 576*a6^3*a5^3*a4^3*a3^3*a2*a1^5 - 168*a6^2*a5^4*a4^3*a3^3*a2*a1^5 - 192*a6*a5^5*a4^3*a3^3*a2*a1^5 + 24*a5^6*a4^3*a3^3*a2*a1^5 + 240*a6^4*a5*a4^4*a3^3*a2*a1^5 - 168*a6^3*a5^2*a4^4*a3^3*a2*a1^5 - 168*a6^2*a5^3*a4^4*a3^3*a2*a1^5 + 240*a6*a5^4*a4^4*a3^3*a2*a1^5 - 192*a6^3*a5*a4^5*a3^3*a2*a1^5 + 240*a6^2*a5^2*a4^5*a3^3*a2*a1^5 - 192*a6*a5^3*a4^5*a3^3*a2*a1^5 + 24*a6^3*a4^6*a3^3*a2*a1^5 + 24*a5^3*a4^6*a3^3*a2*a1^5 + 18*a6^6*a5^2*a3^4*a2*a1^5 + 36*a6^4*a5^4*a3^4*a2*a1^5 + 18*a6^2*a5^6*a3^4*a2*a1^5 - 72*a6^6*a5*a4*a3^4*a2*a1^5 - 96*a6^5*a5^2*a4*a3^4*a2*a1^5 + 240*a6^4*a5^3*a4*a3^4*a2*a1^5 + 240*a6^3*a5^4*a4*a3^4*a2*a1^5 - 96*a6^2*a5^5*a4*a3^4*a2*a1^5 - 72*a6*a5^6*a4*a3^4*a2*a1^5 + 18*a6^6*a4^2*a3^4*a2*a1^5 - 96*a6^5*a5*a4^2*a3^4*a2*a1^5 - 120*a6^4*a5^2*a4^2*a3^4*a2*a1^5 - 168*a6^3*a5^3*a4^2*a3^4*a2*a1^5 - 120*a6^2*a5^4*a4^2*a3^4*a2*a1^5 - 96*a6*a5^5*a4^2*a3^4*a2*a1^5 + 18*a5^6*a4^2*a3^4*a2*a1^5 + 240*a6^4*a5*a4^3*a3^4*a2*a1^5 - 168*a6^3*a5^2*a4^3*a3^4*a2*a1^5 - 168*a6^2*a5^3*a4^3*a3^4*a2*a1^5 + 240*a6*a5^4*a4^3*a3^4*a2*a1^5 + 36*a6^4*a4^4*a3^4*a2*a1^5 + 240*a6^3*a5*a4^4*a3^4*a2*a1^5 - 120*a6^2*a5^2*a4^4*a3^4*a2*a1^5 + 240*a6*a5^3*a4^4*a3^4*a2*a1^5 + 36*a5^4*a4^4*a3^4*a2*a1^5 - 96*a6^2*a5*a4^5*a3^4*a2*a1^5 - 96*a6*a5^2*a4^5*a3^4*a2*a1^5 + 18*a6^2*a4^6*a3^4*a2*a1^5 - 72*a6*a5*a4^6*a3^4*a2*a1^5 + 18*a5^2*a4^6*a3^4*a2*a1^5 - 72*a6^5*a5^2*a3^5*a2*a1^5 - 72*a6^2*a5^5*a3^5*a2*a1^5 + 288*a6^5*a5*a4*a3^5*a2*a1^5 - 96*a6^4*a5^2*a4*a3^5*a2*a1^5 - 192*a6^3*a5^3*a4*a3^5*a2*a1^5 - 96*a6^2*a5^4*a4*a3^5*a2*a1^5 + 288*a6*a5^5*a4*a3^5*a2*a1^5 - 72*a6^5*a4^2*a3^5*a2*a1^5 - 96*a6^4*a5*a4^2*a3^5*a2*a1^5 + 240*a6^3*a5^2*a4^2*a3^5*a2*a1^5 + 240*a6^2*a5^3*a4^2*a3^5*a2*a1^5 - 96*a6*a5^4*a4^2*a3^5*a2*a1^5 - 72*a5^5*a4^2*a3^5*a2*a1^5 - 192*a6^3*a5*a4^3*a3^5*a2*a1^5 + 240*a6^2*a5^2*a4^3*a3^5*a2*a1^5 - 192*a6*a5^3*a4^3*a3^5*a2*a1^5 - 96*a6^2*a5*a4^4*a3^5*a2*a1^5 - 96*a6*a5^2*a4^4*a3^5*a2*a1^5 - 72*a6^2*a4^5*a3^5*a2*a1^5 + 288*a6*a5*a4^5*a3^5*a2*a1^5 - 72*a5^2*a4^5*a3^5*a2*a1^5 + 18*a6^4*a5^2*a3^6*a2*a1^5 + 24*a6^3*a5^3*a3^6*a2*a1^5 + 18*a6^2*a5^4*a3^6*a2*a1^5 - 72*a6^4*a5*a4*a3^6*a2*a1^5 - 72*a6*a5^4*a4*a3^6*a2*a1^5 + 18*a6^4*a4^2*a3^6*a2*a1^5 + 36*a6^2*a5^2*a4^2*a3^6*a2*a1^5 + 18*a5^4*a4^2*a3^6*a2*a1^5 + 24*a6^3*a4^3*a3^6*a2*a1^5 + 24*a5^3*a4^3*a3^6*a2*a1^5 + 18*a6^2*a4^4*a3^6*a2*a1^5 - 72*a6*a5*a4^4*a3^6*a2*a1^5 + 18*a5^2*a4^4*a3^6*a2*a1^5 + 18*a6^6*a5^4*a4*a2^2*a1^5 - 72*a6^5*a5^5*a4*a2^2*a1^5 + 18*a6^4*a5^6*a4*a2^2*a1^5 - 36*a6^6*a5^3*a4^2*a2^2*a1^5 + 120*a6^5*a5^4*a4^2*a2^2*a1^5 + 120*a6^4*a5^5*a4^2*a2^2*a1^5 - 36*a6^3*a5^6*a4^2*a2^2*a1^5 - 36*a6^6*a5^2*a4^3*a2^2*a1^5 - 48*a6^5*a5^3*a4^3*a2^2*a1^5 - 84*a6^4*a5^4*a4^3*a2^2*a1^5 - 48*a6^3*a5^5*a4^3*a2^2*a1^5 - 36*a6^2*a5^6*a4^3*a2^2*a1^5 + 18*a6^6*a5*a4^4*a2^2*a1^5 + 120*a6^5*a5^2*a4^4*a2^2*a1^5 - 84*a6^4*a5^3*a4^4*a2^2*a1^5 - 84*a6^3*a5^4*a4^4*a2^2*a1^5 + 120*a6^2*a5^5*a4^4*a2^2*a1^5 + 18*a6*a5^6*a4^4*a2^2*a1^5 - 72*a6^5*a5*a4^5*a2^2*a1^5 + 120*a6^4*a5^2*a4^5*a2^2*a1^5 - 48*a6^3*a5^3*a4^5*a2^2*a1^5 + 120*a6^2*a5^4*a4^5*a2^2*a1^5 - 72*a6*a5^5*a4^5*a2^2*a1^5 + 18*a6^4*a5*a4^6*a2^2*a1^5 - 36*a6^3*a5^2*a4^6*a2^2*a1^5 - 36*a6^2*a5^3*a4^6*a2^2*a1^5 + 18*a6*a5^4*a4^6*a2^2*a1^5 + 18*a6^6*a5^4*a3*a2^2*a1^5 - 72*a6^5*a5^5*a3*a2^2*a1^5 + 18*a6^4*a5^6*a3*a2^2*a1^5 - 96*a6^5*a5^4*a4*a3*a2^2*a1^5 - 96*a6^4*a5^5*a4*a3*a2^2*a1^5 + 36*a6^6*a5^2*a4^2*a3*a2^2*a1^5 + 240*a6^5*a5^3*a4^2*a3*a2^2*a1^5 - 120*a6^4*a5^4*a4^2*a3*a2^2*a1^5 + 240*a6^3*a5^5*a4^2*a3*a2^2*a1^5 + 36*a6^2*a5^6*a4^2*a3*a2^2*a1^5 + 240*a6^5*a5^2*a4^3*a3*a2^2*a1^5 - 168*a6^4*a5^3*a4^3*a3*a2^2*a1^5 - 168*a6^3*a5^4*a4^3*a3*a2^2*a1^5 + 240*a6^2*a5^5*a4^3*a3*a2^2*a1^5 + 18*a6^6*a4^4*a3*a2^2*a1^5 - 96*a6^5*a5*a4^4*a3*a2^2*a1^5 - 120*a6^4*a5^2*a4^4*a3*a2^2*a1^5 - 168*a6^3*a5^3*a4^4*a3*a2^2*a1^5 - 120*a6^2*a5^4*a4^4*a3*a2^2*a1^5 - 96*a6*a5^5*a4^4*a3*a2^2*a1^5 + 18*a5^6*a4^4*a3*a2^2*a1^5 - 72*a6^5*a4^5*a3*a2^2*a1^5 - 96*a6^4*a5*a4^5*a3*a2^2*a1^5 + 240*a6^3*a5^2*a4^5*a3*a2^2*a1^5 + 240*a6^2*a5^3*a4^5*a3*a2^2*a1^5 - 96*a6*a5^4*a4^5*a3*a2^2*a1^5 - 72*a5^5*a4^5*a3*a2^2*a1^5 + 18*a6^4*a4^6*a3*a2^2*a1^5 + 36*a6^2*a5^2*a4^6*a3*a2^2*a1^5 + 18*a5^4*a4^6*a3*a2^2*a1^5 - 36*a6^6*a5^3*a3^2*a2^2*a1^5 + 120*a6^5*a5^4*a3^2*a2^2*a1^5 + 120*a6^4*a5^5*a3^2*a2^2*a1^5 - 36*a6^3*a5^6*a3^2*a2^2*a1^5 + 36*a6^6*a5^2*a4*a3^2*a2^2*a1^5 + 240*a6^5*a5^3*a4*a3^2*a2^2*a1^5 - 120*a6^4*a5^4*a4*a3^2*a2^2*a1^5 + 240*a6^3*a5^5*a4*a3^2*a2^2*a1^5 + 36*a6^2*a5^6*a4*a3^2*a2^2*a1^5 + 36*a6^6*a5*a4^2*a3^2*a2^2*a1^5 - 1296*a6^5*a5^2*a4^2*a3^2*a2^2*a1^5 + 396*a6^4*a5^3*a4^2*a3^2*a2^2*a1^5 + 396*a6^3*a5^4*a4^2*a3^2*a2^2*a1^5 - 1296*a6^2*a5^5*a4^2*a3^2*a2^2*a1^5 + 36*a6*a5^6*a4^2*a3^2*a2^2*a1^5 - 36*a6^6*a4^3*a3^2*a2^2*a1^5 + 240*a6^5*a5*a4^3*a3^2*a2^2*a1^5 + 396*a6^4*a5^2*a4^3*a3^2*a2^2*a1^5 - 288*a6^3*a5^3*a4^3*a3^2*a2^2*a1^5 + 396*a6^2*a5^4*a4^3*a3^2*a2^2*a1^5 + 240*a6*a5^5*a4^3*a3^2*a2^2*a1^5 - 36*a5^6*a4^3*a3^2*a2^2*a1^5 + 120*a6^5*a4^4*a3^2*a2^2*a1^5 - 120*a6^4*a5*a4^4*a3^2*a2^2*a1^5 + 396*a6^3*a5^2*a4^4*a3^2*a2^2*a1^5 + 396*a6^2*a5^3*a4^4*a3^2*a2^2*a1^5 - 120*a6*a5^4*a4^4*a3^2*a2^2*a1^5 + 120*a5^5*a4^4*a3^2*a2^2*a1^5 + 120*a6^4*a4^5*a3^2*a2^2*a1^5 + 240*a6^3*a5*a4^5*a3^2*a2^2*a1^5 - 1296*a6^2*a5^2*a4^5*a3^2*a2^2*a1^5 + 240*a6*a5^3*a4^5*a3^2*a2^2*a1^5 + 120*a5^4*a4^5*a3^2*a2^2*a1^5 - 36*a6^3*a4^6*a3^2*a2^2*a1^5 + 36*a6^2*a5*a4^6*a3^2*a2^2*a1^5 + 36*a6*a5^2*a4^6*a3^2*a2^2*a1^5 - 36*a5^3*a4^6*a3^2*a2^2*a1^5 - 36*a6^6*a5^2*a3^3*a2^2*a1^5 - 48*a6^5*a5^3*a3^3*a2^2*a1^5 - 84*a6^4*a5^4*a3^3*a2^2*a1^5 - 48*a6^3*a5^5*a3^3*a2^2*a1^5 - 36*a6^2*a5^6*a3^3*a2^2*a1^5 + 240*a6^5*a5^2*a4*a3^3*a2^2*a1^5 - 168*a6^4*a5^3*a4*a3^3*a2^2*a1^5 - 168*a6^3*a5^4*a4*a3^3*a2^2*a1^5 + 240*a6^2*a5^5*a4*a3^3*a2^2*a1^5 - 36*a6^6*a4^2*a3^3*a2^2*a1^5 + 240*a6^5*a5*a4^2*a3^3*a2^2*a1^5 + 396*a6^4*a5^2*a4^2*a3^3*a2^2*a1^5 - 288*a6^3*a5^3*a4^2*a3^3*a2^2*a1^5 + 396*a6^2*a5^4*a4^2*a3^3*a2^2*a1^5 + 240*a6*a5^5*a4^2*a3^3*a2^2*a1^5 - 36*a5^6*a4^2*a3^3*a2^2*a1^5 - 48*a6^5*a4^3*a3^3*a2^2*a1^5 - 168*a6^4*a5*a4^3*a3^3*a2^2*a1^5 - 288*a6^3*a5^2*a4^3*a3^3*a2^2*a1^5 - 288*a6^2*a5^3*a4^3*a3^3*a2^2*a1^5 - 168*a6*a5^4*a4^3*a3^3*a2^2*a1^5 - 48*a5^5*a4^3*a3^3*a2^2*a1^5 - 84*a6^4*a4^4*a3^3*a2^2*a1^5 - 168*a6^3*a5*a4^4*a3^3*a2^2*a1^5 + 396*a6^2*a5^2*a4^4*a3^3*a2^2*a1^5 - 168*a6*a5^3*a4^4*a3^3*a2^2*a1^5 - 84*a5^4*a4^4*a3^3*a2^2*a1^5 - 48*a6^3*a4^5*a3^3*a2^2*a1^5 + 240*a6^2*a5*a4^5*a3^3*a2^2*a1^5 + 240*a6*a5^2*a4^5*a3^3*a2^2*a1^5 - 48*a5^3*a4^5*a3^3*a2^2*a1^5 - 36*a6^2*a4^6*a3^3*a2^2*a1^5 - 36*a5^2*a4^6*a3^3*a2^2*a1^5 + 18*a6^6*a5*a3^4*a2^2*a1^5 + 120*a6^5*a5^2*a3^4*a2^2*a1^5 - 84*a6^4*a5^3*a3^4*a2^2*a1^5 - 84*a6^3*a5^4*a3^4*a2^2*a1^5 + 120*a6^2*a5^5*a3^4*a2^2*a1^5 + 18*a6*a5^6*a3^4*a2^2*a1^5 + 18*a6^6*a4*a3^4*a2^2*a1^5 - 96*a6^5*a5*a4*a3^4*a2^2*a1^5 - 120*a6^4*a5^2*a4*a3^4*a2^2*a1^5 - 168*a6^3*a5^3*a4*a3^4*a2^2*a1^5 - 120*a6^2*a5^4*a4*a3^4*a2^2*a1^5 - 96*a6*a5^5*a4*a3^4*a2^2*a1^5 + 18*a5^6*a4*a3^4*a2^2*a1^5 + 120*a6^5*a4^2*a3^4*a2^2*a1^5 - 120*a6^4*a5*a4^2*a3^4*a2^2*a1^5 + 396*a6^3*a5^2*a4^2*a3^4*a2^2*a1^5 + 396*a6^2*a5^3*a4^2*a3^4*a2^2*a1^5 - 120*a6*a5^4*a4^2*a3^4*a2^2*a1^5 + 120*a5^5*a4^2*a3^4*a2^2*a1^5 - 84*a6^4*a4^3*a3^4*a2^2*a1^5 - 168*a6^3*a5*a4^3*a3^4*a2^2*a1^5 + 396*a6^2*a5^2*a4^3*a3^4*a2^2*a1^5 - 168*a6*a5^3*a4^3*a3^4*a2^2*a1^5 - 84*a5^4*a4^3*a3^4*a2^2*a1^5 - 84*a6^3*a4^4*a3^4*a2^2*a1^5 - 120*a6^2*a5*a4^4*a3^4*a2^2*a1^5 - 120*a6*a5^2*a4^4*a3^4*a2^2*a1^5 - 84*a5^3*a4^4*a3^4*a2^2*a1^5 + 120*a6^2*a4^5*a3^4*a2^2*a1^5 - 96*a6*a5*a4^5*a3^4*a2^2*a1^5 + 120*a5^2*a4^5*a3^4*a2^2*a1^5 + 18*a6*a4^6*a3^4*a2^2*a1^5 + 18*a5*a4^6*a3^4*a2^2*a1^5 - 72*a6^5*a5*a3^5*a2^2*a1^5 + 120*a6^4*a5^2*a3^5*a2^2*a1^5 - 48*a6^3*a5^3*a3^5*a2^2*a1^5 + 120*a6^2*a5^4*a3^5*a2^2*a1^5 - 72*a6*a5^5*a3^5*a2^2*a1^5 - 72*a6^5*a4*a3^5*a2^2*a1^5 - 96*a6^4*a5*a4*a3^5*a2^2*a1^5 + 240*a6^3*a5^2*a4*a3^5*a2^2*a1^5 + 240*a6^2*a5^3*a4*a3^5*a2^2*a1^5 - 96*a6*a5^4*a4*a3^5*a2^2*a1^5 - 72*a5^5*a4*a3^5*a2^2*a1^5 + 120*a6^4*a4^2*a3^5*a2^2*a1^5 + 240*a6^3*a5*a4^2*a3^5*a2^2*a1^5 - 1296*a6^2*a5^2*a4^2*a3^5*a2^2*a1^5 + 240*a6*a5^3*a4^2*a3^5*a2^2*a1^5 + 120*a5^4*a4^2*a3^5*a2^2*a1^5 - 48*a6^3*a4^3*a3^5*a2^2*a1^5 + 240*a6^2*a5*a4^3*a3^5*a2^2*a1^5 + 240*a6*a5^2*a4^3*a3^5*a2^2*a1^5 - 48*a5^3*a4^3*a3^5*a2^2*a1^5 + 120*a6^2*a4^4*a3^5*a2^2*a1^5 - 96*a6*a5*a4^4*a3^5*a2^2*a1^5 + 120*a5^2*a4^4*a3^5*a2^2*a1^5 - 72*a6*a4^5*a3^5*a2^2*a1^5 - 72*a5*a4^5*a3^5*a2^2*a1^5 + 18*a6^4*a5*a3^6*a2^2*a1^5 - 36*a6^3*a5^2*a3^6*a2^2*a1^5 - 36*a6^2*a5^3*a3^6*a2^2*a1^5 + 18*a6*a5^4*a3^6*a2^2*a1^5 + 18*a6^4*a4*a3^6*a2^2*a1^5 + 36*a6^2*a5^2*a4*a3^6*a2^2*a1^5 + 18*a5^4*a4*a3^6*a2^2*a1^5 - 36*a6^3*a4^2*a3^6*a2^2*a1^5 + 36*a6^2*a5*a4^2*a3^6*a2^2*a1^5 + 36*a6*a5^2*a4^2*a3^6*a2^2*a1^5 - 36*a5^3*a4^2*a3^6*a2^2*a1^5 - 36*a6^2*a4^3*a3^6*a2^2*a1^5 - 36*a5^2*a4^3*a3^6*a2^2*a1^5 + 18*a6*a4^4*a3^6*a2^2*a1^5 + 18*a5*a4^4*a3^6*a2^2*a1^5 - 12*a6^6*a5^4*a2^3*a1^5 + 48*a6^5*a5^5*a2^3*a1^5 - 12*a6^4*a5^6*a2^3*a1^5 + 24*a6^6*a5^3*a4*a2^3*a1^5 + 24*a6^3*a5^6*a4*a2^3*a1^5 - 36*a6^6*a5^2*a4^2*a2^3*a1^5 - 48*a6^5*a5^3*a4^2*a2^3*a1^5 - 84*a6^4*a5^4*a4^2*a2^3*a1^5 - 48*a6^3*a5^5*a4^2*a2^3*a1^5 - 36*a6^2*a5^6*a4^2*a2^3*a1^5 + 24*a6^6*a5*a4^3*a2^3*a1^5 - 48*a6^5*a5^2*a4^3*a2^3*a1^5 + 144*a6^4*a5^3*a4^3*a2^3*a1^5 + 144*a6^3*a5^4*a4^3*a2^3*a1^5 - 48*a6^2*a5^5*a4^3*a2^3*a1^5 + 24*a6*a5^6*a4^3*a2^3*a1^5 - 12*a6^6*a4^4*a2^3*a1^5 - 84*a6^4*a5^2*a4^4*a2^3*a1^5 + 144*a6^3*a5^3*a4^4*a2^3*a1^5 - 84*a6^2*a5^4*a4^4*a2^3*a1^5 - 12*a5^6*a4^4*a2^3*a1^5 + 48*a6^5*a4^5*a2^3*a1^5 - 48*a6^3*a5^2*a4^5*a2^3*a1^5 - 48*a6^2*a5^3*a4^5*a2^3*a1^5 + 48*a5^5*a4^5*a2^3*a1^5 - 12*a6^4*a4^6*a2^3*a1^5 + 24*a6^3*a5*a4^6*a2^3*a1^5 - 36*a6^2*a5^2*a4^6*a2^3*a1^5 + 24*a6*a5^3*a4^6*a2^3*a1^5 - 12*a5^4*a4^6*a2^3*a1^5 + 24*a6^6*a5^3*a3*a2^3*a1^5 + 24*a6^3*a5^6*a3*a2^3*a1^5 - 192*a6^5*a5^3*a4*a3*a2^3*a1^5 + 240*a6^4*a5^4*a4*a3*a2^3*a1^5 - 192*a6^3*a5^5*a4*a3*a2^3*a1^5 + 240*a6^5*a5^2*a4^2*a3*a2^3*a1^5 - 168*a6^4*a5^3*a4^2*a3*a2^3*a1^5 - 168*a6^3*a5^4*a4^2*a3*a2^3*a1^5 + 240*a6^2*a5^5*a4^2*a3*a2^3*a1^5 + 24*a6^6*a4^3*a3*a2^3*a1^5 - 192*a6^5*a5*a4^3*a3*a2^3*a1^5 - 168*a6^4*a5^2*a4^3*a3*a2^3*a1^5 + 576*a6^3*a5^3*a4^3*a3*a2^3*a1^5 - 168*a6^2*a5^4*a4^3*a3*a2^3*a1^5 - 192*a6*a5^5*a4^3*a3*a2^3*a1^5 + 24*a5^6*a4^3*a3*a2^3*a1^5 + 240*a6^4*a5*a4^4*a3*a2^3*a1^5 - 168*a6^3*a5^2*a4^4*a3*a2^3*a1^5 - 168*a6^2*a5^3*a4^4*a3*a2^3*a1^5 + 240*a6*a5^4*a4^4*a3*a2^3*a1^5 - 192*a6^3*a5*a4^5*a3*a2^3*a1^5 + 240*a6^2*a5^2*a4^5*a3*a2^3*a1^5 - 192*a6*a5^3*a4^5*a3*a2^3*a1^5 + 24*a6^3*a4^6*a3*a2^3*a1^5 + 24*a5^3*a4^6*a3*a2^3*a1^5 - 36*a6^6*a5^2*a3^2*a2^3*a1^5 - 48*a6^5*a5^3*a3^2*a2^3*a1^5 - 84*a6^4*a5^4*a3^2*a2^3*a1^5 - 48*a6^3*a5^5*a3^2*a2^3*a1^5 - 36*a6^2*a5^6*a3^2*a2^3*a1^5 + 240*a6^5*a5^2*a4*a3^2*a2^3*a1^5 - 168*a6^4*a5^3*a4*a3^2*a2^3*a1^5 - 168*a6^3*a5^4*a4*a3^2*a2^3*a1^5 + 240*a6^2*a5^5*a4*a3^2*a2^3*a1^5 - 36*a6^6*a4^2*a3^2*a2^3*a1^5 + 240*a6^5*a5*a4^2*a3^2*a2^3*a1^5 + 396*a6^4*a5^2*a4^2*a3^2*a2^3*a1^5 - 288*a6^3*a5^3*a4^2*a3^2*a2^3*a1^5 + 396*a6^2*a5^4*a4^2*a3^2*a2^3*a1^5 + 240*a6*a5^5*a4^2*a3^2*a2^3*a1^5 - 36*a5^6*a4^2*a3^2*a2^3*a1^5 - 48*a6^5*a4^3*a3^2*a2^3*a1^5 - 168*a6^4*a5*a4^3*a3^2*a2^3*a1^5 - 288*a6^3*a5^2*a4^3*a3^2*a2^3*a1^5 - 288*a6^2*a5^3*a4^3*a3^2*a2^3*a1^5 - 168*a6*a5^4*a4^3*a3^2*a2^3*a1^5 - 48*a5^5*a4^3*a3^2*a2^3*a1^5 - 84*a6^4*a4^4*a3^2*a2^3*a1^5 - 168*a6^3*a5*a4^4*a3^2*a2^3*a1^5 + 396*a6^2*a5^2*a4^4*a3^2*a2^3*a1^5 - 168*a6*a5^3*a4^4*a3^2*a2^3*a1^5 - 84*a5^4*a4^4*a3^2*a2^3*a1^5 - 48*a6^3*a4^5*a3^2*a2^3*a1^5 + 240*a6^2*a5*a4^5*a3^2*a2^3*a1^5 + 240*a6*a5^2*a4^5*a3^2*a2^3*a1^5 - 48*a5^3*a4^5*a3^2*a2^3*a1^5 - 36*a6^2*a4^6*a3^2*a2^3*a1^5 - 36*a5^2*a4^6*a3^2*a2^3*a1^5 + 24*a6^6*a5*a3^3*a2^3*a1^5 - 48*a6^5*a5^2*a3^3*a2^3*a1^5 + 144*a6^4*a5^3*a3^3*a2^3*a1^5 + 144*a6^3*a5^4*a3^3*a2^3*a1^5 - 48*a6^2*a5^5*a3^3*a2^3*a1^5 + 24*a6*a5^6*a3^3*a2^3*a1^5 + 24*a6^6*a4*a3^3*a2^3*a1^5 - 192*a6^5*a5*a4*a3^3*a2^3*a1^5 - 168*a6^4*a5^2*a4*a3^3*a2^3*a1^5 + 576*a6^3*a5^3*a4*a3^3*a2^3*a1^5 - 168*a6^2*a5^4*a4*a3^3*a2^3*a1^5 - 192*a6*a5^5*a4*a3^3*a2^3*a1^5 + 24*a5^6*a4*a3^3*a2^3*a1^5 - 48*a6^5*a4^2*a3^3*a2^3*a1^5 - 168*a6^4*a5*a4^2*a3^3*a2^3*a1^5 - 288*a6^3*a5^2*a4^2*a3^3*a2^3*a1^5 - 288*a6^2*a5^3*a4^2*a3^3*a2^3*a1^5 - 168*a6*a5^4*a4^2*a3^3*a2^3*a1^5 - 48*a5^5*a4^2*a3^3*a2^3*a1^5 + 144*a6^4*a4^3*a3^3*a2^3*a1^5 + 576*a6^3*a5*a4^3*a3^3*a2^3*a1^5 - 288*a6^2*a5^2*a4^3*a3^3*a2^3*a1^5 + 576*a6*a5^3*a4^3*a3^3*a2^3*a1^5 + 144*a5^4*a4^3*a3^3*a2^3*a1^5 + 144*a6^3*a4^4*a3^3*a2^3*a1^5 - 168*a6^2*a5*a4^4*a3^3*a2^3*a1^5 - 168*a6*a5^2*a4^4*a3^3*a2^3*a1^5 + 144*a5^3*a4^4*a3^3*a2^3*a1^5 - 48*a6^2*a4^5*a3^3*a2^3*a1^5 - 192*a6*a5*a4^5*a3^3*a2^3*a1^5 - 48*a5^2*a4^5*a3^3*a2^3*a1^5 + 24*a6*a4^6*a3^3*a2^3*a1^5 + 24*a5*a4^6*a3^3*a2^3*a1^5 - 12*a6^6*a3^4*a2^3*a1^5 - 84*a6^4*a5^2*a3^4*a2^3*a1^5 + 144*a6^3*a5^3*a3^4*a2^3*a1^5 - 84*a6^2*a5^4*a3^4*a2^3*a1^5 - 12*a5^6*a3^4*a2^3*a1^5 + 240*a6^4*a5*a4*a3^4*a2^3*a1^5 - 168*a6^3*a5^2*a4*a3^4*a2^3*a1^5 - 168*a6^2*a5^3*a4*a3^4*a2^3*a1^5 + 240*a6*a5^4*a4*a3^4*a2^3*a1^5 - 84*a6^4*a4^2*a3^4*a2^3*a1^5 - 168*a6^3*a5*a4^2*a3^4*a2^3*a1^5 + 396*a6^2*a5^2*a4^2*a3^4*a2^3*a1^5 - 168*a6*a5^3*a4^2*a3^4*a2^3*a1^5 - 84*a5^4*a4^2*a3^4*a2^3*a1^5 + 144*a6^3*a4^3*a3^4*a2^3*a1^5 - 168*a6^2*a5*a4^3*a3^4*a2^3*a1^5 - 168*a6*a5^2*a4^3*a3^4*a2^3*a1^5 + 144*a5^3*a4^3*a3^4*a2^3*a1^5 - 84*a6^2*a4^4*a3^4*a2^3*a1^5 + 240*a6*a5*a4^4*a3^4*a2^3*a1^5 - 84*a5^2*a4^4*a3^4*a2^3*a1^5 - 12*a4^6*a3^4*a2^3*a1^5 + 48*a6^5*a3^5*a2^3*a1^5 - 48*a6^3*a5^2*a3^5*a2^3*a1^5 - 48*a6^2*a5^3*a3^5*a2^3*a1^5 + 48*a5^5*a3^5*a2^3*a1^5 - 192*a6^3*a5*a4*a3^5*a2^3*a1^5 + 240*a6^2*a5^2*a4*a3^5*a2^3*a1^5 - 192*a6*a5^3*a4*a3^5*a2^3*a1^5 - 48*a6^3*a4^2*a3^5*a2^3*a1^5 + 240*a6^2*a5*a4^2*a3^5*a2^3*a1^5 + 240*a6*a5^2*a4^2*a3^5*a2^3*a1^5 - 48*a5^3*a4^2*a3^5*a2^3*a1^5 - 48*a6^2*a4^3*a3^5*a2^3*a1^5 - 192*a6*a5*a4^3*a3^5*a2^3*a1^5 - 48*a5^2*a4^3*a3^5*a2^3*a1^5 + 48*a4^5*a3^5*a2^3*a1^5 - 12*a6^4*a3^6*a2^3*a1^5 + 24*a6^3*a5*a3^6*a2^3*a1^5 - 36*a6^2*a5^2*a3^6*a2^3*a1^5 + 24*a6*a5^3*a3^6*a2^3*a1^5 - 12*a5^4*a3^6*a2^3*a1^5 + 24*a6^3*a4*a3^6*a2^3*a1^5 + 24*a5^3*a4*a3^6*a2^3*a1^5 - 36*a6^2*a4^2*a3^6*a2^3*a1^5 - 36*a5^2*a4^2*a3^6*a2^3*a1^5 + 24*a6*a4^3*a3^6*a2^3*a1^5 + 24*a5*a4^3*a3^6*a2^3*a1^5 - 12*a4^4*a3^6*a2^3*a1^5 - 12*a6^6*a5^3*a2^4*a1^5 - 24*a6^5*a5^4*a2^4*a1^5 - 24*a6^4*a5^5*a2^4*a1^5 - 12*a6^3*a5^6*a2^4*a1^5 + 18*a6^6*a5^2*a4*a2^4*a1^5 + 36*a6^4*a5^4*a4*a2^4*a1^5 + 18*a6^2*a5^6*a4*a2^4*a1^5 + 18*a6^6*a5*a4^2*a2^4*a1^5 + 120*a6^5*a5^2*a4^2*a2^4*a1^5 - 84*a6^4*a5^3*a4^2*a2^4*a1^5 - 84*a6^3*a5^4*a4^2*a2^4*a1^5 + 120*a6^2*a5^5*a4^2*a2^4*a1^5 + 18*a6*a5^6*a4^2*a2^4*a1^5 - 12*a6^6*a4^3*a2^4*a1^5 - 84*a6^4*a5^2*a4^3*a2^4*a1^5 + 144*a6^3*a5^3*a4^3*a2^4*a1^5 - 84*a6^2*a5^4*a4^3*a2^4*a1^5 - 12*a5^6*a4^3*a2^4*a1^5 - 24*a6^5*a4^4*a2^4*a1^5 + 36*a6^4*a5*a4^4*a2^4*a1^5 - 84*a6^3*a5^2*a4^4*a2^4*a1^5 - 84*a6^2*a5^3*a4^4*a2^4*a1^5 + 36*a6*a5^4*a4^4*a2^4*a1^5 - 24*a5^5*a4^4*a2^4*a1^5 - 24*a6^4*a4^5*a2^4*a1^5 + 120*a6^2*a5^2*a4^5*a2^4*a1^5 - 24*a5^4*a4^5*a2^4*a1^5 - 12*a6^3*a4^6*a2^4*a1^5 + 18*a6^2*a5*a4^6*a2^4*a1^5 + 18*a6*a5^2*a4^6*a2^4*a1^5 - 12*a5^3*a4^6*a2^4*a1^5 + 18*a6^6*a5^2*a3*a2^4*a1^5 + 36*a6^4*a5^4*a3*a2^4*a1^5 + 18*a6^2*a5^6*a3*a2^4*a1^5 - 72*a6^6*a5*a4*a3*a2^4*a1^5 - 96*a6^5*a5^2*a4*a3*a2^4*a1^5 + 240*a6^4*a5^3*a4*a3*a2^4*a1^5 + 240*a6^3*a5^4*a4*a3*a2^4*a1^5 - 96*a6^2*a5^5*a4*a3*a2^4*a1^5 - 72*a6*a5^6*a4*a3*a2^4*a1^5 + 18*a6^6*a4^2*a3*a2^4*a1^5 - 96*a6^5*a5*a4^2*a3*a2^4*a1^5 - 120*a6^4*a5^2*a4^2*a3*a2^4*a1^5 - 168*a6^3*a5^3*a4^2*a3*a2^4*a1^5 - 120*a6^2*a5^4*a4^2*a3*a2^4*a1^5 - 96*a6*a5^5*a4^2*a3*a2^4*a1^5 + 18*a5^6*a4^2*a3*a2^4*a1^5 + 240*a6^4*a5*a4^3*a3*a2^4*a1^5 - 168*a6^3*a5^2*a4^3*a3*a2^4*a1^5 - 168*a6^2*a5^3*a4^3*a3*a2^4*a1^5 + 240*a6*a5^4*a4^3*a3*a2^4*a1^5 + 36*a6^4*a4^4*a3*a2^4*a1^5 + 240*a6^3*a5*a4^4*a3*a2^4*a1^5 - 120*a6^2*a5^2*a4^4*a3*a2^4*a1^5 + 240*a6*a5^3*a4^4*a3*a2^4*a1^5 + 36*a5^4*a4^4*a3*a2^4*a1^5 - 96*a6^2*a5*a4^5*a3*a2^4*a1^5 - 96*a6*a5^2*a4^5*a3*a2^4*a1^5 + 18*a6^2*a4^6*a3*a2^4*a1^5 - 72*a6*a5*a4^6*a3*a2^4*a1^5 + 18*a5^2*a4^6*a3*a2^4*a1^5 + 18*a6^6*a5*a3^2*a2^4*a1^5 + 120*a6^5*a5^2*a3^2*a2^4*a1^5 - 84*a6^4*a5^3*a3^2*a2^4*a1^5 - 84*a6^3*a5^4*a3^2*a2^4*a1^5 + 120*a6^2*a5^5*a3^2*a2^4*a1^5 + 18*a6*a5^6*a3^2*a2^4*a1^5 + 18*a6^6*a4*a3^2*a2^4*a1^5 - 96*a6^5*a5*a4*a3^2*a2^4*a1^5 - 120*a6^4*a5^2*a4*a3^2*a2^4*a1^5 - 168*a6^3*a5^3*a4*a3^2*a2^4*a1^5 - 120*a6^2*a5^4*a4*a3^2*a2^4*a1^5 - 96*a6*a5^5*a4*a3^2*a2^4*a1^5 + 18*a5^6*a4*a3^2*a2^4*a1^5 + 120*a6^5*a4^2*a3^2*a2^4*a1^5 - 120*a6^4*a5*a4^2*a3^2*a2^4*a1^5 + 396*a6^3*a5^2*a4^2*a3^2*a2^4*a1^5 + 396*a6^2*a5^3*a4^2*a3^2*a2^4*a1^5 - 120*a6*a5^4*a4^2*a3^2*a2^4*a1^5 + 120*a5^5*a4^2*a3^2*a2^4*a1^5 - 84*a6^4*a4^3*a3^2*a2^4*a1^5 - 168*a6^3*a5*a4^3*a3^2*a2^4*a1^5 + 396*a6^2*a5^2*a4^3*a3^2*a2^4*a1^5 - 168*a6*a5^3*a4^3*a3^2*a2^4*a1^5 - 84*a5^4*a4^3*a3^2*a2^4*a1^5 - 84*a6^3*a4^4*a3^2*a2^4*a1^5 - 120*a6^2*a5*a4^4*a3^2*a2^4*a1^5 - 120*a6*a5^2*a4^4*a3^2*a2^4*a1^5 - 84*a5^3*a4^4*a3^2*a2^4*a1^5 + 120*a6^2*a4^5*a3^2*a2^4*a1^5 - 96*a6*a5*a4^5*a3^2*a2^4*a1^5 + 120*a5^2*a4^5*a3^2*a2^4*a1^5 + 18*a6*a4^6*a3^2*a2^4*a1^5 + 18*a5*a4^6*a3^2*a2^4*a1^5 - 12*a6^6*a3^3*a2^4*a1^5 - 84*a6^4*a5^2*a3^3*a2^4*a1^5 + 144*a6^3*a5^3*a3^3*a2^4*a1^5 - 84*a6^2*a5^4*a3^3*a2^4*a1^5 - 12*a5^6*a3^3*a2^4*a1^5 + 240*a6^4*a5*a4*a3^3*a2^4*a1^5 - 168*a6^3*a5^2*a4*a3^3*a2^4*a1^5 - 168*a6^2*a5^3*a4*a3^3*a2^4*a1^5 + 240*a6*a5^4*a4*a3^3*a2^4*a1^5 - 84*a6^4*a4^2*a3^3*a2^4*a1^5 - 168*a6^3*a5*a4^2*a3^3*a2^4*a1^5 + 396*a6^2*a5^2*a4^2*a3^3*a2^4*a1^5 - 168*a6*a5^3*a4^2*a3^3*a2^4*a1^5 - 84*a5^4*a4^2*a3^3*a2^4*a1^5 + 144*a6^3*a4^3*a3^3*a2^4*a1^5 - 168*a6^2*a5*a4^3*a3^3*a2^4*a1^5 - 168*a6*a5^2*a4^3*a3^3*a2^4*a1^5 + 144*a5^3*a4^3*a3^3*a2^4*a1^5 - 84*a6^2*a4^4*a3^3*a2^4*a1^5 + 240*a6*a5*a4^4*a3^3*a2^4*a1^5 - 84*a5^2*a4^4*a3^3*a2^4*a1^5 - 12*a4^6*a3^3*a2^4*a1^5 - 24*a6^5*a3^4*a2^4*a1^5 + 36*a6^4*a5*a3^4*a2^4*a1^5 - 84*a6^3*a5^2*a3^4*a2^4*a1^5 - 84*a6^2*a5^3*a3^4*a2^4*a1^5 + 36*a6*a5^4*a3^4*a2^4*a1^5 - 24*a5^5*a3^4*a2^4*a1^5 + 36*a6^4*a4*a3^4*a2^4*a1^5 + 240*a6^3*a5*a4*a3^4*a2^4*a1^5 - 120*a6^2*a5^2*a4*a3^4*a2^4*a1^5 + 240*a6*a5^3*a4*a3^4*a2^4*a1^5 + 36*a5^4*a4*a3^4*a2^4*a1^5 - 84*a6^3*a4^2*a3^4*a2^4*a1^5 - 120*a6^2*a5*a4^2*a3^4*a2^4*a1^5 - 120*a6*a5^2*a4^2*a3^4*a2^4*a1^5 - 84*a5^3*a4^2*a3^4*a2^4*a1^5 - 84*a6^2*a4^3*a3^4*a2^4*a1^5 + 240*a6*a5*a4^3*a3^4*a2^4*a1^5 - 84*a5^2*a4^3*a3^4*a2^4*a1^5 + 36*a6*a4^4*a3^4*a2^4*a1^5 + 36*a5*a4^4*a3^4*a2^4*a1^5 - 24*a4^5*a3^4*a2^4*a1^5 - 24*a6^4*a3^5*a2^4*a1^5 + 120*a6^2*a5^2*a3^5*a2^4*a1^5 - 24*a5^4*a3^5*a2^4*a1^5 - 96*a6^2*a5*a4*a3^5*a2^4*a1^5 - 96*a6*a5^2*a4*a3^5*a2^4*a1^5 + 120*a6^2*a4^2*a3^5*a2^4*a1^5 - 96*a6*a5*a4^2*a3^5*a2^4*a1^5 + 120*a5^2*a4^2*a3^5*a2^4*a1^5 - 24*a4^4*a3^5*a2^4*a1^5 - 12*a6^3*a3^6*a2^4*a1^5 + 18*a6^2*a5*a3^6*a2^4*a1^5 + 18*a6*a5^2*a3^6*a2^4*a1^5 - 12*a5^3*a3^6*a2^4*a1^5 + 18*a6^2*a4*a3^6*a2^4*a1^5 - 72*a6*a5*a4*a3^6*a2^4*a1^5 + 18*a5^2*a4*a3^6*a2^4*a1^5 + 18*a6*a4^2*a3^6*a2^4*a1^5 + 18*a5*a4^2*a3^6*a2^4*a1^5 - 12*a4^3*a3^6*a2^4*a1^5 + 48*a6^5*a5^3*a2^5*a1^5 - 24*a6^4*a5^4*a2^5*a1^5 + 48*a6^3*a5^5*a2^5*a1^5 - 72*a6^5*a5^2*a4*a2^5*a1^5 - 72*a6^2*a5^5*a4*a2^5*a1^5 - 72*a6^5*a5*a4^2*a2^5*a1^5 + 120*a6^4*a5^2*a4^2*a2^5*a1^5 - 48*a6^3*a5^3*a4^2*a2^5*a1^5 + 120*a6^2*a5^4*a4^2*a2^5*a1^5 - 72*a6*a5^5*a4^2*a2^5*a1^5 + 48*a6^5*a4^3*a2^5*a1^5 - 48*a6^3*a5^2*a4^3*a2^5*a1^5 - 48*a6^2*a5^3*a4^3*a2^5*a1^5 + 48*a5^5*a4^3*a2^5*a1^5 - 24*a6^4*a4^4*a2^5*a1^5 + 120*a6^2*a5^2*a4^4*a2^5*a1^5 - 24*a5^4*a4^4*a2^5*a1^5 + 48*a6^3*a4^5*a2^5*a1^5 - 72*a6^2*a5*a4^5*a2^5*a1^5 - 72*a6*a5^2*a4^5*a2^5*a1^5 + 48*a5^3*a4^5*a2^5*a1^5 - 72*a6^5*a5^2*a3*a2^5*a1^5 - 72*a6^2*a5^5*a3*a2^5*a1^5 + 288*a6^5*a5*a4*a3*a2^5*a1^5 - 96*a6^4*a5^2*a4*a3*a2^5*a1^5 - 192*a6^3*a5^3*a4*a3*a2^5*a1^5 - 96*a6^2*a5^4*a4*a3*a2^5*a1^5 + 288*a6*a5^5*a4*a3*a2^5*a1^5 - 72*a6^5*a4^2*a3*a2^5*a1^5 - 96*a6^4*a5*a4^2*a3*a2^5*a1^5 + 240*a6^3*a5^2*a4^2*a3*a2^5*a1^5 + 240*a6^2*a5^3*a4^2*a3*a2^5*a1^5 - 96*a6*a5^4*a4^2*a3*a2^5*a1^5 - 72*a5^5*a4^2*a3*a2^5*a1^5 - 192*a6^3*a5*a4^3*a3*a2^5*a1^5 + 240*a6^2*a5^2*a4^3*a3*a2^5*a1^5 - 192*a6*a5^3*a4^3*a3*a2^5*a1^5 - 96*a6^2*a5*a4^4*a3*a2^5*a1^5 - 96*a6*a5^2*a4^4*a3*a2^5*a1^5 - 72*a6^2*a4^5*a3*a2^5*a1^5 + 288*a6*a5*a4^5*a3*a2^5*a1^5 - 72*a5^2*a4^5*a3*a2^5*a1^5 - 72*a6^5*a5*a3^2*a2^5*a1^5 + 120*a6^4*a5^2*a3^2*a2^5*a1^5 - 48*a6^3*a5^3*a3^2*a2^5*a1^5 + 120*a6^2*a5^4*a3^2*a2^5*a1^5 - 72*a6*a5^5*a3^2*a2^5*a1^5 - 72*a6^5*a4*a3^2*a2^5*a1^5 - 96*a6^4*a5*a4*a3^2*a2^5*a1^5 + 240*a6^3*a5^2*a4*a3^2*a2^5*a1^5 + 240*a6^2*a5^3*a4*a3^2*a2^5*a1^5 - 96*a6*a5^4*a4*a3^2*a2^5*a1^5 - 72*a5^5*a4*a3^2*a2^5*a1^5 + 120*a6^4*a4^2*a3^2*a2^5*a1^5 + 240*a6^3*a5*a4^2*a3^2*a2^5*a1^5 - 1296*a6^2*a5^2*a4^2*a3^2*a2^5*a1^5 + 240*a6*a5^3*a4^2*a3^2*a2^5*a1^5 + 120*a5^4*a4^2*a3^2*a2^5*a1^5 - 48*a6^3*a4^3*a3^2*a2^5*a1^5 + 240*a6^2*a5*a4^3*a3^2*a2^5*a1^5 + 240*a6*a5^2*a4^3*a3^2*a2^5*a1^5 - 48*a5^3*a4^3*a3^2*a2^5*a1^5 + 120*a6^2*a4^4*a3^2*a2^5*a1^5 - 96*a6*a5*a4^4*a3^2*a2^5*a1^5 + 120*a5^2*a4^4*a3^2*a2^5*a1^5 - 72*a6*a4^5*a3^2*a2^5*a1^5 - 72*a5*a4^5*a3^2*a2^5*a1^5 + 48*a6^5*a3^3*a2^5*a1^5 - 48*a6^3*a5^2*a3^3*a2^5*a1^5 - 48*a6^2*a5^3*a3^3*a2^5*a1^5 + 48*a5^5*a3^3*a2^5*a1^5 - 192*a6^3*a5*a4*a3^3*a2^5*a1^5 + 240*a6^2*a5^2*a4*a3^3*a2^5*a1^5 - 192*a6*a5^3*a4*a3^3*a2^5*a1^5 - 48*a6^3*a4^2*a3^3*a2^5*a1^5 + 240*a6^2*a5*a4^2*a3^3*a2^5*a1^5 + 240*a6*a5^2*a4^2*a3^3*a2^5*a1^5 - 48*a5^3*a4^2*a3^3*a2^5*a1^5 - 48*a6^2*a4^3*a3^3*a2^5*a1^5 - 192*a6*a5*a4^3*a3^3*a2^5*a1^5 - 48*a5^2*a4^3*a3^3*a2^5*a1^5 + 48*a4^5*a3^3*a2^5*a1^5 - 24*a6^4*a3^4*a2^5*a1^5 + 120*a6^2*a5^2*a3^4*a2^5*a1^5 - 24*a5^4*a3^4*a2^5*a1^5 - 96*a6^2*a5*a4*a3^4*a2^5*a1^5 - 96*a6*a5^2*a4*a3^4*a2^5*a1^5 + 120*a6^2*a4^2*a3^4*a2^5*a1^5 - 96*a6*a5*a4^2*a3^4*a2^5*a1^5 + 120*a5^2*a4^2*a3^4*a2^5*a1^5 - 24*a4^4*a3^4*a2^5*a1^5 + 48*a6^3*a3^5*a2^5*a1^5 - 72*a6^2*a5*a3^5*a2^5*a1^5 - 72*a6*a5^2*a3^5*a2^5*a1^5 + 48*a5^3*a3^5*a2^5*a1^5 - 72*a6^2*a4*a3^5*a2^5*a1^5 + 288*a6*a5*a4*a3^5*a2^5*a1^5 - 72*a5^2*a4*a3^5*a2^5*a1^5 - 72*a6*a4^2*a3^5*a2^5*a1^5 - 72*a5*a4^2*a3^5*a2^5*a1^5 + 48*a4^3*a3^5*a2^5*a1^5 - 12*a6^4*a5^3*a2^6*a1^5 - 12*a6^3*a5^4*a2^6*a1^5 + 18*a6^4*a5^2*a4*a2^6*a1^5 + 24*a6^3*a5^3*a4*a2^6*a1^5 + 18*a6^2*a5^4*a4*a2^6*a1^5 + 18*a6^4*a5*a4^2*a2^6*a1^5 - 36*a6^3*a5^2*a4^2*a2^6*a1^5 - 36*a6^2*a5^3*a4^2*a2^6*a1^5 + 18*a6*a5^4*a4^2*a2^6*a1^5 - 12*a6^4*a4^3*a2^6*a1^5 + 24*a6^3*a5*a4^3*a2^6*a1^5 - 36*a6^2*a5^2*a4^3*a2^6*a1^5 + 24*a6*a5^3*a4^3*a2^6*a1^5 - 12*a5^4*a4^3*a2^6*a1^5 - 12*a6^3*a4^4*a2^6*a1^5 + 18*a6^2*a5*a4^4*a2^6*a1^5 + 18*a6*a5^2*a4^4*a2^6*a1^5 - 12*a5^3*a4^4*a2^6*a1^5 + 18*a6^4*a5^2*a3*a2^6*a1^5 + 24*a6^3*a5^3*a3*a2^6*a1^5 + 18*a6^2*a5^4*a3*a2^6*a1^5 - 72*a6^4*a5*a4*a3*a2^6*a1^5 - 72*a6*a5^4*a4*a3*a2^6*a1^5 + 18*a6^4*a4^2*a3*a2^6*a1^5 + 36*a6^2*a5^2*a4^2*a3*a2^6*a1^5 + 18*a5^4*a4^2*a3*a2^6*a1^5 + 24*a6^3*a4^3*a3*a2^6*a1^5 + 24*a5^3*a4^3*a3*a2^6*a1^5 + 18*a6^2*a4^4*a3*a2^6*a1^5 - 72*a6*a5*a4^4*a3*a2^6*a1^5 + 18*a5^2*a4^4*a3*a2^6*a1^5 + 18*a6^4*a5*a3^2*a2^6*a1^5 - 36*a6^3*a5^2*a3^2*a2^6*a1^5 - 36*a6^2*a5^3*a3^2*a2^6*a1^5 + 18*a6*a5^4*a3^2*a2^6*a1^5 + 18*a6^4*a4*a3^2*a2^6*a1^5 + 36*a6^2*a5^2*a4*a3^2*a2^6*a1^5 + 18*a5^4*a4*a3^2*a2^6*a1^5 - 36*a6^3*a4^2*a3^2*a2^6*a1^5 + 36*a6^2*a5*a4^2*a3^2*a2^6*a1^5 + 36*a6*a5^2*a4^2*a3^2*a2^6*a1^5 - 36*a5^3*a4^2*a3^2*a2^6*a1^5 - 36*a6^2*a4^3*a3^2*a2^6*a1^5 - 36*a5^2*a4^3*a3^2*a2^6*a1^5 + 18*a6*a4^4*a3^2*a2^6*a1^5 + 18*a5*a4^4*a3^2*a2^6*a1^5 - 12*a6^4*a3^3*a2^6*a1^5 + 24*a6^3*a5*a3^3*a2^6*a1^5 - 36*a6^2*a5^2*a3^3*a2^6*a1^5 + 24*a6*a5^3*a3^3*a2^6*a1^5 - 12*a5^4*a3^3*a2^6*a1^5 + 24*a6^3*a4*a3^3*a2^6*a1^5 + 24*a5^3*a4*a3^3*a2^6*a1^5 - 36*a6^2*a4^2*a3^3*a2^6*a1^5 - 36*a5^2*a4^2*a3^3*a2^6*a1^5 + 24*a6*a4^3*a3^3*a2^6*a1^5 + 24*a5*a4^3*a3^3*a2^6*a1^5 - 12*a4^4*a3^3*a2^6*a1^5 - 12*a6^3*a3^4*a2^6*a1^5 + 18*a6^2*a5*a3^4*a2^6*a1^5 + 18*a6*a5^2*a3^4*a2^6*a1^5 - 12*a5^3*a3^4*a2^6*a1^5 + 18*a6^2*a4*a3^4*a2^6*a1^5 - 72*a6*a5*a4*a3^4*a2^6*a1^5 + 18*a5^2*a4*a3^4*a2^6*a1^5 + 18*a6*a4^2*a3^4*a2^6*a1^5 + 18*a5*a4^2*a3^4*a2^6*a1^5 - 12*a4^3*a3^4*a2^6*a1^5 + 8*a6^6*a5^3*a4^3*a1^6 - 12*a6^5*a5^4*a4^3*a1^6 - 12*a6^4*a5^5*a4^3*a1^6 + 8*a6^3*a5^6*a4^3*a1^6 - 12*a6^5*a5^3*a4^4*a1^6 + 48*a6^4*a5^4*a4^4*a1^6 - 12*a6^3*a5^5*a4^4*a1^6 - 12*a6^4*a5^3*a4^5*a1^6 - 12*a6^3*a5^4*a4^5*a1^6 + 8*a6^3*a5^3*a4^6*a1^6 - 12*a6^6*a5^3*a4^2*a3*a1^6 + 18*a6^5*a5^4*a4^2*a3*a1^6 + 18*a6^4*a5^5*a4^2*a3*a1^6 - 12*a6^3*a5^6*a4^2*a3*a1^6 - 12*a6^6*a5^2*a4^3*a3*a1^6 + 24*a6^5*a5^3*a4^3*a3*a1^6 - 36*a6^4*a5^4*a4^3*a3*a1^6 + 24*a6^3*a5^5*a4^3*a3*a1^6 - 12*a6^2*a5^6*a4^3*a3*a1^6 + 18*a6^5*a5^2*a4^4*a3*a1^6 - 36*a6^4*a5^3*a4^4*a3*a1^6 - 36*a6^3*a5^4*a4^4*a3*a1^6 + 18*a6^2*a5^5*a4^4*a3*a1^6 + 18*a6^4*a5^2*a4^5*a3*a1^6 + 24*a6^3*a5^3*a4^5*a3*a1^6 + 18*a6^2*a5^4*a4^5*a3*a1^6 - 12*a6^3*a5^2*a4^6*a3*a1^6 - 12*a6^2*a5^3*a4^6*a3*a1^6 - 12*a6^6*a5^3*a4*a3^2*a1^6 + 18*a6^5*a5^4*a4*a3^2*a1^6 + 18*a6^4*a5^5*a4*a3^2*a1^6 - 12*a6^3*a5^6*a4*a3^2*a1^6 + 48*a6^6*a5^2*a4^2*a3^2*a1^6 - 36*a6^5*a5^3*a4^2*a3^2*a1^6 - 96*a6^4*a5^4*a4^2*a3^2*a1^6 - 36*a6^3*a5^5*a4^2*a3^2*a1^6 + 48*a6^2*a5^6*a4^2*a3^2*a1^6 - 12*a6^6*a5*a4^3*a3^2*a1^6 - 36*a6^5*a5^2*a4^3*a3^2*a1^6 + 108*a6^4*a5^3*a4^3*a3^2*a1^6 + 108*a6^3*a5^4*a4^3*a3^2*a1^6 - 36*a6^2*a5^5*a4^3*a3^2*a1^6 - 12*a6*a5^6*a4^3*a3^2*a1^6 + 18*a6^5*a5*a4^4*a3^2*a1^6 - 96*a6^4*a5^2*a4^4*a3^2*a1^6 + 108*a6^3*a5^3*a4^4*a3^2*a1^6 - 96*a6^2*a5^4*a4^4*a3^2*a1^6 + 18*a6*a5^5*a4^4*a3^2*a1^6 + 18*a6^4*a5*a4^5*a3^2*a1^6 - 36*a6^3*a5^2*a4^5*a3^2*a1^6 - 36*a6^2*a5^3*a4^5*a3^2*a1^6 + 18*a6*a5^4*a4^5*a3^2*a1^6 - 12*a6^3*a5*a4^6*a3^2*a1^6 + 48*a6^2*a5^2*a4^6*a3^2*a1^6 - 12*a6*a5^3*a4^6*a3^2*a1^6 + 8*a6^6*a5^3*a3^3*a1^6 - 12*a6^5*a5^4*a3^3*a1^6 - 12*a6^4*a5^5*a3^3*a1^6 + 8*a6^3*a5^6*a3^3*a1^6 - 12*a6^6*a5^2*a4*a3^3*a1^6 + 24*a6^5*a5^3*a4*a3^3*a1^6 - 36*a6^4*a5^4*a4*a3^3*a1^6 + 24*a6^3*a5^5*a4*a3^3*a1^6 - 12*a6^2*a5^6*a4*a3^3*a1^6 - 12*a6^6*a5*a4^2*a3^3*a1^6 - 36*a6^5*a5^2*a4^2*a3^3*a1^6 + 108*a6^4*a5^3*a4^2*a3^3*a1^6 + 108*a6^3*a5^4*a4^2*a3^3*a1^6 - 36*a6^2*a5^5*a4^2*a3^3*a1^6 - 12*a6*a5^6*a4^2*a3^3*a1^6 + 8*a6^6*a4^3*a3^3*a1^6 + 24*a6^5*a5*a4^3*a3^3*a1^6 + 108*a6^4*a5^2*a4^3*a3^3*a1^6 - 480*a6^3*a5^3*a4^3*a3^3*a1^6 + 108*a6^2*a5^4*a4^3*a3^3*a1^6 + 24*a6*a5^5*a4^3*a3^3*a1^6 + 8*a5^6*a4^3*a3^3*a1^6 - 12*a6^5*a4^4*a3^3*a1^6 - 36*a6^4*a5*a4^4*a3^3*a1^6 + 108*a6^3*a5^2*a4^4*a3^3*a1^6 + 108*a6^2*a5^3*a4^4*a3^3*a1^6 - 36*a6*a5^4*a4^4*a3^3*a1^6 - 12*a5^5*a4^4*a3^3*a1^6 - 12*a6^4*a4^5*a3^3*a1^6 + 24*a6^3*a5*a4^5*a3^3*a1^6 - 36*a6^2*a5^2*a4^5*a3^3*a1^6 + 24*a6*a5^3*a4^5*a3^3*a1^6 - 12*a5^4*a4^5*a3^3*a1^6 + 8*a6^3*a4^6*a3^3*a1^6 - 12*a6^2*a5*a4^6*a3^3*a1^6 - 12*a6*a5^2*a4^6*a3^3*a1^6 + 8*a5^3*a4^6*a3^3*a1^6 - 12*a6^5*a5^3*a3^4*a1^6 + 48*a6^4*a5^4*a3^4*a1^6 - 12*a6^3*a5^5*a3^4*a1^6 + 18*a6^5*a5^2*a4*a3^4*a1^6 - 36*a6^4*a5^3*a4*a3^4*a1^6 - 36*a6^3*a5^4*a4*a3^4*a1^6 + 18*a6^2*a5^5*a4*a3^4*a1^6 + 18*a6^5*a5*a4^2*a3^4*a1^6 - 96*a6^4*a5^2*a4^2*a3^4*a1^6 + 108*a6^3*a5^3*a4^2*a3^4*a1^6 - 96*a6^2*a5^4*a4^2*a3^4*a1^6 + 18*a6*a5^5*a4^2*a3^4*a1^6 - 12*a6^5*a4^3*a3^4*a1^6 - 36*a6^4*a5*a4^3*a3^4*a1^6 + 108*a6^3*a5^2*a4^3*a3^4*a1^6 + 108*a6^2*a5^3*a4^3*a3^4*a1^6 - 36*a6*a5^4*a4^3*a3^4*a1^6 - 12*a5^5*a4^3*a3^4*a1^6 + 48*a6^4*a4^4*a3^4*a1^6 - 36*a6^3*a5*a4^4*a3^4*a1^6 - 96*a6^2*a5^2*a4^4*a3^4*a1^6 - 36*a6*a5^3*a4^4*a3^4*a1^6 + 48*a5^4*a4^4*a3^4*a1^6 - 12*a6^3*a4^5*a3^4*a1^6 + 18*a6^2*a5*a4^5*a3^4*a1^6 + 18*a6*a5^2*a4^5*a3^4*a1^6 - 12*a5^3*a4^5*a3^4*a1^6 - 12*a6^4*a5^3*a3^5*a1^6 - 12*a6^3*a5^4*a3^5*a1^6 + 18*a6^4*a5^2*a4*a3^5*a1^6 + 24*a6^3*a5^3*a4*a3^5*a1^6 + 18*a6^2*a5^4*a4*a3^5*a1^6 + 18*a6^4*a5*a4^2*a3^5*a1^6 - 36*a6^3*a5^2*a4^2*a3^5*a1^6 - 36*a6^2*a5^3*a4^2*a3^5*a1^6 + 18*a6*a5^4*a4^2*a3^5*a1^6 - 12*a6^4*a4^3*a3^5*a1^6 + 24*a6^3*a5*a4^3*a3^5*a1^6 - 36*a6^2*a5^2*a4^3*a3^5*a1^6 + 24*a6*a5^3*a4^3*a3^5*a1^6 - 12*a5^4*a4^3*a3^5*a1^6 - 12*a6^3*a4^4*a3^5*a1^6 + 18*a6^2*a5*a4^4*a3^5*a1^6 + 18*a6*a5^2*a4^4*a3^5*a1^6 - 12*a5^3*a4^4*a3^5*a1^6 + 8*a6^3*a5^3*a3^6*a1^6 - 12*a6^3*a5^2*a4*a3^6*a1^6 - 12*a6^2*a5^3*a4*a3^6*a1^6 - 12*a6^3*a5*a4^2*a3^6*a1^6 + 48*a6^2*a5^2*a4^2*a3^6*a1^6 - 12*a6*a5^3*a4^2*a3^6*a1^6 + 8*a6^3*a4^3*a3^6*a1^6 - 12*a6^2*a5*a4^3*a3^6*a1^6 - 12*a6*a5^2*a4^3*a3^6*a1^6 + 8*a5^3*a4^3*a3^6*a1^6 - 12*a6^6*a5^3*a4^2*a2*a1^6 + 18*a6^5*a5^4*a4^2*a2*a1^6 + 18*a6^4*a5^5*a4^2*a2*a1^6 - 12*a6^3*a5^6*a4^2*a2*a1^6 - 12*a6^6*a5^2*a4^3*a2*a1^6 + 24*a6^5*a5^3*a4^3*a2*a1^6 - 36*a6^4*a5^4*a4^3*a2*a1^6 + 24*a6^3*a5^5*a4^3*a2*a1^6 - 12*a6^2*a5^6*a4^3*a2*a1^6 + 18*a6^5*a5^2*a4^4*a2*a1^6 - 36*a6^4*a5^3*a4^4*a2*a1^6 - 36*a6^3*a5^4*a4^4*a2*a1^6 + 18*a6^2*a5^5*a4^4*a2*a1^6 + 18*a6^4*a5^2*a4^5*a2*a1^6 + 24*a6^3*a5^3*a4^5*a2*a1^6 + 18*a6^2*a5^4*a4^5*a2*a1^6 - 12*a6^3*a5^2*a4^6*a2*a1^6 - 12*a6^2*a5^3*a4^6*a2*a1^6 + 48*a6^6*a5^3*a4*a3*a2*a1^6 - 72*a6^5*a5^4*a4*a3*a2*a1^6 - 72*a6^4*a5^5*a4*a3*a2*a1^6 + 48*a6^3*a5^6*a4*a3*a2*a1^6 - 24*a6^6*a5^2*a4^2*a3*a2*a1^6 + 120*a6^4*a5^4*a4^2*a3*a2*a1^6 - 24*a6^2*a5^6*a4^2*a3*a2*a1^6 + 48*a6^6*a5*a4^3*a3*a2*a1^6 - 48*a6^4*a5^3*a4^3*a3*a2*a1^6 - 48*a6^3*a5^4*a4^3*a3*a2*a1^6 + 48*a6*a5^6*a4^3*a3*a2*a1^6 - 72*a6^5*a5*a4^4*a3*a2*a1^6 + 120*a6^4*a5^2*a4^4*a3*a2*a1^6 - 48*a6^3*a5^3*a4^4*a3*a2*a1^6 + 120*a6^2*a5^4*a4^4*a3*a2*a1^6 - 72*a6*a5^5*a4^4*a3*a2*a1^6 - 72*a6^4*a5*a4^5*a3*a2*a1^6 - 72*a6*a5^4*a4^5*a3*a2*a1^6 + 48*a6^3*a5*a4^6*a3*a2*a1^6 - 24*a6^2*a5^2*a4^6*a3*a2*a1^6 + 48*a6*a5^3*a4^6*a3*a2*a1^6 - 12*a6^6*a5^3*a3^2*a2*a1^6 + 18*a6^5*a5^4*a3^2*a2*a1^6 + 18*a6^4*a5^5*a3^2*a2*a1^6 - 12*a6^3*a5^6*a3^2*a2*a1^6 - 24*a6^6*a5^2*a4*a3^2*a2*a1^6 + 120*a6^4*a5^4*a4*a3^2*a2*a1^6 - 24*a6^2*a5^6*a4*a3^2*a2*a1^6 - 24*a6^6*a5*a4^2*a3^2*a2*a1^6 + 36*a6^5*a5^2*a4^2*a3^2*a2*a1^6 - 84*a6^4*a5^3*a4^2*a3^2*a2*a1^6 - 84*a6^3*a5^4*a4^2*a3^2*a2*a1^6 + 36*a6^2*a5^5*a4^2*a3^2*a2*a1^6 - 24*a6*a5^6*a4^2*a3^2*a2*a1^6 - 12*a6^6*a4^3*a3^2*a2*a1^6 - 84*a6^4*a5^2*a4^3*a3^2*a2*a1^6 + 144*a6^3*a5^3*a4^3*a3^2*a2*a1^6 - 84*a6^2*a5^4*a4^3*a3^2*a2*a1^6 - 12*a5^6*a4^3*a3^2*a2*a1^6 + 18*a6^5*a4^4*a3^2*a2*a1^6 + 120*a6^4*a5*a4^4*a3^2*a2*a1^6 - 84*a6^3*a5^2*a4^4*a3^2*a2*a1^6 - 84*a6^2*a5^3*a4^4*a3^2*a2*a1^6 + 120*a6*a5^4*a4^4*a3^2*a2*a1^6 + 18*a5^5*a4^4*a3^2*a2*a1^6 + 18*a6^4*a4^5*a3^2*a2*a1^6 + 36*a6^2*a5^2*a4^5*a3^2*a2*a1^6 + 18*a5^4*a4^5*a3^2*a2*a1^6 - 12*a6^3*a4^6*a3^2*a2*a1^6 - 24*a6^2*a5*a4^6*a3^2*a2*a1^6 - 24*a6*a5^2*a4^6*a3^2*a2*a1^6 - 12*a5^3*a4^6*a3^2*a2*a1^6 - 12*a6^6*a5^2*a3^3*a2*a1^6 + 24*a6^5*a5^3*a3^3*a2*a1^6 - 36*a6^4*a5^4*a3^3*a2*a1^6 + 24*a6^3*a5^5*a3^3*a2*a1^6 - 12*a6^2*a5^6*a3^3*a2*a1^6 + 48*a6^6*a5*a4*a3^3*a2*a1^6 - 48*a6^4*a5^3*a4*a3^3*a2*a1^6 - 48*a6^3*a5^4*a4*a3^3*a2*a1^6 + 48*a6*a5^6*a4*a3^3*a2*a1^6 - 12*a6^6*a4^2*a3^3*a2*a1^6 - 84*a6^4*a5^2*a4^2*a3^3*a2*a1^6 + 144*a6^3*a5^3*a4^2*a3^3*a2*a1^6 - 84*a6^2*a5^4*a4^2*a3^3*a2*a1^6 - 12*a5^6*a4^2*a3^3*a2*a1^6 + 24*a6^5*a4^3*a3^3*a2*a1^6 - 48*a6^4*a5*a4^3*a3^3*a2*a1^6 + 144*a6^3*a5^2*a4^3*a3^3*a2*a1^6 + 144*a6^2*a5^3*a4^3*a3^3*a2*a1^6 - 48*a6*a5^4*a4^3*a3^3*a2*a1^6 + 24*a5^5*a4^3*a3^3*a2*a1^6 - 36*a6^4*a4^4*a3^3*a2*a1^6 - 48*a6^3*a5*a4^4*a3^3*a2*a1^6 - 84*a6^2*a5^2*a4^4*a3^3*a2*a1^6 - 48*a6*a5^3*a4^4*a3^3*a2*a1^6 - 36*a5^4*a4^4*a3^3*a2*a1^6 + 24*a6^3*a4^5*a3^3*a2*a1^6 + 24*a5^3*a4^5*a3^3*a2*a1^6 - 12*a6^2*a4^6*a3^3*a2*a1^6 + 48*a6*a5*a4^6*a3^3*a2*a1^6 - 12*a5^2*a4^6*a3^3*a2*a1^6 + 18*a6^5*a5^2*a3^4*a2*a1^6 - 36*a6^4*a5^3*a3^4*a2*a1^6 - 36*a6^3*a5^4*a3^4*a2*a1^6 + 18*a6^2*a5^5*a3^4*a2*a1^6 - 72*a6^5*a5*a4*a3^4*a2*a1^6 + 120*a6^4*a5^2*a4*a3^4*a2*a1^6 - 48*a6^3*a5^3*a4*a3^4*a2*a1^6 + 120*a6^2*a5^4*a4*a3^4*a2*a1^6 - 72*a6*a5^5*a4*a3^4*a2*a1^6 + 18*a6^5*a4^2*a3^4*a2*a1^6 + 120*a6^4*a5*a4^2*a3^4*a2*a1^6 - 84*a6^3*a5^2*a4^2*a3^4*a2*a1^6 - 84*a6^2*a5^3*a4^2*a3^4*a2*a1^6 + 120*a6*a5^4*a4^2*a3^4*a2*a1^6 + 18*a5^5*a4^2*a3^4*a2*a1^6 - 36*a6^4*a4^3*a3^4*a2*a1^6 - 48*a6^3*a5*a4^3*a3^4*a2*a1^6 - 84*a6^2*a5^2*a4^3*a3^4*a2*a1^6 - 48*a6*a5^3*a4^3*a3^4*a2*a1^6 - 36*a5^4*a4^3*a3^4*a2*a1^6 - 36*a6^3*a4^4*a3^4*a2*a1^6 + 120*a6^2*a5*a4^4*a3^4*a2*a1^6 + 120*a6*a5^2*a4^4*a3^4*a2*a1^6 - 36*a5^3*a4^4*a3^4*a2*a1^6 + 18*a6^2*a4^5*a3^4*a2*a1^6 - 72*a6*a5*a4^5*a3^4*a2*a1^6 + 18*a5^2*a4^5*a3^4*a2*a1^6 + 18*a6^4*a5^2*a3^5*a2*a1^6 + 24*a6^3*a5^3*a3^5*a2*a1^6 + 18*a6^2*a5^4*a3^5*a2*a1^6 - 72*a6^4*a5*a4*a3^5*a2*a1^6 - 72*a6*a5^4*a4*a3^5*a2*a1^6 + 18*a6^4*a4^2*a3^5*a2*a1^6 + 36*a6^2*a5^2*a4^2*a3^5*a2*a1^6 + 18*a5^4*a4^2*a3^5*a2*a1^6 + 24*a6^3*a4^3*a3^5*a2*a1^6 + 24*a5^3*a4^3*a3^5*a2*a1^6 + 18*a6^2*a4^4*a3^5*a2*a1^6 - 72*a6*a5*a4^4*a3^5*a2*a1^6 + 18*a5^2*a4^4*a3^5*a2*a1^6 - 12*a6^3*a5^2*a3^6*a2*a1^6 - 12*a6^2*a5^3*a3^6*a2*a1^6 + 48*a6^3*a5*a4*a3^6*a2*a1^6 - 24*a6^2*a5^2*a4*a3^6*a2*a1^6 + 48*a6*a5^3*a4*a3^6*a2*a1^6 - 12*a6^3*a4^2*a3^6*a2*a1^6 - 24*a6^2*a5*a4^2*a3^6*a2*a1^6 - 24*a6*a5^2*a4^2*a3^6*a2*a1^6 - 12*a5^3*a4^2*a3^6*a2*a1^6 - 12*a6^2*a4^3*a3^6*a2*a1^6 + 48*a6*a5*a4^3*a3^6*a2*a1^6 - 12*a5^2*a4^3*a3^6*a2*a1^6 - 12*a6^6*a5^3*a4*a2^2*a1^6 + 18*a6^5*a5^4*a4*a2^2*a1^6 + 18*a6^4*a5^5*a4*a2^2*a1^6 - 12*a6^3*a5^6*a4*a2^2*a1^6 + 48*a6^6*a5^2*a4^2*a2^2*a1^6 - 36*a6^5*a5^3*a4^2*a2^2*a1^6 - 96*a6^4*a5^4*a4^2*a2^2*a1^6 - 36*a6^3*a5^5*a4^2*a2^2*a1^6 + 48*a6^2*a5^6*a4^2*a2^2*a1^6 - 12*a6^6*a5*a4^3*a2^2*a1^6 - 36*a6^5*a5^2*a4^3*a2^2*a1^6 + 108*a6^4*a5^3*a4^3*a2^2*a1^6 + 108*a6^3*a5^4*a4^3*a2^2*a1^6 - 36*a6^2*a5^5*a4^3*a2^2*a1^6 - 12*a6*a5^6*a4^3*a2^2*a1^6 + 18*a6^5*a5*a4^4*a2^2*a1^6 - 96*a6^4*a5^2*a4^4*a2^2*a1^6 + 108*a6^3*a5^3*a4^4*a2^2*a1^6 - 96*a6^2*a5^4*a4^4*a2^2*a1^6 + 18*a6*a5^5*a4^4*a2^2*a1^6 + 18*a6^4*a5*a4^5*a2^2*a1^6 - 36*a6^3*a5^2*a4^5*a2^2*a1^6 - 36*a6^2*a5^3*a4^5*a2^2*a1^6 + 18*a6*a5^4*a4^5*a2^2*a1^6 - 12*a6^3*a5*a4^6*a2^2*a1^6 + 48*a6^2*a5^2*a4^6*a2^2*a1^6 - 12*a6*a5^3*a4^6*a2^2*a1^6 - 12*a6^6*a5^3*a3*a2^2*a1^6 + 18*a6^5*a5^4*a3*a2^2*a1^6 + 18*a6^4*a5^5*a3*a2^2*a1^6 - 12*a6^3*a5^6*a3*a2^2*a1^6 - 24*a6^6*a5^2*a4*a3*a2^2*a1^6 + 120*a6^4*a5^4*a4*a3*a2^2*a1^6 - 24*a6^2*a5^6*a4*a3*a2^2*a1^6 - 24*a6^6*a5*a4^2*a3*a2^2*a1^6 + 36*a6^5*a5^2*a4^2*a3*a2^2*a1^6 - 84*a6^4*a5^3*a4^2*a3*a2^2*a1^6 - 84*a6^3*a5^4*a4^2*a3*a2^2*a1^6 + 36*a6^2*a5^5*a4^2*a3*a2^2*a1^6 - 24*a6*a5^6*a4^2*a3*a2^2*a1^6 - 12*a6^6*a4^3*a3*a2^2*a1^6 - 84*a6^4*a5^2*a4^3*a3*a2^2*a1^6 + 144*a6^3*a5^3*a4^3*a3*a2^2*a1^6 - 84*a6^2*a5^4*a4^3*a3*a2^2*a1^6 - 12*a5^6*a4^3*a3*a2^2*a1^6 + 18*a6^5*a4^4*a3*a2^2*a1^6 + 120*a6^4*a5*a4^4*a3*a2^2*a1^6 - 84*a6^3*a5^2*a4^4*a3*a2^2*a1^6 - 84*a6^2*a5^3*a4^4*a3*a2^2*a1^6 + 120*a6*a5^4*a4^4*a3*a2^2*a1^6 + 18*a5^5*a4^4*a3*a2^2*a1^6 + 18*a6^4*a4^5*a3*a2^2*a1^6 + 36*a6^2*a5^2*a4^5*a3*a2^2*a1^6 + 18*a5^4*a4^5*a3*a2^2*a1^6 - 12*a6^3*a4^6*a3*a2^2*a1^6 - 24*a6^2*a5*a4^6*a3*a2^2*a1^6 - 24*a6*a5^2*a4^6*a3*a2^2*a1^6 - 12*a5^3*a4^6*a3*a2^2*a1^6 + 48*a6^6*a5^2*a3^2*a2^2*a1^6 - 36*a6^5*a5^3*a3^2*a2^2*a1^6 - 96*a6^4*a5^4*a3^2*a2^2*a1^6 - 36*a6^3*a5^5*a3^2*a2^2*a1^6 + 48*a6^2*a5^6*a3^2*a2^2*a1^6 - 24*a6^6*a5*a4*a3^2*a2^2*a1^6 + 36*a6^5*a5^2*a4*a3^2*a2^2*a1^6 - 84*a6^4*a5^3*a4*a3^2*a2^2*a1^6 - 84*a6^3*a5^4*a4*a3^2*a2^2*a1^6 + 36*a6^2*a5^5*a4*a3^2*a2^2*a1^6 - 24*a6*a5^6*a4*a3^2*a2^2*a1^6 + 48*a6^6*a4^2*a3^2*a2^2*a1^6 + 36*a6^5*a5*a4^2*a3^2*a2^2*a1^6 + 288*a6^4*a5^2*a4^2*a3^2*a2^2*a1^6 - 96*a6^3*a5^3*a4^2*a3^2*a2^2*a1^6 + 288*a6^2*a5^4*a4^2*a3^2*a2^2*a1^6 + 36*a6*a5^5*a4^2*a3^2*a2^2*a1^6 + 48*a5^6*a4^2*a3^2*a2^2*a1^6 - 36*a6^5*a4^3*a3^2*a2^2*a1^6 - 84*a6^4*a5*a4^3*a3^2*a2^2*a1^6 - 96*a6^3*a5^2*a4^3*a3^2*a2^2*a1^6 - 96*a6^2*a5^3*a4^3*a3^2*a2^2*a1^6 - 84*a6*a5^4*a4^3*a3^2*a2^2*a1^6 - 36*a5^5*a4^3*a3^2*a2^2*a1^6 - 96*a6^4*a4^4*a3^2*a2^2*a1^6 - 84*a6^3*a5*a4^4*a3^2*a2^2*a1^6 + 288*a6^2*a5^2*a4^4*a3^2*a2^2*a1^6 - 84*a6*a5^3*a4^4*a3^2*a2^2*a1^6 - 96*a5^4*a4^4*a3^2*a2^2*a1^6 - 36*a6^3*a4^5*a3^2*a2^2*a1^6 + 36*a6^2*a5*a4^5*a3^2*a2^2*a1^6 + 36*a6*a5^2*a4^5*a3^2*a2^2*a1^6 - 36*a5^3*a4^5*a3^2*a2^2*a1^6 + 48*a6^2*a4^6*a3^2*a2^2*a1^6 - 24*a6*a5*a4^6*a3^2*a2^2*a1^6 + 48*a5^2*a4^6*a3^2*a2^2*a1^6 - 12*a6^6*a5*a3^3*a2^2*a1^6 - 36*a6^5*a5^2*a3^3*a2^2*a1^6 + 108*a6^4*a5^3*a3^3*a2^2*a1^6 + 108*a6^3*a5^4*a3^3*a2^2*a1^6 - 36*a6^2*a5^5*a3^3*a2^2*a1^6 - 12*a6*a5^6*a3^3*a2^2*a1^6 - 12*a6^6*a4*a3^3*a2^2*a1^6 - 84*a6^4*a5^2*a4*a3^3*a2^2*a1^6 + 144*a6^3*a5^3*a4*a3^3*a2^2*a1^6 - 84*a6^2*a5^4*a4*a3^3*a2^2*a1^6 - 12*a5^6*a4*a3^3*a2^2*a1^6 - 36*a6^5*a4^2*a3^3*a2^2*a1^6 - 84*a6^4*a5*a4^2*a3^3*a2^2*a1^6 - 96*a6^3*a5^2*a4^2*a3^3*a2^2*a1^6 - 96*a6^2*a5^3*a4^2*a3^3*a2^2*a1^6 - 84*a6*a5^4*a4^2*a3^3*a2^2*a1^6 - 36*a5^5*a4^2*a3^3*a2^2*a1^6 + 108*a6^4*a4^3*a3^3*a2^2*a1^6 + 144*a6^3*a5*a4^3*a3^3*a2^2*a1^6 - 96*a6^2*a5^2*a4^3*a3^3*a2^2*a1^6 + 144*a6*a5^3*a4^3*a3^3*a2^2*a1^6 + 108*a5^4*a4^3*a3^3*a2^2*a1^6 + 108*a6^3*a4^4*a3^3*a2^2*a1^6 - 84*a6^2*a5*a4^4*a3^3*a2^2*a1^6 - 84*a6*a5^2*a4^4*a3^3*a2^2*a1^6 + 108*a5^3*a4^4*a3^3*a2^2*a1^6 - 36*a6^2*a4^5*a3^3*a2^2*a1^6 - 36*a5^2*a4^5*a3^3*a2^2*a1^6 - 12*a6*a4^6*a3^3*a2^2*a1^6 - 12*a5*a4^6*a3^3*a2^2*a1^6 + 18*a6^5*a5*a3^4*a2^2*a1^6 - 96*a6^4*a5^2*a3^4*a2^2*a1^6 + 108*a6^3*a5^3*a3^4*a2^2*a1^6 - 96*a6^2*a5^4*a3^4*a2^2*a1^6 + 18*a6*a5^5*a3^4*a2^2*a1^6 + 18*a6^5*a4*a3^4*a2^2*a1^6 + 120*a6^4*a5*a4*a3^4*a2^2*a1^6 - 84*a6^3*a5^2*a4*a3^4*a2^2*a1^6 - 84*a6^2*a5^3*a4*a3^4*a2^2*a1^6 + 120*a6*a5^4*a4*a3^4*a2^2*a1^6 + 18*a5^5*a4*a3^4*a2^2*a1^6 - 96*a6^4*a4^2*a3^4*a2^2*a1^6 - 84*a6^3*a5*a4^2*a3^4*a2^2*a1^6 + 288*a6^2*a5^2*a4^2*a3^4*a2^2*a1^6 - 84*a6*a5^3*a4^2*a3^4*a2^2*a1^6 - 96*a5^4*a4^2*a3^4*a2^2*a1^6 + 108*a6^3*a4^3*a3^4*a2^2*a1^6 - 84*a6^2*a5*a4^3*a3^4*a2^2*a1^6 - 84*a6*a5^2*a4^3*a3^4*a2^2*a1^6 + 108*a5^3*a4^3*a3^4*a2^2*a1^6 - 96*a6^2*a4^4*a3^4*a2^2*a1^6 + 120*a6*a5*a4^4*a3^4*a2^2*a1^6 - 96*a5^2*a4^4*a3^4*a2^2*a1^6 + 18*a6*a4^5*a3^4*a2^2*a1^6 + 18*a5*a4^5*a3^4*a2^2*a1^6 + 18*a6^4*a5*a3^5*a2^2*a1^6 - 36*a6^3*a5^2*a3^5*a2^2*a1^6 - 36*a6^2*a5^3*a3^5*a2^2*a1^6 + 18*a6*a5^4*a3^5*a2^2*a1^6 + 18*a6^4*a4*a3^5*a2^2*a1^6 + 36*a6^2*a5^2*a4*a3^5*a2^2*a1^6 + 18*a5^4*a4*a3^5*a2^2*a1^6 - 36*a6^3*a4^2*a3^5*a2^2*a1^6 + 36*a6^2*a5*a4^2*a3^5*a2^2*a1^6 + 36*a6*a5^2*a4^2*a3^5*a2^2*a1^6 - 36*a5^3*a4^2*a3^5*a2^2*a1^6 - 36*a6^2*a4^3*a3^5*a2^2*a1^6 - 36*a5^2*a4^3*a3^5*a2^2*a1^6 + 18*a6*a4^4*a3^5*a2^2*a1^6 + 18*a5*a4^4*a3^5*a2^2*a1^6 - 12*a6^3*a5*a3^6*a2^2*a1^6 + 48*a6^2*a5^2*a3^6*a2^2*a1^6 - 12*a6*a5^3*a3^6*a2^2*a1^6 - 12*a6^3*a4*a3^6*a2^2*a1^6 - 24*a6^2*a5*a4*a3^6*a2^2*a1^6 - 24*a6*a5^2*a4*a3^6*a2^2*a1^6 - 12*a5^3*a4*a3^6*a2^2*a1^6 + 48*a6^2*a4^2*a3^6*a2^2*a1^6 - 24*a6*a5*a4^2*a3^6*a2^2*a1^6 + 48*a5^2*a4^2*a3^6*a2^2*a1^6 - 12*a6*a4^3*a3^6*a2^2*a1^6 - 12*a5*a4^3*a3^6*a2^2*a1^6 + 8*a6^6*a5^3*a2^3*a1^6 - 12*a6^5*a5^4*a2^3*a1^6 - 12*a6^4*a5^5*a2^3*a1^6 + 8*a6^3*a5^6*a2^3*a1^6 - 12*a6^6*a5^2*a4*a2^3*a1^6 + 24*a6^5*a5^3*a4*a2^3*a1^6 - 36*a6^4*a5^4*a4*a2^3*a1^6 + 24*a6^3*a5^5*a4*a2^3*a1^6 - 12*a6^2*a5^6*a4*a2^3*a1^6 - 12*a6^6*a5*a4^2*a2^3*a1^6 - 36*a6^5*a5^2*a4^2*a2^3*a1^6 + 108*a6^4*a5^3*a4^2*a2^3*a1^6 + 108*a6^3*a5^4*a4^2*a2^3*a1^6 - 36*a6^2*a5^5*a4^2*a2^3*a1^6 - 12*a6*a5^6*a4^2*a2^3*a1^6 + 8*a6^6*a4^3*a2^3*a1^6 + 24*a6^5*a5*a4^3*a2^3*a1^6 + 108*a6^4*a5^2*a4^3*a2^3*a1^6 - 480*a6^3*a5^3*a4^3*a2^3*a1^6 + 108*a6^2*a5^4*a4^3*a2^3*a1^6 + 24*a6*a5^5*a4^3*a2^3*a1^6 + 8*a5^6*a4^3*a2^3*a1^6 - 12*a6^5*a4^4*a2^3*a1^6 - 36*a6^4*a5*a4^4*a2^3*a1^6 + 108*a6^3*a5^2*a4^4*a2^3*a1^6 + 108*a6^2*a5^3*a4^4*a2^3*a1^6 - 36*a6*a5^4*a4^4*a2^3*a1^6 - 12*a5^5*a4^4*a2^3*a1^6 - 12*a6^4*a4^5*a2^3*a1^6 + 24*a6^3*a5*a4^5*a2^3*a1^6 - 36*a6^2*a5^2*a4^5*a2^3*a1^6 + 24*a6*a5^3*a4^5*a2^3*a1^6 - 12*a5^4*a4^5*a2^3*a1^6 + 8*a6^3*a4^6*a2^3*a1^6 - 12*a6^2*a5*a4^6*a2^3*a1^6 - 12*a6*a5^2*a4^6*a2^3*a1^6 + 8*a5^3*a4^6*a2^3*a1^6 - 12*a6^6*a5^2*a3*a2^3*a1^6 + 24*a6^5*a5^3*a3*a2^3*a1^6 - 36*a6^4*a5^4*a3*a2^3*a1^6 + 24*a6^3*a5^5*a3*a2^3*a1^6 - 12*a6^2*a5^6*a3*a2^3*a1^6 + 48*a6^6*a5*a4*a3*a2^3*a1^6 - 48*a6^4*a5^3*a4*a3*a2^3*a1^6 - 48*a6^3*a5^4*a4*a3*a2^3*a1^6 + 48*a6*a5^6*a4*a3*a2^3*a1^6 - 12*a6^6*a4^2*a3*a2^3*a1^6 - 84*a6^4*a5^2*a4^2*a3*a2^3*a1^6 + 144*a6^3*a5^3*a4^2*a3*a2^3*a1^6 - 84*a6^2*a5^4*a4^2*a3*a2^3*a1^6 - 12*a5^6*a4^2*a3*a2^3*a1^6 + 24*a6^5*a4^3*a3*a2^3*a1^6 - 48*a6^4*a5*a4^3*a3*a2^3*a1^6 + 144*a6^3*a5^2*a4^3*a3*a2^3*a1^6 + 144*a6^2*a5^3*a4^3*a3*a2^3*a1^6 - 48*a6*a5^4*a4^3*a3*a2^3*a1^6 + 24*a5^5*a4^3*a3*a2^3*a1^6 - 36*a6^4*a4^4*a3*a2^3*a1^6 - 48*a6^3*a5*a4^4*a3*a2^3*a1^6 - 84*a6^2*a5^2*a4^4*a3*a2^3*a1^6 - 48*a6*a5^3*a4^4*a3*a2^3*a1^6 - 36*a5^4*a4^4*a3*a2^3*a1^6 + 24*a6^3*a4^5*a3*a2^3*a1^6 + 24*a5^3*a4^5*a3*a2^3*a1^6 - 12*a6^2*a4^6*a3*a2^3*a1^6 + 48*a6*a5*a4^6*a3*a2^3*a1^6 - 12*a5^2*a4^6*a3*a2^3*a1^6 - 12*a6^6*a5*a3^2*a2^3*a1^6 - 36*a6^5*a5^2*a3^2*a2^3*a1^6 + 108*a6^4*a5^3*a3^2*a2^3*a1^6 + 108*a6^3*a5^4*a3^2*a2^3*a1^6 - 36*a6^2*a5^5*a3^2*a2^3*a1^6 - 12*a6*a5^6*a3^2*a2^3*a1^6 - 12*a6^6*a4*a3^2*a2^3*a1^6 - 84*a6^4*a5^2*a4*a3^2*a2^3*a1^6 + 144*a6^3*a5^3*a4*a3^2*a2^3*a1^6 - 84*a6^2*a5^4*a4*a3^2*a2^3*a1^6 - 12*a5^6*a4*a3^2*a2^3*a1^6 - 36*a6^5*a4^2*a3^2*a2^3*a1^6 - 84*a6^4*a5*a4^2*a3^2*a2^3*a1^6 - 96*a6^3*a5^2*a4^2*a3^2*a2^3*a1^6 - 96*a6^2*a5^3*a4^2*a3^2*a2^3*a1^6 - 84*a6*a5^4*a4^2*a3^2*a2^3*a1^6 - 36*a5^5*a4^2*a3^2*a2^3*a1^6 + 108*a6^4*a4^3*a3^2*a2^3*a1^6 + 144*a6^3*a5*a4^3*a3^2*a2^3*a1^6 - 96*a6^2*a5^2*a4^3*a3^2*a2^3*a1^6 + 144*a6*a5^3*a4^3*a3^2*a2^3*a1^6 + 108*a5^4*a4^3*a3^2*a2^3*a1^6 + 108*a6^3*a4^4*a3^2*a2^3*a1^6 - 84*a6^2*a5*a4^4*a3^2*a2^3*a1^6 - 84*a6*a5^2*a4^4*a3^2*a2^3*a1^6 + 108*a5^3*a4^4*a3^2*a2^3*a1^6 - 36*a6^2*a4^5*a3^2*a2^3*a1^6 - 36*a5^2*a4^5*a3^2*a2^3*a1^6 - 12*a6*a4^6*a3^2*a2^3*a1^6 - 12*a5*a4^6*a3^2*a2^3*a1^6 + 8*a6^6*a3^3*a2^3*a1^6 + 24*a6^5*a5*a3^3*a2^3*a1^6 + 108*a6^4*a5^2*a3^3*a2^3*a1^6 - 480*a6^3*a5^3*a3^3*a2^3*a1^6 + 108*a6^2*a5^4*a3^3*a2^3*a1^6 + 24*a6*a5^5*a3^3*a2^3*a1^6 + 8*a5^6*a3^3*a2^3*a1^6 + 24*a6^5*a4*a3^3*a2^3*a1^6 - 48*a6^4*a5*a4*a3^3*a2^3*a1^6 + 144*a6^3*a5^2*a4*a3^3*a2^3*a1^6 + 144*a6^2*a5^3*a4*a3^3*a2^3*a1^6 - 48*a6*a5^4*a4*a3^3*a2^3*a1^6 + 24*a5^5*a4*a3^3*a2^3*a1^6 + 108*a6^4*a4^2*a3^3*a2^3*a1^6 + 144*a6^3*a5*a4^2*a3^3*a2^3*a1^6 - 96*a6^2*a5^2*a4^2*a3^3*a2^3*a1^6 + 144*a6*a5^3*a4^2*a3^3*a2^3*a1^6 + 108*a5^4*a4^2*a3^3*a2^3*a1^6 - 480*a6^3*a4^3*a3^3*a2^3*a1^6 + 144*a6^2*a5*a4^3*a3^3*a2^3*a1^6 + 144*a6*a5^2*a4^3*a3^3*a2^3*a1^6 - 480*a5^3*a4^3*a3^3*a2^3*a1^6 + 108*a6^2*a4^4*a3^3*a2^3*a1^6 - 48*a6*a5*a4^4*a3^3*a2^3*a1^6 + 108*a5^2*a4^4*a3^3*a2^3*a1^6 + 24*a6*a4^5*a3^3*a2^3*a1^6 + 24*a5*a4^5*a3^3*a2^3*a1^6 + 8*a4^6*a3^3*a2^3*a1^6 - 12*a6^5*a3^4*a2^3*a1^6 - 36*a6^4*a5*a3^4*a2^3*a1^6 + 108*a6^3*a5^2*a3^4*a2^3*a1^6 + 108*a6^2*a5^3*a3^4*a2^3*a1^6 - 36*a6*a5^4*a3^4*a2^3*a1^6 - 12*a5^5*a3^4*a2^3*a1^6 - 36*a6^4*a4*a3^4*a2^3*a1^6 - 48*a6^3*a5*a4*a3^4*a2^3*a1^6 - 84*a6^2*a5^2*a4*a3^4*a2^3*a1^6 - 48*a6*a5^3*a4*a3^4*a2^3*a1^6 - 36*a5^4*a4*a3^4*a2^3*a1^6 + 108*a6^3*a4^2*a3^4*a2^3*a1^6 - 84*a6^2*a5*a4^2*a3^4*a2^3*a1^6 - 84*a6*a5^2*a4^2*a3^4*a2^3*a1^6 + 108*a5^3*a4^2*a3^4*a2^3*a1^6 + 108*a6^2*a4^3*a3^4*a2^3*a1^6 - 48*a6*a5*a4^3*a3^4*a2^3*a1^6 + 108*a5^2*a4^3*a3^4*a2^3*a1^6 - 36*a6*a4^4*a3^4*a2^3*a1^6 - 36*a5*a4^4*a3^4*a2^3*a1^6 - 12*a4^5*a3^4*a2^3*a1^6 - 12*a6^4*a3^5*a2^3*a1^6 + 24*a6^3*a5*a3^5*a2^3*a1^6 - 36*a6^2*a5^2*a3^5*a2^3*a1^6 + 24*a6*a5^3*a3^5*a2^3*a1^6 - 12*a5^4*a3^5*a2^3*a1^6 + 24*a6^3*a4*a3^5*a2^3*a1^6 + 24*a5^3*a4*a3^5*a2^3*a1^6 - 36*a6^2*a4^2*a3^5*a2^3*a1^6 - 36*a5^2*a4^2*a3^5*a2^3*a1^6 + 24*a6*a4^3*a3^5*a2^3*a1^6 + 24*a5*a4^3*a3^5*a2^3*a1^6 - 12*a4^4*a3^5*a2^3*a1^6 + 8*a6^3*a3^6*a2^3*a1^6 - 12*a6^2*a5*a3^6*a2^3*a1^6 - 12*a6*a5^2*a3^6*a2^3*a1^6 + 8*a5^3*a3^6*a2^3*a1^6 - 12*a6^2*a4*a3^6*a2^3*a1^6 + 48*a6*a5*a4*a3^6*a2^3*a1^6 - 12*a5^2*a4*a3^6*a2^3*a1^6 - 12*a6*a4^2*a3^6*a2^3*a1^6 - 12*a5*a4^2*a3^6*a2^3*a1^6 + 8*a4^3*a3^6*a2^3*a1^6 - 12*a6^5*a5^3*a2^4*a1^6 + 48*a6^4*a5^4*a2^4*a1^6 - 12*a6^3*a5^5*a2^4*a1^6 + 18*a6^5*a5^2*a4*a2^4*a1^6 - 36*a6^4*a5^3*a4*a2^4*a1^6 - 36*a6^3*a5^4*a4*a2^4*a1^6 + 18*a6^2*a5^5*a4*a2^4*a1^6 + 18*a6^5*a5*a4^2*a2^4*a1^6 - 96*a6^4*a5^2*a4^2*a2^4*a1^6 + 108*a6^3*a5^3*a4^2*a2^4*a1^6 - 96*a6^2*a5^4*a4^2*a2^4*a1^6 + 18*a6*a5^5*a4^2*a2^4*a1^6 - 12*a6^5*a4^3*a2^4*a1^6 - 36*a6^4*a5*a4^3*a2^4*a1^6 + 108*a6^3*a5^2*a4^3*a2^4*a1^6 + 108*a6^2*a5^3*a4^3*a2^4*a1^6 - 36*a6*a5^4*a4^3*a2^4*a1^6 - 12*a5^5*a4^3*a2^4*a1^6 + 48*a6^4*a4^4*a2^4*a1^6 - 36*a6^3*a5*a4^4*a2^4*a1^6 - 96*a6^2*a5^2*a4^4*a2^4*a1^6 - 36*a6*a5^3*a4^4*a2^4*a1^6 + 48*a5^4*a4^4*a2^4*a1^6 - 12*a6^3*a4^5*a2^4*a1^6 + 18*a6^2*a5*a4^5*a2^4*a1^6 + 18*a6*a5^2*a4^5*a2^4*a1^6 - 12*a5^3*a4^5*a2^4*a1^6 + 18*a6^5*a5^2*a3*a2^4*a1^6 - 36*a6^4*a5^3*a3*a2^4*a1^6 - 36*a6^3*a5^4*a3*a2^4*a1^6 + 18*a6^2*a5^5*a3*a2^4*a1^6 - 72*a6^5*a5*a4*a3*a2^4*a1^6 + 120*a6^4*a5^2*a4*a3*a2^4*a1^6 - 48*a6^3*a5^3*a4*a3*a2^4*a1^6 + 120*a6^2*a5^4*a4*a3*a2^4*a1^6 - 72*a6*a5^5*a4*a3*a2^4*a1^6 + 18*a6^5*a4^2*a3*a2^4*a1^6 + 120*a6^4*a5*a4^2*a3*a2^4*a1^6 - 84*a6^3*a5^2*a4^2*a3*a2^4*a1^6 - 84*a6^2*a5^3*a4^2*a3*a2^4*a1^6 + 120*a6*a5^4*a4^2*a3*a2^4*a1^6 + 18*a5^5*a4^2*a3*a2^4*a1^6 - 36*a6^4*a4^3*a3*a2^4*a1^6 - 48*a6^3*a5*a4^3*a3*a2^4*a1^6 - 84*a6^2*a5^2*a4^3*a3*a2^4*a1^6 - 48*a6*a5^3*a4^3*a3*a2^4*a1^6 - 36*a5^4*a4^3*a3*a2^4*a1^6 - 36*a6^3*a4^4*a3*a2^4*a1^6 + 120*a6^2*a5*a4^4*a3*a2^4*a1^6 + 120*a6*a5^2*a4^4*a3*a2^4*a1^6 - 36*a5^3*a4^4*a3*a2^4*a1^6 + 18*a6^2*a4^5*a3*a2^4*a1^6 - 72*a6*a5*a4^5*a3*a2^4*a1^6 + 18*a5^2*a4^5*a3*a2^4*a1^6 + 18*a6^5*a5*a3^2*a2^4*a1^6 - 96*a6^4*a5^2*a3^2*a2^4*a1^6 + 108*a6^3*a5^3*a3^2*a2^4*a1^6 - 96*a6^2*a5^4*a3^2*a2^4*a1^6 + 18*a6*a5^5*a3^2*a2^4*a1^6 + 18*a6^5*a4*a3^2*a2^4*a1^6 + 120*a6^4*a5*a4*a3^2*a2^4*a1^6 - 84*a6^3*a5^2*a4*a3^2*a2^4*a1^6 - 84*a6^2*a5^3*a4*a3^2*a2^4*a1^6 + 120*a6*a5^4*a4*a3^2*a2^4*a1^6 + 18*a5^5*a4*a3^2*a2^4*a1^6 - 96*a6^4*a4^2*a3^2*a2^4*a1^6 - 84*a6^3*a5*a4^2*a3^2*a2^4*a1^6 + 288*a6^2*a5^2*a4^2*a3^2*a2^4*a1^6 - 84*a6*a5^3*a4^2*a3^2*a2^4*a1^6 - 96*a5^4*a4^2*a3^2*a2^4*a1^6 + 108*a6^3*a4^3*a3^2*a2^4*a1^6 - 84*a6^2*a5*a4^3*a3^2*a2^4*a1^6 - 84*a6*a5^2*a4^3*a3^2*a2^4*a1^6 + 108*a5^3*a4^3*a3^2*a2^4*a1^6 - 96*a6^2*a4^4*a3^2*a2^4*a1^6 + 120*a6*a5*a4^4*a3^2*a2^4*a1^6 - 96*a5^2*a4^4*a3^2*a2^4*a1^6 + 18*a6*a4^5*a3^2*a2^4*a1^6 + 18*a5*a4^5*a3^2*a2^4*a1^6 - 12*a6^5*a3^3*a2^4*a1^6 - 36*a6^4*a5*a3^3*a2^4*a1^6 + 108*a6^3*a5^2*a3^3*a2^4*a1^6 + 108*a6^2*a5^3*a3^3*a2^4*a1^6 - 36*a6*a5^4*a3^3*a2^4*a1^6 - 12*a5^5*a3^3*a2^4*a1^6 - 36*a6^4*a4*a3^3*a2^4*a1^6 - 48*a6^3*a5*a4*a3^3*a2^4*a1^6 - 84*a6^2*a5^2*a4*a3^3*a2^4*a1^6 - 48*a6*a5^3*a4*a3^3*a2^4*a1^6 - 36*a5^4*a4*a3^3*a2^4*a1^6 + 108*a6^3*a4^2*a3^3*a2^4*a1^6 - 84*a6^2*a5*a4^2*a3^3*a2^4*a1^6 - 84*a6*a5^2*a4^2*a3^3*a2^4*a1^6 + 108*a5^3*a4^2*a3^3*a2^4*a1^6 + 108*a6^2*a4^3*a3^3*a2^4*a1^6 - 48*a6*a5*a4^3*a3^3*a2^4*a1^6 + 108*a5^2*a4^3*a3^3*a2^4*a1^6 - 36*a6*a4^4*a3^3*a2^4*a1^6 - 36*a5*a4^4*a3^3*a2^4*a1^6 - 12*a4^5*a3^3*a2^4*a1^6 + 48*a6^4*a3^4*a2^4*a1^6 - 36*a6^3*a5*a3^4*a2^4*a1^6 - 96*a6^2*a5^2*a3^4*a2^4*a1^6 - 36*a6*a5^3*a3^4*a2^4*a1^6 + 48*a5^4*a3^4*a2^4*a1^6 - 36*a6^3*a4*a3^4*a2^4*a1^6 + 120*a6^2*a5*a4*a3^4*a2^4*a1^6 + 120*a6*a5^2*a4*a3^4*a2^4*a1^6 - 36*a5^3*a4*a3^4*a2^4*a1^6 - 96*a6^2*a4^2*a3^4*a2^4*a1^6 + 120*a6*a5*a4^2*a3^4*a2^4*a1^6 - 96*a5^2*a4^2*a3^4*a2^4*a1^6 - 36*a6*a4^3*a3^4*a2^4*a1^6 - 36*a5*a4^3*a3^4*a2^4*a1^6 + 48*a4^4*a3^4*a2^4*a1^6 - 12*a6^3*a3^5*a2^4*a1^6 + 18*a6^2*a5*a3^5*a2^4*a1^6 + 18*a6*a5^2*a3^5*a2^4*a1^6 - 12*a5^3*a3^5*a2^4*a1^6 + 18*a6^2*a4*a3^5*a2^4*a1^6 - 72*a6*a5*a4*a3^5*a2^4*a1^6 + 18*a5^2*a4*a3^5*a2^4*a1^6 + 18*a6*a4^2*a3^5*a2^4*a1^6 + 18*a5*a4^2*a3^5*a2^4*a1^6 - 12*a4^3*a3^5*a2^4*a1^6 - 12*a6^4*a5^3*a2^5*a1^6 - 12*a6^3*a5^4*a2^5*a1^6 + 18*a6^4*a5^2*a4*a2^5*a1^6 + 24*a6^3*a5^3*a4*a2^5*a1^6 + 18*a6^2*a5^4*a4*a2^5*a1^6 + 18*a6^4*a5*a4^2*a2^5*a1^6 - 36*a6^3*a5^2*a4^2*a2^5*a1^6 - 36*a6^2*a5^3*a4^2*a2^5*a1^6 + 18*a6*a5^4*a4^2*a2^5*a1^6 - 12*a6^4*a4^3*a2^5*a1^6 + 24*a6^3*a5*a4^3*a2^5*a1^6 - 36*a6^2*a5^2*a4^3*a2^5*a1^6 + 24*a6*a5^3*a4^3*a2^5*a1^6 - 12*a5^4*a4^3*a2^5*a1^6 - 12*a6^3*a4^4*a2^5*a1^6 + 18*a6^2*a5*a4^4*a2^5*a1^6 + 18*a6*a5^2*a4^4*a2^5*a1^6 - 12*a5^3*a4^4*a2^5*a1^6 + 18*a6^4*a5^2*a3*a2^5*a1^6 + 24*a6^3*a5^3*a3*a2^5*a1^6 + 18*a6^2*a5^4*a3*a2^5*a1^6 - 72*a6^4*a5*a4*a3*a2^5*a1^6 - 72*a6*a5^4*a4*a3*a2^5*a1^6 + 18*a6^4*a4^2*a3*a2^5*a1^6 + 36*a6^2*a5^2*a4^2*a3*a2^5*a1^6 + 18*a5^4*a4^2*a3*a2^5*a1^6 + 24*a6^3*a4^3*a3*a2^5*a1^6 + 24*a5^3*a4^3*a3*a2^5*a1^6 + 18*a6^2*a4^4*a3*a2^5*a1^6 - 72*a6*a5*a4^4*a3*a2^5*a1^6 + 18*a5^2*a4^4*a3*a2^5*a1^6 + 18*a6^4*a5*a3^2*a2^5*a1^6 - 36*a6^3*a5^2*a3^2*a2^5*a1^6 - 36*a6^2*a5^3*a3^2*a2^5*a1^6 + 18*a6*a5^4*a3^2*a2^5*a1^6 + 18*a6^4*a4*a3^2*a2^5*a1^6 + 36*a6^2*a5^2*a4*a3^2*a2^5*a1^6 + 18*a5^4*a4*a3^2*a2^5*a1^6 - 36*a6^3*a4^2*a3^2*a2^5*a1^6 + 36*a6^2*a5*a4^2*a3^2*a2^5*a1^6 + 36*a6*a5^2*a4^2*a3^2*a2^5*a1^6 - 36*a5^3*a4^2*a3^2*a2^5*a1^6 - 36*a6^2*a4^3*a3^2*a2^5*a1^6 - 36*a5^2*a4^3*a3^2*a2^5*a1^6 + 18*a6*a4^4*a3^2*a2^5*a1^6 + 18*a5*a4^4*a3^2*a2^5*a1^6 - 12*a6^4*a3^3*a2^5*a1^6 + 24*a6^3*a5*a3^3*a2^5*a1^6 - 36*a6^2*a5^2*a3^3*a2^5*a1^6 + 24*a6*a5^3*a3^3*a2^5*a1^6 - 12*a5^4*a3^3*a2^5*a1^6 + 24*a6^3*a4*a3^3*a2^5*a1^6 + 24*a5^3*a4*a3^3*a2^5*a1^6 - 36*a6^2*a4^2*a3^3*a2^5*a1^6 - 36*a5^2*a4^2*a3^3*a2^5*a1^6 + 24*a6*a4^3*a3^3*a2^5*a1^6 + 24*a5*a4^3*a3^3*a2^5*a1^6 - 12*a4^4*a3^3*a2^5*a1^6 - 12*a6^3*a3^4*a2^5*a1^6 + 18*a6^2*a5*a3^4*a2^5*a1^6 + 18*a6*a5^2*a3^4*a2^5*a1^6 - 12*a5^3*a3^4*a2^5*a1^6 + 18*a6^2*a4*a3^4*a2^5*a1^6 - 72*a6*a5*a4*a3^4*a2^5*a1^6 + 18*a5^2*a4*a3^4*a2^5*a1^6 + 18*a6*a4^2*a3^4*a2^5*a1^6 + 18*a5*a4^2*a3^4*a2^5*a1^6 - 12*a4^3*a3^4*a2^5*a1^6 + 8*a6^3*a5^3*a2^6*a1^6 - 12*a6^3*a5^2*a4*a2^6*a1^6 - 12*a6^2*a5^3*a4*a2^6*a1^6 - 12*a6^3*a5*a4^2*a2^6*a1^6 + 48*a6^2*a5^2*a4^2*a2^6*a1^6 - 12*a6*a5^3*a4^2*a2^6*a1^6 + 8*a6^3*a4^3*a2^6*a1^6 - 12*a6^2*a5*a4^3*a2^6*a1^6 - 12*a6*a5^2*a4^3*a2^6*a1^6 + 8*a5^3*a4^3*a2^6*a1^6 - 12*a6^3*a5^2*a3*a2^6*a1^6 - 12*a6^2*a5^3*a3*a2^6*a1^6 + 48*a6^3*a5*a4*a3*a2^6*a1^6 - 24*a6^2*a5^2*a4*a3*a2^6*a1^6 + 48*a6*a5^3*a4*a3*a2^6*a1^6 - 12*a6^3*a4^2*a3*a2^6*a1^6 - 24*a6^2*a5*a4^2*a3*a2^6*a1^6 - 24*a6*a5^2*a4^2*a3*a2^6*a1^6 - 12*a5^3*a4^2*a3*a2^6*a1^6 - 12*a6^2*a4^3*a3*a2^6*a1^6 + 48*a6*a5*a4^3*a3*a2^6*a1^6 - 12*a5^2*a4^3*a3*a2^6*a1^6 - 12*a6^3*a5*a3^2*a2^6*a1^6 + 48*a6^2*a5^2*a3^2*a2^6*a1^6 - 12*a6*a5^3*a3^2*a2^6*a1^6 - 12*a6^3*a4*a3^2*a2^6*a1^6 - 24*a6^2*a5*a4*a3^2*a2^6*a1^6 - 24*a6*a5^2*a4*a3^2*a2^6*a1^6 - 12*a5^3*a4*a3^2*a2^6*a1^6 + 48*a6^2*a4^2*a3^2*a2^6*a1^6 - 24*a6*a5*a4^2*a3^2*a2^6*a1^6 + 48*a5^2*a4^2*a3^2*a2^6*a1^6 - 12*a6*a4^3*a3^2*a2^6*a1^6 - 12*a5*a4^3*a3^2*a2^6*a1^6 + 8*a6^3*a3^3*a2^6*a1^6 - 12*a6^2*a5*a3^3*a2^6*a1^6 - 12*a6*a5^2*a3^3*a2^6*a1^6 + 8*a5^3*a3^3*a2^6*a1^6 - 12*a6^2*a4*a3^3*a2^6*a1^6 + 48*a6*a5*a4*a3^3*a2^6*a1^6 - 12*a5^2*a4*a3^3*a2^6*a1^6 - 12*a6*a4^2*a3^3*a2^6*a1^6 - 12*a5*a4^2*a3^3*a2^6*a1^6 + 8*a4^3*a3^3*a2^6*a1^6;

-- polynomial Q4
Q4 = -8*a6^6*a5^6*a4^4*a3^2 + 8*a6^6*a5^5*a4^5*a3^2 + 8*a6^5*a5^6*a4^5*a3^2 - 8*a6^6*a5^4*a4^6*a3^2 + 8*a6^5*a5^5*a4^6*a3^2 - 8*a6^4*a5^6*a4^6*a3^2 + 16*a6^6*a5^6*a4^3*a3^3 - 8*a6^6*a5^5*a4^4*a3^3 - 8*a6^5*a5^6*a4^4*a3^3 - 8*a6^6*a5^4*a4^5*a3^3 - 8*a6^4*a5^6*a4^5*a3^3 + 16*a6^6*a5^3*a4^6*a3^3 - 8*a6^5*a5^4*a4^6*a3^3 - 8*a6^4*a5^5*a4^6*a3^3 + 16*a6^3*a5^6*a4^6*a3^3 - 8*a6^6*a5^6*a4^2*a3^4 - 8*a6^6*a5^5*a4^3*a3^4 - 8*a6^5*a5^6*a4^3*a3^4 + 24*a6^6*a5^4*a4^4*a3^4 + 24*a6^4*a5^6*a4^4*a3^4 - 8*a6^6*a5^3*a4^5*a3^4 - 8*a6^3*a5^6*a4^5*a3^4 - 8*a6^6*a5^2*a4^6*a3^4 - 8*a6^5*a5^3*a4^6*a3^4 + 24*a6^4*a5^4*a4^6*a3^4 - 8*a6^3*a5^5*a4^6*a3^4 - 8*a6^2*a5^6*a4^6*a3^4 + 8*a6^6*a5^5*a4^2*a3^5 + 8*a6^5*a5^6*a4^2*a3^5 - 8*a6^6*a5^4*a4^3*a3^5 - 8*a6^4*a5^6*a4^3*a3^5 - 8*a6^6*a5^3*a4^4*a3^5 - 8*a6^3*a5^6*a4^4*a3^5 + 8*a6^6*a5^2*a4^5*a3^5 + 8*a6^2*a5^6*a4^5*a3^5 + 8*a6^5*a5^2*a4^6*a3^5 - 8*a6^4*a5^3*a4^6*a3^5 - 8*a6^3*a5^4*a4^6*a3^5 + 8*a6^2*a5^5*a4^6*a3^5 - 8*a6^6*a5^4*a4^2*a3^6 + 8*a6^5*a5^5*a4^2*a3^6 - 8*a6^4*a5^6*a4^2*a3^6 + 16*a6^6*a5^3*a4^3*a3^6 - 8*a6^5*a5^4*a4^3*a3^6 - 8*a6^4*a5^5*a4^3*a3^6 + 16*a6^3*a5^6*a4^3*a3^6 - 8*a6^6*a5^2*a4^4*a3^6 - 8*a6^5*a5^3*a4^4*a3^6 + 24*a6^4*a5^4*a4^4*a3^6 - 8*a6^3*a5^5*a4^4*a3^6 - 8*a6^2*a5^6*a4^4*a3^6 + 8*a6^5*a5^2*a4^5*a3^6 - 8*a6^4*a5^3*a4^5*a3^6 - 8*a6^3*a5^4*a4^5*a3^6 + 8*a6^2*a5^5*a4^5*a3^6 - 8*a6^4*a5^2*a4^6*a3^6 + 16*a6^3*a5^3*a4^6*a3^6 - 8*a6^2*a5^4*a4^6*a3^6 + 8*a6^6*a5^6*a4^4*a3*a2 - 8*a6^6*a5^5*a4^5*a3*a2 - 8*a6^5*a5^6*a4^5*a3*a2 + 8*a6^6*a5^4*a4^6*a3*a2 - 8*a6^5*a5^5*a4^6*a3*a2 + 8*a6^4*a5^6*a4^6*a3*a2 - 8*a6^6*a5^6*a4^3*a3^2*a2 + 16*a6^6*a5^5*a4^4*a3^2*a2 + 16*a6^5*a5^6*a4^4*a3^2*a2 + 16*a6^6*a5^4*a4^5*a3^2*a2 - 72*a6^5*a5^5*a4^5*a3^2*a2 + 16*a6^4*a5^6*a4^5*a3^2*a2 - 8*a6^6*a5^3*a4^6*a3^2*a2 + 16*a6^5*a5^4*a4^6*a3^2*a2 + 16*a6^4*a5^5*a4^6*a3^2*a2 - 8*a6^3*a5^6*a4^6*a3^2*a2 - 8*a6^6*a5^6*a4^2*a3^3*a2 - 16*a6^6*a5^5*a4^3*a3^3*a2 - 16*a6^5*a5^6*a4^3*a3^3*a2 - 8*a6^6*a5^4*a4^4*a3^3*a2 + 48*a6^5*a5^5*a4^4*a3^3*a2 - 8*a6^4*a5^6*a4^4*a3^3*a2 - 16*a6^6*a5^3*a4^5*a3^3*a2 + 48*a6^5*a5^4*a4^5*a3^3*a2 + 48*a6^4*a5^5*a4^5*a3^3*a2 - 16*a6^3*a5^6*a4^5*a3^3*a2 - 8*a6^6*a5^2*a4^6*a3^3*a2 - 16*a6^5*a5^3*a4^6*a3^3*a2 - 8*a6^4*a5^4*a4^6*a3^3*a2 - 16*a6^3*a5^5*a4^6*a3^3*a2 - 8*a6^2*a5^6*a4^6*a3^3*a2 + 8*a6^6*a5^6*a4*a3^4*a2 + 16*a6^6*a5^5*a4^2*a3^4*a2 + 16*a6^5*a5^6*a4^2*a3^4*a2 - 8*a6^6*a5^4*a4^3*a3^4*a2 + 48*a6^5*a5^5*a4^3*a3^4*a2 - 8*a6^4*a5^6*a4^3*a3^4*a2 - 8*a6^6*a5^3*a4^4*a3^4*a2 - 72*a6^5*a5^4*a4^4*a3^4*a2 - 72*a6^4*a5^5*a4^4*a3^4*a2 - 8*a6^3*a5^6*a4^4*a3^4*a2 + 16*a6^6*a5^2*a4^5*a3^4*a2 + 48*a6^5*a5^3*a4^5*a3^4*a2 - 72*a6^4*a5^4*a4^5*a3^4*a2 + 48*a6^3*a5^5*a4^5*a3^4*a2 + 16*a6^2*a5^6*a4^5*a3^4*a2 + 8*a6^6*a5*a4^6*a3^4*a2 + 16*a6^5*a5^2*a4^6*a3^4*a2 - 8*a6^4*a5^3*a4^6*a3^4*a2 - 8*a6^3*a5^4*a4^6*a3^4*a2 + 16*a6^2*a5^5*a4^6*a3^4*a2 + 8*a6*a5^6*a4^6*a3^4*a2 - 8*a6^6*a5^5*a4*a3^5*a2 - 8*a6^5*a5^6*a4*a3^5*a2 + 16*a6^6*a5^4*a4^2*a3^5*a2 - 72*a6^5*a5^5*a4^2*a3^5*a2 + 16*a6^4*a5^6*a4^2*a3^5*a2 - 16*a6^6*a5^3*a4^3*a3^5*a2 + 48*a6^5*a5^4*a4^3*a3^5*a2 + 48*a6^4*a5^5*a4^3*a3^5*a2 - 16*a6^3*a5^6*a4^3*a3^5*a2 + 16*a6^6*a5^2*a4^4*a3^5*a2 + 48*a6^5*a5^3*a4^4*a3^5*a2 - 72*a6^4*a5^4*a4^4*a3^5*a2 + 48*a6^3*a5^5*a4^4*a3^5*a2 + 16*a6^2*a5^6*a4^4*a3^5*a2 - 8*a6^6*a5*a4^5*a3^5*a2 - 72*a6^5*a5^2*a4^5*a3^5*a2 + 48*a6^4*a5^3*a4^5*a3^5*a2 + 48*a6^3*a5^4*a4^5*a3^5*a2 - 72*a6^2*a5^5*a4^5*a3^5*a2 - 8*a6*a5^6*a4^5*a3^5*a2 - 8*a6^5*a5*a4^6*a3^5*a2 + 16*a6^4*a5^2*a4^6*a3^5*a2 - 16*a6^3*a5^3*a4^6*a3^5*a2 + 16*a6^2*a5^4*a4^6*a3^5*a2 - 8*a6*a5^5*a4^6*a3^5*a2 + 8*a6^6*a5^4*a4*a3^6*a2 - 8*a6^5*a5^5*a4*a3^6*a2 + 8*a6^4*a5^6*a4*a3^6*a2 - 8*a6^6*a5^3*a4^2*a3^6*a2 + 16*a6^5*a5^4*a4^2*a3^6*a2 + 16*a6^4*a5^5*a4^2*a3^6*a2 - 8*a6^3*a5^6*a4^2*a3^6*a2 - 8*a6^6*a5^2*a4^3*a3^6*a2 - 16*a6^5*a5^3*a4^3*a3^6*a2 - 8*a6^4*a5^4*a4^3*a3^6*a2 - 16*a6^3*a5^5*a4^3*a3^6*a2 - 8*a6^2*a5^6*a4^3*a3^6*a2 + 8*a6^6*a5*a4^4*a3^6*a2 + 16*a6^5*a5^2*a4^4*a3^6*a2 - 8*a6^4*a5^3*a4^4*a3^6*a2 - 8*a6^3*a5^4*a4^4*a3^6*a2 + 16*a6^2*a5^5*a4^4*a3^6*a2 + 8*a6*a5^6*a4^4*a3^6*a2 - 8*a6^5*a5*a4^5*a3^6*a2 + 16*a6^4*a5^2*a4^5*a3^6*a2 - 16*a6^3*a5^3*a4^5*a3^6*a2 + 16*a6^2*a5^4*a4^5*a3^6*a2 - 8*a6*a5^5*a4^5*a3^6*a2 + 8*a6^4*a5*a4^6*a3^6*a2 - 8*a6^3*a5^2*a4^6*a3^6*a2 - 8*a6^2*a5^3*a4^6*a3^6*a2 + 8*a6*a5^4*a4^6*a3^6*a2 - 8*a6^6*a5^6*a4^4*a2^2 + 8*a6^6*a5^5*a4^5*a2^2 + 8*a6^5*a5^6*a4^5*a2^2 - 8*a6^6*a5^4*a4^6*a2^2 + 8*a6^5*a5^5*a4^6*a2^2 - 8*a6^4*a5^6*a4^6*a2^2 - 8*a6^6*a5^6*a4^3*a3*a2^2 + 16*a6^6*a5^5*a4^4*a3*a2^2 + 16*a6^5*a5^6*a4^4*a3*a2^2 + 16*a6^6*a5^4*a4^5*a3*a2^2 - 72*a6^5*a5^5*a4^5*a3*a2^2 + 16*a6^4*a5^6*a4^5*a3*a2^2 - 8*a6^6*a5^3*a4^6*a3*a2^2 + 16*a6^5*a5^4*a4^6*a3*a2^2 + 16*a6^4*a5^5*a4^6*a3*a2^2 - 8*a6^3*a5^6*a4^6*a3*a2^2 + 24*a6^6*a5^6*a4^2*a3^2*a2^2 - 8*a6^6*a5^5*a4^3*a3^2*a2^2 - 8*a6^5*a5^6*a4^3*a3^2*a2^2 - 128*a6^6*a5^4*a4^4*a3^2*a2^2 + 120*a6^5*a5^5*a4^4*a3^2*a2^2 - 128*a6^4*a5^6*a4^4*a3^2*a2^2 - 8*a6^6*a5^3*a4^5*a3^2*a2^2 + 120*a6^5*a5^4*a4^5*a3^2*a2^2 + 120*a6^4*a5^5*a4^5*a3^2*a2^2 - 8*a6^3*a5^6*a4^5*a3^2*a2^2 + 24*a6^6*a5^2*a4^6*a3^2*a2^2 - 8*a6^5*a5^3*a4^6*a3^2*a2^2 - 128*a6^4*a5^4*a4^6*a3^2*a2^2 - 8*a6^3*a5^5*a4^6*a3^2*a2^2 + 24*a6^2*a5^6*a4^6*a3^2*a2^2 - 8*a6^6*a5^6*a4*a3^3*a2^2 - 8*a6^6*a5^5*a4^2*a3^3*a2^2 - 8*a6^5*a5^6*a4^2*a3^3*a2^2 + 112*a6^6*a5^4*a4^3*a3^3*a2^2 - 80*a6^5*a5^5*a4^3*a3^3*a2^2 + 112*a6^4*a5^6*a4^3*a3^3*a2^2 + 112*a6^6*a5^3*a4^4*a3^3*a2^2 - 120*a6^5*a5^4*a4^4*a3^3*a2^2 - 120*a6^4*a5^5*a4^4*a3^3*a2^2 + 112*a6^3*a5^6*a4^4*a3^3*a2^2 - 8*a6^6*a5^2*a4^5*a3^3*a2^2 - 80*a6^5*a5^3*a4^5*a3^3*a2^2 - 120*a6^4*a5^4*a4^5*a3^3*a2^2 - 80*a6^3*a5^5*a4^5*a3^3*a2^2 - 8*a6^2*a5^6*a4^5*a3^3*a2^2 - 8*a6^6*a5*a4^6*a3^3*a2^2 - 8*a6^5*a5^2*a4^6*a3^3*a2^2 + 112*a6^4*a5^3*a4^6*a3^3*a2^2 + 112*a6^3*a5^4*a4^6*a3^3*a2^2 - 8*a6^2*a5^5*a4^6*a3^3*a2^2 - 8*a6*a5^6*a4^6*a3^3*a2^2 - 8*a6^6*a5^6*a3^4*a2^2 + 16*a6^6*a5^5*a4*a3^4*a2^2 + 16*a6^5*a5^6*a4*a3^4*a2^2 - 128*a6^6*a5^4*a4^2*a3^4*a2^2 + 120*a6^5*a5^5*a4^2*a3^4*a2^2 - 128*a6^4*a5^6*a4^2*a3^4*a2^2 + 112*a6^6*a5^3*a4^3*a3^4*a2^2 - 120*a6^5*a5^4*a4^3*a3^4*a2^2 - 120*a6^4*a5^5*a4^3*a3^4*a2^2 + 112*a6^3*a5^6*a4^3*a3^4*a2^2 - 128*a6^6*a5^2*a4^4*a3^4*a2^2 - 120*a6^5*a5^3*a4^4*a3^4*a2^2 + 720*a6^4*a5^4*a4^4*a3^4*a2^2 - 120*a6^3*a5^5*a4^4*a3^4*a2^2 - 128*a6^2*a5^6*a4^4*a3^4*a2^2 + 16*a6^6*a5*a4^5*a3^4*a2^2 + 120*a6^5*a5^2*a4^5*a3^4*a2^2 - 120*a6^4*a5^3*a4^5*a3^4*a2^2 - 120*a6^3*a5^4*a4^5*a3^4*a2^2 + 120*a6^2*a5^5*a4^5*a3^4*a2^2 + 16*a6*a5^6*a4^5*a3^4*a2^2 - 8*a6^6*a4^6*a3^4*a2^2 + 16*a6^5*a5*a4^6*a3^4*a2^2 - 128*a6^4*a5^2*a4^6*a3^4*a2^2 + 112*a6^3*a5^3*a4^6*a3^4*a2^2 - 128*a6^2*a5^4*a4^6*a3^4*a2^2 + 16*a6*a5^5*a4^6*a3^4*a2^2 - 8*a5^6*a4^6*a3^4*a2^2 + 8*a6^6*a5^5*a3^5*a2^2 + 8*a6^5*a5^6*a3^5*a2^2 + 16*a6^6*a5^4*a4*a3^5*a2^2 - 72*a6^5*a5^5*a4*a3^5*a2^2 + 16*a6^4*a5^6*a4*a3^5*a2^2 - 8*a6^6*a5^3*a4^2*a3^5*a2^2 + 120*a6^5*a5^4*a4^2*a3^5*a2^2 + 120*a6^4*a5^5*a4^2*a3^5*a2^2 - 8*a6^3*a5^6*a4^2*a3^5*a2^2 - 8*a6^6*a5^2*a4^3*a3^5*a2^2 - 80*a6^5*a5^3*a4^3*a3^5*a2^2 - 120*a6^4*a5^4*a4^3*a3^5*a2^2 - 80*a6^3*a5^5*a4^3*a3^5*a2^2 - 8*a6^2*a5^6*a4^3*a3^5*a2^2 + 16*a6^6*a5*a4^4*a3^5*a2^2 + 120*a6^5*a5^2*a4^4*a3^5*a2^2 - 120*a6^4*a5^3*a4^4*a3^5*a2^2 - 120*a6^3*a5^4*a4^4*a3^5*a2^2 + 120*a6^2*a5^5*a4^4*a3^5*a2^2 + 16*a6*a5^6*a4^4*a3^5*a2^2 + 8*a6^6*a4^5*a3^5*a2^2 - 72*a6^5*a5*a4^5*a3^5*a2^2 + 120*a6^4*a5^2*a4^5*a3^5*a2^2 - 80*a6^3*a5^3*a4^5*a3^5*a2^2 + 120*a6^2*a5^4*a4^5*a3^5*a2^2 - 72*a6*a5^5*a4^5*a3^5*a2^2 + 8*a5^6*a4^5*a3^5*a2^2 + 8*a6^5*a4^6*a3^5*a2^2 + 16*a6^4*a5*a4^6*a3^5*a2^2 - 8*a6^3*a5^2*a4^6*a3^5*a2^2 - 8*a6^2*a5^3*a4^6*a3^5*a2^2 + 16*a6*a5^4*a4^6*a3^5*a2^2 + 8*a5^5*a4^6*a3^5*a2^2 - 8*a6^6*a5^4*a3^6*a2^2 + 8*a6^5*a5^5*a3^6*a2^2 - 8*a6^4*a5^6*a3^6*a2^2 - 8*a6^6*a5^3*a4*a3^6*a2^2 + 16*a6^5*a5^4*a4*a3^6*a2^2 + 16*a6^4*a5^5*a4*a3^6*a2^2 - 8*a6^3*a5^6*a4*a3^6*a2^2 + 24*a6^6*a5^2*a4^2*a3^6*a2^2 - 8*a6^5*a5^3*a4^2*a3^6*a2^2 - 128*a6^4*a5^4*a4^2*a3^6*a2^2 - 8*a6^3*a5^5*a4^2*a3^6*a2^2 + 24*a6^2*a5^6*a4^2*a3^6*a2^2 - 8*a6^6*a5*a4^3*a3^6*a2^2 - 8*a6^5*a5^2*a4^3*a3^6*a2^2 + 112*a6^4*a5^3*a4^3*a3^6*a2^2 + 112*a6^3*a5^4*a4^3*a3^6*a2^2 - 8*a6^2*a5^5*a4^3*a3^6*a2^2 - 8*a6*a5^6*a4^3*a3^6*a2^2 - 8*a6^6*a4^4*a3^6*a2^2 + 16*a6^5*a5*a4^4*a3^6*a2^2 - 128*a6^4*a5^2*a4^4*a3^6*a2^2 + 112*a6^3*a5^3*a4^4*a3^6*a2^2 - 128*a6^2*a5^4*a4^4*a3^6*a2^2 + 16*a6*a5^5*a4^4*a3^6*a2^2 - 8*a5^6*a4^4*a3^6*a2^2 + 8*a6^5*a4^5*a3^6*a2^2 + 16*a6^4*a5*a4^5*a3^6*a2^2 - 8*a6^3*a5^2*a4^5*a3^6*a2^2 - 8*a6^2*a5^3*a4^5*a3^6*a2^2 + 16*a6*a5^4*a4^5*a3^6*a2^2 + 8*a5^5*a4^5*a3^6*a2^2 - 8*a6^4*a4^6*a3^6*a2^2 - 8*a6^3*a5*a4^6*a3^6*a2^2 + 24*a6^2*a5^2*a4^6*a3^6*a2^2 - 8*a6*a5^3*a4^6*a3^6*a2^2 - 8*a5^4*a4^6*a3^6*a2^2 + 16*a6^6*a5^6*a4^3*a2^3 - 8*a6^6*a5^5*a4^4*a2^3 - 8*a6^5*a5^6*a4^4*a2^3 - 8*a6^6*a5^4*a4^5*a2^3 - 8*a6^4*a5^6*a4^5*a2^3 + 16*a6^6*a5^3*a4^6*a2^3 - 8*a6^5*a5^4*a4^6*a2^3 - 8*a6^4*a5^5*a4^6*a2^3 + 16*a6^3*a5^6*a4^6*a2^3 - 8*a6^6*a5^6*a4^2*a3*a2^3 - 16*a6^6*a5^5*a4^3*a3*a2^3 - 16*a6^5*a5^6*a4^3*a3*a2^3 - 8*a6^6*a5^4*a4^4*a3*a2^3 + 48*a6^5*a5^5*a4^4*a3*a2^3 - 8*a6^4*a5^6*a4^4*a3*a2^3 - 16*a6^6*a5^3*a4^5*a3*a2^3 + 48*a6^5*a5^4*a4^5*a3*a2^3 + 48*a6^4*a5^5*a4^5*a3*a2^3 - 16*a6^3*a5^6*a4^5*a3*a2^3 - 8*a6^6*a5^2*a4^6*a3*a2^3 - 16*a6^5*a5^3*a4^6*a3*a2^3 - 8*a6^4*a5^4*a4^6*a3*a2^3 - 16*a6^3*a5^5*a4^6*a3*a2^3 - 8*a6^2*a5^6*a4^6*a3*a2^3 - 8*a6^6*a5^6*a4*a3^2*a2^3 - 8*a6^6*a5^5*a4^2*a3^2*a2^3 - 8*a6^5*a5^6*a4^2*a3^2*a2^3 + 112*a6^6*a5^4*a4^3*a3^2*a2^3 - 80*a6^5*a5^5*a4^3*a3^2*a2^3 + 112*a6^4*a5^6*a4^3*a3^2*a2^3 + 112*a6^6*a5^3*a4^4*a3^2*a2^3 - 120*a6^5*a5^4*a4^4*a3^2*a2^3 - 120*a6^4*a5^5*a4^4*a3^2*a2^3 + 112*a6^3*a5^6*a4^4*a3^2*a2^3 - 8*a6^6*a5^2*a4^5*a3^2*a2^3 - 80*a6^5*a5^3*a4^5*a3^2*a2^3 - 120*a6^4*a5^4*a4^5*a3^2*a2^3 - 80*a6^3*a5^5*a4^5*a3^2*a2^3 - 8*a6^2*a5^6*a4^5*a3^2*a2^3 - 8*a6^6*a5*a4^6*a3^2*a2^3 - 8*a6^5*a5^2*a4^6*a3^2*a2^3 + 112*a6^4*a5^3*a4^6*a3^2*a2^3 + 112*a6^3*a5^4*a4^6*a3^2*a2^3 - 8*a6^2*a5^5*a4^6*a3^2*a2^3 - 8*a6*a5^6*a4^6*a3^2*a2^3 + 16*a6^6*a5^6*a3^3*a2^3 - 16*a6^6*a5^5*a4*a3^3*a2^3 - 16*a6^5*a5^6*a4*a3^3*a2^3 + 112*a6^6*a5^4*a4^2*a3^3*a2^3 - 80*a6^5*a5^5*a4^2*a3^3*a2^3 + 112*a6^4*a5^6*a4^2*a3^3*a2^3 - 528*a6^6*a5^3*a4^3*a3^3*a2^3 + 240*a6^5*a5^4*a4^3*a3^3*a2^3 + 240*a6^4*a5^5*a4^3*a3^3*a2^3 - 528*a6^3*a5^6*a4^3*a3^3*a2^3 + 112*a6^6*a5^2*a4^4*a3^3*a2^3 + 240*a6^5*a5^3*a4^4*a3^3*a2^3 - 240*a6^4*a5^4*a4^4*a3^3*a2^3 + 240*a6^3*a5^5*a4^4*a3^3*a2^3 + 112*a6^2*a5^6*a4^4*a3^3*a2^3 - 16*a6^6*a5*a4^5*a3^3*a2^3 - 80*a6^5*a5^2*a4^5*a3^3*a2^3 + 240*a6^4*a5^3*a4^5*a3^3*a2^3 + 240*a6^3*a5^4*a4^5*a3^3*a2^3 - 80*a6^2*a5^5*a4^5*a3^3*a2^3 - 16*a6*a5^6*a4^5*a3^3*a2^3 + 16*a6^6*a4^6*a3^3*a2^3 - 16*a6^5*a5*a4^6*a3^3*a2^3 + 112*a6^4*a5^2*a4^6*a3^3*a2^3 - 528*a6^3*a5^3*a4^6*a3^3*a2^3 + 112*a6^2*a5^4*a4^6*a3^3*a2^3 - 16*a6*a5^5*a4^6*a3^3*a2^3 + 16*a5^6*a4^6*a3^3*a2^3 - 8*a6^6*a5^5*a3^4*a2^3 - 8*a6^5*a5^6*a3^4*a2^3 - 8*a6^6*a5^4*a4*a3^4*a2^3 + 48*a6^5*a5^5*a4*a3^4*a2^3 - 8*a6^4*a5^6*a4*a3^4*a2^3 + 112*a6^6*a5^3*a4^2*a3^4*a2^3 - 120*a6^5*a5^4*a4^2*a3^4*a2^3 - 120*a6^4*a5^5*a4^2*a3^4*a2^3 + 112*a6^3*a5^6*a4^2*a3^4*a2^3 + 112*a6^6*a5^2*a4^3*a3^4*a2^3 + 240*a6^5*a5^3*a4^3*a3^4*a2^3 - 240*a6^4*a5^4*a4^3*a3^4*a2^3 + 240*a6^3*a5^5*a4^3*a3^4*a2^3 + 112*a6^2*a5^6*a4^3*a3^4*a2^3 - 8*a6^6*a5*a4^4*a3^4*a2^3 - 120*a6^5*a5^2*a4^4*a3^4*a2^3 - 240*a6^4*a5^3*a4^4*a3^4*a2^3 - 240*a6^3*a5^4*a4^4*a3^4*a2^3 - 120*a6^2*a5^5*a4^4*a3^4*a2^3 - 8*a6*a5^6*a4^4*a3^4*a2^3 - 8*a6^6*a4^5*a3^4*a2^3 + 48*a6^5*a5*a4^5*a3^4*a2^3 - 120*a6^4*a5^2*a4^5*a3^4*a2^3 + 240*a6^3*a5^3*a4^5*a3^4*a2^3 - 120*a6^2*a5^4*a4^5*a3^4*a2^3 + 48*a6*a5^5*a4^5*a3^4*a2^3 - 8*a5^6*a4^5*a3^4*a2^3 - 8*a6^5*a4^6*a3^4*a2^3 - 8*a6^4*a5*a4^6*a3^4*a2^3 + 112*a6^3*a5^2*a4^6*a3^4*a2^3 + 112*a6^2*a5^3*a4^6*a3^4*a2^3 - 8*a6*a5^4*a4^6*a3^4*a2^3 - 8*a5^5*a4^6*a3^4*a2^3 - 8*a6^6*a5^4*a3^5*a2^3 - 8*a6^4*a5^6*a3^5*a2^3 - 16*a6^6*a5^3*a4*a3^5*a2^3 + 48*a6^5*a5^4*a4*a3^5*a2^3 + 48*a6^4*a5^5*a4*a3^5*a2^3 - 16*a6^3*a5^6*a4*a3^5*a2^3 - 8*a6^6*a5^2*a4^2*a3^5*a2^3 - 80*a6^5*a5^3*a4^2*a3^5*a2^3 - 120*a6^4*a5^4*a4^2*a3^5*a2^3 - 80*a6^3*a5^5*a4^2*a3^5*a2^3 - 8*a6^2*a5^6*a4^2*a3^5*a2^3 - 16*a6^6*a5*a4^3*a3^5*a2^3 - 80*a6^5*a5^2*a4^3*a3^5*a2^3 + 240*a6^4*a5^3*a4^3*a3^5*a2^3 + 240*a6^3*a5^4*a4^3*a3^5*a2^3 - 80*a6^2*a5^5*a4^3*a3^5*a2^3 - 16*a6*a5^6*a4^3*a3^5*a2^3 - 8*a6^6*a4^4*a3^5*a2^3 + 48*a6^5*a5*a4^4*a3^5*a2^3 - 120*a6^4*a5^2*a4^4*a3^5*a2^3 + 240*a6^3*a5^3*a4^4*a3^5*a2^3 - 120*a6^2*a5^4*a4^4*a3^5*a2^3 + 48*a6*a5^5*a4^4*a3^5*a2^3 - 8*a5^6*a4^4*a3^5*a2^3 + 48*a6^4*a5*a4^5*a3^5*a2^3 - 80*a6^3*a5^2*a4^5*a3^5*a2^3 - 80*a6^2*a5^3*a4^5*a3^5*a2^3 + 48*a6*a5^4*a4^5*a3^5*a2^3 - 8*a6^4*a4^6*a3^5*a2^3 - 16*a6^3*a5*a4^6*a3^5*a2^3 - 8*a6^2*a5^2*a4^6*a3^5*a2^3 - 16*a6*a5^3*a4^6*a3^5*a2^3 - 8*a5^4*a4^6*a3^5*a2^3 + 16*a6^6*a5^3*a3^6*a2^3 - 8*a6^5*a5^4*a3^6*a2^3 - 8*a6^4*a5^5*a3^6*a2^3 + 16*a6^3*a5^6*a3^6*a2^3 - 8*a6^6*a5^2*a4*a3^6*a2^3 - 16*a6^5*a5^3*a4*a3^6*a2^3 - 8*a6^4*a5^4*a4*a3^6*a2^3 - 16*a6^3*a5^5*a4*a3^6*a2^3 - 8*a6^2*a5^6*a4*a3^6*a2^3 - 8*a6^6*a5*a4^2*a3^6*a2^3 - 8*a6^5*a5^2*a4^2*a3^6*a2^3 + 112*a6^4*a5^3*a4^2*a3^6*a2^3 + 112*a6^3*a5^4*a4^2*a3^6*a2^3 - 8*a6^2*a5^5*a4^2*a3^6*a2^3 - 8*a6*a5^6*a4^2*a3^6*a2^3 + 16*a6^6*a4^3*a3^6*a2^3 - 16*a6^5*a5*a4^3*a3^6*a2^3 + 112*a6^4*a5^2*a4^3*a3^6*a2^3 - 528*a6^3*a5^3*a4^3*a3^6*a2^3 + 112*a6^2*a5^4*a4^3*a3^6*a2^3 - 16*a6*a5^5*a4^3*a3^6*a2^3 + 16*a5^6*a4^3*a3^6*a2^3 - 8*a6^5*a4^4*a3^6*a2^3 - 8*a6^4*a5*a4^4*a3^6*a2^3 + 112*a6^3*a5^2*a4^4*a3^6*a2^3 + 112*a6^2*a5^3*a4^4*a3^6*a2^3 - 8*a6*a5^4*a4^4*a3^6*a2^3 - 8*a5^5*a4^4*a3^6*a2^3 - 8*a6^4*a4^5*a3^6*a2^3 - 16*a6^3*a5*a4^5*a3^6*a2^3 - 8*a6^2*a5^2*a4^5*a3^6*a2^3 - 16*a6*a5^3*a4^5*a3^6*a2^3 - 8*a5^4*a4^5*a3^6*a2^3 + 16*a6^3*a4^6*a3^6*a2^3 - 8*a6^2*a5*a4^6*a3^6*a2^3 - 8*a6*a5^2*a4^6*a3^6*a2^3 + 16*a5^3*a4^6*a3^6*a2^3 - 8*a6^6*a5^6*a4^2*a2^4 - 8*a6^6*a5^5*a4^3*a2^4 - 8*a6^5*a5^6*a4^3*a2^4 + 24*a6^6*a5^4*a4^4*a2^4 + 24*a6^4*a5^6*a4^4*a2^4 - 8*a6^6*a5^3*a4^5*a2^4 - 8*a6^3*a5^6*a4^5*a2^4 - 8*a6^6*a5^2*a4^6*a2^4 - 8*a6^5*a5^3*a4^6*a2^4 + 24*a6^4*a5^4*a4^6*a2^4 - 8*a6^3*a5^5*a4^6*a2^4 - 8*a6^2*a5^6*a4^6*a2^4 + 8*a6^6*a5^6*a4*a3*a2^4 + 16*a6^6*a5^5*a4^2*a3*a2^4 + 16*a6^5*a5^6*a4^2*a3*a2^4 - 8*a6^6*a5^4*a4^3*a3*a2^4 + 48*a6^5*a5^5*a4^3*a3*a2^4 - 8*a6^4*a5^6*a4^3*a3*a2^4 - 8*a6^6*a5^3*a4^4*a3*a2^4 - 72*a6^5*a5^4*a4^4*a3*a2^4 - 72*a6^4*a5^5*a4^4*a3*a2^4 - 8*a6^3*a5^6*a4^4*a3*a2^4 + 16*a6^6*a5^2*a4^5*a3*a2^4 + 48*a6^5*a5^3*a4^5*a3*a2^4 - 72*a6^4*a5^4*a4^5*a3*a2^4 + 48*a6^3*a5^5*a4^5*a3*a2^4 + 16*a6^2*a5^6*a4^5*a3*a2^4 + 8*a6^6*a5*a4^6*a3*a2^4 + 16*a6^5*a5^2*a4^6*a3*a2^4 - 8*a6^4*a5^3*a4^6*a3*a2^4 - 8*a6^3*a5^4*a4^6*a3*a2^4 + 16*a6^2*a5^5*a4^6*a3*a2^4 + 8*a6*a5^6*a4^6*a3*a2^4 - 8*a6^6*a5^6*a3^2*a2^4 + 16*a6^6*a5^5*a4*a3^2*a2^4 + 16*a6^5*a5^6*a4*a3^2*a2^4 - 128*a6^6*a5^4*a4^2*a3^2*a2^4 + 120*a6^5*a5^5*a4^2*a3^2*a2^4 - 128*a6^4*a5^6*a4^2*a3^2*a2^4 + 112*a6^6*a5^3*a4^3*a3^2*a2^4 - 120*a6^5*a5^4*a4^3*a3^2*a2^4 - 120*a6^4*a5^5*a4^3*a3^2*a2^4 + 112*a6^3*a5^6*a4^3*a3^2*a2^4 - 128*a6^6*a5^2*a4^4*a3^2*a2^4 - 120*a6^5*a5^3*a4^4*a3^2*a2^4 + 720*a6^4*a5^4*a4^4*a3^2*a2^4 - 120*a6^3*a5^5*a4^4*a3^2*a2^4 - 128*a6^2*a5^6*a4^4*a3^2*a2^4 + 16*a6^6*a5*a4^5*a3^2*a2^4 + 120*a6^5*a5^2*a4^5*a3^2*a2^4 - 120*a6^4*a5^3*a4^5*a3^2*a2^4 - 120*a6^3*a5^4*a4^5*a3^2*a2^4 + 120*a6^2*a5^5*a4^5*a3^2*a2^4 + 16*a6*a5^6*a4^5*a3^2*a2^4 - 8*a6^6*a4^6*a3^2*a2^4 + 16*a6^5*a5*a4^6*a3^2*a2^4 - 128*a6^4*a5^2*a4^6*a3^2*a2^4 + 112*a6^3*a5^3*a4^6*a3^2*a2^4 - 128*a6^2*a5^4*a4^6*a3^2*a2^4 + 16*a6*a5^5*a4^6*a3^2*a2^4 - 8*a5^6*a4^6*a3^2*a2^4 - 8*a6^6*a5^5*a3^3*a2^4 - 8*a6^5*a5^6*a3^3*a2^4 - 8*a6^6*a5^4*a4*a3^3*a2^4 + 48*a6^5*a5^5*a4*a3^3*a2^4 - 8*a6^4*a5^6*a4*a3^3*a2^4 + 112*a6^6*a5^3*a4^2*a3^3*a2^4 - 120*a6^5*a5^4*a4^2*a3^3*a2^4 - 120*a6^4*a5^5*a4^2*a3^3*a2^4 + 112*a6^3*a5^6*a4^2*a3^3*a2^4 + 112*a6^6*a5^2*a4^3*a3^3*a2^4 + 240*a6^5*a5^3*a4^3*a3^3*a2^4 - 240*a6^4*a5^4*a4^3*a3^3*a2^4 + 240*a6^3*a5^5*a4^3*a3^3*a2^4 + 112*a6^2*a5^6*a4^3*a3^3*a2^4 - 8*a6^6*a5*a4^4*a3^3*a2^4 - 120*a6^5*a5^2*a4^4*a3^3*a2^4 - 240*a6^4*a5^3*a4^4*a3^3*a2^4 - 240*a6^3*a5^4*a4^4*a3^3*a2^4 - 120*a6^2*a5^5*a4^4*a3^3*a2^4 - 8*a6*a5^6*a4^4*a3^3*a2^4 - 8*a6^6*a4^5*a3^3*a2^4 + 48*a6^5*a5*a4^5*a3^3*a2^4 - 120*a6^4*a5^2*a4^5*a3^3*a2^4 + 240*a6^3*a5^3*a4^5*a3^3*a2^4 - 120*a6^2*a5^4*a4^5*a3^3*a2^4 + 48*a6*a5^5*a4^5*a3^3*a2^4 - 8*a5^6*a4^5*a3^3*a2^4 - 8*a6^5*a4^6*a3^3*a2^4 - 8*a6^4*a5*a4^6*a3^3*a2^4 + 112*a6^3*a5^2*a4^6*a3^3*a2^4 + 112*a6^2*a5^3*a4^6*a3^3*a2^4 - 8*a6*a5^4*a4^6*a3^3*a2^4 - 8*a5^5*a4^6*a3^3*a2^4 + 24*a6^6*a5^4*a3^4*a2^4 + 24*a6^4*a5^6*a3^4*a2^4 - 8*a6^6*a5^3*a4*a3^4*a2^4 - 72*a6^5*a5^4*a4*a3^4*a2^4 - 72*a6^4*a5^5*a4*a3^4*a2^4 - 8*a6^3*a5^6*a4*a3^4*a2^4 - 128*a6^6*a5^2*a4^2*a3^4*a2^4 - 120*a6^5*a5^3*a4^2*a3^4*a2^4 + 720*a6^4*a5^4*a4^2*a3^4*a2^4 - 120*a6^3*a5^5*a4^2*a3^4*a2^4 - 128*a6^2*a5^6*a4^2*a3^4*a2^4 - 8*a6^6*a5*a4^3*a3^4*a2^4 - 120*a6^5*a5^2*a4^3*a3^4*a2^4 - 240*a6^4*a5^3*a4^3*a3^4*a2^4 - 240*a6^3*a5^4*a4^3*a3^4*a2^4 - 120*a6^2*a5^5*a4^3*a3^4*a2^4 - 8*a6*a5^6*a4^3*a3^4*a2^4 + 24*a6^6*a4^4*a3^4*a2^4 - 72*a6^5*a5*a4^4*a3^4*a2^4 + 720*a6^4*a5^2*a4^4*a3^4*a2^4 - 240*a6^3*a5^3*a4^4*a3^4*a2^4 + 720*a6^2*a5^4*a4^4*a3^4*a2^4 - 72*a6*a5^5*a4^4*a3^4*a2^4 + 24*a5^6*a4^4*a3^4*a2^4 - 72*a6^4*a5*a4^5*a3^4*a2^4 - 120*a6^3*a5^2*a4^5*a3^4*a2^4 - 120*a6^2*a5^3*a4^5*a3^4*a2^4 - 72*a6*a5^4*a4^5*a3^4*a2^4 + 24*a6^4*a4^6*a3^4*a2^4 - 8*a6^3*a5*a4^6*a3^4*a2^4 - 128*a6^2*a5^2*a4^6*a3^4*a2^4 - 8*a6*a5^3*a4^6*a3^4*a2^4 + 24*a5^4*a4^6*a3^4*a2^4 - 8*a6^6*a5^3*a3^5*a2^4 - 8*a6^3*a5^6*a3^5*a2^4 + 16*a6^6*a5^2*a4*a3^5*a2^4 + 48*a6^5*a5^3*a4*a3^5*a2^4 - 72*a6^4*a5^4*a4*a3^5*a2^4 + 48*a6^3*a5^5*a4*a3^5*a2^4 + 16*a6^2*a5^6*a4*a3^5*a2^4 + 16*a6^6*a5*a4^2*a3^5*a2^4 + 120*a6^5*a5^2*a4^2*a3^5*a2^4 - 120*a6^4*a5^3*a4^2*a3^5*a2^4 - 120*a6^3*a5^4*a4^2*a3^5*a2^4 + 120*a6^2*a5^5*a4^2*a3^5*a2^4 + 16*a6*a5^6*a4^2*a3^5*a2^4 - 8*a6^6*a4^3*a3^5*a2^4 + 48*a6^5*a5*a4^3*a3^5*a2^4 - 120*a6^4*a5^2*a4^3*a3^5*a2^4 + 240*a6^3*a5^3*a4^3*a3^5*a2^4 - 120*a6^2*a5^4*a4^3*a3^5*a2^4 + 48*a6*a5^5*a4^3*a3^5*a2^4 - 8*a5^6*a4^3*a3^5*a2^4 - 72*a6^4*a5*a4^4*a3^5*a2^4 - 120*a6^3*a5^2*a4^4*a3^5*a2^4 - 120*a6^2*a5^3*a4^4*a3^5*a2^4 - 72*a6*a5^4*a4^4*a3^5*a2^4 + 48*a6^3*a5*a4^5*a3^5*a2^4 + 120*a6^2*a5^2*a4^5*a3^5*a2^4 + 48*a6*a5^3*a4^5*a3^5*a2^4 - 8*a6^3*a4^6*a3^5*a2^4 + 16*a6^2*a5*a4^6*a3^5*a2^4 + 16*a6*a5^2*a4^6*a3^5*a2^4 - 8*a5^3*a4^6*a3^5*a2^4 - 8*a6^6*a5^2*a3^6*a2^4 - 8*a6^5*a5^3*a3^6*a2^4 + 24*a6^4*a5^4*a3^6*a2^4 - 8*a6^3*a5^5*a3^6*a2^4 - 8*a6^2*a5^6*a3^6*a2^4 + 8*a6^6*a5*a4*a3^6*a2^4 + 16*a6^5*a5^2*a4*a3^6*a2^4 - 8*a6^4*a5^3*a4*a3^6*a2^4 - 8*a6^3*a5^4*a4*a3^6*a2^4 + 16*a6^2*a5^5*a4*a3^6*a2^4 + 8*a6*a5^6*a4*a3^6*a2^4 - 8*a6^6*a4^2*a3^6*a2^4 + 16*a6^5*a5*a4^2*a3^6*a2^4 - 128*a6^4*a5^2*a4^2*a3^6*a2^4 + 112*a6^3*a5^3*a4^2*a3^6*a2^4 - 128*a6^2*a5^4*a4^2*a3^6*a2^4 + 16*a6*a5^5*a4^2*a3^6*a2^4 - 8*a5^6*a4^2*a3^6*a2^4 - 8*a6^5*a4^3*a3^6*a2^4 - 8*a6^4*a5*a4^3*a3^6*a2^4 + 112*a6^3*a5^2*a4^3*a3^6*a2^4 + 112*a6^2*a5^3*a4^3*a3^6*a2^4 - 8*a6*a5^4*a4^3*a3^6*a2^4 - 8*a5^5*a4^3*a3^6*a2^4 + 24*a6^4*a4^4*a3^6*a2^4 - 8*a6^3*a5*a4^4*a3^6*a2^4 - 128*a6^2*a5^2*a4^4*a3^6*a2^4 - 8*a6*a5^3*a4^4*a3^6*a2^4 + 24*a5^4*a4^4*a3^6*a2^4 - 8*a6^3*a4^5*a3^6*a2^4 + 16*a6^2*a5*a4^5*a3^6*a2^4 + 16*a6*a5^2*a4^5*a3^6*a2^4 - 8*a5^3*a4^5*a3^6*a2^4 - 8*a6^2*a4^6*a3^6*a2^4 + 8*a6*a5*a4^6*a3^6*a2^4 - 8*a5^2*a4^6*a3^6*a2^4 + 8*a6^6*a5^5*a4^2*a2^5 + 8*a6^5*a5^6*a4^2*a2^5 - 8*a6^6*a5^4*a4^3*a2^5 - 8*a6^4*a5^6*a4^3*a2^5 - 8*a6^6*a5^3*a4^4*a2^5 - 8*a6^3*a5^6*a4^4*a2^5 + 8*a6^6*a5^2*a4^5*a2^5 + 8*a6^2*a5^6*a4^5*a2^5 + 8*a6^5*a5^2*a4^6*a2^5 - 8*a6^4*a5^3*a4^6*a2^5 - 8*a6^3*a5^4*a4^6*a2^5 + 8*a6^2*a5^5*a4^6*a2^5 - 8*a6^6*a5^5*a4*a3*a2^5 - 8*a6^5*a5^6*a4*a3*a2^5 + 16*a6^6*a5^4*a4^2*a3*a2^5 - 72*a6^5*a5^5*a4^2*a3*a2^5 + 16*a6^4*a5^6*a4^2*a3*a2^5 - 16*a6^6*a5^3*a4^3*a3*a2^5 + 48*a6^5*a5^4*a4^3*a3*a2^5 + 48*a6^4*a5^5*a4^3*a3*a2^5 - 16*a6^3*a5^6*a4^3*a3*a2^5 + 16*a6^6*a5^2*a4^4*a3*a2^5 + 48*a6^5*a5^3*a4^4*a3*a2^5 - 72*a6^4*a5^4*a4^4*a3*a2^5 + 48*a6^3*a5^5*a4^4*a3*a2^5 + 16*a6^2*a5^6*a4^4*a3*a2^5 - 8*a6^6*a5*a4^5*a3*a2^5 - 72*a6^5*a5^2*a4^5*a3*a2^5 + 48*a6^4*a5^3*a4^5*a3*a2^5 + 48*a6^3*a5^4*a4^5*a3*a2^5 - 72*a6^2*a5^5*a4^5*a3*a2^5 - 8*a6*a5^6*a4^5*a3*a2^5 - 8*a6^5*a5*a4^6*a3*a2^5 + 16*a6^4*a5^2*a4^6*a3*a2^5 - 16*a6^3*a5^3*a4^6*a3*a2^5 + 16*a6^2*a5^4*a4^6*a3*a2^5 - 8*a6*a5^5*a4^6*a3*a2^5 + 8*a6^6*a5^5*a3^2*a2^5 + 8*a6^5*a5^6*a3^2*a2^5 + 16*a6^6*a5^4*a4*a3^2*a2^5 - 72*a6^5*a5^5*a4*a3^2*a2^5 + 16*a6^4*a5^6*a4*a3^2*a2^5 - 8*a6^6*a5^3*a4^2*a3^2*a2^5 + 120*a6^5*a5^4*a4^2*a3^2*a2^5 + 120*a6^4*a5^5*a4^2*a3^2*a2^5 - 8*a6^3*a5^6*a4^2*a3^2*a2^5 - 8*a6^6*a5^2*a4^3*a3^2*a2^5 - 80*a6^5*a5^3*a4^3*a3^2*a2^5 - 120*a6^4*a5^4*a4^3*a3^2*a2^5 - 80*a6^3*a5^5*a4^3*a3^2*a2^5 - 8*a6^2*a5^6*a4^3*a3^2*a2^5 + 16*a6^6*a5*a4^4*a3^2*a2^5 + 120*a6^5*a5^2*a4^4*a3^2*a2^5 - 120*a6^4*a5^3*a4^4*a3^2*a2^5 - 120*a6^3*a5^4*a4^4*a3^2*a2^5 + 120*a6^2*a5^5*a4^4*a3^2*a2^5 + 16*a6*a5^6*a4^4*a3^2*a2^5 + 8*a6^6*a4^5*a3^2*a2^5 - 72*a6^5*a5*a4^5*a3^2*a2^5 + 120*a6^4*a5^2*a4^5*a3^2*a2^5 - 80*a6^3*a5^3*a4^5*a3^2*a2^5 + 120*a6^2*a5^4*a4^5*a3^2*a2^5 - 72*a6*a5^5*a4^5*a3^2*a2^5 + 8*a5^6*a4^5*a3^2*a2^5 + 8*a6^5*a4^6*a3^2*a2^5 + 16*a6^4*a5*a4^6*a3^2*a2^5 - 8*a6^3*a5^2*a4^6*a3^2*a2^5 - 8*a6^2*a5^3*a4^6*a3^2*a2^5 + 16*a6*a5^4*a4^6*a3^2*a2^5 + 8*a5^5*a4^6*a3^2*a2^5 - 8*a6^6*a5^4*a3^3*a2^5 - 8*a6^4*a5^6*a3^3*a2^5 - 16*a6^6*a5^3*a4*a3^3*a2^5 + 48*a6^5*a5^4*a4*a3^3*a2^5 + 48*a6^4*a5^5*a4*a3^3*a2^5 - 16*a6^3*a5^6*a4*a3^3*a2^5 - 8*a6^6*a5^2*a4^2*a3^3*a2^5 - 80*a6^5*a5^3*a4^2*a3^3*a2^5 - 120*a6^4*a5^4*a4^2*a3^3*a2^5 - 80*a6^3*a5^5*a4^2*a3^3*a2^5 - 8*a6^2*a5^6*a4^2*a3^3*a2^5 - 16*a6^6*a5*a4^3*a3^3*a2^5 - 80*a6^5*a5^2*a4^3*a3^3*a2^5 + 240*a6^4*a5^3*a4^3*a3^3*a2^5 + 240*a6^3*a5^4*a4^3*a3^3*a2^5 - 80*a6^2*a5^5*a4^3*a3^3*a2^5 - 16*a6*a5^6*a4^3*a3^3*a2^5 - 8*a6^6*a4^4*a3^3*a2^5 + 48*a6^5*a5*a4^4*a3^3*a2^5 - 120*a6^4*a5^2*a4^4*a3^3*a2^5 + 240*a6^3*a5^3*a4^4*a3^3*a2^5 - 120*a6^2*a5^4*a4^4*a3^3*a2^5 + 48*a6*a5^5*a4^4*a3^3*a2^5 - 8*a5^6*a4^4*a3^3*a2^5 + 48*a6^4*a5*a4^5*a3^3*a2^5 - 80*a6^3*a5^2*a4^5*a3^3*a2^5 - 80*a6^2*a5^3*a4^5*a3^3*a2^5 + 48*a6*a5^4*a4^5*a3^3*a2^5 - 8*a6^4*a4^6*a3^3*a2^5 - 16*a6^3*a5*a4^6*a3^3*a2^5 - 8*a6^2*a5^2*a4^6*a3^3*a2^5 - 16*a6*a5^3*a4^6*a3^3*a2^5 - 8*a5^4*a4^6*a3^3*a2^5 - 8*a6^6*a5^3*a3^4*a2^5 - 8*a6^3*a5^6*a3^4*a2^5 + 16*a6^6*a5^2*a4*a3^4*a2^5 + 48*a6^5*a5^3*a4*a3^4*a2^5 - 72*a6^4*a5^4*a4*a3^4*a2^5 + 48*a6^3*a5^5*a4*a3^4*a2^5 + 16*a6^2*a5^6*a4*a3^4*a2^5 + 16*a6^6*a5*a4^2*a3^4*a2^5 + 120*a6^5*a5^2*a4^2*a3^4*a2^5 - 120*a6^4*a5^3*a4^2*a3^4*a2^5 - 120*a6^3*a5^4*a4^2*a3^4*a2^5 + 120*a6^2*a5^5*a4^2*a3^4*a2^5 + 16*a6*a5^6*a4^2*a3^4*a2^5 - 8*a6^6*a4^3*a3^4*a2^5 + 48*a6^5*a5*a4^3*a3^4*a2^5 - 120*a6^4*a5^2*a4^3*a3^4*a2^5 + 240*a6^3*a5^3*a4^3*a3^4*a2^5 - 120*a6^2*a5^4*a4^3*a3^4*a2^5 + 48*a6*a5^5*a4^3*a3^4*a2^5 - 8*a5^6*a4^3*a3^4*a2^5 - 72*a6^4*a5*a4^4*a3^4*a2^5 - 120*a6^3*a5^2*a4^4*a3^4*a2^5 - 120*a6^2*a5^3*a4^4*a3^4*a2^5 - 72*a6*a5^4*a4^4*a3^4*a2^5 + 48*a6^3*a5*a4^5*a3^4*a2^5 + 120*a6^2*a5^2*a4^5*a3^4*a2^5 + 48*a6*a5^3*a4^5*a3^4*a2^5 - 8*a6^3*a4^6*a3^4*a2^5 + 16*a6^2*a5*a4^6*a3^4*a2^5 + 16*a6*a5^2*a4^6*a3^4*a2^5 - 8*a5^3*a4^6*a3^4*a2^5 + 8*a6^6*a5^2*a3^5*a2^5 + 8*a6^2*a5^6*a3^5*a2^5 - 8*a6^6*a5*a4*a3^5*a2^5 - 72*a6^5*a5^2*a4*a3^5*a2^5 + 48*a6^4*a5^3*a4*a3^5*a2^5 + 48*a6^3*a5^4*a4*a3^5*a2^5 - 72*a6^2*a5^5*a4*a3^5*a2^5 - 8*a6*a5^6*a4*a3^5*a2^5 + 8*a6^6*a4^2*a3^5*a2^5 - 72*a6^5*a5*a4^2*a3^5*a2^5 + 120*a6^4*a5^2*a4^2*a3^5*a2^5 - 80*a6^3*a5^3*a4^2*a3^5*a2^5 + 120*a6^2*a5^4*a4^2*a3^5*a2^5 - 72*a6*a5^5*a4^2*a3^5*a2^5 + 8*a5^6*a4^2*a3^5*a2^5 + 48*a6^4*a5*a4^3*a3^5*a2^5 - 80*a6^3*a5^2*a4^3*a3^5*a2^5 - 80*a6^2*a5^3*a4^3*a3^5*a2^5 + 48*a6*a5^4*a4^3*a3^5*a2^5 + 48*a6^3*a5*a4^4*a3^5*a2^5 + 120*a6^2*a5^2*a4^4*a3^5*a2^5 + 48*a6*a5^3*a4^4*a3^5*a2^5 - 72*a6^2*a5*a4^5*a3^5*a2^5 - 72*a6*a5^2*a4^5*a3^5*a2^5 + 8*a6^2*a4^6*a3^5*a2^5 - 8*a6*a5*a4^6*a3^5*a2^5 + 8*a5^2*a4^6*a3^5*a2^5 + 8*a6^5*a5^2*a3^6*a2^5 - 8*a6^4*a5^3*a3^6*a2^5 - 8*a6^3*a5^4*a3^6*a2^5 + 8*a6^2*a5^5*a3^6*a2^5 - 8*a6^5*a5*a4*a3^6*a2^5 + 16*a6^4*a5^2*a4*a3^6*a2^5 - 16*a6^3*a5^3*a4*a3^6*a2^5 + 16*a6^2*a5^4*a4*a3^6*a2^5 - 8*a6*a5^5*a4*a3^6*a2^5 + 8*a6^5*a4^2*a3^6*a2^5 + 16*a6^4*a5*a4^2*a3^6*a2^5 - 8*a6^3*a5^2*a4^2*a3^6*a2^5 - 8*a6^2*a5^3*a4^2*a3^6*a2^5 + 16*a6*a5^4*a4^2*a3^6*a2^5 + 8*a5^5*a4^2*a3^6*a2^5 - 8*a6^4*a4^3*a3^6*a2^5 - 16*a6^3*a5*a4^3*a3^6*a2^5 - 8*a6^2*a5^2*a4^3*a3^6*a2^5 - 16*a6*a5^3*a4^3*a3^6*a2^5 - 8*a5^4*a4^3*a3^6*a2^5 - 8*a6^3*a4^4*a3^6*a2^5 + 16*a6^2*a5*a4^4*a3^6*a2^5 + 16*a6*a5^2*a4^4*a3^6*a2^5 - 8*a5^3*a4^4*a3^6*a2^5 + 8*a6^2*a4^5*a3^6*a2^5 - 8*a6*a5*a4^5*a3^6*a2^5 + 8*a5^2*a4^5*a3^6*a2^5 - 8*a6^6*a5^4*a4^2*a2^6 + 8*a6^5*a5^5*a4^2*a2^6 - 8*a6^4*a5^6*a4^2*a2^6 + 16*a6^6*a5^3*a4^3*a2^6 - 8*a6^5*a5^4*a4^3*a2^6 - 8*a6^4*a5^5*a4^3*a2^6 + 16*a6^3*a5^6*a4^3*a2^6 - 8*a6^6*a5^2*a4^4*a2^6 - 8*a6^5*a5^3*a4^4*a2^6 + 24*a6^4*a5^4*a4^4*a2^6 - 8*a6^3*a5^5*a4^4*a2^6 - 8*a6^2*a5^6*a4^4*a2^6 + 8*a6^5*a5^2*a4^5*a2^6 - 8*a6^4*a5^3*a4^5*a2^6 - 8*a6^3*a5^4*a4^5*a2^6 + 8*a6^2*a5^5*a4^5*a2^6 - 8*a6^4*a5^2*a4^6*a2^6 + 16*a6^3*a5^3*a4^6*a2^6 - 8*a6^2*a5^4*a4^6*a2^6 + 8*a6^6*a5^4*a4*a3*a2^6 - 8*a6^5*a5^5*a4*a3*a2^6 + 8*a6^4*a5^6*a4*a3*a2^6 - 8*a6^6*a5^3*a4^2*a3*a2^6 + 16*a6^5*a5^4*a4^2*a3*a2^6 + 16*a6^4*a5^5*a4^2*a3*a2^6 - 8*a6^3*a5^6*a4^2*a3*a2^6 - 8*a6^6*a5^2*a4^3*a3*a2^6 - 16*a6^5*a5^3*a4^3*a3*a2^6 - 8*a6^4*a5^4*a4^3*a3*a2^6 - 16*a6^3*a5^5*a4^3*a3*a2^6 - 8*a6^2*a5^6*a4^3*a3*a2^6 + 8*a6^6*a5*a4^4*a3*a2^6 + 16*a6^5*a5^2*a4^4*a3*a2^6 - 8*a6^4*a5^3*a4^4*a3*a2^6 - 8*a6^3*a5^4*a4^4*a3*a2^6 + 16*a6^2*a5^5*a4^4*a3*a2^6 + 8*a6*a5^6*a4^4*a3*a2^6 - 8*a6^5*a5*a4^5*a3*a2^6 + 16*a6^4*a5^2*a4^5*a3*a2^6 - 16*a6^3*a5^3*a4^5*a3*a2^6 + 16*a6^2*a5^4*a4^5*a3*a2^6 - 8*a6*a5^5*a4^5*a3*a2^6 + 8*a6^4*a5*a4^6*a3*a2^6 - 8*a6^3*a5^2*a4^6*a3*a2^6 - 8*a6^2*a5^3*a4^6*a3*a2^6 + 8*a6*a5^4*a4^6*a3*a2^6 - 8*a6^6*a5^4*a3^2*a2^6 + 8*a6^5*a5^5*a3^2*a2^6 - 8*a6^4*a5^6*a3^2*a2^6 - 8*a6^6*a5^3*a4*a3^2*a2^6 + 16*a6^5*a5^4*a4*a3^2*a2^6 + 16*a6^4*a5^5*a4*a3^2*a2^6 - 8*a6^3*a5^6*a4*a3^2*a2^6 + 24*a6^6*a5^2*a4^2*a3^2*a2^6 - 8*a6^5*a5^3*a4^2*a3^2*a2^6 - 128*a6^4*a5^4*a4^2*a3^2*a2^6 - 8*a6^3*a5^5*a4^2*a3^2*a2^6 + 24*a6^2*a5^6*a4^2*a3^2*a2^6 - 8*a6^6*a5*a4^3*a3^2*a2^6 - 8*a6^5*a5^2*a4^3*a3^2*a2^6 + 112*a6^4*a5^3*a4^3*a3^2*a2^6 + 112*a6^3*a5^4*a4^3*a3^2*a2^6 - 8*a6^2*a5^5*a4^3*a3^2*a2^6 - 8*a6*a5^6*a4^3*a3^2*a2^6 - 8*a6^6*a4^4*a3^2*a2^6 + 16*a6^5*a5*a4^4*a3^2*a2^6 - 128*a6^4*a5^2*a4^4*a3^2*a2^6 + 112*a6^3*a5^3*a4^4*a3^2*a2^6 - 128*a6^2*a5^4*a4^4*a3^2*a2^6 + 16*a6*a5^5*a4^4*a3^2*a2^6 - 8*a5^6*a4^4*a3^2*a2^6 + 8*a6^5*a4^5*a3^2*a2^6 + 16*a6^4*a5*a4^5*a3^2*a2^6 - 8*a6^3*a5^2*a4^5*a3^2*a2^6 - 8*a6^2*a5^3*a4^5*a3^2*a2^6 + 16*a6*a5^4*a4^5*a3^2*a2^6 + 8*a5^5*a4^5*a3^2*a2^6 - 8*a6^4*a4^6*a3^2*a2^6 - 8*a6^3*a5*a4^6*a3^2*a2^6 + 24*a6^2*a5^2*a4^6*a3^2*a2^6 - 8*a6*a5^3*a4^6*a3^2*a2^6 - 8*a5^4*a4^6*a3^2*a2^6 + 16*a6^6*a5^3*a3^3*a2^6 - 8*a6^5*a5^4*a3^3*a2^6 - 8*a6^4*a5^5*a3^3*a2^6 + 16*a6^3*a5^6*a3^3*a2^6 - 8*a6^6*a5^2*a4*a3^3*a2^6 - 16*a6^5*a5^3*a4*a3^3*a2^6 - 8*a6^4*a5^4*a4*a3^3*a2^6 - 16*a6^3*a5^5*a4*a3^3*a2^6 - 8*a6^2*a5^6*a4*a3^3*a2^6 - 8*a6^6*a5*a4^2*a3^3*a2^6 - 8*a6^5*a5^2*a4^2*a3^3*a2^6 + 112*a6^4*a5^3*a4^2*a3^3*a2^6 + 112*a6^3*a5^4*a4^2*a3^3*a2^6 - 8*a6^2*a5^5*a4^2*a3^3*a2^6 - 8*a6*a5^6*a4^2*a3^3*a2^6 + 16*a6^6*a4^3*a3^3*a2^6 - 16*a6^5*a5*a4^3*a3^3*a2^6 + 112*a6^4*a5^2*a4^3*a3^3*a2^6 - 528*a6^3*a5^3*a4^3*a3^3*a2^6 + 112*a6^2*a5^4*a4^3*a3^3*a2^6 - 16*a6*a5^5*a4^3*a3^3*a2^6 + 16*a5^6*a4^3*a3^3*a2^6 - 8*a6^5*a4^4*a3^3*a2^6 - 8*a6^4*a5*a4^4*a3^3*a2^6 + 112*a6^3*a5^2*a4^4*a3^3*a2^6 + 112*a6^2*a5^3*a4^4*a3^3*a2^6 - 8*a6*a5^4*a4^4*a3^3*a2^6 - 8*a5^5*a4^4*a3^3*a2^6 - 8*a6^4*a4^5*a3^3*a2^6 - 16*a6^3*a5*a4^5*a3^3*a2^6 - 8*a6^2*a5^2*a4^5*a3^3*a2^6 - 16*a6*a5^3*a4^5*a3^3*a2^6 - 8*a5^4*a4^5*a3^3*a2^6 + 16*a6^3*a4^6*a3^3*a2^6 - 8*a6^2*a5*a4^6*a3^3*a2^6 - 8*a6*a5^2*a4^6*a3^3*a2^6 + 16*a5^3*a4^6*a3^3*a2^6 - 8*a6^6*a5^2*a3^4*a2^6 - 8*a6^5*a5^3*a3^4*a2^6 + 24*a6^4*a5^4*a3^4*a2^6 - 8*a6^3*a5^5*a3^4*a2^6 - 8*a6^2*a5^6*a3^4*a2^6 + 8*a6^6*a5*a4*a3^4*a2^6 + 16*a6^5*a5^2*a4*a3^4*a2^6 - 8*a6^4*a5^3*a4*a3^4*a2^6 - 8*a6^3*a5^4*a4*a3^4*a2^6 + 16*a6^2*a5^5*a4*a3^4*a2^6 + 8*a6*a5^6*a4*a3^4*a2^6 - 8*a6^6*a4^2*a3^4*a2^6 + 16*a6^5*a5*a4^2*a3^4*a2^6 - 128*a6^4*a5^2*a4^2*a3^4*a2^6 + 112*a6^3*a5^3*a4^2*a3^4*a2^6 - 128*a6^2*a5^4*a4^2*a3^4*a2^6 + 16*a6*a5^5*a4^2*a3^4*a2^6 - 8*a5^6*a4^2*a3^4*a2^6 - 8*a6^5*a4^3*a3^4*a2^6 - 8*a6^4*a5*a4^3*a3^4*a2^6 + 112*a6^3*a5^2*a4^3*a3^4*a2^6 + 112*a6^2*a5^3*a4^3*a3^4*a2^6 - 8*a6*a5^4*a4^3*a3^4*a2^6 - 8*a5^5*a4^3*a3^4*a2^6 + 24*a6^4*a4^4*a3^4*a2^6 - 8*a6^3*a5*a4^4*a3^4*a2^6 - 128*a6^2*a5^2*a4^4*a3^4*a2^6 - 8*a6*a5^3*a4^4*a3^4*a2^6 + 24*a5^4*a4^4*a3^4*a2^6 - 8*a6^3*a4^5*a3^4*a2^6 + 16*a6^2*a5*a4^5*a3^4*a2^6 + 16*a6*a5^2*a4^5*a3^4*a2^6 - 8*a5^3*a4^5*a3^4*a2^6 - 8*a6^2*a4^6*a3^4*a2^6 + 8*a6*a5*a4^6*a3^4*a2^6 - 8*a5^2*a4^6*a3^4*a2^6 + 8*a6^5*a5^2*a3^5*a2^6 - 8*a6^4*a5^3*a3^5*a2^6 - 8*a6^3*a5^4*a3^5*a2^6 + 8*a6^2*a5^5*a3^5*a2^6 - 8*a6^5*a5*a4*a3^5*a2^6 + 16*a6^4*a5^2*a4*a3^5*a2^6 - 16*a6^3*a5^3*a4*a3^5*a2^6 + 16*a6^2*a5^4*a4*a3^5*a2^6 - 8*a6*a5^5*a4*a3^5*a2^6 + 8*a6^5*a4^2*a3^5*a2^6 + 16*a6^4*a5*a4^2*a3^5*a2^6 - 8*a6^3*a5^2*a4^2*a3^5*a2^6 - 8*a6^2*a5^3*a4^2*a3^5*a2^6 + 16*a6*a5^4*a4^2*a3^5*a2^6 + 8*a5^5*a4^2*a3^5*a2^6 - 8*a6^4*a4^3*a3^5*a2^6 - 16*a6^3*a5*a4^3*a3^5*a2^6 - 8*a6^2*a5^2*a4^3*a3^5*a2^6 - 16*a6*a5^3*a4^3*a3^5*a2^6 - 8*a5^4*a4^3*a3^5*a2^6 - 8*a6^3*a4^4*a3^5*a2^6 + 16*a6^2*a5*a4^4*a3^5*a2^6 + 16*a6*a5^2*a4^4*a3^5*a2^6 - 8*a5^3*a4^4*a3^5*a2^6 + 8*a6^2*a4^5*a3^5*a2^6 - 8*a6*a5*a4^5*a3^5*a2^6 + 8*a5^2*a4^5*a3^5*a2^6 - 8*a6^4*a5^2*a3^6*a2^6 + 16*a6^3*a5^3*a3^6*a2^6 - 8*a6^2*a5^4*a3^6*a2^6 + 8*a6^4*a5*a4*a3^6*a2^6 - 8*a6^3*a5^2*a4*a3^6*a2^6 - 8*a6^2*a5^3*a4*a3^6*a2^6 + 8*a6*a5^4*a4*a3^6*a2^6 - 8*a6^4*a4^2*a3^6*a2^6 - 8*a6^3*a5*a4^2*a3^6*a2^6 + 24*a6^2*a5^2*a4^2*a3^6*a2^6 - 8*a6*a5^3*a4^2*a3^6*a2^6 - 8*a5^4*a4^2*a3^6*a2^6 + 16*a6^3*a4^3*a3^6*a2^6 - 8*a6^2*a5*a4^3*a3^6*a2^6 - 8*a6*a5^2*a4^3*a3^6*a2^6 + 16*a5^3*a4^3*a3^6*a2^6 - 8*a6^2*a4^4*a3^6*a2^6 + 8*a6*a5*a4^4*a3^6*a2^6 - 8*a5^2*a4^4*a3^6*a2^6 + 8*a6^6*a5^6*a4^4*a3*a1 - 8*a6^6*a5^5*a4^5*a3*a1 - 8*a6^5*a5^6*a4^5*a3*a1 + 8*a6^6*a5^4*a4^6*a3*a1 - 8*a6^5*a5^5*a4^6*a3*a1 + 8*a6^4*a5^6*a4^6*a3*a1 - 8*a6^6*a5^6*a4^3*a3^2*a1 + 16*a6^6*a5^5*a4^4*a3^2*a1 + 16*a6^5*a5^6*a4^4*a3^2*a1 + 16*a6^6*a5^4*a4^5*a3^2*a1 - 72*a6^5*a5^5*a4^5*a3^2*a1 + 16*a6^4*a5^6*a4^5*a3^2*a1 - 8*a6^6*a5^3*a4^6*a3^2*a1 + 16*a6^5*a5^4*a4^6*a3^2*a1 + 16*a6^4*a5^5*a4^6*a3^2*a1 - 8*a6^3*a5^6*a4^6*a3^2*a1 - 8*a6^6*a5^6*a4^2*a3^3*a1 - 16*a6^6*a5^5*a4^3*a3^3*a1 - 16*a6^5*a5^6*a4^3*a3^3*a1 - 8*a6^6*a5^4*a4^4*a3^3*a1 + 48*a6^5*a5^5*a4^4*a3^3*a1 - 8*a6^4*a5^6*a4^4*a3^3*a1 - 16*a6^6*a5^3*a4^5*a3^3*a1 + 48*a6^5*a5^4*a4^5*a3^3*a1 + 48*a6^4*a5^5*a4^5*a3^3*a1 - 16*a6^3*a5^6*a4^5*a3^3*a1 - 8*a6^6*a5^2*a4^6*a3^3*a1 - 16*a6^5*a5^3*a4^6*a3^3*a1 - 8*a6^4*a5^4*a4^6*a3^3*a1 - 16*a6^3*a5^5*a4^6*a3^3*a1 - 8*a6^2*a5^6*a4^6*a3^3*a1 + 8*a6^6*a5^6*a4*a3^4*a1 + 16*a6^6*a5^5*a4^2*a3^4*a1 + 16*a6^5*a5^6*a4^2*a3^4*a1 - 8*a6^6*a5^4*a4^3*a3^4*a1 + 48*a6^5*a5^5*a4^3*a3^4*a1 - 8*a6^4*a5^6*a4^3*a3^4*a1 - 8*a6^6*a5^3*a4^4*a3^4*a1 - 72*a6^5*a5^4*a4^4*a3^4*a1 - 72*a6^4*a5^5*a4^4*a3^4*a1 - 8*a6^3*a5^6*a4^4*a3^4*a1 + 16*a6^6*a5^2*a4^5*a3^4*a1 + 48*a6^5*a5^3*a4^5*a3^4*a1 - 72*a6^4*a5^4*a4^5*a3^4*a1 + 48*a6^3*a5^5*a4^5*a3^4*a1 + 16*a6^2*a5^6*a4^5*a3^4*a1 + 8*a6^6*a5*a4^6*a3^4*a1 + 16*a6^5*a5^2*a4^6*a3^4*a1 - 8*a6^4*a5^3*a4^6*a3^4*a1 - 8*a6^3*a5^4*a4^6*a3^4*a1 + 16*a6^2*a5^5*a4^6*a3^4*a1 + 8*a6*a5^6*a4^6*a3^4*a1 - 8*a6^6*a5^5*a4*a3^5*a1 - 8*a6^5*a5^6*a4*a3^5*a1 + 16*a6^6*a5^4*a4^2*a3^5*a1 - 72*a6^5*a5^5*a4^2*a3^5*a1 + 16*a6^4*a5^6*a4^2*a3^5*a1 - 16*a6^6*a5^3*a4^3*a3^5*a1 + 48*a6^5*a5^4*a4^3*a3^5*a1 + 48*a6^4*a5^5*a4^3*a3^5*a1 - 16*a6^3*a5^6*a4^3*a3^5*a1 + 16*a6^6*a5^2*a4^4*a3^5*a1 + 48*a6^5*a5^3*a4^4*a3^5*a1 - 72*a6^4*a5^4*a4^4*a3^5*a1 + 48*a6^3*a5^5*a4^4*a3^5*a1 + 16*a6^2*a5^6*a4^4*a3^5*a1 - 8*a6^6*a5*a4^5*a3^5*a1 - 72*a6^5*a5^2*a4^5*a3^5*a1 + 48*a6^4*a5^3*a4^5*a3^5*a1 + 48*a6^3*a5^4*a4^5*a3^5*a1 - 72*a6^2*a5^5*a4^5*a3^5*a1 - 8*a6*a5^6*a4^5*a3^5*a1 - 8*a6^5*a5*a4^6*a3^5*a1 + 16*a6^4*a5^2*a4^6*a3^5*a1 - 16*a6^3*a5^3*a4^6*a3^5*a1 + 16*a6^2*a5^4*a4^6*a3^5*a1 - 8*a6*a5^5*a4^6*a3^5*a1 + 8*a6^6*a5^4*a4*a3^6*a1 - 8*a6^5*a5^5*a4*a3^6*a1 + 8*a6^4*a5^6*a4*a3^6*a1 - 8*a6^6*a5^3*a4^2*a3^6*a1 + 16*a6^5*a5^4*a4^2*a3^6*a1 + 16*a6^4*a5^5*a4^2*a3^6*a1 - 8*a6^3*a5^6*a4^2*a3^6*a1 - 8*a6^6*a5^2*a4^3*a3^6*a1 - 16*a6^5*a5^3*a4^3*a3^6*a1 - 8*a6^4*a5^4*a4^3*a3^6*a1 - 16*a6^3*a5^5*a4^3*a3^6*a1 - 8*a6^2*a5^6*a4^3*a3^6*a1 + 8*a6^6*a5*a4^4*a3^6*a1 + 16*a6^5*a5^2*a4^4*a3^6*a1 - 8*a6^4*a5^3*a4^4*a3^6*a1 - 8*a6^3*a5^4*a4^4*a3^6*a1 + 16*a6^2*a5^5*a4^4*a3^6*a1 + 8*a6*a5^6*a4^4*a3^6*a1 - 8*a6^5*a5*a4^5*a3^6*a1 + 16*a6^4*a5^2*a4^5*a3^6*a1 - 16*a6^3*a5^3*a4^5*a3^6*a1 + 16*a6^2*a5^4*a4^5*a3^6*a1 - 8*a6*a5^5*a4^5*a3^6*a1 + 8*a6^4*a5*a4^6*a3^6*a1 - 8*a6^3*a5^2*a4^6*a3^6*a1 - 8*a6^2*a5^3*a4^6*a3^6*a1 + 8*a6*a5^4*a4^6*a3^6*a1 + 8*a6^6*a5^6*a4^4*a2*a1 - 8*a6^6*a5^5*a4^5*a2*a1 - 8*a6^5*a5^6*a4^5*a2*a1 + 8*a6^6*a5^4*a4^6*a2*a1 - 8*a6^5*a5^5*a4^6*a2*a1 + 8*a6^4*a5^6*a4^6*a2*a1 - 72*a6^6*a5^5*a4^4*a3*a2*a1 - 72*a6^5*a5^6*a4^4*a3*a2*a1 - 72*a6^6*a5^4*a4^5*a3*a2*a1 + 432*a6^5*a5^5*a4^5*a3*a2*a1 - 72*a6^4*a5^6*a4^5*a3*a2*a1 - 72*a6^5*a5^4*a4^6*a3*a2*a1 - 72*a6^4*a5^5*a4^6*a3*a2*a1 + 48*a6^6*a5^5*a4^3*a3^2*a2*a1 + 48*a6^5*a5^6*a4^3*a3^2*a2*a1 + 120*a6^6*a5^4*a4^4*a3^2*a2*a1 - 216*a6^5*a5^5*a4^4*a3^2*a2*a1 + 120*a6^4*a5^6*a4^4*a3^2*a2*a1 + 48*a6^6*a5^3*a4^5*a3^2*a2*a1 - 216*a6^5*a5^4*a4^5*a3^2*a2*a1 - 216*a6^4*a5^5*a4^5*a3^2*a2*a1 + 48*a6^3*a5^6*a4^5*a3^2*a2*a1 + 48*a6^5*a5^3*a4^6*a3^2*a2*a1 + 120*a6^4*a5^4*a4^6*a3^2*a2*a1 + 48*a6^3*a5^5*a4^6*a3^2*a2*a1 + 48*a6^6*a5^5*a4^2*a3^3*a2*a1 + 48*a6^5*a5^6*a4^2*a3^3*a2*a1 - 80*a6^6*a5^4*a4^3*a3^3*a2*a1 - 32*a6^5*a5^5*a4^3*a3^3*a2*a1 - 80*a6^4*a5^6*a4^3*a3^3*a2*a1 - 80*a6^6*a5^3*a4^4*a3^3*a2*a1 + 96*a6^5*a5^4*a4^4*a3^3*a2*a1 + 96*a6^4*a5^5*a4^4*a3^3*a2*a1 - 80*a6^3*a5^6*a4^4*a3^3*a2*a1 + 48*a6^6*a5^2*a4^5*a3^3*a2*a1 - 32*a6^5*a5^3*a4^5*a3^3*a2*a1 + 96*a6^4*a5^4*a4^5*a3^3*a2*a1 - 32*a6^3*a5^5*a4^5*a3^3*a2*a1 + 48*a6^2*a5^6*a4^5*a3^3*a2*a1 + 48*a6^5*a5^2*a4^6*a3^3*a2*a1 - 80*a6^4*a5^3*a4^6*a3^3*a2*a1 - 80*a6^3*a5^4*a4^6*a3^3*a2*a1 + 48*a6^2*a5^5*a4^6*a3^3*a2*a1 + 8*a6^6*a5^6*a3^4*a2*a1 - 72*a6^6*a5^5*a4*a3^4*a2*a1 - 72*a6^5*a5^6*a4*a3^4*a2*a1 + 120*a6^6*a5^4*a4^2*a3^4*a2*a1 - 216*a6^5*a5^5*a4^2*a3^4*a2*a1 + 120*a6^4*a5^6*a4^2*a3^4*a2*a1 - 80*a6^6*a5^3*a4^3*a3^4*a2*a1 + 96*a6^5*a5^4*a4^3*a3^4*a2*a1 + 96*a6^4*a5^5*a4^3*a3^4*a2*a1 - 80*a6^3*a5^6*a4^3*a3^4*a2*a1 + 120*a6^6*a5^2*a4^4*a3^4*a2*a1 + 96*a6^5*a5^3*a4^4*a3^4*a2*a1 + 96*a6^3*a5^5*a4^4*a3^4*a2*a1 + 120*a6^2*a5^6*a4^4*a3^4*a2*a1 - 72*a6^6*a5*a4^5*a3^4*a2*a1 - 216*a6^5*a5^2*a4^5*a3^4*a2*a1 + 96*a6^4*a5^3*a4^5*a3^4*a2*a1 + 96*a6^3*a5^4*a4^5*a3^4*a2*a1 - 216*a6^2*a5^5*a4^5*a3^4*a2*a1 - 72*a6*a5^6*a4^5*a3^4*a2*a1 + 8*a6^6*a4^6*a3^4*a2*a1 - 72*a6^5*a5*a4^6*a3^4*a2*a1 + 120*a6^4*a5^2*a4^6*a3^4*a2*a1 - 80*a6^3*a5^3*a4^6*a3^4*a2*a1 + 120*a6^2*a5^4*a4^6*a3^4*a2*a1 - 72*a6*a5^5*a4^6*a3^4*a2*a1 + 8*a5^6*a4^6*a3^4*a2*a1 - 8*a6^6*a5^5*a3^5*a2*a1 - 8*a6^5*a5^6*a3^5*a2*a1 - 72*a6^6*a5^4*a4*a3^5*a2*a1 + 432*a6^5*a5^5*a4*a3^5*a2*a1 - 72*a6^4*a5^6*a4*a3^5*a2*a1 + 48*a6^6*a5^3*a4^2*a3^5*a2*a1 - 216*a6^5*a5^4*a4^2*a3^5*a2*a1 - 216*a6^4*a5^5*a4^2*a3^5*a2*a1 + 48*a6^3*a5^6*a4^2*a3^5*a2*a1 + 48*a6^6*a5^2*a4^3*a3^5*a2*a1 - 32*a6^5*a5^3*a4^3*a3^5*a2*a1 + 96*a6^4*a5^4*a4^3*a3^5*a2*a1 - 32*a6^3*a5^5*a4^3*a3^5*a2*a1 + 48*a6^2*a5^6*a4^3*a3^5*a2*a1 - 72*a6^6*a5*a4^4*a3^5*a2*a1 - 216*a6^5*a5^2*a4^4*a3^5*a2*a1 + 96*a6^4*a5^3*a4^4*a3^5*a2*a1 + 96*a6^3*a5^4*a4^4*a3^5*a2*a1 - 216*a6^2*a5^5*a4^4*a3^5*a2*a1 - 72*a6*a5^6*a4^4*a3^5*a2*a1 - 8*a6^6*a4^5*a3^5*a2*a1 + 432*a6^5*a5*a4^5*a3^5*a2*a1 - 216*a6^4*a5^2*a4^5*a3^5*a2*a1 - 32*a6^3*a5^3*a4^5*a3^5*a2*a1 - 216*a6^2*a5^4*a4^5*a3^5*a2*a1 + 432*a6*a5^5*a4^5*a3^5*a2*a1 - 8*a5^6*a4^5*a3^5*a2*a1 - 8*a6^5*a4^6*a3^5*a2*a1 - 72*a6^4*a5*a4^6*a3^5*a2*a1 + 48*a6^3*a5^2*a4^6*a3^5*a2*a1 + 48*a6^2*a5^3*a4^6*a3^5*a2*a1 - 72*a6*a5^4*a4^6*a3^5*a2*a1 - 8*a5^5*a4^6*a3^5*a2*a1 + 8*a6^6*a5^4*a3^6*a2*a1 - 8*a6^5*a5^5*a3^6*a2*a1 + 8*a6^4*a5^6*a3^6*a2*a1 - 72*a6^5*a5^4*a4*a3^6*a2*a1 - 72*a6^4*a5^5*a4*a3^6*a2*a1 + 48*a6^5*a5^3*a4^2*a3^6*a2*a1 + 120*a6^4*a5^4*a4^2*a3^6*a2*a1 + 48*a6^3*a5^5*a4^2*a3^6*a2*a1 + 48*a6^5*a5^2*a4^3*a3^6*a2*a1 - 80*a6^4*a5^3*a4^3*a3^6*a2*a1 - 80*a6^3*a5^4*a4^3*a3^6*a2*a1 + 48*a6^2*a5^5*a4^3*a3^6*a2*a1 + 8*a6^6*a4^4*a3^6*a2*a1 - 72*a6^5*a5*a4^4*a3^6*a2*a1 + 120*a6^4*a5^2*a4^4*a3^6*a2*a1 - 80*a6^3*a5^3*a4^4*a3^6*a2*a1 + 120*a6^2*a5^4*a4^4*a3^6*a2*a1 - 72*a6*a5^5*a4^4*a3^6*a2*a1 + 8*a5^6*a4^4*a3^6*a2*a1 - 8*a6^5*a4^5*a3^6*a2*a1 - 72*a6^4*a5*a4^5*a3^6*a2*a1 + 48*a6^3*a5^2*a4^5*a3^6*a2*a1 + 48*a6^2*a5^3*a4^5*a3^6*a2*a1 - 72*a6*a5^4*a4^5*a3^6*a2*a1 - 8*a5^5*a4^5*a3^6*a2*a1 + 8*a6^4*a4^6*a3^6*a2*a1 + 8*a5^4*a4^6*a3^6*a2*a1 - 8*a6^6*a5^6*a4^3*a2^2*a1 + 16*a6^6*a5^5*a4^4*a2^2*a1 + 16*a6^5*a5^6*a4^4*a2^2*a1 + 16*a6^6*a5^4*a4^5*a2^2*a1 - 72*a6^5*a5^5*a4^5*a2^2*a1 + 16*a6^4*a5^6*a4^5*a2^2*a1 - 8*a6^6*a5^3*a4^6*a2^2*a1 + 16*a6^5*a5^4*a4^6*a2^2*a1 + 16*a6^4*a5^5*a4^6*a2^2*a1 - 8*a6^3*a5^6*a4^6*a2^2*a1 + 48*a6^6*a5^5*a4^3*a3*a2^2*a1 + 48*a6^5*a5^6*a4^3*a3*a2^2*a1 + 120*a6^6*a5^4*a4^4*a3*a2^2*a1 - 216*a6^5*a5^5*a4^4*a3*a2^2*a1 + 120*a6^4*a5^6*a4^4*a3*a2^2*a1 + 48*a6^6*a5^3*a4^5*a3*a2^2*a1 - 216*a6^5*a5^4*a4^5*a3*a2^2*a1 - 216*a6^4*a5^5*a4^5*a3*a2^2*a1 + 48*a6^3*a5^6*a4^5*a3*a2^2*a1 + 48*a6^5*a5^3*a4^6*a3*a2^2*a1 + 120*a6^4*a5^4*a4^6*a3*a2^2*a1 + 48*a6^3*a5^5*a4^6*a3*a2^2*a1 - 72*a6^6*a5^5*a4^2*a3^2*a2^2*a1 - 72*a6^5*a5^6*a4^2*a3^2*a2^2*a1 - 120*a6^6*a5^4*a4^3*a3^2*a2^2*a1 + 96*a6^5*a5^5*a4^3*a3^2*a2^2*a1 - 120*a6^4*a5^6*a4^3*a3^2*a2^2*a1 - 120*a6^6*a5^3*a4^4*a3^2*a2^2*a1 + 288*a6^5*a5^4*a4^4*a3^2*a2^2*a1 + 288*a6^4*a5^5*a4^4*a3^2*a2^2*a1 - 120*a6^3*a5^6*a4^4*a3^2*a2^2*a1 - 72*a6^6*a5^2*a4^5*a3^2*a2^2*a1 + 96*a6^5*a5^3*a4^5*a3^2*a2^2*a1 + 288*a6^4*a5^4*a4^5*a3^2*a2^2*a1 + 96*a6^3*a5^5*a4^5*a3^2*a2^2*a1 - 72*a6^2*a5^6*a4^5*a3^2*a2^2*a1 - 72*a6^5*a5^2*a4^6*a3^2*a2^2*a1 - 120*a6^4*a5^3*a4^6*a3^2*a2^2*a1 - 120*a6^3*a5^4*a4^6*a3^2*a2^2*a1 - 72*a6^2*a5^5*a4^6*a3^2*a2^2*a1 - 8*a6^6*a5^6*a3^3*a2^2*a1 + 48*a6^6*a5^5*a4*a3^3*a2^2*a1 + 48*a6^5*a5^6*a4*a3^3*a2^2*a1 - 120*a6^6*a5^4*a4^2*a3^3*a2^2*a1 + 96*a6^5*a5^5*a4^2*a3^3*a2^2*a1 - 120*a6^4*a5^6*a4^2*a3^3*a2^2*a1 + 240*a6^6*a5^3*a4^3*a3^3*a2^2*a1 - 32*a6^5*a5^4*a4^3*a3^3*a2^2*a1 - 32*a6^4*a5^5*a4^3*a3^3*a2^2*a1 + 240*a6^3*a5^6*a4^3*a3^3*a2^2*a1 - 120*a6^6*a5^2*a4^4*a3^3*a2^2*a1 - 32*a6^5*a5^3*a4^4*a3^3*a2^2*a1 - 360*a6^4*a5^4*a4^4*a3^3*a2^2*a1 - 32*a6^3*a5^5*a4^4*a3^3*a2^2*a1 - 120*a6^2*a5^6*a4^4*a3^3*a2^2*a1 + 48*a6^6*a5*a4^5*a3^3*a2^2*a1 + 96*a6^5*a5^2*a4^5*a3^3*a2^2*a1 - 32*a6^4*a5^3*a4^5*a3^3*a2^2*a1 - 32*a6^3*a5^4*a4^5*a3^3*a2^2*a1 + 96*a6^2*a5^5*a4^5*a3^3*a2^2*a1 + 48*a6*a5^6*a4^5*a3^3*a2^2*a1 - 8*a6^6*a4^6*a3^3*a2^2*a1 + 48*a6^5*a5*a4^6*a3^3*a2^2*a1 - 120*a6^4*a5^2*a4^6*a3^3*a2^2*a1 + 240*a6^3*a5^3*a4^6*a3^3*a2^2*a1 - 120*a6^2*a5^4*a4^6*a3^3*a2^2*a1 + 48*a6*a5^5*a4^6*a3^3*a2^2*a1 - 8*a5^6*a4^6*a3^3*a2^2*a1 + 16*a6^6*a5^5*a3^4*a2^2*a1 + 16*a6^5*a5^6*a3^4*a2^2*a1 + 120*a6^6*a5^4*a4*a3^4*a2^2*a1 - 216*a6^5*a5^5*a4*a3^4*a2^2*a1 + 120*a6^4*a5^6*a4*a3^4*a2^2*a1 - 120*a6^6*a5^3*a4^2*a3^4*a2^2*a1 + 288*a6^5*a5^4*a4^2*a3^4*a2^2*a1 + 288*a6^4*a5^5*a4^2*a3^4*a2^2*a1 - 120*a6^3*a5^6*a4^2*a3^4*a2^2*a1 - 120*a6^6*a5^2*a4^3*a3^4*a2^2*a1 - 32*a6^5*a5^3*a4^3*a3^4*a2^2*a1 - 360*a6^4*a5^4*a4^3*a3^4*a2^2*a1 - 32*a6^3*a5^5*a4^3*a3^4*a2^2*a1 - 120*a6^2*a5^6*a4^3*a3^4*a2^2*a1 + 120*a6^6*a5*a4^4*a3^4*a2^2*a1 + 288*a6^5*a5^2*a4^4*a3^4*a2^2*a1 - 360*a6^4*a5^3*a4^4*a3^4*a2^2*a1 - 360*a6^3*a5^4*a4^4*a3^4*a2^2*a1 + 288*a6^2*a5^5*a4^4*a3^4*a2^2*a1 + 120*a6*a5^6*a4^4*a3^4*a2^2*a1 + 16*a6^6*a4^5*a3^4*a2^2*a1 - 216*a6^5*a5*a4^5*a3^4*a2^2*a1 + 288*a6^4*a5^2*a4^5*a3^4*a2^2*a1 - 32*a6^3*a5^3*a4^5*a3^4*a2^2*a1 + 288*a6^2*a5^4*a4^5*a3^4*a2^2*a1 - 216*a6*a5^5*a4^5*a3^4*a2^2*a1 + 16*a5^6*a4^5*a3^4*a2^2*a1 + 16*a6^5*a4^6*a3^4*a2^2*a1 + 120*a6^4*a5*a4^6*a3^4*a2^2*a1 - 120*a6^3*a5^2*a4^6*a3^4*a2^2*a1 - 120*a6^2*a5^3*a4^6*a3^4*a2^2*a1 + 120*a6*a5^4*a4^6*a3^4*a2^2*a1 + 16*a5^5*a4^6*a3^4*a2^2*a1 + 16*a6^6*a5^4*a3^5*a2^2*a1 - 72*a6^5*a5^5*a3^5*a2^2*a1 + 16*a6^4*a5^6*a3^5*a2^2*a1 + 48*a6^6*a5^3*a4*a3^5*a2^2*a1 - 216*a6^5*a5^4*a4*a3^5*a2^2*a1 - 216*a6^4*a5^5*a4*a3^5*a2^2*a1 + 48*a6^3*a5^6*a4*a3^5*a2^2*a1 - 72*a6^6*a5^2*a4^2*a3^5*a2^2*a1 + 96*a6^5*a5^3*a4^2*a3^5*a2^2*a1 + 288*a6^4*a5^4*a4^2*a3^5*a2^2*a1 + 96*a6^3*a5^5*a4^2*a3^5*a2^2*a1 - 72*a6^2*a5^6*a4^2*a3^5*a2^2*a1 + 48*a6^6*a5*a4^3*a3^5*a2^2*a1 + 96*a6^5*a5^2*a4^3*a3^5*a2^2*a1 - 32*a6^4*a5^3*a4^3*a3^5*a2^2*a1 - 32*a6^3*a5^4*a4^3*a3^5*a2^2*a1 + 96*a6^2*a5^5*a4^3*a3^5*a2^2*a1 + 48*a6*a5^6*a4^3*a3^5*a2^2*a1 + 16*a6^6*a4^4*a3^5*a2^2*a1 - 216*a6^5*a5*a4^4*a3^5*a2^2*a1 + 288*a6^4*a5^2*a4^4*a3^5*a2^2*a1 - 32*a6^3*a5^3*a4^4*a3^5*a2^2*a1 + 288*a6^2*a5^4*a4^4*a3^5*a2^2*a1 - 216*a6*a5^5*a4^4*a3^5*a2^2*a1 + 16*a5^6*a4^4*a3^5*a2^2*a1 - 72*a6^5*a4^5*a3^5*a2^2*a1 - 216*a6^4*a5*a4^5*a3^5*a2^2*a1 + 96*a6^3*a5^2*a4^5*a3^5*a2^2*a1 + 96*a6^2*a5^3*a4^5*a3^5*a2^2*a1 - 216*a6*a5^4*a4^5*a3^5*a2^2*a1 - 72*a5^5*a4^5*a3^5*a2^2*a1 + 16*a6^4*a4^6*a3^5*a2^2*a1 + 48*a6^3*a5*a4^6*a3^5*a2^2*a1 - 72*a6^2*a5^2*a4^6*a3^5*a2^2*a1 + 48*a6*a5^3*a4^6*a3^5*a2^2*a1 + 16*a5^4*a4^6*a3^5*a2^2*a1 - 8*a6^6*a5^3*a3^6*a2^2*a1 + 16*a6^5*a5^4*a3^6*a2^2*a1 + 16*a6^4*a5^5*a3^6*a2^2*a1 - 8*a6^3*a5^6*a3^6*a2^2*a1 + 48*a6^5*a5^3*a4*a3^6*a2^2*a1 + 120*a6^4*a5^4*a4*a3^6*a2^2*a1 + 48*a6^3*a5^5*a4*a3^6*a2^2*a1 - 72*a6^5*a5^2*a4^2*a3^6*a2^2*a1 - 120*a6^4*a5^3*a4^2*a3^6*a2^2*a1 - 120*a6^3*a5^4*a4^2*a3^6*a2^2*a1 - 72*a6^2*a5^5*a4^2*a3^6*a2^2*a1 - 8*a6^6*a4^3*a3^6*a2^2*a1 + 48*a6^5*a5*a4^3*a3^6*a2^2*a1 - 120*a6^4*a5^2*a4^3*a3^6*a2^2*a1 + 240*a6^3*a5^3*a4^3*a3^6*a2^2*a1 - 120*a6^2*a5^4*a4^3*a3^6*a2^2*a1 + 48*a6*a5^5*a4^3*a3^6*a2^2*a1 - 8*a5^6*a4^3*a3^6*a2^2*a1 + 16*a6^5*a4^4*a3^6*a2^2*a1 + 120*a6^4*a5*a4^4*a3^6*a2^2*a1 - 120*a6^3*a5^2*a4^4*a3^6*a2^2*a1 - 120*a6^2*a5^3*a4^4*a3^6*a2^2*a1 + 120*a6*a5^4*a4^4*a3^6*a2^2*a1 + 16*a5^5*a4^4*a3^6*a2^2*a1 + 16*a6^4*a4^5*a3^6*a2^2*a1 + 48*a6^3*a5*a4^5*a3^6*a2^2*a1 - 72*a6^2*a5^2*a4^5*a3^6*a2^2*a1 + 48*a6*a5^3*a4^5*a3^6*a2^2*a1 + 16*a5^4*a4^5*a3^6*a2^2*a1 - 8*a6^3*a4^6*a3^6*a2^2*a1 - 8*a5^3*a4^6*a3^6*a2^2*a1 - 8*a6^6*a5^6*a4^2*a2^3*a1 - 16*a6^6*a5^5*a4^3*a2^3*a1 - 16*a6^5*a5^6*a4^3*a2^3*a1 - 8*a6^6*a5^4*a4^4*a2^3*a1 + 48*a6^5*a5^5*a4^4*a2^3*a1 - 8*a6^4*a5^6*a4^4*a2^3*a1 - 16*a6^6*a5^3*a4^5*a2^3*a1 + 48*a6^5*a5^4*a4^5*a2^3*a1 + 48*a6^4*a5^5*a4^5*a2^3*a1 - 16*a6^3*a5^6*a4^5*a2^3*a1 - 8*a6^6*a5^2*a4^6*a2^3*a1 - 16*a6^5*a5^3*a4^6*a2^3*a1 - 8*a6^4*a5^4*a4^6*a2^3*a1 - 16*a6^3*a5^5*a4^6*a2^3*a1 - 8*a6^2*a5^6*a4^6*a2^3*a1 + 48*a6^6*a5^5*a4^2*a3*a2^3*a1 + 48*a6^5*a5^6*a4^2*a3*a2^3*a1 - 80*a6^6*a5^4*a4^3*a3*a2^3*a1 - 32*a6^5*a5^5*a4^3*a3*a2^3*a1 - 80*a6^4*a5^6*a4^3*a3*a2^3*a1 - 80*a6^6*a5^3*a4^4*a3*a2^3*a1 + 96*a6^5*a5^4*a4^4*a3*a2^3*a1 + 96*a6^4*a5^5*a4^4*a3*a2^3*a1 - 80*a6^3*a5^6*a4^4*a3*a2^3*a1 + 48*a6^6*a5^2*a4^5*a3*a2^3*a1 - 32*a6^5*a5^3*a4^5*a3*a2^3*a1 + 96*a6^4*a5^4*a4^5*a3*a2^3*a1 - 32*a6^3*a5^5*a4^5*a3*a2^3*a1 + 48*a6^2*a5^6*a4^5*a3*a2^3*a1 + 48*a6^5*a5^2*a4^6*a3*a2^3*a1 - 80*a6^4*a5^3*a4^6*a3*a2^3*a1 - 80*a6^3*a5^4*a4^6*a3*a2^3*a1 + 48*a6^2*a5^5*a4^6*a3*a2^3*a1 - 8*a6^6*a5^6*a3^2*a2^3*a1 + 48*a6^6*a5^5*a4*a3^2*a2^3*a1 + 48*a6^5*a5^6*a4*a3^2*a2^3*a1 - 120*a6^6*a5^4*a4^2*a3^2*a2^3*a1 + 96*a6^5*a5^5*a4^2*a3^2*a2^3*a1 - 120*a6^4*a5^6*a4^2*a3^2*a2^3*a1 + 240*a6^6*a5^3*a4^3*a3^2*a2^3*a1 - 32*a6^5*a5^4*a4^3*a3^2*a2^3*a1 - 32*a6^4*a5^5*a4^3*a3^2*a2^3*a1 + 240*a6^3*a5^6*a4^3*a3^2*a2^3*a1 - 120*a6^6*a5^2*a4^4*a3^2*a2^3*a1 - 32*a6^5*a5^3*a4^4*a3^2*a2^3*a1 - 360*a6^4*a5^4*a4^4*a3^2*a2^3*a1 - 32*a6^3*a5^5*a4^4*a3^2*a2^3*a1 - 120*a6^2*a5^6*a4^4*a3^2*a2^3*a1 + 48*a6^6*a5*a4^5*a3^2*a2^3*a1 + 96*a6^5*a5^2*a4^5*a3^2*a2^3*a1 - 32*a6^4*a5^3*a4^5*a3^2*a2^3*a1 - 32*a6^3*a5^4*a4^5*a3^2*a2^3*a1 + 96*a6^2*a5^5*a4^5*a3^2*a2^3*a1 + 48*a6*a5^6*a4^5*a3^2*a2^3*a1 - 8*a6^6*a4^6*a3^2*a2^3*a1 + 48*a6^5*a5*a4^6*a3^2*a2^3*a1 - 120*a6^4*a5^2*a4^6*a3^2*a2^3*a1 + 240*a6^3*a5^3*a4^6*a3^2*a2^3*a1 - 120*a6^2*a5^4*a4^6*a3^2*a2^3*a1 + 48*a6*a5^5*a4^6*a3^2*a2^3*a1 - 8*a5^6*a4^6*a3^2*a2^3*a1 - 16*a6^6*a5^5*a3^3*a2^3*a1 - 16*a6^5*a5^6*a3^3*a2^3*a1 - 80*a6^6*a5^4*a4*a3^3*a2^3*a1 - 32*a6^5*a5^5*a4*a3^3*a2^3*a1 - 80*a6^4*a5^6*a4*a3^3*a2^3*a1 + 240*a6^6*a5^3*a4^2*a3^3*a2^3*a1 - 32*a6^5*a5^4*a4^2*a3^3*a2^3*a1 - 32*a6^4*a5^5*a4^2*a3^3*a2^3*a1 + 240*a6^3*a5^6*a4^2*a3^3*a2^3*a1 + 240*a6^6*a5^2*a4^3*a3^3*a2^3*a1 - 672*a6^5*a5^3*a4^3*a3^3*a2^3*a1 + 480*a6^4*a5^4*a4^3*a3^3*a2^3*a1 - 672*a6^3*a5^5*a4^3*a3^3*a2^3*a1 + 240*a6^2*a5^6*a4^3*a3^3*a2^3*a1 - 80*a6^6*a5*a4^4*a3^3*a2^3*a1 - 32*a6^5*a5^2*a4^4*a3^3*a2^3*a1 + 480*a6^4*a5^3*a4^4*a3^3*a2^3*a1 + 480*a6^3*a5^4*a4^4*a3^3*a2^3*a1 - 32*a6^2*a5^5*a4^4*a3^3*a2^3*a1 - 80*a6*a5^6*a4^4*a3^3*a2^3*a1 - 16*a6^6*a4^5*a3^3*a2^3*a1 - 32*a6^5*a5*a4^5*a3^3*a2^3*a1 - 32*a6^4*a5^2*a4^5*a3^3*a2^3*a1 - 672*a6^3*a5^3*a4^5*a3^3*a2^3*a1 - 32*a6^2*a5^4*a4^5*a3^3*a2^3*a1 - 32*a6*a5^5*a4^5*a3^3*a2^3*a1 - 16*a5^6*a4^5*a3^3*a2^3*a1 - 16*a6^5*a4^6*a3^3*a2^3*a1 - 80*a6^4*a5*a4^6*a3^3*a2^3*a1 + 240*a6^3*a5^2*a4^6*a3^3*a2^3*a1 + 240*a6^2*a5^3*a4^6*a3^3*a2^3*a1 - 80*a6*a5^4*a4^6*a3^3*a2^3*a1 - 16*a5^5*a4^6*a3^3*a2^3*a1 - 8*a6^6*a5^4*a3^4*a2^3*a1 + 48*a6^5*a5^5*a3^4*a2^3*a1 - 8*a6^4*a5^6*a3^4*a2^3*a1 - 80*a6^6*a5^3*a4*a3^4*a2^3*a1 + 96*a6^5*a5^4*a4*a3^4*a2^3*a1 + 96*a6^4*a5^5*a4*a3^4*a2^3*a1 - 80*a6^3*a5^6*a4*a3^4*a2^3*a1 - 120*a6^6*a5^2*a4^2*a3^4*a2^3*a1 - 32*a6^5*a5^3*a4^2*a3^4*a2^3*a1 - 360*a6^4*a5^4*a4^2*a3^4*a2^3*a1 - 32*a6^3*a5^5*a4^2*a3^4*a2^3*a1 - 120*a6^2*a5^6*a4^2*a3^4*a2^3*a1 - 80*a6^6*a5*a4^3*a3^4*a2^3*a1 - 32*a6^5*a5^2*a4^3*a3^4*a2^3*a1 + 480*a6^4*a5^3*a4^3*a3^4*a2^3*a1 + 480*a6^3*a5^4*a4^3*a3^4*a2^3*a1 - 32*a6^2*a5^5*a4^3*a3^4*a2^3*a1 - 80*a6*a5^6*a4^3*a3^4*a2^3*a1 - 8*a6^6*a4^4*a3^4*a2^3*a1 + 96*a6^5*a5*a4^4*a3^4*a2^3*a1 - 360*a6^4*a5^2*a4^4*a3^4*a2^3*a1 + 480*a6^3*a5^3*a4^4*a3^4*a2^3*a1 - 360*a6^2*a5^4*a4^4*a3^4*a2^3*a1 + 96*a6*a5^5*a4^4*a3^4*a2^3*a1 - 8*a5^6*a4^4*a3^4*a2^3*a1 + 48*a6^5*a4^5*a3^4*a2^3*a1 + 96*a6^4*a5*a4^5*a3^4*a2^3*a1 - 32*a6^3*a5^2*a4^5*a3^4*a2^3*a1 - 32*a6^2*a5^3*a4^5*a3^4*a2^3*a1 + 96*a6*a5^4*a4^5*a3^4*a2^3*a1 + 48*a5^5*a4^5*a3^4*a2^3*a1 - 8*a6^4*a4^6*a3^4*a2^3*a1 - 80*a6^3*a5*a4^6*a3^4*a2^3*a1 - 120*a6^2*a5^2*a4^6*a3^4*a2^3*a1 - 80*a6*a5^3*a4^6*a3^4*a2^3*a1 - 8*a5^4*a4^6*a3^4*a2^3*a1 - 16*a6^6*a5^3*a3^5*a2^3*a1 + 48*a6^5*a5^4*a3^5*a2^3*a1 + 48*a6^4*a5^5*a3^5*a2^3*a1 - 16*a6^3*a5^6*a3^5*a2^3*a1 + 48*a6^6*a5^2*a4*a3^5*a2^3*a1 - 32*a6^5*a5^3*a4*a3^5*a2^3*a1 + 96*a6^4*a5^4*a4*a3^5*a2^3*a1 - 32*a6^3*a5^5*a4*a3^5*a2^3*a1 + 48*a6^2*a5^6*a4*a3^5*a2^3*a1 + 48*a6^6*a5*a4^2*a3^5*a2^3*a1 + 96*a6^5*a5^2*a4^2*a3^5*a2^3*a1 - 32*a6^4*a5^3*a4^2*a3^5*a2^3*a1 - 32*a6^3*a5^4*a4^2*a3^5*a2^3*a1 + 96*a6^2*a5^5*a4^2*a3^5*a2^3*a1 + 48*a6*a5^6*a4^2*a3^5*a2^3*a1 - 16*a6^6*a4^3*a3^5*a2^3*a1 - 32*a6^5*a5*a4^3*a3^5*a2^3*a1 - 32*a6^4*a5^2*a4^3*a3^5*a2^3*a1 - 672*a6^3*a5^3*a4^3*a3^5*a2^3*a1 - 32*a6^2*a5^4*a4^3*a3^5*a2^3*a1 - 32*a6*a5^5*a4^3*a3^5*a2^3*a1 - 16*a5^6*a4^3*a3^5*a2^3*a1 + 48*a6^5*a4^4*a3^5*a2^3*a1 + 96*a6^4*a5*a4^4*a3^5*a2^3*a1 - 32*a6^3*a5^2*a4^4*a3^5*a2^3*a1 - 32*a6^2*a5^3*a4^4*a3^5*a2^3*a1 + 96*a6*a5^4*a4^4*a3^5*a2^3*a1 + 48*a5^5*a4^4*a3^5*a2^3*a1 + 48*a6^4*a4^5*a3^5*a2^3*a1 - 32*a6^3*a5*a4^5*a3^5*a2^3*a1 + 96*a6^2*a5^2*a4^5*a3^5*a2^3*a1 - 32*a6*a5^3*a4^5*a3^5*a2^3*a1 + 48*a5^4*a4^5*a3^5*a2^3*a1 - 16*a6^3*a4^6*a3^5*a2^3*a1 + 48*a6^2*a5*a4^6*a3^5*a2^3*a1 + 48*a6*a5^2*a4^6*a3^5*a2^3*a1 - 16*a5^3*a4^6*a3^5*a2^3*a1 - 8*a6^6*a5^2*a3^6*a2^3*a1 - 16*a6^5*a5^3*a3^6*a2^3*a1 - 8*a6^4*a5^4*a3^6*a2^3*a1 - 16*a6^3*a5^5*a3^6*a2^3*a1 - 8*a6^2*a5^6*a3^6*a2^3*a1 + 48*a6^5*a5^2*a4*a3^6*a2^3*a1 - 80*a6^4*a5^3*a4*a3^6*a2^3*a1 - 80*a6^3*a5^4*a4*a3^6*a2^3*a1 + 48*a6^2*a5^5*a4*a3^6*a2^3*a1 - 8*a6^6*a4^2*a3^6*a2^3*a1 + 48*a6^5*a5*a4^2*a3^6*a2^3*a1 - 120*a6^4*a5^2*a4^2*a3^6*a2^3*a1 + 240*a6^3*a5^3*a4^2*a3^6*a2^3*a1 - 120*a6^2*a5^4*a4^2*a3^6*a2^3*a1 + 48*a6*a5^5*a4^2*a3^6*a2^3*a1 - 8*a5^6*a4^2*a3^6*a2^3*a1 - 16*a6^5*a4^3*a3^6*a2^3*a1 - 80*a6^4*a5*a4^3*a3^6*a2^3*a1 + 240*a6^3*a5^2*a4^3*a3^6*a2^3*a1 + 240*a6^2*a5^3*a4^3*a3^6*a2^3*a1 - 80*a6*a5^4*a4^3*a3^6*a2^3*a1 - 16*a5^5*a4^3*a3^6*a2^3*a1 - 8*a6^4*a4^4*a3^6*a2^3*a1 - 80*a6^3*a5*a4^4*a3^6*a2^3*a1 - 120*a6^2*a5^2*a4^4*a3^6*a2^3*a1 - 80*a6*a5^3*a4^4*a3^6*a2^3*a1 - 8*a5^4*a4^4*a3^6*a2^3*a1 - 16*a6^3*a4^5*a3^6*a2^3*a1 + 48*a6^2*a5*a4^5*a3^6*a2^3*a1 + 48*a6*a5^2*a4^5*a3^6*a2^3*a1 - 16*a5^3*a4^5*a3^6*a2^3*a1 - 8*a6^2*a4^6*a3^6*a2^3*a1 - 8*a5^2*a4^6*a3^6*a2^3*a1 + 8*a6^6*a5^6*a4*a2^4*a1 + 16*a6^6*a5^5*a4^2*a2^4*a1 + 16*a6^5*a5^6*a4^2*a2^4*a1 - 8*a6^6*a5^4*a4^3*a2^4*a1 + 48*a6^5*a5^5*a4^3*a2^4*a1 - 8*a6^4*a5^6*a4^3*a2^4*a1 - 8*a6^6*a5^3*a4^4*a2^4*a1 - 72*a6^5*a5^4*a4^4*a2^4*a1 - 72*a6^4*a5^5*a4^4*a2^4*a1 - 8*a6^3*a5^6*a4^4*a2^4*a1 + 16*a6^6*a5^2*a4^5*a2^4*a1 + 48*a6^5*a5^3*a4^5*a2^4*a1 - 72*a6^4*a5^4*a4^5*a2^4*a1 + 48*a6^3*a5^5*a4^5*a2^4*a1 + 16*a6^2*a5^6*a4^5*a2^4*a1 + 8*a6^6*a5*a4^6*a2^4*a1 + 16*a6^5*a5^2*a4^6*a2^4*a1 - 8*a6^4*a5^3*a4^6*a2^4*a1 - 8*a6^3*a5^4*a4^6*a2^4*a1 + 16*a6^2*a5^5*a4^6*a2^4*a1 + 8*a6*a5^6*a4^6*a2^4*a1 + 8*a6^6*a5^6*a3*a2^4*a1 - 72*a6^6*a5^5*a4*a3*a2^4*a1 - 72*a6^5*a5^6*a4*a3*a2^4*a1 + 120*a6^6*a5^4*a4^2*a3*a2^4*a1 - 216*a6^5*a5^5*a4^2*a3*a2^4*a1 + 120*a6^4*a5^6*a4^2*a3*a2^4*a1 - 80*a6^6*a5^3*a4^3*a3*a2^4*a1 + 96*a6^5*a5^4*a4^3*a3*a2^4*a1 + 96*a6^4*a5^5*a4^3*a3*a2^4*a1 - 80*a6^3*a5^6*a4^3*a3*a2^4*a1 + 120*a6^6*a5^2*a4^4*a3*a2^4*a1 + 96*a6^5*a5^3*a4^4*a3*a2^4*a1 + 96*a6^3*a5^5*a4^4*a3*a2^4*a1 + 120*a6^2*a5^6*a4^4*a3*a2^4*a1 - 72*a6^6*a5*a4^5*a3*a2^4*a1 - 216*a6^5*a5^2*a4^5*a3*a2^4*a1 + 96*a6^4*a5^3*a4^5*a3*a2^4*a1 + 96*a6^3*a5^4*a4^5*a3*a2^4*a1 - 216*a6^2*a5^5*a4^5*a3*a2^4*a1 - 72*a6*a5^6*a4^5*a3*a2^4*a1 + 8*a6^6*a4^6*a3*a2^4*a1 - 72*a6^5*a5*a4^6*a3*a2^4*a1 + 120*a6^4*a5^2*a4^6*a3*a2^4*a1 - 80*a6^3*a5^3*a4^6*a3*a2^4*a1 + 120*a6^2*a5^4*a4^6*a3*a2^4*a1 - 72*a6*a5^5*a4^6*a3*a2^4*a1 + 8*a5^6*a4^6*a3*a2^4*a1 + 16*a6^6*a5^5*a3^2*a2^4*a1 + 16*a6^5*a5^6*a3^2*a2^4*a1 + 120*a6^6*a5^4*a4*a3^2*a2^4*a1 - 216*a6^5*a5^5*a4*a3^2*a2^4*a1 + 120*a6^4*a5^6*a4*a3^2*a2^4*a1 - 120*a6^6*a5^3*a4^2*a3^2*a2^4*a1 + 288*a6^5*a5^4*a4^2*a3^2*a2^4*a1 + 288*a6^4*a5^5*a4^2*a3^2*a2^4*a1 - 120*a6^3*a5^6*a4^2*a3^2*a2^4*a1 - 120*a6^6*a5^2*a4^3*a3^2*a2^4*a1 - 32*a6^5*a5^3*a4^3*a3^2*a2^4*a1 - 360*a6^4*a5^4*a4^3*a3^2*a2^4*a1 - 32*a6^3*a5^5*a4^3*a3^2*a2^4*a1 - 120*a6^2*a5^6*a4^3*a3^2*a2^4*a1 + 120*a6^6*a5*a4^4*a3^2*a2^4*a1 + 288*a6^5*a5^2*a4^4*a3^2*a2^4*a1 - 360*a6^4*a5^3*a4^4*a3^2*a2^4*a1 - 360*a6^3*a5^4*a4^4*a3^2*a2^4*a1 + 288*a6^2*a5^5*a4^4*a3^2*a2^4*a1 + 120*a6*a5^6*a4^4*a3^2*a2^4*a1 + 16*a6^6*a4^5*a3^2*a2^4*a1 - 216*a6^5*a5*a4^5*a3^2*a2^4*a1 + 288*a6^4*a5^2*a4^5*a3^2*a2^4*a1 - 32*a6^3*a5^3*a4^5*a3^2*a2^4*a1 + 288*a6^2*a5^4*a4^5*a3^2*a2^4*a1 - 216*a6*a5^5*a4^5*a3^2*a2^4*a1 + 16*a5^6*a4^5*a3^2*a2^4*a1 + 16*a6^5*a4^6*a3^2*a2^4*a1 + 120*a6^4*a5*a4^6*a3^2*a2^4*a1 - 120*a6^3*a5^2*a4^6*a3^2*a2^4*a1 - 120*a6^2*a5^3*a4^6*a3^2*a2^4*a1 + 120*a6*a5^4*a4^6*a3^2*a2^4*a1 + 16*a5^5*a4^6*a3^2*a2^4*a1 - 8*a6^6*a5^4*a3^3*a2^4*a1 + 48*a6^5*a5^5*a3^3*a2^4*a1 - 8*a6^4*a5^6*a3^3*a2^4*a1 - 80*a6^6*a5^3*a4*a3^3*a2^4*a1 + 96*a6^5*a5^4*a4*a3^3*a2^4*a1 + 96*a6^4*a5^5*a4*a3^3*a2^4*a1 - 80*a6^3*a5^6*a4*a3^3*a2^4*a1 - 120*a6^6*a5^2*a4^2*a3^3*a2^4*a1 - 32*a6^5*a5^3*a4^2*a3^3*a2^4*a1 - 360*a6^4*a5^4*a4^2*a3^3*a2^4*a1 - 32*a6^3*a5^5*a4^2*a3^3*a2^4*a1 - 120*a6^2*a5^6*a4^2*a3^3*a2^4*a1 - 80*a6^6*a5*a4^3*a3^3*a2^4*a1 - 32*a6^5*a5^2*a4^3*a3^3*a2^4*a1 + 480*a6^4*a5^3*a4^3*a3^3*a2^4*a1 + 480*a6^3*a5^4*a4^3*a3^3*a2^4*a1 - 32*a6^2*a5^5*a4^3*a3^3*a2^4*a1 - 80*a6*a5^6*a4^3*a3^3*a2^4*a1 - 8*a6^6*a4^4*a3^3*a2^4*a1 + 96*a6^5*a5*a4^4*a3^3*a2^4*a1 - 360*a6^4*a5^2*a4^4*a3^3*a2^4*a1 + 480*a6^3*a5^3*a4^4*a3^3*a2^4*a1 - 360*a6^2*a5^4*a4^4*a3^3*a2^4*a1 + 96*a6*a5^5*a4^4*a3^3*a2^4*a1 - 8*a5^6*a4^4*a3^3*a2^4*a1 + 48*a6^5*a4^5*a3^3*a2^4*a1 + 96*a6^4*a5*a4^5*a3^3*a2^4*a1 - 32*a6^3*a5^2*a4^5*a3^3*a2^4*a1 - 32*a6^2*a5^3*a4^5*a3^3*a2^4*a1 + 96*a6*a5^4*a4^5*a3^3*a2^4*a1 + 48*a5^5*a4^5*a3^3*a2^4*a1 - 8*a6^4*a4^6*a3^3*a2^4*a1 - 80*a6^3*a5*a4^6*a3^3*a2^4*a1 - 120*a6^2*a5^2*a4^6*a3^3*a2^4*a1 - 80*a6*a5^3*a4^6*a3^3*a2^4*a1 - 8*a5^4*a4^6*a3^3*a2^4*a1 - 8*a6^6*a5^3*a3^4*a2^4*a1 - 72*a6^5*a5^4*a3^4*a2^4*a1 - 72*a6^4*a5^5*a3^4*a2^4*a1 - 8*a6^3*a5^6*a3^4*a2^4*a1 + 120*a6^6*a5^2*a4*a3^4*a2^4*a1 + 96*a6^5*a5^3*a4*a3^4*a2^4*a1 + 96*a6^3*a5^5*a4*a3^4*a2^4*a1 + 120*a6^2*a5^6*a4*a3^4*a2^4*a1 + 120*a6^6*a5*a4^2*a3^4*a2^4*a1 + 288*a6^5*a5^2*a4^2*a3^4*a2^4*a1 - 360*a6^4*a5^3*a4^2*a3^4*a2^4*a1 - 360*a6^3*a5^4*a4^2*a3^4*a2^4*a1 + 288*a6^2*a5^5*a4^2*a3^4*a2^4*a1 + 120*a6*a5^6*a4^2*a3^4*a2^4*a1 - 8*a6^6*a4^3*a3^4*a2^4*a1 + 96*a6^5*a5*a4^3*a3^4*a2^4*a1 - 360*a6^4*a5^2*a4^3*a3^4*a2^4*a1 + 480*a6^3*a5^3*a4^3*a3^4*a2^4*a1 - 360*a6^2*a5^4*a4^3*a3^4*a2^4*a1 + 96*a6*a5^5*a4^3*a3^4*a2^4*a1 - 8*a5^6*a4^3*a3^4*a2^4*a1 - 72*a6^5*a4^4*a3^4*a2^4*a1 - 360*a6^3*a5^2*a4^4*a3^4*a2^4*a1 - 360*a6^2*a5^3*a4^4*a3^4*a2^4*a1 - 72*a5^5*a4^4*a3^4*a2^4*a1 - 72*a6^4*a4^5*a3^4*a2^4*a1 + 96*a6^3*a5*a4^5*a3^4*a2^4*a1 + 288*a6^2*a5^2*a4^5*a3^4*a2^4*a1 + 96*a6*a5^3*a4^5*a3^4*a2^4*a1 - 72*a5^4*a4^5*a3^4*a2^4*a1 - 8*a6^3*a4^6*a3^4*a2^4*a1 + 120*a6^2*a5*a4^6*a3^4*a2^4*a1 + 120*a6*a5^2*a4^6*a3^4*a2^4*a1 - 8*a5^3*a4^6*a3^4*a2^4*a1 + 16*a6^6*a5^2*a3^5*a2^4*a1 + 48*a6^5*a5^3*a3^5*a2^4*a1 - 72*a6^4*a5^4*a3^5*a2^4*a1 + 48*a6^3*a5^5*a3^5*a2^4*a1 + 16*a6^2*a5^6*a3^5*a2^4*a1 - 72*a6^6*a5*a4*a3^5*a2^4*a1 - 216*a6^5*a5^2*a4*a3^5*a2^4*a1 + 96*a6^4*a5^3*a4*a3^5*a2^4*a1 + 96*a6^3*a5^4*a4*a3^5*a2^4*a1 - 216*a6^2*a5^5*a4*a3^5*a2^4*a1 - 72*a6*a5^6*a4*a3^5*a2^4*a1 + 16*a6^6*a4^2*a3^5*a2^4*a1 - 216*a6^5*a5*a4^2*a3^5*a2^4*a1 + 288*a6^4*a5^2*a4^2*a3^5*a2^4*a1 - 32*a6^3*a5^3*a4^2*a3^5*a2^4*a1 + 288*a6^2*a5^4*a4^2*a3^5*a2^4*a1 - 216*a6*a5^5*a4^2*a3^5*a2^4*a1 + 16*a5^6*a4^2*a3^5*a2^4*a1 + 48*a6^5*a4^3*a3^5*a2^4*a1 + 96*a6^4*a5*a4^3*a3^5*a2^4*a1 - 32*a6^3*a5^2*a4^3*a3^5*a2^4*a1 - 32*a6^2*a5^3*a4^3*a3^5*a2^4*a1 + 96*a6*a5^4*a4^3*a3^5*a2^4*a1 + 48*a5^5*a4^3*a3^5*a2^4*a1 - 72*a6^4*a4^4*a3^5*a2^4*a1 + 96*a6^3*a5*a4^4*a3^5*a2^4*a1 + 288*a6^2*a5^2*a4^4*a3^5*a2^4*a1 + 96*a6*a5^3*a4^4*a3^5*a2^4*a1 - 72*a5^4*a4^4*a3^5*a2^4*a1 + 48*a6^3*a4^5*a3^5*a2^4*a1 - 216*a6^2*a5*a4^5*a3^5*a2^4*a1 - 216*a6*a5^2*a4^5*a3^5*a2^4*a1 + 48*a5^3*a4^5*a3^5*a2^4*a1 + 16*a6^2*a4^6*a3^5*a2^4*a1 - 72*a6*a5*a4^6*a3^5*a2^4*a1 + 16*a5^2*a4^6*a3^5*a2^4*a1 + 8*a6^6*a5*a3^6*a2^4*a1 + 16*a6^5*a5^2*a3^6*a2^4*a1 - 8*a6^4*a5^3*a3^6*a2^4*a1 - 8*a6^3*a5^4*a3^6*a2^4*a1 + 16*a6^2*a5^5*a3^6*a2^4*a1 + 8*a6*a5^6*a3^6*a2^4*a1 + 8*a6^6*a4*a3^6*a2^4*a1 - 72*a6^5*a5*a4*a3^6*a2^4*a1 + 120*a6^4*a5^2*a4*a3^6*a2^4*a1 - 80*a6^3*a5^3*a4*a3^6*a2^4*a1 + 120*a6^2*a5^4*a4*a3^6*a2^4*a1 - 72*a6*a5^5*a4*a3^6*a2^4*a1 + 8*a5^6*a4*a3^6*a2^4*a1 + 16*a6^5*a4^2*a3^6*a2^4*a1 + 120*a6^4*a5*a4^2*a3^6*a2^4*a1 - 120*a6^3*a5^2*a4^2*a3^6*a2^4*a1 - 120*a6^2*a5^3*a4^2*a3^6*a2^4*a1 + 120*a6*a5^4*a4^2*a3^6*a2^4*a1 + 16*a5^5*a4^2*a3^6*a2^4*a1 - 8*a6^4*a4^3*a3^6*a2^4*a1 - 80*a6^3*a5*a4^3*a3^6*a2^4*a1 - 120*a6^2*a5^2*a4^3*a3^6*a2^4*a1 - 80*a6*a5^3*a4^3*a3^6*a2^4*a1 - 8*a5^4*a4^3*a3^6*a2^4*a1 - 8*a6^3*a4^4*a3^6*a2^4*a1 + 120*a6^2*a5*a4^4*a3^6*a2^4*a1 + 120*a6*a5^2*a4^4*a3^6*a2^4*a1 - 8*a5^3*a4^4*a3^6*a2^4*a1 + 16*a6^2*a4^5*a3^6*a2^4*a1 - 72*a6*a5*a4^5*a3^6*a2^4*a1 + 16*a5^2*a4^5*a3^6*a2^4*a1 + 8*a6*a4^6*a3^6*a2^4*a1 + 8*a5*a4^6*a3^6*a2^4*a1 - 8*a6^6*a5^5*a4*a2^5*a1 - 8*a6^5*a5^6*a4*a2^5*a1 + 16*a6^6*a5^4*a4^2*a2^5*a1 - 72*a6^5*a5^5*a4^2*a2^5*a1 + 16*a6^4*a5^6*a4^2*a2^5*a1 - 16*a6^6*a5^3*a4^3*a2^5*a1 + 48*a6^5*a5^4*a4^3*a2^5*a1 + 48*a6^4*a5^5*a4^3*a2^5*a1 - 16*a6^3*a5^6*a4^3*a2^5*a1 + 16*a6^6*a5^2*a4^4*a2^5*a1 + 48*a6^5*a5^3*a4^4*a2^5*a1 - 72*a6^4*a5^4*a4^4*a2^5*a1 + 48*a6^3*a5^5*a4^4*a2^5*a1 + 16*a6^2*a5^6*a4^4*a2^5*a1 - 8*a6^6*a5*a4^5*a2^5*a1 - 72*a6^5*a5^2*a4^5*a2^5*a1 + 48*a6^4*a5^3*a4^5*a2^5*a1 + 48*a6^3*a5^4*a4^5*a2^5*a1 - 72*a6^2*a5^5*a4^5*a2^5*a1 - 8*a6*a5^6*a4^5*a2^5*a1 - 8*a6^5*a5*a4^6*a2^5*a1 + 16*a6^4*a5^2*a4^6*a2^5*a1 - 16*a6^3*a5^3*a4^6*a2^5*a1 + 16*a6^2*a5^4*a4^6*a2^5*a1 - 8*a6*a5^5*a4^6*a2^5*a1 - 8*a6^6*a5^5*a3*a2^5*a1 - 8*a6^5*a5^6*a3*a2^5*a1 - 72*a6^6*a5^4*a4*a3*a2^5*a1 + 432*a6^5*a5^5*a4*a3*a2^5*a1 - 72*a6^4*a5^6*a4*a3*a2^5*a1 + 48*a6^6*a5^3*a4^2*a3*a2^5*a1 - 216*a6^5*a5^4*a4^2*a3*a2^5*a1 - 216*a6^4*a5^5*a4^2*a3*a2^5*a1 + 48*a6^3*a5^6*a4^2*a3*a2^5*a1 + 48*a6^6*a5^2*a4^3*a3*a2^5*a1 - 32*a6^5*a5^3*a4^3*a3*a2^5*a1 + 96*a6^4*a5^4*a4^3*a3*a2^5*a1 - 32*a6^3*a5^5*a4^3*a3*a2^5*a1 + 48*a6^2*a5^6*a4^3*a3*a2^5*a1 - 72*a6^6*a5*a4^4*a3*a2^5*a1 - 216*a6^5*a5^2*a4^4*a3*a2^5*a1 + 96*a6^4*a5^3*a4^4*a3*a2^5*a1 + 96*a6^3*a5^4*a4^4*a3*a2^5*a1 - 216*a6^2*a5^5*a4^4*a3*a2^5*a1 - 72*a6*a5^6*a4^4*a3*a2^5*a1 - 8*a6^6*a4^5*a3*a2^5*a1 + 432*a6^5*a5*a4^5*a3*a2^5*a1 - 216*a6^4*a5^2*a4^5*a3*a2^5*a1 - 32*a6^3*a5^3*a4^5*a3*a2^5*a1 - 216*a6^2*a5^4*a4^5*a3*a2^5*a1 + 432*a6*a5^5*a4^5*a3*a2^5*a1 - 8*a5^6*a4^5*a3*a2^5*a1 - 8*a6^5*a4^6*a3*a2^5*a1 - 72*a6^4*a5*a4^6*a3*a2^5*a1 + 48*a6^3*a5^2*a4^6*a3*a2^5*a1 + 48*a6^2*a5^3*a4^6*a3*a2^5*a1 - 72*a6*a5^4*a4^6*a3*a2^5*a1 - 8*a5^5*a4^6*a3*a2^5*a1 + 16*a6^6*a5^4*a3^2*a2^5*a1 - 72*a6^5*a5^5*a3^2*a2^5*a1 + 16*a6^4*a5^6*a3^2*a2^5*a1 + 48*a6^6*a5^3*a4*a3^2*a2^5*a1 - 216*a6^5*a5^4*a4*a3^2*a2^5*a1 - 216*a6^4*a5^5*a4*a3^2*a2^5*a1 + 48*a6^3*a5^6*a4*a3^2*a2^5*a1 - 72*a6^6*a5^2*a4^2*a3^2*a2^5*a1 + 96*a6^5*a5^3*a4^2*a3^2*a2^5*a1 + 288*a6^4*a5^4*a4^2*a3^2*a2^5*a1 + 96*a6^3*a5^5*a4^2*a3^2*a2^5*a1 - 72*a6^2*a5^6*a4^2*a3^2*a2^5*a1 + 48*a6^6*a5*a4^3*a3^2*a2^5*a1 + 96*a6^5*a5^2*a4^3*a3^2*a2^5*a1 - 32*a6^4*a5^3*a4^3*a3^2*a2^5*a1 - 32*a6^3*a5^4*a4^3*a3^2*a2^5*a1 + 96*a6^2*a5^5*a4^3*a3^2*a2^5*a1 + 48*a6*a5^6*a4^3*a3^2*a2^5*a1 + 16*a6^6*a4^4*a3^2*a2^5*a1 - 216*a6^5*a5*a4^4*a3^2*a2^5*a1 + 288*a6^4*a5^2*a4^4*a3^2*a2^5*a1 - 32*a6^3*a5^3*a4^4*a3^2*a2^5*a1 + 288*a6^2*a5^4*a4^4*a3^2*a2^5*a1 - 216*a6*a5^5*a4^4*a3^2*a2^5*a1 + 16*a5^6*a4^4*a3^2*a2^5*a1 - 72*a6^5*a4^5*a3^2*a2^5*a1 - 216*a6^4*a5*a4^5*a3^2*a2^5*a1 + 96*a6^3*a5^2*a4^5*a3^2*a2^5*a1 + 96*a6^2*a5^3*a4^5*a3^2*a2^5*a1 - 216*a6*a5^4*a4^5*a3^2*a2^5*a1 - 72*a5^5*a4^5*a3^2*a2^5*a1 + 16*a6^4*a4^6*a3^2*a2^5*a1 + 48*a6^3*a5*a4^6*a3^2*a2^5*a1 - 72*a6^2*a5^2*a4^6*a3^2*a2^5*a1 + 48*a6*a5^3*a4^6*a3^2*a2^5*a1 + 16*a5^4*a4^6*a3^2*a2^5*a1 - 16*a6^6*a5^3*a3^3*a2^5*a1 + 48*a6^5*a5^4*a3^3*a2^5*a1 + 48*a6^4*a5^5*a3^3*a2^5*a1 - 16*a6^3*a5^6*a3^3*a2^5*a1 + 48*a6^6*a5^2*a4*a3^3*a2^5*a1 - 32*a6^5*a5^3*a4*a3^3*a2^5*a1 + 96*a6^4*a5^4*a4*a3^3*a2^5*a1 - 32*a6^3*a5^5*a4*a3^3*a2^5*a1 + 48*a6^2*a5^6*a4*a3^3*a2^5*a1 + 48*a6^6*a5*a4^2*a3^3*a2^5*a1 + 96*a6^5*a5^2*a4^2*a3^3*a2^5*a1 - 32*a6^4*a5^3*a4^2*a3^3*a2^5*a1 - 32*a6^3*a5^4*a4^2*a3^3*a2^5*a1 + 96*a6^2*a5^5*a4^2*a3^3*a2^5*a1 + 48*a6*a5^6*a4^2*a3^3*a2^5*a1 - 16*a6^6*a4^3*a3^3*a2^5*a1 - 32*a6^5*a5*a4^3*a3^3*a2^5*a1 - 32*a6^4*a5^2*a4^3*a3^3*a2^5*a1 - 672*a6^3*a5^3*a4^3*a3^3*a2^5*a1 - 32*a6^2*a5^4*a4^3*a3^3*a2^5*a1 - 32*a6*a5^5*a4^3*a3^3*a2^5*a1 - 16*a5^6*a4^3*a3^3*a2^5*a1 + 48*a6^5*a4^4*a3^3*a2^5*a1 + 96*a6^4*a5*a4^4*a3^3*a2^5*a1 - 32*a6^3*a5^2*a4^4*a3^3*a2^5*a1 - 32*a6^2*a5^3*a4^4*a3^3*a2^5*a1 + 96*a6*a5^4*a4^4*a3^3*a2^5*a1 + 48*a5^5*a4^4*a3^3*a2^5*a1 + 48*a6^4*a4^5*a3^3*a2^5*a1 - 32*a6^3*a5*a4^5*a3^3*a2^5*a1 + 96*a6^2*a5^2*a4^5*a3^3*a2^5*a1 - 32*a6*a5^3*a4^5*a3^3*a2^5*a1 + 48*a5^4*a4^5*a3^3*a2^5*a1 - 16*a6^3*a4^6*a3^3*a2^5*a1 + 48*a6^2*a5*a4^6*a3^3*a2^5*a1 + 48*a6*a5^2*a4^6*a3^3*a2^5*a1 - 16*a5^3*a4^6*a3^3*a2^5*a1 + 16*a6^6*a5^2*a3^4*a2^5*a1 + 48*a6^5*a5^3*a3^4*a2^5*a1 - 72*a6^4*a5^4*a3^4*a2^5*a1 + 48*a6^3*a5^5*a3^4*a2^5*a1 + 16*a6^2*a5^6*a3^4*a2^5*a1 - 72*a6^6*a5*a4*a3^4*a2^5*a1 - 216*a6^5*a5^2*a4*a3^4*a2^5*a1 + 96*a6^4*a5^3*a4*a3^4*a2^5*a1 + 96*a6^3*a5^4*a4*a3^4*a2^5*a1 - 216*a6^2*a5^5*a4*a3^4*a2^5*a1 - 72*a6*a5^6*a4*a3^4*a2^5*a1 + 16*a6^6*a4^2*a3^4*a2^5*a1 - 216*a6^5*a5*a4^2*a3^4*a2^5*a1 + 288*a6^4*a5^2*a4^2*a3^4*a2^5*a1 - 32*a6^3*a5^3*a4^2*a3^4*a2^5*a1 + 288*a6^2*a5^4*a4^2*a3^4*a2^5*a1 - 216*a6*a5^5*a4^2*a3^4*a2^5*a1 + 16*a5^6*a4^2*a3^4*a2^5*a1 + 48*a6^5*a4^3*a3^4*a2^5*a1 + 96*a6^4*a5*a4^3*a3^4*a2^5*a1 - 32*a6^3*a5^2*a4^3*a3^4*a2^5*a1 - 32*a6^2*a5^3*a4^3*a3^4*a2^5*a1 + 96*a6*a5^4*a4^3*a3^4*a2^5*a1 + 48*a5^5*a4^3*a3^4*a2^5*a1 - 72*a6^4*a4^4*a3^4*a2^5*a1 + 96*a6^3*a5*a4^4*a3^4*a2^5*a1 + 288*a6^2*a5^2*a4^4*a3^4*a2^5*a1 + 96*a6*a5^3*a4^4*a3^4*a2^5*a1 - 72*a5^4*a4^4*a3^4*a2^5*a1 + 48*a6^3*a4^5*a3^4*a2^5*a1 - 216*a6^2*a5*a4^5*a3^4*a2^5*a1 - 216*a6*a5^2*a4^5*a3^4*a2^5*a1 + 48*a5^3*a4^5*a3^4*a2^5*a1 + 16*a6^2*a4^6*a3^4*a2^5*a1 - 72*a6*a5*a4^6*a3^4*a2^5*a1 + 16*a5^2*a4^6*a3^4*a2^5*a1 - 8*a6^6*a5*a3^5*a2^5*a1 - 72*a6^5*a5^2*a3^5*a2^5*a1 + 48*a6^4*a5^3*a3^5*a2^5*a1 + 48*a6^3*a5^4*a3^5*a2^5*a1 - 72*a6^2*a5^5*a3^5*a2^5*a1 - 8*a6*a5^6*a3^5*a2^5*a1 - 8*a6^6*a4*a3^5*a2^5*a1 + 432*a6^5*a5*a4*a3^5*a2^5*a1 - 216*a6^4*a5^2*a4*a3^5*a2^5*a1 - 32*a6^3*a5^3*a4*a3^5*a2^5*a1 - 216*a6^2*a5^4*a4*a3^5*a2^5*a1 + 432*a6*a5^5*a4*a3^5*a2^5*a1 - 8*a5^6*a4*a3^5*a2^5*a1 - 72*a6^5*a4^2*a3^5*a2^5*a1 - 216*a6^4*a5*a4^2*a3^5*a2^5*a1 + 96*a6^3*a5^2*a4^2*a3^5*a2^5*a1 + 96*a6^2*a5^3*a4^2*a3^5*a2^5*a1 - 216*a6*a5^4*a4^2*a3^5*a2^5*a1 - 72*a5^5*a4^2*a3^5*a2^5*a1 + 48*a6^4*a4^3*a3^5*a2^5*a1 - 32*a6^3*a5*a4^3*a3^5*a2^5*a1 + 96*a6^2*a5^2*a4^3*a3^5*a2^5*a1 - 32*a6*a5^3*a4^3*a3^5*a2^5*a1 + 48*a5^4*a4^3*a3^5*a2^5*a1 + 48*a6^3*a4^4*a3^5*a2^5*a1 - 216*a6^2*a5*a4^4*a3^5*a2^5*a1 - 216*a6*a5^2*a4^4*a3^5*a2^5*a1 + 48*a5^3*a4^4*a3^5*a2^5*a1 - 72*a6^2*a4^5*a3^5*a2^5*a1 + 432*a6*a5*a4^5*a3^5*a2^5*a1 - 72*a5^2*a4^5*a3^5*a2^5*a1 - 8*a6*a4^6*a3^5*a2^5*a1 - 8*a5*a4^6*a3^5*a2^5*a1 - 8*a6^5*a5*a3^6*a2^5*a1 + 16*a6^4*a5^2*a3^6*a2^5*a1 - 16*a6^3*a5^3*a3^6*a2^5*a1 + 16*a6^2*a5^4*a3^6*a2^5*a1 - 8*a6*a5^5*a3^6*a2^5*a1 - 8*a6^5*a4*a3^6*a2^5*a1 - 72*a6^4*a5*a4*a3^6*a2^5*a1 + 48*a6^3*a5^2*a4*a3^6*a2^5*a1 + 48*a6^2*a5^3*a4*a3^6*a2^5*a1 - 72*a6*a5^4*a4*a3^6*a2^5*a1 - 8*a5^5*a4*a3^6*a2^5*a1 + 16*a6^4*a4^2*a3^6*a2^5*a1 + 48*a6^3*a5*a4^2*a3^6*a2^5*a1 - 72*a6^2*a5^2*a4^2*a3^6*a2^5*a1 + 48*a6*a5^3*a4^2*a3^6*a2^5*a1 + 16*a5^4*a4^2*a3^6*a2^5*a1 - 16*a6^3*a4^3*a3^6*a2^5*a1 + 48*a6^2*a5*a4^3*a3^6*a2^5*a1 + 48*a6*a5^2*a4^3*a3^6*a2^5*a1 - 16*a5^3*a4^3*a3^6*a2^5*a1 + 16*a6^2*a4^4*a3^6*a2^5*a1 - 72*a6*a5*a4^4*a3^6*a2^5*a1 + 16*a5^2*a4^4*a3^6*a2^5*a1 - 8*a6*a4^5*a3^6*a2^5*a1 - 8*a5*a4^5*a3^6*a2^5*a1 + 8*a6^6*a5^4*a4*a2^6*a1 - 8*a6^5*a5^5*a4*a2^6*a1 + 8*a6^4*a5^6*a4*a2^6*a1 - 8*a6^6*a5^3*a4^2*a2^6*a1 + 16*a6^5*a5^4*a4^2*a2^6*a1 + 16*a6^4*a5^5*a4^2*a2^6*a1 - 8*a6^3*a5^6*a4^2*a2^6*a1 - 8*a6^6*a5^2*a4^3*a2^6*a1 - 16*a6^5*a5^3*a4^3*a2^6*a1 - 8*a6^4*a5^4*a4^3*a2^6*a1 - 16*a6^3*a5^5*a4^3*a2^6*a1 - 8*a6^2*a5^6*a4^3*a2^6*a1 + 8*a6^6*a5*a4^4*a2^6*a1 + 16*a6^5*a5^2*a4^4*a2^6*a1 - 8*a6^4*a5^3*a4^4*a2^6*a1 - 8*a6^3*a5^4*a4^4*a2^6*a1 + 16*a6^2*a5^5*a4^4*a2^6*a1 + 8*a6*a5^6*a4^4*a2^6*a1 - 8*a6^5*a5*a4^5*a2^6*a1 + 16*a6^4*a5^2*a4^5*a2^6*a1 - 16*a6^3*a5^3*a4^5*a2^6*a1 + 16*a6^2*a5^4*a4^5*a2^6*a1 - 8*a6*a5^5*a4^5*a2^6*a1 + 8*a6^4*a5*a4^6*a2^6*a1 - 8*a6^3*a5^2*a4^6*a2^6*a1 - 8*a6^2*a5^3*a4^6*a2^6*a1 + 8*a6*a5^4*a4^6*a2^6*a1 + 8*a6^6*a5^4*a3*a2^6*a1 - 8*a6^5*a5^5*a3*a2^6*a1 + 8*a6^4*a5^6*a3*a2^6*a1 - 72*a6^5*a5^4*a4*a3*a2^6*a1 - 72*a6^4*a5^5*a4*a3*a2^6*a1 + 48*a6^5*a5^3*a4^2*a3*a2^6*a1 + 120*a6^4*a5^4*a4^2*a3*a2^6*a1 + 48*a6^3*a5^5*a4^2*a3*a2^6*a1 + 48*a6^5*a5^2*a4^3*a3*a2^6*a1 - 80*a6^4*a5^3*a4^3*a3*a2^6*a1 - 80*a6^3*a5^4*a4^3*a3*a2^6*a1 + 48*a6^2*a5^5*a4^3*a3*a2^6*a1 + 8*a6^6*a4^4*a3*a2^6*a1 - 72*a6^5*a5*a4^4*a3*a2^6*a1 + 120*a6^4*a5^2*a4^4*a3*a2^6*a1 - 80*a6^3*a5^3*a4^4*a3*a2^6*a1 + 120*a6^2*a5^4*a4^4*a3*a2^6*a1 - 72*a6*a5^5*a4^4*a3*a2^6*a1 + 8*a5^6*a4^4*a3*a2^6*a1 - 8*a6^5*a4^5*a3*a2^6*a1 - 72*a6^4*a5*a4^5*a3*a2^6*a1 + 48*a6^3*a5^2*a4^5*a3*a2^6*a1 + 48*a6^2*a5^3*a4^5*a3*a2^6*a1 - 72*a6*a5^4*a4^5*a3*a2^6*a1 - 8*a5^5*a4^5*a3*a2^6*a1 + 8*a6^4*a4^6*a3*a2^6*a1 + 8*a5^4*a4^6*a3*a2^6*a1 - 8*a6^6*a5^3*a3^2*a2^6*a1 + 16*a6^5*a5^4*a3^2*a2^6*a1 + 16*a6^4*a5^5*a3^2*a2^6*a1 - 8*a6^3*a5^6*a3^2*a2^6*a1 + 48*a6^5*a5^3*a4*a3^2*a2^6*a1 + 120*a6^4*a5^4*a4*a3^2*a2^6*a1 + 48*a6^3*a5^5*a4*a3^2*a2^6*a1 - 72*a6^5*a5^2*a4^2*a3^2*a2^6*a1 - 120*a6^4*a5^3*a4^2*a3^2*a2^6*a1 - 120*a6^3*a5^4*a4^2*a3^2*a2^6*a1 - 72*a6^2*a5^5*a4^2*a3^2*a2^6*a1 - 8*a6^6*a4^3*a3^2*a2^6*a1 + 48*a6^5*a5*a4^3*a3^2*a2^6*a1 - 120*a6^4*a5^2*a4^3*a3^2*a2^6*a1 + 240*a6^3*a5^3*a4^3*a3^2*a2^6*a1 - 120*a6^2*a5^4*a4^3*a3^2*a2^6*a1 + 48*a6*a5^5*a4^3*a3^2*a2^6*a1 - 8*a5^6*a4^3*a3^2*a2^6*a1 + 16*a6^5*a4^4*a3^2*a2^6*a1 + 120*a6^4*a5*a4^4*a3^2*a2^6*a1 - 120*a6^3*a5^2*a4^4*a3^2*a2^6*a1 - 120*a6^2*a5^3*a4^4*a3^2*a2^6*a1 + 120*a6*a5^4*a4^4*a3^2*a2^6*a1 + 16*a5^5*a4^4*a3^2*a2^6*a1 + 16*a6^4*a4^5*a3^2*a2^6*a1 + 48*a6^3*a5*a4^5*a3^2*a2^6*a1 - 72*a6^2*a5^2*a4^5*a3^2*a2^6*a1 + 48*a6*a5^3*a4^5*a3^2*a2^6*a1 + 16*a5^4*a4^5*a3^2*a2^6*a1 - 8*a6^3*a4^6*a3^2*a2^6*a1 - 8*a5^3*a4^6*a3^2*a2^6*a1 - 8*a6^6*a5^2*a3^3*a2^6*a1 - 16*a6^5*a5^3*a3^3*a2^6*a1 - 8*a6^4*a5^4*a3^3*a2^6*a1 - 16*a6^3*a5^5*a3^3*a2^6*a1 - 8*a6^2*a5^6*a3^3*a2^6*a1 + 48*a6^5*a5^2*a4*a3^3*a2^6*a1 - 80*a6^4*a5^3*a4*a3^3*a2^6*a1 - 80*a6^3*a5^4*a4*a3^3*a2^6*a1 + 48*a6^2*a5^5*a4*a3^3*a2^6*a1 - 8*a6^6*a4^2*a3^3*a2^6*a1 + 48*a6^5*a5*a4^2*a3^3*a2^6*a1 - 120*a6^4*a5^2*a4^2*a3^3*a2^6*a1 + 240*a6^3*a5^3*a4^2*a3^3*a2^6*a1 - 120*a6^2*a5^4*a4^2*a3^3*a2^6*a1 + 48*a6*a5^5*a4^2*a3^3*a2^6*a1 - 8*a5^6*a4^2*a3^3*a2^6*a1 - 16*a6^5*a4^3*a3^3*a2^6*a1 - 80*a6^4*a5*a4^3*a3^3*a2^6*a1 + 240*a6^3*a5^2*a4^3*a3^3*a2^6*a1 + 240*a6^2*a5^3*a4^3*a3^3*a2^6*a1 - 80*a6*a5^4*a4^3*a3^3*a2^6*a1 - 16*a5^5*a4^3*a3^3*a2^6*a1 - 8*a6^4*a4^4*a3^3*a2^6*a1 - 80*a6^3*a5*a4^4*a3^3*a2^6*a1 - 120*a6^2*a5^2*a4^4*a3^3*a2^6*a1 - 80*a6*a5^3*a4^4*a3^3*a2^6*a1 - 8*a5^4*a4^4*a3^3*a2^6*a1 - 16*a6^3*a4^5*a3^3*a2^6*a1 + 48*a6^2*a5*a4^5*a3^3*a2^6*a1 + 48*a6*a5^2*a4^5*a3^3*a2^6*a1 - 16*a5^3*a4^5*a3^3*a2^6*a1 - 8*a6^2*a4^6*a3^3*a2^6*a1 - 8*a5^2*a4^6*a3^3*a2^6*a1 + 8*a6^6*a5*a3^4*a2^6*a1 + 16*a6^5*a5^2*a3^4*a2^6*a1 - 8*a6^4*a5^3*a3^4*a2^6*a1 - 8*a6^3*a5^4*a3^4*a2^6*a1 + 16*a6^2*a5^5*a3^4*a2^6*a1 + 8*a6*a5^6*a3^4*a2^6*a1 + 8*a6^6*a4*a3^4*a2^6*a1 - 72*a6^5*a5*a4*a3^4*a2^6*a1 + 120*a6^4*a5^2*a4*a3^4*a2^6*a1 - 80*a6^3*a5^3*a4*a3^4*a2^6*a1 + 120*a6^2*a5^4*a4*a3^4*a2^6*a1 - 72*a6*a5^5*a4*a3^4*a2^6*a1 + 8*a5^6*a4*a3^4*a2^6*a1 + 16*a6^5*a4^2*a3^4*a2^6*a1 + 120*a6^4*a5*a4^2*a3^4*a2^6*a1 - 120*a6^3*a5^2*a4^2*a3^4*a2^6*a1 - 120*a6^2*a5^3*a4^2*a3^4*a2^6*a1 + 120*a6*a5^4*a4^2*a3^4*a2^6*a1 + 16*a5^5*a4^2*a3^4*a2^6*a1 - 8*a6^4*a4^3*a3^4*a2^6*a1 - 80*a6^3*a5*a4^3*a3^4*a2^6*a1 - 120*a6^2*a5^2*a4^3*a3^4*a2^6*a1 - 80*a6*a5^3*a4^3*a3^4*a2^6*a1 - 8*a5^4*a4^3*a3^4*a2^6*a1 - 8*a6^3*a4^4*a3^4*a2^6*a1 + 120*a6^2*a5*a4^4*a3^4*a2^6*a1 + 120*a6*a5^2*a4^4*a3^4*a2^6*a1 - 8*a5^3*a4^4*a3^4*a2^6*a1 + 16*a6^2*a4^5*a3^4*a2^6*a1 - 72*a6*a5*a4^5*a3^4*a2^6*a1 + 16*a5^2*a4^5*a3^4*a2^6*a1 + 8*a6*a4^6*a3^4*a2^6*a1 + 8*a5*a4^6*a3^4*a2^6*a1 - 8*a6^5*a5*a3^5*a2^6*a1 + 16*a6^4*a5^2*a3^5*a2^6*a1 - 16*a6^3*a5^3*a3^5*a2^6*a1 + 16*a6^2*a5^4*a3^5*a2^6*a1 - 8*a6*a5^5*a3^5*a2^6*a1 - 8*a6^5*a4*a3^5*a2^6*a1 - 72*a6^4*a5*a4*a3^5*a2^6*a1 + 48*a6^3*a5^2*a4*a3^5*a2^6*a1 + 48*a6^2*a5^3*a4*a3^5*a2^6*a1 - 72*a6*a5^4*a4*a3^5*a2^6*a1 - 8*a5^5*a4*a3^5*a2^6*a1 + 16*a6^4*a4^2*a3^5*a2^6*a1 + 48*a6^3*a5*a4^2*a3^5*a2^6*a1 - 72*a6^2*a5^2*a4^2*a3^5*a2^6*a1 + 48*a6*a5^3*a4^2*a3^5*a2^6*a1 + 16*a5^4*a4^2*a3^5*a2^6*a1 - 16*a6^3*a4^3*a3^5*a2^6*a1 + 48*a6^2*a5*a4^3*a3^5*a2^6*a1 + 48*a6*a5^2*a4^3*a3^5*a2^6*a1 - 16*a5^3*a4^3*a3^5*a2^6*a1 + 16*a6^2*a4^4*a3^5*a2^6*a1 - 72*a6*a5*a4^4*a3^5*a2^6*a1 + 16*a5^2*a4^4*a3^5*a2^6*a1 - 8*a6*a4^5*a3^5*a2^6*a1 - 8*a5*a4^5*a3^5*a2^6*a1 + 8*a6^4*a5*a3^6*a2^6*a1 - 8*a6^3*a5^2*a3^6*a2^6*a1 - 8*a6^2*a5^3*a3^6*a2^6*a1 + 8*a6*a5^4*a3^6*a2^6*a1 + 8*a6^4*a4*a3^6*a2^6*a1 + 8*a5^4*a4*a3^6*a2^6*a1 - 8*a6^3*a4^2*a3^6*a2^6*a1 - 8*a5^3*a4^2*a3^6*a2^6*a1 - 8*a6^2*a4^3*a3^6*a2^6*a1 - 8*a5^2*a4^3*a3^6*a2^6*a1 + 8*a6*a4^4*a3^6*a2^6*a1 + 8*a5*a4^4*a3^6*a2^6*a1 - 8*a6^6*a5^6*a4^4*a1^2 + 8*a6^6*a5^5*a4^5*a1^2 + 8*a6^5*a5^6*a4^5*a1^2 - 8*a6^6*a5^4*a4^6*a1^2 + 8*a6^5*a5^5*a4^6*a1^2 - 8*a6^4*a5^6*a4^6*a1^2 - 8*a6^6*a5^6*a4^3*a3*a1^2 + 16*a6^6*a5^5*a4^4*a3*a1^2 + 16*a6^5*a5^6*a4^4*a3*a1^2 + 16*a6^6*a5^4*a4^5*a3*a1^2 - 72*a6^5*a5^5*a4^5*a3*a1^2 + 16*a6^4*a5^6*a4^5*a3*a1^2 - 8*a6^6*a5^3*a4^6*a3*a1^2 + 16*a6^5*a5^4*a4^6*a3*a1^2 + 16*a6^4*a5^5*a4^6*a3*a1^2 - 8*a6^3*a5^6*a4^6*a3*a1^2 + 24*a6^6*a5^6*a4^2*a3^2*a1^2 - 8*a6^6*a5^5*a4^3*a3^2*a1^2 - 8*a6^5*a5^6*a4^3*a3^2*a1^2 - 128*a6^6*a5^4*a4^4*a3^2*a1^2 + 120*a6^5*a5^5*a4^4*a3^2*a1^2 - 128*a6^4*a5^6*a4^4*a3^2*a1^2 - 8*a6^6*a5^3*a4^5*a3^2*a1^2 + 120*a6^5*a5^4*a4^5*a3^2*a1^2 + 120*a6^4*a5^5*a4^5*a3^2*a1^2 - 8*a6^3*a5^6*a4^5*a3^2*a1^2 + 24*a6^6*a5^2*a4^6*a3^2*a1^2 - 8*a6^5*a5^3*a4^6*a3^2*a1^2 - 128*a6^4*a5^4*a4^6*a3^2*a1^2 - 8*a6^3*a5^5*a4^6*a3^2*a1^2 + 24*a6^2*a5^6*a4^6*a3^2*a1^2 - 8*a6^6*a5^6*a4*a3^3*a1^2 - 8*a6^6*a5^5*a4^2*a3^3*a1^2 - 8*a6^5*a5^6*a4^2*a3^3*a1^2 + 112*a6^6*a5^4*a4^3*a3^3*a1^2 - 80*a6^5*a5^5*a4^3*a3^3*a1^2 + 112*a6^4*a5^6*a4^3*a3^3*a1^2 + 112*a6^6*a5^3*a4^4*a3^3*a1^2 - 120*a6^5*a5^4*a4^4*a3^3*a1^2 - 120*a6^4*a5^5*a4^4*a3^3*a1^2 + 112*a6^3*a5^6*a4^4*a3^3*a1^2 - 8*a6^6*a5^2*a4^5*a3^3*a1^2 - 80*a6^5*a5^3*a4^5*a3^3*a1^2 - 120*a6^4*a5^4*a4^5*a3^3*a1^2 - 80*a6^3*a5^5*a4^5*a3^3*a1^2 - 8*a6^2*a5^6*a4^5*a3^3*a1^2 - 8*a6^6*a5*a4^6*a3^3*a1^2 - 8*a6^5*a5^2*a4^6*a3^3*a1^2 + 112*a6^4*a5^3*a4^6*a3^3*a1^2 + 112*a6^3*a5^4*a4^6*a3^3*a1^2 - 8*a6^2*a5^5*a4^6*a3^3*a1^2 - 8*a6*a5^6*a4^6*a3^3*a1^2 - 8*a6^6*a5^6*a3^4*a1^2 + 16*a6^6*a5^5*a4*a3^4*a1^2 + 16*a6^5*a5^6*a4*a3^4*a1^2 - 128*a6^6*a5^4*a4^2*a3^4*a1^2 + 120*a6^5*a5^5*a4^2*a3^4*a1^2 - 128*a6^4*a5^6*a4^2*a3^4*a1^2 + 112*a6^6*a5^3*a4^3*a3^4*a1^2 - 120*a6^5*a5^4*a4^3*a3^4*a1^2 - 120*a6^4*a5^5*a4^3*a3^4*a1^2 + 112*a6^3*a5^6*a4^3*a3^4*a1^2 - 128*a6^6*a5^2*a4^4*a3^4*a1^2 - 120*a6^5*a5^3*a4^4*a3^4*a1^2 + 720*a6^4*a5^4*a4^4*a3^4*a1^2 - 120*a6^3*a5^5*a4^4*a3^4*a1^2 - 128*a6^2*a5^6*a4^4*a3^4*a1^2 + 16*a6^6*a5*a4^5*a3^4*a1^2 + 120*a6^5*a5^2*a4^5*a3^4*a1^2 - 120*a6^4*a5^3*a4^5*a3^4*a1^2 - 120*a6^3*a5^4*a4^5*a3^4*a1^2 + 120*a6^2*a5^5*a4^5*a3^4*a1^2 + 16*a6*a5^6*a4^5*a3^4*a1^2 - 8*a6^6*a4^6*a3^4*a1^2 + 16*a6^5*a5*a4^6*a3^4*a1^2 - 128*a6^4*a5^2*a4^6*a3^4*a1^2 + 112*a6^3*a5^3*a4^6*a3^4*a1^2 - 128*a6^2*a5^4*a4^6*a3^4*a1^2 + 16*a6*a5^5*a4^6*a3^4*a1^2 - 8*a5^6*a4^6*a3^4*a1^2 + 8*a6^6*a5^5*a3^5*a1^2 + 8*a6^5*a5^6*a3^5*a1^2 + 16*a6^6*a5^4*a4*a3^5*a1^2 - 72*a6^5*a5^5*a4*a3^5*a1^2 + 16*a6^4*a5^6*a4*a3^5*a1^2 - 8*a6^6*a5^3*a4^2*a3^5*a1^2 + 120*a6^5*a5^4*a4^2*a3^5*a1^2 + 120*a6^4*a5^5*a4^2*a3^5*a1^2 - 8*a6^3*a5^6*a4^2*a3^5*a1^2 - 8*a6^6*a5^2*a4^3*a3^5*a1^2 - 80*a6^5*a5^3*a4^3*a3^5*a1^2 - 120*a6^4*a5^4*a4^3*a3^5*a1^2 - 80*a6^3*a5^5*a4^3*a3^5*a1^2 - 8*a6^2*a5^6*a4^3*a3^5*a1^2 + 16*a6^6*a5*a4^4*a3^5*a1^2 + 120*a6^5*a5^2*a4^4*a3^5*a1^2 - 120*a6^4*a5^3*a4^4*a3^5*a1^2 - 120*a6^3*a5^4*a4^4*a3^5*a1^2 + 120*a6^2*a5^5*a4^4*a3^5*a1^2 + 16*a6*a5^6*a4^4*a3^5*a1^2 + 8*a6^6*a4^5*a3^5*a1^2 - 72*a6^5*a5*a4^5*a3^5*a1^2 + 120*a6^4*a5^2*a4^5*a3^5*a1^2 - 80*a6^3*a5^3*a4^5*a3^5*a1^2 + 120*a6^2*a5^4*a4^5*a3^5*a1^2 - 72*a6*a5^5*a4^5*a3^5*a1^2 + 8*a5^6*a4^5*a3^5*a1^2 + 8*a6^5*a4^6*a3^5*a1^2 + 16*a6^4*a5*a4^6*a3^5*a1^2 - 8*a6^3*a5^2*a4^6*a3^5*a1^2 - 8*a6^2*a5^3*a4^6*a3^5*a1^2 + 16*a6*a5^4*a4^6*a3^5*a1^2 + 8*a5^5*a4^6*a3^5*a1^2 - 8*a6^6*a5^4*a3^6*a1^2 + 8*a6^5*a5^5*a3^6*a1^2 - 8*a6^4*a5^6*a3^6*a1^2 - 8*a6^6*a5^3*a4*a3^6*a1^2 + 16*a6^5*a5^4*a4*a3^6*a1^2 + 16*a6^4*a5^5*a4*a3^6*a1^2 - 8*a6^3*a5^6*a4*a3^6*a1^2 + 24*a6^6*a5^2*a4^2*a3^6*a1^2 - 8*a6^5*a5^3*a4^2*a3^6*a1^2 - 128*a6^4*a5^4*a4^2*a3^6*a1^2 - 8*a6^3*a5^5*a4^2*a3^6*a1^2 + 24*a6^2*a5^6*a4^2*a3^6*a1^2 - 8*a6^6*a5*a4^3*a3^6*a1^2 - 8*a6^5*a5^2*a4^3*a3^6*a1^2 + 112*a6^4*a5^3*a4^3*a3^6*a1^2 + 112*a6^3*a5^4*a4^3*a3^6*a1^2 - 8*a6^2*a5^5*a4^3*a3^6*a1^2 - 8*a6*a5^6*a4^3*a3^6*a1^2 - 8*a6^6*a4^4*a3^6*a1^2 + 16*a6^5*a5*a4^4*a3^6*a1^2 - 128*a6^4*a5^2*a4^4*a3^6*a1^2 + 112*a6^3*a5^3*a4^4*a3^6*a1^2 - 128*a6^2*a5^4*a4^4*a3^6*a1^2 + 16*a6*a5^5*a4^4*a3^6*a1^2 - 8*a5^6*a4^4*a3^6*a1^2 + 8*a6^5*a4^5*a3^6*a1^2 + 16*a6^4*a5*a4^5*a3^6*a1^2 - 8*a6^3*a5^2*a4^5*a3^6*a1^2 - 8*a6^2*a5^3*a4^5*a3^6*a1^2 + 16*a6*a5^4*a4^5*a3^6*a1^2 + 8*a5^5*a4^5*a3^6*a1^2 - 8*a6^4*a4^6*a3^6*a1^2 - 8*a6^3*a5*a4^6*a3^6*a1^2 + 24*a6^2*a5^2*a4^6*a3^6*a1^2 - 8*a6*a5^3*a4^6*a3^6*a1^2 - 8*a5^4*a4^6*a3^6*a1^2 - 8*a6^6*a5^6*a4^3*a2*a1^2 + 16*a6^6*a5^5*a4^4*a2*a1^2 + 16*a6^5*a5^6*a4^4*a2*a1^2 + 16*a6^6*a5^4*a4^5*a2*a1^2 - 72*a6^5*a5^5*a4^5*a2*a1^2 + 16*a6^4*a5^6*a4^5*a2*a1^2 - 8*a6^6*a5^3*a4^6*a2*a1^2 + 16*a6^5*a5^4*a4^6*a2*a1^2 + 16*a6^4*a5^5*a4^6*a2*a1^2 - 8*a6^3*a5^6*a4^6*a2*a1^2 + 48*a6^6*a5^5*a4^3*a3*a2*a1^2 + 48*a6^5*a5^6*a4^3*a3*a2*a1^2 + 120*a6^6*a5^4*a4^4*a3*a2*a1^2 - 216*a6^5*a5^5*a4^4*a3*a2*a1^2 + 120*a6^4*a5^6*a4^4*a3*a2*a1^2 + 48*a6^6*a5^3*a4^5*a3*a2*a1^2 - 216*a6^5*a5^4*a4^5*a3*a2*a1^2 - 216*a6^4*a5^5*a4^5*a3*a2*a1^2 + 48*a6^3*a5^6*a4^5*a3*a2*a1^2 + 48*a6^5*a5^3*a4^6*a3*a2*a1^2 + 120*a6^4*a5^4*a4^6*a3*a2*a1^2 + 48*a6^3*a5^5*a4^6*a3*a2*a1^2 - 72*a6^6*a5^5*a4^2*a3^2*a2*a1^2 - 72*a6^5*a5^6*a4^2*a3^2*a2*a1^2 - 120*a6^6*a5^4*a4^3*a3^2*a2*a1^2 + 96*a6^5*a5^5*a4^3*a3^2*a2*a1^2 - 120*a6^4*a5^6*a4^3*a3^2*a2*a1^2 - 120*a6^6*a5^3*a4^4*a3^2*a2*a1^2 + 288*a6^5*a5^4*a4^4*a3^2*a2*a1^2 + 288*a6^4*a5^5*a4^4*a3^2*a2*a1^2 - 120*a6^3*a5^6*a4^4*a3^2*a2*a1^2 - 72*a6^6*a5^2*a4^5*a3^2*a2*a1^2 + 96*a6^5*a5^3*a4^5*a3^2*a2*a1^2 + 288*a6^4*a5^4*a4^5*a3^2*a2*a1^2 + 96*a6^3*a5^5*a4^5*a3^2*a2*a1^2 - 72*a6^2*a5^6*a4^5*a3^2*a2*a1^2 - 72*a6^5*a5^2*a4^6*a3^2*a2*a1^2 - 120*a6^4*a5^3*a4^6*a3^2*a2*a1^2 - 120*a6^3*a5^4*a4^6*a3^2*a2*a1^2 - 72*a6^2*a5^5*a4^6*a3^2*a2*a1^2 - 8*a6^6*a5^6*a3^3*a2*a1^2 + 48*a6^6*a5^5*a4*a3^3*a2*a1^2 + 48*a6^5*a5^6*a4*a3^3*a2*a1^2 - 120*a6^6*a5^4*a4^2*a3^3*a2*a1^2 + 96*a6^5*a5^5*a4^2*a3^3*a2*a1^2 - 120*a6^4*a5^6*a4^2*a3^3*a2*a1^2 + 240*a6^6*a5^3*a4^3*a3^3*a2*a1^2 - 32*a6^5*a5^4*a4^3*a3^3*a2*a1^2 - 32*a6^4*a5^5*a4^3*a3^3*a2*a1^2 + 240*a6^3*a5^6*a4^3*a3^3*a2*a1^2 - 120*a6^6*a5^2*a4^4*a3^3*a2*a1^2 - 32*a6^5*a5^3*a4^4*a3^3*a2*a1^2 - 360*a6^4*a5^4*a4^4*a3^3*a2*a1^2 - 32*a6^3*a5^5*a4^4*a3^3*a2*a1^2 - 120*a6^2*a5^6*a4^4*a3^3*a2*a1^2 + 48*a6^6*a5*a4^5*a3^3*a2*a1^2 + 96*a6^5*a5^2*a4^5*a3^3*a2*a1^2 - 32*a6^4*a5^3*a4^5*a3^3*a2*a1^2 - 32*a6^3*a5^4*a4^5*a3^3*a2*a1^2 + 96*a6^2*a5^5*a4^5*a3^3*a2*a1^2 + 48*a6*a5^6*a4^5*a3^3*a2*a1^2 - 8*a6^6*a4^6*a3^3*a2*a1^2 + 48*a6^5*a5*a4^6*a3^3*a2*a1^2 - 120*a6^4*a5^2*a4^6*a3^3*a2*a1^2 + 240*a6^3*a5^3*a4^6*a3^3*a2*a1^2 - 120*a6^2*a5^4*a4^6*a3^3*a2*a1^2 + 48*a6*a5^5*a4^6*a3^3*a2*a1^2 - 8*a5^6*a4^6*a3^3*a2*a1^2 + 16*a6^6*a5^5*a3^4*a2*a1^2 + 16*a6^5*a5^6*a3^4*a2*a1^2 + 120*a6^6*a5^4*a4*a3^4*a2*a1^2 - 216*a6^5*a5^5*a4*a3^4*a2*a1^2 + 120*a6^4*a5^6*a4*a3^4*a2*a1^2 - 120*a6^6*a5^3*a4^2*a3^4*a2*a1^2 + 288*a6^5*a5^4*a4^2*a3^4*a2*a1^2 + 288*a6^4*a5^5*a4^2*a3^4*a2*a1^2 - 120*a6^3*a5^6*a4^2*a3^4*a2*a1^2 - 120*a6^6*a5^2*a4^3*a3^4*a2*a1^2 - 32*a6^5*a5^3*a4^3*a3^4*a2*a1^2 - 360*a6^4*a5^4*a4^3*a3^4*a2*a1^2 - 32*a6^3*a5^5*a4^3*a3^4*a2*a1^2 - 120*a6^2*a5^6*a4^3*a3^4*a2*a1^2 + 120*a6^6*a5*a4^4*a3^4*a2*a1^2 + 288*a6^5*a5^2*a4^4*a3^4*a2*a1^2 - 360*a6^4*a5^3*a4^4*a3^4*a2*a1^2 - 360*a6^3*a5^4*a4^4*a3^4*a2*a1^2 + 288*a6^2*a5^5*a4^4*a3^4*a2*a1^2 + 120*a6*a5^6*a4^4*a3^4*a2*a1^2 + 16*a6^6*a4^5*a3^4*a2*a1^2 - 216*a6^5*a5*a4^5*a3^4*a2*a1^2 + 288*a6^4*a5^2*a4^5*a3^4*a2*a1^2 - 32*a6^3*a5^3*a4^5*a3^4*a2*a1^2 + 288*a6^2*a5^4*a4^5*a3^4*a2*a1^2 - 216*a6*a5^5*a4^5*a3^4*a2*a1^2 + 16*a5^6*a4^5*a3^4*a2*a1^2 + 16*a6^5*a4^6*a3^4*a2*a1^2 + 120*a6^4*a5*a4^6*a3^4*a2*a1^2 - 120*a6^3*a5^2*a4^6*a3^4*a2*a1^2 - 120*a6^2*a5^3*a4^6*a3^4*a2*a1^2 + 120*a6*a5^4*a4^6*a3^4*a2*a1^2 + 16*a5^5*a4^6*a3^4*a2*a1^2 + 16*a6^6*a5^4*a3^5*a2*a1^2 - 72*a6^5*a5^5*a3^5*a2*a1^2 + 16*a6^4*a5^6*a3^5*a2*a1^2 + 48*a6^6*a5^3*a4*a3^5*a2*a1^2 - 216*a6^5*a5^4*a4*a3^5*a2*a1^2 - 216*a6^4*a5^5*a4*a3^5*a2*a1^2 + 48*a6^3*a5^6*a4*a3^5*a2*a1^2 - 72*a6^6*a5^2*a4^2*a3^5*a2*a1^2 + 96*a6^5*a5^3*a4^2*a3^5*a2*a1^2 + 288*a6^4*a5^4*a4^2*a3^5*a2*a1^2 + 96*a6^3*a5^5*a4^2*a3^5*a2*a1^2 - 72*a6^2*a5^6*a4^2*a3^5*a2*a1^2 + 48*a6^6*a5*a4^3*a3^5*a2*a1^2 + 96*a6^5*a5^2*a4^3*a3^5*a2*a1^2 - 32*a6^4*a5^3*a4^3*a3^5*a2*a1^2 - 32*a6^3*a5^4*a4^3*a3^5*a2*a1^2 + 96*a6^2*a5^5*a4^3*a3^5*a2*a1^2 + 48*a6*a5^6*a4^3*a3^5*a2*a1^2 + 16*a6^6*a4^4*a3^5*a2*a1^2 - 216*a6^5*a5*a4^4*a3^5*a2*a1^2 + 288*a6^4*a5^2*a4^4*a3^5*a2*a1^2 - 32*a6^3*a5^3*a4^4*a3^5*a2*a1^2 + 288*a6^2*a5^4*a4^4*a3^5*a2*a1^2 - 216*a6*a5^5*a4^4*a3^5*a2*a1^2 + 16*a5^6*a4^4*a3^5*a2*a1^2 - 72*a6^5*a4^5*a3^5*a2*a1^2 - 216*a6^4*a5*a4^5*a3^5*a2*a1^2 + 96*a6^3*a5^2*a4^5*a3^5*a2*a1^2 + 96*a6^2*a5^3*a4^5*a3^5*a2*a1^2 - 216*a6*a5^4*a4^5*a3^5*a2*a1^2 - 72*a5^5*a4^5*a3^5*a2*a1^2 + 16*a6^4*a4^6*a3^5*a2*a1^2 + 48*a6^3*a5*a4^6*a3^5*a2*a1^2 - 72*a6^2*a5^2*a4^6*a3^5*a2*a1^2 + 48*a6*a5^3*a4^6*a3^5*a2*a1^2 + 16*a5^4*a4^6*a3^5*a2*a1^2 - 8*a6^6*a5^3*a3^6*a2*a1^2 + 16*a6^5*a5^4*a3^6*a2*a1^2 + 16*a6^4*a5^5*a3^6*a2*a1^2 - 8*a6^3*a5^6*a3^6*a2*a1^2 + 48*a6^5*a5^3*a4*a3^6*a2*a1^2 + 120*a6^4*a5^4*a4*a3^6*a2*a1^2 + 48*a6^3*a5^5*a4*a3^6*a2*a1^2 - 72*a6^5*a5^2*a4^2*a3^6*a2*a1^2 - 120*a6^4*a5^3*a4^2*a3^6*a2*a1^2 - 120*a6^3*a5^4*a4^2*a3^6*a2*a1^2 - 72*a6^2*a5^5*a4^2*a3^6*a2*a1^2 - 8*a6^6*a4^3*a3^6*a2*a1^2 + 48*a6^5*a5*a4^3*a3^6*a2*a1^2 - 120*a6^4*a5^2*a4^3*a3^6*a2*a1^2 + 240*a6^3*a5^3*a4^3*a3^6*a2*a1^2 - 120*a6^2*a5^4*a4^3*a3^6*a2*a1^2 + 48*a6*a5^5*a4^3*a3^6*a2*a1^2 - 8*a5^6*a4^3*a3^6*a2*a1^2 + 16*a6^5*a4^4*a3^6*a2*a1^2 + 120*a6^4*a5*a4^4*a3^6*a2*a1^2 - 120*a6^3*a5^2*a4^4*a3^6*a2*a1^2 - 120*a6^2*a5^3*a4^4*a3^6*a2*a1^2 + 120*a6*a5^4*a4^4*a3^6*a2*a1^2 + 16*a5^5*a4^4*a3^6*a2*a1^2 + 16*a6^4*a4^5*a3^6*a2*a1^2 + 48*a6^3*a5*a4^5*a3^6*a2*a1^2 - 72*a6^2*a5^2*a4^5*a3^6*a2*a1^2 + 48*a6*a5^3*a4^5*a3^6*a2*a1^2 + 16*a5^4*a4^5*a3^6*a2*a1^2 - 8*a6^3*a4^6*a3^6*a2*a1^2 - 8*a5^3*a4^6*a3^6*a2*a1^2 + 24*a6^6*a5^6*a4^2*a2^2*a1^2 - 8*a6^6*a5^5*a4^3*a2^2*a1^2 - 8*a6^5*a5^6*a4^3*a2^2*a1^2 - 128*a6^6*a5^4*a4^4*a2^2*a1^2 + 120*a6^5*a5^5*a4^4*a2^2*a1^2 - 128*a6^4*a5^6*a4^4*a2^2*a1^2 - 8*a6^6*a5^3*a4^5*a2^2*a1^2 + 120*a6^5*a5^4*a4^5*a2^2*a1^2 + 120*a6^4*a5^5*a4^5*a2^2*a1^2 - 8*a6^3*a5^6*a4^5*a2^2*a1^2 + 24*a6^6*a5^2*a4^6*a2^2*a1^2 - 8*a6^5*a5^3*a4^6*a2^2*a1^2 - 128*a6^4*a5^4*a4^6*a2^2*a1^2 - 8*a6^3*a5^5*a4^6*a2^2*a1^2 + 24*a6^2*a5^6*a4^6*a2^2*a1^2 - 72*a6^6*a5^5*a4^2*a3*a2^2*a1^2 - 72*a6^5*a5^6*a4^2*a3*a2^2*a1^2 - 120*a6^6*a5^4*a4^3*a3*a2^2*a1^2 + 96*a6^5*a5^5*a4^3*a3*a2^2*a1^2 - 120*a6^4*a5^6*a4^3*a3*a2^2*a1^2 - 120*a6^6*a5^3*a4^4*a3*a2^2*a1^2 + 288*a6^5*a5^4*a4^4*a3*a2^2*a1^2 + 288*a6^4*a5^5*a4^4*a3*a2^2*a1^2 - 120*a6^3*a5^6*a4^4*a3*a2^2*a1^2 - 72*a6^6*a5^2*a4^5*a3*a2^2*a1^2 + 96*a6^5*a5^3*a4^5*a3*a2^2*a1^2 + 288*a6^4*a5^4*a4^5*a3*a2^2*a1^2 + 96*a6^3*a5^5*a4^5*a3*a2^2*a1^2 - 72*a6^2*a5^6*a4^5*a3*a2^2*a1^2 - 72*a6^5*a5^2*a4^6*a3*a2^2*a1^2 - 120*a6^4*a5^3*a4^6*a3*a2^2*a1^2 - 120*a6^3*a5^4*a4^6*a3*a2^2*a1^2 - 72*a6^2*a5^5*a4^6*a3*a2^2*a1^2 + 24*a6^6*a5^6*a3^2*a2^2*a1^2 - 72*a6^6*a5^5*a4*a3^2*a2^2*a1^2 - 72*a6^5*a5^6*a4*a3^2*a2^2*a1^2 + 720*a6^6*a5^4*a4^2*a3^2*a2^2*a1^2 + 720*a6^4*a5^6*a4^2*a3^2*a2^2*a1^2 - 240*a6^6*a5^3*a4^3*a3^2*a2^2*a1^2 - 360*a6^5*a5^4*a4^3*a3^2*a2^2*a1^2 - 360*a6^4*a5^5*a4^3*a3^2*a2^2*a1^2 - 240*a6^3*a5^6*a4^3*a3^2*a2^2*a1^2 + 720*a6^6*a5^2*a4^4*a3^2*a2^2*a1^2 - 360*a6^5*a5^3*a4^4*a3^2*a2^2*a1^2 - 1080*a6^4*a5^4*a4^4*a3^2*a2^2*a1^2 - 360*a6^3*a5^5*a4^4*a3^2*a2^2*a1^2 + 720*a6^2*a5^6*a4^4*a3^2*a2^2*a1^2 - 72*a6^6*a5*a4^5*a3^2*a2^2*a1^2 - 360*a6^4*a5^3*a4^5*a3^2*a2^2*a1^2 - 360*a6^3*a5^4*a4^5*a3^2*a2^2*a1^2 - 72*a6*a5^6*a4^5*a3^2*a2^2*a1^2 + 24*a6^6*a4^6*a3^2*a2^2*a1^2 - 72*a6^5*a5*a4^6*a3^2*a2^2*a1^2 + 720*a6^4*a5^2*a4^6*a3^2*a2^2*a1^2 - 240*a6^3*a5^3*a4^6*a3^2*a2^2*a1^2 + 720*a6^2*a5^4*a4^6*a3^2*a2^2*a1^2 - 72*a6*a5^5*a4^6*a3^2*a2^2*a1^2 + 24*a5^6*a4^6*a3^2*a2^2*a1^2 - 8*a6^6*a5^5*a3^3*a2^2*a1^2 - 8*a6^5*a5^6*a3^3*a2^2*a1^2 - 120*a6^6*a5^4*a4*a3^3*a2^2*a1^2 + 96*a6^5*a5^5*a4*a3^3*a2^2*a1^2 - 120*a6^4*a5^6*a4*a3^3*a2^2*a1^2 - 240*a6^6*a5^3*a4^2*a3^3*a2^2*a1^2 - 360*a6^5*a5^4*a4^2*a3^3*a2^2*a1^2 - 360*a6^4*a5^5*a4^2*a3^3*a2^2*a1^2 - 240*a6^3*a5^6*a4^2*a3^3*a2^2*a1^2 - 240*a6^6*a5^2*a4^3*a3^3*a2^2*a1^2 + 480*a6^5*a5^3*a4^3*a3^3*a2^2*a1^2 + 880*a6^4*a5^4*a4^3*a3^3*a2^2*a1^2 + 480*a6^3*a5^5*a4^3*a3^3*a2^2*a1^2 - 240*a6^2*a5^6*a4^3*a3^3*a2^2*a1^2 - 120*a6^6*a5*a4^4*a3^3*a2^2*a1^2 - 360*a6^5*a5^2*a4^4*a3^3*a2^2*a1^2 + 880*a6^4*a5^3*a4^4*a3^3*a2^2*a1^2 + 880*a6^3*a5^4*a4^4*a3^3*a2^2*a1^2 - 360*a6^2*a5^5*a4^4*a3^3*a2^2*a1^2 - 120*a6*a5^6*a4^4*a3^3*a2^2*a1^2 - 8*a6^6*a4^5*a3^3*a2^2*a1^2 + 96*a6^5*a5*a4^5*a3^3*a2^2*a1^2 - 360*a6^4*a5^2*a4^5*a3^3*a2^2*a1^2 + 480*a6^3*a5^3*a4^5*a3^3*a2^2*a1^2 - 360*a6^2*a5^4*a4^5*a3^3*a2^2*a1^2 + 96*a6*a5^5*a4^5*a3^3*a2^2*a1^2 - 8*a5^6*a4^5*a3^3*a2^2*a1^2 - 8*a6^5*a4^6*a3^3*a2^2*a1^2 - 120*a6^4*a5*a4^6*a3^3*a2^2*a1^2 - 240*a6^3*a5^2*a4^6*a3^3*a2^2*a1^2 - 240*a6^2*a5^3*a4^6*a3^3*a2^2*a1^2 - 120*a6*a5^4*a4^6*a3^3*a2^2*a1^2 - 8*a5^5*a4^6*a3^3*a2^2*a1^2 - 128*a6^6*a5^4*a3^4*a2^2*a1^2 + 120*a6^5*a5^5*a3^4*a2^2*a1^2 - 128*a6^4*a5^6*a3^4*a2^2*a1^2 - 120*a6^6*a5^3*a4*a3^4*a2^2*a1^2 + 288*a6^5*a5^4*a4*a3^4*a2^2*a1^2 + 288*a6^4*a5^5*a4*a3^4*a2^2*a1^2 - 120*a6^3*a5^6*a4*a3^4*a2^2*a1^2 + 720*a6^6*a5^2*a4^2*a3^4*a2^2*a1^2 - 360*a6^5*a5^3*a4^2*a3^4*a2^2*a1^2 - 1080*a6^4*a5^4*a4^2*a3^4*a2^2*a1^2 - 360*a6^3*a5^5*a4^2*a3^4*a2^2*a1^2 + 720*a6^2*a5^6*a4^2*a3^4*a2^2*a1^2 - 120*a6^6*a5*a4^3*a3^4*a2^2*a1^2 - 360*a6^5*a5^2*a4^3*a3^4*a2^2*a1^2 + 880*a6^4*a5^3*a4^3*a3^4*a2^2*a1^2 + 880*a6^3*a5^4*a4^3*a3^4*a2^2*a1^2 - 360*a6^2*a5^5*a4^3*a3^4*a2^2*a1^2 - 120*a6*a5^6*a4^3*a3^4*a2^2*a1^2 - 128*a6^6*a4^4*a3^4*a2^2*a1^2 + 288*a6^5*a5*a4^4*a3^4*a2^2*a1^2 - 1080*a6^4*a5^2*a4^4*a3^4*a2^2*a1^2 + 880*a6^3*a5^3*a4^4*a3^4*a2^2*a1^2 - 1080*a6^2*a5^4*a4^4*a3^4*a2^2*a1^2 + 288*a6*a5^5*a4^4*a3^4*a2^2*a1^2 - 128*a5^6*a4^4*a3^4*a2^2*a1^2 + 120*a6^5*a4^5*a3^4*a2^2*a1^2 + 288*a6^4*a5*a4^5*a3^4*a2^2*a1^2 - 360*a6^3*a5^2*a4^5*a3^4*a2^2*a1^2 - 360*a6^2*a5^3*a4^5*a3^4*a2^2*a1^2 + 288*a6*a5^4*a4^5*a3^4*a2^2*a1^2 + 120*a5^5*a4^5*a3^4*a2^2*a1^2 - 128*a6^4*a4^6*a3^4*a2^2*a1^2 - 120*a6^3*a5*a4^6*a3^4*a2^2*a1^2 + 720*a6^2*a5^2*a4^6*a3^4*a2^2*a1^2 - 120*a6*a5^3*a4^6*a3^4*a2^2*a1^2 - 128*a5^4*a4^6*a3^4*a2^2*a1^2 - 8*a6^6*a5^3*a3^5*a2^2*a1^2 + 120*a6^5*a5^4*a3^5*a2^2*a1^2 + 120*a6^4*a5^5*a3^5*a2^2*a1^2 - 8*a6^3*a5^6*a3^5*a2^2*a1^2 - 72*a6^6*a5^2*a4*a3^5*a2^2*a1^2 + 96*a6^5*a5^3*a4*a3^5*a2^2*a1^2 + 288*a6^4*a5^4*a4*a3^5*a2^2*a1^2 + 96*a6^3*a5^5*a4*a3^5*a2^2*a1^2 - 72*a6^2*a5^6*a4*a3^5*a2^2*a1^2 - 72*a6^6*a5*a4^2*a3^5*a2^2*a1^2 - 360*a6^4*a5^3*a4^2*a3^5*a2^2*a1^2 - 360*a6^3*a5^4*a4^2*a3^5*a2^2*a1^2 - 72*a6*a5^6*a4^2*a3^5*a2^2*a1^2 - 8*a6^6*a4^3*a3^5*a2^2*a1^2 + 96*a6^5*a5*a4^3*a3^5*a2^2*a1^2 - 360*a6^4*a5^2*a4^3*a3^5*a2^2*a1^2 + 480*a6^3*a5^3*a4^3*a3^5*a2^2*a1^2 - 360*a6^2*a5^4*a4^3*a3^5*a2^2*a1^2 + 96*a6*a5^5*a4^3*a3^5*a2^2*a1^2 - 8*a5^6*a4^3*a3^5*a2^2*a1^2 + 120*a6^5*a4^4*a3^5*a2^2*a1^2 + 288*a6^4*a5*a4^4*a3^5*a2^2*a1^2 - 360*a6^3*a5^2*a4^4*a3^5*a2^2*a1^2 - 360*a6^2*a5^3*a4^4*a3^5*a2^2*a1^2 + 288*a6*a5^4*a4^4*a3^5*a2^2*a1^2 + 120*a5^5*a4^4*a3^5*a2^2*a1^2 + 120*a6^4*a4^5*a3^5*a2^2*a1^2 + 96*a6^3*a5*a4^5*a3^5*a2^2*a1^2 + 96*a6*a5^3*a4^5*a3^5*a2^2*a1^2 + 120*a5^4*a4^5*a3^5*a2^2*a1^2 - 8*a6^3*a4^6*a3^5*a2^2*a1^2 - 72*a6^2*a5*a4^6*a3^5*a2^2*a1^2 - 72*a6*a5^2*a4^6*a3^5*a2^2*a1^2 - 8*a5^3*a4^6*a3^5*a2^2*a1^2 + 24*a6^6*a5^2*a3^6*a2^2*a1^2 - 8*a6^5*a5^3*a3^6*a2^2*a1^2 - 128*a6^4*a5^4*a3^6*a2^2*a1^2 - 8*a6^3*a5^5*a3^6*a2^2*a1^2 + 24*a6^2*a5^6*a3^6*a2^2*a1^2 - 72*a6^5*a5^2*a4*a3^6*a2^2*a1^2 - 120*a6^4*a5^3*a4*a3^6*a2^2*a1^2 - 120*a6^3*a5^4*a4*a3^6*a2^2*a1^2 - 72*a6^2*a5^5*a4*a3^6*a2^2*a1^2 + 24*a6^6*a4^2*a3^6*a2^2*a1^2 - 72*a6^5*a5*a4^2*a3^6*a2^2*a1^2 + 720*a6^4*a5^2*a4^2*a3^6*a2^2*a1^2 - 240*a6^3*a5^3*a4^2*a3^6*a2^2*a1^2 + 720*a6^2*a5^4*a4^2*a3^6*a2^2*a1^2 - 72*a6*a5^5*a4^2*a3^6*a2^2*a1^2 + 24*a5^6*a4^2*a3^6*a2^2*a1^2 - 8*a6^5*a4^3*a3^6*a2^2*a1^2 - 120*a6^4*a5*a4^3*a3^6*a2^2*a1^2 - 240*a6^3*a5^2*a4^3*a3^6*a2^2*a1^2 - 240*a6^2*a5^3*a4^3*a3^6*a2^2*a1^2 - 120*a6*a5^4*a4^3*a3^6*a2^2*a1^2 - 8*a5^5*a4^3*a3^6*a2^2*a1^2 - 128*a6^4*a4^4*a3^6*a2^2*a1^2 - 120*a6^3*a5*a4^4*a3^6*a2^2*a1^2 + 720*a6^2*a5^2*a4^4*a3^6*a2^2*a1^2 - 120*a6*a5^3*a4^4*a3^6*a2^2*a1^2 - 128*a5^4*a4^4*a3^6*a2^2*a1^2 - 8*a6^3*a4^5*a3^6*a2^2*a1^2 - 72*a6^2*a5*a4^5*a3^6*a2^2*a1^2 - 72*a6*a5^2*a4^5*a3^6*a2^2*a1^2 - 8*a5^3*a4^5*a3^6*a2^2*a1^2 + 24*a6^2*a4^6*a3^6*a2^2*a1^2 + 24*a5^2*a4^6*a3^6*a2^2*a1^2 - 8*a6^6*a5^6*a4*a2^3*a1^2 - 8*a6^6*a5^5*a4^2*a2^3*a1^2 - 8*a6^5*a5^6*a4^2*a2^3*a1^2 + 112*a6^6*a5^4*a4^3*a2^3*a1^2 - 80*a6^5*a5^5*a4^3*a2^3*a1^2 + 112*a6^4*a5^6*a4^3*a2^3*a1^2 + 112*a6^6*a5^3*a4^4*a2^3*a1^2 - 120*a6^5*a5^4*a4^4*a2^3*a1^2 - 120*a6^4*a5^5*a4^4*a2^3*a1^2 + 112*a6^3*a5^6*a4^4*a2^3*a1^2 - 8*a6^6*a5^2*a4^5*a2^3*a1^2 - 80*a6^5*a5^3*a4^5*a2^3*a1^2 - 120*a6^4*a5^4*a4^5*a2^3*a1^2 - 80*a6^3*a5^5*a4^5*a2^3*a1^2 - 8*a6^2*a5^6*a4^5*a2^3*a1^2 - 8*a6^6*a5*a4^6*a2^3*a1^2 - 8*a6^5*a5^2*a4^6*a2^3*a1^2 + 112*a6^4*a5^3*a4^6*a2^3*a1^2 + 112*a6^3*a5^4*a4^6*a2^3*a1^2 - 8*a6^2*a5^5*a4^6*a2^3*a1^2 - 8*a6*a5^6*a4^6*a2^3*a1^2 - 8*a6^6*a5^6*a3*a2^3*a1^2 + 48*a6^6*a5^5*a4*a3*a2^3*a1^2 + 48*a6^5*a5^6*a4*a3*a2^3*a1^2 - 120*a6^6*a5^4*a4^2*a3*a2^3*a1^2 + 96*a6^5*a5^5*a4^2*a3*a2^3*a1^2 - 120*a6^4*a5^6*a4^2*a3*a2^3*a1^2 + 240*a6^6*a5^3*a4^3*a3*a2^3*a1^2 - 32*a6^5*a5^4*a4^3*a3*a2^3*a1^2 - 32*a6^4*a5^5*a4^3*a3*a2^3*a1^2 + 240*a6^3*a5^6*a4^3*a3*a2^3*a1^2 - 120*a6^6*a5^2*a4^4*a3*a2^3*a1^2 - 32*a6^5*a5^3*a4^4*a3*a2^3*a1^2 - 360*a6^4*a5^4*a4^4*a3*a2^3*a1^2 - 32*a6^3*a5^5*a4^4*a3*a2^3*a1^2 - 120*a6^2*a5^6*a4^4*a3*a2^3*a1^2 + 48*a6^6*a5*a4^5*a3*a2^3*a1^2 + 96*a6^5*a5^2*a4^5*a3*a2^3*a1^2 - 32*a6^4*a5^3*a4^5*a3*a2^3*a1^2 - 32*a6^3*a5^4*a4^5*a3*a2^3*a1^2 + 96*a6^2*a5^5*a4^5*a3*a2^3*a1^2 + 48*a6*a5^6*a4^5*a3*a2^3*a1^2 - 8*a6^6*a4^6*a3*a2^3*a1^2 + 48*a6^5*a5*a4^6*a3*a2^3*a1^2 - 120*a6^4*a5^2*a4^6*a3*a2^3*a1^2 + 240*a6^3*a5^3*a4^6*a3*a2^3*a1^2 - 120*a6^2*a5^4*a4^6*a3*a2^3*a1^2 + 48*a6*a5^5*a4^6*a3*a2^3*a1^2 - 8*a5^6*a4^6*a3*a2^3*a1^2 - 8*a6^6*a5^5*a3^2*a2^3*a1^2 - 8*a6^5*a5^6*a3^2*a2^3*a1^2 - 120*a6^6*a5^4*a4*a3^2*a2^3*a1^2 + 96*a6^5*a5^5*a4*a3^2*a2^3*a1^2 - 120*a6^4*a5^6*a4*a3^2*a2^3*a1^2 - 240*a6^6*a5^3*a4^2*a3^2*a2^3*a1^2 - 360*a6^5*a5^4*a4^2*a3^2*a2^3*a1^2 - 360*a6^4*a5^5*a4^2*a3^2*a2^3*a1^2 - 240*a6^3*a5^6*a4^2*a3^2*a2^3*a1^2 - 240*a6^6*a5^2*a4^3*a3^2*a2^3*a1^2 + 480*a6^5*a5^3*a4^3*a3^2*a2^3*a1^2 + 880*a6^4*a5^4*a4^3*a3^2*a2^3*a1^2 + 480*a6^3*a5^5*a4^3*a3^2*a2^3*a1^2 - 240*a6^2*a5^6*a4^3*a3^2*a2^3*a1^2 - 120*a6^6*a5*a4^4*a3^2*a2^3*a1^2 - 360*a6^5*a5^2*a4^4*a3^2*a2^3*a1^2 + 880*a6^4*a5^3*a4^4*a3^2*a2^3*a1^2 + 880*a6^3*a5^4*a4^4*a3^2*a2^3*a1^2 - 360*a6^2*a5^5*a4^4*a3^2*a2^3*a1^2 - 120*a6*a5^6*a4^4*a3^2*a2^3*a1^2 - 8*a6^6*a4^5*a3^2*a2^3*a1^2 + 96*a6^5*a5*a4^5*a3^2*a2^3*a1^2 - 360*a6^4*a5^2*a4^5*a3^2*a2^3*a1^2 + 480*a6^3*a5^3*a4^5*a3^2*a2^3*a1^2 - 360*a6^2*a5^4*a4^5*a3^2*a2^3*a1^2 + 96*a6*a5^5*a4^5*a3^2*a2^3*a1^2 - 8*a5^6*a4^5*a3^2*a2^3*a1^2 - 8*a6^5*a4^6*a3^2*a2^3*a1^2 - 120*a6^4*a5*a4^6*a3^2*a2^3*a1^2 - 240*a6^3*a5^2*a4^6*a3^2*a2^3*a1^2 - 240*a6^2*a5^3*a4^6*a3^2*a2^3*a1^2 - 120*a6*a5^4*a4^6*a3^2*a2^3*a1^2 - 8*a5^5*a4^6*a3^2*a2^3*a1^2 + 112*a6^6*a5^4*a3^3*a2^3*a1^2 - 80*a6^5*a5^5*a3^3*a2^3*a1^2 + 112*a6^4*a5^6*a3^3*a2^3*a1^2 + 240*a6^6*a5^3*a4*a3^3*a2^3*a1^2 - 32*a6^5*a5^4*a4*a3^3*a2^3*a1^2 - 32*a6^4*a5^5*a4*a3^3*a2^3*a1^2 + 240*a6^3*a5^6*a4*a3^3*a2^3*a1^2 - 240*a6^6*a5^2*a4^2*a3^3*a2^3*a1^2 + 480*a6^5*a5^3*a4^2*a3^3*a2^3*a1^2 + 880*a6^4*a5^4*a4^2*a3^3*a2^3*a1^2 + 480*a6^3*a5^5*a4^2*a3^3*a2^3*a1^2 - 240*a6^2*a5^6*a4^2*a3^3*a2^3*a1^2 + 240*a6^6*a5*a4^3*a3^3*a2^3*a1^2 + 480*a6^5*a5^2*a4^3*a3^3*a2^3*a1^2 - 2160*a6^4*a5^3*a4^3*a3^3*a2^3*a1^2 - 2160*a6^3*a5^4*a4^3*a3^3*a2^3*a1^2 + 480*a6^2*a5^5*a4^3*a3^3*a2^3*a1^2 + 240*a6*a5^6*a4^3*a3^3*a2^3*a1^2 + 112*a6^6*a4^4*a3^3*a2^3*a1^2 - 32*a6^5*a5*a4^4*a3^3*a2^3*a1^2 + 880*a6^4*a5^2*a4^4*a3^3*a2^3*a1^2 - 2160*a6^3*a5^3*a4^4*a3^3*a2^3*a1^2 + 880*a6^2*a5^4*a4^4*a3^3*a2^3*a1^2 - 32*a6*a5^5*a4^4*a3^3*a2^3*a1^2 + 112*a5^6*a4^4*a3^3*a2^3*a1^2 - 80*a6^5*a4^5*a3^3*a2^3*a1^2 - 32*a6^4*a5*a4^5*a3^3*a2^3*a1^2 + 480*a6^3*a5^2*a4^5*a3^3*a2^3*a1^2 + 480*a6^2*a5^3*a4^5*a3^3*a2^3*a1^2 - 32*a6*a5^4*a4^5*a3^3*a2^3*a1^2 - 80*a5^5*a4^5*a3^3*a2^3*a1^2 + 112*a6^4*a4^6*a3^3*a2^3*a1^2 + 240*a6^3*a5*a4^6*a3^3*a2^3*a1^2 - 240*a6^2*a5^2*a4^6*a3^3*a2^3*a1^2 + 240*a6*a5^3*a4^6*a3^3*a2^3*a1^2 + 112*a5^4*a4^6*a3^3*a2^3*a1^2 + 112*a6^6*a5^3*a3^4*a2^3*a1^2 - 120*a6^5*a5^4*a3^4*a2^3*a1^2 - 120*a6^4*a5^5*a3^4*a2^3*a1^2 + 112*a6^3*a5^6*a3^4*a2^3*a1^2 - 120*a6^6*a5^2*a4*a3^4*a2^3*a1^2 - 32*a6^5*a5^3*a4*a3^4*a2^3*a1^2 - 360*a6^4*a5^4*a4*a3^4*a2^3*a1^2 - 32*a6^3*a5^5*a4*a3^4*a2^3*a1^2 - 120*a6^2*a5^6*a4*a3^4*a2^3*a1^2 - 120*a6^6*a5*a4^2*a3^4*a2^3*a1^2 - 360*a6^5*a5^2*a4^2*a3^4*a2^3*a1^2 + 880*a6^4*a5^3*a4^2*a3^4*a2^3*a1^2 + 880*a6^3*a5^4*a4^2*a3^4*a2^3*a1^2 - 360*a6^2*a5^5*a4^2*a3^4*a2^3*a1^2 - 120*a6*a5^6*a4^2*a3^4*a2^3*a1^2 + 112*a6^6*a4^3*a3^4*a2^3*a1^2 - 32*a6^5*a5*a4^3*a3^4*a2^3*a1^2 + 880*a6^4*a5^2*a4^3*a3^4*a2^3*a1^2 - 2160*a6^3*a5^3*a4^3*a3^4*a2^3*a1^2 + 880*a6^2*a5^4*a4^3*a3^4*a2^3*a1^2 - 32*a6*a5^5*a4^3*a3^4*a2^3*a1^2 + 112*a5^6*a4^3*a3^4*a2^3*a1^2 - 120*a6^5*a4^4*a3^4*a2^3*a1^2 - 360*a6^4*a5*a4^4*a3^4*a2^3*a1^2 + 880*a6^3*a5^2*a4^4*a3^4*a2^3*a1^2 + 880*a6^2*a5^3*a4^4*a3^4*a2^3*a1^2 - 360*a6*a5^4*a4^4*a3^4*a2^3*a1^2 - 120*a5^5*a4^4*a3^4*a2^3*a1^2 - 120*a6^4*a4^5*a3^4*a2^3*a1^2 - 32*a6^3*a5*a4^5*a3^4*a2^3*a1^2 - 360*a6^2*a5^2*a4^5*a3^4*a2^3*a1^2 - 32*a6*a5^3*a4^5*a3^4*a2^3*a1^2 - 120*a5^4*a4^5*a3^4*a2^3*a1^2 + 112*a6^3*a4^6*a3^4*a2^3*a1^2 - 120*a6^2*a5*a4^6*a3^4*a2^3*a1^2 - 120*a6*a5^2*a4^6*a3^4*a2^3*a1^2 + 112*a5^3*a4^6*a3^4*a2^3*a1^2 - 8*a6^6*a5^2*a3^5*a2^3*a1^2 - 80*a6^5*a5^3*a3^5*a2^3*a1^2 - 120*a6^4*a5^4*a3^5*a2^3*a1^2 - 80*a6^3*a5^5*a3^5*a2^3*a1^2 - 8*a6^2*a5^6*a3^5*a2^3*a1^2 + 48*a6^6*a5*a4*a3^5*a2^3*a1^2 + 96*a6^5*a5^2*a4*a3^5*a2^3*a1^2 - 32*a6^4*a5^3*a4*a3^5*a2^3*a1^2 - 32*a6^3*a5^4*a4*a3^5*a2^3*a1^2 + 96*a6^2*a5^5*a4*a3^5*a2^3*a1^2 + 48*a6*a5^6*a4*a3^5*a2^3*a1^2 - 8*a6^6*a4^2*a3^5*a2^3*a1^2 + 96*a6^5*a5*a4^2*a3^5*a2^3*a1^2 - 360*a6^4*a5^2*a4^2*a3^5*a2^3*a1^2 + 480*a6^3*a5^3*a4^2*a3^5*a2^3*a1^2 - 360*a6^2*a5^4*a4^2*a3^5*a2^3*a1^2 + 96*a6*a5^5*a4^2*a3^5*a2^3*a1^2 - 8*a5^6*a4^2*a3^5*a2^3*a1^2 - 80*a6^5*a4^3*a3^5*a2^3*a1^2 - 32*a6^4*a5*a4^3*a3^5*a2^3*a1^2 + 480*a6^3*a5^2*a4^3*a3^5*a2^3*a1^2 + 480*a6^2*a5^3*a4^3*a3^5*a2^3*a1^2 - 32*a6*a5^4*a4^3*a3^5*a2^3*a1^2 - 80*a5^5*a4^3*a3^5*a2^3*a1^2 - 120*a6^4*a4^4*a3^5*a2^3*a1^2 - 32*a6^3*a5*a4^4*a3^5*a2^3*a1^2 - 360*a6^2*a5^2*a4^4*a3^5*a2^3*a1^2 - 32*a6*a5^3*a4^4*a3^5*a2^3*a1^2 - 120*a5^4*a4^4*a3^5*a2^3*a1^2 - 80*a6^3*a4^5*a3^5*a2^3*a1^2 + 96*a6^2*a5*a4^5*a3^5*a2^3*a1^2 + 96*a6*a5^2*a4^5*a3^5*a2^3*a1^2 - 80*a5^3*a4^5*a3^5*a2^3*a1^2 - 8*a6^2*a4^6*a3^5*a2^3*a1^2 + 48*a6*a5*a4^6*a3^5*a2^3*a1^2 - 8*a5^2*a4^6*a3^5*a2^3*a1^2 - 8*a6^6*a5*a3^6*a2^3*a1^2 - 8*a6^5*a5^2*a3^6*a2^3*a1^2 + 112*a6^4*a5^3*a3^6*a2^3*a1^2 + 112*a6^3*a5^4*a3^6*a2^3*a1^2 - 8*a6^2*a5^5*a3^6*a2^3*a1^2 - 8*a6*a5^6*a3^6*a2^3*a1^2 - 8*a6^6*a4*a3^6*a2^3*a1^2 + 48*a6^5*a5*a4*a3^6*a2^3*a1^2 - 120*a6^4*a5^2*a4*a3^6*a2^3*a1^2 + 240*a6^3*a5^3*a4*a3^6*a2^3*a1^2 - 120*a6^2*a5^4*a4*a3^6*a2^3*a1^2 + 48*a6*a5^5*a4*a3^6*a2^3*a1^2 - 8*a5^6*a4*a3^6*a2^3*a1^2 - 8*a6^5*a4^2*a3^6*a2^3*a1^2 - 120*a6^4*a5*a4^2*a3^6*a2^3*a1^2 - 240*a6^3*a5^2*a4^2*a3^6*a2^3*a1^2 - 240*a6^2*a5^3*a4^2*a3^6*a2^3*a1^2 - 120*a6*a5^4*a4^2*a3^6*a2^3*a1^2 - 8*a5^5*a4^2*a3^6*a2^3*a1^2 + 112*a6^4*a4^3*a3^6*a2^3*a1^2 + 240*a6^3*a5*a4^3*a3^6*a2^3*a1^2 - 240*a6^2*a5^2*a4^3*a3^6*a2^3*a1^2 + 240*a6*a5^3*a4^3*a3^6*a2^3*a1^2 + 112*a5^4*a4^3*a3^6*a2^3*a1^2 + 112*a6^3*a4^4*a3^6*a2^3*a1^2 - 120*a6^2*a5*a4^4*a3^6*a2^3*a1^2 - 120*a6*a5^2*a4^4*a3^6*a2^3*a1^2 + 112*a5^3*a4^4*a3^6*a2^3*a1^2 - 8*a6^2*a4^5*a3^6*a2^3*a1^2 + 48*a6*a5*a4^5*a3^6*a2^3*a1^2 - 8*a5^2*a4^5*a3^6*a2^3*a1^2 - 8*a6*a4^6*a3^6*a2^3*a1^2 - 8*a5*a4^6*a3^6*a2^3*a1^2 - 8*a6^6*a5^6*a2^4*a1^2 + 16*a6^6*a5^5*a4*a2^4*a1^2 + 16*a6^5*a5^6*a4*a2^4*a1^2 - 128*a6^6*a5^4*a4^2*a2^4*a1^2 + 120*a6^5*a5^5*a4^2*a2^4*a1^2 - 128*a6^4*a5^6*a4^2*a2^4*a1^2 + 112*a6^6*a5^3*a4^3*a2^4*a1^2 - 120*a6^5*a5^4*a4^3*a2^4*a1^2 - 120*a6^4*a5^5*a4^3*a2^4*a1^2 + 112*a6^3*a5^6*a4^3*a2^4*a1^2 - 128*a6^6*a5^2*a4^4*a2^4*a1^2 - 120*a6^5*a5^3*a4^4*a2^4*a1^2 + 720*a6^4*a5^4*a4^4*a2^4*a1^2 - 120*a6^3*a5^5*a4^4*a2^4*a1^2 - 128*a6^2*a5^6*a4^4*a2^4*a1^2 + 16*a6^6*a5*a4^5*a2^4*a1^2 + 120*a6^5*a5^2*a4^5*a2^4*a1^2 - 120*a6^4*a5^3*a4^5*a2^4*a1^2 - 120*a6^3*a5^4*a4^5*a2^4*a1^2 + 120*a6^2*a5^5*a4^5*a2^4*a1^2 + 16*a6*a5^6*a4^5*a2^4*a1^2 - 8*a6^6*a4^6*a2^4*a1^2 + 16*a6^5*a5*a4^6*a2^4*a1^2 - 128*a6^4*a5^2*a4^6*a2^4*a1^2 + 112*a6^3*a5^3*a4^6*a2^4*a1^2 - 128*a6^2*a5^4*a4^6*a2^4*a1^2 + 16*a6*a5^5*a4^6*a2^4*a1^2 - 8*a5^6*a4^6*a2^4*a1^2 + 16*a6^6*a5^5*a3*a2^4*a1^2 + 16*a6^5*a5^6*a3*a2^4*a1^2 + 120*a6^6*a5^4*a4*a3*a2^4*a1^2 - 216*a6^5*a5^5*a4*a3*a2^4*a1^2 + 120*a6^4*a5^6*a4*a3*a2^4*a1^2 - 120*a6^6*a5^3*a4^2*a3*a2^4*a1^2 + 288*a6^5*a5^4*a4^2*a3*a2^4*a1^2 + 288*a6^4*a5^5*a4^2*a3*a2^4*a1^2 - 120*a6^3*a5^6*a4^2*a3*a2^4*a1^2 - 120*a6^6*a5^2*a4^3*a3*a2^4*a1^2 - 32*a6^5*a5^3*a4^3*a3*a2^4*a1^2 - 360*a6^4*a5^4*a4^3*a3*a2^4*a1^2 - 32*a6^3*a5^5*a4^3*a3*a2^4*a1^2 - 120*a6^2*a5^6*a4^3*a3*a2^4*a1^2 + 120*a6^6*a5*a4^4*a3*a2^4*a1^2 + 288*a6^5*a5^2*a4^4*a3*a2^4*a1^2 - 360*a6^4*a5^3*a4^4*a3*a2^4*a1^2 - 360*a6^3*a5^4*a4^4*a3*a2^4*a1^2 + 288*a6^2*a5^5*a4^4*a3*a2^4*a1^2 + 120*a6*a5^6*a4^4*a3*a2^4*a1^2 + 16*a6^6*a4^5*a3*a2^4*a1^2 - 216*a6^5*a5*a4^5*a3*a2^4*a1^2 + 288*a6^4*a5^2*a4^5*a3*a2^4*a1^2 - 32*a6^3*a5^3*a4^5*a3*a2^4*a1^2 + 288*a6^2*a5^4*a4^5*a3*a2^4*a1^2 - 216*a6*a5^5*a4^5*a3*a2^4*a1^2 + 16*a5^6*a4^5*a3*a2^4*a1^2 + 16*a6^5*a4^6*a3*a2^4*a1^2 + 120*a6^4*a5*a4^6*a3*a2^4*a1^2 - 120*a6^3*a5^2*a4^6*a3*a2^4*a1^2 - 120*a6^2*a5^3*a4^6*a3*a2^4*a1^2 + 120*a6*a5^4*a4^6*a3*a2^4*a1^2 + 16*a5^5*a4^6*a3*a2^4*a1^2 - 128*a6^6*a5^4*a3^2*a2^4*a1^2 + 120*a6^5*a5^5*a3^2*a2^4*a1^2 - 128*a6^4*a5^6*a3^2*a2^4*a1^2 - 120*a6^6*a5^3*a4*a3^2*a2^4*a1^2 + 288*a6^5*a5^4*a4*a3^2*a2^4*a1^2 + 288*a6^4*a5^5*a4*a3^2*a2^4*a1^2 - 120*a6^3*a5^6*a4*a3^2*a2^4*a1^2 + 720*a6^6*a5^2*a4^2*a3^2*a2^4*a1^2 - 360*a6^5*a5^3*a4^2*a3^2*a2^4*a1^2 - 1080*a6^4*a5^4*a4^2*a3^2*a2^4*a1^2 - 360*a6^3*a5^5*a4^2*a3^2*a2^4*a1^2 + 720*a6^2*a5^6*a4^2*a3^2*a2^4*a1^2 - 120*a6^6*a5*a4^3*a3^2*a2^4*a1^2 - 360*a6^5*a5^2*a4^3*a3^2*a2^4*a1^2 + 880*a6^4*a5^3*a4^3*a3^2*a2^4*a1^2 + 880*a6^3*a5^4*a4^3*a3^2*a2^4*a1^2 - 360*a6^2*a5^5*a4^3*a3^2*a2^4*a1^2 - 120*a6*a5^6*a4^3*a3^2*a2^4*a1^2 - 128*a6^6*a4^4*a3^2*a2^4*a1^2 + 288*a6^5*a5*a4^4*a3^2*a2^4*a1^2 - 1080*a6^4*a5^2*a4^4*a3^2*a2^4*a1^2 + 880*a6^3*a5^3*a4^4*a3^2*a2^4*a1^2 - 1080*a6^2*a5^4*a4^4*a3^2*a2^4*a1^2 + 288*a6*a5^5*a4^4*a3^2*a2^4*a1^2 - 128*a5^6*a4^4*a3^2*a2^4*a1^2 + 120*a6^5*a4^5*a3^2*a2^4*a1^2 + 288*a6^4*a5*a4^5*a3^2*a2^4*a1^2 - 360*a6^3*a5^2*a4^5*a3^2*a2^4*a1^2 - 360*a6^2*a5^3*a4^5*a3^2*a2^4*a1^2 + 288*a6*a5^4*a4^5*a3^2*a2^4*a1^2 + 120*a5^5*a4^5*a3^2*a2^4*a1^2 - 128*a6^4*a4^6*a3^2*a2^4*a1^2 - 120*a6^3*a5*a4^6*a3^2*a2^4*a1^2 + 720*a6^2*a5^2*a4^6*a3^2*a2^4*a1^2 - 120*a6*a5^3*a4^6*a3^2*a2^4*a1^2 - 128*a5^4*a4^6*a3^2*a2^4*a1^2 + 112*a6^6*a5^3*a3^3*a2^4*a1^2 - 120*a6^5*a5^4*a3^3*a2^4*a1^2 - 120*a6^4*a5^5*a3^3*a2^4*a1^2 + 112*a6^3*a5^6*a3^3*a2^4*a1^2 - 120*a6^6*a5^2*a4*a3^3*a2^4*a1^2 - 32*a6^5*a5^3*a4*a3^3*a2^4*a1^2 - 360*a6^4*a5^4*a4*a3^3*a2^4*a1^2 - 32*a6^3*a5^5*a4*a3^3*a2^4*a1^2 - 120*a6^2*a5^6*a4*a3^3*a2^4*a1^2 - 120*a6^6*a5*a4^2*a3^3*a2^4*a1^2 - 360*a6^5*a5^2*a4^2*a3^3*a2^4*a1^2 + 880*a6^4*a5^3*a4^2*a3^3*a2^4*a1^2 + 880*a6^3*a5^4*a4^2*a3^3*a2^4*a1^2 - 360*a6^2*a5^5*a4^2*a3^3*a2^4*a1^2 - 120*a6*a5^6*a4^2*a3^3*a2^4*a1^2 + 112*a6^6*a4^3*a3^3*a2^4*a1^2 - 32*a6^5*a5*a4^3*a3^3*a2^4*a1^2 + 880*a6^4*a5^2*a4^3*a3^3*a2^4*a1^2 - 2160*a6^3*a5^3*a4^3*a3^3*a2^4*a1^2 + 880*a6^2*a5^4*a4^3*a3^3*a2^4*a1^2 - 32*a6*a5^5*a4^3*a3^3*a2^4*a1^2 + 112*a5^6*a4^3*a3^3*a2^4*a1^2 - 120*a6^5*a4^4*a3^3*a2^4*a1^2 - 360*a6^4*a5*a4^4*a3^3*a2^4*a1^2 + 880*a6^3*a5^2*a4^4*a3^3*a2^4*a1^2 + 880*a6^2*a5^3*a4^4*a3^3*a2^4*a1^2 - 360*a6*a5^4*a4^4*a3^3*a2^4*a1^2 - 120*a5^5*a4^4*a3^3*a2^4*a1^2 - 120*a6^4*a4^5*a3^3*a2^4*a1^2 - 32*a6^3*a5*a4^5*a3^3*a2^4*a1^2 - 360*a6^2*a5^2*a4^5*a3^3*a2^4*a1^2 - 32*a6*a5^3*a4^5*a3^3*a2^4*a1^2 - 120*a5^4*a4^5*a3^3*a2^4*a1^2 + 112*a6^3*a4^6*a3^3*a2^4*a1^2 - 120*a6^2*a5*a4^6*a3^3*a2^4*a1^2 - 120*a6*a5^2*a4^6*a3^3*a2^4*a1^2 + 112*a5^3*a4^6*a3^3*a2^4*a1^2 - 128*a6^6*a5^2*a3^4*a2^4*a1^2 - 120*a6^5*a5^3*a3^4*a2^4*a1^2 + 720*a6^4*a5^4*a3^4*a2^4*a1^2 - 120*a6^3*a5^5*a3^4*a2^4*a1^2 - 128*a6^2*a5^6*a3^4*a2^4*a1^2 + 120*a6^6*a5*a4*a3^4*a2^4*a1^2 + 288*a6^5*a5^2*a4*a3^4*a2^4*a1^2 - 360*a6^4*a5^3*a4*a3^4*a2^4*a1^2 - 360*a6^3*a5^4*a4*a3^4*a2^4*a1^2 + 288*a6^2*a5^5*a4*a3^4*a2^4*a1^2 + 120*a6*a5^6*a4*a3^4*a2^4*a1^2 - 128*a6^6*a4^2*a3^4*a2^4*a1^2 + 288*a6^5*a5*a4^2*a3^4*a2^4*a1^2 - 1080*a6^4*a5^2*a4^2*a3^4*a2^4*a1^2 + 880*a6^3*a5^3*a4^2*a3^4*a2^4*a1^2 - 1080*a6^2*a5^4*a4^2*a3^4*a2^4*a1^2 + 288*a6*a5^5*a4^2*a3^4*a2^4*a1^2 - 128*a5^6*a4^2*a3^4*a2^4*a1^2 - 120*a6^5*a4^3*a3^4*a2^4*a1^2 - 360*a6^4*a5*a4^3*a3^4*a2^4*a1^2 + 880*a6^3*a5^2*a4^3*a3^4*a2^4*a1^2 + 880*a6^2*a5^3*a4^3*a3^4*a2^4*a1^2 - 360*a6*a5^4*a4^3*a3^4*a2^4*a1^2 - 120*a5^5*a4^3*a3^4*a2^4*a1^2 + 720*a6^4*a4^4*a3^4*a2^4*a1^2 - 360*a6^3*a5*a4^4*a3^4*a2^4*a1^2 - 1080*a6^2*a5^2*a4^4*a3^4*a2^4*a1^2 - 360*a6*a5^3*a4^4*a3^4*a2^4*a1^2 + 720*a5^4*a4^4*a3^4*a2^4*a1^2 - 120*a6^3*a4^5*a3^4*a2^4*a1^2 + 288*a6^2*a5*a4^5*a3^4*a2^4*a1^2 + 288*a6*a5^2*a4^5*a3^4*a2^4*a1^2 - 120*a5^3*a4^5*a3^4*a2^4*a1^2 - 128*a6^2*a4^6*a3^4*a2^4*a1^2 + 120*a6*a5*a4^6*a3^4*a2^4*a1^2 - 128*a5^2*a4^6*a3^4*a2^4*a1^2 + 16*a6^6*a5*a3^5*a2^4*a1^2 + 120*a6^5*a5^2*a3^5*a2^4*a1^2 - 120*a6^4*a5^3*a3^5*a2^4*a1^2 - 120*a6^3*a5^4*a3^5*a2^4*a1^2 + 120*a6^2*a5^5*a3^5*a2^4*a1^2 + 16*a6*a5^6*a3^5*a2^4*a1^2 + 16*a6^6*a4*a3^5*a2^4*a1^2 - 216*a6^5*a5*a4*a3^5*a2^4*a1^2 + 288*a6^4*a5^2*a4*a3^5*a2^4*a1^2 - 32*a6^3*a5^3*a4*a3^5*a2^4*a1^2 + 288*a6^2*a5^4*a4*a3^5*a2^4*a1^2 - 216*a6*a5^5*a4*a3^5*a2^4*a1^2 + 16*a5^6*a4*a3^5*a2^4*a1^2 + 120*a6^5*a4^2*a3^5*a2^4*a1^2 + 288*a6^4*a5*a4^2*a3^5*a2^4*a1^2 - 360*a6^3*a5^2*a4^2*a3^5*a2^4*a1^2 - 360*a6^2*a5^3*a4^2*a3^5*a2^4*a1^2 + 288*a6*a5^4*a4^2*a3^5*a2^4*a1^2 + 120*a5^5*a4^2*a3^5*a2^4*a1^2 - 120*a6^4*a4^3*a3^5*a2^4*a1^2 - 32*a6^3*a5*a4^3*a3^5*a2^4*a1^2 - 360*a6^2*a5^2*a4^3*a3^5*a2^4*a1^2 - 32*a6*a5^3*a4^3*a3^5*a2^4*a1^2 - 120*a5^4*a4^3*a3^5*a2^4*a1^2 - 120*a6^3*a4^4*a3^5*a2^4*a1^2 + 288*a6^2*a5*a4^4*a3^5*a2^4*a1^2 + 288*a6*a5^2*a4^4*a3^5*a2^4*a1^2 - 120*a5^3*a4^4*a3^5*a2^4*a1^2 + 120*a6^2*a4^5*a3^5*a2^4*a1^2 - 216*a6*a5*a4^5*a3^5*a2^4*a1^2 + 120*a5^2*a4^5*a3^5*a2^4*a1^2 + 16*a6*a4^6*a3^5*a2^4*a1^2 + 16*a5*a4^6*a3^5*a2^4*a1^2 - 8*a6^6*a3^6*a2^4*a1^2 + 16*a6^5*a5*a3^6*a2^4*a1^2 - 128*a6^4*a5^2*a3^6*a2^4*a1^2 + 112*a6^3*a5^3*a3^6*a2^4*a1^2 - 128*a6^2*a5^4*a3^6*a2^4*a1^2 + 16*a6*a5^5*a3^6*a2^4*a1^2 - 8*a5^6*a3^6*a2^4*a1^2 + 16*a6^5*a4*a3^6*a2^4*a1^2 + 120*a6^4*a5*a4*a3^6*a2^4*a1^2 - 120*a6^3*a5^2*a4*a3^6*a2^4*a1^2 - 120*a6^2*a5^3*a4*a3^6*a2^4*a1^2 + 120*a6*a5^4*a4*a3^6*a2^4*a1^2 + 16*a5^5*a4*a3^6*a2^4*a1^2 - 128*a6^4*a4^2*a3^6*a2^4*a1^2 - 120*a6^3*a5*a4^2*a3^6*a2^4*a1^2 + 720*a6^2*a5^2*a4^2*a3^6*a2^4*a1^2 - 120*a6*a5^3*a4^2*a3^6*a2^4*a1^2 - 128*a5^4*a4^2*a3^6*a2^4*a1^2 + 112*a6^3*a4^3*a3^6*a2^4*a1^2 - 120*a6^2*a5*a4^3*a3^6*a2^4*a1^2 - 120*a6*a5^2*a4^3*a3^6*a2^4*a1^2 + 112*a5^3*a4^3*a3^6*a2^4*a1^2 - 128*a6^2*a4^4*a3^6*a2^4*a1^2 + 120*a6*a5*a4^4*a3^6*a2^4*a1^2 - 128*a5^2*a4^4*a3^6*a2^4*a1^2 + 16*a6*a4^5*a3^6*a2^4*a1^2 + 16*a5*a4^5*a3^6*a2^4*a1^2 - 8*a4^6*a3^6*a2^4*a1^2 + 8*a6^6*a5^5*a2^5*a1^2 + 8*a6^5*a5^6*a2^5*a1^2 + 16*a6^6*a5^4*a4*a2^5*a1^2 - 72*a6^5*a5^5*a4*a2^5*a1^2 + 16*a6^4*a5^6*a4*a2^5*a1^2 - 8*a6^6*a5^3*a4^2*a2^5*a1^2 + 120*a6^5*a5^4*a4^2*a2^5*a1^2 + 120*a6^4*a5^5*a4^2*a2^5*a1^2 - 8*a6^3*a5^6*a4^2*a2^5*a1^2 - 8*a6^6*a5^2*a4^3*a2^5*a1^2 - 80*a6^5*a5^3*a4^3*a2^5*a1^2 - 120*a6^4*a5^4*a4^3*a2^5*a1^2 - 80*a6^3*a5^5*a4^3*a2^5*a1^2 - 8*a6^2*a5^6*a4^3*a2^5*a1^2 + 16*a6^6*a5*a4^4*a2^5*a1^2 + 120*a6^5*a5^2*a4^4*a2^5*a1^2 - 120*a6^4*a5^3*a4^4*a2^5*a1^2 - 120*a6^3*a5^4*a4^4*a2^5*a1^2 + 120*a6^2*a5^5*a4^4*a2^5*a1^2 + 16*a6*a5^6*a4^4*a2^5*a1^2 + 8*a6^6*a4^5*a2^5*a1^2 - 72*a6^5*a5*a4^5*a2^5*a1^2 + 120*a6^4*a5^2*a4^5*a2^5*a1^2 - 80*a6^3*a5^3*a4^5*a2^5*a1^2 + 120*a6^2*a5^4*a4^5*a2^5*a1^2 - 72*a6*a5^5*a4^5*a2^5*a1^2 + 8*a5^6*a4^5*a2^5*a1^2 + 8*a6^5*a4^6*a2^5*a1^2 + 16*a6^4*a5*a4^6*a2^5*a1^2 - 8*a6^3*a5^2*a4^6*a2^5*a1^2 - 8*a6^2*a5^3*a4^6*a2^5*a1^2 + 16*a6*a5^4*a4^6*a2^5*a1^2 + 8*a5^5*a4^6*a2^5*a1^2 + 16*a6^6*a5^4*a3*a2^5*a1^2 - 72*a6^5*a5^5*a3*a2^5*a1^2 + 16*a6^4*a5^6*a3*a2^5*a1^2 + 48*a6^6*a5^3*a4*a3*a2^5*a1^2 - 216*a6^5*a5^4*a4*a3*a2^5*a1^2 - 216*a6^4*a5^5*a4*a3*a2^5*a1^2 + 48*a6^3*a5^6*a4*a3*a2^5*a1^2 - 72*a6^6*a5^2*a4^2*a3*a2^5*a1^2 + 96*a6^5*a5^3*a4^2*a3*a2^5*a1^2 + 288*a6^4*a5^4*a4^2*a3*a2^5*a1^2 + 96*a6^3*a5^5*a4^2*a3*a2^5*a1^2 - 72*a6^2*a5^6*a4^2*a3*a2^5*a1^2 + 48*a6^6*a5*a4^3*a3*a2^5*a1^2 + 96*a6^5*a5^2*a4^3*a3*a2^5*a1^2 - 32*a6^4*a5^3*a4^3*a3*a2^5*a1^2 - 32*a6^3*a5^4*a4^3*a3*a2^5*a1^2 + 96*a6^2*a5^5*a4^3*a3*a2^5*a1^2 + 48*a6*a5^6*a4^3*a3*a2^5*a1^2 + 16*a6^6*a4^4*a3*a2^5*a1^2 - 216*a6^5*a5*a4^4*a3*a2^5*a1^2 + 288*a6^4*a5^2*a4^4*a3*a2^5*a1^2 - 32*a6^3*a5^3*a4^4*a3*a2^5*a1^2 + 288*a6^2*a5^4*a4^4*a3*a2^5*a1^2 - 216*a6*a5^5*a4^4*a3*a2^5*a1^2 + 16*a5^6*a4^4*a3*a2^5*a1^2 - 72*a6^5*a4^5*a3*a2^5*a1^2 - 216*a6^4*a5*a4^5*a3*a2^5*a1^2 + 96*a6^3*a5^2*a4^5*a3*a2^5*a1^2 + 96*a6^2*a5^3*a4^5*a3*a2^5*a1^2 - 216*a6*a5^4*a4^5*a3*a2^5*a1^2 - 72*a5^5*a4^5*a3*a2^5*a1^2 + 16*a6^4*a4^6*a3*a2^5*a1^2 + 48*a6^3*a5*a4^6*a3*a2^5*a1^2 - 72*a6^2*a5^2*a4^6*a3*a2^5*a1^2 + 48*a6*a5^3*a4^6*a3*a2^5*a1^2 + 16*a5^4*a4^6*a3*a2^5*a1^2 - 8*a6^6*a5^3*a3^2*a2^5*a1^2 + 120*a6^5*a5^4*a3^2*a2^5*a1^2 + 120*a6^4*a5^5*a3^2*a2^5*a1^2 - 8*a6^3*a5^6*a3^2*a2^5*a1^2 - 72*a6^6*a5^2*a4*a3^2*a2^5*a1^2 + 96*a6^5*a5^3*a4*a3^2*a2^5*a1^2 + 288*a6^4*a5^4*a4*a3^2*a2^5*a1^2 + 96*a6^3*a5^5*a4*a3^2*a2^5*a1^2 - 72*a6^2*a5^6*a4*a3^2*a2^5*a1^2 - 72*a6^6*a5*a4^2*a3^2*a2^5*a1^2 - 360*a6^4*a5^3*a4^2*a3^2*a2^5*a1^2 - 360*a6^3*a5^4*a4^2*a3^2*a2^5*a1^2 - 72*a6*a5^6*a4^2*a3^2*a2^5*a1^2 - 8*a6^6*a4^3*a3^2*a2^5*a1^2 + 96*a6^5*a5*a4^3*a3^2*a2^5*a1^2 - 360*a6^4*a5^2*a4^3*a3^2*a2^5*a1^2 + 480*a6^3*a5^3*a4^3*a3^2*a2^5*a1^2 - 360*a6^2*a5^4*a4^3*a3^2*a2^5*a1^2 + 96*a6*a5^5*a4^3*a3^2*a2^5*a1^2 - 8*a5^6*a4^3*a3^2*a2^5*a1^2 + 120*a6^5*a4^4*a3^2*a2^5*a1^2 + 288*a6^4*a5*a4^4*a3^2*a2^5*a1^2 - 360*a6^3*a5^2*a4^4*a3^2*a2^5*a1^2 - 360*a6^2*a5^3*a4^4*a3^2*a2^5*a1^2 + 288*a6*a5^4*a4^4*a3^2*a2^5*a1^2 + 120*a5^5*a4^4*a3^2*a2^5*a1^2 + 120*a6^4*a4^5*a3^2*a2^5*a1^2 + 96*a6^3*a5*a4^5*a3^2*a2^5*a1^2 + 96*a6*a5^3*a4^5*a3^2*a2^5*a1^2 + 120*a5^4*a4^5*a3^2*a2^5*a1^2 - 8*a6^3*a4^6*a3^2*a2^5*a1^2 - 72*a6^2*a5*a4^6*a3^2*a2^5*a1^2 - 72*a6*a5^2*a4^6*a3^2*a2^5*a1^2 - 8*a5^3*a4^6*a3^2*a2^5*a1^2 - 8*a6^6*a5^2*a3^3*a2^5*a1^2 - 80*a6^5*a5^3*a3^3*a2^5*a1^2 - 120*a6^4*a5^4*a3^3*a2^5*a1^2 - 80*a6^3*a5^5*a3^3*a2^5*a1^2 - 8*a6^2*a5^6*a3^3*a2^5*a1^2 + 48*a6^6*a5*a4*a3^3*a2^5*a1^2 + 96*a6^5*a5^2*a4*a3^3*a2^5*a1^2 - 32*a6^4*a5^3*a4*a3^3*a2^5*a1^2 - 32*a6^3*a5^4*a4*a3^3*a2^5*a1^2 + 96*a6^2*a5^5*a4*a3^3*a2^5*a1^2 + 48*a6*a5^6*a4*a3^3*a2^5*a1^2 - 8*a6^6*a4^2*a3^3*a2^5*a1^2 + 96*a6^5*a5*a4^2*a3^3*a2^5*a1^2 - 360*a6^4*a5^2*a4^2*a3^3*a2^5*a1^2 + 480*a6^3*a5^3*a4^2*a3^3*a2^5*a1^2 - 360*a6^2*a5^4*a4^2*a3^3*a2^5*a1^2 + 96*a6*a5^5*a4^2*a3^3*a2^5*a1^2 - 8*a5^6*a4^2*a3^3*a2^5*a1^2 - 80*a6^5*a4^3*a3^3*a2^5*a1^2 - 32*a6^4*a5*a4^3*a3^3*a2^5*a1^2 + 480*a6^3*a5^2*a4^3*a3^3*a2^5*a1^2 + 480*a6^2*a5^3*a4^3*a3^3*a2^5*a1^2 - 32*a6*a5^4*a4^3*a3^3*a2^5*a1^2 - 80*a5^5*a4^3*a3^3*a2^5*a1^2 - 120*a6^4*a4^4*a3^3*a2^5*a1^2 - 32*a6^3*a5*a4^4*a3^3*a2^5*a1^2 - 360*a6^2*a5^2*a4^4*a3^3*a2^5*a1^2 - 32*a6*a5^3*a4^4*a3^3*a2^5*a1^2 - 120*a5^4*a4^4*a3^3*a2^5*a1^2 - 80*a6^3*a4^5*a3^3*a2^5*a1^2 + 96*a6^2*a5*a4^5*a3^3*a2^5*a1^2 + 96*a6*a5^2*a4^5*a3^3*a2^5*a1^2 - 80*a5^3*a4^5*a3^3*a2^5*a1^2 - 8*a6^2*a4^6*a3^3*a2^5*a1^2 + 48*a6*a5*a4^6*a3^3*a2^5*a1^2 - 8*a5^2*a4^6*a3^3*a2^5*a1^2 + 16*a6^6*a5*a3^4*a2^5*a1^2 + 120*a6^5*a5^2*a3^4*a2^5*a1^2 - 120*a6^4*a5^3*a3^4*a2^5*a1^2 - 120*a6^3*a5^4*a3^4*a2^5*a1^2 + 120*a6^2*a5^5*a3^4*a2^5*a1^2 + 16*a6*a5^6*a3^4*a2^5*a1^2 + 16*a6^6*a4*a3^4*a2^5*a1^2 - 216*a6^5*a5*a4*a3^4*a2^5*a1^2 + 288*a6^4*a5^2*a4*a3^4*a2^5*a1^2 - 32*a6^3*a5^3*a4*a3^4*a2^5*a1^2 + 288*a6^2*a5^4*a4*a3^4*a2^5*a1^2 - 216*a6*a5^5*a4*a3^4*a2^5*a1^2 + 16*a5^6*a4*a3^4*a2^5*a1^2 + 120*a6^5*a4^2*a3^4*a2^5*a1^2 + 288*a6^4*a5*a4^2*a3^4*a2^5*a1^2 - 360*a6^3*a5^2*a4^2*a3^4*a2^5*a1^2 - 360*a6^2*a5^3*a4^2*a3^4*a2^5*a1^2 + 288*a6*a5^4*a4^2*a3^4*a2^5*a1^2 + 120*a5^5*a4^2*a3^4*a2^5*a1^2 - 120*a6^4*a4^3*a3^4*a2^5*a1^2 - 32*a6^3*a5*a4^3*a3^4*a2^5*a1^2 - 360*a6^2*a5^2*a4^3*a3^4*a2^5*a1^2 - 32*a6*a5^3*a4^3*a3^4*a2^5*a1^2 - 120*a5^4*a4^3*a3^4*a2^5*a1^2 - 120*a6^3*a4^4*a3^4*a2^5*a1^2 + 288*a6^2*a5*a4^4*a3^4*a2^5*a1^2 + 288*a6*a5^2*a4^4*a3^4*a2^5*a1^2 - 120*a5^3*a4^4*a3^4*a2^5*a1^2 + 120*a6^2*a4^5*a3^4*a2^5*a1^2 - 216*a6*a5*a4^5*a3^4*a2^5*a1^2 + 120*a5^2*a4^5*a3^4*a2^5*a1^2 + 16*a6*a4^6*a3^4*a2^5*a1^2 + 16*a5*a4^6*a3^4*a2^5*a1^2 + 8*a6^6*a3^5*a2^5*a1^2 - 72*a6^5*a5*a3^5*a2^5*a1^2 + 120*a6^4*a5^2*a3^5*a2^5*a1^2 - 80*a6^3*a5^3*a3^5*a2^5*a1^2 + 120*a6^2*a5^4*a3^5*a2^5*a1^2 - 72*a6*a5^5*a3^5*a2^5*a1^2 + 8*a5^6*a3^5*a2^5*a1^2 - 72*a6^5*a4*a3^5*a2^5*a1^2 - 216*a6^4*a5*a4*a3^5*a2^5*a1^2 + 96*a6^3*a5^2*a4*a3^5*a2^5*a1^2 + 96*a6^2*a5^3*a4*a3^5*a2^5*a1^2 - 216*a6*a5^4*a4*a3^5*a2^5*a1^2 - 72*a5^5*a4*a3^5*a2^5*a1^2 + 120*a6^4*a4^2*a3^5*a2^5*a1^2 + 96*a6^3*a5*a4^2*a3^5*a2^5*a1^2 + 96*a6*a5^3*a4^2*a3^5*a2^5*a1^2 + 120*a5^4*a4^2*a3^5*a2^5*a1^2 - 80*a6^3*a4^3*a3^5*a2^5*a1^2 + 96*a6^2*a5*a4^3*a3^5*a2^5*a1^2 + 96*a6*a5^2*a4^3*a3^5*a2^5*a1^2 - 80*a5^3*a4^3*a3^5*a2^5*a1^2 + 120*a6^2*a4^4*a3^5*a2^5*a1^2 - 216*a6*a5*a4^4*a3^5*a2^5*a1^2 + 120*a5^2*a4^4*a3^5*a2^5*a1^2 - 72*a6*a4^5*a3^5*a2^5*a1^2 - 72*a5*a4^5*a3^5*a2^5*a1^2 + 8*a4^6*a3^5*a2^5*a1^2 + 8*a6^5*a3^6*a2^5*a1^2 + 16*a6^4*a5*a3^6*a2^5*a1^2 - 8*a6^3*a5^2*a3^6*a2^5*a1^2 - 8*a6^2*a5^3*a3^6*a2^5*a1^2 + 16*a6*a5^4*a3^6*a2^5*a1^2 + 8*a5^5*a3^6*a2^5*a1^2 + 16*a6^4*a4*a3^6*a2^5*a1^2 + 48*a6^3*a5*a4*a3^6*a2^5*a1^2 - 72*a6^2*a5^2*a4*a3^6*a2^5*a1^2 + 48*a6*a5^3*a4*a3^6*a2^5*a1^2 + 16*a5^4*a4*a3^6*a2^5*a1^2 - 8*a6^3*a4^2*a3^6*a2^5*a1^2 - 72*a6^2*a5*a4^2*a3^6*a2^5*a1^2 - 72*a6*a5^2*a4^2*a3^6*a2^5*a1^2 - 8*a5^3*a4^2*a3^6*a2^5*a1^2 - 8*a6^2*a4^3*a3^6*a2^5*a1^2 + 48*a6*a5*a4^3*a3^6*a2^5*a1^2 - 8*a5^2*a4^3*a3^6*a2^5*a1^2 + 16*a6*a4^4*a3^6*a2^5*a1^2 + 16*a5*a4^4*a3^6*a2^5*a1^2 + 8*a4^5*a3^6*a2^5*a1^2 - 8*a6^6*a5^4*a2^6*a1^2 + 8*a6^5*a5^5*a2^6*a1^2 - 8*a6^4*a5^6*a2^6*a1^2 - 8*a6^6*a5^3*a4*a2^6*a1^2 + 16*a6^5*a5^4*a4*a2^6*a1^2 + 16*a6^4*a5^5*a4*a2^6*a1^2 - 8*a6^3*a5^6*a4*a2^6*a1^2 + 24*a6^6*a5^2*a4^2*a2^6*a1^2 - 8*a6^5*a5^3*a4^2*a2^6*a1^2 - 128*a6^4*a5^4*a4^2*a2^6*a1^2 - 8*a6^3*a5^5*a4^2*a2^6*a1^2 + 24*a6^2*a5^6*a4^2*a2^6*a1^2 - 8*a6^6*a5*a4^3*a2^6*a1^2 - 8*a6^5*a5^2*a4^3*a2^6*a1^2 + 112*a6^4*a5^3*a4^3*a2^6*a1^2 + 112*a6^3*a5^4*a4^3*a2^6*a1^2 - 8*a6^2*a5^5*a4^3*a2^6*a1^2 - 8*a6*a5^6*a4^3*a2^6*a1^2 - 8*a6^6*a4^4*a2^6*a1^2 + 16*a6^5*a5*a4^4*a2^6*a1^2 - 128*a6^4*a5^2*a4^4*a2^6*a1^2 + 112*a6^3*a5^3*a4^4*a2^6*a1^2 - 128*a6^2*a5^4*a4^4*a2^6*a1^2 + 16*a6*a5^5*a4^4*a2^6*a1^2 - 8*a5^6*a4^4*a2^6*a1^2 + 8*a6^5*a4^5*a2^6*a1^2 + 16*a6^4*a5*a4^5*a2^6*a1^2 - 8*a6^3*a5^2*a4^5*a2^6*a1^2 - 8*a6^2*a5^3*a4^5*a2^6*a1^2 + 16*a6*a5^4*a4^5*a2^6*a1^2 + 8*a5^5*a4^5*a2^6*a1^2 - 8*a6^4*a4^6*a2^6*a1^2 - 8*a6^3*a5*a4^6*a2^6*a1^2 + 24*a6^2*a5^2*a4^6*a2^6*a1^2 - 8*a6*a5^3*a4^6*a2^6*a1^2 - 8*a5^4*a4^6*a2^6*a1^2 - 8*a6^6*a5^3*a3*a2^6*a1^2 + 16*a6^5*a5^4*a3*a2^6*a1^2 + 16*a6^4*a5^5*a3*a2^6*a1^2 - 8*a6^3*a5^6*a3*a2^6*a1^2 + 48*a6^5*a5^3*a4*a3*a2^6*a1^2 + 120*a6^4*a5^4*a4*a3*a2^6*a1^2 + 48*a6^3*a5^5*a4*a3*a2^6*a1^2 - 72*a6^5*a5^2*a4^2*a3*a2^6*a1^2 - 120*a6^4*a5^3*a4^2*a3*a2^6*a1^2 - 120*a6^3*a5^4*a4^2*a3*a2^6*a1^2 - 72*a6^2*a5^5*a4^2*a3*a2^6*a1^2 - 8*a6^6*a4^3*a3*a2^6*a1^2 + 48*a6^5*a5*a4^3*a3*a2^6*a1^2 - 120*a6^4*a5^2*a4^3*a3*a2^6*a1^2 + 240*a6^3*a5^3*a4^3*a3*a2^6*a1^2 - 120*a6^2*a5^4*a4^3*a3*a2^6*a1^2 + 48*a6*a5^5*a4^3*a3*a2^6*a1^2 - 8*a5^6*a4^3*a3*a2^6*a1^2 + 16*a6^5*a4^4*a3*a2^6*a1^2 + 120*a6^4*a5*a4^4*a3*a2^6*a1^2 - 120*a6^3*a5^2*a4^4*a3*a2^6*a1^2 - 120*a6^2*a5^3*a4^4*a3*a2^6*a1^2 + 120*a6*a5^4*a4^4*a3*a2^6*a1^2 + 16*a5^5*a4^4*a3*a2^6*a1^2 + 16*a6^4*a4^5*a3*a2^6*a1^2 + 48*a6^3*a5*a4^5*a3*a2^6*a1^2 - 72*a6^2*a5^2*a4^5*a3*a2^6*a1^2 + 48*a6*a5^3*a4^5*a3*a2^6*a1^2 + 16*a5^4*a4^5*a3*a2^6*a1^2 - 8*a6^3*a4^6*a3*a2^6*a1^2 - 8*a5^3*a4^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*a3^2*a2^6*a1^2 - 8*a6^5*a5^3*a3^2*a2^6*a1^2 - 128*a6^4*a5^4*a3^2*a2^6*a1^2 - 8*a6^3*a5^5*a3^2*a2^6*a1^2 + 24*a6^2*a5^6*a3^2*a2^6*a1^2 - 72*a6^5*a5^2*a4*a3^2*a2^6*a1^2 - 120*a6^4*a5^3*a4*a3^2*a2^6*a1^2 - 120*a6^3*a5^4*a4*a3^2*a2^6*a1^2 - 72*a6^2*a5^5*a4*a3^2*a2^6*a1^2 + 24*a6^6*a4^2*a3^2*a2^6*a1^2 - 72*a6^5*a5*a4^2*a3^2*a2^6*a1^2 + 720*a6^4*a5^2*a4^2*a3^2*a2^6*a1^2 - 240*a6^3*a5^3*a4^2*a3^2*a2^6*a1^2 + 720*a6^2*a5^4*a4^2*a3^2*a2^6*a1^2 - 72*a6*a5^5*a4^2*a3^2*a2^6*a1^2 + 24*a5^6*a4^2*a3^2*a2^6*a1^2 - 8*a6^5*a4^3*a3^2*a2^6*a1^2 - 120*a6^4*a5*a4^3*a3^2*a2^6*a1^2 - 240*a6^3*a5^2*a4^3*a3^2*a2^6*a1^2 - 240*a6^2*a5^3*a4^3*a3^2*a2^6*a1^2 - 120*a6*a5^4*a4^3*a3^2*a2^6*a1^2 - 8*a5^5*a4^3*a3^2*a2^6*a1^2 - 128*a6^4*a4^4*a3^2*a2^6*a1^2 - 120*a6^3*a5*a4^4*a3^2*a2^6*a1^2 + 720*a6^2*a5^2*a4^4*a3^2*a2^6*a1^2 - 120*a6*a5^3*a4^4*a3^2*a2^6*a1^2 - 128*a5^4*a4^4*a3^2*a2^6*a1^2 - 8*a6^3*a4^5*a3^2*a2^6*a1^2 - 72*a6^2*a5*a4^5*a3^2*a2^6*a1^2 - 72*a6*a5^2*a4^5*a3^2*a2^6*a1^2 - 8*a5^3*a4^5*a3^2*a2^6*a1^2 + 24*a6^2*a4^6*a3^2*a2^6*a1^2 + 24*a5^2*a4^6*a3^2*a2^6*a1^2 - 8*a6^6*a5*a3^3*a2^6*a1^2 - 8*a6^5*a5^2*a3^3*a2^6*a1^2 + 112*a6^4*a5^3*a3^3*a2^6*a1^2 + 112*a6^3*a5^4*a3^3*a2^6*a1^2 - 8*a6^2*a5^5*a3^3*a2^6*a1^2 - 8*a6*a5^6*a3^3*a2^6*a1^2 - 8*a6^6*a4*a3^3*a2^6*a1^2 + 48*a6^5*a5*a4*a3^3*a2^6*a1^2 - 120*a6^4*a5^2*a4*a3^3*a2^6*a1^2 + 240*a6^3*a5^3*a4*a3^3*a2^6*a1^2 - 120*a6^2*a5^4*a4*a3^3*a2^6*a1^2 + 48*a6*a5^5*a4*a3^3*a2^6*a1^2 - 8*a5^6*a4*a3^3*a2^6*a1^2 - 8*a6^5*a4^2*a3^3*a2^6*a1^2 - 120*a6^4*a5*a4^2*a3^3*a2^6*a1^2 - 240*a6^3*a5^2*a4^2*a3^3*a2^6*a1^2 - 240*a6^2*a5^3*a4^2*a3^3*a2^6*a1^2 - 120*a6*a5^4*a4^2*a3^3*a2^6*a1^2 - 8*a5^5*a4^2*a3^3*a2^6*a1^2 + 112*a6^4*a4^3*a3^3*a2^6*a1^2 + 240*a6^3*a5*a4^3*a3^3*a2^6*a1^2 - 240*a6^2*a5^2*a4^3*a3^3*a2^6*a1^2 + 240*a6*a5^3*a4^3*a3^3*a2^6*a1^2 + 112*a5^4*a4^3*a3^3*a2^6*a1^2 + 112*a6^3*a4^4*a3^3*a2^6*a1^2 - 120*a6^2*a5*a4^4*a3^3*a2^6*a1^2 - 120*a6*a5^2*a4^4*a3^3*a2^6*a1^2 + 112*a5^3*a4^4*a3^3*a2^6*a1^2 - 8*a6^2*a4^5*a3^3*a2^6*a1^2 + 48*a6*a5*a4^5*a3^3*a2^6*a1^2 - 8*a5^2*a4^5*a3^3*a2^6*a1^2 - 8*a6*a4^6*a3^3*a2^6*a1^2 - 8*a5*a4^6*a3^3*a2^6*a1^2 - 8*a6^6*a3^4*a2^6*a1^2 + 16*a6^5*a5*a3^4*a2^6*a1^2 - 128*a6^4*a5^2*a3^4*a2^6*a1^2 + 112*a6^3*a5^3*a3^4*a2^6*a1^2 - 128*a6^2*a5^4*a3^4*a2^6*a1^2 + 16*a6*a5^5*a3^4*a2^6*a1^2 - 8*a5^6*a3^4*a2^6*a1^2 + 16*a6^5*a4*a3^4*a2^6*a1^2 + 120*a6^4*a5*a4*a3^4*a2^6*a1^2 - 120*a6^3*a5^2*a4*a3^4*a2^6*a1^2 - 120*a6^2*a5^3*a4*a3^4*a2^6*a1^2 + 120*a6*a5^4*a4*a3^4*a2^6*a1^2 + 16*a5^5*a4*a3^4*a2^6*a1^2 - 128*a6^4*a4^2*a3^4*a2^6*a1^2 - 120*a6^3*a5*a4^2*a3^4*a2^6*a1^2 + 720*a6^2*a5^2*a4^2*a3^4*a2^6*a1^2 - 120*a6*a5^3*a4^2*a3^4*a2^6*a1^2 - 128*a5^4*a4^2*a3^4*a2^6*a1^2 + 112*a6^3*a4^3*a3^4*a2^6*a1^2 - 120*a6^2*a5*a4^3*a3^4*a2^6*a1^2 - 120*a6*a5^2*a4^3*a3^4*a2^6*a1^2 + 112*a5^3*a4^3*a3^4*a2^6*a1^2 - 128*a6^2*a4^4*a3^4*a2^6*a1^2 + 120*a6*a5*a4^4*a3^4*a2^6*a1^2 - 128*a5^2*a4^4*a3^4*a2^6*a1^2 + 16*a6*a4^5*a3^4*a2^6*a1^2 + 16*a5*a4^5*a3^4*a2^6*a1^2 - 8*a4^6*a3^4*a2^6*a1^2 + 8*a6^5*a3^5*a2^6*a1^2 + 16*a6^4*a5*a3^5*a2^6*a1^2 - 8*a6^3*a5^2*a3^5*a2^6*a1^2 - 8*a6^2*a5^3*a3^5*a2^6*a1^2 + 16*a6*a5^4*a3^5*a2^6*a1^2 + 8*a5^5*a3^5*a2^6*a1^2 + 16*a6^4*a4*a3^5*a2^6*a1^2 + 48*a6^3*a5*a4*a3^5*a2^6*a1^2 - 72*a6^2*a5^2*a4*a3^5*a2^6*a1^2 + 48*a6*a5^3*a4*a3^5*a2^6*a1^2 + 16*a5^4*a4*a3^5*a2^6*a1^2 - 8*a6^3*a4^2*a3^5*a2^6*a1^2 - 72*a6^2*a5*a4^2*a3^5*a2^6*a1^2 - 72*a6*a5^2*a4^2*a3^5*a2^6*a1^2 - 8*a5^3*a4^2*a3^5*a2^6*a1^2 - 8*a6^2*a4^3*a3^5*a2^6*a1^2 + 48*a6*a5*a4^3*a3^5*a2^6*a1^2 - 8*a5^2*a4^3*a3^5*a2^6*a1^2 + 16*a6*a4^4*a3^5*a2^6*a1^2 + 16*a5*a4^4*a3^5*a2^6*a1^2 + 8*a4^5*a3^5*a2^6*a1^2 - 8*a6^4*a3^6*a2^6*a1^2 - 8*a6^3*a5*a3^6*a2^6*a1^2 + 24*a6^2*a5^2*a3^6*a2^6*a1^2 - 8*a6*a5^3*a3^6*a2^6*a1^2 - 8*a5^4*a3^6*a2^6*a1^2 - 8*a6^3*a4*a3^6*a2^6*a1^2 - 8*a5^3*a4*a3^6*a2^6*a1^2 + 24*a6^2*a4^2*a3^6*a2^6*a1^2 + 24*a5^2*a4^2*a3^6*a2^6*a1^2 - 8*a6*a4^3*a3^6*a2^6*a1^2 - 8*a5*a4^3*a3^6*a2^6*a1^2 - 8*a4^4*a3^6*a2^6*a1^2 + 16*a6^6*a5^6*a4^3*a1^3 - 8*a6^6*a5^5*a4^4*a1^3 - 8*a6^5*a5^6*a4^4*a1^3 - 8*a6^6*a5^4*a4^5*a1^3 - 8*a6^4*a5^6*a4^5*a1^3 + 16*a6^6*a5^3*a4^6*a1^3 - 8*a6^5*a5^4*a4^6*a1^3 - 8*a6^4*a5^5*a4^6*a1^3 + 16*a6^3*a5^6*a4^6*a1^3 - 8*a6^6*a5^6*a4^2*a3*a1^3 - 16*a6^6*a5^5*a4^3*a3*a1^3 - 16*a6^5*a5^6*a4^3*a3*a1^3 - 8*a6^6*a5^4*a4^4*a3*a1^3 + 48*a6^5*a5^5*a4^4*a3*a1^3 - 8*a6^4*a5^6*a4^4*a3*a1^3 - 16*a6^6*a5^3*a4^5*a3*a1^3 + 48*a6^5*a5^4*a4^5*a3*a1^3 + 48*a6^4*a5^5*a4^5*a3*a1^3 - 16*a6^3*a5^6*a4^5*a3*a1^3 - 8*a6^6*a5^2*a4^6*a3*a1^3 - 16*a6^5*a5^3*a4^6*a3*a1^3 - 8*a6^4*a5^4*a4^6*a3*a1^3 - 16*a6^3*a5^5*a4^6*a3*a1^3 - 8*a6^2*a5^6*a4^6*a3*a1^3 - 8*a6^6*a5^6*a4*a3^2*a1^3 - 8*a6^6*a5^5*a4^2*a3^2*a1^3 - 8*a6^5*a5^6*a4^2*a3^2*a1^3 + 112*a6^6*a5^4*a4^3*a3^2*a1^3 - 80*a6^5*a5^5*a4^3*a3^2*a1^3 + 112*a6^4*a5^6*a4^3*a3^2*a1^3 + 112*a6^6*a5^3*a4^4*a3^2*a1^3 - 120*a6^5*a5^4*a4^4*a3^2*a1^3 - 120*a6^4*a5^5*a4^4*a3^2*a1^3 + 112*a6^3*a5^6*a4^4*a3^2*a1^3 - 8*a6^6*a5^2*a4^5*a3^2*a1^3 - 80*a6^5*a5^3*a4^5*a3^2*a1^3 - 120*a6^4*a5^4*a4^5*a3^2*a1^3 - 80*a6^3*a5^5*a4^5*a3^2*a1^3 - 8*a6^2*a5^6*a4^5*a3^2*a1^3 - 8*a6^6*a5*a4^6*a3^2*a1^3 - 8*a6^5*a5^2*a4^6*a3^2*a1^3 + 112*a6^4*a5^3*a4^6*a3^2*a1^3 + 112*a6^3*a5^4*a4^6*a3^2*a1^3 - 8*a6^2*a5^5*a4^6*a3^2*a1^3 - 8*a6*a5^6*a4^6*a3^2*a1^3 + 16*a6^6*a5^6*a3^3*a1^3 - 16*a6^6*a5^5*a4*a3^3*a1^3 - 16*a6^5*a5^6*a4*a3^3*a1^3 + 112*a6^6*a5^4*a4^2*a3^3*a1^3 - 80*a6^5*a5^5*a4^2*a3^3*a1^3 + 112*a6^4*a5^6*a4^2*a3^3*a1^3 - 528*a6^6*a5^3*a4^3*a3^3*a1^3 + 240*a6^5*a5^4*a4^3*a3^3*a1^3 + 240*a6^4*a5^5*a4^3*a3^3*a1^3 - 528*a6^3*a5^6*a4^3*a3^3*a1^3 + 112*a6^6*a5^2*a4^4*a3^3*a1^3 + 240*a6^5*a5^3*a4^4*a3^3*a1^3 - 240*a6^4*a5^4*a4^4*a3^3*a1^3 + 240*a6^3*a5^5*a4^4*a3^3*a1^3 + 112*a6^2*a5^6*a4^4*a3^3*a1^3 - 16*a6^6*a5*a4^5*a3^3*a1^3 - 80*a6^5*a5^2*a4^5*a3^3*a1^3 + 240*a6^4*a5^3*a4^5*a3^3*a1^3 + 240*a6^3*a5^4*a4^5*a3^3*a1^3 - 80*a6^2*a5^5*a4^5*a3^3*a1^3 - 16*a6*a5^6*a4^5*a3^3*a1^3 + 16*a6^6*a4^6*a3^3*a1^3 - 16*a6^5*a5*a4^6*a3^3*a1^3 + 112*a6^4*a5^2*a4^6*a3^3*a1^3 - 528*a6^3*a5^3*a4^6*a3^3*a1^3 + 112*a6^2*a5^4*a4^6*a3^3*a1^3 - 16*a6*a5^5*a4^6*a3^3*a1^3 + 16*a5^6*a4^6*a3^3*a1^3 - 8*a6^6*a5^5*a3^4*a1^3 - 8*a6^5*a5^6*a3^4*a1^3 - 8*a6^6*a5^4*a4*a3^4*a1^3 + 48*a6^5*a5^5*a4*a3^4*a1^3 - 8*a6^4*a5^6*a4*a3^4*a1^3 + 112*a6^6*a5^3*a4^2*a3^4*a1^3 - 120*a6^5*a5^4*a4^2*a3^4*a1^3 - 120*a6^4*a5^5*a4^2*a3^4*a1^3 + 112*a6^3*a5^6*a4^2*a3^4*a1^3 + 112*a6^6*a5^2*a4^3*a3^4*a1^3 + 240*a6^5*a5^3*a4^3*a3^4*a1^3 - 240*a6^4*a5^4*a4^3*a3^4*a1^3 + 240*a6^3*a5^5*a4^3*a3^4*a1^3 + 112*a6^2*a5^6*a4^3*a3^4*a1^3 - 8*a6^6*a5*a4^4*a3^4*a1^3 - 120*a6^5*a5^2*a4^4*a3^4*a1^3 - 240*a6^4*a5^3*a4^4*a3^4*a1^3 - 240*a6^3*a5^4*a4^4*a3^4*a1^3 - 120*a6^2*a5^5*a4^4*a3^4*a1^3 - 8*a6*a5^6*a4^4*a3^4*a1^3 - 8*a6^6*a4^5*a3^4*a1^3 + 48*a6^5*a5*a4^5*a3^4*a1^3 - 120*a6^4*a5^2*a4^5*a3^4*a1^3 + 240*a6^3*a5^3*a4^5*a3^4*a1^3 - 120*a6^2*a5^4*a4^5*a3^4*a1^3 + 48*a6*a5^5*a4^5*a3^4*a1^3 - 8*a5^6*a4^5*a3^4*a1^3 - 8*a6^5*a4^6*a3^4*a1^3 - 8*a6^4*a5*a4^6*a3^4*a1^3 + 112*a6^3*a5^2*a4^6*a3^4*a1^3 + 112*a6^2*a5^3*a4^6*a3^4*a1^3 - 8*a6*a5^4*a4^6*a3^4*a1^3 - 8*a5^5*a4^6*a3^4*a1^3 - 8*a6^6*a5^4*a3^5*a1^3 - 8*a6^4*a5^6*a3^5*a1^3 - 16*a6^6*a5^3*a4*a3^5*a1^3 + 48*a6^5*a5^4*a4*a3^5*a1^3 + 48*a6^4*a5^5*a4*a3^5*a1^3 - 16*a6^3*a5^6*a4*a3^5*a1^3 - 8*a6^6*a5^2*a4^2*a3^5*a1^3 - 80*a6^5*a5^3*a4^2*a3^5*a1^3 - 120*a6^4*a5^4*a4^2*a3^5*a1^3 - 80*a6^3*a5^5*a4^2*a3^5*a1^3 - 8*a6^2*a5^6*a4^2*a3^5*a1^3 - 16*a6^6*a5*a4^3*a3^5*a1^3 - 80*a6^5*a5^2*a4^3*a3^5*a1^3 + 240*a6^4*a5^3*a4^3*a3^5*a1^3 + 240*a6^3*a5^4*a4^3*a3^5*a1^3 - 80*a6^2*a5^5*a4^3*a3^5*a1^3 - 16*a6*a5^6*a4^3*a3^5*a1^3 - 8*a6^6*a4^4*a3^5*a1^3 + 48*a6^5*a5*a4^4*a3^5*a1^3 - 120*a6^4*a5^2*a4^4*a3^5*a1^3 + 240*a6^3*a5^3*a4^4*a3^5*a1^3 - 120*a6^2*a5^4*a4^4*a3^5*a1^3 + 48*a6*a5^5*a4^4*a3^5*a1^3 - 8*a5^6*a4^4*a3^5*a1^3 + 48*a6^4*a5*a4^5*a3^5*a1^3 - 80*a6^3*a5^2*a4^5*a3^5*a1^3 - 80*a6^2*a5^3*a4^5*a3^5*a1^3 + 48*a6*a5^4*a4^5*a3^5*a1^3 - 8*a6^4*a4^6*a3^5*a1^3 - 16*a6^3*a5*a4^6*a3^5*a1^3 - 8*a6^2*a5^2*a4^6*a3^5*a1^3 - 16*a6*a5^3*a4^6*a3^5*a1^3 - 8*a5^4*a4^6*a3^5*a1^3 + 16*a6^6*a5^3*a3^6*a1^3 - 8*a6^5*a5^4*a3^6*a1^3 - 8*a6^4*a5^5*a3^6*a1^3 + 16*a6^3*a5^6*a3^6*a1^3 - 8*a6^6*a5^2*a4*a3^6*a1^3 - 16*a6^5*a5^3*a4*a3^6*a1^3 - 8*a6^4*a5^4*a4*a3^6*a1^3 - 16*a6^3*a5^5*a4*a3^6*a1^3 - 8*a6^2*a5^6*a4*a3^6*a1^3 - 8*a6^6*a5*a4^2*a3^6*a1^3 - 8*a6^5*a5^2*a4^2*a3^6*a1^3 + 112*a6^4*a5^3*a4^2*a3^6*a1^3 + 112*a6^3*a5^4*a4^2*a3^6*a1^3 - 8*a6^2*a5^5*a4^2*a3^6*a1^3 - 8*a6*a5^6*a4^2*a3^6*a1^3 + 16*a6^6*a4^3*a3^6*a1^3 - 16*a6^5*a5*a4^3*a3^6*a1^3 + 112*a6^4*a5^2*a4^3*a3^6*a1^3 - 528*a6^3*a5^3*a4^3*a3^6*a1^3 + 112*a6^2*a5^4*a4^3*a3^6*a1^3 - 16*a6*a5^5*a4^3*a3^6*a1^3 + 16*a5^6*a4^3*a3^6*a1^3 - 8*a6^5*a4^4*a3^6*a1^3 - 8*a6^4*a5*a4^4*a3^6*a1^3 + 112*a6^3*a5^2*a4^4*a3^6*a1^3 + 112*a6^2*a5^3*a4^4*a3^6*a1^3 - 8*a6*a5^4*a4^4*a3^6*a1^3 - 8*a5^5*a4^4*a3^6*a1^3 - 8*a6^4*a4^5*a3^6*a1^3 - 16*a6^3*a5*a4^5*a3^6*a1^3 - 8*a6^2*a5^2*a4^5*a3^6*a1^3 - 16*a6*a5^3*a4^5*a3^6*a1^3 - 8*a5^4*a4^5*a3^6*a1^3 + 16*a6^3*a4^6*a3^6*a1^3 - 8*a6^2*a5*a4^6*a3^6*a1^3 - 8*a6*a5^2*a4^6*a3^6*a1^3 + 16*a5^3*a4^6*a3^6*a1^3 - 8*a6^6*a5^6*a4^2*a2*a1^3 - 16*a6^6*a5^5*a4^3*a2*a1^3 - 16*a6^5*a5^6*a4^3*a2*a1^3 - 8*a6^6*a5^4*a4^4*a2*a1^3 + 48*a6^5*a5^5*a4^4*a2*a1^3 - 8*a6^4*a5^6*a4^4*a2*a1^3 - 16*a6^6*a5^3*a4^5*a2*a1^3 + 48*a6^5*a5^4*a4^5*a2*a1^3 + 48*a6^4*a5^5*a4^5*a2*a1^3 - 16*a6^3*a5^6*a4^5*a2*a1^3 - 8*a6^6*a5^2*a4^6*a2*a1^3 - 16*a6^5*a5^3*a4^6*a2*a1^3 - 8*a6^4*a5^4*a4^6*a2*a1^3 - 16*a6^3*a5^5*a4^6*a2*a1^3 - 8*a6^2*a5^6*a4^6*a2*a1^3 + 48*a6^6*a5^5*a4^2*a3*a2*a1^3 + 48*a6^5*a5^6*a4^2*a3*a2*a1^3 - 80*a6^6*a5^4*a4^3*a3*a2*a1^3 - 32*a6^5*a5^5*a4^3*a3*a2*a1^3 - 80*a6^4*a5^6*a4^3*a3*a2*a1^3 - 80*a6^6*a5^3*a4^4*a3*a2*a1^3 + 96*a6^5*a5^4*a4^4*a3*a2*a1^3 + 96*a6^4*a5^5*a4^4*a3*a2*a1^3 - 80*a6^3*a5^6*a4^4*a3*a2*a1^3 + 48*a6^6*a5^2*a4^5*a3*a2*a1^3 - 32*a6^5*a5^3*a4^5*a3*a2*a1^3 + 96*a6^4*a5^4*a4^5*a3*a2*a1^3 - 32*a6^3*a5^5*a4^5*a3*a2*a1^3 + 48*a6^2*a5^6*a4^5*a3*a2*a1^3 + 48*a6^5*a5^2*a4^6*a3*a2*a1^3 - 80*a6^4*a5^3*a4^6*a3*a2*a1^3 - 80*a6^3*a5^4*a4^6*a3*a2*a1^3 + 48*a6^2*a5^5*a4^6*a3*a2*a1^3 - 8*a6^6*a5^6*a3^2*a2*a1^3 + 48*a6^6*a5^5*a4*a3^2*a2*a1^3 + 48*a6^5*a5^6*a4*a3^2*a2*a1^3 - 120*a6^6*a5^4*a4^2*a3^2*a2*a1^3 + 96*a6^5*a5^5*a4^2*a3^2*a2*a1^3 - 120*a6^4*a5^6*a4^2*a3^2*a2*a1^3 + 240*a6^6*a5^3*a4^3*a3^2*a2*a1^3 - 32*a6^5*a5^4*a4^3*a3^2*a2*a1^3 - 32*a6^4*a5^5*a4^3*a3^2*a2*a1^3 + 240*a6^3*a5^6*a4^3*a3^2*a2*a1^3 - 120*a6^6*a5^2*a4^4*a3^2*a2*a1^3 - 32*a6^5*a5^3*a4^4*a3^2*a2*a1^3 - 360*a6^4*a5^4*a4^4*a3^2*a2*a1^3 - 32*a6^3*a5^5*a4^4*a3^2*a2*a1^3 - 120*a6^2*a5^6*a4^4*a3^2*a2*a1^3 + 48*a6^6*a5*a4^5*a3^2*a2*a1^3 + 96*a6^5*a5^2*a4^5*a3^2*a2*a1^3 - 32*a6^4*a5^3*a4^5*a3^2*a2*a1^3 - 32*a6^3*a5^4*a4^5*a3^2*a2*a1^3 + 96*a6^2*a5^5*a4^5*a3^2*a2*a1^3 + 48*a6*a5^6*a4^5*a3^2*a2*a1^3 - 8*a6^6*a4^6*a3^2*a2*a1^3 + 48*a6^5*a5*a4^6*a3^2*a2*a1^3 - 120*a6^4*a5^2*a4^6*a3^2*a2*a1^3 + 240*a6^3*a5^3*a4^6*a3^2*a2*a1^3 - 120*a6^2*a5^4*a4^6*a3^2*a2*a1^3 + 48*a6*a5^5*a4^6*a3^2*a2*a1^3 - 8*a5^6*a4^6*a3^2*a2*a1^3 - 16*a6^6*a5^5*a3^3*a2*a1^3 - 16*a6^5*a5^6*a3^3*a2*a1^3 - 80*a6^6*a5^4*a4*a3^3*a2*a1^3 - 32*a6^5*a5^5*a4*a3^3*a2*a1^3 - 80*a6^4*a5^6*a4*a3^3*a2*a1^3 + 240*a6^6*a5^3*a4^2*a3^3*a2*a1^3 - 32*a6^5*a5^4*a4^2*a3^3*a2*a1^3 - 32*a6^4*a5^5*a4^2*a3^3*a2*a1^3 + 240*a6^3*a5^6*a4^2*a3^3*a2*a1^3 + 240*a6^6*a5^2*a4^3*a3^3*a2*a1^3 - 672*a6^5*a5^3*a4^3*a3^3*a2*a1^3 + 480*a6^4*a5^4*a4^3*a3^3*a2*a1^3 - 672*a6^3*a5^5*a4^3*a3^3*a2*a1^3 + 240*a6^2*a5^6*a4^3*a3^3*a2*a1^3 - 80*a6^6*a5*a4^4*a3^3*a2*a1^3 - 32*a6^5*a5^2*a4^4*a3^3*a2*a1^3 + 480*a6^4*a5^3*a4^4*a3^3*a2*a1^3 + 480*a6^3*a5^4*a4^4*a3^3*a2*a1^3 - 32*a6^2*a5^5*a4^4*a3^3*a2*a1^3 - 80*a6*a5^6*a4^4*a3^3*a2*a1^3 - 16*a6^6*a4^5*a3^3*a2*a1^3 - 32*a6^5*a5*a4^5*a3^3*a2*a1^3 - 32*a6^4*a5^2*a4^5*a3^3*a2*a1^3 - 672*a6^3*a5^3*a4^5*a3^3*a2*a1^3 - 32*a6^2*a5^4*a4^5*a3^3*a2*a1^3 - 32*a6*a5^5*a4^5*a3^3*a2*a1^3 - 16*a5^6*a4^5*a3^3*a2*a1^3 - 16*a6^5*a4^6*a3^3*a2*a1^3 - 80*a6^4*a5*a4^6*a3^3*a2*a1^3 + 240*a6^3*a5^2*a4^6*a3^3*a2*a1^3 + 240*a6^2*a5^3*a4^6*a3^3*a2*a1^3 - 80*a6*a5^4*a4^6*a3^3*a2*a1^3 - 16*a5^5*a4^6*a3^3*a2*a1^3 - 8*a6^6*a5^4*a3^4*a2*a1^3 + 48*a6^5*a5^5*a3^4*a2*a1^3 - 8*a6^4*a5^6*a3^4*a2*a1^3 - 80*a6^6*a5^3*a4*a3^4*a2*a1^3 + 96*a6^5*a5^4*a4*a3^4*a2*a1^3 + 96*a6^4*a5^5*a4*a3^4*a2*a1^3 - 80*a6^3*a5^6*a4*a3^4*a2*a1^3 - 120*a6^6*a5^2*a4^2*a3^4*a2*a1^3 - 32*a6^5*a5^3*a4^2*a3^4*a2*a1^3 - 360*a6^4*a5^4*a4^2*a3^4*a2*a1^3 - 32*a6^3*a5^5*a4^2*a3^4*a2*a1^3 - 120*a6^2*a5^6*a4^2*a3^4*a2*a1^3 - 80*a6^6*a5*a4^3*a3^4*a2*a1^3 - 32*a6^5*a5^2*a4^3*a3^4*a2*a1^3 + 480*a6^4*a5^3*a4^3*a3^4*a2*a1^3 + 480*a6^3*a5^4*a4^3*a3^4*a2*a1^3 - 32*a6^2*a5^5*a4^3*a3^4*a2*a1^3 - 80*a6*a5^6*a4^3*a3^4*a2*a1^3 - 8*a6^6*a4^4*a3^4*a2*a1^3 + 96*a6^5*a5*a4^4*a3^4*a2*a1^3 - 360*a6^4*a5^2*a4^4*a3^4*a2*a1^3 + 480*a6^3*a5^3*a4^4*a3^4*a2*a1^3 - 360*a6^2*a5^4*a4^4*a3^4*a2*a1^3 + 96*a6*a5^5*a4^4*a3^4*a2*a1^3 - 8*a5^6*a4^4*a3^4*a2*a1^3 + 48*a6^5*a4^5*a3^4*a2*a1^3 + 96*a6^4*a5*a4^5*a3^4*a2*a1^3 - 32*a6^3*a5^2*a4^5*a3^4*a2*a1^3 - 32*a6^2*a5^3*a4^5*a3^4*a2*a1^3 + 96*a6*a5^4*a4^5*a3^4*a2*a1^3 + 48*a5^5*a4^5*a3^4*a2*a1^3 - 8*a6^4*a4^6*a3^4*a2*a1^3 - 80*a6^3*a5*a4^6*a3^4*a2*a1^3 - 120*a6^2*a5^2*a4^6*a3^4*a2*a1^3 - 80*a6*a5^3*a4^6*a3^4*a2*a1^3 - 8*a5^4*a4^6*a3^4*a2*a1^3 - 16*a6^6*a5^3*a3^5*a2*a1^3 + 48*a6^5*a5^4*a3^5*a2*a1^3 + 48*a6^4*a5^5*a3^5*a2*a1^3 - 16*a6^3*a5^6*a3^5*a2*a1^3 + 48*a6^6*a5^2*a4*a3^5*a2*a1^3 - 32*a6^5*a5^3*a4*a3^5*a2*a1^3 + 96*a6^4*a5^4*a4*a3^5*a2*a1^3 - 32*a6^3*a5^5*a4*a3^5*a2*a1^3 + 48*a6^2*a5^6*a4*a3^5*a2*a1^3 + 48*a6^6*a5*a4^2*a3^5*a2*a1^3 + 96*a6^5*a5^2*a4^2*a3^5*a2*a1^3 - 32*a6^4*a5^3*a4^2*a3^5*a2*a1^3 - 32*a6^3*a5^4*a4^2*a3^5*a2*a1^3 + 96*a6^2*a5^5*a4^2*a3^5*a2*a1^3 + 48*a6*a5^6*a4^2*a3^5*a2*a1^3 - 16*a6^6*a4^3*a3^5*a2*a1^3 - 32*a6^5*a5*a4^3*a3^5*a2*a1^3 - 32*a6^4*a5^2*a4^3*a3^5*a2*a1^3 - 672*a6^3*a5^3*a4^3*a3^5*a2*a1^3 - 32*a6^2*a5^4*a4^3*a3^5*a2*a1^3 - 32*a6*a5^5*a4^3*a3^5*a2*a1^3 - 16*a5^6*a4^3*a3^5*a2*a1^3 + 48*a6^5*a4^4*a3^5*a2*a1^3 + 96*a6^4*a5*a4^4*a3^5*a2*a1^3 - 32*a6^3*a5^2*a4^4*a3^5*a2*a1^3 - 32*a6^2*a5^3*a4^4*a3^5*a2*a1^3 + 96*a6*a5^4*a4^4*a3^5*a2*a1^3 + 48*a5^5*a4^4*a3^5*a2*a1^3 + 48*a6^4*a4^5*a3^5*a2*a1^3 - 32*a6^3*a5*a4^5*a3^5*a2*a1^3 + 96*a6^2*a5^2*a4^5*a3^5*a2*a1^3 - 32*a6*a5^3*a4^5*a3^5*a2*a1^3 + 48*a5^4*a4^5*a3^5*a2*a1^3 - 16*a6^3*a4^6*a3^5*a2*a1^3 + 48*a6^2*a5*a4^6*a3^5*a2*a1^3 + 48*a6*a5^2*a4^6*a3^5*a2*a1^3 - 16*a5^3*a4^6*a3^5*a2*a1^3 - 8*a6^6*a5^2*a3^6*a2*a1^3 - 16*a6^5*a5^3*a3^6*a2*a1^3 - 8*a6^4*a5^4*a3^6*a2*a1^3 - 16*a6^3*a5^5*a3^6*a2*a1^3 - 8*a6^2*a5^6*a3^6*a2*a1^3 + 48*a6^5*a5^2*a4*a3^6*a2*a1^3 - 80*a6^4*a5^3*a4*a3^6*a2*a1^3 - 80*a6^3*a5^4*a4*a3^6*a2*a1^3 + 48*a6^2*a5^5*a4*a3^6*a2*a1^3 - 8*a6^6*a4^2*a3^6*a2*a1^3 + 48*a6^5*a5*a4^2*a3^6*a2*a1^3 - 120*a6^4*a5^2*a4^2*a3^6*a2*a1^3 + 240*a6^3*a5^3*a4^2*a3^6*a2*a1^3 - 120*a6^2*a5^4*a4^2*a3^6*a2*a1^3 + 48*a6*a5^5*a4^2*a3^6*a2*a1^3 - 8*a5^6*a4^2*a3^6*a2*a1^3 - 16*a6^5*a4^3*a3^6*a2*a1^3 - 80*a6^4*a5*a4^3*a3^6*a2*a1^3 + 240*a6^3*a5^2*a4^3*a3^6*a2*a1^3 + 240*a6^2*a5^3*a4^3*a3^6*a2*a1^3 - 80*a6*a5^4*a4^3*a3^6*a2*a1^3 - 16*a5^5*a4^3*a3^6*a2*a1^3 - 8*a6^4*a4^4*a3^6*a2*a1^3 - 80*a6^3*a5*a4^4*a3^6*a2*a1^3 - 120*a6^2*a5^2*a4^4*a3^6*a2*a1^3 - 80*a6*a5^3*a4^4*a3^6*a2*a1^3 - 8*a5^4*a4^4*a3^6*a2*a1^3 - 16*a6^3*a4^5*a3^6*a2*a1^3 + 48*a6^2*a5*a4^5*a3^6*a2*a1^3 + 48*a6*a5^2*a4^5*a3^6*a2*a1^3 - 16*a5^3*a4^5*a3^6*a2*a1^3 - 8*a6^2*a4^6*a3^6*a2*a1^3 - 8*a5^2*a4^6*a3^6*a2*a1^3 - 8*a6^6*a5^6*a4*a2^2*a1^3 - 8*a6^6*a5^5*a4^2*a2^2*a1^3 - 8*a6^5*a5^6*a4^2*a2^2*a1^3 + 112*a6^6*a5^4*a4^3*a2^2*a1^3 - 80*a6^5*a5^5*a4^3*a2^2*a1^3 + 112*a6^4*a5^6*a4^3*a2^2*a1^3 + 112*a6^6*a5^3*a4^4*a2^2*a1^3 - 120*a6^5*a5^4*a4^4*a2^2*a1^3 - 120*a6^4*a5^5*a4^4*a2^2*a1^3 + 112*a6^3*a5^6*a4^4*a2^2*a1^3 - 8*a6^6*a5^2*a4^5*a2^2*a1^3 - 80*a6^5*a5^3*a4^5*a2^2*a1^3 - 120*a6^4*a5^4*a4^5*a2^2*a1^3 - 80*a6^3*a5^5*a4^5*a2^2*a1^3 - 8*a6^2*a5^6*a4^5*a2^2*a1^3 - 8*a6^6*a5*a4^6*a2^2*a1^3 - 8*a6^5*a5^2*a4^6*a2^2*a1^3 + 112*a6^4*a5^3*a4^6*a2^2*a1^3 + 112*a6^3*a5^4*a4^6*a2^2*a1^3 - 8*a6^2*a5^5*a4^6*a2^2*a1^3 - 8*a6*a5^6*a4^6*a2^2*a1^3 - 8*a6^6*a5^6*a3*a2^2*a1^3 + 48*a6^6*a5^5*a4*a3*a2^2*a1^3 + 48*a6^5*a5^6*a4*a3*a2^2*a1^3 - 120*a6^6*a5^4*a4^2*a3*a2^2*a1^3 + 96*a6^5*a5^5*a4^2*a3*a2^2*a1^3 - 120*a6^4*a5^6*a4^2*a3*a2^2*a1^3 + 240*a6^6*a5^3*a4^3*a3*a2^2*a1^3 - 32*a6^5*a5^4*a4^3*a3*a2^2*a1^3 - 32*a6^4*a5^5*a4^3*a3*a2^2*a1^3 + 240*a6^3*a5^6*a4^3*a3*a2^2*a1^3 - 120*a6^6*a5^2*a4^4*a3*a2^2*a1^3 - 32*a6^5*a5^3*a4^4*a3*a2^2*a1^3 - 360*a6^4*a5^4*a4^4*a3*a2^2*a1^3 - 32*a6^3*a5^5*a4^4*a3*a2^2*a1^3 - 120*a6^2*a5^6*a4^4*a3*a2^2*a1^3 + 48*a6^6*a5*a4^5*a3*a2^2*a1^3 + 96*a6^5*a5^2*a4^5*a3*a2^2*a1^3 - 32*a6^4*a5^3*a4^5*a3*a2^2*a1^3 - 32*a6^3*a5^4*a4^5*a3*a2^2*a1^3 + 96*a6^2*a5^5*a4^5*a3*a2^2*a1^3 + 48*a6*a5^6*a4^5*a3*a2^2*a1^3 - 8*a6^6*a4^6*a3*a2^2*a1^3 + 48*a6^5*a5*a4^6*a3*a2^2*a1^3 - 120*a6^4*a5^2*a4^6*a3*a2^2*a1^3 + 240*a6^3*a5^3*a4^6*a3*a2^2*a1^3 - 120*a6^2*a5^4*a4^6*a3*a2^2*a1^3 + 48*a6*a5^5*a4^6*a3*a2^2*a1^3 - 8*a5^6*a4^6*a3*a2^2*a1^3 - 8*a6^6*a5^5*a3^2*a2^2*a1^3 - 8*a6^5*a5^6*a3^2*a2^2*a1^3 - 120*a6^6*a5^4*a4*a3^2*a2^2*a1^3 + 96*a6^5*a5^5*a4*a3^2*a2^2*a1^3 - 120*a6^4*a5^6*a4*a3^2*a2^2*a1^3 - 240*a6^6*a5^3*a4^2*a3^2*a2^2*a1^3 - 360*a6^5*a5^4*a4^2*a3^2*a2^2*a1^3 - 360*a6^4*a5^5*a4^2*a3^2*a2^2*a1^3 - 240*a6^3*a5^6*a4^2*a3^2*a2^2*a1^3 - 240*a6^6*a5^2*a4^3*a3^2*a2^2*a1^3 + 480*a6^5*a5^3*a4^3*a3^2*a2^2*a1^3 + 880*a6^4*a5^4*a4^3*a3^2*a2^2*a1^3 + 480*a6^3*a5^5*a4^3*a3^2*a2^2*a1^3 - 240*a6^2*a5^6*a4^3*a3^2*a2^2*a1^3 - 120*a6^6*a5*a4^4*a3^2*a2^2*a1^3 - 360*a6^5*a5^2*a4^4*a3^2*a2^2*a1^3 + 880*a6^4*a5^3*a4^4*a3^2*a2^2*a1^3 + 880*a6^3*a5^4*a4^4*a3^2*a2^2*a1^3 - 360*a6^2*a5^5*a4^4*a3^2*a2^2*a1^3 - 120*a6*a5^6*a4^4*a3^2*a2^2*a1^3 - 8*a6^6*a4^5*a3^2*a2^2*a1^3 + 96*a6^5*a5*a4^5*a3^2*a2^2*a1^3 - 360*a6^4*a5^2*a4^5*a3^2*a2^2*a1^3 + 480*a6^3*a5^3*a4^5*a3^2*a2^2*a1^3 - 360*a6^2*a5^4*a4^5*a3^2*a2^2*a1^3 + 96*a6*a5^5*a4^5*a3^2*a2^2*a1^3 - 8*a5^6*a4^5*a3^2*a2^2*a1^3 - 8*a6^5*a4^6*a3^2*a2^2*a1^3 - 120*a6^4*a5*a4^6*a3^2*a2^2*a1^3 - 240*a6^3*a5^2*a4^6*a3^2*a2^2*a1^3 - 240*a6^2*a5^3*a4^6*a3^2*a2^2*a1^3 - 120*a6*a5^4*a4^6*a3^2*a2^2*a1^3 - 8*a5^5*a4^6*a3^2*a2^2*a1^3 + 112*a6^6*a5^4*a3^3*a2^2*a1^3 - 80*a6^5*a5^5*a3^3*a2^2*a1^3 + 112*a6^4*a5^6*a3^3*a2^2*a1^3 + 240*a6^6*a5^3*a4*a3^3*a2^2*a1^3 - 32*a6^5*a5^4*a4*a3^3*a2^2*a1^3 - 32*a6^4*a5^5*a4*a3^3*a2^2*a1^3 + 240*a6^3*a5^6*a4*a3^3*a2^2*a1^3 - 240*a6^6*a5^2*a4^2*a3^3*a2^2*a1^3 + 480*a6^5*a5^3*a4^2*a3^3*a2^2*a1^3 + 880*a6^4*a5^4*a4^2*a3^3*a2^2*a1^3 + 480*a6^3*a5^5*a4^2*a3^3*a2^2*a1^3 - 240*a6^2*a5^6*a4^2*a3^3*a2^2*a1^3 + 240*a6^6*a5*a4^3*a3^3*a2^2*a1^3 + 480*a6^5*a5^2*a4^3*a3^3*a2^2*a1^3 - 2160*a6^4*a5^3*a4^3*a3^3*a2^2*a1^3 - 2160*a6^3*a5^4*a4^3*a3^3*a2^2*a1^3 + 480*a6^2*a5^5*a4^3*a3^3*a2^2*a1^3 + 240*a6*a5^6*a4^3*a3^3*a2^2*a1^3 + 112*a6^6*a4^4*a3^3*a2^2*a1^3 - 32*a6^5*a5*a4^4*a3^3*a2^2*a1^3 + 880*a6^4*a5^2*a4^4*a3^3*a2^2*a1^3 - 2160*a6^3*a5^3*a4^4*a3^3*a2^2*a1^3 + 880*a6^2*a5^4*a4^4*a3^3*a2^2*a1^3 - 32*a6*a5^5*a4^4*a3^3*a2^2*a1^3 + 112*a5^6*a4^4*a3^3*a2^2*a1^3 - 80*a6^5*a4^5*a3^3*a2^2*a1^3 - 32*a6^4*a5*a4^5*a3^3*a2^2*a1^3 + 480*a6^3*a5^2*a4^5*a3^3*a2^2*a1^3 + 480*a6^2*a5^3*a4^5*a3^3*a2^2*a1^3 - 32*a6*a5^4*a4^5*a3^3*a2^2*a1^3 - 80*a5^5*a4^5*a3^3*a2^2*a1^3 + 112*a6^4*a4^6*a3^3*a2^2*a1^3 + 240*a6^3*a5*a4^6*a3^3*a2^2*a1^3 - 240*a6^2*a5^2*a4^6*a3^3*a2^2*a1^3 + 240*a6*a5^3*a4^6*a3^3*a2^2*a1^3 + 112*a5^4*a4^6*a3^3*a2^2*a1^3 + 112*a6^6*a5^3*a3^4*a2^2*a1^3 - 120*a6^5*a5^4*a3^4*a2^2*a1^3 - 120*a6^4*a5^5*a3^4*a2^2*a1^3 + 112*a6^3*a5^6*a3^4*a2^2*a1^3 - 120*a6^6*a5^2*a4*a3^4*a2^2*a1^3 - 32*a6^5*a5^3*a4*a3^4*a2^2*a1^3 - 360*a6^4*a5^4*a4*a3^4*a2^2*a1^3 - 32*a6^3*a5^5*a4*a3^4*a2^2*a1^3 - 120*a6^2*a5^6*a4*a3^4*a2^2*a1^3 - 120*a6^6*a5*a4^2*a3^4*a2^2*a1^3 - 360*a6^5*a5^2*a4^2*a3^4*a2^2*a1^3 + 880*a6^4*a5^3*a4^2*a3^4*a2^2*a1^3 + 880*a6^3*a5^4*a4^2*a3^4*a2^2*a1^3 - 360*a6^2*a5^5*a4^2*a3^4*a2^2*a1^3 - 120*a6*a5^6*a4^2*a3^4*a2^2*a1^3 + 112*a6^6*a4^3*a3^4*a2^2*a1^3 - 32*a6^5*a5*a4^3*a3^4*a2^2*a1^3 + 880*a6^4*a5^2*a4^3*a3^4*a2^2*a1^3 - 2160*a6^3*a5^3*a4^3*a3^4*a2^2*a1^3 + 880*a6^2*a5^4*a4^3*a3^4*a2^2*a1^3 - 32*a6*a5^5*a4^3*a3^4*a2^2*a1^3 + 112*a5^6*a4^3*a3^4*a2^2*a1^3 - 120*a6^5*a4^4*a3^4*a2^2*a1^3 - 360*a6^4*a5*a4^4*a3^4*a2^2*a1^3 + 880*a6^3*a5^2*a4^4*a3^4*a2^2*a1^3 + 880*a6^2*a5^3*a4^4*a3^4*a2^2*a1^3 - 360*a6*a5^4*a4^4*a3^4*a2^2*a1^3 - 120*a5^5*a4^4*a3^4*a2^2*a1^3 - 120*a6^4*a4^5*a3^4*a2^2*a1^3 - 32*a6^3*a5*a4^5*a3^4*a2^2*a1^3 - 360*a6^2*a5^2*a4^5*a3^4*a2^2*a1^3 - 32*a6*a5^3*a4^5*a3^4*a2^2*a1^3 - 120*a5^4*a4^5*a3^4*a2^2*a1^3 + 112*a6^3*a4^6*a3^4*a2^2*a1^3 - 120*a6^2*a5*a4^6*a3^4*a2^2*a1^3 - 120*a6*a5^2*a4^6*a3^4*a2^2*a1^3 + 112*a5^3*a4^6*a3^4*a2^2*a1^3 - 8*a6^6*a5^2*a3^5*a2^2*a1^3 - 80*a6^5*a5^3*a3^5*a2^2*a1^3 - 120*a6^4*a5^4*a3^5*a2^2*a1^3 - 80*a6^3*a5^5*a3^5*a2^2*a1^3 - 8*a6^2*a5^6*a3^5*a2^2*a1^3 + 48*a6^6*a5*a4*a3^5*a2^2*a1^3 + 96*a6^5*a5^2*a4*a3^5*a2^2*a1^3 - 32*a6^4*a5^3*a4*a3^5*a2^2*a1^3 - 32*a6^3*a5^4*a4*a3^5*a2^2*a1^3 + 96*a6^2*a5^5*a4*a3^5*a2^2*a1^3 + 48*a6*a5^6*a4*a3^5*a2^2*a1^3 - 8*a6^6*a4^2*a3^5*a2^2*a1^3 + 96*a6^5*a5*a4^2*a3^5*a2^2*a1^3 - 360*a6^4*a5^2*a4^2*a3^5*a2^2*a1^3 + 480*a6^3*a5^3*a4^2*a3^5*a2^2*a1^3 - 360*a6^2*a5^4*a4^2*a3^5*a2^2*a1^3 + 96*a6*a5^5*a4^2*a3^5*a2^2*a1^3 - 8*a5^6*a4^2*a3^5*a2^2*a1^3 - 80*a6^5*a4^3*a3^5*a2^2*a1^3 - 32*a6^4*a5*a4^3*a3^5*a2^2*a1^3 + 480*a6^3*a5^2*a4^3*a3^5*a2^2*a1^3 + 480*a6^2*a5^3*a4^3*a3^5*a2^2*a1^3 - 32*a6*a5^4*a4^3*a3^5*a2^2*a1^3 - 80*a5^5*a4^3*a3^5*a2^2*a1^3 - 120*a6^4*a4^4*a3^5*a2^2*a1^3 - 32*a6^3*a5*a4^4*a3^5*a2^2*a1^3 - 360*a6^2*a5^2*a4^4*a3^5*a2^2*a1^3 - 32*a6*a5^3*a4^4*a3^5*a2^2*a1^3 - 120*a5^4*a4^4*a3^5*a2^2*a1^3 - 80*a6^3*a4^5*a3^5*a2^2*a1^3 + 96*a6^2*a5*a4^5*a3^5*a2^2*a1^3 + 96*a6*a5^2*a4^5*a3^5*a2^2*a1^3 - 80*a5^3*a4^5*a3^5*a2^2*a1^3 - 8*a6^2*a4^6*a3^5*a2^2*a1^3 + 48*a6*a5*a4^6*a3^5*a2^2*a1^3 - 8*a5^2*a4^6*a3^5*a2^2*a1^3 - 8*a6^6*a5*a3^6*a2^2*a1^3 - 8*a6^5*a5^2*a3^6*a2^2*a1^3 + 112*a6^4*a5^3*a3^6*a2^2*a1^3 + 112*a6^3*a5^4*a3^6*a2^2*a1^3 - 8*a6^2*a5^5*a3^6*a2^2*a1^3 - 8*a6*a5^6*a3^6*a2^2*a1^3 - 8*a6^6*a4*a3^6*a2^2*a1^3 + 48*a6^5*a5*a4*a3^6*a2^2*a1^3 - 120*a6^4*a5^2*a4*a3^6*a2^2*a1^3 + 240*a6^3*a5^3*a4*a3^6*a2^2*a1^3 - 120*a6^2*a5^4*a4*a3^6*a2^2*a1^3 + 48*a6*a5^5*a4*a3^6*a2^2*a1^3 - 8*a5^6*a4*a3^6*a2^2*a1^3 - 8*a6^5*a4^2*a3^6*a2^2*a1^3 - 120*a6^4*a5*a4^2*a3^6*a2^2*a1^3 - 240*a6^3*a5^2*a4^2*a3^6*a2^2*a1^3 - 240*a6^2*a5^3*a4^2*a3^6*a2^2*a1^3 - 120*a6*a5^4*a4^2*a3^6*a2^2*a1^3 - 8*a5^5*a4^2*a3^6*a2^2*a1^3 + 112*a6^4*a4^3*a3^6*a2^2*a1^3 + 240*a6^3*a5*a4^3*a3^6*a2^2*a1^3 - 240*a6^2*a5^2*a4^3*a3^6*a2^2*a1^3 + 240*a6*a5^3*a4^3*a3^6*a2^2*a1^3 + 112*a5^4*a4^3*a3^6*a2^2*a1^3 + 112*a6^3*a4^4*a3^6*a2^2*a1^3 - 120*a6^2*a5*a4^4*a3^6*a2^2*a1^3 - 120*a6*a5^2*a4^4*a3^6*a2^2*a1^3 + 112*a5^3*a4^4*a3^6*a2^2*a1^3 - 8*a6^2*a4^5*a3^6*a2^2*a1^3 + 48*a6*a5*a4^5*a3^6*a2^2*a1^3 - 8*a5^2*a4^5*a3^6*a2^2*a1^3 - 8*a6*a4^6*a3^6*a2^2*a1^3 - 8*a5*a4^6*a3^6*a2^2*a1^3 + 16*a6^6*a5^6*a2^3*a1^3 - 16*a6^6*a5^5*a4*a2^3*a1^3 - 16*a6^5*a5^6*a4*a2^3*a1^3 + 112*a6^6*a5^4*a4^2*a2^3*a1^3 - 80*a6^5*a5^5*a4^2*a2^3*a1^3 + 112*a6^4*a5^6*a4^2*a2^3*a1^3 - 528*a6^6*a5^3*a4^3*a2^3*a1^3 + 240*a6^5*a5^4*a4^3*a2^3*a1^3 + 240*a6^4*a5^5*a4^3*a2^3*a1^3 - 528*a6^3*a5^6*a4^3*a2^3*a1^3 + 112*a6^6*a5^2*a4^4*a2^3*a1^3 + 240*a6^5*a5^3*a4^4*a2^3*a1^3 - 240*a6^4*a5^4*a4^4*a2^3*a1^3 + 240*a6^3*a5^5*a4^4*a2^3*a1^3 + 112*a6^2*a5^6*a4^4*a2^3*a1^3 - 16*a6^6*a5*a4^5*a2^3*a1^3 - 80*a6^5*a5^2*a4^5*a2^3*a1^3 + 240*a6^4*a5^3*a4^5*a2^3*a1^3 + 240*a6^3*a5^4*a4^5*a2^3*a1^3 - 80*a6^2*a5^5*a4^5*a2^3*a1^3 - 16*a6*a5^6*a4^5*a2^3*a1^3 + 16*a6^6*a4^6*a2^3*a1^3 - 16*a6^5*a5*a4^6*a2^3*a1^3 + 112*a6^4*a5^2*a4^6*a2^3*a1^3 - 528*a6^3*a5^3*a4^6*a2^3*a1^3 + 112*a6^2*a5^4*a4^6*a2^3*a1^3 - 16*a6*a5^5*a4^6*a2^3*a1^3 + 16*a5^6*a4^6*a2^3*a1^3 - 16*a6^6*a5^5*a3*a2^3*a1^3 - 16*a6^5*a5^6*a3*a2^3*a1^3 - 80*a6^6*a5^4*a4*a3*a2^3*a1^3 - 32*a6^5*a5^5*a4*a3*a2^3*a1^3 - 80*a6^4*a5^6*a4*a3*a2^3*a1^3 + 240*a6^6*a5^3*a4^2*a3*a2^3*a1^3 - 32*a6^5*a5^4*a4^2*a3*a2^3*a1^3 - 32*a6^4*a5^5*a4^2*a3*a2^3*a1^3 + 240*a6^3*a5^6*a4^2*a3*a2^3*a1^3 + 240*a6^6*a5^2*a4^3*a3*a2^3*a1^3 - 672*a6^5*a5^3*a4^3*a3*a2^3*a1^3 + 480*a6^4*a5^4*a4^3*a3*a2^3*a1^3 - 672*a6^3*a5^5*a4^3*a3*a2^3*a1^3 + 240*a6^2*a5^6*a4^3*a3*a2^3*a1^3 - 80*a6^6*a5*a4^4*a3*a2^3*a1^3 - 32*a6^5*a5^2*a4^4*a3*a2^3*a1^3 + 480*a6^4*a5^3*a4^4*a3*a2^3*a1^3 + 480*a6^3*a5^4*a4^4*a3*a2^3*a1^3 - 32*a6^2*a5^5*a4^4*a3*a2^3*a1^3 - 80*a6*a5^6*a4^4*a3*a2^3*a1^3 - 16*a6^6*a4^5*a3*a2^3*a1^3 - 32*a6^5*a5*a4^5*a3*a2^3*a1^3 - 32*a6^4*a5^2*a4^5*a3*a2^3*a1^3 - 672*a6^3*a5^3*a4^5*a3*a2^3*a1^3 - 32*a6^2*a5^4*a4^5*a3*a2^3*a1^3 - 32*a6*a5^5*a4^5*a3*a2^3*a1^3 - 16*a5^6*a4^5*a3*a2^3*a1^3 - 16*a6^5*a4^6*a3*a2^3*a1^3 - 80*a6^4*a5*a4^6*a3*a2^3*a1^3 + 240*a6^3*a5^2*a4^6*a3*a2^3*a1^3 + 240*a6^2*a5^3*a4^6*a3*a2^3*a1^3 - 80*a6*a5^4*a4^6*a3*a2^3*a1^3 - 16*a5^5*a4^6*a3*a2^3*a1^3 + 112*a6^6*a5^4*a3^2*a2^3*a1^3 - 80*a6^5*a5^5*a3^2*a2^3*a1^3 + 112*a6^4*a5^6*a3^2*a2^3*a1^3 + 240*a6^6*a5^3*a4*a3^2*a2^3*a1^3 - 32*a6^5*a5^4*a4*a3^2*a2^3*a1^3 - 32*a6^4*a5^5*a4*a3^2*a2^3*a1^3 + 240*a6^3*a5^6*a4*a3^2*a2^3*a1^3 - 240*a6^6*a5^2*a4^2*a3^2*a2^3*a1^3 + 480*a6^5*a5^3*a4^2*a3^2*a2^3*a1^3 + 880*a6^4*a5^4*a4^2*a3^2*a2^3*a1^3 + 480*a6^3*a5^5*a4^2*a3^2*a2^3*a1^3 - 240*a6^2*a5^6*a4^2*a3^2*a2^3*a1^3 + 240*a6^6*a5*a4^3*a3^2*a2^3*a1^3 + 480*a6^5*a5^2*a4^3*a3^2*a2^3*a1^3 - 2160*a6^4*a5^3*a4^3*a3^2*a2^3*a1^3 - 2160*a6^3*a5^4*a4^3*a3^2*a2^3*a1^3 + 480*a6^2*a5^5*a4^3*a3^2*a2^3*a1^3 + 240*a6*a5^6*a4^3*a3^2*a2^3*a1^3 + 112*a6^6*a4^4*a3^2*a2^3*a1^3 - 32*a6^5*a5*a4^4*a3^2*a2^3*a1^3 + 880*a6^4*a5^2*a4^4*a3^2*a2^3*a1^3 - 2160*a6^3*a5^3*a4^4*a3^2*a2^3*a1^3 + 880*a6^2*a5^4*a4^4*a3^2*a2^3*a1^3 - 32*a6*a5^5*a4^4*a3^2*a2^3*a1^3 + 112*a5^6*a4^4*a3^2*a2^3*a1^3 - 80*a6^5*a4^5*a3^2*a2^3*a1^3 - 32*a6^4*a5*a4^5*a3^2*a2^3*a1^3 + 480*a6^3*a5^2*a4^5*a3^2*a2^3*a1^3 + 480*a6^2*a5^3*a4^5*a3^2*a2^3*a1^3 - 32*a6*a5^4*a4^5*a3^2*a2^3*a1^3 - 80*a5^5*a4^5*a3^2*a2^3*a1^3 + 112*a6^4*a4^6*a3^2*a2^3*a1^3 + 240*a6^3*a5*a4^6*a3^2*a2^3*a1^3 - 240*a6^2*a5^2*a4^6*a3^2*a2^3*a1^3 + 240*a6*a5^3*a4^6*a3^2*a2^3*a1^3 + 112*a5^4*a4^6*a3^2*a2^3*a1^3 - 528*a6^6*a5^3*a3^3*a2^3*a1^3 + 240*a6^5*a5^4*a3^3*a2^3*a1^3 + 240*a6^4*a5^5*a3^3*a2^3*a1^3 - 528*a6^3*a5^6*a3^3*a2^3*a1^3 + 240*a6^6*a5^2*a4*a3^3*a2^3*a1^3 - 672*a6^5*a5^3*a4*a3^3*a2^3*a1^3 + 480*a6^4*a5^4*a4*a3^3*a2^3*a1^3 - 672*a6^3*a5^5*a4*a3^3*a2^3*a1^3 + 240*a6^2*a5^6*a4*a3^3*a2^3*a1^3 + 240*a6^6*a5*a4^2*a3^3*a2^3*a1^3 + 480*a6^5*a5^2*a4^2*a3^3*a2^3*a1^3 - 2160*a6^4*a5^3*a4^2*a3^3*a2^3*a1^3 - 2160*a6^3*a5^4*a4^2*a3^3*a2^3*a1^3 + 480*a6^2*a5^5*a4^2*a3^3*a2^3*a1^3 + 240*a6*a5^6*a4^2*a3^3*a2^3*a1^3 - 528*a6^6*a4^3*a3^3*a2^3*a1^3 - 672*a6^5*a5*a4^3*a3^3*a2^3*a1^3 - 2160*a6^4*a5^2*a4^3*a3^3*a2^3*a1^3 + 14400*a6^3*a5^3*a4^3*a3^3*a2^3*a1^3 - 2160*a6^2*a5^4*a4^3*a3^3*a2^3*a1^3 - 672*a6*a5^5*a4^3*a3^3*a2^3*a1^3 - 528*a5^6*a4^3*a3^3*a2^3*a1^3 + 240*a6^5*a4^4*a3^3*a2^3*a1^3 + 480*a6^4*a5*a4^4*a3^3*a2^3*a1^3 - 2160*a6^3*a5^2*a4^4*a3^3*a2^3*a1^3 - 2160*a6^2*a5^3*a4^4*a3^3*a2^3*a1^3 + 480*a6*a5^4*a4^4*a3^3*a2^3*a1^3 + 240*a5^5*a4^4*a3^3*a2^3*a1^3 + 240*a6^4*a4^5*a3^3*a2^3*a1^3 - 672*a6^3*a5*a4^5*a3^3*a2^3*a1^3 + 480*a6^2*a5^2*a4^5*a3^3*a2^3*a1^3 - 672*a6*a5^3*a4^5*a3^3*a2^3*a1^3 + 240*a5^4*a4^5*a3^3*a2^3*a1^3 - 528*a6^3*a4^6*a3^3*a2^3*a1^3 + 240*a6^2*a5*a4^6*a3^3*a2^3*a1^3 + 240*a6*a5^2*a4^6*a3^3*a2^3*a1^3 - 528*a5^3*a4^6*a3^3*a2^3*a1^3 + 112*a6^6*a5^2*a3^4*a2^3*a1^3 + 240*a6^5*a5^3*a3^4*a2^3*a1^3 - 240*a6^4*a5^4*a3^4*a2^3*a1^3 + 240*a6^3*a5^5*a3^4*a2^3*a1^3 + 112*a6^2*a5^6*a3^4*a2^3*a1^3 - 80*a6^6*a5*a4*a3^4*a2^3*a1^3 - 32*a6^5*a5^2*a4*a3^4*a2^3*a1^3 + 480*a6^4*a5^3*a4*a3^4*a2^3*a1^3 + 480*a6^3*a5^4*a4*a3^4*a2^3*a1^3 - 32*a6^2*a5^5*a4*a3^4*a2^3*a1^3 - 80*a6*a5^6*a4*a3^4*a2^3*a1^3 + 112*a6^6*a4^2*a3^4*a2^3*a1^3 - 32*a6^5*a5*a4^2*a3^4*a2^3*a1^3 + 880*a6^4*a5^2*a4^2*a3^4*a2^3*a1^3 - 2160*a6^3*a5^3*a4^2*a3^4*a2^3*a1^3 + 880*a6^2*a5^4*a4^2*a3^4*a2^3*a1^3 - 32*a6*a5^5*a4^2*a3^4*a2^3*a1^3 + 112*a5^6*a4^2*a3^4*a2^3*a1^3 + 240*a6^5*a4^3*a3^4*a2^3*a1^3 + 480*a6^4*a5*a4^3*a3^4*a2^3*a1^3 - 2160*a6^3*a5^2*a4^3*a3^4*a2^3*a1^3 - 2160*a6^2*a5^3*a4^3*a3^4*a2^3*a1^3 + 480*a6*a5^4*a4^3*a3^4*a2^3*a1^3 + 240*a5^5*a4^3*a3^4*a2^3*a1^3 - 240*a6^4*a4^4*a3^4*a2^3*a1^3 + 480*a6^3*a5*a4^4*a3^4*a2^3*a1^3 + 880*a6^2*a5^2*a4^4*a3^4*a2^3*a1^3 + 480*a6*a5^3*a4^4*a3^4*a2^3*a1^3 - 240*a5^4*a4^4*a3^4*a2^3*a1^3 + 240*a6^3*a4^5*a3^4*a2^3*a1^3 - 32*a6^2*a5*a4^5*a3^4*a2^3*a1^3 - 32*a6*a5^2*a4^5*a3^4*a2^3*a1^3 + 240*a5^3*a4^5*a3^4*a2^3*a1^3 + 112*a6^2*a4^6*a3^4*a2^3*a1^3 - 80*a6*a5*a4^6*a3^4*a2^3*a1^3 + 112*a5^2*a4^6*a3^4*a2^3*a1^3 - 16*a6^6*a5*a3^5*a2^3*a1^3 - 80*a6^5*a5^2*a3^5*a2^3*a1^3 + 240*a6^4*a5^3*a3^5*a2^3*a1^3 + 240*a6^3*a5^4*a3^5*a2^3*a1^3 - 80*a6^2*a5^5*a3^5*a2^3*a1^3 - 16*a6*a5^6*a3^5*a2^3*a1^3 - 16*a6^6*a4*a3^5*a2^3*a1^3 - 32*a6^5*a5*a4*a3^5*a2^3*a1^3 - 32*a6^4*a5^2*a4*a3^5*a2^3*a1^3 - 672*a6^3*a5^3*a4*a3^5*a2^3*a1^3 - 32*a6^2*a5^4*a4*a3^5*a2^3*a1^3 - 32*a6*a5^5*a4*a3^5*a2^3*a1^3 - 16*a5^6*a4*a3^5*a2^3*a1^3 - 80*a6^5*a4^2*a3^5*a2^3*a1^3 - 32*a6^4*a5*a4^2*a3^5*a2^3*a1^3 + 480*a6^3*a5^2*a4^2*a3^5*a2^3*a1^3 + 480*a6^2*a5^3*a4^2*a3^5*a2^3*a1^3 - 32*a6*a5^4*a4^2*a3^5*a2^3*a1^3 - 80*a5^5*a4^2*a3^5*a2^3*a1^3 + 240*a6^4*a4^3*a3^5*a2^3*a1^3 - 672*a6^3*a5*a4^3*a3^5*a2^3*a1^3 + 480*a6^2*a5^2*a4^3*a3^5*a2^3*a1^3 - 672*a6*a5^3*a4^3*a3^5*a2^3*a1^3 + 240*a5^4*a4^3*a3^5*a2^3*a1^3 + 240*a6^3*a4^4*a3^5*a2^3*a1^3 - 32*a6^2*a5*a4^4*a3^5*a2^3*a1^3 - 32*a6*a5^2*a4^4*a3^5*a2^3*a1^3 + 240*a5^3*a4^4*a3^5*a2^3*a1^3 - 80*a6^2*a4^5*a3^5*a2^3*a1^3 - 32*a6*a5*a4^5*a3^5*a2^3*a1^3 - 80*a5^2*a4^5*a3^5*a2^3*a1^3 - 16*a6*a4^6*a3^5*a2^3*a1^3 - 16*a5*a4^6*a3^5*a2^3*a1^3 + 16*a6^6*a3^6*a2^3*a1^3 - 16*a6^5*a5*a3^6*a2^3*a1^3 + 112*a6^4*a5^2*a3^6*a2^3*a1^3 - 528*a6^3*a5^3*a3^6*a2^3*a1^3 + 112*a6^2*a5^4*a3^6*a2^3*a1^3 - 16*a6*a5^5*a3^6*a2^3*a1^3 + 16*a5^6*a3^6*a2^3*a1^3 - 16*a6^5*a4*a3^6*a2^3*a1^3 - 80*a6^4*a5*a4*a3^6*a2^3*a1^3 + 240*a6^3*a5^2*a4*a3^6*a2^3*a1^3 + 240*a6^2*a5^3*a4*a3^6*a2^3*a1^3 - 80*a6*a5^4*a4*a3^6*a2^3*a1^3 - 16*a5^5*a4*a3^6*a2^3*a1^3 + 112*a6^4*a4^2*a3^6*a2^3*a1^3 + 240*a6^3*a5*a4^2*a3^6*a2^3*a1^3 - 240*a6^2*a5^2*a4^2*a3^6*a2^3*a1^3 + 240*a6*a5^3*a4^2*a3^6*a2^3*a1^3 + 112*a5^4*a4^2*a3^6*a2^3*a1^3 - 528*a6^3*a4^3*a3^6*a2^3*a1^3 + 240*a6^2*a5*a4^3*a3^6*a2^3*a1^3 + 240*a6*a5^2*a4^3*a3^6*a2^3*a1^3 - 528*a5^3*a4^3*a3^6*a2^3*a1^3 + 112*a6^2*a4^4*a3^6*a2^3*a1^3 - 80*a6*a5*a4^4*a3^6*a2^3*a1^3 + 112*a5^2*a4^4*a3^6*a2^3*a1^3 - 16*a6*a4^5*a3^6*a2^3*a1^3 - 16*a5*a4^5*a3^6*a2^3*a1^3 + 16*a4^6*a3^6*a2^3*a1^3 - 8*a6^6*a5^5*a2^4*a1^3 - 8*a6^5*a5^6*a2^4*a1^3 - 8*a6^6*a5^4*a4*a2^4*a1^3 + 48*a6^5*a5^5*a4*a2^4*a1^3 - 8*a6^4*a5^6*a4*a2^4*a1^3 + 112*a6^6*a5^3*a4^2*a2^4*a1^3 - 120*a6^5*a5^4*a4^2*a2^4*a1^3 - 120*a6^4*a5^5*a4^2*a2^4*a1^3 + 112*a6^3*a5^6*a4^2*a2^4*a1^3 + 112*a6^6*a5^2*a4^3*a2^4*a1^3 + 240*a6^5*a5^3*a4^3*a2^4*a1^3 - 240*a6^4*a5^4*a4^3*a2^4*a1^3 + 240*a6^3*a5^5*a4^3*a2^4*a1^3 + 112*a6^2*a5^6*a4^3*a2^4*a1^3 - 8*a6^6*a5*a4^4*a2^4*a1^3 - 120*a6^5*a5^2*a4^4*a2^4*a1^3 - 240*a6^4*a5^3*a4^4*a2^4*a1^3 - 240*a6^3*a5^4*a4^4*a2^4*a1^3 - 120*a6^2*a5^5*a4^4*a2^4*a1^3 - 8*a6*a5^6*a4^4*a2^4*a1^3 - 8*a6^6*a4^5*a2^4*a1^3 + 48*a6^5*a5*a4^5*a2^4*a1^3 - 120*a6^4*a5^2*a4^5*a2^4*a1^3 + 240*a6^3*a5^3*a4^5*a2^4*a1^3 - 120*a6^2*a5^4*a4^5*a2^4*a1^3 + 48*a6*a5^5*a4^5*a2^4*a1^3 - 8*a5^6*a4^5*a2^4*a1^3 - 8*a6^5*a4^6*a2^4*a1^3 - 8*a6^4*a5*a4^6*a2^4*a1^3 + 112*a6^3*a5^2*a4^6*a2^4*a1^3 + 112*a6^2*a5^3*a4^6*a2^4*a1^3 - 8*a6*a5^4*a4^6*a2^4*a1^3 - 8*a5^5*a4^6*a2^4*a1^3 - 8*a6^6*a5^4*a3*a2^4*a1^3 + 48*a6^5*a5^5*a3*a2^4*a1^3 - 8*a6^4*a5^6*a3*a2^4*a1^3 - 80*a6^6*a5^3*a4*a3*a2^4*a1^3 + 96*a6^5*a5^4*a4*a3*a2^4*a1^3 + 96*a6^4*a5^5*a4*a3*a2^4*a1^3 - 80*a6^3*a5^6*a4*a3*a2^4*a1^3 - 120*a6^6*a5^2*a4^2*a3*a2^4*a1^3 - 32*a6^5*a5^3*a4^2*a3*a2^4*a1^3 - 360*a6^4*a5^4*a4^2*a3*a2^4*a1^3 - 32*a6^3*a5^5*a4^2*a3*a2^4*a1^3 - 120*a6^2*a5^6*a4^2*a3*a2^4*a1^3 - 80*a6^6*a5*a4^3*a3*a2^4*a1^3 - 32*a6^5*a5^2*a4^3*a3*a2^4*a1^3 + 480*a6^4*a5^3*a4^3*a3*a2^4*a1^3 + 480*a6^3*a5^4*a4^3*a3*a2^4*a1^3 - 32*a6^2*a5^5*a4^3*a3*a2^4*a1^3 - 80*a6*a5^6*a4^3*a3*a2^4*a1^3 - 8*a6^6*a4^4*a3*a2^4*a1^3 + 96*a6^5*a5*a4^4*a3*a2^4*a1^3 - 360*a6^4*a5^2*a4^4*a3*a2^4*a1^3 + 480*a6^3*a5^3*a4^4*a3*a2^4*a1^3 - 360*a6^2*a5^4*a4^4*a3*a2^4*a1^3 + 96*a6*a5^5*a4^4*a3*a2^4*a1^3 - 8*a5^6*a4^4*a3*a2^4*a1^3 + 48*a6^5*a4^5*a3*a2^4*a1^3 + 96*a6^4*a5*a4^5*a3*a2^4*a1^3 - 32*a6^3*a5^2*a4^5*a3*a2^4*a1^3 - 32*a6^2*a5^3*a4^5*a3*a2^4*a1^3 + 96*a6*a5^4*a4^5*a3*a2^4*a1^3 + 48*a5^5*a4^5*a3*a2^4*a1^3 - 8*a6^4*a4^6*a3*a2^4*a1^3 - 80*a6^3*a5*a4^6*a3*a2^4*a1^3 - 120*a6^2*a5^2*a4^6*a3*a2^4*a1^3 - 80*a6*a5^3*a4^6*a3*a2^4*a1^3 - 8*a5^4*a4^6*a3*a2^4*a1^3 + 112*a6^6*a5^3*a3^2*a2^4*a1^3 - 120*a6^5*a5^4*a3^2*a2^4*a1^3 - 120*a6^4*a5^5*a3^2*a2^4*a1^3 + 112*a6^3*a5^6*a3^2*a2^4*a1^3 - 120*a6^6*a5^2*a4*a3^2*a2^4*a1^3 - 32*a6^5*a5^3*a4*a3^2*a2^4*a1^3 - 360*a6^4*a5^4*a4*a3^2*a2^4*a1^3 - 32*a6^3*a5^5*a4*a3^2*a2^4*a1^3 - 120*a6^2*a5^6*a4*a3^2*a2^4*a1^3 - 120*a6^6*a5*a4^2*a3^2*a2^4*a1^3 - 360*a6^5*a5^2*a4^2*a3^2*a2^4*a1^3 + 880*a6^4*a5^3*a4^2*a3^2*a2^4*a1^3 + 880*a6^3*a5^4*a4^2*a3^2*a2^4*a1^3 - 360*a6^2*a5^5*a4^2*a3^2*a2^4*a1^3 - 120*a6*a5^6*a4^2*a3^2*a2^4*a1^3 + 112*a6^6*a4^3*a3^2*a2^4*a1^3 - 32*a6^5*a5*a4^3*a3^2*a2^4*a1^3 + 880*a6^4*a5^2*a4^3*a3^2*a2^4*a1^3 - 2160*a6^3*a5^3*a4^3*a3^2*a2^4*a1^3 + 880*a6^2*a5^4*a4^3*a3^2*a2^4*a1^3 - 32*a6*a5^5*a4^3*a3^2*a2^4*a1^3 + 112*a5^6*a4^3*a3^2*a2^4*a1^3 - 120*a6^5*a4^4*a3^2*a2^4*a1^3 - 360*a6^4*a5*a4^4*a3^2*a2^4*a1^3 + 880*a6^3*a5^2*a4^4*a3^2*a2^4*a1^3 + 880*a6^2*a5^3*a4^4*a3^2*a2^4*a1^3 - 360*a6*a5^4*a4^4*a3^2*a2^4*a1^3 - 120*a5^5*a4^4*a3^2*a2^4*a1^3 - 120*a6^4*a4^5*a3^2*a2^4*a1^3 - 32*a6^3*a5*a4^5*a3^2*a2^4*a1^3 - 360*a6^2*a5^2*a4^5*a3^2*a2^4*a1^3 - 32*a6*a5^3*a4^5*a3^2*a2^4*a1^3 - 120*a5^4*a4^5*a3^2*a2^4*a1^3 + 112*a6^3*a4^6*a3^2*a2^4*a1^3 - 120*a6^2*a5*a4^6*a3^2*a2^4*a1^3 - 120*a6*a5^2*a4^6*a3^2*a2^4*a1^3 + 112*a5^3*a4^6*a3^2*a2^4*a1^3 + 112*a6^6*a5^2*a3^3*a2^4*a1^3 + 240*a6^5*a5^3*a3^3*a2^4*a1^3 - 240*a6^4*a5^4*a3^3*a2^4*a1^3 + 240*a6^3*a5^5*a3^3*a2^4*a1^3 + 112*a6^2*a5^6*a3^3*a2^4*a1^3 - 80*a6^6*a5*a4*a3^3*a2^4*a1^3 - 32*a6^5*a5^2*a4*a3^3*a2^4*a1^3 + 480*a6^4*a5^3*a4*a3^3*a2^4*a1^3 + 480*a6^3*a5^4*a4*a3^3*a2^4*a1^3 - 32*a6^2*a5^5*a4*a3^3*a2^4*a1^3 - 80*a6*a5^6*a4*a3^3*a2^4*a1^3 + 112*a6^6*a4^2*a3^3*a2^4*a1^3 - 32*a6^5*a5*a4^2*a3^3*a2^4*a1^3 + 880*a6^4*a5^2*a4^2*a3^3*a2^4*a1^3 - 2160*a6^3*a5^3*a4^2*a3^3*a2^4*a1^3 + 880*a6^2*a5^4*a4^2*a3^3*a2^4*a1^3 - 32*a6*a5^5*a4^2*a3^3*a2^4*a1^3 + 112*a5^6*a4^2*a3^3*a2^4*a1^3 + 240*a6^5*a4^3*a3^3*a2^4*a1^3 + 480*a6^4*a5*a4^3*a3^3*a2^4*a1^3 - 2160*a6^3*a5^2*a4^3*a3^3*a2^4*a1^3 - 2160*a6^2*a5^3*a4^3*a3^3*a2^4*a1^3 + 480*a6*a5^4*a4^3*a3^3*a2^4*a1^3 + 240*a5^5*a4^3*a3^3*a2^4*a1^3 - 240*a6^4*a4^4*a3^3*a2^4*a1^3 + 480*a6^3*a5*a4^4*a3^3*a2^4*a1^3 + 880*a6^2*a5^2*a4^4*a3^3*a2^4*a1^3 + 480*a6*a5^3*a4^4*a3^3*a2^4*a1^3 - 240*a5^4*a4^4*a3^3*a2^4*a1^3 + 240*a6^3*a4^5*a3^3*a2^4*a1^3 - 32*a6^2*a5*a4^5*a3^3*a2^4*a1^3 - 32*a6*a5^2*a4^5*a3^3*a2^4*a1^3 + 240*a5^3*a4^5*a3^3*a2^4*a1^3 + 112*a6^2*a4^6*a3^3*a2^4*a1^3 - 80*a6*a5*a4^6*a3^3*a2^4*a1^3 + 112*a5^2*a4^6*a3^3*a2^4*a1^3 - 8*a6^6*a5*a3^4*a2^4*a1^3 - 120*a6^5*a5^2*a3^4*a2^4*a1^3 - 240*a6^4*a5^3*a3^4*a2^4*a1^3 - 240*a6^3*a5^4*a3^4*a2^4*a1^3 - 120*a6^2*a5^5*a3^4*a2^4*a1^3 - 8*a6*a5^6*a3^4*a2^4*a1^3 - 8*a6^6*a4*a3^4*a2^4*a1^3 + 96*a6^5*a5*a4*a3^4*a2^4*a1^3 - 360*a6^4*a5^2*a4*a3^4*a2^4*a1^3 + 480*a6^3*a5^3*a4*a3^4*a2^4*a1^3 - 360*a6^2*a5^4*a4*a3^4*a2^4*a1^3 + 96*a6*a5^5*a4*a3^4*a2^4*a1^3 - 8*a5^6*a4*a3^4*a2^4*a1^3 - 120*a6^5*a4^2*a3^4*a2^4*a1^3 - 360*a6^4*a5*a4^2*a3^4*a2^4*a1^3 + 880*a6^3*a5^2*a4^2*a3^4*a2^4*a1^3 + 880*a6^2*a5^3*a4^2*a3^4*a2^4*a1^3 - 360*a6*a5^4*a4^2*a3^4*a2^4*a1^3 - 120*a5^5*a4^2*a3^4*a2^4*a1^3 - 240*a6^4*a4^3*a3^4*a2^4*a1^3 + 480*a6^3*a5*a4^3*a3^4*a2^4*a1^3 + 880*a6^2*a5^2*a4^3*a3^4*a2^4*a1^3 + 480*a6*a5^3*a4^3*a3^4*a2^4*a1^3 - 240*a5^4*a4^3*a3^4*a2^4*a1^3 - 240*a6^3*a4^4*a3^4*a2^4*a1^3 - 360*a6^2*a5*a4^4*a3^4*a2^4*a1^3 - 360*a6*a5^2*a4^4*a3^4*a2^4*a1^3 - 240*a5^3*a4^4*a3^4*a2^4*a1^3 - 120*a6^2*a4^5*a3^4*a2^4*a1^3 + 96*a6*a5*a4^5*a3^4*a2^4*a1^3 - 120*a5^2*a4^5*a3^4*a2^4*a1^3 - 8*a6*a4^6*a3^4*a2^4*a1^3 - 8*a5*a4^6*a3^4*a2^4*a1^3 - 8*a6^6*a3^5*a2^4*a1^3 + 48*a6^5*a5*a3^5*a2^4*a1^3 - 120*a6^4*a5^2*a3^5*a2^4*a1^3 + 240*a6^3*a5^3*a3^5*a2^4*a1^3 - 120*a6^2*a5^4*a3^5*a2^4*a1^3 + 48*a6*a5^5*a3^5*a2^4*a1^3 - 8*a5^6*a3^5*a2^4*a1^3 + 48*a6^5*a4*a3^5*a2^4*a1^3 + 96*a6^4*a5*a4*a3^5*a2^4*a1^3 - 32*a6^3*a5^2*a4*a3^5*a2^4*a1^3 - 32*a6^2*a5^3*a4*a3^5*a2^4*a1^3 + 96*a6*a5^4*a4*a3^5*a2^4*a1^3 + 48*a5^5*a4*a3^5*a2^4*a1^3 - 120*a6^4*a4^2*a3^5*a2^4*a1^3 - 32*a6^3*a5*a4^2*a3^5*a2^4*a1^3 - 360*a6^2*a5^2*a4^2*a3^5*a2^4*a1^3 - 32*a6*a5^3*a4^2*a3^5*a2^4*a1^3 - 120*a5^4*a4^2*a3^5*a2^4*a1^3 + 240*a6^3*a4^3*a3^5*a2^4*a1^3 - 32*a6^2*a5*a4^3*a3^5*a2^4*a1^3 - 32*a6*a5^2*a4^3*a3^5*a2^4*a1^3 + 240*a5^3*a4^3*a3^5*a2^4*a1^3 - 120*a6^2*a4^4*a3^5*a2^4*a1^3 + 96*a6*a5*a4^4*a3^5*a2^4*a1^3 - 120*a5^2*a4^4*a3^5*a2^4*a1^3 + 48*a6*a4^5*a3^5*a2^4*a1^3 + 48*a5*a4^5*a3^5*a2^4*a1^3 - 8*a4^6*a3^5*a2^4*a1^3 - 8*a6^5*a3^6*a2^4*a1^3 - 8*a6^4*a5*a3^6*a2^4*a1^3 + 112*a6^3*a5^2*a3^6*a2^4*a1^3 + 112*a6^2*a5^3*a3^6*a2^4*a1^3 - 8*a6*a5^4*a3^6*a2^4*a1^3 - 8*a5^5*a3^6*a2^4*a1^3 - 8*a6^4*a4*a3^6*a2^4*a1^3 - 80*a6^3*a5*a4*a3^6*a2^4*a1^3 - 120*a6^2*a5^2*a4*a3^6*a2^4*a1^3 - 80*a6*a5^3*a4*a3^6*a2^4*a1^3 - 8*a5^4*a4*a3^6*a2^4*a1^3 + 112*a6^3*a4^2*a3^6*a2^4*a1^3 - 120*a6^2*a5*a4^2*a3^6*a2^4*a1^3 - 120*a6*a5^2*a4^2*a3^6*a2^4*a1^3 + 112*a5^3*a4^2*a3^6*a2^4*a1^3 + 112*a6^2*a4^3*a3^6*a2^4*a1^3 - 80*a6*a5*a4^3*a3^6*a2^4*a1^3 + 112*a5^2*a4^3*a3^6*a2^4*a1^3 - 8*a6*a4^4*a3^6*a2^4*a1^3 - 8*a5*a4^4*a3^6*a2^4*a1^3 - 8*a4^5*a3^6*a2^4*a1^3 - 8*a6^6*a5^4*a2^5*a1^3 - 8*a6^4*a5^6*a2^5*a1^3 - 16*a6^6*a5^3*a4*a2^5*a1^3 + 48*a6^5*a5^4*a4*a2^5*a1^3 + 48*a6^4*a5^5*a4*a2^5*a1^3 - 16*a6^3*a5^6*a4*a2^5*a1^3 - 8*a6^6*a5^2*a4^2*a2^5*a1^3 - 80*a6^5*a5^3*a4^2*a2^5*a1^3 - 120*a6^4*a5^4*a4^2*a2^5*a1^3 - 80*a6^3*a5^5*a4^2*a2^5*a1^3 - 8*a6^2*a5^6*a4^2*a2^5*a1^3 - 16*a6^6*a5*a4^3*a2^5*a1^3 - 80*a6^5*a5^2*a4^3*a2^5*a1^3 + 240*a6^4*a5^3*a4^3*a2^5*a1^3 + 240*a6^3*a5^4*a4^3*a2^5*a1^3 - 80*a6^2*a5^5*a4^3*a2^5*a1^3 - 16*a6*a5^6*a4^3*a2^5*a1^3 - 8*a6^6*a4^4*a2^5*a1^3 + 48*a6^5*a5*a4^4*a2^5*a1^3 - 120*a6^4*a5^2*a4^4*a2^5*a1^3 + 240*a6^3*a5^3*a4^4*a2^5*a1^3 - 120*a6^2*a5^4*a4^4*a2^5*a1^3 + 48*a6*a5^5*a4^4*a2^5*a1^3 - 8*a5^6*a4^4*a2^5*a1^3 + 48*a6^4*a5*a4^5*a2^5*a1^3 - 80*a6^3*a5^2*a4^5*a2^5*a1^3 - 80*a6^2*a5^3*a4^5*a2^5*a1^3 + 48*a6*a5^4*a4^5*a2^5*a1^3 - 8*a6^4*a4^6*a2^5*a1^3 - 16*a6^3*a5*a4^6*a2^5*a1^3 - 8*a6^2*a5^2*a4^6*a2^5*a1^3 - 16*a6*a5^3*a4^6*a2^5*a1^3 - 8*a5^4*a4^6*a2^5*a1^3 - 16*a6^6*a5^3*a3*a2^5*a1^3 + 48*a6^5*a5^4*a3*a2^5*a1^3 + 48*a6^4*a5^5*a3*a2^5*a1^3 - 16*a6^3*a5^6*a3*a2^5*a1^3 + 48*a6^6*a5^2*a4*a3*a2^5*a1^3 - 32*a6^5*a5^3*a4*a3*a2^5*a1^3 + 96*a6^4*a5^4*a4*a3*a2^5*a1^3 - 32*a6^3*a5^5*a4*a3*a2^5*a1^3 + 48*a6^2*a5^6*a4*a3*a2^5*a1^3 + 48*a6^6*a5*a4^2*a3*a2^5*a1^3 + 96*a6^5*a5^2*a4^2*a3*a2^5*a1^3 - 32*a6^4*a5^3*a4^2*a3*a2^5*a1^3 - 32*a6^3*a5^4*a4^2*a3*a2^5*a1^3 + 96*a6^2*a5^5*a4^2*a3*a2^5*a1^3 + 48*a6*a5^6*a4^2*a3*a2^5*a1^3 - 16*a6^6*a4^3*a3*a2^5*a1^3 - 32*a6^5*a5*a4^3*a3*a2^5*a1^3 - 32*a6^4*a5^2*a4^3*a3*a2^5*a1^3 - 672*a6^3*a5^3*a4^3*a3*a2^5*a1^3 - 32*a6^2*a5^4*a4^3*a3*a2^5*a1^3 - 32*a6*a5^5*a4^3*a3*a2^5*a1^3 - 16*a5^6*a4^3*a3*a2^5*a1^3 + 48*a6^5*a4^4*a3*a2^5*a1^3 + 96*a6^4*a5*a4^4*a3*a2^5*a1^3 - 32*a6^3*a5^2*a4^4*a3*a2^5*a1^3 - 32*a6^2*a5^3*a4^4*a3*a2^5*a1^3 + 96*a6*a5^4*a4^4*a3*a2^5*a1^3 + 48*a5^5*a4^4*a3*a2^5*a1^3 + 48*a6^4*a4^5*a3*a2^5*a1^3 - 32*a6^3*a5*a4^5*a3*a2^5*a1^3 + 96*a6^2*a5^2*a4^5*a3*a2^5*a1^3 - 32*a6*a5^3*a4^5*a3*a2^5*a1^3 + 48*a5^4*a4^5*a3*a2^5*a1^3 - 16*a6^3*a4^6*a3*a2^5*a1^3 + 48*a6^2*a5*a4^6*a3*a2^5*a1^3 + 48*a6*a5^2*a4^6*a3*a2^5*a1^3 - 16*a5^3*a4^6*a3*a2^5*a1^3 - 8*a6^6*a5^2*a3^2*a2^5*a1^3 - 80*a6^5*a5^3*a3^2*a2^5*a1^3 - 120*a6^4*a5^4*a3^2*a2^5*a1^3 - 80*a6^3*a5^5*a3^2*a2^5*a1^3 - 8*a6^2*a5^6*a3^2*a2^5*a1^3 + 48*a6^6*a5*a4*a3^2*a2^5*a1^3 + 96*a6^5*a5^2*a4*a3^2*a2^5*a1^3 - 32*a6^4*a5^3*a4*a3^2*a2^5*a1^3 - 32*a6^3*a5^4*a4*a3^2*a2^5*a1^3 + 96*a6^2*a5^5*a4*a3^2*a2^5*a1^3 + 48*a6*a5^6*a4*a3^2*a2^5*a1^3 - 8*a6^6*a4^2*a3^2*a2^5*a1^3 + 96*a6^5*a5*a4^2*a3^2*a2^5*a1^3 - 360*a6^4*a5^2*a4^2*a3^2*a2^5*a1^3 + 480*a6^3*a5^3*a4^2*a3^2*a2^5*a1^3 - 360*a6^2*a5^4*a4^2*a3^2*a2^5*a1^3 + 96*a6*a5^5*a4^2*a3^2*a2^5*a1^3 - 8*a5^6*a4^2*a3^2*a2^5*a1^3 - 80*a6^5*a4^3*a3^2*a2^5*a1^3 - 32*a6^4*a5*a4^3*a3^2*a2^5*a1^3 + 480*a6^3*a5^2*a4^3*a3^2*a2^5*a1^3 + 480*a6^2*a5^3*a4^3*a3^2*a2^5*a1^3 - 32*a6*a5^4*a4^3*a3^2*a2^5*a1^3 - 80*a5^5*a4^3*a3^2*a2^5*a1^3 - 120*a6^4*a4^4*a3^2*a2^5*a1^3 - 32*a6^3*a5*a4^4*a3^2*a2^5*a1^3 - 360*a6^2*a5^2*a4^4*a3^2*a2^5*a1^3 - 32*a6*a5^3*a4^4*a3^2*a2^5*a1^3 - 120*a5^4*a4^4*a3^2*a2^5*a1^3 - 80*a6^3*a4^5*a3^2*a2^5*a1^3 + 96*a6^2*a5*a4^5*a3^2*a2^5*a1^3 + 96*a6*a5^2*a4^5*a3^2*a2^5*a1^3 - 80*a5^3*a4^5*a3^2*a2^5*a1^3 - 8*a6^2*a4^6*a3^2*a2^5*a1^3 + 48*a6*a5*a4^6*a3^2*a2^5*a1^3 - 8*a5^2*a4^6*a3^2*a2^5*a1^3 - 16*a6^6*a5*a3^3*a2^5*a1^3 - 80*a6^5*a5^2*a3^3*a2^5*a1^3 + 240*a6^4*a5^3*a3^3*a2^5*a1^3 + 240*a6^3*a5^4*a3^3*a2^5*a1^3 - 80*a6^2*a5^5*a3^3*a2^5*a1^3 - 16*a6*a5^6*a3^3*a2^5*a1^3 - 16*a6^6*a4*a3^3*a2^5*a1^3 - 32*a6^5*a5*a4*a3^3*a2^5*a1^3 - 32*a6^4*a5^2*a4*a3^3*a2^5*a1^3 - 672*a6^3*a5^3*a4*a3^3*a2^5*a1^3 - 32*a6^2*a5^4*a4*a3^3*a2^5*a1^3 - 32*a6*a5^5*a4*a3^3*a2^5*a1^3 - 16*a5^6*a4*a3^3*a2^5*a1^3 - 80*a6^5*a4^2*a3^3*a2^5*a1^3 - 32*a6^4*a5*a4^2*a3^3*a2^5*a1^3 + 480*a6^3*a5^2*a4^2*a3^3*a2^5*a1^3 + 480*a6^2*a5^3*a4^2*a3^3*a2^5*a1^3 - 32*a6*a5^4*a4^2*a3^3*a2^5*a1^3 - 80*a5^5*a4^2*a3^3*a2^5*a1^3 + 240*a6^4*a4^3*a3^3*a2^5*a1^3 - 672*a6^3*a5*a4^3*a3^3*a2^5*a1^3 + 480*a6^2*a5^2*a4^3*a3^3*a2^5*a1^3 - 672*a6*a5^3*a4^3*a3^3*a2^5*a1^3 + 240*a5^4*a4^3*a3^3*a2^5*a1^3 + 240*a6^3*a4^4*a3^3*a2^5*a1^3 - 32*a6^2*a5*a4^4*a3^3*a2^5*a1^3 - 32*a6*a5^2*a4^4*a3^3*a2^5*a1^3 + 240*a5^3*a4^4*a3^3*a2^5*a1^3 - 80*a6^2*a4^5*a3^3*a2^5*a1^3 - 32*a6*a5*a4^5*a3^3*a2^5*a1^3 - 80*a5^2*a4^5*a3^3*a2^5*a1^3 - 16*a6*a4^6*a3^3*a2^5*a1^3 - 16*a5*a4^6*a3^3*a2^5*a1^3 - 8*a6^6*a3^4*a2^5*a1^3 + 48*a6^5*a5*a3^4*a2^5*a1^3 - 120*a6^4*a5^2*a3^4*a2^5*a1^3 + 240*a6^3*a5^3*a3^4*a2^5*a1^3 - 120*a6^2*a5^4*a3^4*a2^5*a1^3 + 48*a6*a5^5*a3^4*a2^5*a1^3 - 8*a5^6*a3^4*a2^5*a1^3 + 48*a6^5*a4*a3^4*a2^5*a1^3 + 96*a6^4*a5*a4*a3^4*a2^5*a1^3 - 32*a6^3*a5^2*a4*a3^4*a2^5*a1^3 - 32*a6^2*a5^3*a4*a3^4*a2^5*a1^3 + 96*a6*a5^4*a4*a3^4*a2^5*a1^3 + 48*a5^5*a4*a3^4*a2^5*a1^3 - 120*a6^4*a4^2*a3^4*a2^5*a1^3 - 32*a6^3*a5*a4^2*a3^4*a2^5*a1^3 - 360*a6^2*a5^2*a4^2*a3^4*a2^5*a1^3 - 32*a6*a5^3*a4^2*a3^4*a2^5*a1^3 - 120*a5^4*a4^2*a3^4*a2^5*a1^3 + 240*a6^3*a4^3*a3^4*a2^5*a1^3 - 32*a6^2*a5*a4^3*a3^4*a2^5*a1^3 - 32*a6*a5^2*a4^3*a3^4*a2^5*a1^3 + 240*a5^3*a4^3*a3^4*a2^5*a1^3 - 120*a6^2*a4^4*a3^4*a2^5*a1^3 + 96*a6*a5*a4^4*a3^4*a2^5*a1^3 - 120*a5^2*a4^4*a3^4*a2^5*a1^3 + 48*a6*a4^5*a3^4*a2^5*a1^3 + 48*a5*a4^5*a3^4*a2^5*a1^3 - 8*a4^6*a3^4*a2^5*a1^3 + 48*a6^4*a5*a3^5*a2^5*a1^3 - 80*a6^3*a5^2*a3^5*a2^5*a1^3 - 80*a6^2*a5^3*a3^5*a2^5*a1^3 + 48*a6*a5^4*a3^5*a2^5*a1^3 + 48*a6^4*a4*a3^5*a2^5*a1^3 - 32*a6^3*a5*a4*a3^5*a2^5*a1^3 + 96*a6^2*a5^2*a4*a3^5*a2^5*a1^3 - 32*a6*a5^3*a4*a3^5*a2^5*a1^3 + 48*a5^4*a4*a3^5*a2^5*a1^3 - 80*a6^3*a4^2*a3^5*a2^5*a1^3 + 96*a6^2*a5*a4^2*a3^5*a2^5*a1^3 + 96*a6*a5^2*a4^2*a3^5*a2^5*a1^3 - 80*a5^3*a4^2*a3^5*a2^5*a1^3 - 80*a6^2*a4^3*a3^5*a2^5*a1^3 - 32*a6*a5*a4^3*a3^5*a2^5*a1^3 - 80*a5^2*a4^3*a3^5*a2^5*a1^3 + 48*a6*a4^4*a3^5*a2^5*a1^3 + 48*a5*a4^4*a3^5*a2^5*a1^3 - 8*a6^4*a3^6*a2^5*a1^3 - 16*a6^3*a5*a3^6*a2^5*a1^3 - 8*a6^2*a5^2*a3^6*a2^5*a1^3 - 16*a6*a5^3*a3^6*a2^5*a1^3 - 8*a5^4*a3^6*a2^5*a1^3 - 16*a6^3*a4*a3^6*a2^5*a1^3 + 48*a6^2*a5*a4*a3^6*a2^5*a1^3 + 48*a6*a5^2*a4*a3^6*a2^5*a1^3 - 16*a5^3*a4*a3^6*a2^5*a1^3 - 8*a6^2*a4^2*a3^6*a2^5*a1^3 + 48*a6*a5*a4^2*a3^6*a2^5*a1^3 - 8*a5^2*a4^2*a3^6*a2^5*a1^3 - 16*a6*a4^3*a3^6*a2^5*a1^3 - 16*a5*a4^3*a3^6*a2^5*a1^3 - 8*a4^4*a3^6*a2^5*a1^3 + 16*a6^6*a5^3*a2^6*a1^3 - 8*a6^5*a5^4*a2^6*a1^3 - 8*a6^4*a5^5*a2^6*a1^3 + 16*a6^3*a5^6*a2^6*a1^3 - 8*a6^6*a5^2*a4*a2^6*a1^3 - 16*a6^5*a5^3*a4*a2^6*a1^3 - 8*a6^4*a5^4*a4*a2^6*a1^3 - 16*a6^3*a5^5*a4*a2^6*a1^3 - 8*a6^2*a5^6*a4*a2^6*a1^3 - 8*a6^6*a5*a4^2*a2^6*a1^3 - 8*a6^5*a5^2*a4^2*a2^6*a1^3 + 112*a6^4*a5^3*a4^2*a2^6*a1^3 + 112*a6^3*a5^4*a4^2*a2^6*a1^3 - 8*a6^2*a5^5*a4^2*a2^6*a1^3 - 8*a6*a5^6*a4^2*a2^6*a1^3 + 16*a6^6*a4^3*a2^6*a1^3 - 16*a6^5*a5*a4^3*a2^6*a1^3 + 112*a6^4*a5^2*a4^3*a2^6*a1^3 - 528*a6^3*a5^3*a4^3*a2^6*a1^3 + 112*a6^2*a5^4*a4^3*a2^6*a1^3 - 16*a6*a5^5*a4^3*a2^6*a1^3 + 16*a5^6*a4^3*a2^6*a1^3 - 8*a6^5*a4^4*a2^6*a1^3 - 8*a6^4*a5*a4^4*a2^6*a1^3 + 112*a6^3*a5^2*a4^4*a2^6*a1^3 + 112*a6^2*a5^3*a4^4*a2^6*a1^3 - 8*a6*a5^4*a4^4*a2^6*a1^3 - 8*a5^5*a4^4*a2^6*a1^3 - 8*a6^4*a4^5*a2^6*a1^3 - 16*a6^3*a5*a4^5*a2^6*a1^3 - 8*a6^2*a5^2*a4^5*a2^6*a1^3 - 16*a6*a5^3*a4^5*a2^6*a1^3 - 8*a5^4*a4^5*a2^6*a1^3 + 16*a6^3*a4^6*a2^6*a1^3 - 8*a6^2*a5*a4^6*a2^6*a1^3 - 8*a6*a5^2*a4^6*a2^6*a1^3 + 16*a5^3*a4^6*a2^6*a1^3 - 8*a6^6*a5^2*a3*a2^6*a1^3 - 16*a6^5*a5^3*a3*a2^6*a1^3 - 8*a6^4*a5^4*a3*a2^6*a1^3 - 16*a6^3*a5^5*a3*a2^6*a1^3 - 8*a6^2*a5^6*a3*a2^6*a1^3 + 48*a6^5*a5^2*a4*a3*a2^6*a1^3 - 80*a6^4*a5^3*a4*a3*a2^6*a1^3 - 80*a6^3*a5^4*a4*a3*a2^6*a1^3 + 48*a6^2*a5^5*a4*a3*a2^6*a1^3 - 8*a6^6*a4^2*a3*a2^6*a1^3 + 48*a6^5*a5*a4^2*a3*a2^6*a1^3 - 120*a6^4*a5^2*a4^2*a3*a2^6*a1^3 + 240*a6^3*a5^3*a4^2*a3*a2^6*a1^3 - 120*a6^2*a5^4*a4^2*a3*a2^6*a1^3 + 48*a6*a5^5*a4^2*a3*a2^6*a1^3 - 8*a5^6*a4^2*a3*a2^6*a1^3 - 16*a6^5*a4^3*a3*a2^6*a1^3 - 80*a6^4*a5*a4^3*a3*a2^6*a1^3 + 240*a6^3*a5^2*a4^3*a3*a2^6*a1^3 + 240*a6^2*a5^3*a4^3*a3*a2^6*a1^3 - 80*a6*a5^4*a4^3*a3*a2^6*a1^3 - 16*a5^5*a4^3*a3*a2^6*a1^3 - 8*a6^4*a4^4*a3*a2^6*a1^3 - 80*a6^3*a5*a4^4*a3*a2^6*a1^3 - 120*a6^2*a5^2*a4^4*a3*a2^6*a1^3 - 80*a6*a5^3*a4^4*a3*a2^6*a1^3 - 8*a5^4*a4^4*a3*a2^6*a1^3 - 16*a6^3*a4^5*a3*a2^6*a1^3 + 48*a6^2*a5*a4^5*a3*a2^6*a1^3 + 48*a6*a5^2*a4^5*a3*a2^6*a1^3 - 16*a5^3*a4^5*a3*a2^6*a1^3 - 8*a6^2*a4^6*a3*a2^6*a1^3 - 8*a5^2*a4^6*a3*a2^6*a1^3 - 8*a6^6*a5*a3^2*a2^6*a1^3 - 8*a6^5*a5^2*a3^2*a2^6*a1^3 + 112*a6^4*a5^3*a3^2*a2^6*a1^3 + 112*a6^3*a5^4*a3^2*a2^6*a1^3 - 8*a6^2*a5^5*a3^2*a2^6*a1^3 - 8*a6*a5^6*a3^2*a2^6*a1^3 - 8*a6^6*a4*a3^2*a2^6*a1^3 + 48*a6^5*a5*a4*a3^2*a2^6*a1^3 - 120*a6^4*a5^2*a4*a3^2*a2^6*a1^3 + 240*a6^3*a5^3*a4*a3^2*a2^6*a1^3 - 120*a6^2*a5^4*a4*a3^2*a2^6*a1^3 + 48*a6*a5^5*a4*a3^2*a2^6*a1^3 - 8*a5^6*a4*a3^2*a2^6*a1^3 - 8*a6^5*a4^2*a3^2*a2^6*a1^3 - 120*a6^4*a5*a4^2*a3^2*a2^6*a1^3 - 240*a6^3*a5^2*a4^2*a3^2*a2^6*a1^3 - 240*a6^2*a5^3*a4^2*a3^2*a2^6*a1^3 - 120*a6*a5^4*a4^2*a3^2*a2^6*a1^3 - 8*a5^5*a4^2*a3^2*a2^6*a1^3 + 112*a6^4*a4^3*a3^2*a2^6*a1^3 + 240*a6^3*a5*a4^3*a3^2*a2^6*a1^3 - 240*a6^2*a5^2*a4^3*a3^2*a2^6*a1^3 + 240*a6*a5^3*a4^3*a3^2*a2^6*a1^3 + 112*a5^4*a4^3*a3^2*a2^6*a1^3 + 112*a6^3*a4^4*a3^2*a2^6*a1^3 - 120*a6^2*a5*a4^4*a3^2*a2^6*a1^3 - 120*a6*a5^2*a4^4*a3^2*a2^6*a1^3 + 112*a5^3*a4^4*a3^2*a2^6*a1^3 - 8*a6^2*a4^5*a3^2*a2^6*a1^3 + 48*a6*a5*a4^5*a3^2*a2^6*a1^3 - 8*a5^2*a4^5*a3^2*a2^6*a1^3 - 8*a6*a4^6*a3^2*a2^6*a1^3 - 8*a5*a4^6*a3^2*a2^6*a1^3 + 16*a6^6*a3^3*a2^6*a1^3 - 16*a6^5*a5*a3^3*a2^6*a1^3 + 112*a6^4*a5^2*a3^3*a2^6*a1^3 - 528*a6^3*a5^3*a3^3*a2^6*a1^3 + 112*a6^2*a5^4*a3^3*a2^6*a1^3 - 16*a6*a5^5*a3^3*a2^6*a1^3 + 16*a5^6*a3^3*a2^6*a1^3 - 16*a6^5*a4*a3^3*a2^6*a1^3 - 80*a6^4*a5*a4*a3^3*a2^6*a1^3 + 240*a6^3*a5^2*a4*a3^3*a2^6*a1^3 + 240*a6^2*a5^3*a4*a3^3*a2^6*a1^3 - 80*a6*a5^4*a4*a3^3*a2^6*a1^3 - 16*a5^5*a4*a3^3*a2^6*a1^3 + 112*a6^4*a4^2*a3^3*a2^6*a1^3 + 240*a6^3*a5*a4^2*a3^3*a2^6*a1^3 - 240*a6^2*a5^2*a4^2*a3^3*a2^6*a1^3 + 240*a6*a5^3*a4^2*a3^3*a2^6*a1^3 + 112*a5^4*a4^2*a3^3*a2^6*a1^3 - 528*a6^3*a4^3*a3^3*a2^6*a1^3 + 240*a6^2*a5*a4^3*a3^3*a2^6*a1^3 + 240*a6*a5^2*a4^3*a3^3*a2^6*a1^3 - 528*a5^3*a4^3*a3^3*a2^6*a1^3 + 112*a6^2*a4^4*a3^3*a2^6*a1^3 - 80*a6*a5*a4^4*a3^3*a2^6*a1^3 + 112*a5^2*a4^4*a3^3*a2^6*a1^3 - 16*a6*a4^5*a3^3*a2^6*a1^3 - 16*a5*a4^5*a3^3*a2^6*a1^3 + 16*a4^6*a3^3*a2^6*a1^3 - 8*a6^5*a3^4*a2^6*a1^3 - 8*a6^4*a5*a3^4*a2^6*a1^3 + 112*a6^3*a5^2*a3^4*a2^6*a1^3 + 112*a6^2*a5^3*a3^4*a2^6*a1^3 - 8*a6*a5^4*a3^4*a2^6*a1^3 - 8*a5^5*a3^4*a2^6*a1^3 - 8*a6^4*a4*a3^4*a2^6*a1^3 - 80*a6^3*a5*a4*a3^4*a2^6*a1^3 - 120*a6^2*a5^2*a4*a3^4*a2^6*a1^3 - 80*a6*a5^3*a4*a3^4*a2^6*a1^3 - 8*a5^4*a4*a3^4*a2^6*a1^3 + 112*a6^3*a4^2*a3^4*a2^6*a1^3 - 120*a6^2*a5*a4^2*a3^4*a2^6*a1^3 - 120*a6*a5^2*a4^2*a3^4*a2^6*a1^3 + 112*a5^3*a4^2*a3^4*a2^6*a1^3 + 112*a6^2*a4^3*a3^4*a2^6*a1^3 - 80*a6*a5*a4^3*a3^4*a2^6*a1^3 + 112*a5^2*a4^3*a3^4*a2^6*a1^3 - 8*a6*a4^4*a3^4*a2^6*a1^3 - 8*a5*a4^4*a3^4*a2^6*a1^3 - 8*a4^5*a3^4*a2^6*a1^3 - 8*a6^4*a3^5*a2^6*a1^3 - 16*a6^3*a5*a3^5*a2^6*a1^3 - 8*a6^2*a5^2*a3^5*a2^6*a1^3 - 16*a6*a5^3*a3^5*a2^6*a1^3 - 8*a5^4*a3^5*a2^6*a1^3 - 16*a6^3*a4*a3^5*a2^6*a1^3 + 48*a6^2*a5*a4*a3^5*a2^6*a1^3 + 48*a6*a5^2*a4*a3^5*a2^6*a1^3 - 16*a5^3*a4*a3^5*a2^6*a1^3 - 8*a6^2*a4^2*a3^5*a2^6*a1^3 + 48*a6*a5*a4^2*a3^5*a2^6*a1^3 - 8*a5^2*a4^2*a3^5*a2^6*a1^3 - 16*a6*a4^3*a3^5*a2^6*a1^3 - 16*a5*a4^3*a3^5*a2^6*a1^3 - 8*a4^4*a3^5*a2^6*a1^3 + 16*a6^3*a3^6*a2^6*a1^3 - 8*a6^2*a5*a3^6*a2^6*a1^3 - 8*a6*a5^2*a3^6*a2^6*a1^3 + 16*a5^3*a3^6*a2^6*a1^3 - 8*a6^2*a4*a3^6*a2^6*a1^3 - 8*a5^2*a4*a3^6*a2^6*a1^3 - 8*a6*a4^2*a3^6*a2^6*a1^3 - 8*a5*a4^2*a3^6*a2^6*a1^3 + 16*a4^3*a3^6*a2^6*a1^3 - 8*a6^6*a5^6*a4^2*a1^4 - 8*a6^6*a5^5*a4^3*a1^4 - 8*a6^5*a5^6*a4^3*a1^4 + 24*a6^6*a5^4*a4^4*a1^4 + 24*a6^4*a5^6*a4^4*a1^4 - 8*a6^6*a5^3*a4^5*a1^4 - 8*a6^3*a5^6*a4^5*a1^4 - 8*a6^6*a5^2*a4^6*a1^4 - 8*a6^5*a5^3*a4^6*a1^4 + 24*a6^4*a5^4*a4^6*a1^4 - 8*a6^3*a5^5*a4^6*a1^4 - 8*a6^2*a5^6*a4^6*a1^4 + 8*a6^6*a5^6*a4*a3*a1^4 + 16*a6^6*a5^5*a4^2*a3*a1^4 + 16*a6^5*a5^6*a4^2*a3*a1^4 - 8*a6^6*a5^4*a4^3*a3*a1^4 + 48*a6^5*a5^5*a4^3*a3*a1^4 - 8*a6^4*a5^6*a4^3*a3*a1^4 - 8*a6^6*a5^3*a4^4*a3*a1^4 - 72*a6^5*a5^4*a4^4*a3*a1^4 - 72*a6^4*a5^5*a4^4*a3*a1^4 - 8*a6^3*a5^6*a4^4*a3*a1^4 + 16*a6^6*a5^2*a4^5*a3*a1^4 + 48*a6^5*a5^3*a4^5*a3*a1^4 - 72*a6^4*a5^4*a4^5*a3*a1^4 + 48*a6^3*a5^5*a4^5*a3*a1^4 + 16*a6^2*a5^6*a4^5*a3*a1^4 + 8*a6^6*a5*a4^6*a3*a1^4 + 16*a6^5*a5^2*a4^6*a3*a1^4 - 8*a6^4*a5^3*a4^6*a3*a1^4 - 8*a6^3*a5^4*a4^6*a3*a1^4 + 16*a6^2*a5^5*a4^6*a3*a1^4 + 8*a6*a5^6*a4^6*a3*a1^4 - 8*a6^6*a5^6*a3^2*a1^4 + 16*a6^6*a5^5*a4*a3^2*a1^4 + 16*a6^5*a5^6*a4*a3^2*a1^4 - 128*a6^6*a5^4*a4^2*a3^2*a1^4 + 120*a6^5*a5^5*a4^2*a3^2*a1^4 - 128*a6^4*a5^6*a4^2*a3^2*a1^4 + 112*a6^6*a5^3*a4^3*a3^2*a1^4 - 120*a6^5*a5^4*a4^3*a3^2*a1^4 - 120*a6^4*a5^5*a4^3*a3^2*a1^4 + 112*a6^3*a5^6*a4^3*a3^2*a1^4 - 128*a6^6*a5^2*a4^4*a3^2*a1^4 - 120*a6^5*a5^3*a4^4*a3^2*a1^4 + 720*a6^4*a5^4*a4^4*a3^2*a1^4 - 120*a6^3*a5^5*a4^4*a3^2*a1^4 - 128*a6^2*a5^6*a4^4*a3^2*a1^4 + 16*a6^6*a5*a4^5*a3^2*a1^4 + 120*a6^5*a5^2*a4^5*a3^2*a1^4 - 120*a6^4*a5^3*a4^5*a3^2*a1^4 - 120*a6^3*a5^4*a4^5*a3^2*a1^4 + 120*a6^2*a5^5*a4^5*a3^2*a1^4 + 16*a6*a5^6*a4^5*a3^2*a1^4 - 8*a6^6*a4^6*a3^2*a1^4 + 16*a6^5*a5*a4^6*a3^2*a1^4 - 128*a6^4*a5^2*a4^6*a3^2*a1^4 + 112*a6^3*a5^3*a4^6*a3^2*a1^4 - 128*a6^2*a5^4*a4^6*a3^2*a1^4 + 16*a6*a5^5*a4^6*a3^2*a1^4 - 8*a5^6*a4^6*a3^2*a1^4 - 8*a6^6*a5^5*a3^3*a1^4 - 8*a6^5*a5^6*a3^3*a1^4 - 8*a6^6*a5^4*a4*a3^3*a1^4 + 48*a6^5*a5^5*a4*a3^3*a1^4 - 8*a6^4*a5^6*a4*a3^3*a1^4 + 112*a6^6*a5^3*a4^2*a3^3*a1^4 - 120*a6^5*a5^4*a4^2*a3^3*a1^4 - 120*a6^4*a5^5*a4^2*a3^3*a1^4 + 112*a6^3*a5^6*a4^2*a3^3*a1^4 + 112*a6^6*a5^2*a4^3*a3^3*a1^4 + 240*a6^5*a5^3*a4^3*a3^3*a1^4 - 240*a6^4*a5^4*a4^3*a3^3*a1^4 + 240*a6^3*a5^5*a4^3*a3^3*a1^4 + 112*a6^2*a5^6*a4^3*a3^3*a1^4 - 8*a6^6*a5*a4^4*a3^3*a1^4 - 120*a6^5*a5^2*a4^4*a3^3*a1^4 - 240*a6^4*a5^3*a4^4*a3^3*a1^4 - 240*a6^3*a5^4*a4^4*a3^3*a1^4 - 120*a6^2*a5^5*a4^4*a3^3*a1^4 - 8*a6*a5^6*a4^4*a3^3*a1^4 - 8*a6^6*a4^5*a3^3*a1^4 + 48*a6^5*a5*a4^5*a3^3*a1^4 - 120*a6^4*a5^2*a4^5*a3^3*a1^4 + 240*a6^3*a5^3*a4^5*a3^3*a1^4 - 120*a6^2*a5^4*a4^5*a3^3*a1^4 + 48*a6*a5^5*a4^5*a3^3*a1^4 - 8*a5^6*a4^5*a3^3*a1^4 - 8*a6^5*a4^6*a3^3*a1^4 - 8*a6^4*a5*a4^6*a3^3*a1^4 + 112*a6^3*a5^2*a4^6*a3^3*a1^4 + 112*a6^2*a5^3*a4^6*a3^3*a1^4 - 8*a6*a5^4*a4^6*a3^3*a1^4 - 8*a5^5*a4^6*a3^3*a1^4 + 24*a6^6*a5^4*a3^4*a1^4 + 24*a6^4*a5^6*a3^4*a1^4 - 8*a6^6*a5^3*a4*a3^4*a1^4 - 72*a6^5*a5^4*a4*a3^4*a1^4 - 72*a6^4*a5^5*a4*a3^4*a1^4 - 8*a6^3*a5^6*a4*a3^4*a1^4 - 128*a6^6*a5^2*a4^2*a3^4*a1^4 - 120*a6^5*a5^3*a4^2*a3^4*a1^4 + 720*a6^4*a5^4*a4^2*a3^4*a1^4 - 120*a6^3*a5^5*a4^2*a3^4*a1^4 - 128*a6^2*a5^6*a4^2*a3^4*a1^4 - 8*a6^6*a5*a4^3*a3^4*a1^4 - 120*a6^5*a5^2*a4^3*a3^4*a1^4 - 240*a6^4*a5^3*a4^3*a3^4*a1^4 - 240*a6^3*a5^4*a4^3*a3^4*a1^4 - 120*a6^2*a5^5*a4^3*a3^4*a1^4 - 8*a6*a5^6*a4^3*a3^4*a1^4 + 24*a6^6*a4^4*a3^4*a1^4 - 72*a6^5*a5*a4^4*a3^4*a1^4 + 720*a6^4*a5^2*a4^4*a3^4*a1^4 - 240*a6^3*a5^3*a4^4*a3^4*a1^4 + 720*a6^2*a5^4*a4^4*a3^4*a1^4 - 72*a6*a5^5*a4^4*a3^4*a1^4 + 24*a5^6*a4^4*a3^4*a1^4 - 72*a6^4*a5*a4^5*a3^4*a1^4 - 120*a6^3*a5^2*a4^5*a3^4*a1^4 - 120*a6^2*a5^3*a4^5*a3^4*a1^4 - 72*a6*a5^4*a4^5*a3^4*a1^4 + 24*a6^4*a4^6*a3^4*a1^4 - 8*a6^3*a5*a4^6*a3^4*a1^4 - 128*a6^2*a5^2*a4^6*a3^4*a1^4 - 8*a6*a5^3*a4^6*a3^4*a1^4 + 24*a5^4*a4^6*a3^4*a1^4 - 8*a6^6*a5^3*a3^5*a1^4 - 8*a6^3*a5^6*a3^5*a1^4 + 16*a6^6*a5^2*a4*a3^5*a1^4 + 48*a6^5*a5^3*a4*a3^5*a1^4 - 72*a6^4*a5^4*a4*a3^5*a1^4 + 48*a6^3*a5^5*a4*a3^5*a1^4 + 16*a6^2*a5^6*a4*a3^5*a1^4 + 16*a6^6*a5*a4^2*a3^5*a1^4 + 120*a6^5*a5^2*a4^2*a3^5*a1^4 - 120*a6^4*a5^3*a4^2*a3^5*a1^4 - 120*a6^3*a5^4*a4^2*a3^5*a1^4 + 120*a6^2*a5^5*a4^2*a3^5*a1^4 + 16*a6*a5^6*a4^2*a3^5*a1^4 - 8*a6^6*a4^3*a3^5*a1^4 + 48*a6^5*a5*a4^3*a3^5*a1^4 - 120*a6^4*a5^2*a4^3*a3^5*a1^4 + 240*a6^3*a5^3*a4^3*a3^5*a1^4 - 120*a6^2*a5^4*a4^3*a3^5*a1^4 + 48*a6*a5^5*a4^3*a3^5*a1^4 - 8*a5^6*a4^3*a3^5*a1^4 - 72*a6^4*a5*a4^4*a3^5*a1^4 - 120*a6^3*a5^2*a4^4*a3^5*a1^4 - 120*a6^2*a5^3*a4^4*a3^5*a1^4 - 72*a6*a5^4*a4^4*a3^5*a1^4 + 48*a6^3*a5*a4^5*a3^5*a1^4 + 120*a6^2*a5^2*a4^5*a3^5*a1^4 + 48*a6*a5^3*a4^5*a3^5*a1^4 - 8*a6^3*a4^6*a3^5*a1^4 + 16*a6^2*a5*a4^6*a3^5*a1^4 + 16*a6*a5^2*a4^6*a3^5*a1^4 - 8*a5^3*a4^6*a3^5*a1^4 - 8*a6^6*a5^2*a3^6*a1^4 - 8*a6^5*a5^3*a3^6*a1^4 + 24*a6^4*a5^4*a3^6*a1^4 - 8*a6^3*a5^5*a3^6*a1^4 - 8*a6^2*a5^6*a3^6*a1^4 + 8*a6^6*a5*a4*a3^6*a1^4 + 16*a6^5*a5^2*a4*a3^6*a1^4 - 8*a6^4*a5^3*a4*a3^6*a1^4 - 8*a6^3*a5^4*a4*a3^6*a1^4 + 16*a6^2*a5^5*a4*a3^6*a1^4 + 8*a6*a5^6*a4*a3^6*a1^4 - 8*a6^6*a4^2*a3^6*a1^4 + 16*a6^5*a5*a4^2*a3^6*a1^4 - 128*a6^4*a5^2*a4^2*a3^6*a1^4 + 112*a6^3*a5^3*a4^2*a3^6*a1^4 - 128*a6^2*a5^4*a4^2*a3^6*a1^4 + 16*a6*a5^5*a4^2*a3^6*a1^4 - 8*a5^6*a4^2*a3^6*a1^4 - 8*a6^5*a4^3*a3^6*a1^4 - 8*a6^4*a5*a4^3*a3^6*a1^4 + 112*a6^3*a5^2*a4^3*a3^6*a1^4 + 112*a6^2*a5^3*a4^3*a3^6*a1^4 - 8*a6*a5^4*a4^3*a3^6*a1^4 - 8*a5^5*a4^3*a3^6*a1^4 + 24*a6^4*a4^4*a3^6*a1^4 - 8*a6^3*a5*a4^4*a3^6*a1^4 - 128*a6^2*a5^2*a4^4*a3^6*a1^4 - 8*a6*a5^3*a4^4*a3^6*a1^4 + 24*a5^4*a4^4*a3^6*a1^4 - 8*a6^3*a4^5*a3^6*a1^4 + 16*a6^2*a5*a4^5*a3^6*a1^4 + 16*a6*a5^2*a4^5*a3^6*a1^4 - 8*a5^3*a4^5*a3^6*a1^4 - 8*a6^2*a4^6*a3^6*a1^4 + 8*a6*a5*a4^6*a3^6*a1^4 - 8*a5^2*a4^6*a3^6*a1^4 + 8*a6^6*a5^6*a4*a2*a1^4 + 16*a6^6*a5^5*a4^2*a2*a1^4 + 16*a6^5*a5^6*a4^2*a2*a1^4 - 8*a6^6*a5^4*a4^3*a2*a1^4 + 48*a6^5*a5^5*a4^3*a2*a1^4 - 8*a6^4*a5^6*a4^3*a2*a1^4 - 8*a6^6*a5^3*a4^4*a2*a1^4 - 72*a6^5*a5^4*a4^4*a2*a1^4 - 72*a6^4*a5^5*a4^4*a2*a1^4 - 8*a6^3*a5^6*a4^4*a2*a1^4 + 16*a6^6*a5^2*a4^5*a2*a1^4 + 48*a6^5*a5^3*a4^5*a2*a1^4 - 72*a6^4*a5^4*a4^5*a2*a1^4 + 48*a6^3*a5^5*a4^5*a2*a1^4 + 16*a6^2*a5^6*a4^5*a2*a1^4 + 8*a6^6*a5*a4^6*a2*a1^4 + 16*a6^5*a5^2*a4^6*a2*a1^4 - 8*a6^4*a5^3*a4^6*a2*a1^4 - 8*a6^3*a5^4*a4^6*a2*a1^4 + 16*a6^2*a5^5*a4^6*a2*a1^4 + 8*a6*a5^6*a4^6*a2*a1^4 + 8*a6^6*a5^6*a3*a2*a1^4 - 72*a6^6*a5^5*a4*a3*a2*a1^4 - 72*a6^5*a5^6*a4*a3*a2*a1^4 + 120*a6^6*a5^4*a4^2*a3*a2*a1^4 - 216*a6^5*a5^5*a4^2*a3*a2*a1^4 + 120*a6^4*a5^6*a4^2*a3*a2*a1^4 - 80*a6^6*a5^3*a4^3*a3*a2*a1^4 + 96*a6^5*a5^4*a4^3*a3*a2*a1^4 + 96*a6^4*a5^5*a4^3*a3*a2*a1^4 - 80*a6^3*a5^6*a4^3*a3*a2*a1^4 + 120*a6^6*a5^2*a4^4*a3*a2*a1^4 + 96*a6^5*a5^3*a4^4*a3*a2*a1^4 + 96*a6^3*a5^5*a4^4*a3*a2*a1^4 + 120*a6^2*a5^6*a4^4*a3*a2*a1^4 - 72*a6^6*a5*a4^5*a3*a2*a1^4 - 216*a6^5*a5^2*a4^5*a3*a2*a1^4 + 96*a6^4*a5^3*a4^5*a3*a2*a1^4 + 96*a6^3*a5^4*a4^5*a3*a2*a1^4 - 216*a6^2*a5^5*a4^5*a3*a2*a1^4 - 72*a6*a5^6*a4^5*a3*a2*a1^4 + 8*a6^6*a4^6*a3*a2*a1^4 - 72*a6^5*a5*a4^6*a3*a2*a1^4 + 120*a6^4*a5^2*a4^6*a3*a2*a1^4 - 80*a6^3*a5^3*a4^6*a3*a2*a1^4 + 120*a6^2*a5^4*a4^6*a3*a2*a1^4 - 72*a6*a5^5*a4^6*a3*a2*a1^4 + 8*a5^6*a4^6*a3*a2*a1^4 + 16*a6^6*a5^5*a3^2*a2*a1^4 + 16*a6^5*a5^6*a3^2*a2*a1^4 + 120*a6^6*a5^4*a4*a3^2*a2*a1^4 - 216*a6^5*a5^5*a4*a3^2*a2*a1^4 + 120*a6^4*a5^6*a4*a3^2*a2*a1^4 - 120*a6^6*a5^3*a4^2*a3^2*a2*a1^4 + 288*a6^5*a5^4*a4^2*a3^2*a2*a1^4 + 288*a6^4*a5^5*a4^2*a3^2*a2*a1^4 - 120*a6^3*a5^6*a4^2*a3^2*a2*a1^4 - 120*a6^6*a5^2*a4^3*a3^2*a2*a1^4 - 32*a6^5*a5^3*a4^3*a3^2*a2*a1^4 - 360*a6^4*a5^4*a4^3*a3^2*a2*a1^4 - 32*a6^3*a5^5*a4^3*a3^2*a2*a1^4 - 120*a6^2*a5^6*a4^3*a3^2*a2*a1^4 + 120*a6^6*a5*a4^4*a3^2*a2*a1^4 + 288*a6^5*a5^2*a4^4*a3^2*a2*a1^4 - 360*a6^4*a5^3*a4^4*a3^2*a2*a1^4 - 360*a6^3*a5^4*a4^4*a3^2*a2*a1^4 + 288*a6^2*a5^5*a4^4*a3^2*a2*a1^4 + 120*a6*a5^6*a4^4*a3^2*a2*a1^4 + 16*a6^6*a4^5*a3^2*a2*a1^4 - 216*a6^5*a5*a4^5*a3^2*a2*a1^4 + 288*a6^4*a5^2*a4^5*a3^2*a2*a1^4 - 32*a6^3*a5^3*a4^5*a3^2*a2*a1^4 + 288*a6^2*a5^4*a4^5*a3^2*a2*a1^4 - 216*a6*a5^5*a4^5*a3^2*a2*a1^4 + 16*a5^6*a4^5*a3^2*a2*a1^4 + 16*a6^5*a4^6*a3^2*a2*a1^4 + 120*a6^4*a5*a4^6*a3^2*a2*a1^4 - 120*a6^3*a5^2*a4^6*a3^2*a2*a1^4 - 120*a6^2*a5^3*a4^6*a3^2*a2*a1^4 + 120*a6*a5^4*a4^6*a3^2*a2*a1^4 + 16*a5^5*a4^6*a3^2*a2*a1^4 - 8*a6^6*a5^4*a3^3*a2*a1^4 + 48*a6^5*a5^5*a3^3*a2*a1^4 - 8*a6^4*a5^6*a3^3*a2*a1^4 - 80*a6^6*a5^3*a4*a3^3*a2*a1^4 + 96*a6^5*a5^4*a4*a3^3*a2*a1^4 + 96*a6^4*a5^5*a4*a3^3*a2*a1^4 - 80*a6^3*a5^6*a4*a3^3*a2*a1^4 - 120*a6^6*a5^2*a4^2*a3^3*a2*a1^4 - 32*a6^5*a5^3*a4^2*a3^3*a2*a1^4 - 360*a6^4*a5^4*a4^2*a3^3*a2*a1^4 - 32*a6^3*a5^5*a4^2*a3^3*a2*a1^4 - 120*a6^2*a5^6*a4^2*a3^3*a2*a1^4 - 80*a6^6*a5*a4^3*a3^3*a2*a1^4 - 32*a6^5*a5^2*a4^3*a3^3*a2*a1^4 + 480*a6^4*a5^3*a4^3*a3^3*a2*a1^4 + 480*a6^3*a5^4*a4^3*a3^3*a2*a1^4 - 32*a6^2*a5^5*a4^3*a3^3*a2*a1^4 - 80*a6*a5^6*a4^3*a3^3*a2*a1^4 - 8*a6^6*a4^4*a3^3*a2*a1^4 + 96*a6^5*a5*a4^4*a3^3*a2*a1^4 - 360*a6^4*a5^2*a4^4*a3^3*a2*a1^4 + 480*a6^3*a5^3*a4^4*a3^3*a2*a1^4 - 360*a6^2*a5^4*a4^4*a3^3*a2*a1^4 + 96*a6*a5^5*a4^4*a3^3*a2*a1^4 - 8*a5^6*a4^4*a3^3*a2*a1^4 + 48*a6^5*a4^5*a3^3*a2*a1^4 + 96*a6^4*a5*a4^5*a3^3*a2*a1^4 - 32*a6^3*a5^2*a4^5*a3^3*a2*a1^4 - 32*a6^2*a5^3*a4^5*a3^3*a2*a1^4 + 96*a6*a5^4*a4^5*a3^3*a2*a1^4 + 48*a5^5*a4^5*a3^3*a2*a1^4 - 8*a6^4*a4^6*a3^3*a2*a1^4 - 80*a6^3*a5*a4^6*a3^3*a2*a1^4 - 120*a6^2*a5^2*a4^6*a3^3*a2*a1^4 - 80*a6*a5^3*a4^6*a3^3*a2*a1^4 - 8*a5^4*a4^6*a3^3*a2*a1^4 - 8*a6^6*a5^3*a3^4*a2*a1^4 - 72*a6^5*a5^4*a3^4*a2*a1^4 - 72*a6^4*a5^5*a3^4*a2*a1^4 - 8*a6^3*a5^6*a3^4*a2*a1^4 + 120*a6^6*a5^2*a4*a3^4*a2*a1^4 + 96*a6^5*a5^3*a4*a3^4*a2*a1^4 + 96*a6^3*a5^5*a4*a3^4*a2*a1^4 + 120*a6^2*a5^6*a4*a3^4*a2*a1^4 + 120*a6^6*a5*a4^2*a3^4*a2*a1^4 + 288*a6^5*a5^2*a4^2*a3^4*a2*a1^4 - 360*a6^4*a5^3*a4^2*a3^4*a2*a1^4 - 360*a6^3*a5^4*a4^2*a3^4*a2*a1^4 + 288*a6^2*a5^5*a4^2*a3^4*a2*a1^4 + 120*a6*a5^6*a4^2*a3^4*a2*a1^4 - 8*a6^6*a4^3*a3^4*a2*a1^4 + 96*a6^5*a5*a4^3*a3^4*a2*a1^4 - 360*a6^4*a5^2*a4^3*a3^4*a2*a1^4 + 480*a6^3*a5^3*a4^3*a3^4*a2*a1^4 - 360*a6^2*a5^4*a4^3*a3^4*a2*a1^4 + 96*a6*a5^5*a4^3*a3^4*a2*a1^4 - 8*a5^6*a4^3*a3^4*a2*a1^4 - 72*a6^5*a4^4*a3^4*a2*a1^4 - 360*a6^3*a5^2*a4^4*a3^4*a2*a1^4 - 360*a6^2*a5^3*a4^4*a3^4*a2*a1^4 - 72*a5^5*a4^4*a3^4*a2*a1^4 - 72*a6^4*a4^5*a3^4*a2*a1^4 + 96*a6^3*a5*a4^5*a3^4*a2*a1^4 + 288*a6^2*a5^2*a4^5*a3^4*a2*a1^4 + 96*a6*a5^3*a4^5*a3^4*a2*a1^4 - 72*a5^4*a4^5*a3^4*a2*a1^4 - 8*a6^3*a4^6*a3^4*a2*a1^4 + 120*a6^2*a5*a4^6*a3^4*a2*a1^4 + 120*a6*a5^2*a4^6*a3^4*a2*a1^4 - 8*a5^3*a4^6*a3^4*a2*a1^4 + 16*a6^6*a5^2*a3^5*a2*a1^4 + 48*a6^5*a5^3*a3^5*a2*a1^4 - 72*a6^4*a5^4*a3^5*a2*a1^4 + 48*a6^3*a5^5*a3^5*a2*a1^4 + 16*a6^2*a5^6*a3^5*a2*a1^4 - 72*a6^6*a5*a4*a3^5*a2*a1^4 - 216*a6^5*a5^2*a4*a3^5*a2*a1^4 + 96*a6^4*a5^3*a4*a3^5*a2*a1^4 + 96*a6^3*a5^4*a4*a3^5*a2*a1^4 - 216*a6^2*a5^5*a4*a3^5*a2*a1^4 - 72*a6*a5^6*a4*a3^5*a2*a1^4 + 16*a6^6*a4^2*a3^5*a2*a1^4 - 216*a6^5*a5*a4^2*a3^5*a2*a1^4 + 288*a6^4*a5^2*a4^2*a3^5*a2*a1^4 - 32*a6^3*a5^3*a4^2*a3^5*a2*a1^4 + 288*a6^2*a5^4*a4^2*a3^5*a2*a1^4 - 216*a6*a5^5*a4^2*a3^5*a2*a1^4 + 16*a5^6*a4^2*a3^5*a2*a1^4 + 48*a6^5*a4^3*a3^5*a2*a1^4 + 96*a6^4*a5*a4^3*a3^5*a2*a1^4 - 32*a6^3*a5^2*a4^3*a3^5*a2*a1^4 - 32*a6^2*a5^3*a4^3*a3^5*a2*a1^4 + 96*a6*a5^4*a4^3*a3^5*a2*a1^4 + 48*a5^5*a4^3*a3^5*a2*a1^4 - 72*a6^4*a4^4*a3^5*a2*a1^4 + 96*a6^3*a5*a4^4*a3^5*a2*a1^4 + 288*a6^2*a5^2*a4^4*a3^5*a2*a1^4 + 96*a6*a5^3*a4^4*a3^5*a2*a1^4 - 72*a5^4*a4^4*a3^5*a2*a1^4 + 48*a6^3*a4^5*a3^5*a2*a1^4 - 216*a6^2*a5*a4^5*a3^5*a2*a1^4 - 216*a6*a5^2*a4^5*a3^5*a2*a1^4 + 48*a5^3*a4^5*a3^5*a2*a1^4 + 16*a6^2*a4^6*a3^5*a2*a1^4 - 72*a6*a5*a4^6*a3^5*a2*a1^4 + 16*a5^2*a4^6*a3^5*a2*a1^4 + 8*a6^6*a5*a3^6*a2*a1^4 + 16*a6^5*a5^2*a3^6*a2*a1^4 - 8*a6^4*a5^3*a3^6*a2*a1^4 - 8*a6^3*a5^4*a3^6*a2*a1^4 + 16*a6^2*a5^5*a3^6*a2*a1^4 + 8*a6*a5^6*a3^6*a2*a1^4 + 8*a6^6*a4*a3^6*a2*a1^4 - 72*a6^5*a5*a4*a3^6*a2*a1^4 + 120*a6^4*a5^2*a4*a3^6*a2*a1^4 - 80*a6^3*a5^3*a4*a3^6*a2*a1^4 + 120*a6^2*a5^4*a4*a3^6*a2*a1^4 - 72*a6*a5^5*a4*a3^6*a2*a1^4 + 8*a5^6*a4*a3^6*a2*a1^4 + 16*a6^5*a4^2*a3^6*a2*a1^4 + 120*a6^4*a5*a4^2*a3^6*a2*a1^4 - 120*a6^3*a5^2*a4^2*a3^6*a2*a1^4 - 120*a6^2*a5^3*a4^2*a3^6*a2*a1^4 + 120*a6*a5^4*a4^2*a3^6*a2*a1^4 + 16*a5^5*a4^2*a3^6*a2*a1^4 - 8*a6^4*a4^3*a3^6*a2*a1^4 - 80*a6^3*a5*a4^3*a3^6*a2*a1^4 - 120*a6^2*a5^2*a4^3*a3^6*a2*a1^4 - 80*a6*a5^3*a4^3*a3^6*a2*a1^4 - 8*a5^4*a4^3*a3^6*a2*a1^4 - 8*a6^3*a4^4*a3^6*a2*a1^4 + 120*a6^2*a5*a4^4*a3^6*a2*a1^4 + 120*a6*a5^2*a4^4*a3^6*a2*a1^4 - 8*a5^3*a4^4*a3^6*a2*a1^4 + 16*a6^2*a4^5*a3^6*a2*a1^4 - 72*a6*a5*a4^5*a3^6*a2*a1^4 + 16*a5^2*a4^5*a3^6*a2*a1^4 + 8*a6*a4^6*a3^6*a2*a1^4 + 8*a5*a4^6*a3^6*a2*a1^4 - 8*a6^6*a5^6*a2^2*a1^4 + 16*a6^6*a5^5*a4*a2^2*a1^4 + 16*a6^5*a5^6*a4*a2^2*a1^4 - 128*a6^6*a5^4*a4^2*a2^2*a1^4 + 120*a6^5*a5^5*a4^2*a2^2*a1^4 - 128*a6^4*a5^6*a4^2*a2^2*a1^4 + 112*a6^6*a5^3*a4^3*a2^2*a1^4 - 120*a6^5*a5^4*a4^3*a2^2*a1^4 - 120*a6^4*a5^5*a4^3*a2^2*a1^4 + 112*a6^3*a5^6*a4^3*a2^2*a1^4 - 128*a6^6*a5^2*a4^4*a2^2*a1^4 - 120*a6^5*a5^3*a4^4*a2^2*a1^4 + 720*a6^4*a5^4*a4^4*a2^2*a1^4 - 120*a6^3*a5^5*a4^4*a2^2*a1^4 - 128*a6^2*a5^6*a4^4*a2^2*a1^4 + 16*a6^6*a5*a4^5*a2^2*a1^4 + 120*a6^5*a5^2*a4^5*a2^2*a1^4 - 120*a6^4*a5^3*a4^5*a2^2*a1^4 - 120*a6^3*a5^4*a4^5*a2^2*a1^4 + 120*a6^2*a5^5*a4^5*a2^2*a1^4 + 16*a6*a5^6*a4^5*a2^2*a1^4 - 8*a6^6*a4^6*a2^2*a1^4 + 16*a6^5*a5*a4^6*a2^2*a1^4 - 128*a6^4*a5^2*a4^6*a2^2*a1^4 + 112*a6^3*a5^3*a4^6*a2^2*a1^4 - 128*a6^2*a5^4*a4^6*a2^2*a1^4 + 16*a6*a5^5*a4^6*a2^2*a1^4 - 8*a5^6*a4^6*a2^2*a1^4 + 16*a6^6*a5^5*a3*a2^2*a1^4 + 16*a6^5*a5^6*a3*a2^2*a1^4 + 120*a6^6*a5^4*a4*a3*a2^2*a1^4 - 216*a6^5*a5^5*a4*a3*a2^2*a1^4 + 120*a6^4*a5^6*a4*a3*a2^2*a1^4 - 120*a6^6*a5^3*a4^2*a3*a2^2*a1^4 + 288*a6^5*a5^4*a4^2*a3*a2^2*a1^4 + 288*a6^4*a5^5*a4^2*a3*a2^2*a1^4 - 120*a6^3*a5^6*a4^2*a3*a2^2*a1^4 - 120*a6^6*a5^2*a4^3*a3*a2^2*a1^4 - 32*a6^5*a5^3*a4^3*a3*a2^2*a1^4 - 360*a6^4*a5^4*a4^3*a3*a2^2*a1^4 - 32*a6^3*a5^5*a4^3*a3*a2^2*a1^4 - 120*a6^2*a5^6*a4^3*a3*a2^2*a1^4 + 120*a6^6*a5*a4^4*a3*a2^2*a1^4 + 288*a6^5*a5^2*a4^4*a3*a2^2*a1^4 - 360*a6^4*a5^3*a4^4*a3*a2^2*a1^4 - 360*a6^3*a5^4*a4^4*a3*a2^2*a1^4 + 288*a6^2*a5^5*a4^4*a3*a2^2*a1^4 + 120*a6*a5^6*a4^4*a3*a2^2*a1^4 + 16*a6^6*a4^5*a3*a2^2*a1^4 - 216*a6^5*a5*a4^5*a3*a2^2*a1^4 + 288*a6^4*a5^2*a4^5*a3*a2^2*a1^4 - 32*a6^3*a5^3*a4^5*a3*a2^2*a1^4 + 288*a6^2*a5^4*a4^5*a3*a2^2*a1^4 - 216*a6*a5^5*a4^5*a3*a2^2*a1^4 + 16*a5^6*a4^5*a3*a2^2*a1^4 + 16*a6^5*a4^6*a3*a2^2*a1^4 + 120*a6^4*a5*a4^6*a3*a2^2*a1^4 - 120*a6^3*a5^2*a4^6*a3*a2^2*a1^4 - 120*a6^2*a5^3*a4^6*a3*a2^2*a1^4 + 120*a6*a5^4*a4^6*a3*a2^2*a1^4 + 16*a5^5*a4^6*a3*a2^2*a1^4 - 128*a6^6*a5^4*a3^2*a2^2*a1^4 + 120*a6^5*a5^5*a3^2*a2^2*a1^4 - 128*a6^4*a5^6*a3^2*a2^2*a1^4 - 120*a6^6*a5^3*a4*a3^2*a2^2*a1^4 + 288*a6^5*a5^4*a4*a3^2*a2^2*a1^4 + 288*a6^4*a5^5*a4*a3^2*a2^2*a1^4 - 120*a6^3*a5^6*a4*a3^2*a2^2*a1^4 + 720*a6^6*a5^2*a4^2*a3^2*a2^2*a1^4 - 360*a6^5*a5^3*a4^2*a3^2*a2^2*a1^4 - 1080*a6^4*a5^4*a4^2*a3^2*a2^2*a1^4 - 360*a6^3*a5^5*a4^2*a3^2*a2^2*a1^4 + 720*a6^2*a5^6*a4^2*a3^2*a2^2*a1^4 - 120*a6^6*a5*a4^3*a3^2*a2^2*a1^4 - 360*a6^5*a5^2*a4^3*a3^2*a2^2*a1^4 + 880*a6^4*a5^3*a4^3*a3^2*a2^2*a1^4 + 880*a6^3*a5^4*a4^3*a3^2*a2^2*a1^4 - 360*a6^2*a5^5*a4^3*a3^2*a2^2*a1^4 - 120*a6*a5^6*a4^3*a3^2*a2^2*a1^4 - 128*a6^6*a4^4*a3^2*a2^2*a1^4 + 288*a6^5*a5*a4^4*a3^2*a2^2*a1^4 - 1080*a6^4*a5^2*a4^4*a3^2*a2^2*a1^4 + 880*a6^3*a5^3*a4^4*a3^2*a2^2*a1^4 - 1080*a6^2*a5^4*a4^4*a3^2*a2^2*a1^4 + 288*a6*a5^5*a4^4*a3^2*a2^2*a1^4 - 128*a5^6*a4^4*a3^2*a2^2*a1^4 + 120*a6^5*a4^5*a3^2*a2^2*a1^4 + 288*a6^4*a5*a4^5*a3^2*a2^2*a1^4 - 360*a6^3*a5^2*a4^5*a3^2*a2^2*a1^4 - 360*a6^2*a5^3*a4^5*a3^2*a2^2*a1^4 + 288*a6*a5^4*a4^5*a3^2*a2^2*a1^4 + 120*a5^5*a4^5*a3^2*a2^2*a1^4 - 128*a6^4*a4^6*a3^2*a2^2*a1^4 - 120*a6^3*a5*a4^6*a3^2*a2^2*a1^4 + 720*a6^2*a5^2*a4^6*a3^2*a2^2*a1^4 - 120*a6*a5^3*a4^6*a3^2*a2^2*a1^4 - 128*a5^4*a4^6*a3^2*a2^2*a1^4 + 112*a6^6*a5^3*a3^3*a2^2*a1^4 - 120*a6^5*a5^4*a3^3*a2^2*a1^4 - 120*a6^4*a5^5*a3^3*a2^2*a1^4 + 112*a6^3*a5^6*a3^3*a2^2*a1^4 - 120*a6^6*a5^2*a4*a3^3*a2^2*a1^4 - 32*a6^5*a5^3*a4*a3^3*a2^2*a1^4 - 360*a6^4*a5^4*a4*a3^3*a2^2*a1^4 - 32*a6^3*a5^5*a4*a3^3*a2^2*a1^4 - 120*a6^2*a5^6*a4*a3^3*a2^2*a1^4 - 120*a6^6*a5*a4^2*a3^3*a2^2*a1^4 - 360*a6^5*a5^2*a4^2*a3^3*a2^2*a1^4 + 880*a6^4*a5^3*a4^2*a3^3*a2^2*a1^4 + 880*a6^3*a5^4*a4^2*a3^3*a2^2*a1^4 - 360*a6^2*a5^5*a4^2*a3^3*a2^2*a1^4 - 120*a6*a5^6*a4^2*a3^3*a2^2*a1^4 + 112*a6^6*a4^3*a3^3*a2^2*a1^4 - 32*a6^5*a5*a4^3*a3^3*a2^2*a1^4 + 880*a6^4*a5^2*a4^3*a3^3*a2^2*a1^4 - 2160*a6^3*a5^3*a4^3*a3^3*a2^2*a1^4 + 880*a6^2*a5^4*a4^3*a3^3*a2^2*a1^4 - 32*a6*a5^5*a4^3*a3^3*a2^2*a1^4 + 112*a5^6*a4^3*a3^3*a2^2*a1^4 - 120*a6^5*a4^4*a3^3*a2^2*a1^4 - 360*a6^4*a5*a4^4*a3^3*a2^2*a1^4 + 880*a6^3*a5^2*a4^4*a3^3*a2^2*a1^4 + 880*a6^2*a5^3*a4^4*a3^3*a2^2*a1^4 - 360*a6*a5^4*a4^4*a3^3*a2^2*a1^4 - 120*a5^5*a4^4*a3^3*a2^2*a1^4 - 120*a6^4*a4^5*a3^3*a2^2*a1^4 - 32*a6^3*a5*a4^5*a3^3*a2^2*a1^4 - 360*a6^2*a5^2*a4^5*a3^3*a2^2*a1^4 - 32*a6*a5^3*a4^5*a3^3*a2^2*a1^4 - 120*a5^4*a4^5*a3^3*a2^2*a1^4 + 112*a6^3*a4^6*a3^3*a2^2*a1^4 - 120*a6^2*a5*a4^6*a3^3*a2^2*a1^4 - 120*a6*a5^2*a4^6*a3^3*a2^2*a1^4 + 112*a5^3*a4^6*a3^3*a2^2*a1^4 - 128*a6^6*a5^2*a3^4*a2^2*a1^4 - 120*a6^5*a5^3*a3^4*a2^2*a1^4 + 720*a6^4*a5^4*a3^4*a2^2*a1^4 - 120*a6^3*a5^5*a3^4*a2^2*a1^4 - 128*a6^2*a5^6*a3^4*a2^2*a1^4 + 120*a6^6*a5*a4*a3^4*a2^2*a1^4 + 288*a6^5*a5^2*a4*a3^4*a2^2*a1^4 - 360*a6^4*a5^3*a4*a3^4*a2^2*a1^4 - 360*a6^3*a5^4*a4*a3^4*a2^2*a1^4 + 288*a6^2*a5^5*a4*a3^4*a2^2*a1^4 + 120*a6*a5^6*a4*a3^4*a2^2*a1^4 - 128*a6^6*a4^2*a3^4*a2^2*a1^4 + 288*a6^5*a5*a4^2*a3^4*a2^2*a1^4 - 1080*a6^4*a5^2*a4^2*a3^4*a2^2*a1^4 + 880*a6^3*a5^3*a4^2*a3^4*a2^2*a1^4 - 1080*a6^2*a5^4*a4^2*a3^4*a2^2*a1^4 + 288*a6*a5^5*a4^2*a3^4*a2^2*a1^4 - 128*a5^6*a4^2*a3^4*a2^2*a1^4 - 120*a6^5*a4^3*a3^4*a2^2*a1^4 - 360*a6^4*a5*a4^3*a3^4*a2^2*a1^4 + 880*a6^3*a5^2*a4^3*a3^4*a2^2*a1^4 + 880*a6^2*a5^3*a4^3*a3^4*a2^2*a1^4 - 360*a6*a5^4*a4^3*a3^4*a2^2*a1^4 - 120*a5^5*a4^3*a3^4*a2^2*a1^4 + 720*a6^4*a4^4*a3^4*a2^2*a1^4 - 360*a6^3*a5*a4^4*a3^4*a2^2*a1^4 - 1080*a6^2*a5^2*a4^4*a3^4*a2^2*a1^4 - 360*a6*a5^3*a4^4*a3^4*a2^2*a1^4 + 720*a5^4*a4^4*a3^4*a2^2*a1^4 - 120*a6^3*a4^5*a3^4*a2^2*a1^4 + 288*a6^2*a5*a4^5*a3^4*a2^2*a1^4 + 288*a6*a5^2*a4^5*a3^4*a2^2*a1^4 - 120*a5^3*a4^5*a3^4*a2^2*a1^4 - 128*a6^2*a4^6*a3^4*a2^2*a1^4 + 120*a6*a5*a4^6*a3^4*a2^2*a1^4 - 128*a5^2*a4^6*a3^4*a2^2*a1^4 + 16*a6^6*a5*a3^5*a2^2*a1^4 + 120*a6^5*a5^2*a3^5*a2^2*a1^4 - 120*a6^4*a5^3*a3^5*a2^2*a1^4 - 120*a6^3*a5^4*a3^5*a2^2*a1^4 + 120*a6^2*a5^5*a3^5*a2^2*a1^4 + 16*a6*a5^6*a3^5*a2^2*a1^4 + 16*a6^6*a4*a3^5*a2^2*a1^4 - 216*a6^5*a5*a4*a3^5*a2^2*a1^4 + 288*a6^4*a5^2*a4*a3^5*a2^2*a1^4 - 32*a6^3*a5^3*a4*a3^5*a2^2*a1^4 + 288*a6^2*a5^4*a4*a3^5*a2^2*a1^4 - 216*a6*a5^5*a4*a3^5*a2^2*a1^4 + 16*a5^6*a4*a3^5*a2^2*a1^4 + 120*a6^5*a4^2*a3^5*a2^2*a1^4 + 288*a6^4*a5*a4^2*a3^5*a2^2*a1^4 - 360*a6^3*a5^2*a4^2*a3^5*a2^2*a1^4 - 360*a6^2*a5^3*a4^2*a3^5*a2^2*a1^4 + 288*a6*a5^4*a4^2*a3^5*a2^2*a1^4 + 120*a5^5*a4^2*a3^5*a2^2*a1^4 - 120*a6^4*a4^3*a3^5*a2^2*a1^4 - 32*a6^3*a5*a4^3*a3^5*a2^2*a1^4 - 360*a6^2*a5^2*a4^3*a3^5*a2^2*a1^4 - 32*a6*a5^3*a4^3*a3^5*a2^2*a1^4 - 120*a5^4*a4^3*a3^5*a2^2*a1^4 - 120*a6^3*a4^4*a3^5*a2^2*a1^4 + 288*a6^2*a5*a4^4*a3^5*a2^2*a1^4 + 288*a6*a5^2*a4^4*a3^5*a2^2*a1^4 - 120*a5^3*a4^4*a3^5*a2^2*a1^4 + 120*a6^2*a4^5*a3^5*a2^2*a1^4 - 216*a6*a5*a4^5*a3^5*a2^2*a1^4 + 120*a5^2*a4^5*a3^5*a2^2*a1^4 + 16*a6*a4^6*a3^5*a2^2*a1^4 + 16*a5*a4^6*a3^5*a2^2*a1^4 - 8*a6^6*a3^6*a2^2*a1^4 + 16*a6^5*a5*a3^6*a2^2*a1^4 - 128*a6^4*a5^2*a3^6*a2^2*a1^4 + 112*a6^3*a5^3*a3^6*a2^2*a1^4 - 128*a6^2*a5^4*a3^6*a2^2*a1^4 + 16*a6*a5^5*a3^6*a2^2*a1^4 - 8*a5^6*a3^6*a2^2*a1^4 + 16*a6^5*a4*a3^6*a2^2*a1^4 + 120*a6^4*a5*a4*a3^6*a2^2*a1^4 - 120*a6^3*a5^2*a4*a3^6*a2^2*a1^4 - 120*a6^2*a5^3*a4*a3^6*a2^2*a1^4 + 120*a6*a5^4*a4*a3^6*a2^2*a1^4 + 16*a5^5*a4*a3^6*a2^2*a1^4 - 128*a6^4*a4^2*a3^6*a2^2*a1^4 - 120*a6^3*a5*a4^2*a3^6*a2^2*a1^4 + 720*a6^2*a5^2*a4^2*a3^6*a2^2*a1^4 - 120*a6*a5^3*a4^2*a3^6*a2^2*a1^4 - 128*a5^4*a4^2*a3^6*a2^2*a1^4 + 112*a6^3*a4^3*a3^6*a2^2*a1^4 - 120*a6^2*a5*a4^3*a3^6*a2^2*a1^4 - 120*a6*a5^2*a4^3*a3^6*a2^2*a1^4 + 112*a5^3*a4^3*a3^6*a2^2*a1^4 - 128*a6^2*a4^4*a3^6*a2^2*a1^4 + 120*a6*a5*a4^4*a3^6*a2^2*a1^4 - 128*a5^2*a4^4*a3^6*a2^2*a1^4 + 16*a6*a4^5*a3^6*a2^2*a1^4 + 16*a5*a4^5*a3^6*a2^2*a1^4 - 8*a4^6*a3^6*a2^2*a1^4 - 8*a6^6*a5^5*a2^3*a1^4 - 8*a6^5*a5^6*a2^3*a1^4 - 8*a6^6*a5^4*a4*a2^3*a1^4 + 48*a6^5*a5^5*a4*a2^3*a1^4 - 8*a6^4*a5^6*a4*a2^3*a1^4 + 112*a6^6*a5^3*a4^2*a2^3*a1^4 - 120*a6^5*a5^4*a4^2*a2^3*a1^4 - 120*a6^4*a5^5*a4^2*a2^3*a1^4 + 112*a6^3*a5^6*a4^2*a2^3*a1^4 + 112*a6^6*a5^2*a4^3*a2^3*a1^4 + 240*a6^5*a5^3*a4^3*a2^3*a1^4 - 240*a6^4*a5^4*a4^3*a2^3*a1^4 + 240*a6^3*a5^5*a4^3*a2^3*a1^4 + 112*a6^2*a5^6*a4^3*a2^3*a1^4 - 8*a6^6*a5*a4^4*a2^3*a1^4 - 120*a6^5*a5^2*a4^4*a2^3*a1^4 - 240*a6^4*a5^3*a4^4*a2^3*a1^4 - 240*a6^3*a5^4*a4^4*a2^3*a1^4 - 120*a6^2*a5^5*a4^4*a2^3*a1^4 - 8*a6*a5^6*a4^4*a2^3*a1^4 - 8*a6^6*a4^5*a2^3*a1^4 + 48*a6^5*a5*a4^5*a2^3*a1^4 - 120*a6^4*a5^2*a4^5*a2^3*a1^4 + 240*a6^3*a5^3*a4^5*a2^3*a1^4 - 120*a6^2*a5^4*a4^5*a2^3*a1^4 + 48*a6*a5^5*a4^5*a2^3*a1^4 - 8*a5^6*a4^5*a2^3*a1^4 - 8*a6^5*a4^6*a2^3*a1^4 - 8*a6^4*a5*a4^6*a2^3*a1^4 + 112*a6^3*a5^2*a4^6*a2^3*a1^4 + 112*a6^2*a5^3*a4^6*a2^3*a1^4 - 8*a6*a5^4*a4^6*a2^3*a1^4 - 8*a5^5*a4^6*a2^3*a1^4 - 8*a6^6*a5^4*a3*a2^3*a1^4 + 48*a6^5*a5^5*a3*a2^3*a1^4 - 8*a6^4*a5^6*a3*a2^3*a1^4 - 80*a6^6*a5^3*a4*a3*a2^3*a1^4 + 96*a6^5*a5^4*a4*a3*a2^3*a1^4 + 96*a6^4*a5^5*a4*a3*a2^3*a1^4 - 80*a6^3*a5^6*a4*a3*a2^3*a1^4 - 120*a6^6*a5^2*a4^2*a3*a2^3*a1^4 - 32*a6^5*a5^3*a4^2*a3*a2^3*a1^4 - 360*a6^4*a5^4*a4^2*a3*a2^3*a1^4 - 32*a6^3*a5^5*a4^2*a3*a2^3*a1^4 - 120*a6^2*a5^6*a4^2*a3*a2^3*a1^4 - 80*a6^6*a5*a4^3*a3*a2^3*a1^4 - 32*a6^5*a5^2*a4^3*a3*a2^3*a1^4 + 480*a6^4*a5^3*a4^3*a3*a2^3*a1^4 + 480*a6^3*a5^4*a4^3*a3*a2^3*a1^4 - 32*a6^2*a5^5*a4^3*a3*a2^3*a1^4 - 80*a6*a5^6*a4^3*a3*a2^3*a1^4 - 8*a6^6*a4^4*a3*a2^3*a1^4 + 96*a6^5*a5*a4^4*a3*a2^3*a1^4 - 360*a6^4*a5^2*a4^4*a3*a2^3*a1^4 + 480*a6^3*a5^3*a4^4*a3*a2^3*a1^4 - 360*a6^2*a5^4*a4^4*a3*a2^3*a1^4 + 96*a6*a5^5*a4^4*a3*a2^3*a1^4 - 8*a5^6*a4^4*a3*a2^3*a1^4 + 48*a6^5*a4^5*a3*a2^3*a1^4 + 96*a6^4*a5*a4^5*a3*a2^3*a1^4 - 32*a6^3*a5^2*a4^5*a3*a2^3*a1^4 - 32*a6^2*a5^3*a4^5*a3*a2^3*a1^4 + 96*a6*a5^4*a4^5*a3*a2^3*a1^4 + 48*a5^5*a4^5*a3*a2^3*a1^4 - 8*a6^4*a4^6*a3*a2^3*a1^4 - 80*a6^3*a5*a4^6*a3*a2^3*a1^4 - 120*a6^2*a5^2*a4^6*a3*a2^3*a1^4 - 80*a6*a5^3*a4^6*a3*a2^3*a1^4 - 8*a5^4*a4^6*a3*a2^3*a1^4 + 112*a6^6*a5^3*a3^2*a2^3*a1^4 - 120*a6^5*a5^4*a3^2*a2^3*a1^4 - 120*a6^4*a5^5*a3^2*a2^3*a1^4 + 112*a6^3*a5^6*a3^2*a2^3*a1^4 - 120*a6^6*a5^2*a4*a3^2*a2^3*a1^4 - 32*a6^5*a5^3*a4*a3^2*a2^3*a1^4 - 360*a6^4*a5^4*a4*a3^2*a2^3*a1^4 - 32*a6^3*a5^5*a4*a3^2*a2^3*a1^4 - 120*a6^2*a5^6*a4*a3^2*a2^3*a1^4 - 120*a6^6*a5*a4^2*a3^2*a2^3*a1^4 - 360*a6^5*a5^2*a4^2*a3^2*a2^3*a1^4 + 880*a6^4*a5^3*a4^2*a3^2*a2^3*a1^4 + 880*a6^3*a5^4*a4^2*a3^2*a2^3*a1^4 - 360*a6^2*a5^5*a4^2*a3^2*a2^3*a1^4 - 120*a6*a5^6*a4^2*a3^2*a2^3*a1^4 + 112*a6^6*a4^3*a3^2*a2^3*a1^4 - 32*a6^5*a5*a4^3*a3^2*a2^3*a1^4 + 880*a6^4*a5^2*a4^3*a3^2*a2^3*a1^4 - 2160*a6^3*a5^3*a4^3*a3^2*a2^3*a1^4 + 880*a6^2*a5^4*a4^3*a3^2*a2^3*a1^4 - 32*a6*a5^5*a4^3*a3^2*a2^3*a1^4 + 112*a5^6*a4^3*a3^2*a2^3*a1^4 - 120*a6^5*a4^4*a3^2*a2^3*a1^4 - 360*a6^4*a5*a4^4*a3^2*a2^3*a1^4 + 880*a6^3*a5^2*a4^4*a3^2*a2^3*a1^4 + 880*a6^2*a5^3*a4^4*a3^2*a2^3*a1^4 - 360*a6*a5^4*a4^4*a3^2*a2^3*a1^4 - 120*a5^5*a4^4*a3^2*a2^3*a1^4 - 120*a6^4*a4^5*a3^2*a2^3*a1^4 - 32*a6^3*a5*a4^5*a3^2*a2^3*a1^4 - 360*a6^2*a5^2*a4^5*a3^2*a2^3*a1^4 - 32*a6*a5^3*a4^5*a3^2*a2^3*a1^4 - 120*a5^4*a4^5*a3^2*a2^3*a1^4 + 112*a6^3*a4^6*a3^2*a2^3*a1^4 - 120*a6^2*a5*a4^6*a3^2*a2^3*a1^4 - 120*a6*a5^2*a4^6*a3^2*a2^3*a1^4 + 112*a5^3*a4^6*a3^2*a2^3*a1^4 + 112*a6^6*a5^2*a3^3*a2^3*a1^4 + 240*a6^5*a5^3*a3^3*a2^3*a1^4 - 240*a6^4*a5^4*a3^3*a2^3*a1^4 + 240*a6^3*a5^5*a3^3*a2^3*a1^4 + 112*a6^2*a5^6*a3^3*a2^3*a1^4 - 80*a6^6*a5*a4*a3^3*a2^3*a1^4 - 32*a6^5*a5^2*a4*a3^3*a2^3*a1^4 + 480*a6^4*a5^3*a4*a3^3*a2^3*a1^4 + 480*a6^3*a5^4*a4*a3^3*a2^3*a1^4 - 32*a6^2*a5^5*a4*a3^3*a2^3*a1^4 - 80*a6*a5^6*a4*a3^3*a2^3*a1^4 + 112*a6^6*a4^2*a3^3*a2^3*a1^4 - 32*a6^5*a5*a4^2*a3^3*a2^3*a1^4 + 880*a6^4*a5^2*a4^2*a3^3*a2^3*a1^4 - 2160*a6^3*a5^3*a4^2*a3^3*a2^3*a1^4 + 880*a6^2*a5^4*a4^2*a3^3*a2^3*a1^4 - 32*a6*a5^5*a4^2*a3^3*a2^3*a1^4 + 112*a5^6*a4^2*a3^3*a2^3*a1^4 + 240*a6^5*a4^3*a3^3*a2^3*a1^4 + 480*a6^4*a5*a4^3*a3^3*a2^3*a1^4 - 2160*a6^3*a5^2*a4^3*a3^3*a2^3*a1^4 - 2160*a6^2*a5^3*a4^3*a3^3*a2^3*a1^4 + 480*a6*a5^4*a4^3*a3^3*a2^3*a1^4 + 240*a5^5*a4^3*a3^3*a2^3*a1^4 - 240*a6^4*a4^4*a3^3*a2^3*a1^4 + 480*a6^3*a5*a4^4*a3^3*a2^3*a1^4 + 880*a6^2*a5^2*a4^4*a3^3*a2^3*a1^4 + 480*a6*a5^3*a4^4*a3^3*a2^3*a1^4 - 240*a5^4*a4^4*a3^3*a2^3*a1^4 + 240*a6^3*a4^5*a3^3*a2^3*a1^4 - 32*a6^2*a5*a4^5*a3^3*a2^3*a1^4 - 32*a6*a5^2*a4^5*a3^3*a2^3*a1^4 + 240*a5^3*a4^5*a3^3*a2^3*a1^4 + 112*a6^2*a4^6*a3^3*a2^3*a1^4 - 80*a6*a5*a4^6*a3^3*a2^3*a1^4 + 112*a5^2*a4^6*a3^3*a2^3*a1^4 - 8*a6^6*a5*a3^4*a2^3*a1^4 - 120*a6^5*a5^2*a3^4*a2^3*a1^4 - 240*a6^4*a5^3*a3^4*a2^3*a1^4 - 240*a6^3*a5^4*a3^4*a2^3*a1^4 - 120*a6^2*a5^5*a3^4*a2^3*a1^4 - 8*a6*a5^6*a3^4*a2^3*a1^4 - 8*a6^6*a4*a3^4*a2^3*a1^4 + 96*a6^5*a5*a4*a3^4*a2^3*a1^4 - 360*a6^4*a5^2*a4*a3^4*a2^3*a1^4 + 480*a6^3*a5^3*a4*a3^4*a2^3*a1^4 - 360*a6^2*a5^4*a4*a3^4*a2^3*a1^4 + 96*a6*a5^5*a4*a3^4*a2^3*a1^4 - 8*a5^6*a4*a3^4*a2^3*a1^4 - 120*a6^5*a4^2*a3^4*a2^3*a1^4 - 360*a6^4*a5*a4^2*a3^4*a2^3*a1^4 + 880*a6^3*a5^2*a4^2*a3^4*a2^3*a1^4 + 880*a6^2*a5^3*a4^2*a3^4*a2^3*a1^4 - 360*a6*a5^4*a4^2*a3^4*a2^3*a1^4 - 120*a5^5*a4^2*a3^4*a2^3*a1^4 - 240*a6^4*a4^3*a3^4*a2^3*a1^4 + 480*a6^3*a5*a4^3*a3^4*a2^3*a1^4 + 880*a6^2*a5^2*a4^3*a3^4*a2^3*a1^4 + 480*a6*a5^3*a4^3*a3^4*a2^3*a1^4 - 240*a5^4*a4^3*a3^4*a2^3*a1^4 - 240*a6^3*a4^4*a3^4*a2^3*a1^4 - 360*a6^2*a5*a4^4*a3^4*a2^3*a1^4 - 360*a6*a5^2*a4^4*a3^4*a2^3*a1^4 - 240*a5^3*a4^4*a3^4*a2^3*a1^4 - 120*a6^2*a4^5*a3^4*a2^3*a1^4 + 96*a6*a5*a4^5*a3^4*a2^3*a1^4 - 120*a5^2*a4^5*a3^4*a2^3*a1^4 - 8*a6*a4^6*a3^4*a2^3*a1^4 - 8*a5*a4^6*a3^4*a2^3*a1^4 - 8*a6^6*a3^5*a2^3*a1^4 + 48*a6^5*a5*a3^5*a2^3*a1^4 - 120*a6^4*a5^2*a3^5*a2^3*a1^4 + 240*a6^3*a5^3*a3^5*a2^3*a1^4 - 120*a6^2*a5^4*a3^5*a2^3*a1^4 + 48*a6*a5^5*a3^5*a2^3*a1^4 - 8*a5^6*a3^5*a2^3*a1^4 + 48*a6^5*a4*a3^5*a2^3*a1^4 + 96*a6^4*a5*a4*a3^5*a2^3*a1^4 - 32*a6^3*a5^2*a4*a3^5*a2^3*a1^4 - 32*a6^2*a5^3*a4*a3^5*a2^3*a1^4 + 96*a6*a5^4*a4*a3^5*a2^3*a1^4 + 48*a5^5*a4*a3^5*a2^3*a1^4 - 120*a6^4*a4^2*a3^5*a2^3*a1^4 - 32*a6^3*a5*a4^2*a3^5*a2^3*a1^4 - 360*a6^2*a5^2*a4^2*a3^5*a2^3*a1^4 - 32*a6*a5^3*a4^2*a3^5*a2^3*a1^4 - 120*a5^4*a4^2*a3^5*a2^3*a1^4 + 240*a6^3*a4^3*a3^5*a2^3*a1^4 - 32*a6^2*a5*a4^3*a3^5*a2^3*a1^4 - 32*a6*a5^2*a4^3*a3^5*a2^3*a1^4 + 240*a5^3*a4^3*a3^5*a2^3*a1^4 - 120*a6^2*a4^4*a3^5*a2^3*a1^4 + 96*a6*a5*a4^4*a3^5*a2^3*a1^4 - 120*a5^2*a4^4*a3^5*a2^3*a1^4 + 48*a6*a4^5*a3^5*a2^3*a1^4 + 48*a5*a4^5*a3^5*a2^3*a1^4 - 8*a4^6*a3^5*a2^3*a1^4 - 8*a6^5*a3^6*a2^3*a1^4 - 8*a6^4*a5*a3^6*a2^3*a1^4 + 112*a6^3*a5^2*a3^6*a2^3*a1^4 + 112*a6^2*a5^3*a3^6*a2^3*a1^4 - 8*a6*a5^4*a3^6*a2^3*a1^4 - 8*a5^5*a3^6*a2^3*a1^4 - 8*a6^4*a4*a3^6*a2^3*a1^4 - 80*a6^3*a5*a4*a3^6*a2^3*a1^4 - 120*a6^2*a5^2*a4*a3^6*a2^3*a1^4 - 80*a6*a5^3*a4*a3^6*a2^3*a1^4 - 8*a5^4*a4*a3^6*a2^3*a1^4 + 112*a6^3*a4^2*a3^6*a2^3*a1^4 - 120*a6^2*a5*a4^2*a3^6*a2^3*a1^4 - 120*a6*a5^2*a4^2*a3^6*a2^3*a1^4 + 112*a5^3*a4^2*a3^6*a2^3*a1^4 + 112*a6^2*a4^3*a3^6*a2^3*a1^4 - 80*a6*a5*a4^3*a3^6*a2^3*a1^4 + 112*a5^2*a4^3*a3^6*a2^3*a1^4 - 8*a6*a4^4*a3^6*a2^3*a1^4 - 8*a5*a4^4*a3^6*a2^3*a1^4 - 8*a4^5*a3^6*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 8*a6^6*a5^3*a4*a2^4*a1^4 - 72*a6^5*a5^4*a4*a2^4*a1^4 - 72*a6^4*a5^5*a4*a2^4*a1^4 - 8*a6^3*a5^6*a4*a2^4*a1^4 - 128*a6^6*a5^2*a4^2*a2^4*a1^4 - 120*a6^5*a5^3*a4^2*a2^4*a1^4 + 720*a6^4*a5^4*a4^2*a2^4*a1^4 - 120*a6^3*a5^5*a4^2*a2^4*a1^4 - 128*a6^2*a5^6*a4^2*a2^4*a1^4 - 8*a6^6*a5*a4^3*a2^4*a1^4 - 120*a6^5*a5^2*a4^3*a2^4*a1^4 - 240*a6^4*a5^3*a4^3*a2^4*a1^4 - 240*a6^3*a5^4*a4^3*a2^4*a1^4 - 120*a6^2*a5^5*a4^3*a2^4*a1^4 - 8*a6*a5^6*a4^3*a2^4*a1^4 + 24*a6^6*a4^4*a2^4*a1^4 - 72*a6^5*a5*a4^4*a2^4*a1^4 + 720*a6^4*a5^2*a4^4*a2^4*a1^4 - 240*a6^3*a5^3*a4^4*a2^4*a1^4 + 720*a6^2*a5^4*a4^4*a2^4*a1^4 - 72*a6*a5^5*a4^4*a2^4*a1^4 + 24*a5^6*a4^4*a2^4*a1^4 - 72*a6^4*a5*a4^5*a2^4*a1^4 - 120*a6^3*a5^2*a4^5*a2^4*a1^4 - 120*a6^2*a5^3*a4^5*a2^4*a1^4 - 72*a6*a5^4*a4^5*a2^4*a1^4 + 24*a6^4*a4^6*a2^4*a1^4 - 8*a6^3*a5*a4^6*a2^4*a1^4 - 128*a6^2*a5^2*a4^6*a2^4*a1^4 - 8*a6*a5^3*a4^6*a2^4*a1^4 + 24*a5^4*a4^6*a2^4*a1^4 - 8*a6^6*a5^3*a3*a2^4*a1^4 - 72*a6^5*a5^4*a3*a2^4*a1^4 - 72*a6^4*a5^5*a3*a2^4*a1^4 - 8*a6^3*a5^6*a3*a2^4*a1^4 + 120*a6^6*a5^2*a4*a3*a2^4*a1^4 + 96*a6^5*a5^3*a4*a3*a2^4*a1^4 + 96*a6^3*a5^5*a4*a3*a2^4*a1^4 + 120*a6^2*a5^6*a4*a3*a2^4*a1^4 + 120*a6^6*a5*a4^2*a3*a2^4*a1^4 + 288*a6^5*a5^2*a4^2*a3*a2^4*a1^4 - 360*a6^4*a5^3*a4^2*a3*a2^4*a1^4 - 360*a6^3*a5^4*a4^2*a3*a2^4*a1^4 + 288*a6^2*a5^5*a4^2*a3*a2^4*a1^4 + 120*a6*a5^6*a4^2*a3*a2^4*a1^4 - 8*a6^6*a4^3*a3*a2^4*a1^4 + 96*a6^5*a5*a4^3*a3*a2^4*a1^4 - 360*a6^4*a5^2*a4^3*a3*a2^4*a1^4 + 480*a6^3*a5^3*a4^3*a3*a2^4*a1^4 - 360*a6^2*a5^4*a4^3*a3*a2^4*a1^4 + 96*a6*a5^5*a4^3*a3*a2^4*a1^4 - 8*a5^6*a4^3*a3*a2^4*a1^4 - 72*a6^5*a4^4*a3*a2^4*a1^4 - 360*a6^3*a5^2*a4^4*a3*a2^4*a1^4 - 360*a6^2*a5^3*a4^4*a3*a2^4*a1^4 - 72*a5^5*a4^4*a3*a2^4*a1^4 - 72*a6^4*a4^5*a3*a2^4*a1^4 + 96*a6^3*a5*a4^5*a3*a2^4*a1^4 + 288*a6^2*a5^2*a4^5*a3*a2^4*a1^4 + 96*a6*a5^3*a4^5*a3*a2^4*a1^4 - 72*a5^4*a4^5*a3*a2^4*a1^4 - 8*a6^3*a4^6*a3*a2^4*a1^4 + 120*a6^2*a5*a4^6*a3*a2^4*a1^4 + 120*a6*a5^2*a4^6*a3*a2^4*a1^4 - 8*a5^3*a4^6*a3*a2^4*a1^4 - 128*a6^6*a5^2*a3^2*a2^4*a1^4 - 120*a6^5*a5^3*a3^2*a2^4*a1^4 + 720*a6^4*a5^4*a3^2*a2^4*a1^4 - 120*a6^3*a5^5*a3^2*a2^4*a1^4 - 128*a6^2*a5^6*a3^2*a2^4*a1^4 + 120*a6^6*a5*a4*a3^2*a2^4*a1^4 + 288*a6^5*a5^2*a4*a3^2*a2^4*a1^4 - 360*a6^4*a5^3*a4*a3^2*a2^4*a1^4 - 360*a6^3*a5^4*a4*a3^2*a2^4*a1^4 + 288*a6^2*a5^5*a4*a3^2*a2^4*a1^4 + 120*a6*a5^6*a4*a3^2*a2^4*a1^4 - 128*a6^6*a4^2*a3^2*a2^4*a1^4 + 288*a6^5*a5*a4^2*a3^2*a2^4*a1^4 - 1080*a6^4*a5^2*a4^2*a3^2*a2^4*a1^4 + 880*a6^3*a5^3*a4^2*a3^2*a2^4*a1^4 - 1080*a6^2*a5^4*a4^2*a3^2*a2^4*a1^4 + 288*a6*a5^5*a4^2*a3^2*a2^4*a1^4 - 128*a5^6*a4^2*a3^2*a2^4*a1^4 - 120*a6^5*a4^3*a3^2*a2^4*a1^4 - 360*a6^4*a5*a4^3*a3^2*a2^4*a1^4 + 880*a6^3*a5^2*a4^3*a3^2*a2^4*a1^4 + 880*a6^2*a5^3*a4^3*a3^2*a2^4*a1^4 - 360*a6*a5^4*a4^3*a3^2*a2^4*a1^4 - 120*a5^5*a4^3*a3^2*a2^4*a1^4 + 720*a6^4*a4^4*a3^2*a2^4*a1^4 - 360*a6^3*a5*a4^4*a3^2*a2^4*a1^4 - 1080*a6^2*a5^2*a4^4*a3^2*a2^4*a1^4 - 360*a6*a5^3*a4^4*a3^2*a2^4*a1^4 + 720*a5^4*a4^4*a3^2*a2^4*a1^4 - 120*a6^3*a4^5*a3^2*a2^4*a1^4 + 288*a6^2*a5*a4^5*a3^2*a2^4*a1^4 + 288*a6*a5^2*a4^5*a3^2*a2^4*a1^4 - 120*a5^3*a4^5*a3^2*a2^4*a1^4 - 128*a6^2*a4^6*a3^2*a2^4*a1^4 + 120*a6*a5*a4^6*a3^2*a2^4*a1^4 - 128*a5^2*a4^6*a3^2*a2^4*a1^4 - 8*a6^6*a5*a3^3*a2^4*a1^4 - 120*a6^5*a5^2*a3^3*a2^4*a1^4 - 240*a6^4*a5^3*a3^3*a2^4*a1^4 - 240*a6^3*a5^4*a3^3*a2^4*a1^4 - 120*a6^2*a5^5*a3^3*a2^4*a1^4 - 8*a6*a5^6*a3^3*a2^4*a1^4 - 8*a6^6*a4*a3^3*a2^4*a1^4 + 96*a6^5*a5*a4*a3^3*a2^4*a1^4 - 360*a6^4*a5^2*a4*a3^3*a2^4*a1^4 + 480*a6^3*a5^3*a4*a3^3*a2^4*a1^4 - 360*a6^2*a5^4*a4*a3^3*a2^4*a1^4 + 96*a6*a5^5*a4*a3^3*a2^4*a1^4 - 8*a5^6*a4*a3^3*a2^4*a1^4 - 120*a6^5*a4^2*a3^3*a2^4*a1^4 - 360*a6^4*a5*a4^2*a3^3*a2^4*a1^4 + 880*a6^3*a5^2*a4^2*a3^3*a2^4*a1^4 + 880*a6^2*a5^3*a4^2*a3^3*a2^4*a1^4 - 360*a6*a5^4*a4^2*a3^3*a2^4*a1^4 - 120*a5^5*a4^2*a3^3*a2^4*a1^4 - 240*a6^4*a4^3*a3^3*a2^4*a1^4 + 480*a6^3*a5*a4^3*a3^3*a2^4*a1^4 + 880*a6^2*a5^2*a4^3*a3^3*a2^4*a1^4 + 480*a6*a5^3*a4^3*a3^3*a2^4*a1^4 - 240*a5^4*a4^3*a3^3*a2^4*a1^4 - 240*a6^3*a4^4*a3^3*a2^4*a1^4 - 360*a6^2*a5*a4^4*a3^3*a2^4*a1^4 - 360*a6*a5^2*a4^4*a3^3*a2^4*a1^4 - 240*a5^3*a4^4*a3^3*a2^4*a1^4 - 120*a6^2*a4^5*a3^3*a2^4*a1^4 + 96*a6*a5*a4^5*a3^3*a2^4*a1^4 - 120*a5^2*a4^5*a3^3*a2^4*a1^4 - 8*a6*a4^6*a3^3*a2^4*a1^4 - 8*a5*a4^6*a3^3*a2^4*a1^4 + 24*a6^6*a3^4*a2^4*a1^4 - 72*a6^5*a5*a3^4*a2^4*a1^4 + 720*a6^4*a5^2*a3^4*a2^4*a1^4 - 240*a6^3*a5^3*a3^4*a2^4*a1^4 + 720*a6^2*a5^4*a3^4*a2^4*a1^4 - 72*a6*a5^5*a3^4*a2^4*a1^4 + 24*a5^6*a3^4*a2^4*a1^4 - 72*a6^5*a4*a3^4*a2^4*a1^4 - 360*a6^3*a5^2*a4*a3^4*a2^4*a1^4 - 360*a6^2*a5^3*a4*a3^4*a2^4*a1^4 - 72*a5^5*a4*a3^4*a2^4*a1^4 + 720*a6^4*a4^2*a3^4*a2^4*a1^4 - 360*a6^3*a5*a4^2*a3^4*a2^4*a1^4 - 1080*a6^2*a5^2*a4^2*a3^4*a2^4*a1^4 - 360*a6*a5^3*a4^2*a3^4*a2^4*a1^4 + 720*a5^4*a4^2*a3^4*a2^4*a1^4 - 240*a6^3*a4^3*a3^4*a2^4*a1^4 - 360*a6^2*a5*a4^3*a3^4*a2^4*a1^4 - 360*a6*a5^2*a4^3*a3^4*a2^4*a1^4 - 240*a5^3*a4^3*a3^4*a2^4*a1^4 + 720*a6^2*a4^4*a3^4*a2^4*a1^4 + 720*a5^2*a4^4*a3^4*a2^4*a1^4 - 72*a6*a4^5*a3^4*a2^4*a1^4 - 72*a5*a4^5*a3^4*a2^4*a1^4 + 24*a4^6*a3^4*a2^4*a1^4 - 72*a6^4*a5*a3^5*a2^4*a1^4 - 120*a6^3*a5^2*a3^5*a2^4*a1^4 - 120*a6^2*a5^3*a3^5*a2^4*a1^4 - 72*a6*a5^4*a3^5*a2^4*a1^4 - 72*a6^4*a4*a3^5*a2^4*a1^4 + 96*a6^3*a5*a4*a3^5*a2^4*a1^4 + 288*a6^2*a5^2*a4*a3^5*a2^4*a1^4 + 96*a6*a5^3*a4*a3^5*a2^4*a1^4 - 72*a5^4*a4*a3^5*a2^4*a1^4 - 120*a6^3*a4^2*a3^5*a2^4*a1^4 + 288*a6^2*a5*a4^2*a3^5*a2^4*a1^4 + 288*a6*a5^2*a4^2*a3^5*a2^4*a1^4 - 120*a5^3*a4^2*a3^5*a2^4*a1^4 - 120*a6^2*a4^3*a3^5*a2^4*a1^4 + 96*a6*a5*a4^3*a3^5*a2^4*a1^4 - 120*a5^2*a4^3*a3^5*a2^4*a1^4 - 72*a6*a4^4*a3^5*a2^4*a1^4 - 72*a5*a4^4*a3^5*a2^4*a1^4 + 24*a6^4*a3^6*a2^4*a1^4 - 8*a6^3*a5*a3^6*a2^4*a1^4 - 128*a6^2*a5^2*a3^6*a2^4*a1^4 - 8*a6*a5^3*a3^6*a2^4*a1^4 + 24*a5^4*a3^6*a2^4*a1^4 - 8*a6^3*a4*a3^6*a2^4*a1^4 + 120*a6^2*a5*a4*a3^6*a2^4*a1^4 + 120*a6*a5^2*a4*a3^6*a2^4*a1^4 - 8*a5^3*a4*a3^6*a2^4*a1^4 - 128*a6^2*a4^2*a3^6*a2^4*a1^4 + 120*a6*a5*a4^2*a3^6*a2^4*a1^4 - 128*a5^2*a4^2*a3^6*a2^4*a1^4 - 8*a6*a4^3*a3^6*a2^4*a1^4 - 8*a5*a4^3*a3^6*a2^4*a1^4 + 24*a4^4*a3^6*a2^4*a1^4 - 8*a6^6*a5^3*a2^5*a1^4 - 8*a6^3*a5^6*a2^5*a1^4 + 16*a6^6*a5^2*a4*a2^5*a1^4 + 48*a6^5*a5^3*a4*a2^5*a1^4 - 72*a6^4*a5^4*a4*a2^5*a1^4 + 48*a6^3*a5^5*a4*a2^5*a1^4 + 16*a6^2*a5^6*a4*a2^5*a1^4 + 16*a6^6*a5*a4^2*a2^5*a1^4 + 120*a6^5*a5^2*a4^2*a2^5*a1^4 - 120*a6^4*a5^3*a4^2*a2^5*a1^4 - 120*a6^3*a5^4*a4^2*a2^5*a1^4 + 120*a6^2*a5^5*a4^2*a2^5*a1^4 + 16*a6*a5^6*a4^2*a2^5*a1^4 - 8*a6^6*a4^3*a2^5*a1^4 + 48*a6^5*a5*a4^3*a2^5*a1^4 - 120*a6^4*a5^2*a4^3*a2^5*a1^4 + 240*a6^3*a5^3*a4^3*a2^5*a1^4 - 120*a6^2*a5^4*a4^3*a2^5*a1^4 + 48*a6*a5^5*a4^3*a2^5*a1^4 - 8*a5^6*a4^3*a2^5*a1^4 - 72*a6^4*a5*a4^4*a2^5*a1^4 - 120*a6^3*a5^2*a4^4*a2^5*a1^4 - 120*a6^2*a5^3*a4^4*a2^5*a1^4 - 72*a6*a5^4*a4^4*a2^5*a1^4 + 48*a6^3*a5*a4^5*a2^5*a1^4 + 120*a6^2*a5^2*a4^5*a2^5*a1^4 + 48*a6*a5^3*a4^5*a2^5*a1^4 - 8*a6^3*a4^6*a2^5*a1^4 + 16*a6^2*a5*a4^6*a2^5*a1^4 + 16*a6*a5^2*a4^6*a2^5*a1^4 - 8*a5^3*a4^6*a2^5*a1^4 + 16*a6^6*a5^2*a3*a2^5*a1^4 + 48*a6^5*a5^3*a3*a2^5*a1^4 - 72*a6^4*a5^4*a3*a2^5*a1^4 + 48*a6^3*a5^5*a3*a2^5*a1^4 + 16*a6^2*a5^6*a3*a2^5*a1^4 - 72*a6^6*a5*a4*a3*a2^5*a1^4 - 216*a6^5*a5^2*a4*a3*a2^5*a1^4 + 96*a6^4*a5^3*a4*a3*a2^5*a1^4 + 96*a6^3*a5^4*a4*a3*a2^5*a1^4 - 216*a6^2*a5^5*a4*a3*a2^5*a1^4 - 72*a6*a5^6*a4*a3*a2^5*a1^4 + 16*a6^6*a4^2*a3*a2^5*a1^4 - 216*a6^5*a5*a4^2*a3*a2^5*a1^4 + 288*a6^4*a5^2*a4^2*a3*a2^5*a1^4 - 32*a6^3*a5^3*a4^2*a3*a2^5*a1^4 + 288*a6^2*a5^4*a4^2*a3*a2^5*a1^4 - 216*a6*a5^5*a4^2*a3*a2^5*a1^4 + 16*a5^6*a4^2*a3*a2^5*a1^4 + 48*a6^5*a4^3*a3*a2^5*a1^4 + 96*a6^4*a5*a4^3*a3*a2^5*a1^4 - 32*a6^3*a5^2*a4^3*a3*a2^5*a1^4 - 32*a6^2*a5^3*a4^3*a3*a2^5*a1^4 + 96*a6*a5^4*a4^3*a3*a2^5*a1^4 + 48*a5^5*a4^3*a3*a2^5*a1^4 - 72*a6^4*a4^4*a3*a2^5*a1^4 + 96*a6^3*a5*a4^4*a3*a2^5*a1^4 + 288*a6^2*a5^2*a4^4*a3*a2^5*a1^4 + 96*a6*a5^3*a4^4*a3*a2^5*a1^4 - 72*a5^4*a4^4*a3*a2^5*a1^4 + 48*a6^3*a4^5*a3*a2^5*a1^4 - 216*a6^2*a5*a4^5*a3*a2^5*a1^4 - 216*a6*a5^2*a4^5*a3*a2^5*a1^4 + 48*a5^3*a4^5*a3*a2^5*a1^4 + 16*a6^2*a4^6*a3*a2^5*a1^4 - 72*a6*a5*a4^6*a3*a2^5*a1^4 + 16*a5^2*a4^6*a3*a2^5*a1^4 + 16*a6^6*a5*a3^2*a2^5*a1^4 + 120*a6^5*a5^2*a3^2*a2^5*a1^4 - 120*a6^4*a5^3*a3^2*a2^5*a1^4 - 120*a6^3*a5^4*a3^2*a2^5*a1^4 + 120*a6^2*a5^5*a3^2*a2^5*a1^4 + 16*a6*a5^6*a3^2*a2^5*a1^4 + 16*a6^6*a4*a3^2*a2^5*a1^4 - 216*a6^5*a5*a4*a3^2*a2^5*a1^4 + 288*a6^4*a5^2*a4*a3^2*a2^5*a1^4 - 32*a6^3*a5^3*a4*a3^2*a2^5*a1^4 + 288*a6^2*a5^4*a4*a3^2*a2^5*a1^4 - 216*a6*a5^5*a4*a3^2*a2^5*a1^4 + 16*a5^6*a4*a3^2*a2^5*a1^4 + 120*a6^5*a4^2*a3^2*a2^5*a1^4 + 288*a6^4*a5*a4^2*a3^2*a2^5*a1^4 - 360*a6^3*a5^2*a4^2*a3^2*a2^5*a1^4 - 360*a6^2*a5^3*a4^2*a3^2*a2^5*a1^4 + 288*a6*a5^4*a4^2*a3^2*a2^5*a1^4 + 120*a5^5*a4^2*a3^2*a2^5*a1^4 - 120*a6^4*a4^3*a3^2*a2^5*a1^4 - 32*a6^3*a5*a4^3*a3^2*a2^5*a1^4 - 360*a6^2*a5^2*a4^3*a3^2*a2^5*a1^4 - 32*a6*a5^3*a4^3*a3^2*a2^5*a1^4 - 120*a5^4*a4^3*a3^2*a2^5*a1^4 - 120*a6^3*a4^4*a3^2*a2^5*a1^4 + 288*a6^2*a5*a4^4*a3^2*a2^5*a1^4 + 288*a6*a5^2*a4^4*a3^2*a2^5*a1^4 - 120*a5^3*a4^4*a3^2*a2^5*a1^4 + 120*a6^2*a4^5*a3^2*a2^5*a1^4 - 216*a6*a5*a4^5*a3^2*a2^5*a1^4 + 120*a5^2*a4^5*a3^2*a2^5*a1^4 + 16*a6*a4^6*a3^2*a2^5*a1^4 + 16*a5*a4^6*a3^2*a2^5*a1^4 - 8*a6^6*a3^3*a2^5*a1^4 + 48*a6^5*a5*a3^3*a2^5*a1^4 - 120*a6^4*a5^2*a3^3*a2^5*a1^4 + 240*a6^3*a5^3*a3^3*a2^5*a1^4 - 120*a6^2*a5^4*a3^3*a2^5*a1^4 + 48*a6*a5^5*a3^3*a2^5*a1^4 - 8*a5^6*a3^3*a2^5*a1^4 + 48*a6^5*a4*a3^3*a2^5*a1^4 + 96*a6^4*a5*a4*a3^3*a2^5*a1^4 - 32*a6^3*a5^2*a4*a3^3*a2^5*a1^4 - 32*a6^2*a5^3*a4*a3^3*a2^5*a1^4 + 96*a6*a5^4*a4*a3^3*a2^5*a1^4 + 48*a5^5*a4*a3^3*a2^5*a1^4 - 120*a6^4*a4^2*a3^3*a2^5*a1^4 - 32*a6^3*a5*a4^2*a3^3*a2^5*a1^4 - 360*a6^2*a5^2*a4^2*a3^3*a2^5*a1^4 - 32*a6*a5^3*a4^2*a3^3*a2^5*a1^4 - 120*a5^4*a4^2*a3^3*a2^5*a1^4 + 240*a6^3*a4^3*a3^3*a2^5*a1^4 - 32*a6^2*a5*a4^3*a3^3*a2^5*a1^4 - 32*a6*a5^2*a4^3*a3^3*a2^5*a1^4 + 240*a5^3*a4^3*a3^3*a2^5*a1^4 - 120*a6^2*a4^4*a3^3*a2^5*a1^4 + 96*a6*a5*a4^4*a3^3*a2^5*a1^4 - 120*a5^2*a4^4*a3^3*a2^5*a1^4 + 48*a6*a4^5*a3^3*a2^5*a1^4 + 48*a5*a4^5*a3^3*a2^5*a1^4 - 8*a4^6*a3^3*a2^5*a1^4 - 72*a6^4*a5*a3^4*a2^5*a1^4 - 120*a6^3*a5^2*a3^4*a2^5*a1^4 - 120*a6^2*a5^3*a3^4*a2^5*a1^4 - 72*a6*a5^4*a3^4*a2^5*a1^4 - 72*a6^4*a4*a3^4*a2^5*a1^4 + 96*a6^3*a5*a4*a3^4*a2^5*a1^4 + 288*a6^2*a5^2*a4*a3^4*a2^5*a1^4 + 96*a6*a5^3*a4*a3^4*a2^5*a1^4 - 72*a5^4*a4*a3^4*a2^5*a1^4 - 120*a6^3*a4^2*a3^4*a2^5*a1^4 + 288*a6^2*a5*a4^2*a3^4*a2^5*a1^4 + 288*a6*a5^2*a4^2*a3^4*a2^5*a1^4 - 120*a5^3*a4^2*a3^4*a2^5*a1^4 - 120*a6^2*a4^3*a3^4*a2^5*a1^4 + 96*a6*a5*a4^3*a3^4*a2^5*a1^4 - 120*a5^2*a4^3*a3^4*a2^5*a1^4 - 72*a6*a4^4*a3^4*a2^5*a1^4 - 72*a5*a4^4*a3^4*a2^5*a1^4 + 48*a6^3*a5*a3^5*a2^5*a1^4 + 120*a6^2*a5^2*a3^5*a2^5*a1^4 + 48*a6*a5^3*a3^5*a2^5*a1^4 + 48*a6^3*a4*a3^5*a2^5*a1^4 - 216*a6^2*a5*a4*a3^5*a2^5*a1^4 - 216*a6*a5^2*a4*a3^5*a2^5*a1^4 + 48*a5^3*a4*a3^5*a2^5*a1^4 + 120*a6^2*a4^2*a3^5*a2^5*a1^4 - 216*a6*a5*a4^2*a3^5*a2^5*a1^4 + 120*a5^2*a4^2*a3^5*a2^5*a1^4 + 48*a6*a4^3*a3^5*a2^5*a1^4 + 48*a5*a4^3*a3^5*a2^5*a1^4 - 8*a6^3*a3^6*a2^5*a1^4 + 16*a6^2*a5*a3^6*a2^5*a1^4 + 16*a6*a5^2*a3^6*a2^5*a1^4 - 8*a5^3*a3^6*a2^5*a1^4 + 16*a6^2*a4*a3^6*a2^5*a1^4 - 72*a6*a5*a4*a3^6*a2^5*a1^4 + 16*a5^2*a4*a3^6*a2^5*a1^4 + 16*a6*a4^2*a3^6*a2^5*a1^4 + 16*a5*a4^2*a3^6*a2^5*a1^4 - 8*a4^3*a3^6*a2^5*a1^4 - 8*a6^6*a5^2*a2^6*a1^4 - 8*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 8*a6^3*a5^5*a2^6*a1^4 - 8*a6^2*a5^6*a2^6*a1^4 + 8*a6^6*a5*a4*a2^6*a1^4 + 16*a6^5*a5^2*a4*a2^6*a1^4 - 8*a6^4*a5^3*a4*a2^6*a1^4 - 8*a6^3*a5^4*a4*a2^6*a1^4 + 16*a6^2*a5^5*a4*a2^6*a1^4 + 8*a6*a5^6*a4*a2^6*a1^4 - 8*a6^6*a4^2*a2^6*a1^4 + 16*a6^5*a5*a4^2*a2^6*a1^4 - 128*a6^4*a5^2*a4^2*a2^6*a1^4 + 112*a6^3*a5^3*a4^2*a2^6*a1^4 - 128*a6^2*a5^4*a4^2*a2^6*a1^4 + 16*a6*a5^5*a4^2*a2^6*a1^4 - 8*a5^6*a4^2*a2^6*a1^4 - 8*a6^5*a4^3*a2^6*a1^4 - 8*a6^4*a5*a4^3*a2^6*a1^4 + 112*a6^3*a5^2*a4^3*a2^6*a1^4 + 112*a6^2*a5^3*a4^3*a2^6*a1^4 - 8*a6*a5^4*a4^3*a2^6*a1^4 - 8*a5^5*a4^3*a2^6*a1^4 + 24*a6^4*a4^4*a2^6*a1^4 - 8*a6^3*a5*a4^4*a2^6*a1^4 - 128*a6^2*a5^2*a4^4*a2^6*a1^4 - 8*a6*a5^3*a4^4*a2^6*a1^4 + 24*a5^4*a4^4*a2^6*a1^4 - 8*a6^3*a4^5*a2^6*a1^4 + 16*a6^2*a5*a4^5*a2^6*a1^4 + 16*a6*a5^2*a4^5*a2^6*a1^4 - 8*a5^3*a4^5*a2^6*a1^4 - 8*a6^2*a4^6*a2^6*a1^4 + 8*a6*a5*a4^6*a2^6*a1^4 - 8*a5^2*a4^6*a2^6*a1^4 + 8*a6^6*a5*a3*a2^6*a1^4 + 16*a6^5*a5^2*a3*a2^6*a1^4 - 8*a6^4*a5^3*a3*a2^6*a1^4 - 8*a6^3*a5^4*a3*a2^6*a1^4 + 16*a6^2*a5^5*a3*a2^6*a1^4 + 8*a6*a5^6*a3*a2^6*a1^4 + 8*a6^6*a4*a3*a2^6*a1^4 - 72*a6^5*a5*a4*a3*a2^6*a1^4 + 120*a6^4*a5^2*a4*a3*a2^6*a1^4 - 80*a6^3*a5^3*a4*a3*a2^6*a1^4 + 120*a6^2*a5^4*a4*a3*a2^6*a1^4 - 72*a6*a5^5*a4*a3*a2^6*a1^4 + 8*a5^6*a4*a3*a2^6*a1^4 + 16*a6^5*a4^2*a3*a2^6*a1^4 + 120*a6^4*a5*a4^2*a3*a2^6*a1^4 - 120*a6^3*a5^2*a4^2*a3*a2^6*a1^4 - 120*a6^2*a5^3*a4^2*a3*a2^6*a1^4 + 120*a6*a5^4*a4^2*a3*a2^6*a1^4 + 16*a5^5*a4^2*a3*a2^6*a1^4 - 8*a6^4*a4^3*a3*a2^6*a1^4 - 80*a6^3*a5*a4^3*a3*a2^6*a1^4 - 120*a6^2*a5^2*a4^3*a3*a2^6*a1^4 - 80*a6*a5^3*a4^3*a3*a2^6*a1^4 - 8*a5^4*a4^3*a3*a2^6*a1^4 - 8*a6^3*a4^4*a3*a2^6*a1^4 + 120*a6^2*a5*a4^4*a3*a2^6*a1^4 + 120*a6*a5^2*a4^4*a3*a2^6*a1^4 - 8*a5^3*a4^4*a3*a2^6*a1^4 + 16*a6^2*a4^5*a3*a2^6*a1^4 - 72*a6*a5*a4^5*a3*a2^6*a1^4 + 16*a5^2*a4^5*a3*a2^6*a1^4 + 8*a6*a4^6*a3*a2^6*a1^4 + 8*a5*a4^6*a3*a2^6*a1^4 - 8*a6^6*a3^2*a2^6*a1^4 + 16*a6^5*a5*a3^2*a2^6*a1^4 - 128*a6^4*a5^2*a3^2*a2^6*a1^4 + 112*a6^3*a5^3*a3^2*a2^6*a1^4 - 128*a6^2*a5^4*a3^2*a2^6*a1^4 + 16*a6*a5^5*a3^2*a2^6*a1^4 - 8*a5^6*a3^2*a2^6*a1^4 + 16*a6^5*a4*a3^2*a2^6*a1^4 + 120*a6^4*a5*a4*a3^2*a2^6*a1^4 - 120*a6^3*a5^2*a4*a3^2*a2^6*a1^4 - 120*a6^2*a5^3*a4*a3^2*a2^6*a1^4 + 120*a6*a5^4*a4*a3^2*a2^6*a1^4 + 16*a5^5*a4*a3^2*a2^6*a1^4 - 128*a6^4*a4^2*a3^2*a2^6*a1^4 - 120*a6^3*a5*a4^2*a3^2*a2^6*a1^4 + 720*a6^2*a5^2*a4^2*a3^2*a2^6*a1^4 - 120*a6*a5^3*a4^2*a3^2*a2^6*a1^4 - 128*a5^4*a4^2*a3^2*a2^6*a1^4 + 112*a6^3*a4^3*a3^2*a2^6*a1^4 - 120*a6^2*a5*a4^3*a3^2*a2^6*a1^4 - 120*a6*a5^2*a4^3*a3^2*a2^6*a1^4 + 112*a5^3*a4^3*a3^2*a2^6*a1^4 - 128*a6^2*a4^4*a3^2*a2^6*a1^4 + 120*a6*a5*a4^4*a3^2*a2^6*a1^4 - 128*a5^2*a4^4*a3^2*a2^6*a1^4 + 16*a6*a4^5*a3^2*a2^6*a1^4 + 16*a5*a4^5*a3^2*a2^6*a1^4 - 8*a4^6*a3^2*a2^6*a1^4 - 8*a6^5*a3^3*a2^6*a1^4 - 8*a6^4*a5*a3^3*a2^6*a1^4 + 112*a6^3*a5^2*a3^3*a2^6*a1^4 + 112*a6^2*a5^3*a3^3*a2^6*a1^4 - 8*a6*a5^4*a3^3*a2^6*a1^4 - 8*a5^5*a3^3*a2^6*a1^4 - 8*a6^4*a4*a3^3*a2^6*a1^4 - 80*a6^3*a5*a4*a3^3*a2^6*a1^4 - 120*a6^2*a5^2*a4*a3^3*a2^6*a1^4 - 80*a6*a5^3*a4*a3^3*a2^6*a1^4 - 8*a5^4*a4*a3^3*a2^6*a1^4 + 112*a6^3*a4^2*a3^3*a2^6*a1^4 - 120*a6^2*a5*a4^2*a3^3*a2^6*a1^4 - 120*a6*a5^2*a4^2*a3^3*a2^6*a1^4 + 112*a5^3*a4^2*a3^3*a2^6*a1^4 + 112*a6^2*a4^3*a3^3*a2^6*a1^4 - 80*a6*a5*a4^3*a3^3*a2^6*a1^4 + 112*a5^2*a4^3*a3^3*a2^6*a1^4 - 8*a6*a4^4*a3^3*a2^6*a1^4 - 8*a5*a4^4*a3^3*a2^6*a1^4 - 8*a4^5*a3^3*a2^6*a1^4 + 24*a6^4*a3^4*a2^6*a1^4 - 8*a6^3*a5*a3^4*a2^6*a1^4 - 128*a6^2*a5^2*a3^4*a2^6*a1^4 - 8*a6*a5^3*a3^4*a2^6*a1^4 + 24*a5^4*a3^4*a2^6*a1^4 - 8*a6^3*a4*a3^4*a2^6*a1^4 + 120*a6^2*a5*a4*a3^4*a2^6*a1^4 + 120*a6*a5^2*a4*a3^4*a2^6*a1^4 - 8*a5^3*a4*a3^4*a2^6*a1^4 - 128*a6^2*a4^2*a3^4*a2^6*a1^4 + 120*a6*a5*a4^2*a3^4*a2^6*a1^4 - 128*a5^2*a4^2*a3^4*a2^6*a1^4 - 8*a6*a4^3*a3^4*a2^6*a1^4 - 8*a5*a4^3*a3^4*a2^6*a1^4 + 24*a4^4*a3^4*a2^6*a1^4 - 8*a6^3*a3^5*a2^6*a1^4 + 16*a6^2*a5*a3^5*a2^6*a1^4 + 16*a6*a5^2*a3^5*a2^6*a1^4 - 8*a5^3*a3^5*a2^6*a1^4 + 16*a6^2*a4*a3^5*a2^6*a1^4 - 72*a6*a5*a4*a3^5*a2^6*a1^4 + 16*a5^2*a4*a3^5*a2^6*a1^4 + 16*a6*a4^2*a3^5*a2^6*a1^4 + 16*a5*a4^2*a3^5*a2^6*a1^4 - 8*a4^3*a3^5*a2^6*a1^4 - 8*a6^2*a3^6*a2^6*a1^4 + 8*a6*a5*a3^6*a2^6*a1^4 - 8*a5^2*a3^6*a2^6*a1^4 + 8*a6*a4*a3^6*a2^6*a1^4 + 8*a5*a4*a3^6*a2^6*a1^4 - 8*a4^2*a3^6*a2^6*a1^4 + 8*a6^6*a5^5*a4^2*a1^5 + 8*a6^5*a5^6*a4^2*a1^5 - 8*a6^6*a5^4*a4^3*a1^5 - 8*a6^4*a5^6*a4^3*a1^5 - 8*a6^6*a5^3*a4^4*a1^5 - 8*a6^3*a5^6*a4^4*a1^5 + 8*a6^6*a5^2*a4^5*a1^5 + 8*a6^2*a5^6*a4^5*a1^5 + 8*a6^5*a5^2*a4^6*a1^5 - 8*a6^4*a5^3*a4^6*a1^5 - 8*a6^3*a5^4*a4^6*a1^5 + 8*a6^2*a5^5*a4^6*a1^5 - 8*a6^6*a5^5*a4*a3*a1^5 - 8*a6^5*a5^6*a4*a3*a1^5 + 16*a6^6*a5^4*a4^2*a3*a1^5 - 72*a6^5*a5^5*a4^2*a3*a1^5 + 16*a6^4*a5^6*a4^2*a3*a1^5 - 16*a6^6*a5^3*a4^3*a3*a1^5 + 48*a6^5*a5^4*a4^3*a3*a1^5 + 48*a6^4*a5^5*a4^3*a3*a1^5 - 16*a6^3*a5^6*a4^3*a3*a1^5 + 16*a6^6*a5^2*a4^4*a3*a1^5 + 48*a6^5*a5^3*a4^4*a3*a1^5 - 72*a6^4*a5^4*a4^4*a3*a1^5 + 48*a6^3*a5^5*a4^4*a3*a1^5 + 16*a6^2*a5^6*a4^4*a3*a1^5 - 8*a6^6*a5*a4^5*a3*a1^5 - 72*a6^5*a5^2*a4^5*a3*a1^5 + 48*a6^4*a5^3*a4^5*a3*a1^5 + 48*a6^3*a5^4*a4^5*a3*a1^5 - 72*a6^2*a5^5*a4^5*a3*a1^5 - 8*a6*a5^6*a4^5*a3*a1^5 - 8*a6^5*a5*a4^6*a3*a1^5 + 16*a6^4*a5^2*a4^6*a3*a1^5 - 16*a6^3*a5^3*a4^6*a3*a1^5 + 16*a6^2*a5^4*a4^6*a3*a1^5 - 8*a6*a5^5*a4^6*a3*a1^5 + 8*a6^6*a5^5*a3^2*a1^5 + 8*a6^5*a5^6*a3^2*a1^5 + 16*a6^6*a5^4*a4*a3^2*a1^5 - 72*a6^5*a5^5*a4*a3^2*a1^5 + 16*a6^4*a5^6*a4*a3^2*a1^5 - 8*a6^6*a5^3*a4^2*a3^2*a1^5 + 120*a6^5*a5^4*a4^2*a3^2*a1^5 + 120*a6^4*a5^5*a4^2*a3^2*a1^5 - 8*a6^3*a5^6*a4^2*a3^2*a1^5 - 8*a6^6*a5^2*a4^3*a3^2*a1^5 - 80*a6^5*a5^3*a4^3*a3^2*a1^5 - 120*a6^4*a5^4*a4^3*a3^2*a1^5 - 80*a6^3*a5^5*a4^3*a3^2*a1^5 - 8*a6^2*a5^6*a4^3*a3^2*a1^5 + 16*a6^6*a5*a4^4*a3^2*a1^5 + 120*a6^5*a5^2*a4^4*a3^2*a1^5 - 120*a6^4*a5^3*a4^4*a3^2*a1^5 - 120*a6^3*a5^4*a4^4*a3^2*a1^5 + 120*a6^2*a5^5*a4^4*a3^2*a1^5 + 16*a6*a5^6*a4^4*a3^2*a1^5 + 8*a6^6*a4^5*a3^2*a1^5 - 72*a6^5*a5*a4^5*a3^2*a1^5 + 120*a6^4*a5^2*a4^5*a3^2*a1^5 - 80*a6^3*a5^3*a4^5*a3^2*a1^5 + 120*a6^2*a5^4*a4^5*a3^2*a1^5 - 72*a6*a5^5*a4^5*a3^2*a1^5 + 8*a5^6*a4^5*a3^2*a1^5 + 8*a6^5*a4^6*a3^2*a1^5 + 16*a6^4*a5*a4^6*a3^2*a1^5 - 8*a6^3*a5^2*a4^6*a3^2*a1^5 - 8*a6^2*a5^3*a4^6*a3^2*a1^5 + 16*a6*a5^4*a4^6*a3^2*a1^5 + 8*a5^5*a4^6*a3^2*a1^5 - 8*a6^6*a5^4*a3^3*a1^5 - 8*a6^4*a5^6*a3^3*a1^5 - 16*a6^6*a5^3*a4*a3^3*a1^5 + 48*a6^5*a5^4*a4*a3^3*a1^5 + 48*a6^4*a5^5*a4*a3^3*a1^5 - 16*a6^3*a5^6*a4*a3^3*a1^5 - 8*a6^6*a5^2*a4^2*a3^3*a1^5 - 80*a6^5*a5^3*a4^2*a3^3*a1^5 - 120*a6^4*a5^4*a4^2*a3^3*a1^5 - 80*a6^3*a5^5*a4^2*a3^3*a1^5 - 8*a6^2*a5^6*a4^2*a3^3*a1^5 - 16*a6^6*a5*a4^3*a3^3*a1^5 - 80*a6^5*a5^2*a4^3*a3^3*a1^5 + 240*a6^4*a5^3*a4^3*a3^3*a1^5 + 240*a6^3*a5^4*a4^3*a3^3*a1^5 - 80*a6^2*a5^5*a4^3*a3^3*a1^5 - 16*a6*a5^6*a4^3*a3^3*a1^5 - 8*a6^6*a4^4*a3^3*a1^5 + 48*a6^5*a5*a4^4*a3^3*a1^5 - 120*a6^4*a5^2*a4^4*a3^3*a1^5 + 240*a6^3*a5^3*a4^4*a3^3*a1^5 - 120*a6^2*a5^4*a4^4*a3^3*a1^5 + 48*a6*a5^5*a4^4*a3^3*a1^5 - 8*a5^6*a4^4*a3^3*a1^5 + 48*a6^4*a5*a4^5*a3^3*a1^5 - 80*a6^3*a5^2*a4^5*a3^3*a1^5 - 80*a6^2*a5^3*a4^5*a3^3*a1^5 + 48*a6*a5^4*a4^5*a3^3*a1^5 - 8*a6^4*a4^6*a3^3*a1^5 - 16*a6^3*a5*a4^6*a3^3*a1^5 - 8*a6^2*a5^2*a4^6*a3^3*a1^5 - 16*a6*a5^3*a4^6*a3^3*a1^5 - 8*a5^4*a4^6*a3^3*a1^5 - 8*a6^6*a5^3*a3^4*a1^5 - 8*a6^3*a5^6*a3^4*a1^5 + 16*a6^6*a5^2*a4*a3^4*a1^5 + 48*a6^5*a5^3*a4*a3^4*a1^5 - 72*a6^4*a5^4*a4*a3^4*a1^5 + 48*a6^3*a5^5*a4*a3^4*a1^5 + 16*a6^2*a5^6*a4*a3^4*a1^5 + 16*a6^6*a5*a4^2*a3^4*a1^5 + 120*a6^5*a5^2*a4^2*a3^4*a1^5 - 120*a6^4*a5^3*a4^2*a3^4*a1^5 - 120*a6^3*a5^4*a4^2*a3^4*a1^5 + 120*a6^2*a5^5*a4^2*a3^4*a1^5 + 16*a6*a5^6*a4^2*a3^4*a1^5 - 8*a6^6*a4^3*a3^4*a1^5 + 48*a6^5*a5*a4^3*a3^4*a1^5 - 120*a6^4*a5^2*a4^3*a3^4*a1^5 + 240*a6^3*a5^3*a4^3*a3^4*a1^5 - 120*a6^2*a5^4*a4^3*a3^4*a1^5 + 48*a6*a5^5*a4^3*a3^4*a1^5 - 8*a5^6*a4^3*a3^4*a1^5 - 72*a6^4*a5*a4^4*a3^4*a1^5 - 120*a6^3*a5^2*a4^4*a3^4*a1^5 - 120*a6^2*a5^3*a4^4*a3^4*a1^5 - 72*a6*a5^4*a4^4*a3^4*a1^5 + 48*a6^3*a5*a4^5*a3^4*a1^5 + 120*a6^2*a5^2*a4^5*a3^4*a1^5 + 48*a6*a5^3*a4^5*a3^4*a1^5 - 8*a6^3*a4^6*a3^4*a1^5 + 16*a6^2*a5*a4^6*a3^4*a1^5 + 16*a6*a5^2*a4^6*a3^4*a1^5 - 8*a5^3*a4^6*a3^4*a1^5 + 8*a6^6*a5^2*a3^5*a1^5 + 8*a6^2*a5^6*a3^5*a1^5 - 8*a6^6*a5*a4*a3^5*a1^5 - 72*a6^5*a5^2*a4*a3^5*a1^5 + 48*a6^4*a5^3*a4*a3^5*a1^5 + 48*a6^3*a5^4*a4*a3^5*a1^5 - 72*a6^2*a5^5*a4*a3^5*a1^5 - 8*a6*a5^6*a4*a3^5*a1^5 + 8*a6^6*a4^2*a3^5*a1^5 - 72*a6^5*a5*a4^2*a3^5*a1^5 + 120*a6^4*a5^2*a4^2*a3^5*a1^5 - 80*a6^3*a5^3*a4^2*a3^5*a1^5 + 120*a6^2*a5^4*a4^2*a3^5*a1^5 - 72*a6*a5^5*a4^2*a3^5*a1^5 + 8*a5^6*a4^2*a3^5*a1^5 + 48*a6^4*a5*a4^3*a3^5*a1^5 - 80*a6^3*a5^2*a4^3*a3^5*a1^5 - 80*a6^2*a5^3*a4^3*a3^5*a1^5 + 48*a6*a5^4*a4^3*a3^5*a1^5 + 48*a6^3*a5*a4^4*a3^5*a1^5 + 120*a6^2*a5^2*a4^4*a3^5*a1^5 + 48*a6*a5^3*a4^4*a3^5*a1^5 - 72*a6^2*a5*a4^5*a3^5*a1^5 - 72*a6*a5^2*a4^5*a3^5*a1^5 + 8*a6^2*a4^6*a3^5*a1^5 - 8*a6*a5*a4^6*a3^5*a1^5 + 8*a5^2*a4^6*a3^5*a1^5 + 8*a6^5*a5^2*a3^6*a1^5 - 8*a6^4*a5^3*a3^6*a1^5 - 8*a6^3*a5^4*a3^6*a1^5 + 8*a6^2*a5^5*a3^6*a1^5 - 8*a6^5*a5*a4*a3^6*a1^5 + 16*a6^4*a5^2*a4*a3^6*a1^5 - 16*a6^3*a5^3*a4*a3^6*a1^5 + 16*a6^2*a5^4*a4*a3^6*a1^5 - 8*a6*a5^5*a4*a3^6*a1^5 + 8*a6^5*a4^2*a3^6*a1^5 + 16*a6^4*a5*a4^2*a3^6*a1^5 - 8*a6^3*a5^2*a4^2*a3^6*a1^5 - 8*a6^2*a5^3*a4^2*a3^6*a1^5 + 16*a6*a5^4*a4^2*a3^6*a1^5 + 8*a5^5*a4^2*a3^6*a1^5 - 8*a6^4*a4^3*a3^6*a1^5 - 16*a6^3*a5*a4^3*a3^6*a1^5 - 8*a6^2*a5^2*a4^3*a3^6*a1^5 - 16*a6*a5^3*a4^3*a3^6*a1^5 - 8*a5^4*a4^3*a3^6*a1^5 - 8*a6^3*a4^4*a3^6*a1^5 + 16*a6^2*a5*a4^4*a3^6*a1^5 + 16*a6*a5^2*a4^4*a3^6*a1^5 - 8*a5^3*a4^4*a3^6*a1^5 + 8*a6^2*a4^5*a3^6*a1^5 - 8*a6*a5*a4^5*a3^6*a1^5 + 8*a5^2*a4^5*a3^6*a1^5 - 8*a6^6*a5^5*a4*a2*a1^5 - 8*a6^5*a5^6*a4*a2*a1^5 + 16*a6^6*a5^4*a4^2*a2*a1^5 - 72*a6^5*a5^5*a4^2*a2*a1^5 + 16*a6^4*a5^6*a4^2*a2*a1^5 - 16*a6^6*a5^3*a4^3*a2*a1^5 + 48*a6^5*a5^4*a4^3*a2*a1^5 + 48*a6^4*a5^5*a4^3*a2*a1^5 - 16*a6^3*a5^6*a4^3*a2*a1^5 + 16*a6^6*a5^2*a4^4*a2*a1^5 + 48*a6^5*a5^3*a4^4*a2*a1^5 - 72*a6^4*a5^4*a4^4*a2*a1^5 + 48*a6^3*a5^5*a4^4*a2*a1^5 + 16*a6^2*a5^6*a4^4*a2*a1^5 - 8*a6^6*a5*a4^5*a2*a1^5 - 72*a6^5*a5^2*a4^5*a2*a1^5 + 48*a6^4*a5^3*a4^5*a2*a1^5 + 48*a6^3*a5^4*a4^5*a2*a1^5 - 72*a6^2*a5^5*a4^5*a2*a1^5 - 8*a6*a5^6*a4^5*a2*a1^5 - 8*a6^5*a5*a4^6*a2*a1^5 + 16*a6^4*a5^2*a4^6*a2*a1^5 - 16*a6^3*a5^3*a4^6*a2*a1^5 + 16*a6^2*a5^4*a4^6*a2*a1^5 - 8*a6*a5^5*a4^6*a2*a1^5 - 8*a6^6*a5^5*a3*a2*a1^5 - 8*a6^5*a5^6*a3*a2*a1^5 - 72*a6^6*a5^4*a4*a3*a2*a1^5 + 432*a6^5*a5^5*a4*a3*a2*a1^5 - 72*a6^4*a5^6*a4*a3*a2*a1^5 + 48*a6^6*a5^3*a4^2*a3*a2*a1^5 - 216*a6^5*a5^4*a4^2*a3*a2*a1^5 - 216*a6^4*a5^5*a4^2*a3*a2*a1^5 + 48*a6^3*a5^6*a4^2*a3*a2*a1^5 + 48*a6^6*a5^2*a4^3*a3*a2*a1^5 - 32*a6^5*a5^3*a4^3*a3*a2*a1^5 + 96*a6^4*a5^4*a4^3*a3*a2*a1^5 - 32*a6^3*a5^5*a4^3*a3*a2*a1^5 + 48*a6^2*a5^6*a4^3*a3*a2*a1^5 - 72*a6^6*a5*a4^4*a3*a2*a1^5 - 216*a6^5*a5^2*a4^4*a3*a2*a1^5 + 96*a6^4*a5^3*a4^4*a3*a2*a1^5 + 96*a6^3*a5^4*a4^4*a3*a2*a1^5 - 216*a6^2*a5^5*a4^4*a3*a2*a1^5 - 72*a6*a5^6*a4^4*a3*a2*a1^5 - 8*a6^6*a4^5*a3*a2*a1^5 + 432*a6^5*a5*a4^5*a3*a2*a1^5 - 216*a6^4*a5^2*a4^5*a3*a2*a1^5 - 32*a6^3*a5^3*a4^5*a3*a2*a1^5 - 216*a6^2*a5^4*a4^5*a3*a2*a1^5 + 432*a6*a5^5*a4^5*a3*a2*a1^5 - 8*a5^6*a4^5*a3*a2*a1^5 - 8*a6^5*a4^6*a3*a2*a1^5 - 72*a6^4*a5*a4^6*a3*a2*a1^5 + 48*a6^3*a5^2*a4^6*a3*a2*a1^5 + 48*a6^2*a5^3*a4^6*a3*a2*a1^5 - 72*a6*a5^4*a4^6*a3*a2*a1^5 - 8*a5^5*a4^6*a3*a2*a1^5 + 16*a6^6*a5^4*a3^2*a2*a1^5 - 72*a6^5*a5^5*a3^2*a2*a1^5 + 16*a6^4*a5^6*a3^2*a2*a1^5 + 48*a6^6*a5^3*a4*a3^2*a2*a1^5 - 216*a6^5*a5^4*a4*a3^2*a2*a1^5 - 216*a6^4*a5^5*a4*a3^2*a2*a1^5 + 48*a6^3*a5^6*a4*a3^2*a2*a1^5 - 72*a6^6*a5^2*a4^2*a3^2*a2*a1^5 + 96*a6^5*a5^3*a4^2*a3^2*a2*a1^5 + 288*a6^4*a5^4*a4^2*a3^2*a2*a1^5 + 96*a6^3*a5^5*a4^2*a3^2*a2*a1^5 - 72*a6^2*a5^6*a4^2*a3^2*a2*a1^5 + 48*a6^6*a5*a4^3*a3^2*a2*a1^5 + 96*a6^5*a5^2*a4^3*a3^2*a2*a1^5 - 32*a6^4*a5^3*a4^3*a3^2*a2*a1^5 - 32*a6^3*a5^4*a4^3*a3^2*a2*a1^5 + 96*a6^2*a5^5*a4^3*a3^2*a2*a1^5 + 48*a6*a5^6*a4^3*a3^2*a2*a1^5 + 16*a6^6*a4^4*a3^2*a2*a1^5 - 216*a6^5*a5*a4^4*a3^2*a2*a1^5 + 288*a6^4*a5^2*a4^4*a3^2*a2*a1^5 - 32*a6^3*a5^3*a4^4*a3^2*a2*a1^5 + 288*a6^2*a5^4*a4^4*a3^2*a2*a1^5 - 216*a6*a5^5*a4^4*a3^2*a2*a1^5 + 16*a5^6*a4^4*a3^2*a2*a1^5 - 72*a6^5*a4^5*a3^2*a2*a1^5 - 216*a6^4*a5*a4^5*a3^2*a2*a1^5 + 96*a6^3*a5^2*a4^5*a3^2*a2*a1^5 + 96*a6^2*a5^3*a4^5*a3^2*a2*a1^5 - 216*a6*a5^4*a4^5*a3^2*a2*a1^5 - 72*a5^5*a4^5*a3^2*a2*a1^5 + 16*a6^4*a4^6*a3^2*a2*a1^5 + 48*a6^3*a5*a4^6*a3^2*a2*a1^5 - 72*a6^2*a5^2*a4^6*a3^2*a2*a1^5 + 48*a6*a5^3*a4^6*a3^2*a2*a1^5 + 16*a5^4*a4^6*a3^2*a2*a1^5 - 16*a6^6*a5^3*a3^3*a2*a1^5 + 48*a6^5*a5^4*a3^3*a2*a1^5 + 48*a6^4*a5^5*a3^3*a2*a1^5 - 16*a6^3*a5^6*a3^3*a2*a1^5 + 48*a6^6*a5^2*a4*a3^3*a2*a1^5 - 32*a6^5*a5^3*a4*a3^3*a2*a1^5 + 96*a6^4*a5^4*a4*a3^3*a2*a1^5 - 32*a6^3*a5^5*a4*a3^3*a2*a1^5 + 48*a6^2*a5^6*a4*a3^3*a2*a1^5 + 48*a6^6*a5*a4^2*a3^3*a2*a1^5 + 96*a6^5*a5^2*a4^2*a3^3*a2*a1^5 - 32*a6^4*a5^3*a4^2*a3^3*a2*a1^5 - 32*a6^3*a5^4*a4^2*a3^3*a2*a1^5 + 96*a6^2*a5^5*a4^2*a3^3*a2*a1^5 + 48*a6*a5^6*a4^2*a3^3*a2*a1^5 - 16*a6^6*a4^3*a3^3*a2*a1^5 - 32*a6^5*a5*a4^3*a3^3*a2*a1^5 - 32*a6^4*a5^2*a4^3*a3^3*a2*a1^5 - 672*a6^3*a5^3*a4^3*a3^3*a2*a1^5 - 32*a6^2*a5^4*a4^3*a3^3*a2*a1^5 - 32*a6*a5^5*a4^3*a3^3*a2*a1^5 - 16*a5^6*a4^3*a3^3*a2*a1^5 + 48*a6^5*a4^4*a3^3*a2*a1^5 + 96*a6^4*a5*a4^4*a3^3*a2*a1^5 - 32*a6^3*a5^2*a4^4*a3^3*a2*a1^5 - 32*a6^2*a5^3*a4^4*a3^3*a2*a1^5 + 96*a6*a5^4*a4^4*a3^3*a2*a1^5 + 48*a5^5*a4^4*a3^3*a2*a1^5 + 48*a6^4*a4^5*a3^3*a2*a1^5 - 32*a6^3*a5*a4^5*a3^3*a2*a1^5 + 96*a6^2*a5^2*a4^5*a3^3*a2*a1^5 - 32*a6*a5^3*a4^5*a3^3*a2*a1^5 + 48*a5^4*a4^5*a3^3*a2*a1^5 - 16*a6^3*a4^6*a3^3*a2*a1^5 + 48*a6^2*a5*a4^6*a3^3*a2*a1^5 + 48*a6*a5^2*a4^6*a3^3*a2*a1^5 - 16*a5^3*a4^6*a3^3*a2*a1^5 + 16*a6^6*a5^2*a3^4*a2*a1^5 + 48*a6^5*a5^3*a3^4*a2*a1^5 - 72*a6^4*a5^4*a3^4*a2*a1^5 + 48*a6^3*a5^5*a3^4*a2*a1^5 + 16*a6^2*a5^6*a3^4*a2*a1^5 - 72*a6^6*a5*a4*a3^4*a2*a1^5 - 216*a6^5*a5^2*a4*a3^4*a2*a1^5 + 96*a6^4*a5^3*a4*a3^4*a2*a1^5 + 96*a6^3*a5^4*a4*a3^4*a2*a1^5 - 216*a6^2*a5^5*a4*a3^4*a2*a1^5 - 72*a6*a5^6*a4*a3^4*a2*a1^5 + 16*a6^6*a4^2*a3^4*a2*a1^5 - 216*a6^5*a5*a4^2*a3^4*a2*a1^5 + 288*a6^4*a5^2*a4^2*a3^4*a2*a1^5 - 32*a6^3*a5^3*a4^2*a3^4*a2*a1^5 + 288*a6^2*a5^4*a4^2*a3^4*a2*a1^5 - 216*a6*a5^5*a4^2*a3^4*a2*a1^5 + 16*a5^6*a4^2*a3^4*a2*a1^5 + 48*a6^5*a4^3*a3^4*a2*a1^5 + 96*a6^4*a5*a4^3*a3^4*a2*a1^5 - 32*a6^3*a5^2*a4^3*a3^4*a2*a1^5 - 32*a6^2*a5^3*a4^3*a3^4*a2*a1^5 + 96*a6*a5^4*a4^3*a3^4*a2*a1^5 + 48*a5^5*a4^3*a3^4*a2*a1^5 - 72*a6^4*a4^4*a3^4*a2*a1^5 + 96*a6^3*a5*a4^4*a3^4*a2*a1^5 + 288*a6^2*a5^2*a4^4*a3^4*a2*a1^5 + 96*a6*a5^3*a4^4*a3^4*a2*a1^5 - 72*a5^4*a4^4*a3^4*a2*a1^5 + 48*a6^3*a4^5*a3^4*a2*a1^5 - 216*a6^2*a5*a4^5*a3^4*a2*a1^5 - 216*a6*a5^2*a4^5*a3^4*a2*a1^5 + 48*a5^3*a4^5*a3^4*a2*a1^5 + 16*a6^2*a4^6*a3^4*a2*a1^5 - 72*a6*a5*a4^6*a3^4*a2*a1^5 + 16*a5^2*a4^6*a3^4*a2*a1^5 - 8*a6^6*a5*a3^5*a2*a1^5 - 72*a6^5*a5^2*a3^5*a2*a1^5 + 48*a6^4*a5^3*a3^5*a2*a1^5 + 48*a6^3*a5^4*a3^5*a2*a1^5 - 72*a6^2*a5^5*a3^5*a2*a1^5 - 8*a6*a5^6*a3^5*a2*a1^5 - 8*a6^6*a4*a3^5*a2*a1^5 + 432*a6^5*a5*a4*a3^5*a2*a1^5 - 216*a6^4*a5^2*a4*a3^5*a2*a1^5 - 32*a6^3*a5^3*a4*a3^5*a2*a1^5 - 216*a6^2*a5^4*a4*a3^5*a2*a1^5 + 432*a6*a5^5*a4*a3^5*a2*a1^5 - 8*a5^6*a4*a3^5*a2*a1^5 - 72*a6^5*a4^2*a3^5*a2*a1^5 - 216*a6^4*a5*a4^2*a3^5*a2*a1^5 + 96*a6^3*a5^2*a4^2*a3^5*a2*a1^5 + 96*a6^2*a5^3*a4^2*a3^5*a2*a1^5 - 216*a6*a5^4*a4^2*a3^5*a2*a1^5 - 72*a5^5*a4^2*a3^5*a2*a1^5 + 48*a6^4*a4^3*a3^5*a2*a1^5 - 32*a6^3*a5*a4^3*a3^5*a2*a1^5 + 96*a6^2*a5^2*a4^3*a3^5*a2*a1^5 - 32*a6*a5^3*a4^3*a3^5*a2*a1^5 + 48*a5^4*a4^3*a3^5*a2*a1^5 + 48*a6^3*a4^4*a3^5*a2*a1^5 - 216*a6^2*a5*a4^4*a3^5*a2*a1^5 - 216*a6*a5^2*a4^4*a3^5*a2*a1^5 + 48*a5^3*a4^4*a3^5*a2*a1^5 - 72*a6^2*a4^5*a3^5*a2*a1^5 + 432*a6*a5*a4^5*a3^5*a2*a1^5 - 72*a5^2*a4^5*a3^5*a2*a1^5 - 8*a6*a4^6*a3^5*a2*a1^5 - 8*a5*a4^6*a3^5*a2*a1^5 - 8*a6^5*a5*a3^6*a2*a1^5 + 16*a6^4*a5^2*a3^6*a2*a1^5 - 16*a6^3*a5^3*a3^6*a2*a1^5 + 16*a6^2*a5^4*a3^6*a2*a1^5 - 8*a6*a5^5*a3^6*a2*a1^5 - 8*a6^5*a4*a3^6*a2*a1^5 - 72*a6^4*a5*a4*a3^6*a2*a1^5 + 48*a6^3*a5^2*a4*a3^6*a2*a1^5 + 48*a6^2*a5^3*a4*a3^6*a2*a1^5 - 72*a6*a5^4*a4*a3^6*a2*a1^5 - 8*a5^5*a4*a3^6*a2*a1^5 + 16*a6^4*a4^2*a3^6*a2*a1^5 + 48*a6^3*a5*a4^2*a3^6*a2*a1^5 - 72*a6^2*a5^2*a4^2*a3^6*a2*a1^5 + 48*a6*a5^3*a4^2*a3^6*a2*a1^5 + 16*a5^4*a4^2*a3^6*a2*a1^5 - 16*a6^3*a4^3*a3^6*a2*a1^5 + 48*a6^2*a5*a4^3*a3^6*a2*a1^5 + 48*a6*a5^2*a4^3*a3^6*a2*a1^5 - 16*a5^3*a4^3*a3^6*a2*a1^5 + 16*a6^2*a4^4*a3^6*a2*a1^5 - 72*a6*a5*a4^4*a3^6*a2*a1^5 + 16*a5^2*a4^4*a3^6*a2*a1^5 - 8*a6*a4^5*a3^6*a2*a1^5 - 8*a5*a4^5*a3^6*a2*a1^5 + 8*a6^6*a5^5*a2^2*a1^5 + 8*a6^5*a5^6*a2^2*a1^5 + 16*a6^6*a5^4*a4*a2^2*a1^5 - 72*a6^5*a5^5*a4*a2^2*a1^5 + 16*a6^4*a5^6*a4*a2^2*a1^5 - 8*a6^6*a5^3*a4^2*a2^2*a1^5 + 120*a6^5*a5^4*a4^2*a2^2*a1^5 + 120*a6^4*a5^5*a4^2*a2^2*a1^5 - 8*a6^3*a5^6*a4^2*a2^2*a1^5 - 8*a6^6*a5^2*a4^3*a2^2*a1^5 - 80*a6^5*a5^3*a4^3*a2^2*a1^5 - 120*a6^4*a5^4*a4^3*a2^2*a1^5 - 80*a6^3*a5^5*a4^3*a2^2*a1^5 - 8*a6^2*a5^6*a4^3*a2^2*a1^5 + 16*a6^6*a5*a4^4*a2^2*a1^5 + 120*a6^5*a5^2*a4^4*a2^2*a1^5 - 120*a6^4*a5^3*a4^4*a2^2*a1^5 - 120*a6^3*a5^4*a4^4*a2^2*a1^5 + 120*a6^2*a5^5*a4^4*a2^2*a1^5 + 16*a6*a5^6*a4^4*a2^2*a1^5 + 8*a6^6*a4^5*a2^2*a1^5 - 72*a6^5*a5*a4^5*a2^2*a1^5 + 120*a6^4*a5^2*a4^5*a2^2*a1^5 - 80*a6^3*a5^3*a4^5*a2^2*a1^5 + 120*a6^2*a5^4*a4^5*a2^2*a1^5 - 72*a6*a5^5*a4^5*a2^2*a1^5 + 8*a5^6*a4^5*a2^2*a1^5 + 8*a6^5*a4^6*a2^2*a1^5 + 16*a6^4*a5*a4^6*a2^2*a1^5 - 8*a6^3*a5^2*a4^6*a2^2*a1^5 - 8*a6^2*a5^3*a4^6*a2^2*a1^5 + 16*a6*a5^4*a4^6*a2^2*a1^5 + 8*a5^5*a4^6*a2^2*a1^5 + 16*a6^6*a5^4*a3*a2^2*a1^5 - 72*a6^5*a5^5*a3*a2^2*a1^5 + 16*a6^4*a5^6*a3*a2^2*a1^5 + 48*a6^6*a5^3*a4*a3*a2^2*a1^5 - 216*a6^5*a5^4*a4*a3*a2^2*a1^5 - 216*a6^4*a5^5*a4*a3*a2^2*a1^5 + 48*a6^3*a5^6*a4*a3*a2^2*a1^5 - 72*a6^6*a5^2*a4^2*a3*a2^2*a1^5 + 96*a6^5*a5^3*a4^2*a3*a2^2*a1^5 + 288*a6^4*a5^4*a4^2*a3*a2^2*a1^5 + 96*a6^3*a5^5*a4^2*a3*a2^2*a1^5 - 72*a6^2*a5^6*a4^2*a3*a2^2*a1^5 + 48*a6^6*a5*a4^3*a3*a2^2*a1^5 + 96*a6^5*a5^2*a4^3*a3*a2^2*a1^5 - 32*a6^4*a5^3*a4^3*a3*a2^2*a1^5 - 32*a6^3*a5^4*a4^3*a3*a2^2*a1^5 + 96*a6^2*a5^5*a4^3*a3*a2^2*a1^5 + 48*a6*a5^6*a4^3*a3*a2^2*a1^5 + 16*a6^6*a4^4*a3*a2^2*a1^5 - 216*a6^5*a5*a4^4*a3*a2^2*a1^5 + 288*a6^4*a5^2*a4^4*a3*a2^2*a1^5 - 32*a6^3*a5^3*a4^4*a3*a2^2*a1^5 + 288*a6^2*a5^4*a4^4*a3*a2^2*a1^5 - 216*a6*a5^5*a4^4*a3*a2^2*a1^5 + 16*a5^6*a4^4*a3*a2^2*a1^5 - 72*a6^5*a4^5*a3*a2^2*a1^5 - 216*a6^4*a5*a4^5*a3*a2^2*a1^5 + 96*a6^3*a5^2*a4^5*a3*a2^2*a1^5 + 96*a6^2*a5^3*a4^5*a3*a2^2*a1^5 - 216*a6*a5^4*a4^5*a3*a2^2*a1^5 - 72*a5^5*a4^5*a3*a2^2*a1^5 + 16*a6^4*a4^6*a3*a2^2*a1^5 + 48*a6^3*a5*a4^6*a3*a2^2*a1^5 - 72*a6^2*a5^2*a4^6*a3*a2^2*a1^5 + 48*a6*a5^3*a4^6*a3*a2^2*a1^5 + 16*a5^4*a4^6*a3*a2^2*a1^5 - 8*a6^6*a5^3*a3^2*a2^2*a1^5 + 120*a6^5*a5^4*a3^2*a2^2*a1^5 + 120*a6^4*a5^5*a3^2*a2^2*a1^5 - 8*a6^3*a5^6*a3^2*a2^2*a1^5 - 72*a6^6*a5^2*a4*a3^2*a2^2*a1^5 + 96*a6^5*a5^3*a4*a3^2*a2^2*a1^5 + 288*a6^4*a5^4*a4*a3^2*a2^2*a1^5 + 96*a6^3*a5^5*a4*a3^2*a2^2*a1^5 - 72*a6^2*a5^6*a4*a3^2*a2^2*a1^5 - 72*a6^6*a5*a4^2*a3^2*a2^2*a1^5 - 360*a6^4*a5^3*a4^2*a3^2*a2^2*a1^5 - 360*a6^3*a5^4*a4^2*a3^2*a2^2*a1^5 - 72*a6*a5^6*a4^2*a3^2*a2^2*a1^5 - 8*a6^6*a4^3*a3^2*a2^2*a1^5 + 96*a6^5*a5*a4^3*a3^2*a2^2*a1^5 - 360*a6^4*a5^2*a4^3*a3^2*a2^2*a1^5 + 480*a6^3*a5^3*a4^3*a3^2*a2^2*a1^5 - 360*a6^2*a5^4*a4^3*a3^2*a2^2*a1^5 + 96*a6*a5^5*a4^3*a3^2*a2^2*a1^5 - 8*a5^6*a4^3*a3^2*a2^2*a1^5 + 120*a6^5*a4^4*a3^2*a2^2*a1^5 + 288*a6^4*a5*a4^4*a3^2*a2^2*a1^5 - 360*a6^3*a5^2*a4^4*a3^2*a2^2*a1^5 - 360*a6^2*a5^3*a4^4*a3^2*a2^2*a1^5 + 288*a6*a5^4*a4^4*a3^2*a2^2*a1^5 + 120*a5^5*a4^4*a3^2*a2^2*a1^5 + 120*a6^4*a4^5*a3^2*a2^2*a1^5 + 96*a6^3*a5*a4^5*a3^2*a2^2*a1^5 + 96*a6*a5^3*a4^5*a3^2*a2^2*a1^5 + 120*a5^4*a4^5*a3^2*a2^2*a1^5 - 8*a6^3*a4^6*a3^2*a2^2*a1^5 - 72*a6^2*a5*a4^6*a3^2*a2^2*a1^5 - 72*a6*a5^2*a4^6*a3^2*a2^2*a1^5 - 8*a5^3*a4^6*a3^2*a2^2*a1^5 - 8*a6^6*a5^2*a3^3*a2^2*a1^5 - 80*a6^5*a5^3*a3^3*a2^2*a1^5 - 120*a6^4*a5^4*a3^3*a2^2*a1^5 - 80*a6^3*a5^5*a3^3*a2^2*a1^5 - 8*a6^2*a5^6*a3^3*a2^2*a1^5 + 48*a6^6*a5*a4*a3^3*a2^2*a1^5 + 96*a6^5*a5^2*a4*a3^3*a2^2*a1^5 - 32*a6^4*a5^3*a4*a3^3*a2^2*a1^5 - 32*a6^3*a5^4*a4*a3^3*a2^2*a1^5 + 96*a6^2*a5^5*a4*a3^3*a2^2*a1^5 + 48*a6*a5^6*a4*a3^3*a2^2*a1^5 - 8*a6^6*a4^2*a3^3*a2^2*a1^5 + 96*a6^5*a5*a4^2*a3^3*a2^2*a1^5 - 360*a6^4*a5^2*a4^2*a3^3*a2^2*a1^5 + 480*a6^3*a5^3*a4^2*a3^3*a2^2*a1^5 - 360*a6^2*a5^4*a4^2*a3^3*a2^2*a1^5 + 96*a6*a5^5*a4^2*a3^3*a2^2*a1^5 - 8*a5^6*a4^2*a3^3*a2^2*a1^5 - 80*a6^5*a4^3*a3^3*a2^2*a1^5 - 32*a6^4*a5*a4^3*a3^3*a2^2*a1^5 + 480*a6^3*a5^2*a4^3*a3^3*a2^2*a1^5 + 480*a6^2*a5^3*a4^3*a3^3*a2^2*a1^5 - 32*a6*a5^4*a4^3*a3^3*a2^2*a1^5 - 80*a5^5*a4^3*a3^3*a2^2*a1^5 - 120*a6^4*a4^4*a3^3*a2^2*a1^5 - 32*a6^3*a5*a4^4*a3^3*a2^2*a1^5 - 360*a6^2*a5^2*a4^4*a3^3*a2^2*a1^5 - 32*a6*a5^3*a4^4*a3^3*a2^2*a1^5 - 120*a5^4*a4^4*a3^3*a2^2*a1^5 - 80*a6^3*a4^5*a3^3*a2^2*a1^5 + 96*a6^2*a5*a4^5*a3^3*a2^2*a1^5 + 96*a6*a5^2*a4^5*a3^3*a2^2*a1^5 - 80*a5^3*a4^5*a3^3*a2^2*a1^5 - 8*a6^2*a4^6*a3^3*a2^2*a1^5 + 48*a6*a5*a4^6*a3^3*a2^2*a1^5 - 8*a5^2*a4^6*a3^3*a2^2*a1^5 + 16*a6^6*a5*a3^4*a2^2*a1^5 + 120*a6^5*a5^2*a3^4*a2^2*a1^5 - 120*a6^4*a5^3*a3^4*a2^2*a1^5 - 120*a6^3*a5^4*a3^4*a2^2*a1^5 + 120*a6^2*a5^5*a3^4*a2^2*a1^5 + 16*a6*a5^6*a3^4*a2^2*a1^5 + 16*a6^6*a4*a3^4*a2^2*a1^5 - 216*a6^5*a5*a4*a3^4*a2^2*a1^5 + 288*a6^4*a5^2*a4*a3^4*a2^2*a1^5 - 32*a6^3*a5^3*a4*a3^4*a2^2*a1^5 + 288*a6^2*a5^4*a4*a3^4*a2^2*a1^5 - 216*a6*a5^5*a4*a3^4*a2^2*a1^5 + 16*a5^6*a4*a3^4*a2^2*a1^5 + 120*a6^5*a4^2*a3^4*a2^2*a1^5 + 288*a6^4*a5*a4^2*a3^4*a2^2*a1^5 - 360*a6^3*a5^2*a4^2*a3^4*a2^2*a1^5 - 360*a6^2*a5^3*a4^2*a3^4*a2^2*a1^5 + 288*a6*a5^4*a4^2*a3^4*a2^2*a1^5 + 120*a5^5*a4^2*a3^4*a2^2*a1^5 - 120*a6^4*a4^3*a3^4*a2^2*a1^5 - 32*a6^3*a5*a4^3*a3^4*a2^2*a1^5 - 360*a6^2*a5^2*a4^3*a3^4*a2^2*a1^5 - 32*a6*a5^3*a4^3*a3^4*a2^2*a1^5 - 120*a5^4*a4^3*a3^4*a2^2*a1^5 - 120*a6^3*a4^4*a3^4*a2^2*a1^5 + 288*a6^2*a5*a4^4*a3^4*a2^2*a1^5 + 288*a6*a5^2*a4^4*a3^4*a2^2*a1^5 - 120*a5^3*a4^4*a3^4*a2^2*a1^5 + 120*a6^2*a4^5*a3^4*a2^2*a1^5 - 216*a6*a5*a4^5*a3^4*a2^2*a1^5 + 120*a5^2*a4^5*a3^4*a2^2*a1^5 + 16*a6*a4^6*a3^4*a2^2*a1^5 + 16*a5*a4^6*a3^4*a2^2*a1^5 + 8*a6^6*a3^5*a2^2*a1^5 - 72*a6^5*a5*a3^5*a2^2*a1^5 + 120*a6^4*a5^2*a3^5*a2^2*a1^5 - 80*a6^3*a5^3*a3^5*a2^2*a1^5 + 120*a6^2*a5^4*a3^5*a2^2*a1^5 - 72*a6*a5^5*a3^5*a2^2*a1^5 + 8*a5^6*a3^5*a2^2*a1^5 - 72*a6^5*a4*a3^5*a2^2*a1^5 - 216*a6^4*a5*a4*a3^5*a2^2*a1^5 + 96*a6^3*a5^2*a4*a3^5*a2^2*a1^5 + 96*a6^2*a5^3*a4*a3^5*a2^2*a1^5 - 216*a6*a5^4*a4*a3^5*a2^2*a1^5 - 72*a5^5*a4*a3^5*a2^2*a1^5 + 120*a6^4*a4^2*a3^5*a2^2*a1^5 + 96*a6^3*a5*a4^2*a3^5*a2^2*a1^5 + 96*a6*a5^3*a4^2*a3^5*a2^2*a1^5 + 120*a5^4*a4^2*a3^5*a2^2*a1^5 - 80*a6^3*a4^3*a3^5*a2^2*a1^5 + 96*a6^2*a5*a4^3*a3^5*a2^2*a1^5 + 96*a6*a5^2*a4^3*a3^5*a2^2*a1^5 - 80*a5^3*a4^3*a3^5*a2^2*a1^5 + 120*a6^2*a4^4*a3^5*a2^2*a1^5 - 216*a6*a5*a4^4*a3^5*a2^2*a1^5 + 120*a5^2*a4^4*a3^5*a2^2*a1^5 - 72*a6*a4^5*a3^5*a2^2*a1^5 - 72*a5*a4^5*a3^5*a2^2*a1^5 + 8*a4^6*a3^5*a2^2*a1^5 + 8*a6^5*a3^6*a2^2*a1^5 + 16*a6^4*a5*a3^6*a2^2*a1^5 - 8*a6^3*a5^2*a3^6*a2^2*a1^5 - 8*a6^2*a5^3*a3^6*a2^2*a1^5 + 16*a6*a5^4*a3^6*a2^2*a1^5 + 8*a5^5*a3^6*a2^2*a1^5 + 16*a6^4*a4*a3^6*a2^2*a1^5 + 48*a6^3*a5*a4*a3^6*a2^2*a1^5 - 72*a6^2*a5^2*a4*a3^6*a2^2*a1^5 + 48*a6*a5^3*a4*a3^6*a2^2*a1^5 + 16*a5^4*a4*a3^6*a2^2*a1^5 - 8*a6^3*a4^2*a3^6*a2^2*a1^5 - 72*a6^2*a5*a4^2*a3^6*a2^2*a1^5 - 72*a6*a5^2*a4^2*a3^6*a2^2*a1^5 - 8*a5^3*a4^2*a3^6*a2^2*a1^5 - 8*a6^2*a4^3*a3^6*a2^2*a1^5 + 48*a6*a5*a4^3*a3^6*a2^2*a1^5 - 8*a5^2*a4^3*a3^6*a2^2*a1^5 + 16*a6*a4^4*a3^6*a2^2*a1^5 + 16*a5*a4^4*a3^6*a2^2*a1^5 + 8*a4^5*a3^6*a2^2*a1^5 - 8*a6^6*a5^4*a2^3*a1^5 - 8*a6^4*a5^6*a2^3*a1^5 - 16*a6^6*a5^3*a4*a2^3*a1^5 + 48*a6^5*a5^4*a4*a2^3*a1^5 + 48*a6^4*a5^5*a4*a2^3*a1^5 - 16*a6^3*a5^6*a4*a2^3*a1^5 - 8*a6^6*a5^2*a4^2*a2^3*a1^5 - 80*a6^5*a5^3*a4^2*a2^3*a1^5 - 120*a6^4*a5^4*a4^2*a2^3*a1^5 - 80*a6^3*a5^5*a4^2*a2^3*a1^5 - 8*a6^2*a5^6*a4^2*a2^3*a1^5 - 16*a6^6*a5*a4^3*a2^3*a1^5 - 80*a6^5*a5^2*a4^3*a2^3*a1^5 + 240*a6^4*a5^3*a4^3*a2^3*a1^5 + 240*a6^3*a5^4*a4^3*a2^3*a1^5 - 80*a6^2*a5^5*a4^3*a2^3*a1^5 - 16*a6*a5^6*a4^3*a2^3*a1^5 - 8*a6^6*a4^4*a2^3*a1^5 + 48*a6^5*a5*a4^4*a2^3*a1^5 - 120*a6^4*a5^2*a4^4*a2^3*a1^5 + 240*a6^3*a5^3*a4^4*a2^3*a1^5 - 120*a6^2*a5^4*a4^4*a2^3*a1^5 + 48*a6*a5^5*a4^4*a2^3*a1^5 - 8*a5^6*a4^4*a2^3*a1^5 + 48*a6^4*a5*a4^5*a2^3*a1^5 - 80*a6^3*a5^2*a4^5*a2^3*a1^5 - 80*a6^2*a5^3*a4^5*a2^3*a1^5 + 48*a6*a5^4*a4^5*a2^3*a1^5 - 8*a6^4*a4^6*a2^3*a1^5 - 16*a6^3*a5*a4^6*a2^3*a1^5 - 8*a6^2*a5^2*a4^6*a2^3*a1^5 - 16*a6*a5^3*a4^6*a2^3*a1^5 - 8*a5^4*a4^6*a2^3*a1^5 - 16*a6^6*a5^3*a3*a2^3*a1^5 + 48*a6^5*a5^4*a3*a2^3*a1^5 + 48*a6^4*a5^5*a3*a2^3*a1^5 - 16*a6^3*a5^6*a3*a2^3*a1^5 + 48*a6^6*a5^2*a4*a3*a2^3*a1^5 - 32*a6^5*a5^3*a4*a3*a2^3*a1^5 + 96*a6^4*a5^4*a4*a3*a2^3*a1^5 - 32*a6^3*a5^5*a4*a3*a2^3*a1^5 + 48*a6^2*a5^6*a4*a3*a2^3*a1^5 + 48*a6^6*a5*a4^2*a3*a2^3*a1^5 + 96*a6^5*a5^2*a4^2*a3*a2^3*a1^5 - 32*a6^4*a5^3*a4^2*a3*a2^3*a1^5 - 32*a6^3*a5^4*a4^2*a3*a2^3*a1^5 + 96*a6^2*a5^5*a4^2*a3*a2^3*a1^5 + 48*a6*a5^6*a4^2*a3*a2^3*a1^5 - 16*a6^6*a4^3*a3*a2^3*a1^5 - 32*a6^5*a5*a4^3*a3*a2^3*a1^5 - 32*a6^4*a5^2*a4^3*a3*a2^3*a1^5 - 672*a6^3*a5^3*a4^3*a3*a2^3*a1^5 - 32*a6^2*a5^4*a4^3*a3*a2^3*a1^5 - 32*a6*a5^5*a4^3*a3*a2^3*a1^5 - 16*a5^6*a4^3*a3*a2^3*a1^5 + 48*a6^5*a4^4*a3*a2^3*a1^5 + 96*a6^4*a5*a4^4*a3*a2^3*a1^5 - 32*a6^3*a5^2*a4^4*a3*a2^3*a1^5 - 32*a6^2*a5^3*a4^4*a3*a2^3*a1^5 + 96*a6*a5^4*a4^4*a3*a2^3*a1^5 + 48*a5^5*a4^4*a3*a2^3*a1^5 + 48*a6^4*a4^5*a3*a2^3*a1^5 - 32*a6^3*a5*a4^5*a3*a2^3*a1^5 + 96*a6^2*a5^2*a4^5*a3*a2^3*a1^5 - 32*a6*a5^3*a4^5*a3*a2^3*a1^5 + 48*a5^4*a4^5*a3*a2^3*a1^5 - 16*a6^3*a4^6*a3*a2^3*a1^5 + 48*a6^2*a5*a4^6*a3*a2^3*a1^5 + 48*a6*a5^2*a4^6*a3*a2^3*a1^5 - 16*a5^3*a4^6*a3*a2^3*a1^5 - 8*a6^6*a5^2*a3^2*a2^3*a1^5 - 80*a6^5*a5^3*a3^2*a2^3*a1^5 - 120*a6^4*a5^4*a3^2*a2^3*a1^5 - 80*a6^3*a5^5*a3^2*a2^3*a1^5 - 8*a6^2*a5^6*a3^2*a2^3*a1^5 + 48*a6^6*a5*a4*a3^2*a2^3*a1^5 + 96*a6^5*a5^2*a4*a3^2*a2^3*a1^5 - 32*a6^4*a5^3*a4*a3^2*a2^3*a1^5 - 32*a6^3*a5^4*a4*a3^2*a2^3*a1^5 + 96*a6^2*a5^5*a4*a3^2*a2^3*a1^5 + 48*a6*a5^6*a4*a3^2*a2^3*a1^5 - 8*a6^6*a4^2*a3^2*a2^3*a1^5 + 96*a6^5*a5*a4^2*a3^2*a2^3*a1^5 - 360*a6^4*a5^2*a4^2*a3^2*a2^3*a1^5 + 480*a6^3*a5^3*a4^2*a3^2*a2^3*a1^5 - 360*a6^2*a5^4*a4^2*a3^2*a2^3*a1^5 + 96*a6*a5^5*a4^2*a3^2*a2^3*a1^5 - 8*a5^6*a4^2*a3^2*a2^3*a1^5 - 80*a6^5*a4^3*a3^2*a2^3*a1^5 - 32*a6^4*a5*a4^3*a3^2*a2^3*a1^5 + 480*a6^3*a5^2*a4^3*a3^2*a2^3*a1^5 + 480*a6^2*a5^3*a4^3*a3^2*a2^3*a1^5 - 32*a6*a5^4*a4^3*a3^2*a2^3*a1^5 - 80*a5^5*a4^3*a3^2*a2^3*a1^5 - 120*a6^4*a4^4*a3^2*a2^3*a1^5 - 32*a6^3*a5*a4^4*a3^2*a2^3*a1^5 - 360*a6^2*a5^2*a4^4*a3^2*a2^3*a1^5 - 32*a6*a5^3*a4^4*a3^2*a2^3*a1^5 - 120*a5^4*a4^4*a3^2*a2^3*a1^5 - 80*a6^3*a4^5*a3^2*a2^3*a1^5 + 96*a6^2*a5*a4^5*a3^2*a2^3*a1^5 + 96*a6*a5^2*a4^5*a3^2*a2^3*a1^5 - 80*a5^3*a4^5*a3^2*a2^3*a1^5 - 8*a6^2*a4^6*a3^2*a2^3*a1^5 + 48*a6*a5*a4^6*a3^2*a2^3*a1^5 - 8*a5^2*a4^6*a3^2*a2^3*a1^5 - 16*a6^6*a5*a3^3*a2^3*a1^5 - 80*a6^5*a5^2*a3^3*a2^3*a1^5 + 240*a6^4*a5^3*a3^3*a2^3*a1^5 + 240*a6^3*a5^4*a3^3*a2^3*a1^5 - 80*a6^2*a5^5*a3^3*a2^3*a1^5 - 16*a6*a5^6*a3^3*a2^3*a1^5 - 16*a6^6*a4*a3^3*a2^3*a1^5 - 32*a6^5*a5*a4*a3^3*a2^3*a1^5 - 32*a6^4*a5^2*a4*a3^3*a2^3*a1^5 - 672*a6^3*a5^3*a4*a3^3*a2^3*a1^5 - 32*a6^2*a5^4*a4*a3^3*a2^3*a1^5 - 32*a6*a5^5*a4*a3^3*a2^3*a1^5 - 16*a5^6*a4*a3^3*a2^3*a1^5 - 80*a6^5*a4^2*a3^3*a2^3*a1^5 - 32*a6^4*a5*a4^2*a3^3*a2^3*a1^5 + 480*a6^3*a5^2*a4^2*a3^3*a2^3*a1^5 + 480*a6^2*a5^3*a4^2*a3^3*a2^3*a1^5 - 32*a6*a5^4*a4^2*a3^3*a2^3*a1^5 - 80*a5^5*a4^2*a3^3*a2^3*a1^5 + 240*a6^4*a4^3*a3^3*a2^3*a1^5 - 672*a6^3*a5*a4^3*a3^3*a2^3*a1^5 + 480*a6^2*a5^2*a4^3*a3^3*a2^3*a1^5 - 672*a6*a5^3*a4^3*a3^3*a2^3*a1^5 + 240*a5^4*a4^3*a3^3*a2^3*a1^5 + 240*a6^3*a4^4*a3^3*a2^3*a1^5 - 32*a6^2*a5*a4^4*a3^3*a2^3*a1^5 - 32*a6*a5^2*a4^4*a3^3*a2^3*a1^5 + 240*a5^3*a4^4*a3^3*a2^3*a1^5 - 80*a6^2*a4^5*a3^3*a2^3*a1^5 - 32*a6*a5*a4^5*a3^3*a2^3*a1^5 - 80*a5^2*a4^5*a3^3*a2^3*a1^5 - 16*a6*a4^6*a3^3*a2^3*a1^5 - 16*a5*a4^6*a3^3*a2^3*a1^5 - 8*a6^6*a3^4*a2^3*a1^5 + 48*a6^5*a5*a3^4*a2^3*a1^5 - 120*a6^4*a5^2*a3^4*a2^3*a1^5 + 240*a6^3*a5^3*a3^4*a2^3*a1^5 - 120*a6^2*a5^4*a3^4*a2^3*a1^5 + 48*a6*a5^5*a3^4*a2^3*a1^5 - 8*a5^6*a3^4*a2^3*a1^5 + 48*a6^5*a4*a3^4*a2^3*a1^5 + 96*a6^4*a5*a4*a3^4*a2^3*a1^5 - 32*a6^3*a5^2*a4*a3^4*a2^3*a1^5 - 32*a6^2*a5^3*a4*a3^4*a2^3*a1^5 + 96*a6*a5^4*a4*a3^4*a2^3*a1^5 + 48*a5^5*a4*a3^4*a2^3*a1^5 - 120*a6^4*a4^2*a3^4*a2^3*a1^5 - 32*a6^3*a5*a4^2*a3^4*a2^3*a1^5 - 360*a6^2*a5^2*a4^2*a3^4*a2^3*a1^5 - 32*a6*a5^3*a4^2*a3^4*a2^3*a1^5 - 120*a5^4*a4^2*a3^4*a2^3*a1^5 + 240*a6^3*a4^3*a3^4*a2^3*a1^5 - 32*a6^2*a5*a4^3*a3^4*a2^3*a1^5 - 32*a6*a5^2*a4^3*a3^4*a2^3*a1^5 + 240*a5^3*a4^3*a3^4*a2^3*a1^5 - 120*a6^2*a4^4*a3^4*a2^3*a1^5 + 96*a6*a5*a4^4*a3^4*a2^3*a1^5 - 120*a5^2*a4^4*a3^4*a2^3*a1^5 + 48*a6*a4^5*a3^4*a2^3*a1^5 + 48*a5*a4^5*a3^4*a2^3*a1^5 - 8*a4^6*a3^4*a2^3*a1^5 + 48*a6^4*a5*a3^5*a2^3*a1^5 - 80*a6^3*a5^2*a3^5*a2^3*a1^5 - 80*a6^2*a5^3*a3^5*a2^3*a1^5 + 48*a6*a5^4*a3^5*a2^3*a1^5 + 48*a6^4*a4*a3^5*a2^3*a1^5 - 32*a6^3*a5*a4*a3^5*a2^3*a1^5 + 96*a6^2*a5^2*a4*a3^5*a2^3*a1^5 - 32*a6*a5^3*a4*a3^5*a2^3*a1^5 + 48*a5^4*a4*a3^5*a2^3*a1^5 - 80*a6^3*a4^2*a3^5*a2^3*a1^5 + 96*a6^2*a5*a4^2*a3^5*a2^3*a1^5 + 96*a6*a5^2*a4^2*a3^5*a2^3*a1^5 - 80*a5^3*a4^2*a3^5*a2^3*a1^5 - 80*a6^2*a4^3*a3^5*a2^3*a1^5 - 32*a6*a5*a4^3*a3^5*a2^3*a1^5 - 80*a5^2*a4^3*a3^5*a2^3*a1^5 + 48*a6*a4^4*a3^5*a2^3*a1^5 + 48*a5*a4^4*a3^5*a2^3*a1^5 - 8*a6^4*a3^6*a2^3*a1^5 - 16*a6^3*a5*a3^6*a2^3*a1^5 - 8*a6^2*a5^2*a3^6*a2^3*a1^5 - 16*a6*a5^3*a3^6*a2^3*a1^5 - 8*a5^4*a3^6*a2^3*a1^5 - 16*a6^3*a4*a3^6*a2^3*a1^5 + 48*a6^2*a5*a4*a3^6*a2^3*a1^5 + 48*a6*a5^2*a4*a3^6*a2^3*a1^5 - 16*a5^3*a4*a3^6*a2^3*a1^5 - 8*a6^2*a4^2*a3^6*a2^3*a1^5 + 48*a6*a5*a4^2*a3^6*a2^3*a1^5 - 8*a5^2*a4^2*a3^6*a2^3*a1^5 - 16*a6*a4^3*a3^6*a2^3*a1^5 - 16*a5*a4^3*a3^6*a2^3*a1^5 - 8*a4^4*a3^6*a2^3*a1^5 - 8*a6^6*a5^3*a2^4*a1^5 - 8*a6^3*a5^6*a2^4*a1^5 + 16*a6^6*a5^2*a4*a2^4*a1^5 + 48*a6^5*a5^3*a4*a2^4*a1^5 - 72*a6^4*a5^4*a4*a2^4*a1^5 + 48*a6^3*a5^5*a4*a2^4*a1^5 + 16*a6^2*a5^6*a4*a2^4*a1^5 + 16*a6^6*a5*a4^2*a2^4*a1^5 + 120*a6^5*a5^2*a4^2*a2^4*a1^5 - 120*a6^4*a5^3*a4^2*a2^4*a1^5 - 120*a6^3*a5^4*a4^2*a2^4*a1^5 + 120*a6^2*a5^5*a4^2*a2^4*a1^5 + 16*a6*a5^6*a4^2*a2^4*a1^5 - 8*a6^6*a4^3*a2^4*a1^5 + 48*a6^5*a5*a4^3*a2^4*a1^5 - 120*a6^4*a5^2*a4^3*a2^4*a1^5 + 240*a6^3*a5^3*a4^3*a2^4*a1^5 - 120*a6^2*a5^4*a4^3*a2^4*a1^5 + 48*a6*a5^5*a4^3*a2^4*a1^5 - 8*a5^6*a4^3*a2^4*a1^5 - 72*a6^4*a5*a4^4*a2^4*a1^5 - 120*a6^3*a5^2*a4^4*a2^4*a1^5 - 120*a6^2*a5^3*a4^4*a2^4*a1^5 - 72*a6*a5^4*a4^4*a2^4*a1^5 + 48*a6^3*a5*a4^5*a2^4*a1^5 + 120*a6^2*a5^2*a4^5*a2^4*a1^5 + 48*a6*a5^3*a4^5*a2^4*a1^5 - 8*a6^3*a4^6*a2^4*a1^5 + 16*a6^2*a5*a4^6*a2^4*a1^5 + 16*a6*a5^2*a4^6*a2^4*a1^5 - 8*a5^3*a4^6*a2^4*a1^5 + 16*a6^6*a5^2*a3*a2^4*a1^5 + 48*a6^5*a5^3*a3*a2^4*a1^5 - 72*a6^4*a5^4*a3*a2^4*a1^5 + 48*a6^3*a5^5*a3*a2^4*a1^5 + 16*a6^2*a5^6*a3*a2^4*a1^5 - 72*a6^6*a5*a4*a3*a2^4*a1^5 - 216*a6^5*a5^2*a4*a3*a2^4*a1^5 + 96*a6^4*a5^3*a4*a3*a2^4*a1^5 + 96*a6^3*a5^4*a4*a3*a2^4*a1^5 - 216*a6^2*a5^5*a4*a3*a2^4*a1^5 - 72*a6*a5^6*a4*a3*a2^4*a1^5 + 16*a6^6*a4^2*a3*a2^4*a1^5 - 216*a6^5*a5*a4^2*a3*a2^4*a1^5 + 288*a6^4*a5^2*a4^2*a3*a2^4*a1^5 - 32*a6^3*a5^3*a4^2*a3*a2^4*a1^5 + 288*a6^2*a5^4*a4^2*a3*a2^4*a1^5 - 216*a6*a5^5*a4^2*a3*a2^4*a1^5 + 16*a5^6*a4^2*a3*a2^4*a1^5 + 48*a6^5*a4^3*a3*a2^4*a1^5 + 96*a6^4*a5*a4^3*a3*a2^4*a1^5 - 32*a6^3*a5^2*a4^3*a3*a2^4*a1^5 - 32*a6^2*a5^3*a4^3*a3*a2^4*a1^5 + 96*a6*a5^4*a4^3*a3*a2^4*a1^5 + 48*a5^5*a4^3*a3*a2^4*a1^5 - 72*a6^4*a4^4*a3*a2^4*a1^5 + 96*a6^3*a5*a4^4*a3*a2^4*a1^5 + 288*a6^2*a5^2*a4^4*a3*a2^4*a1^5 + 96*a6*a5^3*a4^4*a3*a2^4*a1^5 - 72*a5^4*a4^4*a3*a2^4*a1^5 + 48*a6^3*a4^5*a3*a2^4*a1^5 - 216*a6^2*a5*a4^5*a3*a2^4*a1^5 - 216*a6*a5^2*a4^5*a3*a2^4*a1^5 + 48*a5^3*a4^5*a3*a2^4*a1^5 + 16*a6^2*a4^6*a3*a2^4*a1^5 - 72*a6*a5*a4^6*a3*a2^4*a1^5 + 16*a5^2*a4^6*a3*a2^4*a1^5 + 16*a6^6*a5*a3^2*a2^4*a1^5 + 120*a6^5*a5^2*a3^2*a2^4*a1^5 - 120*a6^4*a5^3*a3^2*a2^4*a1^5 - 120*a6^3*a5^4*a3^2*a2^4*a1^5 + 120*a6^2*a5^5*a3^2*a2^4*a1^5 + 16*a6*a5^6*a3^2*a2^4*a1^5 + 16*a6^6*a4*a3^2*a2^4*a1^5 - 216*a6^5*a5*a4*a3^2*a2^4*a1^5 + 288*a6^4*a5^2*a4*a3^2*a2^4*a1^5 - 32*a6^3*a5^3*a4*a3^2*a2^4*a1^5 + 288*a6^2*a5^4*a4*a3^2*a2^4*a1^5 - 216*a6*a5^5*a4*a3^2*a2^4*a1^5 + 16*a5^6*a4*a3^2*a2^4*a1^5 + 120*a6^5*a4^2*a3^2*a2^4*a1^5 + 288*a6^4*a5*a4^2*a3^2*a2^4*a1^5 - 360*a6^3*a5^2*a4^2*a3^2*a2^4*a1^5 - 360*a6^2*a5^3*a4^2*a3^2*a2^4*a1^5 + 288*a6*a5^4*a4^2*a3^2*a2^4*a1^5 + 120*a5^5*a4^2*a3^2*a2^4*a1^5 - 120*a6^4*a4^3*a3^2*a2^4*a1^5 - 32*a6^3*a5*a4^3*a3^2*a2^4*a1^5 - 360*a6^2*a5^2*a4^3*a3^2*a2^4*a1^5 - 32*a6*a5^3*a4^3*a3^2*a2^4*a1^5 - 120*a5^4*a4^3*a3^2*a2^4*a1^5 - 120*a6^3*a4^4*a3^2*a2^4*a1^5 + 288*a6^2*a5*a4^4*a3^2*a2^4*a1^5 + 288*a6*a5^2*a4^4*a3^2*a2^4*a1^5 - 120*a5^3*a4^4*a3^2*a2^4*a1^5 + 120*a6^2*a4^5*a3^2*a2^4*a1^5 - 216*a6*a5*a4^5*a3^2*a2^4*a1^5 + 120*a5^2*a4^5*a3^2*a2^4*a1^5 + 16*a6*a4^6*a3^2*a2^4*a1^5 + 16*a5*a4^6*a3^2*a2^4*a1^5 - 8*a6^6*a3^3*a2^4*a1^5 + 48*a6^5*a5*a3^3*a2^4*a1^5 - 120*a6^4*a5^2*a3^3*a2^4*a1^5 + 240*a6^3*a5^3*a3^3*a2^4*a1^5 - 120*a6^2*a5^4*a3^3*a2^4*a1^5 + 48*a6*a5^5*a3^3*a2^4*a1^5 - 8*a5^6*a3^3*a2^4*a1^5 + 48*a6^5*a4*a3^3*a2^4*a1^5 + 96*a6^4*a5*a4*a3^3*a2^4*a1^5 - 32*a6^3*a5^2*a4*a3^3*a2^4*a1^5 - 32*a6^2*a5^3*a4*a3^3*a2^4*a1^5 + 96*a6*a5^4*a4*a3^3*a2^4*a1^5 + 48*a5^5*a4*a3^3*a2^4*a1^5 - 120*a6^4*a4^2*a3^3*a2^4*a1^5 - 32*a6^3*a5*a4^2*a3^3*a2^4*a1^5 - 360*a6^2*a5^2*a4^2*a3^3*a2^4*a1^5 - 32*a6*a5^3*a4^2*a3^3*a2^4*a1^5 - 120*a5^4*a4^2*a3^3*a2^4*a1^5 + 240*a6^3*a4^3*a3^3*a2^4*a1^5 - 32*a6^2*a5*a4^3*a3^3*a2^4*a1^5 - 32*a6*a5^2*a4^3*a3^3*a2^4*a1^5 + 240*a5^3*a4^3*a3^3*a2^4*a1^5 - 120*a6^2*a4^4*a3^3*a2^4*a1^5 + 96*a6*a5*a4^4*a3^3*a2^4*a1^5 - 120*a5^2*a4^4*a3^3*a2^4*a1^5 + 48*a6*a4^5*a3^3*a2^4*a1^5 + 48*a5*a4^5*a3^3*a2^4*a1^5 - 8*a4^6*a3^3*a2^4*a1^5 - 72*a6^4*a5*a3^4*a2^4*a1^5 - 120*a6^3*a5^2*a3^4*a2^4*a1^5 - 120*a6^2*a5^3*a3^4*a2^4*a1^5 - 72*a6*a5^4*a3^4*a2^4*a1^5 - 72*a6^4*a4*a3^4*a2^4*a1^5 + 96*a6^3*a5*a4*a3^4*a2^4*a1^5 + 288*a6^2*a5^2*a4*a3^4*a2^4*a1^5 + 96*a6*a5^3*a4*a3^4*a2^4*a1^5 - 72*a5^4*a4*a3^4*a2^4*a1^5 - 120*a6^3*a4^2*a3^4*a2^4*a1^5 + 288*a6^2*a5*a4^2*a3^4*a2^4*a1^5 + 288*a6*a5^2*a4^2*a3^4*a2^4*a1^5 - 120*a5^3*a4^2*a3^4*a2^4*a1^5 - 120*a6^2*a4^3*a3^4*a2^4*a1^5 + 96*a6*a5*a4^3*a3^4*a2^4*a1^5 - 120*a5^2*a4^3*a3^4*a2^4*a1^5 - 72*a6*a4^4*a3^4*a2^4*a1^5 - 72*a5*a4^4*a3^4*a2^4*a1^5 + 48*a6^3*a5*a3^5*a2^4*a1^5 + 120*a6^2*a5^2*a3^5*a2^4*a1^5 + 48*a6*a5^3*a3^5*a2^4*a1^5 + 48*a6^3*a4*a3^5*a2^4*a1^5 - 216*a6^2*a5*a4*a3^5*a2^4*a1^5 - 216*a6*a5^2*a4*a3^5*a2^4*a1^5 + 48*a5^3*a4*a3^5*a2^4*a1^5 + 120*a6^2*a4^2*a3^5*a2^4*a1^5 - 216*a6*a5*a4^2*a3^5*a2^4*a1^5 + 120*a5^2*a4^2*a3^5*a2^4*a1^5 + 48*a6*a4^3*a3^5*a2^4*a1^5 + 48*a5*a4^3*a3^5*a2^4*a1^5 - 8*a6^3*a3^6*a2^4*a1^5 + 16*a6^2*a5*a3^6*a2^4*a1^5 + 16*a6*a5^2*a3^6*a2^4*a1^5 - 8*a5^3*a3^6*a2^4*a1^5 + 16*a6^2*a4*a3^6*a2^4*a1^5 - 72*a6*a5*a4*a3^6*a2^4*a1^5 + 16*a5^2*a4*a3^6*a2^4*a1^5 + 16*a6*a4^2*a3^6*a2^4*a1^5 + 16*a5*a4^2*a3^6*a2^4*a1^5 - 8*a4^3*a3^6*a2^4*a1^5 + 8*a6^6*a5^2*a2^5*a1^5 + 8*a6^2*a5^6*a2^5*a1^5 - 8*a6^6*a5*a4*a2^5*a1^5 - 72*a6^5*a5^2*a4*a2^5*a1^5 + 48*a6^4*a5^3*a4*a2^5*a1^5 + 48*a6^3*a5^4*a4*a2^5*a1^5 - 72*a6^2*a5^5*a4*a2^5*a1^5 - 8*a6*a5^6*a4*a2^5*a1^5 + 8*a6^6*a4^2*a2^5*a1^5 - 72*a6^5*a5*a4^2*a2^5*a1^5 + 120*a6^4*a5^2*a4^2*a2^5*a1^5 - 80*a6^3*a5^3*a4^2*a2^5*a1^5 + 120*a6^2*a5^4*a4^2*a2^5*a1^5 - 72*a6*a5^5*a4^2*a2^5*a1^5 + 8*a5^6*a4^2*a2^5*a1^5 + 48*a6^4*a5*a4^3*a2^5*a1^5 - 80*a6^3*a5^2*a4^3*a2^5*a1^5 - 80*a6^2*a5^3*a4^3*a2^5*a1^5 + 48*a6*a5^4*a4^3*a2^5*a1^5 + 48*a6^3*a5*a4^4*a2^5*a1^5 + 120*a6^2*a5^2*a4^4*a2^5*a1^5 + 48*a6*a5^3*a4^4*a2^5*a1^5 - 72*a6^2*a5*a4^5*a2^5*a1^5 - 72*a6*a5^2*a4^5*a2^5*a1^5 + 8*a6^2*a4^6*a2^5*a1^5 - 8*a6*a5*a4^6*a2^5*a1^5 + 8*a5^2*a4^6*a2^5*a1^5 - 8*a6^6*a5*a3*a2^5*a1^5 - 72*a6^5*a5^2*a3*a2^5*a1^5 + 48*a6^4*a5^3*a3*a2^5*a1^5 + 48*a6^3*a5^4*a3*a2^5*a1^5 - 72*a6^2*a5^5*a3*a2^5*a1^5 - 8*a6*a5^6*a3*a2^5*a1^5 - 8*a6^6*a4*a3*a2^5*a1^5 + 432*a6^5*a5*a4*a3*a2^5*a1^5 - 216*a6^4*a5^2*a4*a3*a2^5*a1^5 - 32*a6^3*a5^3*a4*a3*a2^5*a1^5 - 216*a6^2*a5^4*a4*a3*a2^5*a1^5 + 432*a6*a5^5*a4*a3*a2^5*a1^5 - 8*a5^6*a4*a3*a2^5*a1^5 - 72*a6^5*a4^2*a3*a2^5*a1^5 - 216*a6^4*a5*a4^2*a3*a2^5*a1^5 + 96*a6^3*a5^2*a4^2*a3*a2^5*a1^5 + 96*a6^2*a5^3*a4^2*a3*a2^5*a1^5 - 216*a6*a5^4*a4^2*a3*a2^5*a1^5 - 72*a5^5*a4^2*a3*a2^5*a1^5 + 48*a6^4*a4^3*a3*a2^5*a1^5 - 32*a6^3*a5*a4^3*a3*a2^5*a1^5 + 96*a6^2*a5^2*a4^3*a3*a2^5*a1^5 - 32*a6*a5^3*a4^3*a3*a2^5*a1^5 + 48*a5^4*a4^3*a3*a2^5*a1^5 + 48*a6^3*a4^4*a3*a2^5*a1^5 - 216*a6^2*a5*a4^4*a3*a2^5*a1^5 - 216*a6*a5^2*a4^4*a3*a2^5*a1^5 + 48*a5^3*a4^4*a3*a2^5*a1^5 - 72*a6^2*a4^5*a3*a2^5*a1^5 + 432*a6*a5*a4^5*a3*a2^5*a1^5 - 72*a5^2*a4^5*a3*a2^5*a1^5 - 8*a6*a4^6*a3*a2^5*a1^5 - 8*a5*a4^6*a3*a2^5*a1^5 + 8*a6^6*a3^2*a2^5*a1^5 - 72*a6^5*a5*a3^2*a2^5*a1^5 + 120*a6^4*a5^2*a3^2*a2^5*a1^5 - 80*a6^3*a5^3*a3^2*a2^5*a1^5 + 120*a6^2*a5^4*a3^2*a2^5*a1^5 - 72*a6*a5^5*a3^2*a2^5*a1^5 + 8*a5^6*a3^2*a2^5*a1^5 - 72*a6^5*a4*a3^2*a2^5*a1^5 - 216*a6^4*a5*a4*a3^2*a2^5*a1^5 + 96*a6^3*a5^2*a4*a3^2*a2^5*a1^5 + 96*a6^2*a5^3*a4*a3^2*a2^5*a1^5 - 216*a6*a5^4*a4*a3^2*a2^5*a1^5 - 72*a5^5*a4*a3^2*a2^5*a1^5 + 120*a6^4*a4^2*a3^2*a2^5*a1^5 + 96*a6^3*a5*a4^2*a3^2*a2^5*a1^5 + 96*a6*a5^3*a4^2*a3^2*a2^5*a1^5 + 120*a5^4*a4^2*a3^2*a2^5*a1^5 - 80*a6^3*a4^3*a3^2*a2^5*a1^5 + 96*a6^2*a5*a4^3*a3^2*a2^5*a1^5 + 96*a6*a5^2*a4^3*a3^2*a2^5*a1^5 - 80*a5^3*a4^3*a3^2*a2^5*a1^5 + 120*a6^2*a4^4*a3^2*a2^5*a1^5 - 216*a6*a5*a4^4*a3^2*a2^5*a1^5 + 120*a5^2*a4^4*a3^2*a2^5*a1^5 - 72*a6*a4^5*a3^2*a2^5*a1^5 - 72*a5*a4^5*a3^2*a2^5*a1^5 + 8*a4^6*a3^2*a2^5*a1^5 + 48*a6^4*a5*a3^3*a2^5*a1^5 - 80*a6^3*a5^2*a3^3*a2^5*a1^5 - 80*a6^2*a5^3*a3^3*a2^5*a1^5 + 48*a6*a5^4*a3^3*a2^5*a1^5 + 48*a6^4*a4*a3^3*a2^5*a1^5 - 32*a6^3*a5*a4*a3^3*a2^5*a1^5 + 96*a6^2*a5^2*a4*a3^3*a2^5*a1^5 - 32*a6*a5^3*a4*a3^3*a2^5*a1^5 + 48*a5^4*a4*a3^3*a2^5*a1^5 - 80*a6^3*a4^2*a3^3*a2^5*a1^5 + 96*a6^2*a5*a4^2*a3^3*a2^5*a1^5 + 96*a6*a5^2*a4^2*a3^3*a2^5*a1^5 - 80*a5^3*a4^2*a3^3*a2^5*a1^5 - 80*a6^2*a4^3*a3^3*a2^5*a1^5 - 32*a6*a5*a4^3*a3^3*a2^5*a1^5 - 80*a5^2*a4^3*a3^3*a2^5*a1^5 + 48*a6*a4^4*a3^3*a2^5*a1^5 + 48*a5*a4^4*a3^3*a2^5*a1^5 + 48*a6^3*a5*a3^4*a2^5*a1^5 + 120*a6^2*a5^2*a3^4*a2^5*a1^5 + 48*a6*a5^3*a3^4*a2^5*a1^5 + 48*a6^3*a4*a3^4*a2^5*a1^5 - 216*a6^2*a5*a4*a3^4*a2^5*a1^5 - 216*a6*a5^2*a4*a3^4*a2^5*a1^5 + 48*a5^3*a4*a3^4*a2^5*a1^5 + 120*a6^2*a4^2*a3^4*a2^5*a1^5 - 216*a6*a5*a4^2*a3^4*a2^5*a1^5 + 120*a5^2*a4^2*a3^4*a2^5*a1^5 + 48*a6*a4^3*a3^4*a2^5*a1^5 + 48*a5*a4^3*a3^4*a2^5*a1^5 - 72*a6^2*a5*a3^5*a2^5*a1^5 - 72*a6*a5^2*a3^5*a2^5*a1^5 - 72*a6^2*a4*a3^5*a2^5*a1^5 + 432*a6*a5*a4*a3^5*a2^5*a1^5 - 72*a5^2*a4*a3^5*a2^5*a1^5 - 72*a6*a4^2*a3^5*a2^5*a1^5 - 72*a5*a4^2*a3^5*a2^5*a1^5 + 8*a6^2*a3^6*a2^5*a1^5 - 8*a6*a5*a3^6*a2^5*a1^5 + 8*a5^2*a3^6*a2^5*a1^5 - 8*a6*a4*a3^6*a2^5*a1^5 - 8*a5*a4*a3^6*a2^5*a1^5 + 8*a4^2*a3^6*a2^5*a1^5 + 8*a6^5*a5^2*a2^6*a1^5 - 8*a6^4*a5^3*a2^6*a1^5 - 8*a6^3*a5^4*a2^6*a1^5 + 8*a6^2*a5^5*a2^6*a1^5 - 8*a6^5*a5*a4*a2^6*a1^5 + 16*a6^4*a5^2*a4*a2^6*a1^5 - 16*a6^3*a5^3*a4*a2^6*a1^5 + 16*a6^2*a5^4*a4*a2^6*a1^5 - 8*a6*a5^5*a4*a2^6*a1^5 + 8*a6^5*a4^2*a2^6*a1^5 + 16*a6^4*a5*a4^2*a2^6*a1^5 - 8*a6^3*a5^2*a4^2*a2^6*a1^5 - 8*a6^2*a5^3*a4^2*a2^6*a1^5 + 16*a6*a5^4*a4^2*a2^6*a1^5 + 8*a5^5*a4^2*a2^6*a1^5 - 8*a6^4*a4^3*a2^6*a1^5 - 16*a6^3*a5*a4^3*a2^6*a1^5 - 8*a6^2*a5^2*a4^3*a2^6*a1^5 - 16*a6*a5^3*a4^3*a2^6*a1^5 - 8*a5^4*a4^3*a2^6*a1^5 - 8*a6^3*a4^4*a2^6*a1^5 + 16*a6^2*a5*a4^4*a2^6*a1^5 + 16*a6*a5^2*a4^4*a2^6*a1^5 - 8*a5^3*a4^4*a2^6*a1^5 + 8*a6^2*a4^5*a2^6*a1^5 - 8*a6*a5*a4^5*a2^6*a1^5 + 8*a5^2*a4^5*a2^6*a1^5 - 8*a6^5*a5*a3*a2^6*a1^5 + 16*a6^4*a5^2*a3*a2^6*a1^5 - 16*a6^3*a5^3*a3*a2^6*a1^5 + 16*a6^2*a5^4*a3*a2^6*a1^5 - 8*a6*a5^5*a3*a2^6*a1^5 - 8*a6^5*a4*a3*a2^6*a1^5 - 72*a6^4*a5*a4*a3*a2^6*a1^5 + 48*a6^3*a5^2*a4*a3*a2^6*a1^5 + 48*a6^2*a5^3*a4*a3*a2^6*a1^5 - 72*a6*a5^4*a4*a3*a2^6*a1^5 - 8*a5^5*a4*a3*a2^6*a1^5 + 16*a6^4*a4^2*a3*a2^6*a1^5 + 48*a6^3*a5*a4^2*a3*a2^6*a1^5 - 72*a6^2*a5^2*a4^2*a3*a2^6*a1^5 + 48*a6*a5^3*a4^2*a3*a2^6*a1^5 + 16*a5^4*a4^2*a3*a2^6*a1^5 - 16*a6^3*a4^3*a3*a2^6*a1^5 + 48*a6^2*a5*a4^3*a3*a2^6*a1^5 + 48*a6*a5^2*a4^3*a3*a2^6*a1^5 - 16*a5^3*a4^3*a3*a2^6*a1^5 + 16*a6^2*a4^4*a3*a2^6*a1^5 - 72*a6*a5*a4^4*a3*a2^6*a1^5 + 16*a5^2*a4^4*a3*a2^6*a1^5 - 8*a6*a4^5*a3*a2^6*a1^5 - 8*a5*a4^5*a3*a2^6*a1^5 + 8*a6^5*a3^2*a2^6*a1^5 + 16*a6^4*a5*a3^2*a2^6*a1^5 - 8*a6^3*a5^2*a3^2*a2^6*a1^5 - 8*a6^2*a5^3*a3^2*a2^6*a1^5 + 16*a6*a5^4*a3^2*a2^6*a1^5 + 8*a5^5*a3^2*a2^6*a1^5 + 16*a6^4*a4*a3^2*a2^6*a1^5 + 48*a6^3*a5*a4*a3^2*a2^6*a1^5 - 72*a6^2*a5^2*a4*a3^2*a2^6*a1^5 + 48*a6*a5^3*a4*a3^2*a2^6*a1^5 + 16*a5^4*a4*a3^2*a2^6*a1^5 - 8*a6^3*a4^2*a3^2*a2^6*a1^5 - 72*a6^2*a5*a4^2*a3^2*a2^6*a1^5 - 72*a6*a5^2*a4^2*a3^2*a2^6*a1^5 - 8*a5^3*a4^2*a3^2*a2^6*a1^5 - 8*a6^2*a4^3*a3^2*a2^6*a1^5 + 48*a6*a5*a4^3*a3^2*a2^6*a1^5 - 8*a5^2*a4^3*a3^2*a2^6*a1^5 + 16*a6*a4^4*a3^2*a2^6*a1^5 + 16*a5*a4^4*a3^2*a2^6*a1^5 + 8*a4^5*a3^2*a2^6*a1^5 - 8*a6^4*a3^3*a2^6*a1^5 - 16*a6^3*a5*a3^3*a2^6*a1^5 - 8*a6^2*a5^2*a3^3*a2^6*a1^5 - 16*a6*a5^3*a3^3*a2^6*a1^5 - 8*a5^4*a3^3*a2^6*a1^5 - 16*a6^3*a4*a3^3*a2^6*a1^5 + 48*a6^2*a5*a4*a3^3*a2^6*a1^5 + 48*a6*a5^2*a4*a3^3*a2^6*a1^5 - 16*a5^3*a4*a3^3*a2^6*a1^5 - 8*a6^2*a4^2*a3^3*a2^6*a1^5 + 48*a6*a5*a4^2*a3^3*a2^6*a1^5 - 8*a5^2*a4^2*a3^3*a2^6*a1^5 - 16*a6*a4^3*a3^3*a2^6*a1^5 - 16*a5*a4^3*a3^3*a2^6*a1^5 - 8*a4^4*a3^3*a2^6*a1^5 - 8*a6^3*a3^4*a2^6*a1^5 + 16*a6^2*a5*a3^4*a2^6*a1^5 + 16*a6*a5^2*a3^4*a2^6*a1^5 - 8*a5^3*a3^4*a2^6*a1^5 + 16*a6^2*a4*a3^4*a2^6*a1^5 - 72*a6*a5*a4*a3^4*a2^6*a1^5 + 16*a5^2*a4*a3^4*a2^6*a1^5 + 16*a6*a4^2*a3^4*a2^6*a1^5 + 16*a5*a4^2*a3^4*a2^6*a1^5 - 8*a4^3*a3^4*a2^6*a1^5 + 8*a6^2*a3^5*a2^6*a1^5 - 8*a6*a5*a3^5*a2^6*a1^5 + 8*a5^2*a3^5*a2^6*a1^5 - 8*a6*a4*a3^5*a2^6*a1^5 - 8*a5*a4*a3^5*a2^6*a1^5 + 8*a4^2*a3^5*a2^6*a1^5 - 8*a6^6*a5^4*a4^2*a1^6 + 8*a6^5*a5^5*a4^2*a1^6 - 8*a6^4*a5^6*a4^2*a1^6 + 16*a6^6*a5^3*a4^3*a1^6 - 8*a6^5*a5^4*a4^3*a1^6 - 8*a6^4*a5^5*a4^3*a1^6 + 16*a6^3*a5^6*a4^3*a1^6 - 8*a6^6*a5^2*a4^4*a1^6 - 8*a6^5*a5^3*a4^4*a1^6 + 24*a6^4*a5^4*a4^4*a1^6 - 8*a6^3*a5^5*a4^4*a1^6 - 8*a6^2*a5^6*a4^4*a1^6 + 8*a6^5*a5^2*a4^5*a1^6 - 8*a6^4*a5^3*a4^5*a1^6 - 8*a6^3*a5^4*a4^5*a1^6 + 8*a6^2*a5^5*a4^5*a1^6 - 8*a6^4*a5^2*a4^6*a1^6 + 16*a6^3*a5^3*a4^6*a1^6 - 8*a6^2*a5^4*a4^6*a1^6 + 8*a6^6*a5^4*a4*a3*a1^6 - 8*a6^5*a5^5*a4*a3*a1^6 + 8*a6^4*a5^6*a4*a3*a1^6 - 8*a6^6*a5^3*a4^2*a3*a1^6 + 16*a6^5*a5^4*a4^2*a3*a1^6 + 16*a6^4*a5^5*a4^2*a3*a1^6 - 8*a6^3*a5^6*a4^2*a3*a1^6 - 8*a6^6*a5^2*a4^3*a3*a1^6 - 16*a6^5*a5^3*a4^3*a3*a1^6 - 8*a6^4*a5^4*a4^3*a3*a1^6 - 16*a6^3*a5^5*a4^3*a3*a1^6 - 8*a6^2*a5^6*a4^3*a3*a1^6 + 8*a6^6*a5*a4^4*a3*a1^6 + 16*a6^5*a5^2*a4^4*a3*a1^6 - 8*a6^4*a5^3*a4^4*a3*a1^6 - 8*a6^3*a5^4*a4^4*a3*a1^6 + 16*a6^2*a5^5*a4^4*a3*a1^6 + 8*a6*a5^6*a4^4*a3*a1^6 - 8*a6^5*a5*a4^5*a3*a1^6 + 16*a6^4*a5^2*a4^5*a3*a1^6 - 16*a6^3*a5^3*a4^5*a3*a1^6 + 16*a6^2*a5^4*a4^5*a3*a1^6 - 8*a6*a5^5*a4^5*a3*a1^6 + 8*a6^4*a5*a4^6*a3*a1^6 - 8*a6^3*a5^2*a4^6*a3*a1^6 - 8*a6^2*a5^3*a4^6*a3*a1^6 + 8*a6*a5^4*a4^6*a3*a1^6 - 8*a6^6*a5^4*a3^2*a1^6 + 8*a6^5*a5^5*a3^2*a1^6 - 8*a6^4*a5^6*a3^2*a1^6 - 8*a6^6*a5^3*a4*a3^2*a1^6 + 16*a6^5*a5^4*a4*a3^2*a1^6 + 16*a6^4*a5^5*a4*a3^2*a1^6 - 8*a6^3*a5^6*a4*a3^2*a1^6 + 24*a6^6*a5^2*a4^2*a3^2*a1^6 - 8*a6^5*a5^3*a4^2*a3^2*a1^6 - 128*a6^4*a5^4*a4^2*a3^2*a1^6 - 8*a6^3*a5^5*a4^2*a3^2*a1^6 + 24*a6^2*a5^6*a4^2*a3^2*a1^6 - 8*a6^6*a5*a4^3*a3^2*a1^6 - 8*a6^5*a5^2*a4^3*a3^2*a1^6 + 112*a6^4*a5^3*a4^3*a3^2*a1^6 + 112*a6^3*a5^4*a4^3*a3^2*a1^6 - 8*a6^2*a5^5*a4^3*a3^2*a1^6 - 8*a6*a5^6*a4^3*a3^2*a1^6 - 8*a6^6*a4^4*a3^2*a1^6 + 16*a6^5*a5*a4^4*a3^2*a1^6 - 128*a6^4*a5^2*a4^4*a3^2*a1^6 + 112*a6^3*a5^3*a4^4*a3^2*a1^6 - 128*a6^2*a5^4*a4^4*a3^2*a1^6 + 16*a6*a5^5*a4^4*a3^2*a1^6 - 8*a5^6*a4^4*a3^2*a1^6 + 8*a6^5*a4^5*a3^2*a1^6 + 16*a6^4*a5*a4^5*a3^2*a1^6 - 8*a6^3*a5^2*a4^5*a3^2*a1^6 - 8*a6^2*a5^3*a4^5*a3^2*a1^6 + 16*a6*a5^4*a4^5*a3^2*a1^6 + 8*a5^5*a4^5*a3^2*a1^6 - 8*a6^4*a4^6*a3^2*a1^6 - 8*a6^3*a5*a4^6*a3^2*a1^6 + 24*a6^2*a5^2*a4^6*a3^2*a1^6 - 8*a6*a5^3*a4^6*a3^2*a1^6 - 8*a5^4*a4^6*a3^2*a1^6 + 16*a6^6*a5^3*a3^3*a1^6 - 8*a6^5*a5^4*a3^3*a1^6 - 8*a6^4*a5^5*a3^3*a1^6 + 16*a6^3*a5^6*a3^3*a1^6 - 8*a6^6*a5^2*a4*a3^3*a1^6 - 16*a6^5*a5^3*a4*a3^3*a1^6 - 8*a6^4*a5^4*a4*a3^3*a1^6 - 16*a6^3*a5^5*a4*a3^3*a1^6 - 8*a6^2*a5^6*a4*a3^3*a1^6 - 8*a6^6*a5*a4^2*a3^3*a1^6 - 8*a6^5*a5^2*a4^2*a3^3*a1^6 + 112*a6^4*a5^3*a4^2*a3^3*a1^6 + 112*a6^3*a5^4*a4^2*a3^3*a1^6 - 8*a6^2*a5^5*a4^2*a3^3*a1^6 - 8*a6*a5^6*a4^2*a3^3*a1^6 + 16*a6^6*a4^3*a3^3*a1^6 - 16*a6^5*a5*a4^3*a3^3*a1^6 + 112*a6^4*a5^2*a4^3*a3^3*a1^6 - 528*a6^3*a5^3*a4^3*a3^3*a1^6 + 112*a6^2*a5^4*a4^3*a3^3*a1^6 - 16*a6*a5^5*a4^3*a3^3*a1^6 + 16*a5^6*a4^3*a3^3*a1^6 - 8*a6^5*a4^4*a3^3*a1^6 - 8*a6^4*a5*a4^4*a3^3*a1^6 + 112*a6^3*a5^2*a4^4*a3^3*a1^6 + 112*a6^2*a5^3*a4^4*a3^3*a1^6 - 8*a6*a5^4*a4^4*a3^3*a1^6 - 8*a5^5*a4^4*a3^3*a1^6 - 8*a6^4*a4^5*a3^3*a1^6 - 16*a6^3*a5*a4^5*a3^3*a1^6 - 8*a6^2*a5^2*a4^5*a3^3*a1^6 - 16*a6*a5^3*a4^5*a3^3*a1^6 - 8*a5^4*a4^5*a3^3*a1^6 + 16*a6^3*a4^6*a3^3*a1^6 - 8*a6^2*a5*a4^6*a3^3*a1^6 - 8*a6*a5^2*a4^6*a3^3*a1^6 + 16*a5^3*a4^6*a3^3*a1^6 - 8*a6^6*a5^2*a3^4*a1^6 - 8*a6^5*a5^3*a3^4*a1^6 + 24*a6^4*a5^4*a3^4*a1^6 - 8*a6^3*a5^5*a3^4*a1^6 - 8*a6^2*a5^6*a3^4*a1^6 + 8*a6^6*a5*a4*a3^4*a1^6 + 16*a6^5*a5^2*a4*a3^4*a1^6 - 8*a6^4*a5^3*a4*a3^4*a1^6 - 8*a6^3*a5^4*a4*a3^4*a1^6 + 16*a6^2*a5^5*a4*a3^4*a1^6 + 8*a6*a5^6*a4*a3^4*a1^6 - 8*a6^6*a4^2*a3^4*a1^6 + 16*a6^5*a5*a4^2*a3^4*a1^6 - 128*a6^4*a5^2*a4^2*a3^4*a1^6 + 112*a6^3*a5^3*a4^2*a3^4*a1^6 - 128*a6^2*a5^4*a4^2*a3^4*a1^6 + 16*a6*a5^5*a4^2*a3^4*a1^6 - 8*a5^6*a4^2*a3^4*a1^6 - 8*a6^5*a4^3*a3^4*a1^6 - 8*a6^4*a5*a4^3*a3^4*a1^6 + 112*a6^3*a5^2*a4^3*a3^4*a1^6 + 112*a6^2*a5^3*a4^3*a3^4*a1^6 - 8*a6*a5^4*a4^3*a3^4*a1^6 - 8*a5^5*a4^3*a3^4*a1^6 + 24*a6^4*a4^4*a3^4*a1^6 - 8*a6^3*a5*a4^4*a3^4*a1^6 - 128*a6^2*a5^2*a4^4*a3^4*a1^6 - 8*a6*a5^3*a4^4*a3^4*a1^6 + 24*a5^4*a4^4*a3^4*a1^6 - 8*a6^3*a4^5*a3^4*a1^6 + 16*a6^2*a5*a4^5*a3^4*a1^6 + 16*a6*a5^2*a4^5*a3^4*a1^6 - 8*a5^3*a4^5*a3^4*a1^6 - 8*a6^2*a4^6*a3^4*a1^6 + 8*a6*a5*a4^6*a3^4*a1^6 - 8*a5^2*a4^6*a3^4*a1^6 + 8*a6^5*a5^2*a3^5*a1^6 - 8*a6^4*a5^3*a3^5*a1^6 - 8*a6^3*a5^4*a3^5*a1^6 + 8*a6^2*a5^5*a3^5*a1^6 - 8*a6^5*a5*a4*a3^5*a1^6 + 16*a6^4*a5^2*a4*a3^5*a1^6 - 16*a6^3*a5^3*a4*a3^5*a1^6 + 16*a6^2*a5^4*a4*a3^5*a1^6 - 8*a6*a5^5*a4*a3^5*a1^6 + 8*a6^5*a4^2*a3^5*a1^6 + 16*a6^4*a5*a4^2*a3^5*a1^6 - 8*a6^3*a5^2*a4^2*a3^5*a1^6 - 8*a6^2*a5^3*a4^2*a3^5*a1^6 + 16*a6*a5^4*a4^2*a3^5*a1^6 + 8*a5^5*a4^2*a3^5*a1^6 - 8*a6^4*a4^3*a3^5*a1^6 - 16*a6^3*a5*a4^3*a3^5*a1^6 - 8*a6^2*a5^2*a4^3*a3^5*a1^6 - 16*a6*a5^3*a4^3*a3^5*a1^6 - 8*a5^4*a4^3*a3^5*a1^6 - 8*a6^3*a4^4*a3^5*a1^6 + 16*a6^2*a5*a4^4*a3^5*a1^6 + 16*a6*a5^2*a4^4*a3^5*a1^6 - 8*a5^3*a4^4*a3^5*a1^6 + 8*a6^2*a4^5*a3^5*a1^6 - 8*a6*a5*a4^5*a3^5*a1^6 + 8*a5^2*a4^5*a3^5*a1^6 - 8*a6^4*a5^2*a3^6*a1^6 + 16*a6^3*a5^3*a3^6*a1^6 - 8*a6^2*a5^4*a3^6*a1^6 + 8*a6^4*a5*a4*a3^6*a1^6 - 8*a6^3*a5^2*a4*a3^6*a1^6 - 8*a6^2*a5^3*a4*a3^6*a1^6 + 8*a6*a5^4*a4*a3^6*a1^6 - 8*a6^4*a4^2*a3^6*a1^6 - 8*a6^3*a5*a4^2*a3^6*a1^6 + 24*a6^2*a5^2*a4^2*a3^6*a1^6 - 8*a6*a5^3*a4^2*a3^6*a1^6 - 8*a5^4*a4^2*a3^6*a1^6 + 16*a6^3*a4^3*a3^6*a1^6 - 8*a6^2*a5*a4^3*a3^6*a1^6 - 8*a6*a5^2*a4^3*a3^6*a1^6 + 16*a5^3*a4^3*a3^6*a1^6 - 8*a6^2*a4^4*a3^6*a1^6 + 8*a6*a5*a4^4*a3^6*a1^6 - 8*a5^2*a4^4*a3^6*a1^6 + 8*a6^6*a5^4*a4*a2*a1^6 - 8*a6^5*a5^5*a4*a2*a1^6 + 8*a6^4*a5^6*a4*a2*a1^6 - 8*a6^6*a5^3*a4^2*a2*a1^6 + 16*a6^5*a5^4*a4^2*a2*a1^6 + 16*a6^4*a5^5*a4^2*a2*a1^6 - 8*a6^3*a5^6*a4^2*a2*a1^6 - 8*a6^6*a5^2*a4^3*a2*a1^6 - 16*a6^5*a5^3*a4^3*a2*a1^6 - 8*a6^4*a5^4*a4^3*a2*a1^6 - 16*a6^3*a5^5*a4^3*a2*a1^6 - 8*a6^2*a5^6*a4^3*a2*a1^6 + 8*a6^6*a5*a4^4*a2*a1^6 + 16*a6^5*a5^2*a4^4*a2*a1^6 - 8*a6^4*a5^3*a4^4*a2*a1^6 - 8*a6^3*a5^4*a4^4*a2*a1^6 + 16*a6^2*a5^5*a4^4*a2*a1^6 + 8*a6*a5^6*a4^4*a2*a1^6 - 8*a6^5*a5*a4^5*a2*a1^6 + 16*a6^4*a5^2*a4^5*a2*a1^6 - 16*a6^3*a5^3*a4^5*a2*a1^6 + 16*a6^2*a5^4*a4^5*a2*a1^6 - 8*a6*a5^5*a4^5*a2*a1^6 + 8*a6^4*a5*a4^6*a2*a1^6 - 8*a6^3*a5^2*a4^6*a2*a1^6 - 8*a6^2*a5^3*a4^6*a2*a1^6 + 8*a6*a5^4*a4^6*a2*a1^6 + 8*a6^6*a5^4*a3*a2*a1^6 - 8*a6^5*a5^5*a3*a2*a1^6 + 8*a6^4*a5^6*a3*a2*a1^6 - 72*a6^5*a5^4*a4*a3*a2*a1^6 - 72*a6^4*a5^5*a4*a3*a2*a1^6 + 48*a6^5*a5^3*a4^2*a3*a2*a1^6 + 120*a6^4*a5^4*a4^2*a3*a2*a1^6 + 48*a6^3*a5^5*a4^2*a3*a2*a1^6 + 48*a6^5*a5^2*a4^3*a3*a2*a1^6 - 80*a6^4*a5^3*a4^3*a3*a2*a1^6 - 80*a6^3*a5^4*a4^3*a3*a2*a1^6 + 48*a6^2*a5^5*a4^3*a3*a2*a1^6 + 8*a6^6*a4^4*a3*a2*a1^6 - 72*a6^5*a5*a4^4*a3*a2*a1^6 + 120*a6^4*a5^2*a4^4*a3*a2*a1^6 - 80*a6^3*a5^3*a4^4*a3*a2*a1^6 + 120*a6^2*a5^4*a4^4*a3*a2*a1^6 - 72*a6*a5^5*a4^4*a3*a2*a1^6 + 8*a5^6*a4^4*a3*a2*a1^6 - 8*a6^5*a4^5*a3*a2*a1^6 - 72*a6^4*a5*a4^5*a3*a2*a1^6 + 48*a6^3*a5^2*a4^5*a3*a2*a1^6 + 48*a6^2*a5^3*a4^5*a3*a2*a1^6 - 72*a6*a5^4*a4^5*a3*a2*a1^6 - 8*a5^5*a4^5*a3*a2*a1^6 + 8*a6^4*a4^6*a3*a2*a1^6 + 8*a5^4*a4^6*a3*a2*a1^6 - 8*a6^6*a5^3*a3^2*a2*a1^6 + 16*a6^5*a5^4*a3^2*a2*a1^6 + 16*a6^4*a5^5*a3^2*a2*a1^6 - 8*a6^3*a5^6*a3^2*a2*a1^6 + 48*a6^5*a5^3*a4*a3^2*a2*a1^6 + 120*a6^4*a5^4*a4*a3^2*a2*a1^6 + 48*a6^3*a5^5*a4*a3^2*a2*a1^6 - 72*a6^5*a5^2*a4^2*a3^2*a2*a1^6 - 120*a6^4*a5^3*a4^2*a3^2*a2*a1^6 - 120*a6^3*a5^4*a4^2*a3^2*a2*a1^6 - 72*a6^2*a5^5*a4^2*a3^2*a2*a1^6 - 8*a6^6*a4^3*a3^2*a2*a1^6 + 48*a6^5*a5*a4^3*a3^2*a2*a1^6 - 120*a6^4*a5^2*a4^3*a3^2*a2*a1^6 + 240*a6^3*a5^3*a4^3*a3^2*a2*a1^6 - 120*a6^2*a5^4*a4^3*a3^2*a2*a1^6 + 48*a6*a5^5*a4^3*a3^2*a2*a1^6 - 8*a5^6*a4^3*a3^2*a2*a1^6 + 16*a6^5*a4^4*a3^2*a2*a1^6 + 120*a6^4*a5*a4^4*a3^2*a2*a1^6 - 120*a6^3*a5^2*a4^4*a3^2*a2*a1^6 - 120*a6^2*a5^3*a4^4*a3^2*a2*a1^6 + 120*a6*a5^4*a4^4*a3^2*a2*a1^6 + 16*a5^5*a4^4*a3^2*a2*a1^6 + 16*a6^4*a4^5*a3^2*a2*a1^6 + 48*a6^3*a5*a4^5*a3^2*a2*a1^6 - 72*a6^2*a5^2*a4^5*a3^2*a2*a1^6 + 48*a6*a5^3*a4^5*a3^2*a2*a1^6 + 16*a5^4*a4^5*a3^2*a2*a1^6 - 8*a6^3*a4^6*a3^2*a2*a1^6 - 8*a5^3*a4^6*a3^2*a2*a1^6 - 8*a6^6*a5^2*a3^3*a2*a1^6 - 16*a6^5*a5^3*a3^3*a2*a1^6 - 8*a6^4*a5^4*a3^3*a2*a1^6 - 16*a6^3*a5^5*a3^3*a2*a1^6 - 8*a6^2*a5^6*a3^3*a2*a1^6 + 48*a6^5*a5^2*a4*a3^3*a2*a1^6 - 80*a6^4*a5^3*a4*a3^3*a2*a1^6 - 80*a6^3*a5^4*a4*a3^3*a2*a1^6 + 48*a6^2*a5^5*a4*a3^3*a2*a1^6 - 8*a6^6*a4^2*a3^3*a2*a1^6 + 48*a6^5*a5*a4^2*a3^3*a2*a1^6 - 120*a6^4*a5^2*a4^2*a3^3*a2*a1^6 + 240*a6^3*a5^3*a4^2*a3^3*a2*a1^6 - 120*a6^2*a5^4*a4^2*a3^3*a2*a1^6 + 48*a6*a5^5*a4^2*a3^3*a2*a1^6 - 8*a5^6*a4^2*a3^3*a2*a1^6 - 16*a6^5*a4^3*a3^3*a2*a1^6 - 80*a6^4*a5*a4^3*a3^3*a2*a1^6 + 240*a6^3*a5^2*a4^3*a3^3*a2*a1^6 + 240*a6^2*a5^3*a4^3*a3^3*a2*a1^6 - 80*a6*a5^4*a4^3*a3^3*a2*a1^6 - 16*a5^5*a4^3*a3^3*a2*a1^6 - 8*a6^4*a4^4*a3^3*a2*a1^6 - 80*a6^3*a5*a4^4*a3^3*a2*a1^6 - 120*a6^2*a5^2*a4^4*a3^3*a2*a1^6 - 80*a6*a5^3*a4^4*a3^3*a2*a1^6 - 8*a5^4*a4^4*a3^3*a2*a1^6 - 16*a6^3*a4^5*a3^3*a2*a1^6 + 48*a6^2*a5*a4^5*a3^3*a2*a1^6 + 48*a6*a5^2*a4^5*a3^3*a2*a1^6 - 16*a5^3*a4^5*a3^3*a2*a1^6 - 8*a6^2*a4^6*a3^3*a2*a1^6 - 8*a5^2*a4^6*a3^3*a2*a1^6 + 8*a6^6*a5*a3^4*a2*a1^6 + 16*a6^5*a5^2*a3^4*a2*a1^6 - 8*a6^4*a5^3*a3^4*a2*a1^6 - 8*a6^3*a5^4*a3^4*a2*a1^6 + 16*a6^2*a5^5*a3^4*a2*a1^6 + 8*a6*a5^6*a3^4*a2*a1^6 + 8*a6^6*a4*a3^4*a2*a1^6 - 72*a6^5*a5*a4*a3^4*a2*a1^6 + 120*a6^4*a5^2*a4*a3^4*a2*a1^6 - 80*a6^3*a5^3*a4*a3^4*a2*a1^6 + 120*a6^2*a5^4*a4*a3^4*a2*a1^6 - 72*a6*a5^5*a4*a3^4*a2*a1^6 + 8*a5^6*a4*a3^4*a2*a1^6 + 16*a6^5*a4^2*a3^4*a2*a1^6 + 120*a6^4*a5*a4^2*a3^4*a2*a1^6 - 120*a6^3*a5^2*a4^2*a3^4*a2*a1^6 - 120*a6^2*a5^3*a4^2*a3^4*a2*a1^6 + 120*a6*a5^4*a4^2*a3^4*a2*a1^6 + 16*a5^5*a4^2*a3^4*a2*a1^6 - 8*a6^4*a4^3*a3^4*a2*a1^6 - 80*a6^3*a5*a4^3*a3^4*a2*a1^6 - 120*a6^2*a5^2*a4^3*a3^4*a2*a1^6 - 80*a6*a5^3*a4^3*a3^4*a2*a1^6 - 8*a5^4*a4^3*a3^4*a2*a1^6 - 8*a6^3*a4^4*a3^4*a2*a1^6 + 120*a6^2*a5*a4^4*a3^4*a2*a1^6 + 120*a6*a5^2*a4^4*a3^4*a2*a1^6 - 8*a5^3*a4^4*a3^4*a2*a1^6 + 16*a6^2*a4^5*a3^4*a2*a1^6 - 72*a6*a5*a4^5*a3^4*a2*a1^6 + 16*a5^2*a4^5*a3^4*a2*a1^6 + 8*a6*a4^6*a3^4*a2*a1^6 + 8*a5*a4^6*a3^4*a2*a1^6 - 8*a6^5*a5*a3^5*a2*a1^6 + 16*a6^4*a5^2*a3^5*a2*a1^6 - 16*a6^3*a5^3*a3^5*a2*a1^6 + 16*a6^2*a5^4*a3^5*a2*a1^6 - 8*a6*a5^5*a3^5*a2*a1^6 - 8*a6^5*a4*a3^5*a2*a1^6 - 72*a6^4*a5*a4*a3^5*a2*a1^6 + 48*a6^3*a5^2*a4*a3^5*a2*a1^6 + 48*a6^2*a5^3*a4*a3^5*a2*a1^6 - 72*a6*a5^4*a4*a3^5*a2*a1^6 - 8*a5^5*a4*a3^5*a2*a1^6 + 16*a6^4*a4^2*a3^5*a2*a1^6 + 48*a6^3*a5*a4^2*a3^5*a2*a1^6 - 72*a6^2*a5^2*a4^2*a3^5*a2*a1^6 + 48*a6*a5^3*a4^2*a3^5*a2*a1^6 + 16*a5^4*a4^2*a3^5*a2*a1^6 - 16*a6^3*a4^3*a3^5*a2*a1^6 + 48*a6^2*a5*a4^3*a3^5*a2*a1^6 + 48*a6*a5^2*a4^3*a3^5*a2*a1^6 - 16*a5^3*a4^3*a3^5*a2*a1^6 + 16*a6^2*a4^4*a3^5*a2*a1^6 - 72*a6*a5*a4^4*a3^5*a2*a1^6 + 16*a5^2*a4^4*a3^5*a2*a1^6 - 8*a6*a4^5*a3^5*a2*a1^6 - 8*a5*a4^5*a3^5*a2*a1^6 + 8*a6^4*a5*a3^6*a2*a1^6 - 8*a6^3*a5^2*a3^6*a2*a1^6 - 8*a6^2*a5^3*a3^6*a2*a1^6 + 8*a6*a5^4*a3^6*a2*a1^6 + 8*a6^4*a4*a3^6*a2*a1^6 + 8*a5^4*a4*a3^6*a2*a1^6 - 8*a6^3*a4^2*a3^6*a2*a1^6 - 8*a5^3*a4^2*a3^6*a2*a1^6 - 8*a6^2*a4^3*a3^6*a2*a1^6 - 8*a5^2*a4^3*a3^6*a2*a1^6 + 8*a6*a4^4*a3^6*a2*a1^6 + 8*a5*a4^4*a3^6*a2*a1^6 - 8*a6^6*a5^4*a2^2*a1^6 + 8*a6^5*a5^5*a2^2*a1^6 - 8*a6^4*a5^6*a2^2*a1^6 - 8*a6^6*a5^3*a4*a2^2*a1^6 + 16*a6^5*a5^4*a4*a2^2*a1^6 + 16*a6^4*a5^5*a4*a2^2*a1^6 - 8*a6^3*a5^6*a4*a2^2*a1^6 + 24*a6^6*a5^2*a4^2*a2^2*a1^6 - 8*a6^5*a5^3*a4^2*a2^2*a1^6 - 128*a6^4*a5^4*a4^2*a2^2*a1^6 - 8*a6^3*a5^5*a4^2*a2^2*a1^6 + 24*a6^2*a5^6*a4^2*a2^2*a1^6 - 8*a6^6*a5*a4^3*a2^2*a1^6 - 8*a6^5*a5^2*a4^3*a2^2*a1^6 + 112*a6^4*a5^3*a4^3*a2^2*a1^6 + 112*a6^3*a5^4*a4^3*a2^2*a1^6 - 8*a6^2*a5^5*a4^3*a2^2*a1^6 - 8*a6*a5^6*a4^3*a2^2*a1^6 - 8*a6^6*a4^4*a2^2*a1^6 + 16*a6^5*a5*a4^4*a2^2*a1^6 - 128*a6^4*a5^2*a4^4*a2^2*a1^6 + 112*a6^3*a5^3*a4^4*a2^2*a1^6 - 128*a6^2*a5^4*a4^4*a2^2*a1^6 + 16*a6*a5^5*a4^4*a2^2*a1^6 - 8*a5^6*a4^4*a2^2*a1^6 + 8*a6^5*a4^5*a2^2*a1^6 + 16*a6^4*a5*a4^5*a2^2*a1^6 - 8*a6^3*a5^2*a4^5*a2^2*a1^6 - 8*a6^2*a5^3*a4^5*a2^2*a1^6 + 16*a6*a5^4*a4^5*a2^2*a1^6 + 8*a5^5*a4^5*a2^2*a1^6 - 8*a6^4*a4^6*a2^2*a1^6 - 8*a6^3*a5*a4^6*a2^2*a1^6 + 24*a6^2*a5^2*a4^6*a2^2*a1^6 - 8*a6*a5^3*a4^6*a2^2*a1^6 - 8*a5^4*a4^6*a2^2*a1^6 - 8*a6^6*a5^3*a3*a2^2*a1^6 + 16*a6^5*a5^4*a3*a2^2*a1^6 + 16*a6^4*a5^5*a3*a2^2*a1^6 - 8*a6^3*a5^6*a3*a2^2*a1^6 + 48*a6^5*a5^3*a4*a3*a2^2*a1^6 + 120*a6^4*a5^4*a4*a3*a2^2*a1^6 + 48*a6^3*a5^5*a4*a3*a2^2*a1^6 - 72*a6^5*a5^2*a4^2*a3*a2^2*a1^6 - 120*a6^4*a5^3*a4^2*a3*a2^2*a1^6 - 120*a6^3*a5^4*a4^2*a3*a2^2*a1^6 - 72*a6^2*a5^5*a4^2*a3*a2^2*a1^6 - 8*a6^6*a4^3*a3*a2^2*a1^6 + 48*a6^5*a5*a4^3*a3*a2^2*a1^6 - 120*a6^4*a5^2*a4^3*a3*a2^2*a1^6 + 240*a6^3*a5^3*a4^3*a3*a2^2*a1^6 - 120*a6^2*a5^4*a4^3*a3*a2^2*a1^6 + 48*a6*a5^5*a4^3*a3*a2^2*a1^6 - 8*a5^6*a4^3*a3*a2^2*a1^6 + 16*a6^5*a4^4*a3*a2^2*a1^6 + 120*a6^4*a5*a4^4*a3*a2^2*a1^6 - 120*a6^3*a5^2*a4^4*a3*a2^2*a1^6 - 120*a6^2*a5^3*a4^4*a3*a2^2*a1^6 + 120*a6*a5^4*a4^4*a3*a2^2*a1^6 + 16*a5^5*a4^4*a3*a2^2*a1^6 + 16*a6^4*a4^5*a3*a2^2*a1^6 + 48*a6^3*a5*a4^5*a3*a2^2*a1^6 - 72*a6^2*a5^2*a4^5*a3*a2^2*a1^6 + 48*a6*a5^3*a4^5*a3*a2^2*a1^6 + 16*a5^4*a4^5*a3*a2^2*a1^6 - 8*a6^3*a4^6*a3*a2^2*a1^6 - 8*a5^3*a4^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*a3^2*a2^2*a1^6 - 8*a6^5*a5^3*a3^2*a2^2*a1^6 - 128*a6^4*a5^4*a3^2*a2^2*a1^6 - 8*a6^3*a5^5*a3^2*a2^2*a1^6 + 24*a6^2*a5^6*a3^2*a2^2*a1^6 - 72*a6^5*a5^2*a4*a3^2*a2^2*a1^6 - 120*a6^4*a5^3*a4*a3^2*a2^2*a1^6 - 120*a6^3*a5^4*a4*a3^2*a2^2*a1^6 - 72*a6^2*a5^5*a4*a3^2*a2^2*a1^6 + 24*a6^6*a4^2*a3^2*a2^2*a1^6 - 72*a6^5*a5*a4^2*a3^2*a2^2*a1^6 + 720*a6^4*a5^2*a4^2*a3^2*a2^2*a1^6 - 240*a6^3*a5^3*a4^2*a3^2*a2^2*a1^6 + 720*a6^2*a5^4*a4^2*a3^2*a2^2*a1^6 - 72*a6*a5^5*a4^2*a3^2*a2^2*a1^6 + 24*a5^6*a4^2*a3^2*a2^2*a1^6 - 8*a6^5*a4^3*a3^2*a2^2*a1^6 - 120*a6^4*a5*a4^3*a3^2*a2^2*a1^6 - 240*a6^3*a5^2*a4^3*a3^2*a2^2*a1^6 - 240*a6^2*a5^3*a4^3*a3^2*a2^2*a1^6 - 120*a6*a5^4*a4^3*a3^2*a2^2*a1^6 - 8*a5^5*a4^3*a3^2*a2^2*a1^6 - 128*a6^4*a4^4*a3^2*a2^2*a1^6 - 120*a6^3*a5*a4^4*a3^2*a2^2*a1^6 + 720*a6^2*a5^2*a4^4*a3^2*a2^2*a1^6 - 120*a6*a5^3*a4^4*a3^2*a2^2*a1^6 - 128*a5^4*a4^4*a3^2*a2^2*a1^6 - 8*a6^3*a4^5*a3^2*a2^2*a1^6 - 72*a6^2*a5*a4^5*a3^2*a2^2*a1^6 - 72*a6*a5^2*a4^5*a3^2*a2^2*a1^6 - 8*a5^3*a4^5*a3^2*a2^2*a1^6 + 24*a6^2*a4^6*a3^2*a2^2*a1^6 + 24*a5^2*a4^6*a3^2*a2^2*a1^6 - 8*a6^6*a5*a3^3*a2^2*a1^6 - 8*a6^5*a5^2*a3^3*a2^2*a1^6 + 112*a6^4*a5^3*a3^3*a2^2*a1^6 + 112*a6^3*a5^4*a3^3*a2^2*a1^6 - 8*a6^2*a5^5*a3^3*a2^2*a1^6 - 8*a6*a5^6*a3^3*a2^2*a1^6 - 8*a6^6*a4*a3^3*a2^2*a1^6 + 48*a6^5*a5*a4*a3^3*a2^2*a1^6 - 120*a6^4*a5^2*a4*a3^3*a2^2*a1^6 + 240*a6^3*a5^3*a4*a3^3*a2^2*a1^6 - 120*a6^2*a5^4*a4*a3^3*a2^2*a1^6 + 48*a6*a5^5*a4*a3^3*a2^2*a1^6 - 8*a5^6*a4*a3^3*a2^2*a1^6 - 8*a6^5*a4^2*a3^3*a2^2*a1^6 - 120*a6^4*a5*a4^2*a3^3*a2^2*a1^6 - 240*a6^3*a5^2*a4^2*a3^3*a2^2*a1^6 - 240*a6^2*a5^3*a4^2*a3^3*a2^2*a1^6 - 120*a6*a5^4*a4^2*a3^3*a2^2*a1^6 - 8*a5^5*a4^2*a3^3*a2^2*a1^6 + 112*a6^4*a4^3*a3^3*a2^2*a1^6 + 240*a6^3*a5*a4^3*a3^3*a2^2*a1^6 - 240*a6^2*a5^2*a4^3*a3^3*a2^2*a1^6 + 240*a6*a5^3*a4^3*a3^3*a2^2*a1^6 + 112*a5^4*a4^3*a3^3*a2^2*a1^6 + 112*a6^3*a4^4*a3^3*a2^2*a1^6 - 120*a6^2*a5*a4^4*a3^3*a2^2*a1^6 - 120*a6*a5^2*a4^4*a3^3*a2^2*a1^6 + 112*a5^3*a4^4*a3^3*a2^2*a1^6 - 8*a6^2*a4^5*a3^3*a2^2*a1^6 + 48*a6*a5*a4^5*a3^3*a2^2*a1^6 - 8*a5^2*a4^5*a3^3*a2^2*a1^6 - 8*a6*a4^6*a3^3*a2^2*a1^6 - 8*a5*a4^6*a3^3*a2^2*a1^6 - 8*a6^6*a3^4*a2^2*a1^6 + 16*a6^5*a5*a3^4*a2^2*a1^6 - 128*a6^4*a5^2*a3^4*a2^2*a1^6 + 112*a6^3*a5^3*a3^4*a2^2*a1^6 - 128*a6^2*a5^4*a3^4*a2^2*a1^6 + 16*a6*a5^5*a3^4*a2^2*a1^6 - 8*a5^6*a3^4*a2^2*a1^6 + 16*a6^5*a4*a3^4*a2^2*a1^6 + 120*a6^4*a5*a4*a3^4*a2^2*a1^6 - 120*a6^3*a5^2*a4*a3^4*a2^2*a1^6 - 120*a6^2*a5^3*a4*a3^4*a2^2*a1^6 + 120*a6*a5^4*a4*a3^4*a2^2*a1^6 + 16*a5^5*a4*a3^4*a2^2*a1^6 - 128*a6^4*a4^2*a3^4*a2^2*a1^6 - 120*a6^3*a5*a4^2*a3^4*a2^2*a1^6 + 720*a6^2*a5^2*a4^2*a3^4*a2^2*a1^6 - 120*a6*a5^3*a4^2*a3^4*a2^2*a1^6 - 128*a5^4*a4^2*a3^4*a2^2*a1^6 + 112*a6^3*a4^3*a3^4*a2^2*a1^6 - 120*a6^2*a5*a4^3*a3^4*a2^2*a1^6 - 120*a6*a5^2*a4^3*a3^4*a2^2*a1^6 + 112*a5^3*a4^3*a3^4*a2^2*a1^6 - 128*a6^2*a4^4*a3^4*a2^2*a1^6 + 120*a6*a5*a4^4*a3^4*a2^2*a1^6 - 128*a5^2*a4^4*a3^4*a2^2*a1^6 + 16*a6*a4^5*a3^4*a2^2*a1^6 + 16*a5*a4^5*a3^4*a2^2*a1^6 - 8*a4^6*a3^4*a2^2*a1^6 + 8*a6^5*a3^5*a2^2*a1^6 + 16*a6^4*a5*a3^5*a2^2*a1^6 - 8*a6^3*a5^2*a3^5*a2^2*a1^6 - 8*a6^2*a5^3*a3^5*a2^2*a1^6 + 16*a6*a5^4*a3^5*a2^2*a1^6 + 8*a5^5*a3^5*a2^2*a1^6 + 16*a6^4*a4*a3^5*a2^2*a1^6 + 48*a6^3*a5*a4*a3^5*a2^2*a1^6 - 72*a6^2*a5^2*a4*a3^5*a2^2*a1^6 + 48*a6*a5^3*a4*a3^5*a2^2*a1^6 + 16*a5^4*a4*a3^5*a2^2*a1^6 - 8*a6^3*a4^2*a3^5*a2^2*a1^6 - 72*a6^2*a5*a4^2*a3^5*a2^2*a1^6 - 72*a6*a5^2*a4^2*a3^5*a2^2*a1^6 - 8*a5^3*a4^2*a3^5*a2^2*a1^6 - 8*a6^2*a4^3*a3^5*a2^2*a1^6 + 48*a6*a5*a4^3*a3^5*a2^2*a1^6 - 8*a5^2*a4^3*a3^5*a2^2*a1^6 + 16*a6*a4^4*a3^5*a2^2*a1^6 + 16*a5*a4^4*a3^5*a2^2*a1^6 + 8*a4^5*a3^5*a2^2*a1^6 - 8*a6^4*a3^6*a2^2*a1^6 - 8*a6^3*a5*a3^6*a2^2*a1^6 + 24*a6^2*a5^2*a3^6*a2^2*a1^6 - 8*a6*a5^3*a3^6*a2^2*a1^6 - 8*a5^4*a3^6*a2^2*a1^6 - 8*a6^3*a4*a3^6*a2^2*a1^6 - 8*a5^3*a4*a3^6*a2^2*a1^6 + 24*a6^2*a4^2*a3^6*a2^2*a1^6 + 24*a5^2*a4^2*a3^6*a2^2*a1^6 - 8*a6*a4^3*a3^6*a2^2*a1^6 - 8*a5*a4^3*a3^6*a2^2*a1^6 - 8*a4^4*a3^6*a2^2*a1^6 + 16*a6^6*a5^3*a2^3*a1^6 - 8*a6^5*a5^4*a2^3*a1^6 - 8*a6^4*a5^5*a2^3*a1^6 + 16*a6^3*a5^6*a2^3*a1^6 - 8*a6^6*a5^2*a4*a2^3*a1^6 - 16*a6^5*a5^3*a4*a2^3*a1^6 - 8*a6^4*a5^4*a4*a2^3*a1^6 - 16*a6^3*a5^5*a4*a2^3*a1^6 - 8*a6^2*a5^6*a4*a2^3*a1^6 - 8*a6^6*a5*a4^2*a2^3*a1^6 - 8*a6^5*a5^2*a4^2*a2^3*a1^6 + 112*a6^4*a5^3*a4^2*a2^3*a1^6 + 112*a6^3*a5^4*a4^2*a2^3*a1^6 - 8*a6^2*a5^5*a4^2*a2^3*a1^6 - 8*a6*a5^6*a4^2*a2^3*a1^6 + 16*a6^6*a4^3*a2^3*a1^6 - 16*a6^5*a5*a4^3*a2^3*a1^6 + 112*a6^4*a5^2*a4^3*a2^3*a1^6 - 528*a6^3*a5^3*a4^3*a2^3*a1^6 + 112*a6^2*a5^4*a4^3*a2^3*a1^6 - 16*a6*a5^5*a4^3*a2^3*a1^6 + 16*a5^6*a4^3*a2^3*a1^6 - 8*a6^5*a4^4*a2^3*a1^6 - 8*a6^4*a5*a4^4*a2^3*a1^6 + 112*a6^3*a5^2*a4^4*a2^3*a1^6 + 112*a6^2*a5^3*a4^4*a2^3*a1^6 - 8*a6*a5^4*a4^4*a2^3*a1^6 - 8*a5^5*a4^4*a2^3*a1^6 - 8*a6^4*a4^5*a2^3*a1^6 - 16*a6^3*a5*a4^5*a2^3*a1^6 - 8*a6^2*a5^2*a4^5*a2^3*a1^6 - 16*a6*a5^3*a4^5*a2^3*a1^6 - 8*a5^4*a4^5*a2^3*a1^6 + 16*a6^3*a4^6*a2^3*a1^6 - 8*a6^2*a5*a4^6*a2^3*a1^6 - 8*a6*a5^2*a4^6*a2^3*a1^6 + 16*a5^3*a4^6*a2^3*a1^6 - 8*a6^6*a5^2*a3*a2^3*a1^6 - 16*a6^5*a5^3*a3*a2^3*a1^6 - 8*a6^4*a5^4*a3*a2^3*a1^6 - 16*a6^3*a5^5*a3*a2^3*a1^6 - 8*a6^2*a5^6*a3*a2^3*a1^6 + 48*a6^5*a5^2*a4*a3*a2^3*a1^6 - 80*a6^4*a5^3*a4*a3*a2^3*a1^6 - 80*a6^3*a5^4*a4*a3*a2^3*a1^6 + 48*a6^2*a5^5*a4*a3*a2^3*a1^6 - 8*a6^6*a4^2*a3*a2^3*a1^6 + 48*a6^5*a5*a4^2*a3*a2^3*a1^6 - 120*a6^4*a5^2*a4^2*a3*a2^3*a1^6 + 240*a6^3*a5^3*a4^2*a3*a2^3*a1^6 - 120*a6^2*a5^4*a4^2*a3*a2^3*a1^6 + 48*a6*a5^5*a4^2*a3*a2^3*a1^6 - 8*a5^6*a4^2*a3*a2^3*a1^6 - 16*a6^5*a4^3*a3*a2^3*a1^6 - 80*a6^4*a5*a4^3*a3*a2^3*a1^6 + 240*a6^3*a5^2*a4^3*a3*a2^3*a1^6 + 240*a6^2*a5^3*a4^3*a3*a2^3*a1^6 - 80*a6*a5^4*a4^3*a3*a2^3*a1^6 - 16*a5^5*a4^3*a3*a2^3*a1^6 - 8*a6^4*a4^4*a3*a2^3*a1^6 - 80*a6^3*a5*a4^4*a3*a2^3*a1^6 - 120*a6^2*a5^2*a4^4*a3*a2^3*a1^6 - 80*a6*a5^3*a4^4*a3*a2^3*a1^6 - 8*a5^4*a4^4*a3*a2^3*a1^6 - 16*a6^3*a4^5*a3*a2^3*a1^6 + 48*a6^2*a5*a4^5*a3*a2^3*a1^6 + 48*a6*a5^2*a4^5*a3*a2^3*a1^6 - 16*a5^3*a4^5*a3*a2^3*a1^6 - 8*a6^2*a4^6*a3*a2^3*a1^6 - 8*a5^2*a4^6*a3*a2^3*a1^6 - 8*a6^6*a5*a3^2*a2^3*a1^6 - 8*a6^5*a5^2*a3^2*a2^3*a1^6 + 112*a6^4*a5^3*a3^2*a2^3*a1^6 + 112*a6^3*a5^4*a3^2*a2^3*a1^6 - 8*a6^2*a5^5*a3^2*a2^3*a1^6 - 8*a6*a5^6*a3^2*a2^3*a1^6 - 8*a6^6*a4*a3^2*a2^3*a1^6 + 48*a6^5*a5*a4*a3^2*a2^3*a1^6 - 120*a6^4*a5^2*a4*a3^2*a2^3*a1^6 + 240*a6^3*a5^3*a4*a3^2*a2^3*a1^6 - 120*a6^2*a5^4*a4*a3^2*a2^3*a1^6 + 48*a6*a5^5*a4*a3^2*a2^3*a1^6 - 8*a5^6*a4*a3^2*a2^3*a1^6 - 8*a6^5*a4^2*a3^2*a2^3*a1^6 - 120*a6^4*a5*a4^2*a3^2*a2^3*a1^6 - 240*a6^3*a5^2*a4^2*a3^2*a2^3*a1^6 - 240*a6^2*a5^3*a4^2*a3^2*a2^3*a1^6 - 120*a6*a5^4*a4^2*a3^2*a2^3*a1^6 - 8*a5^5*a4^2*a3^2*a2^3*a1^6 + 112*a6^4*a4^3*a3^2*a2^3*a1^6 + 240*a6^3*a5*a4^3*a3^2*a2^3*a1^6 - 240*a6^2*a5^2*a4^3*a3^2*a2^3*a1^6 + 240*a6*a5^3*a4^3*a3^2*a2^3*a1^6 + 112*a5^4*a4^3*a3^2*a2^3*a1^6 + 112*a6^3*a4^4*a3^2*a2^3*a1^6 - 120*a6^2*a5*a4^4*a3^2*a2^3*a1^6 - 120*a6*a5^2*a4^4*a3^2*a2^3*a1^6 + 112*a5^3*a4^4*a3^2*a2^3*a1^6 - 8*a6^2*a4^5*a3^2*a2^3*a1^6 + 48*a6*a5*a4^5*a3^2*a2^3*a1^6 - 8*a5^2*a4^5*a3^2*a2^3*a1^6 - 8*a6*a4^6*a3^2*a2^3*a1^6 - 8*a5*a4^6*a3^2*a2^3*a1^6 + 16*a6^6*a3^3*a2^3*a1^6 - 16*a6^5*a5*a3^3*a2^3*a1^6 + 112*a6^4*a5^2*a3^3*a2^3*a1^6 - 528*a6^3*a5^3*a3^3*a2^3*a1^6 + 112*a6^2*a5^4*a3^3*a2^3*a1^6 - 16*a6*a5^5*a3^3*a2^3*a1^6 + 16*a5^6*a3^3*a2^3*a1^6 - 16*a6^5*a4*a3^3*a2^3*a1^6 - 80*a6^4*a5*a4*a3^3*a2^3*a1^6 + 240*a6^3*a5^2*a4*a3^3*a2^3*a1^6 + 240*a6^2*a5^3*a4*a3^3*a2^3*a1^6 - 80*a6*a5^4*a4*a3^3*a2^3*a1^6 - 16*a5^5*a4*a3^3*a2^3*a1^6 + 112*a6^4*a4^2*a3^3*a2^3*a1^6 + 240*a6^3*a5*a4^2*a3^3*a2^3*a1^6 - 240*a6^2*a5^2*a4^2*a3^3*a2^3*a1^6 + 240*a6*a5^3*a4^2*a3^3*a2^3*a1^6 + 112*a5^4*a4^2*a3^3*a2^3*a1^6 - 528*a6^3*a4^3*a3^3*a2^3*a1^6 + 240*a6^2*a5*a4^3*a3^3*a2^3*a1^6 + 240*a6*a5^2*a4^3*a3^3*a2^3*a1^6 - 528*a5^3*a4^3*a3^3*a2^3*a1^6 + 112*a6^2*a4^4*a3^3*a2^3*a1^6 - 80*a6*a5*a4^4*a3^3*a2^3*a1^6 + 112*a5^2*a4^4*a3^3*a2^3*a1^6 - 16*a6*a4^5*a3^3*a2^3*a1^6 - 16*a5*a4^5*a3^3*a2^3*a1^6 + 16*a4^6*a3^3*a2^3*a1^6 - 8*a6^5*a3^4*a2^3*a1^6 - 8*a6^4*a5*a3^4*a2^3*a1^6 + 112*a6^3*a5^2*a3^4*a2^3*a1^6 + 112*a6^2*a5^3*a3^4*a2^3*a1^6 - 8*a6*a5^4*a3^4*a2^3*a1^6 - 8*a5^5*a3^4*a2^3*a1^6 - 8*a6^4*a4*a3^4*a2^3*a1^6 - 80*a6^3*a5*a4*a3^4*a2^3*a1^6 - 120*a6^2*a5^2*a4*a3^4*a2^3*a1^6 - 80*a6*a5^3*a4*a3^4*a2^3*a1^6 - 8*a5^4*a4*a3^4*a2^3*a1^6 + 112*a6^3*a4^2*a3^4*a2^3*a1^6 - 120*a6^2*a5*a4^2*a3^4*a2^3*a1^6 - 120*a6*a5^2*a4^2*a3^4*a2^3*a1^6 + 112*a5^3*a4^2*a3^4*a2^3*a1^6 + 112*a6^2*a4^3*a3^4*a2^3*a1^6 - 80*a6*a5*a4^3*a3^4*a2^3*a1^6 + 112*a5^2*a4^3*a3^4*a2^3*a1^6 - 8*a6*a4^4*a3^4*a2^3*a1^6 - 8*a5*a4^4*a3^4*a2^3*a1^6 - 8*a4^5*a3^4*a2^3*a1^6 - 8*a6^4*a3^5*a2^3*a1^6 - 16*a6^3*a5*a3^5*a2^3*a1^6 - 8*a6^2*a5^2*a3^5*a2^3*a1^6 - 16*a6*a5^3*a3^5*a2^3*a1^6 - 8*a5^4*a3^5*a2^3*a1^6 - 16*a6^3*a4*a3^5*a2^3*a1^6 + 48*a6^2*a5*a4*a3^5*a2^3*a1^6 + 48*a6*a5^2*a4*a3^5*a2^3*a1^6 - 16*a5^3*a4*a3^5*a2^3*a1^6 - 8*a6^2*a4^2*a3^5*a2^3*a1^6 + 48*a6*a5*a4^2*a3^5*a2^3*a1^6 - 8*a5^2*a4^2*a3^5*a2^3*a1^6 - 16*a6*a4^3*a3^5*a2^3*a1^6 - 16*a5*a4^3*a3^5*a2^3*a1^6 - 8*a4^4*a3^5*a2^3*a1^6 + 16*a6^3*a3^6*a2^3*a1^6 - 8*a6^2*a5*a3^6*a2^3*a1^6 - 8*a6*a5^2*a3^6*a2^3*a1^6 + 16*a5^3*a3^6*a2^3*a1^6 - 8*a6^2*a4*a3^6*a2^3*a1^6 - 8*a5^2*a4*a3^6*a2^3*a1^6 - 8*a6*a4^2*a3^6*a2^3*a1^6 - 8*a5*a4^2*a3^6*a2^3*a1^6 + 16*a4^3*a3^6*a2^3*a1^6 - 8*a6^6*a5^2*a2^4*a1^6 - 8*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 8*a6^3*a5^5*a2^4*a1^6 - 8*a6^2*a5^6*a2^4*a1^6 + 8*a6^6*a5*a4*a2^4*a1^6 + 16*a6^5*a5^2*a4*a2^4*a1^6 - 8*a6^4*a5^3*a4*a2^4*a1^6 - 8*a6^3*a5^4*a4*a2^4*a1^6 + 16*a6^2*a5^5*a4*a2^4*a1^6 + 8*a6*a5^6*a4*a2^4*a1^6 - 8*a6^6*a4^2*a2^4*a1^6 + 16*a6^5*a5*a4^2*a2^4*a1^6 - 128*a6^4*a5^2*a4^2*a2^4*a1^6 + 112*a6^3*a5^3*a4^2*a2^4*a1^6 - 128*a6^2*a5^4*a4^2*a2^4*a1^6 + 16*a6*a5^5*a4^2*a2^4*a1^6 - 8*a5^6*a4^2*a2^4*a1^6 - 8*a6^5*a4^3*a2^4*a1^6 - 8*a6^4*a5*a4^3*a2^4*a1^6 + 112*a6^3*a5^2*a4^3*a2^4*a1^6 + 112*a6^2*a5^3*a4^3*a2^4*a1^6 - 8*a6*a5^4*a4^3*a2^4*a1^6 - 8*a5^5*a4^3*a2^4*a1^6 + 24*a6^4*a4^4*a2^4*a1^6 - 8*a6^3*a5*a4^4*a2^4*a1^6 - 128*a6^2*a5^2*a4^4*a2^4*a1^6 - 8*a6*a5^3*a4^4*a2^4*a1^6 + 24*a5^4*a4^4*a2^4*a1^6 - 8*a6^3*a4^5*a2^4*a1^6 + 16*a6^2*a5*a4^5*a2^4*a1^6 + 16*a6*a5^2*a4^5*a2^4*a1^6 - 8*a5^3*a4^5*a2^4*a1^6 - 8*a6^2*a4^6*a2^4*a1^6 + 8*a6*a5*a4^6*a2^4*a1^6 - 8*a5^2*a4^6*a2^4*a1^6 + 8*a6^6*a5*a3*a2^4*a1^6 + 16*a6^5*a5^2*a3*a2^4*a1^6 - 8*a6^4*a5^3*a3*a2^4*a1^6 - 8*a6^3*a5^4*a3*a2^4*a1^6 + 16*a6^2*a5^5*a3*a2^4*a1^6 + 8*a6*a5^6*a3*a2^4*a1^6 + 8*a6^6*a4*a3*a2^4*a1^6 - 72*a6^5*a5*a4*a3*a2^4*a1^6 + 120*a6^4*a5^2*a4*a3*a2^4*a1^6 - 80*a6^3*a5^3*a4*a3*a2^4*a1^6 + 120*a6^2*a5^4*a4*a3*a2^4*a1^6 - 72*a6*a5^5*a4*a3*a2^4*a1^6 + 8*a5^6*a4*a3*a2^4*a1^6 + 16*a6^5*a4^2*a3*a2^4*a1^6 + 120*a6^4*a5*a4^2*a3*a2^4*a1^6 - 120*a6^3*a5^2*a4^2*a3*a2^4*a1^6 - 120*a6^2*a5^3*a4^2*a3*a2^4*a1^6 + 120*a6*a5^4*a4^2*a3*a2^4*a1^6 + 16*a5^5*a4^2*a3*a2^4*a1^6 - 8*a6^4*a4^3*a3*a2^4*a1^6 - 80*a6^3*a5*a4^3*a3*a2^4*a1^6 - 120*a6^2*a5^2*a4^3*a3*a2^4*a1^6 - 80*a6*a5^3*a4^3*a3*a2^4*a1^6 - 8*a5^4*a4^3*a3*a2^4*a1^6 - 8*a6^3*a4^4*a3*a2^4*a1^6 + 120*a6^2*a5*a4^4*a3*a2^4*a1^6 + 120*a6*a5^2*a4^4*a3*a2^4*a1^6 - 8*a5^3*a4^4*a3*a2^4*a1^6 + 16*a6^2*a4^5*a3*a2^4*a1^6 - 72*a6*a5*a4^5*a3*a2^4*a1^6 + 16*a5^2*a4^5*a3*a2^4*a1^6 + 8*a6*a4^6*a3*a2^4*a1^6 + 8*a5*a4^6*a3*a2^4*a1^6 - 8*a6^6*a3^2*a2^4*a1^6 + 16*a6^5*a5*a3^2*a2^4*a1^6 - 128*a6^4*a5^2*a3^2*a2^4*a1^6 + 112*a6^3*a5^3*a3^2*a2^4*a1^6 - 128*a6^2*a5^4*a3^2*a2^4*a1^6 + 16*a6*a5^5*a3^2*a2^4*a1^6 - 8*a5^6*a3^2*a2^4*a1^6 + 16*a6^5*a4*a3^2*a2^4*a1^6 + 120*a6^4*a5*a4*a3^2*a2^4*a1^6 - 120*a6^3*a5^2*a4*a3^2*a2^4*a1^6 - 120*a6^2*a5^3*a4*a3^2*a2^4*a1^6 + 120*a6*a5^4*a4*a3^2*a2^4*a1^6 + 16*a5^5*a4*a3^2*a2^4*a1^6 - 128*a6^4*a4^2*a3^2*a2^4*a1^6 - 120*a6^3*a5*a4^2*a3^2*a2^4*a1^6 + 720*a6^2*a5^2*a4^2*a3^2*a2^4*a1^6 - 120*a6*a5^3*a4^2*a3^2*a2^4*a1^6 - 128*a5^4*a4^2*a3^2*a2^4*a1^6 + 112*a6^3*a4^3*a3^2*a2^4*a1^6 - 120*a6^2*a5*a4^3*a3^2*a2^4*a1^6 - 120*a6*a5^2*a4^3*a3^2*a2^4*a1^6 + 112*a5^3*a4^3*a3^2*a2^4*a1^6 - 128*a6^2*a4^4*a3^2*a2^4*a1^6 + 120*a6*a5*a4^4*a3^2*a2^4*a1^6 - 128*a5^2*a4^4*a3^2*a2^4*a1^6 + 16*a6*a4^5*a3^2*a2^4*a1^6 + 16*a5*a4^5*a3^2*a2^4*a1^6 - 8*a4^6*a3^2*a2^4*a1^6 - 8*a6^5*a3^3*a2^4*a1^6 - 8*a6^4*a5*a3^3*a2^4*a1^6 + 112*a6^3*a5^2*a3^3*a2^4*a1^6 + 112*a6^2*a5^3*a3^3*a2^4*a1^6 - 8*a6*a5^4*a3^3*a2^4*a1^6 - 8*a5^5*a3^3*a2^4*a1^6 - 8*a6^4*a4*a3^3*a2^4*a1^6 - 80*a6^3*a5*a4*a3^3*a2^4*a1^6 - 120*a6^2*a5^2*a4*a3^3*a2^4*a1^6 - 80*a6*a5^3*a4*a3^3*a2^4*a1^6 - 8*a5^4*a4*a3^3*a2^4*a1^6 + 112*a6^3*a4^2*a3^3*a2^4*a1^6 - 120*a6^2*a5*a4^2*a3^3*a2^4*a1^6 - 120*a6*a5^2*a4^2*a3^3*a2^4*a1^6 + 112*a5^3*a4^2*a3^3*a2^4*a1^6 + 112*a6^2*a4^3*a3^3*a2^4*a1^6 - 80*a6*a5*a4^3*a3^3*a2^4*a1^6 + 112*a5^2*a4^3*a3^3*a2^4*a1^6 - 8*a6*a4^4*a3^3*a2^4*a1^6 - 8*a5*a4^4*a3^3*a2^4*a1^6 - 8*a4^5*a3^3*a2^4*a1^6 + 24*a6^4*a3^4*a2^4*a1^6 - 8*a6^3*a5*a3^4*a2^4*a1^6 - 128*a6^2*a5^2*a3^4*a2^4*a1^6 - 8*a6*a5^3*a3^4*a2^4*a1^6 + 24*a5^4*a3^4*a2^4*a1^6 - 8*a6^3*a4*a3^4*a2^4*a1^6 + 120*a6^2*a5*a4*a3^4*a2^4*a1^6 + 120*a6*a5^2*a4*a3^4*a2^4*a1^6 - 8*a5^3*a4*a3^4*a2^4*a1^6 - 128*a6^2*a4^2*a3^4*a2^4*a1^6 + 120*a6*a5*a4^2*a3^4*a2^4*a1^6 - 128*a5^2*a4^2*a3^4*a2^4*a1^6 - 8*a6*a4^3*a3^4*a2^4*a1^6 - 8*a5*a4^3*a3^4*a2^4*a1^6 + 24*a4^4*a3^4*a2^4*a1^6 - 8*a6^3*a3^5*a2^4*a1^6 + 16*a6^2*a5*a3^5*a2^4*a1^6 + 16*a6*a5^2*a3^5*a2^4*a1^6 - 8*a5^3*a3^5*a2^4*a1^6 + 16*a6^2*a4*a3^5*a2^4*a1^6 - 72*a6*a5*a4*a3^5*a2^4*a1^6 + 16*a5^2*a4*a3^5*a2^4*a1^6 + 16*a6*a4^2*a3^5*a2^4*a1^6 + 16*a5*a4^2*a3^5*a2^4*a1^6 - 8*a4^3*a3^5*a2^4*a1^6 - 8*a6^2*a3^6*a2^4*a1^6 + 8*a6*a5*a3^6*a2^4*a1^6 - 8*a5^2*a3^6*a2^4*a1^6 + 8*a6*a4*a3^6*a2^4*a1^6 + 8*a5*a4*a3^6*a2^4*a1^6 - 8*a4^2*a3^6*a2^4*a1^6 + 8*a6^5*a5^2*a2^5*a1^6 - 8*a6^4*a5^3*a2^5*a1^6 - 8*a6^3*a5^4*a2^5*a1^6 + 8*a6^2*a5^5*a2^5*a1^6 - 8*a6^5*a5*a4*a2^5*a1^6 + 16*a6^4*a5^2*a4*a2^5*a1^6 - 16*a6^3*a5^3*a4*a2^5*a1^6 + 16*a6^2*a5^4*a4*a2^5*a1^6 - 8*a6*a5^5*a4*a2^5*a1^6 + 8*a6^5*a4^2*a2^5*a1^6 + 16*a6^4*a5*a4^2*a2^5*a1^6 - 8*a6^3*a5^2*a4^2*a2^5*a1^6 - 8*a6^2*a5^3*a4^2*a2^5*a1^6 + 16*a6*a5^4*a4^2*a2^5*a1^6 + 8*a5^5*a4^2*a2^5*a1^6 - 8*a6^4*a4^3*a2^5*a1^6 - 16*a6^3*a5*a4^3*a2^5*a1^6 - 8*a6^2*a5^2*a4^3*a2^5*a1^6 - 16*a6*a5^3*a4^3*a2^5*a1^6 - 8*a5^4*a4^3*a2^5*a1^6 - 8*a6^3*a4^4*a2^5*a1^6 + 16*a6^2*a5*a4^4*a2^5*a1^6 + 16*a6*a5^2*a4^4*a2^5*a1^6 - 8*a5^3*a4^4*a2^5*a1^6 + 8*a6^2*a4^5*a2^5*a1^6 - 8*a6*a5*a4^5*a2^5*a1^6 + 8*a5^2*a4^5*a2^5*a1^6 - 8*a6^5*a5*a3*a2^5*a1^6 + 16*a6^4*a5^2*a3*a2^5*a1^6 - 16*a6^3*a5^3*a3*a2^5*a1^6 + 16*a6^2*a5^4*a3*a2^5*a1^6 - 8*a6*a5^5*a3*a2^5*a1^6 - 8*a6^5*a4*a3*a2^5*a1^6 - 72*a6^4*a5*a4*a3*a2^5*a1^6 + 48*a6^3*a5^2*a4*a3*a2^5*a1^6 + 48*a6^2*a5^3*a4*a3*a2^5*a1^6 - 72*a6*a5^4*a4*a3*a2^5*a1^6 - 8*a5^5*a4*a3*a2^5*a1^6 + 16*a6^4*a4^2*a3*a2^5*a1^6 + 48*a6^3*a5*a4^2*a3*a2^5*a1^6 - 72*a6^2*a5^2*a4^2*a3*a2^5*a1^6 + 48*a6*a5^3*a4^2*a3*a2^5*a1^6 + 16*a5^4*a4^2*a3*a2^5*a1^6 - 16*a6^3*a4^3*a3*a2^5*a1^6 + 48*a6^2*a5*a4^3*a3*a2^5*a1^6 + 48*a6*a5^2*a4^3*a3*a2^5*a1^6 - 16*a5^3*a4^3*a3*a2^5*a1^6 + 16*a6^2*a4^4*a3*a2^5*a1^6 - 72*a6*a5*a4^4*a3*a2^5*a1^6 + 16*a5^2*a4^4*a3*a2^5*a1^6 - 8*a6*a4^5*a3*a2^5*a1^6 - 8*a5*a4^5*a3*a2^5*a1^6 + 8*a6^5*a3^2*a2^5*a1^6 + 16*a6^4*a5*a3^2*a2^5*a1^6 - 8*a6^3*a5^2*a3^2*a2^5*a1^6 - 8*a6^2*a5^3*a3^2*a2^5*a1^6 + 16*a6*a5^4*a3^2*a2^5*a1^6 + 8*a5^5*a3^2*a2^5*a1^6 + 16*a6^4*a4*a3^2*a2^5*a1^6 + 48*a6^3*a5*a4*a3^2*a2^5*a1^6 - 72*a6^2*a5^2*a4*a3^2*a2^5*a1^6 + 48*a6*a5^3*a4*a3^2*a2^5*a1^6 + 16*a5^4*a4*a3^2*a2^5*a1^6 - 8*a6^3*a4^2*a3^2*a2^5*a1^6 - 72*a6^2*a5*a4^2*a3^2*a2^5*a1^6 - 72*a6*a5^2*a4^2*a3^2*a2^5*a1^6 - 8*a5^3*a4^2*a3^2*a2^5*a1^6 - 8*a6^2*a4^3*a3^2*a2^5*a1^6 + 48*a6*a5*a4^3*a3^2*a2^5*a1^6 - 8*a5^2*a4^3*a3^2*a2^5*a1^6 + 16*a6*a4^4*a3^2*a2^5*a1^6 + 16*a5*a4^4*a3^2*a2^5*a1^6 + 8*a4^5*a3^2*a2^5*a1^6 - 8*a6^4*a3^3*a2^5*a1^6 - 16*a6^3*a5*a3^3*a2^5*a1^6 - 8*a6^2*a5^2*a3^3*a2^5*a1^6 - 16*a6*a5^3*a3^3*a2^5*a1^6 - 8*a5^4*a3^3*a2^5*a1^6 - 16*a6^3*a4*a3^3*a2^5*a1^6 + 48*a6^2*a5*a4*a3^3*a2^5*a1^6 + 48*a6*a5^2*a4*a3^3*a2^5*a1^6 - 16*a5^3*a4*a3^3*a2^5*a1^6 - 8*a6^2*a4^2*a3^3*a2^5*a1^6 + 48*a6*a5*a4^2*a3^3*a2^5*a1^6 - 8*a5^2*a4^2*a3^3*a2^5*a1^6 - 16*a6*a4^3*a3^3*a2^5*a1^6 - 16*a5*a4^3*a3^3*a2^5*a1^6 - 8*a4^4*a3^3*a2^5*a1^6 - 8*a6^3*a3^4*a2^5*a1^6 + 16*a6^2*a5*a3^4*a2^5*a1^6 + 16*a6*a5^2*a3^4*a2^5*a1^6 - 8*a5^3*a3^4*a2^5*a1^6 + 16*a6^2*a4*a3^4*a2^5*a1^6 - 72*a6*a5*a4*a3^4*a2^5*a1^6 + 16*a5^2*a4*a3^4*a2^5*a1^6 + 16*a6*a4^2*a3^4*a2^5*a1^6 + 16*a5*a4^2*a3^4*a2^5*a1^6 - 8*a4^3*a3^4*a2^5*a1^6 + 8*a6^2*a3^5*a2^5*a1^6 - 8*a6*a5*a3^5*a2^5*a1^6 + 8*a5^2*a3^5*a2^5*a1^6 - 8*a6*a4*a3^5*a2^5*a1^6 - 8*a5*a4*a3^5*a2^5*a1^6 + 8*a4^2*a3^5*a2^5*a1^6 - 8*a6^4*a5^2*a2^6*a1^6 + 16*a6^3*a5^3*a2^6*a1^6 - 8*a6^2*a5^4*a2^6*a1^6 + 8*a6^4*a5*a4*a2^6*a1^6 - 8*a6^3*a5^2*a4*a2^6*a1^6 - 8*a6^2*a5^3*a4*a2^6*a1^6 + 8*a6*a5^4*a4*a2^6*a1^6 - 8*a6^4*a4^2*a2^6*a1^6 - 8*a6^3*a5*a4^2*a2^6*a1^6 + 24*a6^2*a5^2*a4^2*a2^6*a1^6 - 8*a6*a5^3*a4^2*a2^6*a1^6 - 8*a5^4*a4^2*a2^6*a1^6 + 16*a6^3*a4^3*a2^6*a1^6 - 8*a6^2*a5*a4^3*a2^6*a1^6 - 8*a6*a5^2*a4^3*a2^6*a1^6 + 16*a5^3*a4^3*a2^6*a1^6 - 8*a6^2*a4^4*a2^6*a1^6 + 8*a6*a5*a4^4*a2^6*a1^6 - 8*a5^2*a4^4*a2^6*a1^6 + 8*a6^4*a5*a3*a2^6*a1^6 - 8*a6^3*a5^2*a3*a2^6*a1^6 - 8*a6^2*a5^3*a3*a2^6*a1^6 + 8*a6*a5^4*a3*a2^6*a1^6 + 8*a6^4*a4*a3*a2^6*a1^6 + 8*a5^4*a4*a3*a2^6*a1^6 - 8*a6^3*a4^2*a3*a2^6*a1^6 - 8*a5^3*a4^2*a3*a2^6*a1^6 - 8*a6^2*a4^3*a3*a2^6*a1^6 - 8*a5^2*a4^3*a3*a2^6*a1^6 + 8*a6*a4^4*a3*a2^6*a1^6 + 8*a5*a4^4*a3*a2^6*a1^6 - 8*a6^4*a3^2*a2^6*a1^6 - 8*a6^3*a5*a3^2*a2^6*a1^6 + 24*a6^2*a5^2*a3^2*a2^6*a1^6 - 8*a6*a5^3*a3^2*a2^6*a1^6 - 8*a5^4*a3^2*a2^6*a1^6 - 8*a6^3*a4*a3^2*a2^6*a1^6 - 8*a5^3*a4*a3^2*a2^6*a1^6 + 24*a6^2*a4^2*a3^2*a2^6*a1^6 + 24*a5^2*a4^2*a3^2*a2^6*a1^6 - 8*a6*a4^3*a3^2*a2^6*a1^6 - 8*a5*a4^3*a3^2*a2^6*a1^6 - 8*a4^4*a3^2*a2^6*a1^6 + 16*a6^3*a3^3*a2^6*a1^6 - 8*a6^2*a5*a3^3*a2^6*a1^6 - 8*a6*a5^2*a3^3*a2^6*a1^6 + 16*a5^3*a3^3*a2^6*a1^6 - 8*a6^2*a4*a3^3*a2^6*a1^6 - 8*a5^2*a4*a3^3*a2^6*a1^6 - 8*a6*a4^2*a3^3*a2^6*a1^6 - 8*a5*a4^2*a3^3*a2^6*a1^6 + 16*a4^3*a3^3*a2^6*a1^6 - 8*a6^2*a3^4*a2^6*a1^6 + 8*a6*a5*a3^4*a2^6*a1^6 - 8*a5^2*a3^4*a2^6*a1^6 + 8*a6*a4*a3^4*a2^6*a1^6 + 8*a5*a4*a3^4*a2^6*a1^6 - 8*a4^2*a3^4*a2^6*a1^6;

-- We compute the leadingTerms
-- polynomial A
toString(leadTerm(1,A))
-- o7 = 6*a6^2*a5^2*a4^2
-- polynomial B
toString(leadTerm(1,B))
-- o8 = 4*a6^4*a5^4*a4^2*a3^2
-- polynomial C
toString(leadTerm(1,C))
-- o9 = 8*a6^6*a5^6*a4^4*a3^2

-- polynomial Q3
toString(leadTerm(1,Q3))
-- o10 = 8*a6^6*a5^6*a4^3*a3^3

-- polynomial Q8
toString(leadTerm(1,Q4))
-- o11 = -8*a6^6*a5^6*a4^4*a3^2



==> anc/supplementaryMaterial/software/ABCDQ4ThetaPiece0.m2 <==
-- Theta graph calculations Cell 1 (from the Grobner Fan), corresponding to the Theta_0 Cell

S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {6,5,2,3,1,0}},Global=>false];

-- polynomial A
A = 6*a6^2*a5^2*x34^2 + 8*a6^2*a5^2*x34*a3 - 4*a6^2*a5*x34^2*a3 - 4*a6*a5^2*x34^2*a3 + 8*a6^2*a5^2*a3^2 - 12*a6^2*a5*x34*a3^2 - 12*a6*a5^2*x34*a3^2 + 6*a6^2*x34^2*a3^2 - 4*a6*a5*x34^2*a3^2 + 6*a5^2*x34^2*a3^2 - 8*a6^2*a5*a3^3 - 8*a6*a5^2*a3^3 + 12*a6^2*x34*a3^3 - 8*a6*a5*x34*a3^3 + 12*a5^2*x34*a3^3 + 6*a6^2*a3^4 - 4*a6*a5*a3^4 + 6*a5^2*a3^4 - 4*a6^2*a5^2*x34*a2 - 4*a6^2*a5*x34^2*a2 - 4*a6*a5^2*x34^2*a2 - 8*a6^2*a5^2*a3*a2 + 4*a6^2*a5*x34*a3*a2 + 4*a6*a5^2*x34*a3*a2 - 4*a6^2*x34^2*a3*a2 + 12*a6*a5*x34^2*a3*a2 - 4*a5^2*x34^2*a3*a2 + 4*a6^2*a5*a3^2*a2 + 4*a6*a5^2*a3^2*a2 - 12*a6^2*x34*a3^2*a2 + 36*a6*a5*x34*a3^2*a2 - 12*a5^2*x34*a3^2*a2 - 4*a6*x34^2*a3^2*a2 - 4*a5*x34^2*a3^2*a2 - 8*a6^2*a3^3*a2 + 24*a6*a5*a3^3*a2 - 8*a5^2*a3^3*a2 - 8*a6*x34*a3^3*a2 - 8*a5*x34*a3^3*a2 - 4*a6*a3^4*a2 - 4*a5*a3^4*a2 + 6*a6^2*a5^2*a2^2 - 4*a6^2*a5*x34*a2^2 - 4*a6*a5^2*x34*a2^2 + 6*a6^2*x34^2*a2^2 - 4*a6*a5*x34^2*a2^2 + 6*a5^2*x34^2*a2^2 - 8*a6^2*a5*a3*a2^2 - 8*a6*a5^2*a3*a2^2 + 8*a6^2*x34*a3*a2^2 + 4*a6*a5*x34*a3*a2^2 + 8*a5^2*x34*a3*a2^2 - 4*a6*x34^2*a3*a2^2 - 4*a5*x34^2*a3*a2^2 + 8*a6^2*a3^2*a2^2 + 4*a6*a5*a3^2*a2^2 + 8*a5^2*a3^2*a2^2 - 12*a6*x34*a3^2*a2^2 - 12*a5*x34*a3^2*a2^2 + 6*x34^2*a3^2*a2^2 - 8*a6*a3^3*a2^2 - 8*a5*a3^3*a2^2 + 12*x34*a3^3*a2^2 + 6*a3^4*a2^2 - 4*a6^2*a5^2*x34*a1 - 4*a6^2*a5*x34^2*a1 - 4*a6*a5^2*x34^2*a1 - 8*a6^2*a5^2*a3*a1 + 4*a6^2*a5*x34*a3*a1 + 4*a6*a5^2*x34*a3*a1 - 4*a6^2*x34^2*a3*a1 + 12*a6*a5*x34^2*a3*a1 - 4*a5^2*x34^2*a3*a1 + 4*a6^2*a5*a3^2*a1 + 4*a6*a5^2*a3^2*a1 - 12*a6^2*x34*a3^2*a1 + 36*a6*a5*x34*a3^2*a1 - 12*a5^2*x34*a3^2*a1 - 4*a6*x34^2*a3^2*a1 - 4*a5*x34^2*a3^2*a1 - 8*a6^2*a3^3*a1 + 24*a6*a5*a3^3*a1 - 8*a5^2*a3^3*a1 - 8*a6*x34*a3^3*a1 - 8*a5*x34*a3^3*a1 - 4*a6*a3^4*a1 - 4*a5*a3^4*a1 - 4*a6^2*a5^2*a2*a1 + 12*a6^2*a5*x34*a2*a1 + 12*a6*a5^2*x34*a2*a1 - 4*a6^2*x34^2*a2*a1 + 12*a6*a5*x34^2*a2*a1 - 4*a5^2*x34^2*a2*a1 + 24*a6^2*a5*a3*a2*a1 + 24*a6*a5^2*a3*a2*a1 + 4*a6^2*x34*a3*a2*a1 - 96*a6*a5*x34*a3*a2*a1 + 4*a5^2*x34*a3*a2*a1 + 12*a6*x34^2*a3*a2*a1 + 12*a5*x34^2*a3*a2*a1 + 4*a6^2*a3^2*a2*a1 - 96*a6*a5*a3^2*a2*a1 + 4*a5^2*a3^2*a2*a1 + 36*a6*x34*a3^2*a2*a1 + 36*a5*x34*a3^2*a2*a1 - 4*x34^2*a3^2*a2*a1 + 24*a6*a3^3*a2*a1 + 24*a5*a3^3*a2*a1 - 8*x34*a3^3*a2*a1 - 4*a3^4*a2*a1 - 4*a6^2*a5*a2^2*a1 - 4*a6*a5^2*a2^2*a1 - 4*a6^2*x34*a2^2*a1 + 12*a6*a5*x34*a2^2*a1 - 4*a5^2*x34*a2^2*a1 - 4*a6*x34^2*a2^2*a1 - 4*a5*x34^2*a2^2*a1 - 8*a6^2*a3*a2^2*a1 + 24*a6*a5*a3*a2^2*a1 - 8*a5^2*a3*a2^2*a1 + 4*a6*x34*a3*a2^2*a1 + 4*a5*x34*a3*a2^2*a1 - 4*x34^2*a3*a2^2*a1 + 4*a6*a3^2*a2^2*a1 + 4*a5*a3^2*a2^2*a1 - 12*x34*a3^2*a2^2*a1 - 8*a3^3*a2^2*a1 + 6*a6^2*a5^2*a1^2 - 4*a6^2*a5*x34*a1^2 - 4*a6*a5^2*x34*a1^2 + 6*a6^2*x34^2*a1^2 - 4*a6*a5*x34^2*a1^2 + 6*a5^2*x34^2*a1^2 - 8*a6^2*a5*a3*a1^2 - 8*a6*a5^2*a3*a1^2 + 8*a6^2*x34*a3*a1^2 + 4*a6*a5*x34*a3*a1^2 + 8*a5^2*x34*a3*a1^2 - 4*a6*x34^2*a3*a1^2 - 4*a5*x34^2*a3*a1^2 + 8*a6^2*a3^2*a1^2 + 4*a6*a5*a3^2*a1^2 + 8*a5^2*a3^2*a1^2 - 12*a6*x34*a3^2*a1^2 - 12*a5*x34*a3^2*a1^2 + 6*x34^2*a3^2*a1^2 - 8*a6*a3^3*a1^2 - 8*a5*a3^3*a1^2 + 12*x34*a3^3*a1^2 + 6*a3^4*a1^2 - 4*a6^2*a5*a2*a1^2 - 4*a6*a5^2*a2*a1^2 - 4*a6^2*x34*a2*a1^2 + 12*a6*a5*x34*a2*a1^2 - 4*a5^2*x34*a2*a1^2 - 4*a6*x34^2*a2*a1^2 - 4*a5*x34^2*a2*a1^2 - 8*a6^2*a3*a2*a1^2 + 24*a6*a5*a3*a2*a1^2 - 8*a5^2*a3*a2*a1^2 + 4*a6*x34*a3*a2*a1^2 + 4*a5*x34*a3*a2*a1^2 - 4*x34^2*a3*a2*a1^2 + 4*a6*a3^2*a2*a1^2 + 4*a5*a3^2*a2*a1^2 - 12*x34*a3^2*a2*a1^2 - 8*a3^3*a2*a1^2 + 6*a6^2*a2^2*a1^2 - 4*a6*a5*a2^2*a1^2 + 6*a5^2*a2^2*a1^2 - 4*a6*x34*a2^2*a1^2 - 4*a5*x34*a2^2*a1^2 + 6*x34^2*a2^2*a1^2 - 8*a6*a3*a2^2*a1^2 - 8*a5*a3*a2^2*a1^2 + 8*x34*a3*a2^2*a1^2 + 8*a3^2*a2^2*a1^2;

-- polynomial B
B = 4*a6^4*a5^4*x34^2*a3^2 - 4*a6^4*a5^3*x34^3*a3^2 - 4*a6^3*a5^4*x34^3*a3^2 + 4*a6^4*a5^2*x34^4*a3^2 - 4*a6^3*a5^3*x34^4*a3^2 + 4*a6^2*a5^4*x34^4*a3^2 + 8*a6^4*a5^4*x34*a3^3 - 16*a6^4*a5^3*x34^2*a3^3 - 16*a6^3*a5^4*x34^2*a3^3 + 12*a6^4*a5^2*x34^3*a3^3 + 8*a6^3*a5^3*x34^3*a3^3 + 12*a6^2*a5^4*x34^3*a3^3 - 4*a6^3*a5^2*x34^4*a3^3 - 4*a6^2*a5^3*x34^4*a3^3 + 4*a6^4*a5^4*a3^4 - 20*a6^4*a5^3*x34*a3^4 - 20*a6^3*a5^4*x34*a3^4 + 16*a6^4*a5^2*x34^2*a3^4 + 44*a6^3*a5^3*x34^2*a3^4 + 16*a6^2*a5^4*x34^2*a3^4 - 20*a6^3*a5^2*x34^3*a3^4 - 20*a6^2*a5^3*x34^3*a3^4 + 4*a6^2*a5^2*x34^4*a3^4 - 8*a6^4*a5^3*a3^5 - 8*a6^3*a5^4*a3^5 + 12*a6^4*a5^2*x34*a3^5 + 48*a6^3*a5^3*x34*a3^5 + 12*a6^2*a5^4*x34*a3^5 - 36*a6^3*a5^2*x34^2*a3^5 - 36*a6^2*a5^3*x34^2*a3^5 + 16*a6^2*a5^2*x34^3*a3^5 + 4*a6^4*a5^2*a3^6 + 16*a6^3*a5^3*a3^6 + 4*a6^2*a5^4*a3^6 - 28*a6^3*a5^2*x34*a3^6 - 28*a6^2*a5^3*x34*a3^6 + 24*a6^2*a5^2*x34^2*a3^6 - 8*a6^3*a5^2*a3^7 - 8*a6^2*a5^3*a3^7 + 16*a6^2*a5^2*x34*a3^7 + 4*a6^2*a5^2*a3^8 - 4*a6^4*a5^4*x34^2*a3*a2 + 4*a6^4*a5^3*x34^3*a3*a2 + 4*a6^3*a5^4*x34^3*a3*a2 - 4*a6^4*a5^2*x34^4*a3*a2 + 4*a6^3*a5^3*x34^4*a3*a2 - 4*a6^2*a5^4*x34^4*a3*a2 - 12*a6^4*a5^4*x34*a3^2*a2 + 16*a6^4*a5^3*x34^2*a3^2*a2 + 16*a6^3*a5^4*x34^2*a3^2*a2 - 12*a6^4*a5^2*x34^3*a3^2*a2 + 4*a6^3*a5^3*x34^3*a3^2*a2 - 12*a6^2*a5^4*x34^3*a3^2*a2 - 4*a6^4*a5*x34^4*a3^2*a2 + 4*a6^3*a5^2*x34^4*a3^2*a2 + 4*a6^2*a5^3*x34^4*a3^2*a2 - 4*a6*a5^4*x34^4*a3^2*a2 - 8*a6^4*a5^4*a3^3*a2 + 24*a6^4*a5^3*x34*a3^3*a2 + 24*a6^3*a5^4*x34*a3^3*a2 - 8*a6^4*a5^2*x34^2*a3^3*a2 - 24*a6^3*a5^3*x34^2*a3^3*a2 - 8*a6^2*a5^4*x34^2*a3^3*a2 - 12*a6^4*a5*x34^3*a3^3*a2 + 4*a6^3*a5^2*x34^3*a3^3*a2 + 4*a6^2*a5^3*x34^3*a3^3*a2 - 12*a6*a5^4*x34^3*a3^3*a2 + 4*a6^3*a5*x34^4*a3^3*a2 + 4*a6^2*a5^2*x34^4*a3^3*a2 + 4*a6*a5^3*x34^4*a3^3*a2 + 12*a6^4*a5^3*a3^4*a2 + 12*a6^3*a5^4*a3^4*a2 - 40*a6^3*a5^3*x34*a3^4*a2 - 16*a6^4*a5*x34^2*a3^4*a2 - 8*a6^3*a5^2*x34^2*a3^4*a2 - 8*a6^2*a5^3*x34^2*a3^4*a2 - 16*a6*a5^4*x34^2*a3^4*a2 + 20*a6^3*a5*x34^3*a3^4*a2 + 20*a6^2*a5^2*x34^3*a3^4*a2 + 20*a6*a5^3*x34^3*a3^4*a2 - 4*a6^2*a5*x34^4*a3^4*a2 - 4*a6*a5^2*x34^4*a3^4*a2 - 16*a6^3*a5^3*a3^5*a2 - 12*a6^4*a5*x34*a3^5*a2 - 12*a6^3*a5^2*x34*a3^5*a2 - 12*a6^2*a5^3*x34*a3^5*a2 - 12*a6*a5^4*x34*a3^5*a2 + 36*a6^3*a5*x34^2*a3^5*a2 + 36*a6^2*a5^2*x34^2*a3^5*a2 + 36*a6*a5^3*x34^2*a3^5*a2 - 16*a6^2*a5*x34^3*a3^5*a2 - 16*a6*a5^2*x34^3*a3^5*a2 - 4*a6^4*a5*a3^6*a2 - 4*a6^3*a5^2*a3^6*a2 - 4*a6^2*a5^3*a3^6*a2 - 4*a6*a5^4*a3^6*a2 + 28*a6^3*a5*x34*a3^6*a2 + 28*a6^2*a5^2*x34*a3^6*a2 + 28*a6*a5^3*x34*a3^6*a2 - 24*a6^2*a5*x34^2*a3^6*a2 - 24*a6*a5^2*x34^2*a3^6*a2 + 8*a6^3*a5*a3^7*a2 + 8*a6^2*a5^2*a3^7*a2 + 8*a6*a5^3*a3^7*a2 - 16*a6^2*a5*x34*a3^7*a2 - 16*a6*a5^2*x34*a3^7*a2 - 4*a6^2*a5*a3^8*a2 - 4*a6*a5^2*a3^8*a2 + 4*a6^4*a5^4*x34^2*a2^2 - 4*a6^4*a5^3*x34^3*a2^2 - 4*a6^3*a5^4*x34^3*a2^2 + 4*a6^4*a5^2*x34^4*a2^2 - 4*a6^3*a5^3*x34^4*a2^2 + 4*a6^2*a5^4*x34^4*a2^2 + 4*a6^4*a5^4*x34*a3*a2^2 - 8*a6^4*a5^3*x34^2*a3*a2^2 - 8*a6^3*a5^4*x34^2*a3*a2^2 + 20*a6^4*a5^2*x34^3*a3*a2^2 - 28*a6^3*a5^3*x34^3*a3*a2^2 + 20*a6^2*a5^4*x34^3*a3*a2^2 - 4*a6^4*a5*x34^4*a3*a2^2 + 4*a6^3*a5^2*x34^4*a3*a2^2 + 4*a6^2*a5^3*x34^4*a3*a2^2 - 4*a6*a5^4*x34^4*a3*a2^2 + 4*a6^4*a5^4*a3^2*a2^2 + 12*a6^4*a5^2*x34^2*a3^2*a2^2 - 48*a6^3*a5^3*x34^2*a3^2*a2^2 + 12*a6^2*a5^4*x34^2*a3^2*a2^2 - 12*a6^4*a5*x34^3*a3^2*a2^2 + 28*a6^3*a5^2*x34^3*a3^2*a2^2 + 28*a6^2*a5^3*x34^3*a3^2*a2^2 - 12*a6*a5^4*x34^3*a3^2*a2^2 + 4*a6^4*x34^4*a3^2*a2^2 + 4*a6^3*a5*x34^4*a3^2*a2^2 - 24*a6^2*a5^2*x34^4*a3^2*a2^2 + 4*a6*a5^3*x34^4*a3^2*a2^2 + 4*a5^4*x34^4*a3^2*a2^2 - 16*a6^4*a5^2*x34*a3^3*a2^2 - 40*a6^3*a5^3*x34*a3^3*a2^2 - 16*a6^2*a5^4*x34*a3^3*a2^2 - 8*a6^4*a5*x34^2*a3^3*a2^2 + 72*a6^3*a5^2*x34^2*a3^3*a2^2 + 72*a6^2*a5^3*x34^2*a3^3*a2^2 - 8*a6*a5^4*x34^2*a3^3*a2^2 + 12*a6^4*x34^3*a3^3*a2^2 + 4*a6^3*a5*x34^3*a3^3*a2^2 - 84*a6^2*a5^2*x34^3*a3^3*a2^2 + 4*a6*a5^3*x34^3*a3^3*a2^2 + 12*a5^4*x34^3*a3^3*a2^2 - 4*a6^3*x34^4*a3^3*a2^2 + 4*a6^2*a5*x34^4*a3^3*a2^2 + 4*a6*a5^2*x34^4*a3^3*a2^2 - 4*a5^3*x34^4*a3^3*a2^2 - 8*a6^4*a5^2*a3^4*a2^2 - 20*a6^3*a5^3*a3^4*a2^2 - 8*a6^2*a5^4*a3^4*a2^2 + 80*a6^3*a5^2*x34*a3^4*a2^2 + 80*a6^2*a5^3*x34*a3^4*a2^2 + 16*a6^4*x34^2*a3^4*a2^2 - 8*a6^3*a5*x34^2*a3^4*a2^2 - 132*a6^2*a5^2*x34^2*a3^4*a2^2 - 8*a6*a5^3*x34^2*a3^4*a2^2 + 16*a5^4*x34^2*a3^4*a2^2 - 20*a6^3*x34^3*a3^4*a2^2 + 20*a6^2*a5*x34^3*a3^4*a2^2 + 20*a6*a5^2*x34^3*a3^4*a2^2 - 20*a5^3*x34^3*a3^4*a2^2 + 4*a6^2*x34^4*a3^4*a2^2 - 4*a6*a5*x34^4*a3^4*a2^2 + 4*a5^2*x34^4*a3^4*a2^2 + 32*a6^3*a5^2*a3^5*a2^2 + 32*a6^2*a5^3*a3^5*a2^2 + 12*a6^4*x34*a3^5*a2^2 - 12*a6^3*a5*x34*a3^5*a2^2 - 108*a6^2*a5^2*x34*a3^5*a2^2 - 12*a6*a5^3*x34*a3^5*a2^2 + 12*a5^4*x34*a3^5*a2^2 - 36*a6^3*x34^2*a3^5*a2^2 + 36*a6^2*a5*x34^2*a3^5*a2^2 + 36*a6*a5^2*x34^2*a3^5*a2^2 - 36*a5^3*x34^2*a3^5*a2^2 + 16*a6^2*x34^3*a3^5*a2^2 - 16*a6*a5*x34^3*a3^5*a2^2 + 16*a5^2*x34^3*a3^5*a2^2 + 4*a6^4*a3^6*a2^2 - 4*a6^3*a5*a3^6*a2^2 - 36*a6^2*a5^2*a3^6*a2^2 - 4*a6*a5^3*a3^6*a2^2 + 4*a5^4*a3^6*a2^2 - 28*a6^3*x34*a3^6*a2^2 + 28*a6^2*a5*x34*a3^6*a2^2 + 28*a6*a5^2*x34*a3^6*a2^2 - 28*a5^3*x34*a3^6*a2^2 + 24*a6^2*x34^2*a3^6*a2^2 - 24*a6*a5*x34^2*a3^6*a2^2 + 24*a5^2*x34^2*a3^6*a2^2 - 8*a6^3*a3^7*a2^2 + 8*a6^2*a5*a3^7*a2^2 + 8*a6*a5^2*a3^7*a2^2 - 8*a5^3*a3^7*a2^2 + 16*a6^2*x34*a3^7*a2^2 - 16*a6*a5*x34*a3^7*a2^2 + 16*a5^2*x34*a3^7*a2^2 + 4*a6^2*a3^8*a2^2 - 4*a6*a5*a3^8*a2^2 + 4*a5^2*a3^8*a2^2 - 4*a6^4*a5^3*x34^2*a2^3 - 4*a6^3*a5^4*x34^2*a2^3 - 4*a6^4*a5^2*x34^3*a2^3 + 24*a6^3*a5^3*x34^3*a2^3 - 4*a6^2*a5^4*x34^3*a2^3 - 4*a6^3*a5^2*x34^4*a2^3 - 4*a6^2*a5^3*x34^4*a2^3 - 4*a6^4*a5^3*x34*a3*a2^3 - 4*a6^3*a5^4*x34*a3*a2^3 - 8*a6^4*a5^2*x34^2*a3*a2^3 + 60*a6^3*a5^3*x34^2*a3*a2^3 - 8*a6^2*a5^4*x34^2*a3*a2^3 + 4*a6^4*a5*x34^3*a3*a2^3 - 28*a6^3*a5^2*x34^3*a3*a2^3 - 28*a6^2*a5^3*x34^3*a3*a2^3 + 4*a6*a5^4*x34^3*a3*a2^3 + 4*a6^3*a5*x34^4*a3*a2^3 + 4*a6^2*a5^2*x34^4*a3*a2^3 + 4*a6*a5^3*x34^4*a3*a2^3 - 4*a6^4*a5^3*a3^2*a2^3 - 4*a6^3*a5^4*a3^2*a2^3 + 36*a6^3*a5^3*x34*a3^2*a2^3 + 16*a6^4*a5*x34^2*a3^2*a2^3 - 48*a6^3*a5^2*x34^2*a3^2*a2^3 - 48*a6^2*a5^3*x34^2*a3^2*a2^3 + 16*a6*a5^4*x34^2*a3^2*a2^3 - 4*a6^4*x34^3*a3^2*a2^3 + 4*a6^3*a5*x34^3*a3^2*a2^3 + 28*a6^2*a5^2*x34^3*a3^2*a2^3 + 4*a6*a5^3*x34^3*a3^2*a2^3 - 4*a5^4*x34^3*a3^2*a2^3 - 4*a6^3*x34^4*a3^2*a2^3 + 4*a6^2*a5*x34^4*a3^2*a2^3 + 4*a6*a5^2*x34^4*a3^2*a2^3 - 4*a5^3*x34^4*a3^2*a2^3 + 24*a6^3*a5^3*a3^3*a2^3 + 24*a6^4*a5*x34*a3^3*a2^3 - 40*a6^3*a5^2*x34*a3^3*a2^3 - 40*a6^2*a5^3*x34*a3^3*a2^3 + 24*a6*a5^4*x34*a3^3*a2^3 - 16*a6^4*x34^2*a3^3*a2^3 - 24*a6^3*a5*x34^2*a3^3*a2^3 + 72*a6^2*a5^2*x34^2*a3^3*a2^3 - 24*a6*a5^3*x34^2*a3^3*a2^3 - 16*a5^4*x34^2*a3^3*a2^3 + 8*a6^3*x34^3*a3^3*a2^3 + 4*a6^2*a5*x34^3*a3^3*a2^3 + 4*a6*a5^2*x34^3*a3^3*a2^3 + 8*a5^3*x34^3*a3^3*a2^3 - 4*a6^2*x34^4*a3^3*a2^3 + 4*a6*a5*x34^4*a3^3*a2^3 - 4*a5^2*x34^4*a3^3*a2^3 + 12*a6^4*a5*a3^4*a2^3 - 20*a6^3*a5^2*a3^4*a2^3 - 20*a6^2*a5^3*a3^4*a2^3 + 12*a6*a5^4*a3^4*a2^3 - 20*a6^4*x34*a3^4*a2^3 - 40*a6^3*a5*x34*a3^4*a2^3 + 80*a6^2*a5^2*x34*a3^4*a2^3 - 40*a6*a5^3*x34*a3^4*a2^3 - 20*a5^4*x34*a3^4*a2^3 + 44*a6^3*x34^2*a3^4*a2^3 - 8*a6^2*a5*x34^2*a3^4*a2^3 - 8*a6*a5^2*x34^2*a3^4*a2^3 + 44*a5^3*x34^2*a3^4*a2^3 - 20*a6^2*x34^3*a3^4*a2^3 + 20*a6*a5*x34^3*a3^4*a2^3 - 20*a5^2*x34^3*a3^4*a2^3 - 8*a6^4*a3^5*a2^3 - 16*a6^3*a5*a3^5*a2^3 + 32*a6^2*a5^2*a3^5*a2^3 - 16*a6*a5^3*a3^5*a2^3 - 8*a5^4*a3^5*a2^3 + 48*a6^3*x34*a3^5*a2^3 - 12*a6^2*a5*x34*a3^5*a2^3 - 12*a6*a5^2*x34*a3^5*a2^3 + 48*a5^3*x34*a3^5*a2^3 - 36*a6^2*x34^2*a3^5*a2^3 + 36*a6*a5*x34^2*a3^5*a2^3 - 36*a5^2*x34^2*a3^5*a2^3 + 16*a6^3*a3^6*a2^3 - 4*a6^2*a5*a3^6*a2^3 - 4*a6*a5^2*a3^6*a2^3 + 16*a5^3*a3^6*a2^3 - 28*a6^2*x34*a3^6*a2^3 + 28*a6*a5*x34*a3^6*a2^3 - 28*a5^2*x34*a3^6*a2^3 - 8*a6^2*a3^7*a2^3 + 8*a6*a5*a3^7*a2^3 - 8*a5^2*a3^7*a2^3 + 4*a6^4*a5^2*x34^2*a2^4 - 4*a6^3*a5^3*x34^2*a2^4 + 4*a6^2*a5^4*x34^2*a2^4 - 4*a6^3*a5^2*x34^3*a2^4 - 4*a6^2*a5^3*x34^3*a2^4 + 4*a6^2*a5^2*x34^4*a2^4 + 4*a6^4*a5^2*x34*a3*a2^4 - 4*a6^3*a5^3*x34*a3*a2^4 + 4*a6^2*a5^4*x34*a3*a2^4 - 4*a6^4*a5*x34^2*a3*a2^4 - 8*a6^3*a5^2*x34^2*a3*a2^4 - 8*a6^2*a5^3*x34^2*a3*a2^4 - 4*a6*a5^4*x34^2*a3*a2^4 + 4*a6^3*a5*x34^3*a3*a2^4 + 20*a6^2*a5^2*x34^3*a3*a2^4 + 4*a6*a5^3*x34^3*a3*a2^4 - 4*a6^2*a5*x34^4*a3*a2^4 - 4*a6*a5^2*x34^4*a3*a2^4 + 4*a6^4*a5^2*a3^2*a2^4 - 4*a6^3*a5^3*a3^2*a2^4 + 4*a6^2*a5^4*a3^2*a2^4 - 12*a6^4*a5*x34*a3^2*a2^4 - 12*a6*a5^4*x34*a3^2*a2^4 + 4*a6^4*x34^2*a3^2*a2^4 + 16*a6^3*a5*x34^2*a3^2*a2^4 + 12*a6^2*a5^2*x34^2*a3^2*a2^4 + 16*a6*a5^3*x34^2*a3^2*a2^4 + 4*a5^4*x34^2*a3^2*a2^4 - 4*a6^3*x34^3*a3^2*a2^4 - 12*a6^2*a5*x34^3*a3^2*a2^4 - 12*a6*a5^2*x34^3*a3^2*a2^4 - 4*a5^3*x34^3*a3^2*a2^4 + 4*a6^2*x34^4*a3^2*a2^4 - 4*a6*a5*x34^4*a3^2*a2^4 + 4*a5^2*x34^4*a3^2*a2^4 - 8*a6^4*a5*a3^3*a2^4 - 8*a6*a5^4*a3^3*a2^4 + 8*a6^4*x34*a3^3*a2^4 + 24*a6^3*a5*x34*a3^3*a2^4 - 16*a6^2*a5^2*x34*a3^3*a2^4 + 24*a6*a5^3*x34*a3^3*a2^4 + 8*a5^4*x34*a3^3*a2^4 - 16*a6^3*x34^2*a3^3*a2^4 - 8*a6^2*a5*x34^2*a3^3*a2^4 - 8*a6*a5^2*x34^2*a3^3*a2^4 - 16*a5^3*x34^2*a3^3*a2^4 + 12*a6^2*x34^3*a3^3*a2^4 - 12*a6*a5*x34^3*a3^3*a2^4 + 12*a5^2*x34^3*a3^3*a2^4 + 4*a6^4*a3^4*a2^4 + 12*a6^3*a5*a3^4*a2^4 - 8*a6^2*a5^2*a3^4*a2^4 + 12*a6*a5^3*a3^4*a2^4 + 4*a5^4*a3^4*a2^4 - 20*a6^3*x34*a3^4*a2^4 - 20*a5^3*x34*a3^4*a2^4 + 16*a6^2*x34^2*a3^4*a2^4 - 16*a6*a5*x34^2*a3^4*a2^4 + 16*a5^2*x34^2*a3^4*a2^4 - 8*a6^3*a3^5*a2^4 - 8*a5^3*a3^5*a2^4 + 12*a6^2*x34*a3^5*a2^4 - 12*a6*a5*x34*a3^5*a2^4 + 12*a5^2*x34*a3^5*a2^4 + 4*a6^2*a3^6*a2^4 - 4*a6*a5*a3^6*a2^4 + 4*a5^2*a3^6*a2^4 - 4*a6^4*a5^4*x34^2*a3*a1 + 4*a6^4*a5^3*x34^3*a3*a1 + 4*a6^3*a5^4*x34^3*a3*a1 - 4*a6^4*a5^2*x34^4*a3*a1 + 4*a6^3*a5^3*x34^4*a3*a1 - 4*a6^2*a5^4*x34^4*a3*a1 - 12*a6^4*a5^4*x34*a3^2*a1 + 16*a6^4*a5^3*x34^2*a3^2*a1 + 16*a6^3*a5^4*x34^2*a3^2*a1 - 12*a6^4*a5^2*x34^3*a3^2*a1 + 4*a6^3*a5^3*x34^3*a3^2*a1 - 12*a6^2*a5^4*x34^3*a3^2*a1 - 4*a6^4*a5*x34^4*a3^2*a1 + 4*a6^3*a5^2*x34^4*a3^2*a1 + 4*a6^2*a5^3*x34^4*a3^2*a1 - 4*a6*a5^4*x34^4*a3^2*a1 - 8*a6^4*a5^4*a3^3*a1 + 24*a6^4*a5^3*x34*a3^3*a1 + 24*a6^3*a5^4*x34*a3^3*a1 - 8*a6^4*a5^2*x34^2*a3^3*a1 - 24*a6^3*a5^3*x34^2*a3^3*a1 - 8*a6^2*a5^4*x34^2*a3^3*a1 - 12*a6^4*a5*x34^3*a3^3*a1 + 4*a6^3*a5^2*x34^3*a3^3*a1 + 4*a6^2*a5^3*x34^3*a3^3*a1 - 12*a6*a5^4*x34^3*a3^3*a1 + 4*a6^3*a5*x34^4*a3^3*a1 + 4*a6^2*a5^2*x34^4*a3^3*a1 + 4*a6*a5^3*x34^4*a3^3*a1 + 12*a6^4*a5^3*a3^4*a1 + 12*a6^3*a5^4*a3^4*a1 - 40*a6^3*a5^3*x34*a3^4*a1 - 16*a6^4*a5*x34^2*a3^4*a1 - 8*a6^3*a5^2*x34^2*a3^4*a1 - 8*a6^2*a5^3*x34^2*a3^4*a1 - 16*a6*a5^4*x34^2*a3^4*a1 + 20*a6^3*a5*x34^3*a3^4*a1 + 20*a6^2*a5^2*x34^3*a3^4*a1 + 20*a6*a5^3*x34^3*a3^4*a1 - 4*a6^2*a5*x34^4*a3^4*a1 - 4*a6*a5^2*x34^4*a3^4*a1 - 16*a6^3*a5^3*a3^5*a1 - 12*a6^4*a5*x34*a3^5*a1 - 12*a6^3*a5^2*x34*a3^5*a1 - 12*a6^2*a5^3*x34*a3^5*a1 - 12*a6*a5^4*x34*a3^5*a1 + 36*a6^3*a5*x34^2*a3^5*a1 + 36*a6^2*a5^2*x34^2*a3^5*a1 + 36*a6*a5^3*x34^2*a3^5*a1 - 16*a6^2*a5*x34^3*a3^5*a1 - 16*a6*a5^2*x34^3*a3^5*a1 - 4*a6^4*a5*a3^6*a1 - 4*a6^3*a5^2*a3^6*a1 - 4*a6^2*a5^3*a3^6*a1 - 4*a6*a5^4*a3^6*a1 + 28*a6^3*a5*x34*a3^6*a1 + 28*a6^2*a5^2*x34*a3^6*a1 + 28*a6*a5^3*x34*a3^6*a1 - 24*a6^2*a5*x34^2*a3^6*a1 - 24*a6*a5^2*x34^2*a3^6*a1 + 8*a6^3*a5*a3^7*a1 + 8*a6^2*a5^2*a3^7*a1 + 8*a6*a5^3*a3^7*a1 - 16*a6^2*a5*x34*a3^7*a1 - 16*a6*a5^2*x34*a3^7*a1 - 4*a6^2*a5*a3^8*a1 - 4*a6*a5^2*a3^8*a1 - 4*a6^4*a5^4*x34^2*a2*a1 + 4*a6^4*a5^3*x34^3*a2*a1 + 4*a6^3*a5^4*x34^3*a2*a1 - 4*a6^4*a5^2*x34^4*a2*a1 + 4*a6^3*a5^3*x34^4*a2*a1 - 4*a6^2*a5^4*x34^4*a2*a1 + 16*a6^4*a5^4*x34*a3*a2*a1 - 28*a6^4*a5^2*x34^3*a3*a2*a1 + 16*a6^3*a5^3*x34^3*a3*a2*a1 - 28*a6^2*a5^4*x34^3*a3*a2*a1 + 24*a6^4*a5*x34^4*a3*a2*a1 - 12*a6^3*a5^2*x34^4*a3*a2*a1 - 12*a6^2*a5^3*x34^4*a3*a2*a1 + 24*a6*a5^4*x34^4*a3*a2*a1 + 16*a6^4*a5^4*a3^2*a2*a1 - 24*a6^4*a5^3*x34*a3^2*a2*a1 - 24*a6^3*a5^4*x34*a3^2*a2*a1 - 48*a6^4*a5^2*x34^2*a3^2*a2*a1 + 40*a6^3*a5^3*x34^2*a3^2*a2*a1 - 48*a6^2*a5^4*x34^2*a3^2*a2*a1 + 84*a6^4*a5*x34^3*a3^2*a2*a1 - 32*a6^3*a5^2*x34^3*a3^2*a2*a1 - 32*a6^2*a5^3*x34^3*a3^2*a2*a1 + 84*a6*a5^4*x34^3*a3^2*a2*a1 - 4*a6^4*x34^4*a3^2*a2*a1 - 12*a6^3*a5*x34^4*a3^2*a2*a1 + 12*a6^2*a5^2*x34^4*a3^2*a2*a1 - 12*a6*a5^3*x34^4*a3^2*a2*a1 - 4*a5^4*x34^4*a3^2*a2*a1 - 16*a6^4*a5^3*a3^3*a2*a1 - 16*a6^3*a5^4*a3^3*a2*a1 - 40*a6^4*a5^2*x34*a3^3*a2*a1 + 48*a6^3*a5^3*x34*a3^3*a2*a1 - 40*a6^2*a5^4*x34*a3^3*a2*a1 + 96*a6^4*a5*x34^2*a3^3*a2*a1 - 8*a6^3*a5^2*x34^2*a3^3*a2*a1 - 8*a6^2*a5^3*x34^2*a3^3*a2*a1 + 96*a6*a5^4*x34^2*a3^3*a2*a1 - 12*a6^4*x34^3*a3^3*a2*a1 - 48*a6^3*a5*x34^3*a3^3*a2*a1 + 64*a6^2*a5^2*x34^3*a3^3*a2*a1 - 48*a6*a5^3*x34^3*a3^3*a2*a1 - 12*a5^4*x34^3*a3^3*a2*a1 + 4*a6^3*x34^4*a3^3*a2*a1 - 12*a6^2*a5*x34^4*a3^3*a2*a1 - 12*a6*a5^2*x34^4*a3^3*a2*a1 + 4*a5^3*x34^4*a3^3*a2*a1 - 20*a6^4*a5^2*a3^4*a2*a1 + 24*a6^3*a5^3*a3^4*a2*a1 - 20*a6^2*a5^4*a3^4*a2*a1 + 60*a6^4*a5*x34*a3^4*a2*a1 + 20*a6^3*a5^2*x34*a3^4*a2*a1 + 20*a6^2*a5^3*x34*a3^4*a2*a1 + 60*a6*a5^4*x34*a3^4*a2*a1 - 16*a6^4*x34^2*a3^4*a2*a1 - 84*a6^3*a5*x34^2*a3^4*a2*a1 + 132*a6^2*a5^2*x34^2*a3^4*a2*a1 - 84*a6*a5^3*x34^2*a3^4*a2*a1 - 16*a5^4*x34^2*a3^4*a2*a1 + 20*a6^3*x34^3*a3^4*a2*a1 - 60*a6^2*a5*x34^3*a3^4*a2*a1 - 60*a6*a5^2*x34^3*a3^4*a2*a1 + 20*a5^3*x34^3*a3^4*a2*a1 - 4*a6^2*x34^4*a3^4*a2*a1 + 24*a6*a5*x34^4*a3^4*a2*a1 - 4*a5^2*x34^4*a3^4*a2*a1 + 24*a6^4*a5*a3^5*a2*a1 + 8*a6^3*a5^2*a3^5*a2*a1 + 8*a6^2*a5^3*a3^5*a2*a1 + 24*a6*a5^4*a3^5*a2*a1 - 12*a6^4*x34*a3^5*a2*a1 - 72*a6^3*a5*x34*a3^5*a2*a1 + 120*a6^2*a5^2*x34*a3^5*a2*a1 - 72*a6*a5^3*x34*a3^5*a2*a1 - 12*a5^4*x34*a3^5*a2*a1 + 36*a6^3*x34^2*a3^5*a2*a1 - 108*a6^2*a5*x34^2*a3^5*a2*a1 - 108*a6*a5^2*x34^2*a3^5*a2*a1 + 36*a5^3*x34^2*a3^5*a2*a1 - 16*a6^2*x34^3*a3^5*a2*a1 + 96*a6*a5*x34^3*a3^5*a2*a1 - 16*a5^2*x34^3*a3^5*a2*a1 - 4*a6^4*a3^6*a2*a1 - 24*a6^3*a5*a3^6*a2*a1 + 40*a6^2*a5^2*a3^6*a2*a1 - 24*a6*a5^3*a3^6*a2*a1 - 4*a5^4*a3^6*a2*a1 + 28*a6^3*x34*a3^6*a2*a1 - 84*a6^2*a5*x34*a3^6*a2*a1 - 84*a6*a5^2*x34*a3^6*a2*a1 + 28*a5^3*x34*a3^6*a2*a1 - 24*a6^2*x34^2*a3^6*a2*a1 + 144*a6*a5*x34^2*a3^6*a2*a1 - 24*a5^2*x34^2*a3^6*a2*a1 + 8*a6^3*a3^7*a2*a1 - 24*a6^2*a5*a3^7*a2*a1 - 24*a6*a5^2*a3^7*a2*a1 + 8*a5^3*a3^7*a2*a1 - 16*a6^2*x34*a3^7*a2*a1 + 96*a6*a5*x34*a3^7*a2*a1 - 16*a5^2*x34*a3^7*a2*a1 - 4*a6^2*a3^8*a2*a1 + 24*a6*a5*a3^8*a2*a1 - 4*a5^2*a3^8*a2*a1 - 4*a6^4*a5^4*x34*a2^2*a1 + 4*a6^4*a5^3*x34^2*a2^2*a1 + 4*a6^3*a5^4*x34^2*a2^2*a1 + 4*a6^4*a5^2*x34^3*a2^2*a1 - 12*a6^3*a5^3*x34^3*a2^2*a1 + 4*a6^2*a5^4*x34^3*a2^2*a1 - 4*a6^4*a5*x34^4*a2^2*a1 + 4*a6^3*a5^2*x34^4*a2^2*a1 + 4*a6^2*a5^3*x34^4*a2^2*a1 - 4*a6*a5^4*x34^4*a2^2*a1 - 8*a6^4*a5^4*a3*a2^2*a1 - 4*a6^4*a5^3*x34*a3*a2^2*a1 - 4*a6^3*a5^4*x34*a3*a2^2*a1 + 24*a6^4*a5^2*x34^2*a3*a2^2*a1 - 20*a6^3*a5^3*x34^2*a3*a2^2*a1 + 24*a6^2*a5^4*x34^2*a3*a2^2*a1 - 28*a6^4*a5*x34^3*a3*a2^2*a1 + 32*a6^3*a5^2*x34^3*a3*a2^2*a1 + 32*a6^2*a5^3*x34^3*a3*a2^2*a1 - 28*a6*a5^4*x34^3*a3*a2^2*a1 - 4*a6^4*x34^4*a3*a2^2*a1 - 12*a6^3*a5*x34^4*a3*a2^2*a1 + 12*a6^2*a5^2*x34^4*a3*a2^2*a1 - 12*a6*a5^3*x34^4*a3*a2^2*a1 - 4*a5^4*x34^4*a3*a2^2*a1 - 4*a6^4*a5^3*a3^2*a2^2*a1 - 4*a6^3*a5^4*a3^2*a2^2*a1 + 48*a6^4*a5^2*x34*a3^2*a2^2*a1 + 12*a6^3*a5^3*x34*a3^2*a2^2*a1 + 48*a6^2*a5^4*x34*a3^2*a2^2*a1 - 48*a6^4*a5*x34^2*a3^2*a2^2*a1 + 24*a6^3*a5^2*x34^2*a3^2*a2^2*a1 + 24*a6^2*a5^3*x34^2*a3^2*a2^2*a1 - 48*a6*a5^4*x34^2*a3^2*a2^2*a1 - 12*a6^4*x34^3*a3^2*a2^2*a1 - 32*a6^3*a5*x34^3*a3^2*a2^2*a1 - 32*a6*a5^3*x34^3*a3^2*a2^2*a1 - 12*a5^4*x34^3*a3^2*a2^2*a1 + 4*a6^3*x34^4*a3^2*a2^2*a1 + 12*a6^2*a5*x34^4*a3^2*a2^2*a1 + 12*a6*a5^2*x34^4*a3^2*a2^2*a1 + 4*a5^3*x34^4*a3^2*a2^2*a1 + 32*a6^4*a5^2*a3^3*a2^2*a1 + 8*a6^3*a5^3*a3^3*a2^2*a1 + 32*a6^2*a5^4*a3^3*a2^2*a1 - 40*a6^4*a5*x34*a3^3*a2^2*a1 - 16*a6^3*a5^2*x34*a3^3*a2^2*a1 - 16*a6^2*a5^3*x34*a3^3*a2^2*a1 - 40*a6*a5^4*x34*a3^3*a2^2*a1 - 8*a6^4*x34^2*a3^3*a2^2*a1 - 8*a6^3*a5*x34^2*a3^3*a2^2*a1 - 120*a6^2*a5^2*x34^2*a3^3*a2^2*a1 - 8*a6*a5^3*x34^2*a3^3*a2^2*a1 - 8*a5^4*x34^2*a3^3*a2^2*a1 + 4*a6^3*x34^3*a3^3*a2^2*a1 + 64*a6^2*a5*x34^3*a3^3*a2^2*a1 + 64*a6*a5^2*x34^3*a3^3*a2^2*a1 + 4*a5^3*x34^3*a3^3*a2^2*a1 + 4*a6^2*x34^4*a3^3*a2^2*a1 - 12*a6*a5*x34^4*a3^3*a2^2*a1 + 4*a5^2*x34^4*a3^3*a2^2*a1 - 20*a6^4*a5*a3^4*a2^2*a1 - 8*a6^3*a5^2*a3^4*a2^2*a1 - 8*a6^2*a5^3*a3^4*a2^2*a1 - 20*a6*a5^4*a3^4*a2^2*a1 + 20*a6^3*a5*x34*a3^4*a2^2*a1 - 180*a6^2*a5^2*x34*a3^4*a2^2*a1 + 20*a6*a5^3*x34*a3^4*a2^2*a1 - 8*a6^3*x34^2*a3^4*a2^2*a1 + 132*a6^2*a5*x34^2*a3^4*a2^2*a1 + 132*a6*a5^2*x34^2*a3^4*a2^2*a1 - 8*a5^3*x34^2*a3^4*a2^2*a1 + 20*a6^2*x34^3*a3^4*a2^2*a1 - 60*a6*a5*x34^3*a3^4*a2^2*a1 + 20*a5^2*x34^3*a3^4*a2^2*a1 - 4*a6*x34^4*a3^4*a2^2*a1 - 4*a5*x34^4*a3^4*a2^2*a1 + 8*a6^3*a5*a3^5*a2^2*a1 - 72*a6^2*a5^2*a3^5*a2^2*a1 + 8*a6*a5^3*a3^5*a2^2*a1 - 12*a6^3*x34*a3^5*a2^2*a1 + 120*a6^2*a5*x34*a3^5*a2^2*a1 + 120*a6*a5^2*x34*a3^5*a2^2*a1 - 12*a5^3*x34*a3^5*a2^2*a1 + 36*a6^2*x34^2*a3^5*a2^2*a1 - 108*a6*a5*x34^2*a3^5*a2^2*a1 + 36*a5^2*x34^2*a3^5*a2^2*a1 - 16*a6*x34^3*a3^5*a2^2*a1 - 16*a5*x34^3*a3^5*a2^2*a1 - 4*a6^3*a3^6*a2^2*a1 + 40*a6^2*a5*a3^6*a2^2*a1 + 40*a6*a5^2*a3^6*a2^2*a1 - 4*a5^3*a3^6*a2^2*a1 + 28*a6^2*x34*a3^6*a2^2*a1 - 84*a6*a5*x34*a3^6*a2^2*a1 + 28*a5^2*x34*a3^6*a2^2*a1 - 24*a6*x34^2*a3^6*a2^2*a1 - 24*a5*x34^2*a3^6*a2^2*a1 + 8*a6^2*a3^7*a2^2*a1 - 24*a6*a5*a3^7*a2^2*a1 + 8*a5^2*a3^7*a2^2*a1 - 16*a6*x34*a3^7*a2^2*a1 - 16*a5*x34*a3^7*a2^2*a1 - 4*a6*a3^8*a2^2*a1 - 4*a5*a3^8*a2^2*a1 + 4*a6^4*a5^3*x34*a2^3*a1 + 4*a6^3*a5^4*x34*a2^3*a1 + 4*a6^4*a5^2*x34^2*a2^3*a1 - 12*a6^3*a5^3*x34^2*a2^3*a1 + 4*a6^2*a5^4*x34^2*a2^3*a1 + 4*a6^4*a5*x34^3*a2^3*a1 - 12*a6^3*a5^2*x34^3*a2^3*a1 - 12*a6^2*a5^3*x34^3*a2^3*a1 + 4*a6*a5^4*x34^3*a2^3*a1 + 4*a6^3*a5*x34^4*a2^3*a1 + 4*a6^2*a5^2*x34^4*a2^3*a1 + 4*a6*a5^3*x34^4*a2^3*a1 + 8*a6^4*a5^3*a3*a2^3*a1 + 8*a6^3*a5^4*a3*a2^3*a1 - 4*a6^4*a5^2*x34*a3*a2^3*a1 - 24*a6^3*a5^3*x34*a3*a2^3*a1 - 4*a6^2*a5^4*x34*a3*a2^3*a1 - 20*a6^3*a5^2*x34^2*a3*a2^3*a1 - 20*a6^2*a5^3*x34^2*a3*a2^3*a1 + 4*a6^4*x34^3*a3*a2^3*a1 + 16*a6^3*a5*x34^3*a3*a2^3*a1 + 32*a6^2*a5^2*x34^3*a3*a2^3*a1 + 16*a6*a5^3*x34^3*a3*a2^3*a1 + 4*a5^4*x34^3*a3*a2^3*a1 + 4*a6^3*x34^4*a3*a2^3*a1 - 12*a6^2*a5*x34^4*a3*a2^3*a1 - 12*a6*a5^2*x34^4*a3*a2^3*a1 + 4*a5^3*x34^4*a3*a2^3*a1 - 4*a6^4*a5^2*a3^2*a2^3*a1 - 24*a6^3*a5^3*a3^2*a2^3*a1 - 4*a6^2*a5^4*a3^2*a2^3*a1 - 24*a6^4*a5*x34*a3^2*a2^3*a1 + 12*a6^3*a5^2*x34*a3^2*a2^3*a1 + 12*a6^2*a5^3*x34*a3^2*a2^3*a1 - 24*a6*a5^4*x34*a3^2*a2^3*a1 + 16*a6^4*x34^2*a3^2*a2^3*a1 + 40*a6^3*a5*x34^2*a3^2*a2^3*a1 + 24*a6^2*a5^2*x34^2*a3^2*a2^3*a1 + 40*a6*a5^3*x34^2*a3^2*a2^3*a1 + 16*a5^4*x34^2*a3^2*a2^3*a1 + 4*a6^3*x34^3*a3^2*a2^3*a1 - 32*a6^2*a5*x34^3*a3^2*a2^3*a1 - 32*a6*a5^2*x34^3*a3^2*a2^3*a1 + 4*a5^3*x34^3*a3^2*a2^3*a1 + 4*a6^2*x34^4*a3^2*a2^3*a1 - 12*a6*a5*x34^4*a3^2*a2^3*a1 + 4*a5^2*x34^4*a3^2*a2^3*a1 - 16*a6^4*a5*a3^3*a2^3*a1 + 8*a6^3*a5^2*a3^3*a2^3*a1 + 8*a6^2*a5^3*a3^3*a2^3*a1 - 16*a6*a5^4*a3^3*a2^3*a1 + 24*a6^4*x34*a3^3*a2^3*a1 + 48*a6^3*a5*x34*a3^3*a2^3*a1 - 16*a6^2*a5^2*x34*a3^3*a2^3*a1 + 48*a6*a5^3*x34*a3^3*a2^3*a1 + 24*a5^4*x34*a3^3*a2^3*a1 - 24*a6^3*x34^2*a3^3*a2^3*a1 - 8*a6^2*a5*x34^2*a3^3*a2^3*a1 - 8*a6*a5^2*x34^2*a3^3*a2^3*a1 - 24*a5^3*x34^2*a3^3*a2^3*a1 + 4*a6^2*x34^3*a3^3*a2^3*a1 - 48*a6*a5*x34^3*a3^3*a2^3*a1 + 4*a5^2*x34^3*a3^3*a2^3*a1 + 4*a6*x34^4*a3^3*a2^3*a1 + 4*a5*x34^4*a3^3*a2^3*a1 + 12*a6^4*a3^4*a2^3*a1 + 24*a6^3*a5*a3^4*a2^3*a1 - 8*a6^2*a5^2*a3^4*a2^3*a1 + 24*a6*a5^3*a3^4*a2^3*a1 + 12*a5^4*a3^4*a2^3*a1 - 40*a6^3*x34*a3^4*a2^3*a1 + 20*a6^2*a5*x34*a3^4*a2^3*a1 + 20*a6*a5^2*x34*a3^4*a2^3*a1 - 40*a5^3*x34*a3^4*a2^3*a1 - 8*a6^2*x34^2*a3^4*a2^3*a1 - 84*a6*a5*x34^2*a3^4*a2^3*a1 - 8*a5^2*x34^2*a3^4*a2^3*a1 + 20*a6*x34^3*a3^4*a2^3*a1 + 20*a5*x34^3*a3^4*a2^3*a1 - 16*a6^3*a3^5*a2^3*a1 + 8*a6^2*a5*a3^5*a2^3*a1 + 8*a6*a5^2*a3^5*a2^3*a1 - 16*a5^3*a3^5*a2^3*a1 - 12*a6^2*x34*a3^5*a2^3*a1 - 72*a6*a5*x34*a3^5*a2^3*a1 - 12*a5^2*x34*a3^5*a2^3*a1 + 36*a6*x34^2*a3^5*a2^3*a1 + 36*a5*x34^2*a3^5*a2^3*a1 - 4*a6^2*a3^6*a2^3*a1 - 24*a6*a5*a3^6*a2^3*a1 - 4*a5^2*a3^6*a2^3*a1 + 28*a6*x34*a3^6*a2^3*a1 + 28*a5*x34*a3^6*a2^3*a1 + 8*a6*a3^7*a2^3*a1 + 8*a5*a3^7*a2^3*a1 - 4*a6^4*a5^2*x34*a2^4*a1 + 4*a6^3*a5^3*x34*a2^4*a1 - 4*a6^2*a5^4*x34*a2^4*a1 - 4*a6^4*a5*x34^2*a2^4*a1 + 4*a6^3*a5^2*x34^2*a2^4*a1 + 4*a6^2*a5^3*x34^2*a2^4*a1 - 4*a6*a5^4*x34^2*a2^4*a1 + 4*a6^3*a5*x34^3*a2^4*a1 + 4*a6^2*a5^2*x34^3*a2^4*a1 + 4*a6*a5^3*x34^3*a2^4*a1 - 4*a6^2*a5*x34^4*a2^4*a1 - 4*a6*a5^2*x34^4*a2^4*a1 - 8*a6^4*a5^2*a3*a2^4*a1 + 8*a6^3*a5^3*a3*a2^4*a1 - 8*a6^2*a5^4*a3*a2^4*a1 + 16*a6^4*a5*x34*a3*a2^4*a1 - 4*a6^3*a5^2*x34*a3*a2^4*a1 - 4*a6^2*a5^3*x34*a3*a2^4*a1 + 16*a6*a5^4*x34*a3*a2^4*a1 - 4*a6^4*x34^2*a3*a2^4*a1 + 24*a6^2*a5^2*x34^2*a3*a2^4*a1 - 4*a5^4*x34^2*a3*a2^4*a1 + 4*a6^3*x34^3*a3*a2^4*a1 - 28*a6^2*a5*x34^3*a3*a2^4*a1 - 28*a6*a5^2*x34^3*a3*a2^4*a1 + 4*a5^3*x34^3*a3*a2^4*a1 - 4*a6^2*x34^4*a3*a2^4*a1 + 24*a6*a5*x34^4*a3*a2^4*a1 - 4*a5^2*x34^4*a3*a2^4*a1 + 16*a6^4*a5*a3^2*a2^4*a1 - 4*a6^3*a5^2*a3^2*a2^4*a1 - 4*a6^2*a5^3*a3^2*a2^4*a1 + 16*a6*a5^4*a3^2*a2^4*a1 - 12*a6^4*x34*a3^2*a2^4*a1 - 24*a6^3*a5*x34*a3^2*a2^4*a1 + 48*a6^2*a5^2*x34*a3^2*a2^4*a1 - 24*a6*a5^3*x34*a3^2*a2^4*a1 - 12*a5^4*x34*a3^2*a2^4*a1 + 16*a6^3*x34^2*a3^2*a2^4*a1 - 48*a6^2*a5*x34^2*a3^2*a2^4*a1 - 48*a6*a5^2*x34^2*a3^2*a2^4*a1 + 16*a5^3*x34^2*a3^2*a2^4*a1 - 12*a6^2*x34^3*a3^2*a2^4*a1 + 84*a6*a5*x34^3*a3^2*a2^4*a1 - 12*a5^2*x34^3*a3^2*a2^4*a1 - 4*a6*x34^4*a3^2*a2^4*a1 - 4*a5*x34^4*a3^2*a2^4*a1 - 8*a6^4*a3^3*a2^4*a1 - 16*a6^3*a5*a3^3*a2^4*a1 + 32*a6^2*a5^2*a3^3*a2^4*a1 - 16*a6*a5^3*a3^3*a2^4*a1 - 8*a5^4*a3^3*a2^4*a1 + 24*a6^3*x34*a3^3*a2^4*a1 - 40*a6^2*a5*x34*a3^3*a2^4*a1 - 40*a6*a5^2*x34*a3^3*a2^4*a1 + 24*a5^3*x34*a3^3*a2^4*a1 - 8*a6^2*x34^2*a3^3*a2^4*a1 + 96*a6*a5*x34^2*a3^3*a2^4*a1 - 8*a5^2*x34^2*a3^3*a2^4*a1 - 12*a6*x34^3*a3^3*a2^4*a1 - 12*a5*x34^3*a3^3*a2^4*a1 + 12*a6^3*a3^4*a2^4*a1 - 20*a6^2*a5*a3^4*a2^4*a1 - 20*a6*a5^2*a3^4*a2^4*a1 + 12*a5^3*a3^4*a2^4*a1 + 60*a6*a5*x34*a3^4*a2^4*a1 - 16*a6*x34^2*a3^4*a2^4*a1 - 16*a5*x34^2*a3^4*a2^4*a1 + 24*a6*a5*a3^5*a2^4*a1 - 12*a6*x34*a3^5*a2^4*a1 - 12*a5*x34*a3^5*a2^4*a1 - 4*a6*a3^6*a2^4*a1 - 4*a5*a3^6*a2^4*a1 + 4*a6^4*a5^4*x34^2*a1^2 - 4*a6^4*a5^3*x34^3*a1^2 - 4*a6^3*a5^4*x34^3*a1^2 + 4*a6^4*a5^2*x34^4*a1^2 - 4*a6^3*a5^3*x34^4*a1^2 + 4*a6^2*a5^4*x34^4*a1^2 + 4*a6^4*a5^4*x34*a3*a1^2 - 8*a6^4*a5^3*x34^2*a3*a1^2 - 8*a6^3*a5^4*x34^2*a3*a1^2 + 20*a6^4*a5^2*x34^3*a3*a1^2 - 28*a6^3*a5^3*x34^3*a3*a1^2 + 20*a6^2*a5^4*x34^3*a3*a1^2 - 4*a6^4*a5*x34^4*a3*a1^2 + 4*a6^3*a5^2*x34^4*a3*a1^2 + 4*a6^2*a5^3*x34^4*a3*a1^2 - 4*a6*a5^4*x34^4*a3*a1^2 + 4*a6^4*a5^4*a3^2*a1^2 + 12*a6^4*a5^2*x34^2*a3^2*a1^2 - 48*a6^3*a5^3*x34^2*a3^2*a1^2 + 12*a6^2*a5^4*x34^2*a3^2*a1^2 - 12*a6^4*a5*x34^3*a3^2*a1^2 + 28*a6^3*a5^2*x34^3*a3^2*a1^2 + 28*a6^2*a5^3*x34^3*a3^2*a1^2 - 12*a6*a5^4*x34^3*a3^2*a1^2 + 4*a6^4*x34^4*a3^2*a1^2 + 4*a6^3*a5*x34^4*a3^2*a1^2 - 24*a6^2*a5^2*x34^4*a3^2*a1^2 + 4*a6*a5^3*x34^4*a3^2*a1^2 + 4*a5^4*x34^4*a3^2*a1^2 - 16*a6^4*a5^2*x34*a3^3*a1^2 - 40*a6^3*a5^3*x34*a3^3*a1^2 - 16*a6^2*a5^4*x34*a3^3*a1^2 - 8*a6^4*a5*x34^2*a3^3*a1^2 + 72*a6^3*a5^2*x34^2*a3^3*a1^2 + 72*a6^2*a5^3*x34^2*a3^3*a1^2 - 8*a6*a5^4*x34^2*a3^3*a1^2 + 12*a6^4*x34^3*a3^3*a1^2 + 4*a6^3*a5*x34^3*a3^3*a1^2 - 84*a6^2*a5^2*x34^3*a3^3*a1^2 + 4*a6*a5^3*x34^3*a3^3*a1^2 + 12*a5^4*x34^3*a3^3*a1^2 - 4*a6^3*x34^4*a3^3*a1^2 + 4*a6^2*a5*x34^4*a3^3*a1^2 + 4*a6*a5^2*x34^4*a3^3*a1^2 - 4*a5^3*x34^4*a3^3*a1^2 - 8*a6^4*a5^2*a3^4*a1^2 - 20*a6^3*a5^3*a3^4*a1^2 - 8*a6^2*a5^4*a3^4*a1^2 + 80*a6^3*a5^2*x34*a3^4*a1^2 + 80*a6^2*a5^3*x34*a3^4*a1^2 + 16*a6^4*x34^2*a3^4*a1^2 - 8*a6^3*a5*x34^2*a3^4*a1^2 - 132*a6^2*a5^2*x34^2*a3^4*a1^2 - 8*a6*a5^3*x34^2*a3^4*a1^2 + 16*a5^4*x34^2*a3^4*a1^2 - 20*a6^3*x34^3*a3^4*a1^2 + 20*a6^2*a5*x34^3*a3^4*a1^2 + 20*a6*a5^2*x34^3*a3^4*a1^2 - 20*a5^3*x34^3*a3^4*a1^2 + 4*a6^2*x34^4*a3^4*a1^2 - 4*a6*a5*x34^4*a3^4*a1^2 + 4*a5^2*x34^4*a3^4*a1^2 + 32*a6^3*a5^2*a3^5*a1^2 + 32*a6^2*a5^3*a3^5*a1^2 + 12*a6^4*x34*a3^5*a1^2 - 12*a6^3*a5*x34*a3^5*a1^2 - 108*a6^2*a5^2*x34*a3^5*a1^2 - 12*a6*a5^3*x34*a3^5*a1^2 + 12*a5^4*x34*a3^5*a1^2 - 36*a6^3*x34^2*a3^5*a1^2 + 36*a6^2*a5*x34^2*a3^5*a1^2 + 36*a6*a5^2*x34^2*a3^5*a1^2 - 36*a5^3*x34^2*a3^5*a1^2 + 16*a6^2*x34^3*a3^5*a1^2 - 16*a6*a5*x34^3*a3^5*a1^2 + 16*a5^2*x34^3*a3^5*a1^2 + 4*a6^4*a3^6*a1^2 - 4*a6^3*a5*a3^6*a1^2 - 36*a6^2*a5^2*a3^6*a1^2 - 4*a6*a5^3*a3^6*a1^2 + 4*a5^4*a3^6*a1^2 - 28*a6^3*x34*a3^6*a1^2 + 28*a6^2*a5*x34*a3^6*a1^2 + 28*a6*a5^2*x34*a3^6*a1^2 - 28*a5^3*x34*a3^6*a1^2 + 24*a6^2*x34^2*a3^6*a1^2 - 24*a6*a5*x34^2*a3^6*a1^2 + 24*a5^2*x34^2*a3^6*a1^2 - 8*a6^3*a3^7*a1^2 + 8*a6^2*a5*a3^7*a1^2 + 8*a6*a5^2*a3^7*a1^2 - 8*a5^3*a3^7*a1^2 + 16*a6^2*x34*a3^7*a1^2 - 16*a6*a5*x34*a3^7*a1^2 + 16*a5^2*x34*a3^7*a1^2 + 4*a6^2*a3^8*a1^2 - 4*a6*a5*a3^8*a1^2 + 4*a5^2*a3^8*a1^2 - 4*a6^4*a5^4*x34*a2*a1^2 + 4*a6^4*a5^3*x34^2*a2*a1^2 + 4*a6^3*a5^4*x34^2*a2*a1^2 + 4*a6^4*a5^2*x34^3*a2*a1^2 - 12*a6^3*a5^3*x34^3*a2*a1^2 + 4*a6^2*a5^4*x34^3*a2*a1^2 - 4*a6^4*a5*x34^4*a2*a1^2 + 4*a6^3*a5^2*x34^4*a2*a1^2 + 4*a6^2*a5^3*x34^4*a2*a1^2 - 4*a6*a5^4*x34^4*a2*a1^2 - 8*a6^4*a5^4*a3*a2*a1^2 - 4*a6^4*a5^3*x34*a3*a2*a1^2 - 4*a6^3*a5^4*x34*a3*a2*a1^2 + 24*a6^4*a5^2*x34^2*a3*a2*a1^2 - 20*a6^3*a5^3*x34^2*a3*a2*a1^2 + 24*a6^2*a5^4*x34^2*a3*a2*a1^2 - 28*a6^4*a5*x34^3*a3*a2*a1^2 + 32*a6^3*a5^2*x34^3*a3*a2*a1^2 + 32*a6^2*a5^3*x34^3*a3*a2*a1^2 - 28*a6*a5^4*x34^3*a3*a2*a1^2 - 4*a6^4*x34^4*a3*a2*a1^2 - 12*a6^3*a5*x34^4*a3*a2*a1^2 + 12*a6^2*a5^2*x34^4*a3*a2*a1^2 - 12*a6*a5^3*x34^4*a3*a2*a1^2 - 4*a5^4*x34^4*a3*a2*a1^2 - 4*a6^4*a5^3*a3^2*a2*a1^2 - 4*a6^3*a5^4*a3^2*a2*a1^2 + 48*a6^4*a5^2*x34*a3^2*a2*a1^2 + 12*a6^3*a5^3*x34*a3^2*a2*a1^2 + 48*a6^2*a5^4*x34*a3^2*a2*a1^2 - 48*a6^4*a5*x34^2*a3^2*a2*a1^2 + 24*a6^3*a5^2*x34^2*a3^2*a2*a1^2 + 24*a6^2*a5^3*x34^2*a3^2*a2*a1^2 - 48*a6*a5^4*x34^2*a3^2*a2*a1^2 - 12*a6^4*x34^3*a3^2*a2*a1^2 - 32*a6^3*a5*x34^3*a3^2*a2*a1^2 - 32*a6*a5^3*x34^3*a3^2*a2*a1^2 - 12*a5^4*x34^3*a3^2*a2*a1^2 + 4*a6^3*x34^4*a3^2*a2*a1^2 + 12*a6^2*a5*x34^4*a3^2*a2*a1^2 + 12*a6*a5^2*x34^4*a3^2*a2*a1^2 + 4*a5^3*x34^4*a3^2*a2*a1^2 + 32*a6^4*a5^2*a3^3*a2*a1^2 + 8*a6^3*a5^3*a3^3*a2*a1^2 + 32*a6^2*a5^4*a3^3*a2*a1^2 - 40*a6^4*a5*x34*a3^3*a2*a1^2 - 16*a6^3*a5^2*x34*a3^3*a2*a1^2 - 16*a6^2*a5^3*x34*a3^3*a2*a1^2 - 40*a6*a5^4*x34*a3^3*a2*a1^2 - 8*a6^4*x34^2*a3^3*a2*a1^2 - 8*a6^3*a5*x34^2*a3^3*a2*a1^2 - 120*a6^2*a5^2*x34^2*a3^3*a2*a1^2 - 8*a6*a5^3*x34^2*a3^3*a2*a1^2 - 8*a5^4*x34^2*a3^3*a2*a1^2 + 4*a6^3*x34^3*a3^3*a2*a1^2 + 64*a6^2*a5*x34^3*a3^3*a2*a1^2 + 64*a6*a5^2*x34^3*a3^3*a2*a1^2 + 4*a5^3*x34^3*a3^3*a2*a1^2 + 4*a6^2*x34^4*a3^3*a2*a1^2 - 12*a6*a5*x34^4*a3^3*a2*a1^2 + 4*a5^2*x34^4*a3^3*a2*a1^2 - 20*a6^4*a5*a3^4*a2*a1^2 - 8*a6^3*a5^2*a3^4*a2*a1^2 - 8*a6^2*a5^3*a3^4*a2*a1^2 - 20*a6*a5^4*a3^4*a2*a1^2 + 20*a6^3*a5*x34*a3^4*a2*a1^2 - 180*a6^2*a5^2*x34*a3^4*a2*a1^2 + 20*a6*a5^3*x34*a3^4*a2*a1^2 - 8*a6^3*x34^2*a3^4*a2*a1^2 + 132*a6^2*a5*x34^2*a3^4*a2*a1^2 + 132*a6*a5^2*x34^2*a3^4*a2*a1^2 - 8*a5^3*x34^2*a3^4*a2*a1^2 + 20*a6^2*x34^3*a3^4*a2*a1^2 - 60*a6*a5*x34^3*a3^4*a2*a1^2 + 20*a5^2*x34^3*a3^4*a2*a1^2 - 4*a6*x34^4*a3^4*a2*a1^2 - 4*a5*x34^4*a3^4*a2*a1^2 + 8*a6^3*a5*a3^5*a2*a1^2 - 72*a6^2*a5^2*a3^5*a2*a1^2 + 8*a6*a5^3*a3^5*a2*a1^2 - 12*a6^3*x34*a3^5*a2*a1^2 + 120*a6^2*a5*x34*a3^5*a2*a1^2 + 120*a6*a5^2*x34*a3^5*a2*a1^2 - 12*a5^3*x34*a3^5*a2*a1^2 + 36*a6^2*x34^2*a3^5*a2*a1^2 - 108*a6*a5*x34^2*a3^5*a2*a1^2 + 36*a5^2*x34^2*a3^5*a2*a1^2 - 16*a6*x34^3*a3^5*a2*a1^2 - 16*a5*x34^3*a3^5*a2*a1^2 - 4*a6^3*a3^6*a2*a1^2 + 40*a6^2*a5*a3^6*a2*a1^2 + 40*a6*a5^2*a3^6*a2*a1^2 - 4*a5^3*a3^6*a2*a1^2 + 28*a6^2*x34*a3^6*a2*a1^2 - 84*a6*a5*x34*a3^6*a2*a1^2 + 28*a5^2*x34*a3^6*a2*a1^2 - 24*a6*x34^2*a3^6*a2*a1^2 - 24*a5*x34^2*a3^6*a2*a1^2 + 8*a6^2*a3^7*a2*a1^2 - 24*a6*a5*a3^7*a2*a1^2 + 8*a5^2*a3^7*a2*a1^2 - 16*a6*x34*a3^7*a2*a1^2 - 16*a5*x34*a3^7*a2*a1^2 - 4*a6*a3^8*a2*a1^2 - 4*a5*a3^8*a2*a1^2 + 4*a6^4*a5^4*a2^2*a1^2 + 4*a6^4*a5^3*x34*a2^2*a1^2 + 4*a6^3*a5^4*x34*a2^2*a1^2 - 24*a6^4*a5^2*x34^2*a2^2*a1^2 + 12*a6^3*a5^3*x34^2*a2^2*a1^2 - 24*a6^2*a5^4*x34^2*a2^2*a1^2 + 4*a6^4*a5*x34^3*a2^2*a1^2 + 12*a6^3*a5^2*x34^3*a2^2*a1^2 + 12*a6^2*a5^3*x34^3*a2^2*a1^2 + 4*a6*a5^4*x34^3*a2^2*a1^2 + 4*a6^4*x34^4*a2^2*a1^2 + 4*a6^3*a5*x34^4*a2^2*a1^2 - 24*a6^2*a5^2*x34^4*a2^2*a1^2 + 4*a6*a5^3*x34^4*a2^2*a1^2 + 4*a5^4*x34^4*a2^2*a1^2 + 8*a6^4*a5^3*a3*a2^2*a1^2 + 8*a6^3*a5^4*a3*a2^2*a1^2 - 36*a6^4*a5^2*x34*a3*a2^2*a1^2 + 40*a6^3*a5^3*x34*a3*a2^2*a1^2 - 36*a6^2*a5^4*x34*a3*a2^2*a1^2 + 24*a6^4*a5*x34^2*a3*a2^2*a1^2 - 12*a6^3*a5^2*x34^2*a3*a2^2*a1^2 - 12*a6^2*a5^3*x34^2*a3*a2^2*a1^2 + 24*a6*a5^4*x34^2*a3*a2^2*a1^2 + 20*a6^4*x34^3*a3*a2^2*a1^2 + 32*a6^3*a5*x34^3*a3*a2^2*a1^2 - 144*a6^2*a5^2*x34^3*a3*a2^2*a1^2 + 32*a6*a5^3*x34^3*a3*a2^2*a1^2 + 20*a5^4*x34^3*a3*a2^2*a1^2 + 4*a6^3*x34^4*a3*a2^2*a1^2 + 12*a6^2*a5*x34^4*a3*a2^2*a1^2 + 12*a6*a5^2*x34^4*a3*a2^2*a1^2 + 4*a5^3*x34^4*a3*a2^2*a1^2 - 36*a6^4*a5^2*a3^2*a2^2*a1^2 + 40*a6^3*a5^3*a3^2*a2^2*a1^2 - 36*a6^2*a5^4*a3^2*a2^2*a1^2 + 48*a6^4*a5*x34*a3^2*a2^2*a1^2 - 108*a6^3*a5^2*x34*a3^2*a2^2*a1^2 - 108*a6^2*a5^3*x34*a3^2*a2^2*a1^2 + 48*a6*a5^4*x34*a3^2*a2^2*a1^2 + 12*a6^4*x34^2*a3^2*a2^2*a1^2 + 24*a6^3*a5*x34^2*a3^2*a2^2*a1^2 + 72*a6^2*a5^2*x34^2*a3^2*a2^2*a1^2 + 24*a6*a5^3*x34^2*a3^2*a2^2*a1^2 + 12*a5^4*x34^2*a3^2*a2^2*a1^2 + 28*a6^3*x34^3*a3^2*a2^2*a1^2 + 28*a5^3*x34^3*a3^2*a2^2*a1^2 - 24*a6^2*x34^4*a3^2*a2^2*a1^2 + 12*a6*a5*x34^4*a3^2*a2^2*a1^2 - 24*a5^2*x34^4*a3^2*a2^2*a1^2 + 32*a6^4*a5*a3^3*a2^2*a1^2 - 72*a6^3*a5^2*a3^3*a2^2*a1^2 - 72*a6^2*a5^3*a3^3*a2^2*a1^2 + 32*a6*a5^4*a3^3*a2^2*a1^2 - 16*a6^4*x34*a3^3*a2^2*a1^2 - 16*a6^3*a5*x34*a3^3*a2^2*a1^2 + 432*a6^2*a5^2*x34*a3^3*a2^2*a1^2 - 16*a6*a5^3*x34*a3^3*a2^2*a1^2 - 16*a5^4*x34*a3^3*a2^2*a1^2 + 72*a6^3*x34^2*a3^3*a2^2*a1^2 - 120*a6^2*a5*x34^2*a3^3*a2^2*a1^2 - 120*a6*a5^2*x34^2*a3^3*a2^2*a1^2 + 72*a5^3*x34^2*a3^3*a2^2*a1^2 - 84*a6^2*x34^3*a3^3*a2^2*a1^2 + 64*a6*a5*x34^3*a3^3*a2^2*a1^2 - 84*a5^2*x34^3*a3^3*a2^2*a1^2 + 4*a6*x34^4*a3^3*a2^2*a1^2 + 4*a5*x34^4*a3^3*a2^2*a1^2 - 8*a6^4*a3^4*a2^2*a1^2 - 8*a6^3*a5*a3^4*a2^2*a1^2 + 216*a6^2*a5^2*a3^4*a2^2*a1^2 - 8*a6*a5^3*a3^4*a2^2*a1^2 - 8*a5^4*a3^4*a2^2*a1^2 + 80*a6^3*x34*a3^4*a2^2*a1^2 - 180*a6^2*a5*x34*a3^4*a2^2*a1^2 - 180*a6*a5^2*x34*a3^4*a2^2*a1^2 + 80*a5^3*x34*a3^4*a2^2*a1^2 - 132*a6^2*x34^2*a3^4*a2^2*a1^2 + 132*a6*a5*x34^2*a3^4*a2^2*a1^2 - 132*a5^2*x34^2*a3^4*a2^2*a1^2 + 20*a6*x34^3*a3^4*a2^2*a1^2 + 20*a5*x34^3*a3^4*a2^2*a1^2 + 4*x34^4*a3^4*a2^2*a1^2 + 32*a6^3*a3^5*a2^2*a1^2 - 72*a6^2*a5*a3^5*a2^2*a1^2 - 72*a6*a5^2*a3^5*a2^2*a1^2 + 32*a5^3*a3^5*a2^2*a1^2 - 108*a6^2*x34*a3^5*a2^2*a1^2 + 120*a6*a5*x34*a3^5*a2^2*a1^2 - 108*a5^2*x34*a3^5*a2^2*a1^2 + 36*a6*x34^2*a3^5*a2^2*a1^2 + 36*a5*x34^2*a3^5*a2^2*a1^2 + 16*x34^3*a3^5*a2^2*a1^2 - 36*a6^2*a3^6*a2^2*a1^2 + 40*a6*a5*a3^6*a2^2*a1^2 - 36*a5^2*a3^6*a2^2*a1^2 + 28*a6*x34*a3^6*a2^2*a1^2 + 28*a5*x34*a3^6*a2^2*a1^2 + 24*x34^2*a3^6*a2^2*a1^2 + 8*a6*a3^7*a2^2*a1^2 + 8*a5*a3^7*a2^2*a1^2 + 16*x34*a3^7*a2^2*a1^2 + 4*a3^8*a2^2*a1^2 - 4*a6^4*a5^3*a2^3*a1^2 - 4*a6^3*a5^4*a2^3*a1^2 + 4*a6^4*a5^2*x34*a2^3*a1^2 - 12*a6^3*a5^3*x34*a2^3*a1^2 + 4*a6^2*a5^4*x34*a2^3*a1^2 + 4*a6^4*a5*x34^2*a2^3*a1^2 + 12*a6^3*a5^2*x34^2*a2^3*a1^2 + 12*a6^2*a5^3*x34^2*a2^3*a1^2 + 4*a6*a5^4*x34^2*a2^3*a1^2 - 4*a6^4*x34^3*a2^3*a1^2 - 12*a6^3*a5*x34^3*a2^3*a1^2 + 12*a6^2*a5^2*x34^3*a2^3*a1^2 - 12*a6*a5^3*x34^3*a2^3*a1^2 - 4*a5^4*x34^3*a2^3*a1^2 - 4*a6^3*x34^4*a2^3*a1^2 + 4*a6^2*a5*x34^4*a2^3*a1^2 + 4*a6*a5^2*x34^4*a2^3*a1^2 - 4*a5^3*x34^4*a2^3*a1^2 + 8*a6^4*a5^2*a3*a2^3*a1^2 - 24*a6^3*a5^3*a3*a2^3*a1^2 + 8*a6^2*a5^4*a3*a2^3*a1^2 - 4*a6^4*a5*x34*a3*a2^3*a1^2 + 40*a6^3*a5^2*x34*a3*a2^3*a1^2 + 40*a6^2*a5^3*x34*a3*a2^3*a1^2 - 4*a6*a5^4*x34*a3*a2^3*a1^2 - 8*a6^4*x34^2*a3*a2^3*a1^2 - 20*a6^3*a5*x34^2*a3*a2^3*a1^2 - 12*a6^2*a5^2*x34^2*a3*a2^3*a1^2 - 20*a6*a5^3*x34^2*a3*a2^3*a1^2 - 8*a5^4*x34^2*a3*a2^3*a1^2 - 28*a6^3*x34^3*a3*a2^3*a1^2 + 32*a6^2*a5*x34^3*a3*a2^3*a1^2 + 32*a6*a5^2*x34^3*a3*a2^3*a1^2 - 28*a5^3*x34^3*a3*a2^3*a1^2 + 4*a6^2*x34^4*a3*a2^3*a1^2 - 12*a6*a5*x34^4*a3*a2^3*a1^2 + 4*a5^2*x34^4*a3*a2^3*a1^2 - 4*a6^4*a5*a3^2*a2^3*a1^2 + 40*a6^3*a5^2*a3^2*a2^3*a1^2 + 40*a6^2*a5^3*a3^2*a2^3*a1^2 - 4*a6*a5^4*a3^2*a2^3*a1^2 + 12*a6^3*a5*x34*a3^2*a2^3*a1^2 - 108*a6^2*a5^2*x34*a3^2*a2^3*a1^2 + 12*a6*a5^3*x34*a3^2*a2^3*a1^2 - 48*a6^3*x34^2*a3^2*a2^3*a1^2 + 24*a6^2*a5*x34^2*a3^2*a2^3*a1^2 + 24*a6*a5^2*x34^2*a3^2*a2^3*a1^2 - 48*a5^3*x34^2*a3^2*a2^3*a1^2 + 28*a6^2*x34^3*a3^2*a2^3*a1^2 - 32*a6*a5*x34^3*a3^2*a2^3*a1^2 + 28*a5^2*x34^3*a3^2*a2^3*a1^2 + 4*a6*x34^4*a3^2*a2^3*a1^2 + 4*a5*x34^4*a3^2*a2^3*a1^2 + 8*a6^3*a5*a3^3*a2^3*a1^2 - 72*a6^2*a5^2*a3^3*a2^3*a1^2 + 8*a6*a5^3*a3^3*a2^3*a1^2 - 40*a6^3*x34*a3^3*a2^3*a1^2 - 16*a6^2*a5*x34*a3^3*a2^3*a1^2 - 16*a6*a5^2*x34*a3^3*a2^3*a1^2 - 40*a5^3*x34*a3^3*a2^3*a1^2 + 72*a6^2*x34^2*a3^3*a2^3*a1^2 - 8*a6*a5*x34^2*a3^3*a2^3*a1^2 + 72*a5^2*x34^2*a3^3*a2^3*a1^2 + 4*a6*x34^3*a3^3*a2^3*a1^2 + 4*a5*x34^3*a3^3*a2^3*a1^2 - 4*x34^4*a3^3*a2^3*a1^2 - 20*a6^3*a3^4*a2^3*a1^2 - 8*a6^2*a5*a3^4*a2^3*a1^2 - 8*a6*a5^2*a3^4*a2^3*a1^2 - 20*a5^3*a3^4*a2^3*a1^2 + 80*a6^2*x34*a3^4*a2^3*a1^2 + 20*a6*a5*x34*a3^4*a2^3*a1^2 + 80*a5^2*x34*a3^4*a2^3*a1^2 - 8*a6*x34^2*a3^4*a2^3*a1^2 - 8*a5*x34^2*a3^4*a2^3*a1^2 - 20*x34^3*a3^4*a2^3*a1^2 + 32*a6^2*a3^5*a2^3*a1^2 + 8*a6*a5*a3^5*a2^3*a1^2 + 32*a5^2*a3^5*a2^3*a1^2 - 12*a6*x34*a3^5*a2^3*a1^2 - 12*a5*x34*a3^5*a2^3*a1^2 - 36*x34^2*a3^5*a2^3*a1^2 - 4*a6*a3^6*a2^3*a1^2 - 4*a5*a3^6*a2^3*a1^2 - 28*x34*a3^6*a2^3*a1^2 - 8*a3^7*a2^3*a1^2 + 4*a6^4*a5^2*a2^4*a1^2 - 4*a6^3*a5^3*a2^4*a1^2 + 4*a6^2*a5^4*a2^4*a1^2 - 4*a6^4*a5*x34*a2^4*a1^2 + 4*a6^3*a5^2*x34*a2^4*a1^2 + 4*a6^2*a5^3*x34*a2^4*a1^2 - 4*a6*a5^4*x34*a2^4*a1^2 + 4*a6^4*x34^2*a2^4*a1^2 + 4*a6^3*a5*x34^2*a2^4*a1^2 - 24*a6^2*a5^2*x34^2*a2^4*a1^2 + 4*a6*a5^3*x34^2*a2^4*a1^2 + 4*a5^4*x34^2*a2^4*a1^2 - 4*a6^3*x34^3*a2^4*a1^2 + 4*a6^2*a5*x34^3*a2^4*a1^2 + 4*a6*a5^2*x34^3*a2^4*a1^2 - 4*a5^3*x34^3*a2^4*a1^2 + 4*a6^2*x34^4*a2^4*a1^2 - 4*a6*a5*x34^4*a2^4*a1^2 + 4*a5^2*x34^4*a2^4*a1^2 - 8*a6^4*a5*a3*a2^4*a1^2 + 8*a6^3*a5^2*a3*a2^4*a1^2 + 8*a6^2*a5^3*a3*a2^4*a1^2 - 8*a6*a5^4*a3*a2^4*a1^2 + 4*a6^4*x34*a3*a2^4*a1^2 - 4*a6^3*a5*x34*a3*a2^4*a1^2 - 36*a6^2*a5^2*x34*a3*a2^4*a1^2 - 4*a6*a5^3*x34*a3*a2^4*a1^2 + 4*a5^4*x34*a3*a2^4*a1^2 - 8*a6^3*x34^2*a3*a2^4*a1^2 + 24*a6^2*a5*x34^2*a3*a2^4*a1^2 + 24*a6*a5^2*x34^2*a3*a2^4*a1^2 - 8*a5^3*x34^2*a3*a2^4*a1^2 + 20*a6^2*x34^3*a3*a2^4*a1^2 - 28*a6*a5*x34^3*a3*a2^4*a1^2 + 20*a5^2*x34^3*a3*a2^4*a1^2 - 4*a6*x34^4*a3*a2^4*a1^2 - 4*a5*x34^4*a3*a2^4*a1^2 + 4*a6^4*a3^2*a2^4*a1^2 - 4*a6^3*a5*a3^2*a2^4*a1^2 - 36*a6^2*a5^2*a3^2*a2^4*a1^2 - 4*a6*a5^3*a3^2*a2^4*a1^2 + 4*a5^4*a3^2*a2^4*a1^2 + 48*a6^2*a5*x34*a3^2*a2^4*a1^2 + 48*a6*a5^2*x34*a3^2*a2^4*a1^2 + 12*a6^2*x34^2*a3^2*a2^4*a1^2 - 48*a6*a5*x34^2*a3^2*a2^4*a1^2 + 12*a5^2*x34^2*a3^2*a2^4*a1^2 - 12*a6*x34^3*a3^2*a2^4*a1^2 - 12*a5*x34^3*a3^2*a2^4*a1^2 + 4*x34^4*a3^2*a2^4*a1^2 + 32*a6^2*a5*a3^3*a2^4*a1^2 + 32*a6*a5^2*a3^3*a2^4*a1^2 - 16*a6^2*x34*a3^3*a2^4*a1^2 - 40*a6*a5*x34*a3^3*a2^4*a1^2 - 16*a5^2*x34*a3^3*a2^4*a1^2 - 8*a6*x34^2*a3^3*a2^4*a1^2 - 8*a5*x34^2*a3^3*a2^4*a1^2 + 12*x34^3*a3^3*a2^4*a1^2 - 8*a6^2*a3^4*a2^4*a1^2 - 20*a6*a5*a3^4*a2^4*a1^2 - 8*a5^2*a3^4*a2^4*a1^2 + 16*x34^2*a3^4*a2^4*a1^2 + 12*x34*a3^5*a2^4*a1^2 + 4*a3^6*a2^4*a1^2 - 4*a6^4*a5^3*x34^2*a1^3 - 4*a6^3*a5^4*x34^2*a1^3 - 4*a6^4*a5^2*x34^3*a1^3 + 24*a6^3*a5^3*x34^3*a1^3 - 4*a6^2*a5^4*x34^3*a1^3 - 4*a6^3*a5^2*x34^4*a1^3 - 4*a6^2*a5^3*x34^4*a1^3 - 4*a6^4*a5^3*x34*a3*a1^3 - 4*a6^3*a5^4*x34*a3*a1^3 - 8*a6^4*a5^2*x34^2*a3*a1^3 + 60*a6^3*a5^3*x34^2*a3*a1^3 - 8*a6^2*a5^4*x34^2*a3*a1^3 + 4*a6^4*a5*x34^3*a3*a1^3 - 28*a6^3*a5^2*x34^3*a3*a1^3 - 28*a6^2*a5^3*x34^3*a3*a1^3 + 4*a6*a5^4*x34^3*a3*a1^3 + 4*a6^3*a5*x34^4*a3*a1^3 + 4*a6^2*a5^2*x34^4*a3*a1^3 + 4*a6*a5^3*x34^4*a3*a1^3 - 4*a6^4*a5^3*a3^2*a1^3 - 4*a6^3*a5^4*a3^2*a1^3 + 36*a6^3*a5^3*x34*a3^2*a1^3 + 16*a6^4*a5*x34^2*a3^2*a1^3 - 48*a6^3*a5^2*x34^2*a3^2*a1^3 - 48*a6^2*a5^3*x34^2*a3^2*a1^3 + 16*a6*a5^4*x34^2*a3^2*a1^3 - 4*a6^4*x34^3*a3^2*a1^3 + 4*a6^3*a5*x34^3*a3^2*a1^3 + 28*a6^2*a5^2*x34^3*a3^2*a1^3 + 4*a6*a5^3*x34^3*a3^2*a1^3 - 4*a5^4*x34^3*a3^2*a1^3 - 4*a6^3*x34^4*a3^2*a1^3 + 4*a6^2*a5*x34^4*a3^2*a1^3 + 4*a6*a5^2*x34^4*a3^2*a1^3 - 4*a5^3*x34^4*a3^2*a1^3 + 24*a6^3*a5^3*a3^3*a1^3 + 24*a6^4*a5*x34*a3^3*a1^3 - 40*a6^3*a5^2*x34*a3^3*a1^3 - 40*a6^2*a5^3*x34*a3^3*a1^3 + 24*a6*a5^4*x34*a3^3*a1^3 - 16*a6^4*x34^2*a3^3*a1^3 - 24*a6^3*a5*x34^2*a3^3*a1^3 + 72*a6^2*a5^2*x34^2*a3^3*a1^3 - 24*a6*a5^3*x34^2*a3^3*a1^3 - 16*a5^4*x34^2*a3^3*a1^3 + 8*a6^3*x34^3*a3^3*a1^3 + 4*a6^2*a5*x34^3*a3^3*a1^3 + 4*a6*a5^2*x34^3*a3^3*a1^3 + 8*a5^3*x34^3*a3^3*a1^3 - 4*a6^2*x34^4*a3^3*a1^3 + 4*a6*a5*x34^4*a3^3*a1^3 - 4*a5^2*x34^4*a3^3*a1^3 + 12*a6^4*a5*a3^4*a1^3 - 20*a6^3*a5^2*a3^4*a1^3 - 20*a6^2*a5^3*a3^4*a1^3 + 12*a6*a5^4*a3^4*a1^3 - 20*a6^4*x34*a3^4*a1^3 - 40*a6^3*a5*x34*a3^4*a1^3 + 80*a6^2*a5^2*x34*a3^4*a1^3 - 40*a6*a5^3*x34*a3^4*a1^3 - 20*a5^4*x34*a3^4*a1^3 + 44*a6^3*x34^2*a3^4*a1^3 - 8*a6^2*a5*x34^2*a3^4*a1^3 - 8*a6*a5^2*x34^2*a3^4*a1^3 + 44*a5^3*x34^2*a3^4*a1^3 - 20*a6^2*x34^3*a3^4*a1^3 + 20*a6*a5*x34^3*a3^4*a1^3 - 20*a5^2*x34^3*a3^4*a1^3 - 8*a6^4*a3^5*a1^3 - 16*a6^3*a5*a3^5*a1^3 + 32*a6^2*a5^2*a3^5*a1^3 - 16*a6*a5^3*a3^5*a1^3 - 8*a5^4*a3^5*a1^3 + 48*a6^3*x34*a3^5*a1^3 - 12*a6^2*a5*x34*a3^5*a1^3 - 12*a6*a5^2*x34*a3^5*a1^3 + 48*a5^3*x34*a3^5*a1^3 - 36*a6^2*x34^2*a3^5*a1^3 + 36*a6*a5*x34^2*a3^5*a1^3 - 36*a5^2*x34^2*a3^5*a1^3 + 16*a6^3*a3^6*a1^3 - 4*a6^2*a5*a3^6*a1^3 - 4*a6*a5^2*a3^6*a1^3 + 16*a5^3*a3^6*a1^3 - 28*a6^2*x34*a3^6*a1^3 + 28*a6*a5*x34*a3^6*a1^3 - 28*a5^2*x34*a3^6*a1^3 - 8*a6^2*a3^7*a1^3 + 8*a6*a5*a3^7*a1^3 - 8*a5^2*a3^7*a1^3 + 4*a6^4*a5^3*x34*a2*a1^3 + 4*a6^3*a5^4*x34*a2*a1^3 + 4*a6^4*a5^2*x34^2*a2*a1^3 - 12*a6^3*a5^3*x34^2*a2*a1^3 + 4*a6^2*a5^4*x34^2*a2*a1^3 + 4*a6^4*a5*x34^3*a2*a1^3 - 12*a6^3*a5^2*x34^3*a2*a1^3 - 12*a6^2*a5^3*x34^3*a2*a1^3 + 4*a6*a5^4*x34^3*a2*a1^3 + 4*a6^3*a5*x34^4*a2*a1^3 + 4*a6^2*a5^2*x34^4*a2*a1^3 + 4*a6*a5^3*x34^4*a2*a1^3 + 8*a6^4*a5^3*a3*a2*a1^3 + 8*a6^3*a5^4*a3*a2*a1^3 - 4*a6^4*a5^2*x34*a3*a2*a1^3 - 24*a6^3*a5^3*x34*a3*a2*a1^3 - 4*a6^2*a5^4*x34*a3*a2*a1^3 - 20*a6^3*a5^2*x34^2*a3*a2*a1^3 - 20*a6^2*a5^3*x34^2*a3*a2*a1^3 + 4*a6^4*x34^3*a3*a2*a1^3 + 16*a6^3*a5*x34^3*a3*a2*a1^3 + 32*a6^2*a5^2*x34^3*a3*a2*a1^3 + 16*a6*a5^3*x34^3*a3*a2*a1^3 + 4*a5^4*x34^3*a3*a2*a1^3 + 4*a6^3*x34^4*a3*a2*a1^3 - 12*a6^2*a5*x34^4*a3*a2*a1^3 - 12*a6*a5^2*x34^4*a3*a2*a1^3 + 4*a5^3*x34^4*a3*a2*a1^3 - 4*a6^4*a5^2*a3^2*a2*a1^3 - 24*a6^3*a5^3*a3^2*a2*a1^3 - 4*a6^2*a5^4*a3^2*a2*a1^3 - 24*a6^4*a5*x34*a3^2*a2*a1^3 + 12*a6^3*a5^2*x34*a3^2*a2*a1^3 + 12*a6^2*a5^3*x34*a3^2*a2*a1^3 - 24*a6*a5^4*x34*a3^2*a2*a1^3 + 16*a6^4*x34^2*a3^2*a2*a1^3 + 40*a6^3*a5*x34^2*a3^2*a2*a1^3 + 24*a6^2*a5^2*x34^2*a3^2*a2*a1^3 + 40*a6*a5^3*x34^2*a3^2*a2*a1^3 + 16*a5^4*x34^2*a3^2*a2*a1^3 + 4*a6^3*x34^3*a3^2*a2*a1^3 - 32*a6^2*a5*x34^3*a3^2*a2*a1^3 - 32*a6*a5^2*x34^3*a3^2*a2*a1^3 + 4*a5^3*x34^3*a3^2*a2*a1^3 + 4*a6^2*x34^4*a3^2*a2*a1^3 - 12*a6*a5*x34^4*a3^2*a2*a1^3 + 4*a5^2*x34^4*a3^2*a2*a1^3 - 16*a6^4*a5*a3^3*a2*a1^3 + 8*a6^3*a5^2*a3^3*a2*a1^3 + 8*a6^2*a5^3*a3^3*a2*a1^3 - 16*a6*a5^4*a3^3*a2*a1^3 + 24*a6^4*x34*a3^3*a2*a1^3 + 48*a6^3*a5*x34*a3^3*a2*a1^3 - 16*a6^2*a5^2*x34*a3^3*a2*a1^3 + 48*a6*a5^3*x34*a3^3*a2*a1^3 + 24*a5^4*x34*a3^3*a2*a1^3 - 24*a6^3*x34^2*a3^3*a2*a1^3 - 8*a6^2*a5*x34^2*a3^3*a2*a1^3 - 8*a6*a5^2*x34^2*a3^3*a2*a1^3 - 24*a5^3*x34^2*a3^3*a2*a1^3 + 4*a6^2*x34^3*a3^3*a2*a1^3 - 48*a6*a5*x34^3*a3^3*a2*a1^3 + 4*a5^2*x34^3*a3^3*a2*a1^3 + 4*a6*x34^4*a3^3*a2*a1^3 + 4*a5*x34^4*a3^3*a2*a1^3 + 12*a6^4*a3^4*a2*a1^3 + 24*a6^3*a5*a3^4*a2*a1^3 - 8*a6^2*a5^2*a3^4*a2*a1^3 + 24*a6*a5^3*a3^4*a2*a1^3 + 12*a5^4*a3^4*a2*a1^3 - 40*a6^3*x34*a3^4*a2*a1^3 + 20*a6^2*a5*x34*a3^4*a2*a1^3 + 20*a6*a5^2*x34*a3^4*a2*a1^3 - 40*a5^3*x34*a3^4*a2*a1^3 - 8*a6^2*x34^2*a3^4*a2*a1^3 - 84*a6*a5*x34^2*a3^4*a2*a1^3 - 8*a5^2*x34^2*a3^4*a2*a1^3 + 20*a6*x34^3*a3^4*a2*a1^3 + 20*a5*x34^3*a3^4*a2*a1^3 - 16*a6^3*a3^5*a2*a1^3 + 8*a6^2*a5*a3^5*a2*a1^3 + 8*a6*a5^2*a3^5*a2*a1^3 - 16*a5^3*a3^5*a2*a1^3 - 12*a6^2*x34*a3^5*a2*a1^3 - 72*a6*a5*x34*a3^5*a2*a1^3 - 12*a5^2*x34*a3^5*a2*a1^3 + 36*a6*x34^2*a3^5*a2*a1^3 + 36*a5*x34^2*a3^5*a2*a1^3 - 4*a6^2*a3^6*a2*a1^3 - 24*a6*a5*a3^6*a2*a1^3 - 4*a5^2*a3^6*a2*a1^3 + 28*a6*x34*a3^6*a2*a1^3 + 28*a5*x34*a3^6*a2*a1^3 + 8*a6*a3^7*a2*a1^3 + 8*a5*a3^7*a2*a1^3 - 4*a6^4*a5^3*a2^2*a1^3 - 4*a6^3*a5^4*a2^2*a1^3 + 4*a6^4*a5^2*x34*a2^2*a1^3 - 12*a6^3*a5^3*x34*a2^2*a1^3 + 4*a6^2*a5^4*x34*a2^2*a1^3 + 4*a6^4*a5*x34^2*a2^2*a1^3 + 12*a6^3*a5^2*x34^2*a2^2*a1^3 + 12*a6^2*a5^3*x34^2*a2^2*a1^3 + 4*a6*a5^4*x34^2*a2^2*a1^3 - 4*a6^4*x34^3*a2^2*a1^3 - 12*a6^3*a5*x34^3*a2^2*a1^3 + 12*a6^2*a5^2*x34^3*a2^2*a1^3 - 12*a6*a5^3*x34^3*a2^2*a1^3 - 4*a5^4*x34^3*a2^2*a1^3 - 4*a6^3*x34^4*a2^2*a1^3 + 4*a6^2*a5*x34^4*a2^2*a1^3 + 4*a6*a5^2*x34^4*a2^2*a1^3 - 4*a5^3*x34^4*a2^2*a1^3 + 8*a6^4*a5^2*a3*a2^2*a1^3 - 24*a6^3*a5^3*a3*a2^2*a1^3 + 8*a6^2*a5^4*a3*a2^2*a1^3 - 4*a6^4*a5*x34*a3*a2^2*a1^3 + 40*a6^3*a5^2*x34*a3*a2^2*a1^3 + 40*a6^2*a5^3*x34*a3*a2^2*a1^3 - 4*a6*a5^4*x34*a3*a2^2*a1^3 - 8*a6^4*x34^2*a3*a2^2*a1^3 - 20*a6^3*a5*x34^2*a3*a2^2*a1^3 - 12*a6^2*a5^2*x34^2*a3*a2^2*a1^3 - 20*a6*a5^3*x34^2*a3*a2^2*a1^3 - 8*a5^4*x34^2*a3*a2^2*a1^3 - 28*a6^3*x34^3*a3*a2^2*a1^3 + 32*a6^2*a5*x34^3*a3*a2^2*a1^3 + 32*a6*a5^2*x34^3*a3*a2^2*a1^3 - 28*a5^3*x34^3*a3*a2^2*a1^3 + 4*a6^2*x34^4*a3*a2^2*a1^3 - 12*a6*a5*x34^4*a3*a2^2*a1^3 + 4*a5^2*x34^4*a3*a2^2*a1^3 - 4*a6^4*a5*a3^2*a2^2*a1^3 + 40*a6^3*a5^2*a3^2*a2^2*a1^3 + 40*a6^2*a5^3*a3^2*a2^2*a1^3 - 4*a6*a5^4*a3^2*a2^2*a1^3 + 12*a6^3*a5*x34*a3^2*a2^2*a1^3 - 108*a6^2*a5^2*x34*a3^2*a2^2*a1^3 + 12*a6*a5^3*x34*a3^2*a2^2*a1^3 - 48*a6^3*x34^2*a3^2*a2^2*a1^3 + 24*a6^2*a5*x34^2*a3^2*a2^2*a1^3 + 24*a6*a5^2*x34^2*a3^2*a2^2*a1^3 - 48*a5^3*x34^2*a3^2*a2^2*a1^3 + 28*a6^2*x34^3*a3^2*a2^2*a1^3 - 32*a6*a5*x34^3*a3^2*a2^2*a1^3 + 28*a5^2*x34^3*a3^2*a2^2*a1^3 + 4*a6*x34^4*a3^2*a2^2*a1^3 + 4*a5*x34^4*a3^2*a2^2*a1^3 + 8*a6^3*a5*a3^3*a2^2*a1^3 - 72*a6^2*a5^2*a3^3*a2^2*a1^3 + 8*a6*a5^3*a3^3*a2^2*a1^3 - 40*a6^3*x34*a3^3*a2^2*a1^3 - 16*a6^2*a5*x34*a3^3*a2^2*a1^3 - 16*a6*a5^2*x34*a3^3*a2^2*a1^3 - 40*a5^3*x34*a3^3*a2^2*a1^3 + 72*a6^2*x34^2*a3^3*a2^2*a1^3 - 8*a6*a5*x34^2*a3^3*a2^2*a1^3 + 72*a5^2*x34^2*a3^3*a2^2*a1^3 + 4*a6*x34^3*a3^3*a2^2*a1^3 + 4*a5*x34^3*a3^3*a2^2*a1^3 - 4*x34^4*a3^3*a2^2*a1^3 - 20*a6^3*a3^4*a2^2*a1^3 - 8*a6^2*a5*a3^4*a2^2*a1^3 - 8*a6*a5^2*a3^4*a2^2*a1^3 - 20*a5^3*a3^4*a2^2*a1^3 + 80*a6^2*x34*a3^4*a2^2*a1^3 + 20*a6*a5*x34*a3^4*a2^2*a1^3 + 80*a5^2*x34*a3^4*a2^2*a1^3 - 8*a6*x34^2*a3^4*a2^2*a1^3 - 8*a5*x34^2*a3^4*a2^2*a1^3 - 20*x34^3*a3^4*a2^2*a1^3 + 32*a6^2*a3^5*a2^2*a1^3 + 8*a6*a5*a3^5*a2^2*a1^3 + 32*a5^2*a3^5*a2^2*a1^3 - 12*a6*x34*a3^5*a2^2*a1^3 - 12*a5*x34*a3^5*a2^2*a1^3 - 36*x34^2*a3^5*a2^2*a1^3 - 4*a6*a3^6*a2^2*a1^3 - 4*a5*a3^6*a2^2*a1^3 - 28*x34*a3^6*a2^2*a1^3 - 8*a3^7*a2^2*a1^3 - 4*a6^4*a5^2*a2^3*a1^3 + 24*a6^3*a5^3*a2^3*a1^3 - 4*a6^2*a5^4*a2^3*a1^3 + 4*a6^4*a5*x34*a2^3*a1^3 - 12*a6^3*a5^2*x34*a2^3*a1^3 - 12*a6^2*a5^3*x34*a2^3*a1^3 + 4*a6*a5^4*x34*a2^3*a1^3 - 4*a6^4*x34^2*a2^3*a1^3 - 12*a6^3*a5*x34^2*a2^3*a1^3 + 12*a6^2*a5^2*x34^2*a2^3*a1^3 - 12*a6*a5^3*x34^2*a2^3*a1^3 - 4*a5^4*x34^2*a2^3*a1^3 + 24*a6^3*x34^3*a2^3*a1^3 - 12*a6^2*a5*x34^3*a2^3*a1^3 - 12*a6*a5^2*x34^3*a2^3*a1^3 + 24*a5^3*x34^3*a2^3*a1^3 - 4*a6^2*x34^4*a2^3*a1^3 + 4*a6*a5*x34^4*a2^3*a1^3 - 4*a5^2*x34^4*a2^3*a1^3 + 8*a6^4*a5*a3*a2^3*a1^3 - 24*a6^3*a5^2*a3*a2^3*a1^3 - 24*a6^2*a5^3*a3*a2^3*a1^3 + 8*a6*a5^4*a3*a2^3*a1^3 - 4*a6^4*x34*a3*a2^3*a1^3 - 24*a6^3*a5*x34*a3*a2^3*a1^3 + 40*a6^2*a5^2*x34*a3*a2^3*a1^3 - 24*a6*a5^3*x34*a3*a2^3*a1^3 - 4*a5^4*x34*a3*a2^3*a1^3 + 60*a6^3*x34^2*a3*a2^3*a1^3 - 20*a6^2*a5*x34^2*a3*a2^3*a1^3 - 20*a6*a5^2*x34^2*a3*a2^3*a1^3 + 60*a5^3*x34^2*a3*a2^3*a1^3 - 28*a6^2*x34^3*a3*a2^3*a1^3 + 16*a6*a5*x34^3*a3*a2^3*a1^3 - 28*a5^2*x34^3*a3*a2^3*a1^3 + 4*a6*x34^4*a3*a2^3*a1^3 + 4*a5*x34^4*a3*a2^3*a1^3 - 4*a6^4*a3^2*a2^3*a1^3 - 24*a6^3*a5*a3^2*a2^3*a1^3 + 40*a6^2*a5^2*a3^2*a2^3*a1^3 - 24*a6*a5^3*a3^2*a2^3*a1^3 - 4*a5^4*a3^2*a2^3*a1^3 + 36*a6^3*x34*a3^2*a2^3*a1^3 + 12*a6^2*a5*x34*a3^2*a2^3*a1^3 + 12*a6*a5^2*x34*a3^2*a2^3*a1^3 + 36*a5^3*x34*a3^2*a2^3*a1^3 - 48*a6^2*x34^2*a3^2*a2^3*a1^3 + 40*a6*a5*x34^2*a3^2*a2^3*a1^3 - 48*a5^2*x34^2*a3^2*a2^3*a1^3 + 4*a6*x34^3*a3^2*a2^3*a1^3 + 4*a5*x34^3*a3^2*a2^3*a1^3 - 4*x34^4*a3^2*a2^3*a1^3 + 24*a6^3*a3^3*a2^3*a1^3 + 8*a6^2*a5*a3^3*a2^3*a1^3 + 8*a6*a5^2*a3^3*a2^3*a1^3 + 24*a5^3*a3^3*a2^3*a1^3 - 40*a6^2*x34*a3^3*a2^3*a1^3 + 48*a6*a5*x34*a3^3*a2^3*a1^3 - 40*a5^2*x34*a3^3*a2^3*a1^3 - 24*a6*x34^2*a3^3*a2^3*a1^3 - 24*a5*x34^2*a3^3*a2^3*a1^3 + 8*x34^3*a3^3*a2^3*a1^3 - 20*a6^2*a3^4*a2^3*a1^3 + 24*a6*a5*a3^4*a2^3*a1^3 - 20*a5^2*a3^4*a2^3*a1^3 - 40*a6*x34*a3^4*a2^3*a1^3 - 40*a5*x34*a3^4*a2^3*a1^3 + 44*x34^2*a3^4*a2^3*a1^3 - 16*a6*a3^5*a2^3*a1^3 - 16*a5*a3^5*a2^3*a1^3 + 48*x34*a3^5*a2^3*a1^3 + 16*a3^6*a2^3*a1^3 - 4*a6^3*a5^2*a2^4*a1^3 - 4*a6^2*a5^3*a2^4*a1^3 + 4*a6^3*a5*x34*a2^4*a1^3 + 4*a6^2*a5^2*x34*a2^4*a1^3 + 4*a6*a5^3*x34*a2^4*a1^3 - 4*a6^3*x34^2*a2^4*a1^3 + 4*a6^2*a5*x34^2*a2^4*a1^3 + 4*a6*a5^2*x34^2*a2^4*a1^3 - 4*a5^3*x34^2*a2^4*a1^3 - 4*a6^2*x34^3*a2^4*a1^3 + 4*a6*a5*x34^3*a2^4*a1^3 - 4*a5^2*x34^3*a2^4*a1^3 + 8*a6^3*a5*a3*a2^4*a1^3 + 8*a6^2*a5^2*a3*a2^4*a1^3 + 8*a6*a5^3*a3*a2^4*a1^3 - 4*a6^3*x34*a3*a2^4*a1^3 - 4*a6^2*a5*x34*a3*a2^4*a1^3 - 4*a6*a5^2*x34*a3*a2^4*a1^3 - 4*a5^3*x34*a3*a2^4*a1^3 - 8*a6^2*x34^2*a3*a2^4*a1^3 - 8*a5^2*x34^2*a3*a2^4*a1^3 + 4*a6*x34^3*a3*a2^4*a1^3 + 4*a5*x34^3*a3*a2^4*a1^3 - 4*a6^3*a3^2*a2^4*a1^3 - 4*a6^2*a5*a3^2*a2^4*a1^3 - 4*a6*a5^2*a3^2*a2^4*a1^3 - 4*a5^3*a3^2*a2^4*a1^3 - 24*a6*a5*x34*a3^2*a2^4*a1^3 + 16*a6*x34^2*a3^2*a2^4*a1^3 + 16*a5*x34^2*a3^2*a2^4*a1^3 - 4*x34^3*a3^2*a2^4*a1^3 - 16*a6*a5*a3^3*a2^4*a1^3 + 24*a6*x34*a3^3*a2^4*a1^3 + 24*a5*x34*a3^3*a2^4*a1^3 - 16*x34^2*a3^3*a2^4*a1^3 + 12*a6*a3^4*a2^4*a1^3 + 12*a5*a3^4*a2^4*a1^3 - 20*x34*a3^4*a2^4*a1^3 - 8*a3^5*a2^4*a1^3 + 4*a6^4*a5^2*x34^2*a1^4 - 4*a6^3*a5^3*x34^2*a1^4 + 4*a6^2*a5^4*x34^2*a1^4 - 4*a6^3*a5^2*x34^3*a1^4 - 4*a6^2*a5^3*x34^3*a1^4 + 4*a6^2*a5^2*x34^4*a1^4 + 4*a6^4*a5^2*x34*a3*a1^4 - 4*a6^3*a5^3*x34*a3*a1^4 + 4*a6^2*a5^4*x34*a3*a1^4 - 4*a6^4*a5*x34^2*a3*a1^4 - 8*a6^3*a5^2*x34^2*a3*a1^4 - 8*a6^2*a5^3*x34^2*a3*a1^4 - 4*a6*a5^4*x34^2*a3*a1^4 + 4*a6^3*a5*x34^3*a3*a1^4 + 20*a6^2*a5^2*x34^3*a3*a1^4 + 4*a6*a5^3*x34^3*a3*a1^4 - 4*a6^2*a5*x34^4*a3*a1^4 - 4*a6*a5^2*x34^4*a3*a1^4 + 4*a6^4*a5^2*a3^2*a1^4 - 4*a6^3*a5^3*a3^2*a1^4 + 4*a6^2*a5^4*a3^2*a1^4 - 12*a6^4*a5*x34*a3^2*a1^4 - 12*a6*a5^4*x34*a3^2*a1^4 + 4*a6^4*x34^2*a3^2*a1^4 + 16*a6^3*a5*x34^2*a3^2*a1^4 + 12*a6^2*a5^2*x34^2*a3^2*a1^4 + 16*a6*a5^3*x34^2*a3^2*a1^4 + 4*a5^4*x34^2*a3^2*a1^4 - 4*a6^3*x34^3*a3^2*a1^4 - 12*a6^2*a5*x34^3*a3^2*a1^4 - 12*a6*a5^2*x34^3*a3^2*a1^4 - 4*a5^3*x34^3*a3^2*a1^4 + 4*a6^2*x34^4*a3^2*a1^4 - 4*a6*a5*x34^4*a3^2*a1^4 + 4*a5^2*x34^4*a3^2*a1^4 - 8*a6^4*a5*a3^3*a1^4 - 8*a6*a5^4*a3^3*a1^4 + 8*a6^4*x34*a3^3*a1^4 + 24*a6^3*a5*x34*a3^3*a1^4 - 16*a6^2*a5^2*x34*a3^3*a1^4 + 24*a6*a5^3*x34*a3^3*a1^4 + 8*a5^4*x34*a3^3*a1^4 - 16*a6^3*x34^2*a3^3*a1^4 - 8*a6^2*a5*x34^2*a3^3*a1^4 - 8*a6*a5^2*x34^2*a3^3*a1^4 - 16*a5^3*x34^2*a3^3*a1^4 + 12*a6^2*x34^3*a3^3*a1^4 - 12*a6*a5*x34^3*a3^3*a1^4 + 12*a5^2*x34^3*a3^3*a1^4 + 4*a6^4*a3^4*a1^4 + 12*a6^3*a5*a3^4*a1^4 - 8*a6^2*a5^2*a3^4*a1^4 + 12*a6*a5^3*a3^4*a1^4 + 4*a5^4*a3^4*a1^4 - 20*a6^3*x34*a3^4*a1^4 - 20*a5^3*x34*a3^4*a1^4 + 16*a6^2*x34^2*a3^4*a1^4 - 16*a6*a5*x34^2*a3^4*a1^4 + 16*a5^2*x34^2*a3^4*a1^4 - 8*a6^3*a3^5*a1^4 - 8*a5^3*a3^5*a1^4 + 12*a6^2*x34*a3^5*a1^4 - 12*a6*a5*x34*a3^5*a1^4 + 12*a5^2*x34*a3^5*a1^4 + 4*a6^2*a3^6*a1^4 - 4*a6*a5*a3^6*a1^4 + 4*a5^2*a3^6*a1^4 - 4*a6^4*a5^2*x34*a2*a1^4 + 4*a6^3*a5^3*x34*a2*a1^4 - 4*a6^2*a5^4*x34*a2*a1^4 - 4*a6^4*a5*x34^2*a2*a1^4 + 4*a6^3*a5^2*x34^2*a2*a1^4 + 4*a6^2*a5^3*x34^2*a2*a1^4 - 4*a6*a5^4*x34^2*a2*a1^4 + 4*a6^3*a5*x34^3*a2*a1^4 + 4*a6^2*a5^2*x34^3*a2*a1^4 + 4*a6*a5^3*x34^3*a2*a1^4 - 4*a6^2*a5*x34^4*a2*a1^4 - 4*a6*a5^2*x34^4*a2*a1^4 - 8*a6^4*a5^2*a3*a2*a1^4 + 8*a6^3*a5^3*a3*a2*a1^4 - 8*a6^2*a5^4*a3*a2*a1^4 + 16*a6^4*a5*x34*a3*a2*a1^4 - 4*a6^3*a5^2*x34*a3*a2*a1^4 - 4*a6^2*a5^3*x34*a3*a2*a1^4 + 16*a6*a5^4*x34*a3*a2*a1^4 - 4*a6^4*x34^2*a3*a2*a1^4 + 24*a6^2*a5^2*x34^2*a3*a2*a1^4 - 4*a5^4*x34^2*a3*a2*a1^4 + 4*a6^3*x34^3*a3*a2*a1^4 - 28*a6^2*a5*x34^3*a3*a2*a1^4 - 28*a6*a5^2*x34^3*a3*a2*a1^4 + 4*a5^3*x34^3*a3*a2*a1^4 - 4*a6^2*x34^4*a3*a2*a1^4 + 24*a6*a5*x34^4*a3*a2*a1^4 - 4*a5^2*x34^4*a3*a2*a1^4 + 16*a6^4*a5*a3^2*a2*a1^4 - 4*a6^3*a5^2*a3^2*a2*a1^4 - 4*a6^2*a5^3*a3^2*a2*a1^4 + 16*a6*a5^4*a3^2*a2*a1^4 - 12*a6^4*x34*a3^2*a2*a1^4 - 24*a6^3*a5*x34*a3^2*a2*a1^4 + 48*a6^2*a5^2*x34*a3^2*a2*a1^4 - 24*a6*a5^3*x34*a3^2*a2*a1^4 - 12*a5^4*x34*a3^2*a2*a1^4 + 16*a6^3*x34^2*a3^2*a2*a1^4 - 48*a6^2*a5*x34^2*a3^2*a2*a1^4 - 48*a6*a5^2*x34^2*a3^2*a2*a1^4 + 16*a5^3*x34^2*a3^2*a2*a1^4 - 12*a6^2*x34^3*a3^2*a2*a1^4 + 84*a6*a5*x34^3*a3^2*a2*a1^4 - 12*a5^2*x34^3*a3^2*a2*a1^4 - 4*a6*x34^4*a3^2*a2*a1^4 - 4*a5*x34^4*a3^2*a2*a1^4 - 8*a6^4*a3^3*a2*a1^4 - 16*a6^3*a5*a3^3*a2*a1^4 + 32*a6^2*a5^2*a3^3*a2*a1^4 - 16*a6*a5^3*a3^3*a2*a1^4 - 8*a5^4*a3^3*a2*a1^4 + 24*a6^3*x34*a3^3*a2*a1^4 - 40*a6^2*a5*x34*a3^3*a2*a1^4 - 40*a6*a5^2*x34*a3^3*a2*a1^4 + 24*a5^3*x34*a3^3*a2*a1^4 - 8*a6^2*x34^2*a3^3*a2*a1^4 + 96*a6*a5*x34^2*a3^3*a2*a1^4 - 8*a5^2*x34^2*a3^3*a2*a1^4 - 12*a6*x34^3*a3^3*a2*a1^4 - 12*a5*x34^3*a3^3*a2*a1^4 + 12*a6^3*a3^4*a2*a1^4 - 20*a6^2*a5*a3^4*a2*a1^4 - 20*a6*a5^2*a3^4*a2*a1^4 + 12*a5^3*a3^4*a2*a1^4 + 60*a6*a5*x34*a3^4*a2*a1^4 - 16*a6*x34^2*a3^4*a2*a1^4 - 16*a5*x34^2*a3^4*a2*a1^4 + 24*a6*a5*a3^5*a2*a1^4 - 12*a6*x34*a3^5*a2*a1^4 - 12*a5*x34*a3^5*a2*a1^4 - 4*a6*a3^6*a2*a1^4 - 4*a5*a3^6*a2*a1^4 + 4*a6^4*a5^2*a2^2*a1^4 - 4*a6^3*a5^3*a2^2*a1^4 + 4*a6^2*a5^4*a2^2*a1^4 - 4*a6^4*a5*x34*a2^2*a1^4 + 4*a6^3*a5^2*x34*a2^2*a1^4 + 4*a6^2*a5^3*x34*a2^2*a1^4 - 4*a6*a5^4*x34*a2^2*a1^4 + 4*a6^4*x34^2*a2^2*a1^4 + 4*a6^3*a5*x34^2*a2^2*a1^4 - 24*a6^2*a5^2*x34^2*a2^2*a1^4 + 4*a6*a5^3*x34^2*a2^2*a1^4 + 4*a5^4*x34^2*a2^2*a1^4 - 4*a6^3*x34^3*a2^2*a1^4 + 4*a6^2*a5*x34^3*a2^2*a1^4 + 4*a6*a5^2*x34^3*a2^2*a1^4 - 4*a5^3*x34^3*a2^2*a1^4 + 4*a6^2*x34^4*a2^2*a1^4 - 4*a6*a5*x34^4*a2^2*a1^4 + 4*a5^2*x34^4*a2^2*a1^4 - 8*a6^4*a5*a3*a2^2*a1^4 + 8*a6^3*a5^2*a3*a2^2*a1^4 + 8*a6^2*a5^3*a3*a2^2*a1^4 - 8*a6*a5^4*a3*a2^2*a1^4 + 4*a6^4*x34*a3*a2^2*a1^4 - 4*a6^3*a5*x34*a3*a2^2*a1^4 - 36*a6^2*a5^2*x34*a3*a2^2*a1^4 - 4*a6*a5^3*x34*a3*a2^2*a1^4 + 4*a5^4*x34*a3*a2^2*a1^4 - 8*a6^3*x34^2*a3*a2^2*a1^4 + 24*a6^2*a5*x34^2*a3*a2^2*a1^4 + 24*a6*a5^2*x34^2*a3*a2^2*a1^4 - 8*a5^3*x34^2*a3*a2^2*a1^4 + 20*a6^2*x34^3*a3*a2^2*a1^4 - 28*a6*a5*x34^3*a3*a2^2*a1^4 + 20*a5^2*x34^3*a3*a2^2*a1^4 - 4*a6*x34^4*a3*a2^2*a1^4 - 4*a5*x34^4*a3*a2^2*a1^4 + 4*a6^4*a3^2*a2^2*a1^4 - 4*a6^3*a5*a3^2*a2^2*a1^4 - 36*a6^2*a5^2*a3^2*a2^2*a1^4 - 4*a6*a5^3*a3^2*a2^2*a1^4 + 4*a5^4*a3^2*a2^2*a1^4 + 48*a6^2*a5*x34*a3^2*a2^2*a1^4 + 48*a6*a5^2*x34*a3^2*a2^2*a1^4 + 12*a6^2*x34^2*a3^2*a2^2*a1^4 - 48*a6*a5*x34^2*a3^2*a2^2*a1^4 + 12*a5^2*x34^2*a3^2*a2^2*a1^4 - 12*a6*x34^3*a3^2*a2^2*a1^4 - 12*a5*x34^3*a3^2*a2^2*a1^4 + 4*x34^4*a3^2*a2^2*a1^4 + 32*a6^2*a5*a3^3*a2^2*a1^4 + 32*a6*a5^2*a3^3*a2^2*a1^4 - 16*a6^2*x34*a3^3*a2^2*a1^4 - 40*a6*a5*x34*a3^3*a2^2*a1^4 - 16*a5^2*x34*a3^3*a2^2*a1^4 - 8*a6*x34^2*a3^3*a2^2*a1^4 - 8*a5*x34^2*a3^3*a2^2*a1^4 + 12*x34^3*a3^3*a2^2*a1^4 - 8*a6^2*a3^4*a2^2*a1^4 - 20*a6*a5*a3^4*a2^2*a1^4 - 8*a5^2*a3^4*a2^2*a1^4 + 16*x34^2*a3^4*a2^2*a1^4 + 12*x34*a3^5*a2^2*a1^4 + 4*a3^6*a2^2*a1^4 - 4*a6^3*a5^2*a2^3*a1^4 - 4*a6^2*a5^3*a2^3*a1^4 + 4*a6^3*a5*x34*a2^3*a1^4 + 4*a6^2*a5^2*x34*a2^3*a1^4 + 4*a6*a5^3*x34*a2^3*a1^4 - 4*a6^3*x34^2*a2^3*a1^4 + 4*a6^2*a5*x34^2*a2^3*a1^4 + 4*a6*a5^2*x34^2*a2^3*a1^4 - 4*a5^3*x34^2*a2^3*a1^4 - 4*a6^2*x34^3*a2^3*a1^4 + 4*a6*a5*x34^3*a2^3*a1^4 - 4*a5^2*x34^3*a2^3*a1^4 + 8*a6^3*a5*a3*a2^3*a1^4 + 8*a6^2*a5^2*a3*a2^3*a1^4 + 8*a6*a5^3*a3*a2^3*a1^4 - 4*a6^3*x34*a3*a2^3*a1^4 - 4*a6^2*a5*x34*a3*a2^3*a1^4 - 4*a6*a5^2*x34*a3*a2^3*a1^4 - 4*a5^3*x34*a3*a2^3*a1^4 - 8*a6^2*x34^2*a3*a2^3*a1^4 - 8*a5^2*x34^2*a3*a2^3*a1^4 + 4*a6*x34^3*a3*a2^3*a1^4 + 4*a5*x34^3*a3*a2^3*a1^4 - 4*a6^3*a3^2*a2^3*a1^4 - 4*a6^2*a5*a3^2*a2^3*a1^4 - 4*a6*a5^2*a3^2*a2^3*a1^4 - 4*a5^3*a3^2*a2^3*a1^4 - 24*a6*a5*x34*a3^2*a2^3*a1^4 + 16*a6*x34^2*a3^2*a2^3*a1^4 + 16*a5*x34^2*a3^2*a2^3*a1^4 - 4*x34^3*a3^2*a2^3*a1^4 - 16*a6*a5*a3^3*a2^3*a1^4 + 24*a6*x34*a3^3*a2^3*a1^4 + 24*a5*x34*a3^3*a2^3*a1^4 - 16*x34^2*a3^3*a2^3*a1^4 + 12*a6*a3^4*a2^3*a1^4 + 12*a5*a3^4*a2^3*a1^4 - 20*x34*a3^4*a2^3*a1^4 - 8*a3^5*a2^3*a1^4 + 4*a6^2*a5^2*a2^4*a1^4 - 4*a6^2*a5*x34*a2^4*a1^4 - 4*a6*a5^2*x34*a2^4*a1^4 + 4*a6^2*x34^2*a2^4*a1^4 - 4*a6*a5*x34^2*a2^4*a1^4 + 4*a5^2*x34^2*a2^4*a1^4 - 8*a6^2*a5*a3*a2^4*a1^4 - 8*a6*a5^2*a3*a2^4*a1^4 + 4*a6^2*x34*a3*a2^4*a1^4 + 16*a6*a5*x34*a3*a2^4*a1^4 + 4*a5^2*x34*a3*a2^4*a1^4 - 4*a6*x34^2*a3*a2^4*a1^4 - 4*a5*x34^2*a3*a2^4*a1^4 + 4*a6^2*a3^2*a2^4*a1^4 + 16*a6*a5*a3^2*a2^4*a1^4 + 4*a5^2*a3^2*a2^4*a1^4 - 12*a6*x34*a3^2*a2^4*a1^4 - 12*a5*x34*a3^2*a2^4*a1^4 + 4*x34^2*a3^2*a2^4*a1^4 - 8*a6*a3^3*a2^4*a1^4 - 8*a5*a3^3*a2^4*a1^4 + 8*x34*a3^3*a2^4*a1^4 + 4*a3^4*a2^4*a1^4;

-- polynomial C
C = 8*a6^6*a5^6*x34^4*a3^2 - 8*a6^6*a5^5*x34^5*a3^2 - 8*a6^5*a5^6*x34^5*a3^2 + 8*a6^6*a5^4*x34^6*a3^2 - 8*a6^5*a5^5*x34^6*a3^2 + 8*a6^4*a5^6*x34^6*a3^2 + 24*a6^6*a5^6*x34^3*a3^3 - 44*a6^6*a5^5*x34^4*a3^3 - 44*a6^5*a5^6*x34^4*a3^3 + 44*a6^6*a5^4*x34^5*a3^3 + 44*a6^4*a5^6*x34^5*a3^3 - 8*a6^6*a5^3*x34^6*a3^3 - 4*a6^5*a5^4*x34^6*a3^3 - 4*a6^4*a5^5*x34^6*a3^3 - 8*a6^3*a5^6*x34^6*a3^3 + 32*a6^6*a5^6*x34^2*a3^4 - 100*a6^6*a5^5*x34^3*a3^4 - 100*a6^5*a5^6*x34^3*a3^4 + 124*a6^6*a5^4*x34^4*a3^4 + 96*a6^5*a5^5*x34^4*a3^4 + 124*a6^4*a5^6*x34^4*a3^4 - 52*a6^6*a5^3*x34^5*a3^4 - 48*a6^5*a5^4*x34^5*a3^4 - 48*a6^4*a5^5*x34^5*a3^4 - 52*a6^3*a5^6*x34^5*a3^4 + 8*a6^6*a5^2*x34^6*a3^4 - 4*a6^5*a5^3*x34^6*a3^4 + 24*a6^4*a5^4*x34^6*a3^4 - 4*a6^3*a5^5*x34^6*a3^4 + 8*a6^2*a5^6*x34^6*a3^4 + 24*a6^6*a5^6*x34*a3^5 - 124*a6^6*a5^5*x34^2*a3^5 - 124*a6^5*a5^6*x34^2*a3^5 + 212*a6^6*a5^4*x34^3*a3^5 + 272*a6^5*a5^5*x34^3*a3^5 + 212*a6^4*a5^6*x34^3*a3^5 - 144*a6^6*a5^3*x34^4*a3^5 - 204*a6^5*a5^4*x34^4*a3^5 - 204*a6^4*a5^5*x34^4*a3^5 - 144*a6^3*a5^6*x34^4*a3^5 + 40*a6^6*a5^2*x34^5*a3^5 + 24*a6^5*a5^3*x34^5*a3^5 + 120*a6^4*a5^4*x34^5*a3^5 + 24*a6^3*a5^5*x34^5*a3^5 + 40*a6^2*a5^6*x34^5*a3^5 - 8*a6^5*a5^2*x34^6*a3^5 - 4*a6^4*a5^3*x34^6*a3^5 - 4*a6^3*a5^4*x34^6*a3^5 - 8*a6^2*a5^5*x34^6*a3^5 + 8*a6^6*a5^6*a3^6 - 84*a6^6*a5^5*x34*a3^6 - 84*a6^5*a5^6*x34*a3^6 + 220*a6^6*a5^4*x34^2*a3^6 + 352*a6^5*a5^5*x34^2*a3^6 + 220*a6^4*a5^6*x34^2*a3^6 - 224*a6^6*a5^3*x34^3*a3^6 - 420*a6^5*a5^4*x34^3*a3^6 - 420*a6^4*a5^5*x34^3*a3^6 - 224*a6^3*a5^6*x34^3*a3^6 + 88*a6^6*a5^2*x34^4*a3^6 + 176*a6^5*a5^3*x34^4*a3^6 + 264*a6^4*a5^4*x34^4*a3^6 + 176*a6^3*a5^5*x34^4*a3^6 + 88*a6^2*a5^6*x34^4*a3^6 - 56*a6^5*a5^2*x34^5*a3^6 - 28*a6^4*a5^3*x34^5*a3^6 - 28*a6^3*a5^4*x34^5*a3^6 - 56*a6^2*a5^5*x34^5*a3^6 + 8*a6^4*a5^2*x34^6*a3^6 - 8*a6^3*a5^3*x34^6*a3^6 + 8*a6^2*a5^4*x34^6*a3^6 - 24*a6^6*a5^5*a3^7 - 24*a6^5*a5^6*a3^7 + 128*a6^6*a5^4*x34*a3^7 + 224*a6^5*a5^5*x34*a3^7 + 128*a6^4*a5^6*x34*a3^7 - 208*a6^6*a5^3*x34^2*a3^7 - 456*a6^5*a5^4*x34^2*a3^7 - 456*a6^4*a5^5*x34^2*a3^7 - 208*a6^3*a5^6*x34^2*a3^7 + 112*a6^6*a5^2*x34^3*a3^7 + 384*a6^5*a5^3*x34^3*a3^7 + 336*a6^4*a5^4*x34^3*a3^7 + 384*a6^3*a5^5*x34^3*a3^7 + 112*a6^2*a5^6*x34^3*a3^7 - 160*a6^5*a5^2*x34^4*a3^7 - 80*a6^4*a5^3*x34^4*a3^7 - 80*a6^3*a5^4*x34^4*a3^7 - 160*a6^2*a5^5*x34^4*a3^7 + 48*a6^4*a5^2*x34^5*a3^7 - 48*a6^3*a5^3*x34^5*a3^7 + 48*a6^2*a5^4*x34^5*a3^7 + 32*a6^6*a5^4*a3^8 + 56*a6^5*a5^5*a3^8 + 32*a6^4*a5^6*a3^8 - 108*a6^6*a5^3*x34*a3^8 - 252*a6^5*a5^4*x34*a3^8 - 252*a6^4*a5^5*x34*a3^8 - 108*a6^3*a5^6*x34*a3^8 + 88*a6^6*a5^2*x34^2*a3^8 + 396*a6^5*a5^3*x34^2*a3^8 + 264*a6^4*a5^4*x34^2*a3^8 + 396*a6^3*a5^5*x34^2*a3^8 + 88*a6^2*a5^6*x34^2*a3^8 - 240*a6^5*a5^2*x34^3*a3^8 - 120*a6^4*a5^3*x34^3*a3^8 - 120*a6^3*a5^4*x34^3*a3^8 - 240*a6^2*a5^5*x34^3*a3^8 + 120*a6^4*a5^2*x34^4*a3^8 - 120*a6^3*a5^3*x34^4*a3^8 + 120*a6^2*a5^4*x34^4*a3^8 - 24*a6^6*a5^3*a3^9 - 56*a6^5*a5^4*a3^9 - 56*a6^4*a5^5*a3^9 - 24*a6^3*a5^6*a3^9 + 40*a6^6*a5^2*x34*a3^9 + 200*a6^5*a5^3*x34*a3^9 + 120*a6^4*a5^4*x34*a3^9 + 200*a6^3*a5^5*x34*a3^9 + 40*a6^2*a5^6*x34*a3^9 - 200*a6^5*a5^2*x34^2*a3^9 - 100*a6^4*a5^3*x34^2*a3^9 - 100*a6^3*a5^4*x34^2*a3^9 - 200*a6^2*a5^5*x34^2*a3^9 + 160*a6^4*a5^2*x34^3*a3^9 - 160*a6^3*a5^3*x34^3*a3^9 + 160*a6^2*a5^4*x34^3*a3^9 + 8*a6^6*a5^2*a3^10 + 40*a6^5*a5^3*a3^10 + 24*a6^4*a5^4*a3^10 + 40*a6^3*a5^5*a3^10 + 8*a6^2*a5^6*a3^10 - 88*a6^5*a5^2*x34*a3^10 - 44*a6^4*a5^3*x34*a3^10 - 44*a6^3*a5^4*x34*a3^10 - 88*a6^2*a5^5*x34*a3^10 + 120*a6^4*a5^2*x34^2*a3^10 - 120*a6^3*a5^3*x34^2*a3^10 + 120*a6^2*a5^4*x34^2*a3^10 - 16*a6^5*a5^2*a3^11 - 8*a6^4*a5^3*a3^11 - 8*a6^3*a5^4*a3^11 - 16*a6^2*a5^5*a3^11 + 48*a6^4*a5^2*x34*a3^11 - 48*a6^3*a5^3*x34*a3^11 + 48*a6^2*a5^4*x34*a3^11 + 8*a6^4*a5^2*a3^12 - 8*a6^3*a5^3*a3^12 + 8*a6^2*a5^4*a3^12 - 8*a6^6*a5^6*x34^4*a3*a2 + 8*a6^6*a5^5*x34^5*a3*a2 + 8*a6^5*a5^6*x34^5*a3*a2 - 8*a6^6*a5^4*x34^6*a3*a2 + 8*a6^5*a5^5*x34^6*a3*a2 - 8*a6^4*a5^6*x34^6*a3*a2 - 36*a6^6*a5^6*x34^3*a3^2*a2 + 42*a6^6*a5^5*x34^4*a3^2*a2 + 42*a6^5*a5^6*x34^4*a3^2*a2 - 46*a6^6*a5^4*x34^5*a3^2*a2 + 48*a6^5*a5^5*x34^5*a3^2*a2 - 46*a6^4*a5^6*x34^5*a3^2*a2 - 4*a6^6*a5^3*x34^6*a3^2*a2 + 2*a6^5*a5^4*x34^6*a3^2*a2 + 2*a6^4*a5^5*x34^6*a3^2*a2 - 4*a6^3*a5^6*x34^6*a3^2*a2 - 64*a6^6*a5^6*x34^2*a3^3*a2 + 128*a6^6*a5^5*x34^3*a3^3*a2 + 128*a6^5*a5^6*x34^3*a3^3*a2 - 138*a6^6*a5^4*x34^4*a3^3*a2 + 72*a6^5*a5^5*x34^4*a3^3*a2 - 138*a6^4*a5^6*x34^4*a3^3*a2 + 16*a6^6*a5^3*x34^5*a3^3*a2 - 36*a6^5*a5^4*x34^5*a3^3*a2 - 36*a6^4*a5^5*x34^5*a3^3*a2 + 16*a6^3*a5^6*x34^5*a3^3*a2 - 4*a6^6*a5^2*x34^6*a3^3*a2 + 40*a6^5*a5^3*x34^6*a3^3*a2 - 28*a6^4*a5^4*x34^6*a3^3*a2 + 40*a6^3*a5^5*x34^6*a3^3*a2 - 4*a6^2*a5^6*x34^6*a3^3*a2 - 60*a6^6*a5^6*x34*a3^4*a2 + 214*a6^6*a5^5*x34^2*a3^4*a2 + 214*a6^5*a5^6*x34^2*a3^4*a2 - 280*a6^6*a5^4*x34^3*a3^4*a2 - 80*a6^5*a5^5*x34^3*a3^4*a2 - 280*a6^4*a5^6*x34^3*a3^4*a2 + 112*a6^6*a5^3*x34^4*a3^4*a2 - 102*a6^5*a5^4*x34^4*a3^4*a2 - 102*a6^4*a5^5*x34^4*a3^4*a2 + 112*a6^3*a5^6*x34^4*a3^4*a2 - 22*a6^6*a5^2*x34^5*a3^4*a2 + 192*a6^5*a5^3*x34^5*a3^4*a2 - 60*a6^4*a5^4*x34^5*a3^4*a2 + 192*a6^3*a5^5*x34^5*a3^4*a2 - 22*a6^2*a5^6*x34^5*a3^4*a2 - 8*a6^6*a5*x34^6*a3^4*a2 + 2*a6^5*a5^2*x34^6*a3^4*a2 - 28*a6^4*a5^3*x34^6*a3^4*a2 - 28*a6^3*a5^4*x34^6*a3^4*a2 + 2*a6^2*a5^5*x34^6*a3^4*a2 - 8*a6*a5^6*x34^6*a3^4*a2 - 24*a6^6*a5^6*a3^5*a2 + 180*a6^6*a5^5*x34*a3^5*a2 + 180*a6^5*a5^6*x34*a3^5*a2 - 350*a6^6*a5^4*x34^2*a3^5*a2 - 312*a6^5*a5^5*x34^2*a3^5*a2 - 350*a6^4*a5^6*x34^2*a3^5*a2 + 248*a6^6*a5^3*x34^3*a3^5*a2 - 56*a6^5*a5^4*x34^3*a3^5*a2 - 56*a6^4*a5^5*x34^3*a3^5*a2 + 248*a6^3*a5^6*x34^3*a3^5*a2 - 48*a6^6*a5^2*x34^4*a3^5*a2 + 312*a6^5*a5^3*x34^4*a3^5*a2 + 228*a6^4*a5^4*x34^4*a3^5*a2 + 312*a6^3*a5^5*x34^4*a3^5*a2 - 48*a6^2*a5^6*x34^4*a3^5*a2 - 40*a6^6*a5*x34^5*a3^5*a2 + 12*a6^5*a5^2*x34^5*a3^5*a2 - 216*a6^4*a5^3*x34^5*a3^5*a2 - 216*a6^3*a5^4*x34^5*a3^5*a2 + 12*a6^2*a5^5*x34^5*a3^5*a2 - 40*a6*a5^6*x34^5*a3^5*a2 + 8*a6^5*a5*x34^6*a3^5*a2 + 2*a6^4*a5^2*x34^6*a3^5*a2 + 40*a6^3*a5^3*x34^6*a3^5*a2 + 2*a6^2*a5^4*x34^6*a3^5*a2 + 8*a6*a5^5*x34^6*a3^5*a2 + 60*a6^6*a5^5*a3^6*a2 + 60*a6^5*a5^6*a3^6*a2 - 238*a6^6*a5^4*x34*a3^6*a2 - 280*a6^5*a5^5*x34*a3^6*a2 - 238*a6^4*a5^6*x34*a3^6*a2 + 288*a6^6*a5^3*x34^2*a3^6*a2 + 56*a6^5*a5^4*x34^2*a3^6*a2 + 56*a6^4*a5^5*x34^2*a3^6*a2 + 288*a6^3*a5^6*x34^2*a3^6*a2 - 56*a6^6*a5^2*x34^3*a3^6*a2 + 168*a6^5*a5^3*x34^3*a3^6*a2 + 924*a6^4*a5^4*x34^3*a3^6*a2 + 168*a6^3*a5^5*x34^3*a3^6*a2 - 56*a6^2*a5^6*x34^3*a3^6*a2 - 88*a6^6*a5*x34^4*a3^6*a2 + 32*a6^5*a5^2*x34^4*a3^6*a2 - 688*a6^4*a5^3*x34^4*a3^6*a2 - 688*a6^3*a5^4*x34^4*a3^6*a2 + 32*a6^2*a5^5*x34^4*a3^6*a2 - 88*a6*a5^6*x34^4*a3^6*a2 + 56*a6^5*a5*x34^5*a3^6*a2 + 14*a6^4*a5^2*x34^5*a3^6*a2 + 280*a6^3*a5^3*x34^5*a3^6*a2 + 14*a6^2*a5^4*x34^5*a3^6*a2 + 56*a6*a5^5*x34^5*a3^6*a2 - 8*a6^4*a5*x34^6*a3^6*a2 - 4*a6^3*a5^2*x34^6*a3^6*a2 - 4*a6^2*a5^3*x34^6*a3^6*a2 - 8*a6*a5^4*x34^6*a3^6*a2 - 68*a6^6*a5^4*a3^7*a2 - 80*a6^5*a5^5*a3^7*a2 - 68*a6^4*a5^6*a3^7*a2 + 176*a6^6*a5^3*x34*a3^7*a2 + 64*a6^5*a5^4*x34*a3^7*a2 + 64*a6^4*a5^5*x34*a3^7*a2 + 176*a6^3*a5^6*x34*a3^7*a2 - 40*a6^6*a5^2*x34^2*a3^7*a2 - 48*a6^5*a5^3*x34^2*a3^7*a2 + 1224*a6^4*a5^4*x34^2*a3^7*a2 - 48*a6^3*a5^5*x34^2*a3^7*a2 - 40*a6^2*a5^6*x34^2*a3^7*a2 - 112*a6^6*a5*x34^3*a3^7*a2 + 48*a6^5*a5^2*x34^3*a3^7*a2 - 1152*a6^4*a5^3*x34^3*a3^7*a2 - 1152*a6^3*a5^4*x34^3*a3^7*a2 + 48*a6^2*a5^5*x34^3*a3^7*a2 - 112*a6*a5^6*x34^3*a3^7*a2 + 160*a6^5*a5*x34^4*a3^7*a2 + 40*a6^4*a5^2*x34^4*a3^7*a2 + 800*a6^3*a5^3*x34^4*a3^7*a2 + 40*a6^2*a5^4*x34^4*a3^7*a2 + 160*a6*a5^5*x34^4*a3^7*a2 - 48*a6^4*a5*x34^5*a3^7*a2 - 24*a6^3*a5^2*x34^5*a3^7*a2 - 24*a6^2*a5^3*x34^5*a3^7*a2 - 48*a6*a5^4*x34^5*a3^7*a2 + 44*a6^6*a5^3*a3^8*a2 + 16*a6^5*a5^4*a3^8*a2 + 16*a6^4*a5^5*a3^8*a2 + 44*a6^3*a5^6*a3^8*a2 - 18*a6^6*a5^2*x34*a3^8*a2 - 72*a6^5*a5^3*x34*a3^8*a2 + 720*a6^4*a5^4*x34*a3^8*a2 - 72*a6^3*a5^5*x34*a3^8*a2 - 18*a6^2*a5^6*x34*a3^8*a2 - 88*a6^6*a5*x34^2*a3^8*a2 + 42*a6^5*a5^2*x34^2*a3^8*a2 - 1068*a6^4*a5^3*x34^2*a3^8*a2 - 1068*a6^3*a5^4*x34^2*a3^8*a2 + 42*a6^2*a5^5*x34^2*a3^8*a2 - 88*a6*a5^6*x34^2*a3^8*a2 + 240*a6^5*a5*x34^3*a3^8*a2 + 60*a6^4*a5^2*x34^3*a3^8*a2 + 1200*a6^3*a5^3*x34^3*a3^8*a2 + 60*a6^2*a5^4*x34^3*a3^8*a2 + 240*a6*a5^5*x34^3*a3^8*a2 - 120*a6^4*a5*x34^4*a3^8*a2 - 60*a6^3*a5^2*x34^4*a3^8*a2 - 60*a6^2*a5^3*x34^4*a3^8*a2 - 120*a6*a5^4*x34^4*a3^8*a2 - 4*a6^6*a5^2*a3^9*a2 - 16*a6^5*a5^3*a3^9*a2 + 160*a6^4*a5^4*a3^9*a2 - 16*a6^3*a5^5*a3^9*a2 - 4*a6^2*a5^6*a3^9*a2 - 40*a6^6*a5*x34*a3^9*a2 + 20*a6^5*a5^2*x34*a3^9*a2 - 520*a6^4*a5^3*x34*a3^9*a2 - 520*a6^3*a5^4*x34*a3^9*a2 + 20*a6^2*a5^5*x34*a3^9*a2 - 40*a6*a5^6*x34*a3^9*a2 + 200*a6^5*a5*x34^2*a3^9*a2 + 50*a6^4*a5^2*x34^2*a3^9*a2 + 1000*a6^3*a5^3*x34^2*a3^9*a2 + 50*a6^2*a5^4*x34^2*a3^9*a2 + 200*a6*a5^5*x34^2*a3^9*a2 - 160*a6^4*a5*x34^3*a3^9*a2 - 80*a6^3*a5^2*x34^3*a3^9*a2 - 80*a6^2*a5^3*x34^3*a3^9*a2 - 160*a6*a5^4*x34^3*a3^9*a2 - 8*a6^6*a5*a3^10*a2 + 4*a6^5*a5^2*a3^10*a2 - 104*a6^4*a5^3*a3^10*a2 - 104*a6^3*a5^4*a3^10*a2 + 4*a6^2*a5^5*a3^10*a2 - 8*a6*a5^6*a3^10*a2 + 88*a6^5*a5*x34*a3^10*a2 + 22*a6^4*a5^2*x34*a3^10*a2 + 440*a6^3*a5^3*x34*a3^10*a2 + 22*a6^2*a5^4*x34*a3^10*a2 + 88*a6*a5^5*x34*a3^10*a2 - 120*a6^4*a5*x34^2*a3^10*a2 - 60*a6^3*a5^2*x34^2*a3^10*a2 - 60*a6^2*a5^3*x34^2*a3^10*a2 - 120*a6*a5^4*x34^2*a3^10*a2 + 16*a6^5*a5*a3^11*a2 + 4*a6^4*a5^2*a3^11*a2 + 80*a6^3*a5^3*a3^11*a2 + 4*a6^2*a5^4*a3^11*a2 + 16*a6*a5^5*a3^11*a2 - 48*a6^4*a5*x34*a3^11*a2 - 24*a6^3*a5^2*x34*a3^11*a2 - 24*a6^2*a5^3*x34*a3^11*a2 - 48*a6*a5^4*x34*a3^11*a2 - 8*a6^4*a5*a3^12*a2 - 4*a6^3*a5^2*a3^12*a2 - 4*a6^2*a5^3*a3^12*a2 - 8*a6*a5^4*a3^12*a2 + 8*a6^6*a5^6*x34^4*a2^2 - 8*a6^6*a5^5*x34^5*a2^2 - 8*a6^5*a5^6*x34^5*a2^2 + 8*a6^6*a5^4*x34^6*a2^2 - 8*a6^5*a5^5*x34^6*a2^2 + 8*a6^4*a5^6*x34^6*a2^2 + 28*a6^6*a5^6*x34^3*a3*a2^2 - 38*a6^6*a5^5*x34^4*a3*a2^2 - 38*a6^5*a5^6*x34^4*a3*a2^2 + 50*a6^6*a5^4*x34^5*a3*a2^2 - 48*a6^5*a5^5*x34^5*a3*a2^2 + 50*a6^4*a5^6*x34^5*a3*a2^2 - 4*a6^6*a5^3*x34^6*a3*a2^2 + 2*a6^5*a5^4*x34^6*a3*a2^2 + 2*a6^4*a5^5*x34^6*a3*a2^2 - 4*a6^3*a5^6*x34^6*a3*a2^2 + 60*a6^6*a5^6*x34^2*a3^2*a2^2 - 100*a6^6*a5^5*x34^3*a3^2*a2^2 - 100*a6^5*a5^6*x34^3*a3^2*a2^2 + 162*a6^6*a5^4*x34^4*a3^2*a2^2 - 120*a6^5*a5^5*x34^4*a3^2*a2^2 + 162*a6^4*a5^6*x34^4*a3^2*a2^2 - 52*a6^6*a5^3*x34^5*a3^2*a2^2 + 12*a6^5*a5^4*x34^5*a3^2*a2^2 + 12*a6^4*a5^5*x34^5*a3^2*a2^2 - 52*a6^3*a5^6*x34^5*a3^2*a2^2 + 24*a6^6*a5^2*x34^6*a3^2*a2^2 - 28*a6^5*a5^3*x34^6*a3^2*a2^2 + 32*a6^4*a5^4*x34^6*a3^2*a2^2 - 28*a6^3*a5^5*x34^6*a3^2*a2^2 + 24*a6^2*a5^6*x34^6*a3^2*a2^2 + 64*a6^6*a5^6*x34*a3^3*a2^2 - 180*a6^6*a5^5*x34^2*a3^3*a2^2 - 180*a6^5*a5^6*x34^2*a3^3*a2^2 + 304*a6^6*a5^4*x34^3*a3^3*a2^2 - 128*a6^5*a5^5*x34^3*a3^3*a2^2 + 304*a6^4*a5^6*x34^3*a3^3*a2^2 - 204*a6^6*a5^3*x34^4*a3^3*a2^2 + 66*a6^5*a5^4*x34^4*a3^3*a2^2 + 66*a6^4*a5^5*x34^4*a3^3*a2^2 - 204*a6^3*a5^6*x34^4*a3^3*a2^2 + 116*a6^6*a5^2*x34^5*a3^3*a2^2 - 136*a6^5*a5^3*x34^5*a3^3*a2^2 + 228*a6^4*a5^4*x34^5*a3^3*a2^2 - 136*a6^3*a5^5*x34^5*a3^3*a2^2 + 116*a6^2*a5^6*x34^5*a3^3*a2^2 - 4*a6^6*a5*x34^6*a3^3*a2^2 - 28*a6^5*a5^2*x34^6*a3^3*a2^2 - 4*a6^4*a5^3*x34^6*a3^3*a2^2 - 4*a6^3*a5^4*x34^6*a3^3*a2^2 - 28*a6^2*a5^5*x34^6*a3^3*a2^2 - 4*a6*a5^6*x34^6*a3^3*a2^2 + 32*a6^6*a5^6*a3^4*a2^2 - 170*a6^6*a5^5*x34*a3^4*a2^2 - 170*a6^5*a5^6*x34*a3^4*a2^2 + 352*a6^6*a5^4*x34^2*a3^4*a2^2 - 24*a6^5*a5^5*x34^2*a3^4*a2^2 + 352*a6^4*a5^6*x34^2*a3^4*a2^2 - 380*a6^6*a5^3*x34^3*a3^4*a2^2 + 220*a6^5*a5^4*x34^3*a3^4*a2^2 + 220*a6^4*a5^5*x34^3*a3^4*a2^2 - 380*a6^3*a5^6*x34^3*a3^4*a2^2 + 252*a6^6*a5^2*x34^4*a3^4*a2^2 - 224*a6^5*a5^3*x34^4*a3^4*a2^2 + 228*a6^4*a5^4*x34^4*a3^4*a2^2 - 224*a6^3*a5^5*x34^4*a3^4*a2^2 + 252*a6^2*a5^6*x34^4*a3^4*a2^2 - 22*a6^6*a5*x34^5*a3^4*a2^2 - 168*a6^5*a5^2*x34^5*a3^4*a2^2 + 12*a6^4*a5^3*x34^5*a3^4*a2^2 + 12*a6^3*a5^4*x34^5*a3^4*a2^2 - 168*a6^2*a5^5*x34^5*a3^4*a2^2 - 22*a6*a5^6*x34^5*a3^4*a2^2 + 8*a6^6*x34^6*a3^4*a2^2 + 2*a6^5*a5*x34^6*a3^4*a2^2 + 32*a6^4*a5^2*x34^6*a3^4*a2^2 - 4*a6^3*a5^3*x34^6*a3^4*a2^2 + 32*a6^2*a5^4*x34^6*a3^4*a2^2 + 2*a6*a5^5*x34^6*a3^4*a2^2 + 8*a5^6*x34^6*a3^4*a2^2 - 68*a6^6*a5^5*a3^5*a2^2 - 68*a6^5*a5^6*a3^5*a2^2 + 240*a6^6*a5^4*x34*a3^5*a2^2 + 48*a6^5*a5^5*x34*a3^5*a2^2 + 240*a6^4*a5^6*x34*a3^5*a2^2 - 404*a6^6*a5^3*x34^2*a3^5*a2^2 + 354*a6^5*a5^4*x34^2*a3^5*a2^2 + 354*a6^4*a5^5*x34^2*a3^5*a2^2 - 404*a6^3*a5^6*x34^2*a3^5*a2^2 + 300*a6^6*a5^2*x34^3*a3^5*a2^2 - 64*a6^5*a5^3*x34^3*a3^5*a2^2 - 692*a6^4*a5^4*x34^3*a3^5*a2^2 - 64*a6^3*a5^5*x34^3*a3^5*a2^2 + 300*a6^2*a5^6*x34^3*a3^5*a2^2 - 48*a6^6*a5*x34^4*a3^5*a2^2 - 420*a6^5*a5^2*x34^4*a3^5*a2^2 + 156*a6^4*a5^3*x34^4*a3^5*a2^2 + 156*a6^3*a5^4*x34^4*a3^5*a2^2 - 420*a6^2*a5^5*x34^4*a3^5*a2^2 - 48*a6*a5^6*x34^4*a3^5*a2^2 + 40*a6^6*x34^5*a3^5*a2^2 + 12*a6^5*a5*x34^5*a3^5*a2^2 + 192*a6^4*a5^2*x34^5*a3^5*a2^2 + 8*a6^3*a5^3*x34^5*a3^5*a2^2 + 192*a6^2*a5^4*x34^5*a3^5*a2^2 + 12*a6*a5^5*x34^5*a3^5*a2^2 + 40*a5^6*x34^5*a3^5*a2^2 - 8*a6^5*x34^6*a3^5*a2^2 + 2*a6^4*a5*x34^6*a3^5*a2^2 - 28*a6^3*a5^2*x34^6*a3^5*a2^2 - 28*a6^2*a5^3*x34^6*a3^5*a2^2 + 2*a6*a5^4*x34^6*a3^5*a2^2 - 8*a5^5*x34^6*a3^5*a2^2 + 80*a6^6*a5^4*a3^6*a2^2 + 16*a6^5*a5^5*a3^6*a2^2 + 80*a6^4*a5^6*a3^6*a2^2 - 252*a6^6*a5^3*x34*a3^6*a2^2 + 266*a6^5*a5^4*x34*a3^6*a2^2 + 266*a6^4*a5^5*x34*a3^6*a2^2 - 252*a6^3*a5^6*x34*a3^6*a2^2 + 212*a6^6*a5^2*x34^2*a3^6*a2^2 + 184*a6^5*a5^3*x34^2*a3^6*a2^2 - 1612*a6^4*a5^4*x34^2*a3^6*a2^2 + 184*a6^3*a5^5*x34^2*a3^6*a2^2 + 212*a6^2*a5^6*x34^2*a3^6*a2^2 - 56*a6^6*a5*x34^3*a3^6*a2^2 - 588*a6^5*a5^2*x34^3*a3^6*a2^2 + 420*a6^4*a5^3*x34^3*a3^6*a2^2 + 420*a6^3*a5^4*x34^3*a3^6*a2^2 - 588*a6^2*a5^5*x34^3*a3^6*a2^2 - 56*a6*a5^6*x34^3*a3^6*a2^2 + 88*a6^6*x34^4*a3^6*a2^2 + 32*a6^5*a5*x34^4*a3^6*a2^2 + 512*a6^4*a5^2*x34^4*a3^6*a2^2 + 96*a6^3*a5^3*x34^4*a3^6*a2^2 + 512*a6^2*a5^4*x34^4*a3^6*a2^2 + 32*a6*a5^5*x34^4*a3^6*a2^2 + 88*a5^6*x34^4*a3^6*a2^2 - 56*a6^5*x34^5*a3^6*a2^2 + 14*a6^4*a5*x34^5*a3^6*a2^2 - 196*a6^3*a5^2*x34^5*a3^6*a2^2 - 196*a6^2*a5^3*x34^5*a3^6*a2^2 + 14*a6*a5^4*x34^5*a3^6*a2^2 - 56*a5^5*x34^5*a3^6*a2^2 + 8*a6^4*x34^6*a3^6*a2^2 - 4*a6^3*a5*x34^6*a3^6*a2^2 + 24*a6^2*a5^2*x34^6*a3^6*a2^2 - 4*a6*a5^3*x34^6*a3^6*a2^2 + 8*a5^4*x34^6*a3^6*a2^2 - 72*a6^6*a5^3*a3^7*a2^2 + 76*a6^5*a5^4*a3^7*a2^2 + 76*a6^4*a5^5*a3^7*a2^2 - 72*a6^3*a5^6*a3^7*a2^2 + 96*a6^6*a5^2*x34*a3^7*a2^2 + 176*a6^5*a5^3*x34*a3^7*a2^2 - 1184*a6^4*a5^4*x34*a3^7*a2^2 + 176*a6^3*a5^5*x34*a3^7*a2^2 + 96*a6^2*a5^6*x34*a3^7*a2^2 - 40*a6^6*a5*x34^2*a3^7*a2^2 - 504*a6^5*a5^2*x34^2*a3^7*a2^2 + 504*a6^4*a5^3*x34^2*a3^7*a2^2 + 504*a6^3*a5^4*x34^2*a3^7*a2^2 - 504*a6^2*a5^5*x34^2*a3^7*a2^2 - 40*a6*a5^6*x34^2*a3^7*a2^2 + 112*a6^6*x34^3*a3^7*a2^2 + 48*a6^5*a5*x34^3*a3^7*a2^2 + 768*a6^4*a5^2*x34^3*a3^7*a2^2 + 224*a6^3*a5^3*x34^3*a3^7*a2^2 + 768*a6^2*a5^4*x34^3*a3^7*a2^2 + 48*a6*a5^5*x34^3*a3^7*a2^2 + 112*a5^6*x34^3*a3^7*a2^2 - 160*a6^5*x34^4*a3^7*a2^2 + 40*a6^4*a5*x34^4*a3^7*a2^2 - 560*a6^3*a5^2*x34^4*a3^7*a2^2 - 560*a6^2*a5^3*x34^4*a3^7*a2^2 + 40*a6*a5^4*x34^4*a3^7*a2^2 - 160*a5^5*x34^4*a3^7*a2^2 + 48*a6^4*x34^5*a3^7*a2^2 - 24*a6^3*a5*x34^5*a3^7*a2^2 + 144*a6^2*a5^2*x34^5*a3^7*a2^2 - 24*a6*a5^3*x34^5*a3^7*a2^2 + 48*a5^4*x34^5*a3^7*a2^2 + 24*a6^6*a5^2*a3^8*a2^2 + 44*a6^5*a5^3*a3^8*a2^2 - 296*a6^4*a5^4*a3^8*a2^2 + 44*a6^3*a5^5*a3^8*a2^2 + 24*a6^2*a5^6*a3^8*a2^2 - 18*a6^6*a5*x34*a3^8*a2^2 - 252*a6^5*a5^2*x34*a3^8*a2^2 + 288*a6^4*a5^3*x34*a3^8*a2^2 + 288*a6^3*a5^4*x34*a3^8*a2^2 - 252*a6^2*a5^5*x34*a3^8*a2^2 - 18*a6*a5^6*x34*a3^8*a2^2 + 88*a6^6*x34^2*a3^8*a2^2 + 42*a6^5*a5*x34^2*a3^8*a2^2 + 672*a6^4*a5^2*x34^2*a3^8*a2^2 + 236*a6^3*a5^3*x34^2*a3^8*a2^2 + 672*a6^2*a5^4*x34^2*a3^8*a2^2 + 42*a6*a5^5*x34^2*a3^8*a2^2 + 88*a5^6*x34^2*a3^8*a2^2 - 240*a6^5*x34^3*a3^8*a2^2 + 60*a6^4*a5*x34^3*a3^8*a2^2 - 840*a6^3*a5^2*x34^3*a3^8*a2^2 - 840*a6^2*a5^3*x34^3*a3^8*a2^2 + 60*a6*a5^4*x34^3*a3^8*a2^2 - 240*a5^5*x34^3*a3^8*a2^2 + 120*a6^4*x34^4*a3^8*a2^2 - 60*a6^3*a5*x34^4*a3^8*a2^2 + 360*a6^2*a5^2*x34^4*a3^8*a2^2 - 60*a6*a5^3*x34^4*a3^8*a2^2 + 120*a5^4*x34^4*a3^8*a2^2 - 4*a6^6*a5*a3^9*a2^2 - 56*a6^5*a5^2*a3^9*a2^2 + 64*a6^4*a5^3*a3^9*a2^2 + 64*a6^3*a5^4*a3^9*a2^2 - 56*a6^2*a5^5*a3^9*a2^2 - 4*a6*a5^6*a3^9*a2^2 + 40*a6^6*x34*a3^9*a2^2 + 20*a6^5*a5*x34*a3^9*a2^2 + 320*a6^4*a5^2*x34*a3^9*a2^2 + 120*a6^3*a5^3*x34*a3^9*a2^2 + 320*a6^2*a5^4*x34*a3^9*a2^2 + 20*a6*a5^5*x34*a3^9*a2^2 + 40*a5^6*x34*a3^9*a2^2 - 200*a6^5*x34^2*a3^9*a2^2 + 50*a6^4*a5*x34^2*a3^9*a2^2 - 700*a6^3*a5^2*x34^2*a3^9*a2^2 - 700*a6^2*a5^3*x34^2*a3^9*a2^2 + 50*a6*a5^4*x34^2*a3^9*a2^2 - 200*a5^5*x34^2*a3^9*a2^2 + 160*a6^4*x34^3*a3^9*a2^2 - 80*a6^3*a5*x34^3*a3^9*a2^2 + 480*a6^2*a5^2*x34^3*a3^9*a2^2 - 80*a6*a5^3*x34^3*a3^9*a2^2 + 160*a5^4*x34^3*a3^9*a2^2 + 8*a6^6*a3^10*a2^2 + 4*a6^5*a5*a3^10*a2^2 + 64*a6^4*a5^2*a3^10*a2^2 + 24*a6^3*a5^3*a3^10*a2^2 + 64*a6^2*a5^4*a3^10*a2^2 + 4*a6*a5^5*a3^10*a2^2 + 8*a5^6*a3^10*a2^2 - 88*a6^5*x34*a3^10*a2^2 + 22*a6^4*a5*x34*a3^10*a2^2 - 308*a6^3*a5^2*x34*a3^10*a2^2 - 308*a6^2*a5^3*x34*a3^10*a2^2 + 22*a6*a5^4*x34*a3^10*a2^2 - 88*a5^5*x34*a3^10*a2^2 + 120*a6^4*x34^2*a3^10*a2^2 - 60*a6^3*a5*x34^2*a3^10*a2^2 + 360*a6^2*a5^2*x34^2*a3^10*a2^2 - 60*a6*a5^3*x34^2*a3^10*a2^2 + 120*a5^4*x34^2*a3^10*a2^2 - 16*a6^5*a3^11*a2^2 + 4*a6^4*a5*a3^11*a2^2 - 56*a6^3*a5^2*a3^11*a2^2 - 56*a6^2*a5^3*a3^11*a2^2 + 4*a6*a5^4*a3^11*a2^2 - 16*a5^5*a3^11*a2^2 + 48*a6^4*x34*a3^11*a2^2 - 24*a6^3*a5*x34*a3^11*a2^2 + 144*a6^2*a5^2*x34*a3^11*a2^2 - 24*a6*a5^3*x34*a3^11*a2^2 + 48*a5^4*x34*a3^11*a2^2 + 8*a6^4*a3^12*a2^2 - 4*a6^3*a5*a3^12*a2^2 + 24*a6^2*a5^2*a3^12*a2^2 - 4*a6*a5^3*a3^12*a2^2 + 8*a5^4*a3^12*a2^2 - 8*a6^6*a5^6*x34^3*a2^3 - 4*a6^6*a5^5*x34^4*a2^3 - 4*a6^5*a5^6*x34^4*a2^3 - 4*a6^6*a5^4*x34^5*a2^3 + 48*a6^5*a5^5*x34^5*a2^3 - 4*a6^4*a5^6*x34^5*a2^3 - 8*a6^6*a5^3*x34^6*a2^3 - 4*a6^5*a5^4*x34^6*a2^3 - 4*a6^4*a5^5*x34^6*a2^3 - 8*a6^3*a5^6*x34^6*a2^3 - 28*a6^6*a5^6*x34^2*a3*a2^3 + 24*a6^6*a5^5*x34^3*a3*a2^3 + 24*a6^5*a5^6*x34^3*a3*a2^3 - 48*a6^6*a5^4*x34^4*a3*a2^3 + 192*a6^5*a5^5*x34^4*a3*a2^3 - 48*a6^4*a5^6*x34^4*a3*a2^3 - 8*a6^6*a5^3*x34^5*a3*a2^3 - 72*a6^5*a5^4*x34^5*a3*a2^3 - 72*a6^4*a5^5*x34^5*a3*a2^3 - 8*a6^3*a5^6*x34^5*a3*a2^3 - 4*a6^6*a5^2*x34^6*a3*a2^3 + 40*a6^5*a5^3*x34^6*a3*a2^3 - 28*a6^4*a5^4*x34^6*a3*a2^3 + 40*a6^3*a5^5*x34^6*a3*a2^3 - 4*a6^2*a5^6*x34^6*a3*a2^3 - 36*a6^6*a5^6*x34*a3^2*a2^3 + 68*a6^6*a5^5*x34^2*a3^2*a2^3 + 68*a6^5*a5^6*x34^2*a3^2*a2^3 - 156*a6^6*a5^4*x34^3*a3^2*a2^3 + 320*a6^5*a5^5*x34^3*a3^2*a2^3 - 156*a6^4*a5^6*x34^3*a3^2*a2^3 + 76*a6^6*a5^3*x34^4*a3^2*a2^3 - 264*a6^5*a5^4*x34^4*a3^2*a2^3 - 264*a6^4*a5^5*x34^4*a3^2*a2^3 + 76*a6^3*a5^6*x34^4*a3^2*a2^3 - 52*a6^6*a5^2*x34^5*a3^2*a2^3 + 272*a6^5*a5^3*x34^5*a3^2*a2^3 - 132*a6^4*a5^4*x34^5*a3^2*a2^3 + 272*a6^3*a5^5*x34^5*a3^2*a2^3 - 52*a6^2*a5^6*x34^5*a3^2*a2^3 - 4*a6^6*a5*x34^6*a3^2*a2^3 - 28*a6^5*a5^2*x34^6*a3^2*a2^3 - 4*a6^4*a5^3*x34^6*a3^2*a2^3 - 4*a6^3*a5^4*x34^6*a3^2*a2^3 - 28*a6^2*a5^5*x34^6*a3^2*a2^3 - 4*a6*a5^6*x34^6*a3^2*a2^3 - 24*a6^6*a5^6*a3^3*a2^3 + 88*a6^6*a5^5*x34*a3^3*a2^3 + 88*a6^5*a5^6*x34*a3^3*a2^3 - 224*a6^6*a5^4*x34^2*a3^3*a2^3 + 320*a6^5*a5^5*x34^2*a3^3*a2^3 - 224*a6^4*a5^6*x34^2*a3^3*a2^3 + 272*a6^6*a5^3*x34^3*a3^3*a2^3 - 512*a6^5*a5^4*x34^3*a3^3*a2^3 - 512*a6^4*a5^5*x34^3*a3^3*a2^3 + 272*a6^3*a5^6*x34^3*a3^3*a2^3 - 204*a6^6*a5^2*x34^4*a3^3*a2^3 + 664*a6^5*a5^3*x34^4*a3^3*a2^3 - 96*a6^4*a5^4*x34^4*a3^3*a2^3 + 664*a6^3*a5^5*x34^4*a3^3*a2^3 - 204*a6^2*a5^6*x34^4*a3^3*a2^3 + 16*a6^6*a5*x34^5*a3^3*a2^3 - 136*a6^5*a5^2*x34^5*a3^3*a2^3 - 120*a6^4*a5^3*x34^5*a3^3*a2^3 - 120*a6^3*a5^4*x34^5*a3^3*a2^3 - 136*a6^2*a5^5*x34^5*a3^3*a2^3 + 16*a6*a5^6*x34^5*a3^3*a2^3 - 8*a6^6*x34^6*a3^3*a2^3 + 40*a6^5*a5*x34^6*a3^3*a2^3 - 4*a6^4*a5^2*x34^6*a3^3*a2^3 + 48*a6^3*a5^3*x34^6*a3^3*a2^3 - 4*a6^2*a5^4*x34^6*a3^3*a2^3 + 40*a6*a5^5*x34^6*a3^3*a2^3 - 8*a5^6*x34^6*a3^3*a2^3 + 44*a6^6*a5^5*a3^4*a2^3 + 44*a6^5*a5^6*a3^4*a2^3 - 180*a6^6*a5^4*x34*a3^4*a2^3 + 160*a6^5*a5^5*x34*a3^4*a2^3 - 180*a6^4*a5^6*x34*a3^4*a2^3 + 396*a6^6*a5^3*x34^2*a3^4*a2^3 - 576*a6^5*a5^4*x34^2*a3^4*a2^3 - 576*a6^4*a5^5*x34^2*a3^4*a2^3 + 396*a6^3*a5^6*x34^2*a3^4*a2^3 - 380*a6^6*a5^2*x34^3*a3^4*a2^3 + 640*a6^5*a5^3*x34^3*a3^4*a2^3 + 520*a6^4*a5^4*x34^3*a3^4*a2^3 + 640*a6^3*a5^5*x34^3*a3^4*a2^3 - 380*a6^2*a5^6*x34^3*a3^4*a2^3 + 112*a6^6*a5*x34^4*a3^4*a2^3 - 224*a6^5*a5^2*x34^4*a3^4*a2^3 - 396*a6^4*a5^3*x34^4*a3^4*a2^3 - 396*a6^3*a5^4*x34^4*a3^4*a2^3 - 224*a6^2*a5^5*x34^4*a3^4*a2^3 + 112*a6*a5^6*x34^4*a3^4*a2^3 - 52*a6^6*x34^5*a3^4*a2^3 + 192*a6^5*a5*x34^5*a3^4*a2^3 + 12*a6^4*a5^2*x34^5*a3^4*a2^3 + 192*a6^3*a5^3*x34^5*a3^4*a2^3 + 12*a6^2*a5^4*x34^5*a3^4*a2^3 + 192*a6*a5^5*x34^5*a3^4*a2^3 - 52*a5^6*x34^5*a3^4*a2^3 - 4*a6^5*x34^6*a3^4*a2^3 - 28*a6^4*a5*x34^6*a3^4*a2^3 - 4*a6^3*a5^2*x34^6*a3^4*a2^3 - 4*a6^2*a5^3*x34^6*a3^4*a2^3 - 28*a6*a5^4*x34^6*a3^4*a2^3 - 4*a5^5*x34^6*a3^4*a2^3 - 72*a6^6*a5^4*a3^5*a2^3 + 64*a6^5*a5^5*a3^5*a2^3 - 72*a6^4*a5^6*a3^5*a2^3 + 312*a6^6*a5^3*x34*a3^5*a2^3 - 384*a6^5*a5^4*x34*a3^5*a2^3 - 384*a6^4*a5^5*x34*a3^5*a2^3 + 312*a6^3*a5^6*x34*a3^5*a2^3 - 404*a6^6*a5^2*x34^2*a3^5*a2^3 + 88*a6^5*a5^3*x34^2*a3^5*a2^3 + 1272*a6^4*a5^4*x34^2*a3^5*a2^3 + 88*a6^3*a5^5*x34^2*a3^5*a2^3 - 404*a6^2*a5^6*x34^2*a3^5*a2^3 + 248*a6^6*a5*x34^3*a3^5*a2^3 - 64*a6^5*a5^2*x34^3*a3^5*a2^3 - 560*a6^4*a5^3*x34^3*a3^5*a2^3 - 560*a6^3*a5^4*x34^3*a3^5*a2^3 - 64*a6^2*a5^5*x34^3*a3^5*a2^3 + 248*a6*a5^6*x34^3*a3^5*a2^3 - 144*a6^6*x34^4*a3^5*a2^3 + 312*a6^5*a5*x34^4*a3^5*a2^3 + 156*a6^4*a5^2*x34^4*a3^5*a2^3 + 144*a6^3*a5^3*x34^4*a3^5*a2^3 + 156*a6^2*a5^4*x34^4*a3^5*a2^3 + 312*a6*a5^5*x34^4*a3^5*a2^3 - 144*a5^6*x34^4*a3^5*a2^3 + 24*a6^5*x34^5*a3^5*a2^3 - 216*a6^4*a5*x34^5*a3^5*a2^3 + 8*a6^3*a5^2*x34^5*a3^5*a2^3 + 8*a6^2*a5^3*x34^5*a3^5*a2^3 - 216*a6*a5^4*x34^5*a3^5*a2^3 + 24*a5^5*x34^5*a3^5*a2^3 - 4*a6^4*x34^6*a3^5*a2^3 + 40*a6^3*a5*x34^6*a3^5*a2^3 - 28*a6^2*a5^2*x34^6*a3^5*a2^3 + 40*a6*a5^3*x34^6*a3^5*a2^3 - 4*a5^4*x34^6*a3^5*a2^3 + 104*a6^6*a5^3*a3^6*a2^3 - 128*a6^5*a5^4*a3^6*a2^3 - 128*a6^4*a5^5*a3^6*a2^3 + 104*a6^3*a5^6*a3^6*a2^3 - 252*a6^6*a5^2*x34*a3^6*a2^3 - 168*a6^5*a5^3*x34*a3^6*a2^3 + 1064*a6^4*a5^4*x34*a3^6*a2^3 - 168*a6^3*a5^5*x34*a3^6*a2^3 - 252*a6^2*a5^6*x34*a3^6*a2^3 + 288*a6^6*a5*x34^2*a3^6*a2^3 + 184*a6^5*a5^2*x34^2*a3^6*a2^3 - 448*a6^4*a5^3*x34^2*a3^6*a2^3 - 448*a6^3*a5^4*x34^2*a3^6*a2^3 + 184*a6^2*a5^5*x34^2*a3^6*a2^3 + 288*a6*a5^6*x34^2*a3^6*a2^3 - 224*a6^6*x34^3*a3^6*a2^3 + 168*a6^5*a5*x34^3*a3^6*a2^3 + 420*a6^4*a5^2*x34^3*a3^6*a2^3 - 336*a6^3*a5^3*x34^3*a3^6*a2^3 + 420*a6^2*a5^4*x34^3*a3^6*a2^3 + 168*a6*a5^5*x34^3*a3^6*a2^3 - 224*a5^6*x34^3*a3^6*a2^3 + 176*a6^5*x34^4*a3^6*a2^3 - 688*a6^4*a5*x34^4*a3^6*a2^3 + 96*a6^3*a5^2*x34^4*a3^6*a2^3 + 96*a6^2*a5^3*x34^4*a3^6*a2^3 - 688*a6*a5^4*x34^4*a3^6*a2^3 + 176*a5^5*x34^4*a3^6*a2^3 - 28*a6^4*x34^5*a3^6*a2^3 + 280*a6^3*a5*x34^5*a3^6*a2^3 - 196*a6^2*a5^2*x34^5*a3^6*a2^3 + 280*a6*a5^3*x34^5*a3^6*a2^3 - 28*a5^4*x34^5*a3^6*a2^3 - 8*a6^3*x34^6*a3^6*a2^3 - 4*a6^2*a5*x34^6*a3^6*a2^3 - 4*a6*a5^2*x34^6*a3^6*a2^3 - 8*a5^3*x34^6*a3^6*a2^3 - 72*a6^6*a5^2*a3^7*a2^3 - 48*a6^5*a5^3*a3^7*a2^3 + 304*a6^4*a5^4*a3^7*a2^3 - 48*a6^3*a5^5*a3^7*a2^3 - 72*a6^2*a5^6*a3^7*a2^3 + 176*a6^6*a5*x34*a3^7*a2^3 + 176*a6^5*a5^2*x34*a3^7*a2^3 - 224*a6^4*a5^3*x34*a3^7*a2^3 - 224*a6^3*a5^4*x34*a3^7*a2^3 + 176*a6^2*a5^5*x34*a3^7*a2^3 + 176*a6*a5^6*x34*a3^7*a2^3 - 208*a6^6*x34^2*a3^7*a2^3 - 48*a6^5*a5*x34^2*a3^7*a2^3 + 504*a6^4*a5^2*x34^2*a3^7*a2^3 - 672*a6^3*a5^3*x34^2*a3^7*a2^3 + 504*a6^2*a5^4*x34^2*a3^7*a2^3 - 48*a6*a5^5*x34^2*a3^7*a2^3 - 208*a5^6*x34^2*a3^7*a2^3 + 384*a6^5*x34^3*a3^7*a2^3 - 1152*a6^4*a5*x34^3*a3^7*a2^3 + 224*a6^3*a5^2*x34^3*a3^7*a2^3 + 224*a6^2*a5^3*x34^3*a3^7*a2^3 - 1152*a6*a5^4*x34^3*a3^7*a2^3 + 384*a5^5*x34^3*a3^7*a2^3 - 80*a6^4*x34^4*a3^7*a2^3 + 800*a6^3*a5*x34^4*a3^7*a2^3 - 560*a6^2*a5^2*x34^4*a3^7*a2^3 + 800*a6*a5^3*x34^4*a3^7*a2^3 - 80*a5^4*x34^4*a3^7*a2^3 - 48*a6^3*x34^5*a3^7*a2^3 - 24*a6^2*a5*x34^5*a3^7*a2^3 - 24*a6*a5^2*x34^5*a3^7*a2^3 - 48*a5^3*x34^5*a3^7*a2^3 + 44*a6^6*a5*a3^8*a2^3 + 44*a6^5*a5^2*a3^8*a2^3 - 56*a6^4*a5^3*a3^8*a2^3 - 56*a6^3*a5^4*a3^8*a2^3 + 44*a6^2*a5^5*a3^8*a2^3 + 44*a6*a5^6*a3^8*a2^3 - 108*a6^6*x34*a3^8*a2^3 - 72*a6^5*a5*x34*a3^8*a2^3 + 288*a6^4*a5^2*x34*a3^8*a2^3 - 432*a6^3*a5^3*x34*a3^8*a2^3 + 288*a6^2*a5^4*x34*a3^8*a2^3 - 72*a6*a5^5*x34*a3^8*a2^3 - 108*a5^6*x34*a3^8*a2^3 + 396*a6^5*x34^2*a3^8*a2^3 - 1068*a6^4*a5*x34^2*a3^8*a2^3 + 236*a6^3*a5^2*x34^2*a3^8*a2^3 + 236*a6^2*a5^3*x34^2*a3^8*a2^3 - 1068*a6*a5^4*x34^2*a3^8*a2^3 + 396*a5^5*x34^2*a3^8*a2^3 - 120*a6^4*x34^3*a3^8*a2^3 + 1200*a6^3*a5*x34^3*a3^8*a2^3 - 840*a6^2*a5^2*x34^3*a3^8*a2^3 + 1200*a6*a5^3*x34^3*a3^8*a2^3 - 120*a5^4*x34^3*a3^8*a2^3 - 120*a6^3*x34^4*a3^8*a2^3 - 60*a6^2*a5*x34^4*a3^8*a2^3 - 60*a6*a5^2*x34^4*a3^8*a2^3 - 120*a5^3*x34^4*a3^8*a2^3 - 24*a6^6*a3^9*a2^3 - 16*a6^5*a5*a3^9*a2^3 + 64*a6^4*a5^2*a3^9*a2^3 - 96*a6^3*a5^3*a3^9*a2^3 + 64*a6^2*a5^4*a3^9*a2^3 - 16*a6*a5^5*a3^9*a2^3 - 24*a5^6*a3^9*a2^3 + 200*a6^5*x34*a3^9*a2^3 - 520*a6^4*a5*x34*a3^9*a2^3 + 120*a6^3*a5^2*x34*a3^9*a2^3 + 120*a6^2*a5^3*x34*a3^9*a2^3 - 520*a6*a5^4*x34*a3^9*a2^3 + 200*a5^5*x34*a3^9*a2^3 - 100*a6^4*x34^2*a3^9*a2^3 + 1000*a6^3*a5*x34^2*a3^9*a2^3 - 700*a6^2*a5^2*x34^2*a3^9*a2^3 + 1000*a6*a5^3*x34^2*a3^9*a2^3 - 100*a5^4*x34^2*a3^9*a2^3 - 160*a6^3*x34^3*a3^9*a2^3 - 80*a6^2*a5*x34^3*a3^9*a2^3 - 80*a6*a5^2*x34^3*a3^9*a2^3 - 160*a5^3*x34^3*a3^9*a2^3 + 40*a6^5*a3^10*a2^3 - 104*a6^4*a5*a3^10*a2^3 + 24*a6^3*a5^2*a3^10*a2^3 + 24*a6^2*a5^3*a3^10*a2^3 - 104*a6*a5^4*a3^10*a2^3 + 40*a5^5*a3^10*a2^3 - 44*a6^4*x34*a3^10*a2^3 + 440*a6^3*a5*x34*a3^10*a2^3 - 308*a6^2*a5^2*x34*a3^10*a2^3 + 440*a6*a5^3*x34*a3^10*a2^3 - 44*a5^4*x34*a3^10*a2^3 - 120*a6^3*x34^2*a3^10*a2^3 - 60*a6^2*a5*x34^2*a3^10*a2^3 - 60*a6*a5^2*x34^2*a3^10*a2^3 - 120*a5^3*x34^2*a3^10*a2^3 - 8*a6^4*a3^11*a2^3 + 80*a6^3*a5*a3^11*a2^3 - 56*a6^2*a5^2*a3^11*a2^3 + 80*a6*a5^3*a3^11*a2^3 - 8*a5^4*a3^11*a2^3 - 48*a6^3*x34*a3^11*a2^3 - 24*a6^2*a5*x34*a3^11*a2^3 - 24*a6*a5^2*x34*a3^11*a2^3 - 48*a5^3*x34*a3^11*a2^3 - 8*a6^3*a3^12*a2^3 - 4*a6^2*a5*a3^12*a2^3 - 4*a6*a5^2*a3^12*a2^3 - 8*a5^3*a3^12*a2^3 + 8*a6^6*a5^6*x34^2*a2^4 - 4*a6^6*a5^5*x34^3*a2^4 - 4*a6^5*a5^6*x34^3*a2^4 + 24*a6^6*a5^4*x34^4*a2^4 - 24*a6^5*a5^5*x34^4*a2^4 + 24*a6^4*a5^6*x34^4*a2^4 - 4*a6^6*a5^3*x34^5*a2^4 - 24*a6^5*a5^4*x34^5*a2^4 - 24*a6^4*a5^5*x34^5*a2^4 - 4*a6^3*a5^6*x34^5*a2^4 + 8*a6^6*a5^2*x34^6*a2^4 - 4*a6^5*a5^3*x34^6*a2^4 + 24*a6^4*a5^4*x34^6*a2^4 - 4*a6^3*a5^5*x34^6*a2^4 + 8*a6^2*a5^6*x34^6*a2^4 + 8*a6^6*a5^6*x34*a3*a2^4 - 10*a6^6*a5^5*x34^2*a3*a2^4 - 10*a6^5*a5^6*x34^2*a3*a2^4 + 68*a6^6*a5^4*x34^3*a3*a2^4 - 144*a6^5*a5^5*x34^3*a3*a2^4 + 68*a6^4*a5^6*x34^3*a3*a2^4 - 48*a6^6*a5^3*x34^4*a3*a2^4 - 12*a6^5*a5^4*x34^4*a3*a2^4 - 12*a6^4*a5^5*x34^4*a3*a2^4 - 48*a6^3*a5^6*x34^4*a3*a2^4 + 50*a6^6*a5^2*x34^5*a3*a2^4 - 72*a6^5*a5^3*x34^5*a3*a2^4 + 252*a6^4*a5^4*x34^5*a3*a2^4 - 72*a6^3*a5^5*x34^5*a3*a2^4 + 50*a6^2*a5^6*x34^5*a3*a2^4 - 8*a6^6*a5*x34^6*a3*a2^4 + 2*a6^5*a5^2*x34^6*a3*a2^4 - 28*a6^4*a5^3*x34^6*a3*a2^4 - 28*a6^3*a5^4*x34^6*a3*a2^4 + 2*a6^2*a5^5*x34^6*a3*a2^4 - 8*a6*a5^6*x34^6*a3*a2^4 + 8*a6^6*a5^6*a3^2*a2^4 - 6*a6^6*a5^5*x34*a3^2*a2^4 - 6*a6^5*a5^6*x34*a3^2*a2^4 + 92*a6^6*a5^4*x34^2*a3^2*a2^4 - 288*a6^5*a5^5*x34^2*a3^2*a2^4 + 92*a6^4*a5^6*x34^2*a3^2*a2^4 - 156*a6^6*a5^3*x34^3*a3^2*a2^4 + 228*a6^5*a5^4*x34^3*a3^2*a2^4 + 228*a6^4*a5^5*x34^3*a3^2*a2^4 - 156*a6^3*a5^6*x34^3*a3^2*a2^4 + 162*a6^6*a5^2*x34^4*a3^2*a2^4 - 264*a6^5*a5^3*x34^4*a3^2*a2^4 + 468*a6^4*a5^4*x34^4*a3^2*a2^4 - 264*a6^3*a5^5*x34^4*a3^2*a2^4 + 162*a6^2*a5^6*x34^4*a3^2*a2^4 - 46*a6^6*a5*x34^5*a3^2*a2^4 + 12*a6^5*a5^2*x34^5*a3^2*a2^4 - 132*a6^4*a5^3*x34^5*a3^2*a2^4 - 132*a6^3*a5^4*x34^5*a3^2*a2^4 + 12*a6^2*a5^5*x34^5*a3^2*a2^4 - 46*a6*a5^6*x34^5*a3^2*a2^4 + 8*a6^6*x34^6*a3^2*a2^4 + 2*a6^5*a5*x34^6*a3^2*a2^4 + 32*a6^4*a5^2*x34^6*a3^2*a2^4 - 4*a6^3*a5^3*x34^6*a3^2*a2^4 + 32*a6^2*a5^4*x34^6*a3^2*a2^4 + 2*a6*a5^5*x34^6*a3^2*a2^4 + 8*a5^6*x34^6*a3^2*a2^4 - 4*a6^6*a5^5*a3^3*a2^4 - 4*a6^5*a5^6*a3^3*a2^4 + 48*a6^6*a5^4*x34*a3^3*a2^4 - 288*a6^5*a5^5*x34*a3^3*a2^4 + 48*a6^4*a5^6*x34*a3^3*a2^4 - 224*a6^6*a5^3*x34^2*a3^3*a2^4 + 552*a6^5*a5^4*x34^2*a3^3*a2^4 + 552*a6^4*a5^5*x34^2*a3^3*a2^4 - 224*a6^3*a5^6*x34^2*a3^3*a2^4 + 304*a6^6*a5^2*x34^3*a3^3*a2^4 - 512*a6^5*a5^3*x34^3*a3^3*a2^4 - 24*a6^4*a5^4*x34^3*a3^3*a2^4 - 512*a6^3*a5^5*x34^3*a3^3*a2^4 + 304*a6^2*a5^6*x34^3*a3^3*a2^4 - 138*a6^6*a5*x34^4*a3^3*a2^4 + 66*a6^5*a5^2*x34^4*a3^3*a2^4 - 96*a6^4*a5^3*x34^4*a3^3*a2^4 - 96*a6^3*a5^4*x34^4*a3^3*a2^4 + 66*a6^2*a5^5*x34^4*a3^3*a2^4 - 138*a6*a5^6*x34^4*a3^3*a2^4 + 44*a6^6*x34^5*a3^3*a2^4 - 36*a6^5*a5*x34^5*a3^3*a2^4 + 228*a6^4*a5^2*x34^5*a3^3*a2^4 - 120*a6^3*a5^3*x34^5*a3^3*a2^4 + 228*a6^2*a5^4*x34^5*a3^3*a2^4 - 36*a6*a5^5*x34^5*a3^3*a2^4 + 44*a5^6*x34^5*a3^3*a2^4 - 4*a6^5*x34^6*a3^3*a2^4 - 28*a6^4*a5*x34^6*a3^3*a2^4 - 4*a6^3*a5^2*x34^6*a3^3*a2^4 - 4*a6^2*a5^3*x34^6*a3^3*a2^4 - 28*a6*a5^4*x34^6*a3^3*a2^4 - 4*a5^5*x34^6*a3^3*a2^4 + 24*a6^6*a5^4*a3^4*a2^4 - 144*a6^5*a5^5*a3^4*a2^4 + 24*a6^4*a5^6*a3^4*a2^4 - 180*a6^6*a5^3*x34*a3^4*a2^4 + 600*a6^5*a5^4*x34*a3^4*a2^4 + 600*a6^4*a5^5*x34*a3^4*a2^4 - 180*a6^3*a5^6*x34*a3^4*a2^4 + 352*a6^6*a5^2*x34^2*a3^4*a2^4 - 576*a6^5*a5^3*x34^2*a3^4*a2^4 - 1152*a6^4*a5^4*x34^2*a3^4*a2^4 - 576*a6^3*a5^5*x34^2*a3^4*a2^4 + 352*a6^2*a5^6*x34^2*a3^4*a2^4 - 280*a6^6*a5*x34^3*a3^4*a2^4 + 220*a6^5*a5^2*x34^3*a3^4*a2^4 + 520*a6^4*a5^3*x34^3*a3^4*a2^4 + 520*a6^3*a5^4*x34^3*a3^4*a2^4 + 220*a6^2*a5^5*x34^3*a3^4*a2^4 - 280*a6*a5^6*x34^3*a3^4*a2^4 + 124*a6^6*x34^4*a3^4*a2^4 - 102*a6^5*a5*x34^4*a3^4*a2^4 + 228*a6^4*a5^2*x34^4*a3^4*a2^4 - 396*a6^3*a5^3*x34^4*a3^4*a2^4 + 228*a6^2*a5^4*x34^4*a3^4*a2^4 - 102*a6*a5^5*x34^4*a3^4*a2^4 + 124*a5^6*x34^4*a3^4*a2^4 - 48*a6^5*x34^5*a3^4*a2^4 - 60*a6^4*a5*x34^5*a3^4*a2^4 + 12*a6^3*a5^2*x34^5*a3^4*a2^4 + 12*a6^2*a5^3*x34^5*a3^4*a2^4 - 60*a6*a5^4*x34^5*a3^4*a2^4 - 48*a5^5*x34^5*a3^4*a2^4 + 24*a6^4*x34^6*a3^4*a2^4 - 28*a6^3*a5*x34^6*a3^4*a2^4 + 32*a6^2*a5^2*x34^6*a3^4*a2^4 - 28*a6*a5^3*x34^6*a3^4*a2^4 + 24*a5^4*x34^6*a3^4*a2^4 - 72*a6^6*a5^3*a3^5*a2^4 + 240*a6^5*a5^4*a3^5*a2^4 + 240*a6^4*a5^5*a3^5*a2^4 - 72*a6^3*a5^6*a3^5*a2^4 + 240*a6^6*a5^2*x34*a3^5*a2^4 - 384*a6^5*a5^3*x34*a3^5*a2^4 - 1368*a6^4*a5^4*x34*a3^5*a2^4 - 384*a6^3*a5^5*x34*a3^5*a2^4 + 240*a6^2*a5^6*x34*a3^5*a2^4 - 350*a6^6*a5*x34^2*a3^5*a2^4 + 354*a6^5*a5^2*x34^2*a3^5*a2^4 + 1272*a6^4*a5^3*x34^2*a3^5*a2^4 + 1272*a6^3*a5^4*x34^2*a3^5*a2^4 + 354*a6^2*a5^5*x34^2*a3^5*a2^4 - 350*a6*a5^6*x34^2*a3^5*a2^4 + 212*a6^6*x34^3*a3^5*a2^4 - 56*a6^5*a5*x34^3*a3^5*a2^4 - 692*a6^4*a5^2*x34^3*a3^5*a2^4 - 560*a6^3*a5^3*x34^3*a3^5*a2^4 - 692*a6^2*a5^4*x34^3*a3^5*a2^4 - 56*a6*a5^5*x34^3*a3^5*a2^4 + 212*a5^6*x34^3*a3^5*a2^4 - 204*a6^5*x34^4*a3^5*a2^4 + 228*a6^4*a5*x34^4*a3^5*a2^4 + 156*a6^3*a5^2*x34^4*a3^5*a2^4 + 156*a6^2*a5^3*x34^4*a3^5*a2^4 + 228*a6*a5^4*x34^4*a3^5*a2^4 - 204*a5^5*x34^4*a3^5*a2^4 + 120*a6^4*x34^5*a3^5*a2^4 - 216*a6^3*a5*x34^5*a3^5*a2^4 + 192*a6^2*a5^2*x34^5*a3^5*a2^4 - 216*a6*a5^3*x34^5*a3^5*a2^4 + 120*a5^4*x34^5*a3^5*a2^4 - 4*a6^3*x34^6*a3^5*a2^4 + 2*a6^2*a5*x34^6*a3^5*a2^4 + 2*a6*a5^2*x34^6*a3^5*a2^4 - 4*a5^3*x34^6*a3^5*a2^4 + 80*a6^6*a5^2*a3^6*a2^4 - 128*a6^5*a5^3*a3^6*a2^4 - 456*a6^4*a5^4*a3^6*a2^4 - 128*a6^3*a5^5*a3^6*a2^4 + 80*a6^2*a5^6*a3^6*a2^4 - 238*a6^6*a5*x34*a3^6*a2^4 + 266*a6^5*a5^2*x34*a3^6*a2^4 + 1064*a6^4*a5^3*x34*a3^6*a2^4 + 1064*a6^3*a5^4*x34*a3^6*a2^4 + 266*a6^2*a5^5*x34*a3^6*a2^4 - 238*a6*a5^6*x34*a3^6*a2^4 + 220*a6^6*x34^2*a3^6*a2^4 + 56*a6^5*a5*x34^2*a3^6*a2^4 - 1612*a6^4*a5^2*x34^2*a3^6*a2^4 - 448*a6^3*a5^3*x34^2*a3^6*a2^4 - 1612*a6^2*a5^4*x34^2*a3^6*a2^4 + 56*a6*a5^5*x34^2*a3^6*a2^4 + 220*a5^6*x34^2*a3^6*a2^4 - 420*a6^5*x34^3*a3^6*a2^4 + 924*a6^4*a5*x34^3*a3^6*a2^4 + 420*a6^3*a5^2*x34^3*a3^6*a2^4 + 420*a6^2*a5^3*x34^3*a3^6*a2^4 + 924*a6*a5^4*x34^3*a3^6*a2^4 - 420*a5^5*x34^3*a3^6*a2^4 + 264*a6^4*x34^4*a3^6*a2^4 - 688*a6^3*a5*x34^4*a3^6*a2^4 + 512*a6^2*a5^2*x34^4*a3^6*a2^4 - 688*a6*a5^3*x34^4*a3^6*a2^4 + 264*a5^4*x34^4*a3^6*a2^4 - 28*a6^3*x34^5*a3^6*a2^4 + 14*a6^2*a5*x34^5*a3^6*a2^4 + 14*a6*a5^2*x34^5*a3^6*a2^4 - 28*a5^3*x34^5*a3^6*a2^4 + 8*a6^2*x34^6*a3^6*a2^4 - 8*a6*a5*x34^6*a3^6*a2^4 + 8*a5^2*x34^6*a3^6*a2^4 - 68*a6^6*a5*a3^7*a2^4 + 76*a6^5*a5^2*a3^7*a2^4 + 304*a6^4*a5^3*a3^7*a2^4 + 304*a6^3*a5^4*a3^7*a2^4 + 76*a6^2*a5^5*a3^7*a2^4 - 68*a6*a5^6*a3^7*a2^4 + 128*a6^6*x34*a3^7*a2^4 + 64*a6^5*a5*x34*a3^7*a2^4 - 1184*a6^4*a5^2*x34*a3^7*a2^4 - 224*a6^3*a5^3*x34*a3^7*a2^4 - 1184*a6^2*a5^4*x34*a3^7*a2^4 + 64*a6*a5^5*x34*a3^7*a2^4 + 128*a5^6*x34*a3^7*a2^4 - 456*a6^5*x34^2*a3^7*a2^4 + 1224*a6^4*a5*x34^2*a3^7*a2^4 + 504*a6^3*a5^2*x34^2*a3^7*a2^4 + 504*a6^2*a5^3*x34^2*a3^7*a2^4 + 1224*a6*a5^4*x34^2*a3^7*a2^4 - 456*a5^5*x34^2*a3^7*a2^4 + 336*a6^4*x34^3*a3^7*a2^4 - 1152*a6^3*a5*x34^3*a3^7*a2^4 + 768*a6^2*a5^2*x34^3*a3^7*a2^4 - 1152*a6*a5^3*x34^3*a3^7*a2^4 + 336*a5^4*x34^3*a3^7*a2^4 - 80*a6^3*x34^4*a3^7*a2^4 + 40*a6^2*a5*x34^4*a3^7*a2^4 + 40*a6*a5^2*x34^4*a3^7*a2^4 - 80*a5^3*x34^4*a3^7*a2^4 + 48*a6^2*x34^5*a3^7*a2^4 - 48*a6*a5*x34^5*a3^7*a2^4 + 48*a5^2*x34^5*a3^7*a2^4 + 32*a6^6*a3^8*a2^4 + 16*a6^5*a5*a3^8*a2^4 - 296*a6^4*a5^2*a3^8*a2^4 - 56*a6^3*a5^3*a3^8*a2^4 - 296*a6^2*a5^4*a3^8*a2^4 + 16*a6*a5^5*a3^8*a2^4 + 32*a5^6*a3^8*a2^4 - 252*a6^5*x34*a3^8*a2^4 + 720*a6^4*a5*x34*a3^8*a2^4 + 288*a6^3*a5^2*x34*a3^8*a2^4 + 288*a6^2*a5^3*x34*a3^8*a2^4 + 720*a6*a5^4*x34*a3^8*a2^4 - 252*a5^5*x34*a3^8*a2^4 + 264*a6^4*x34^2*a3^8*a2^4 - 1068*a6^3*a5*x34^2*a3^8*a2^4 + 672*a6^2*a5^2*x34^2*a3^8*a2^4 - 1068*a6*a5^3*x34^2*a3^8*a2^4 + 264*a5^4*x34^2*a3^8*a2^4 - 120*a6^3*x34^3*a3^8*a2^4 + 60*a6^2*a5*x34^3*a3^8*a2^4 + 60*a6*a5^2*x34^3*a3^8*a2^4 - 120*a5^3*x34^3*a3^8*a2^4 + 120*a6^2*x34^4*a3^8*a2^4 - 120*a6*a5*x34^4*a3^8*a2^4 + 120*a5^2*x34^4*a3^8*a2^4 - 56*a6^5*a3^9*a2^4 + 160*a6^4*a5*a3^9*a2^4 + 64*a6^3*a5^2*a3^9*a2^4 + 64*a6^2*a5^3*a3^9*a2^4 + 160*a6*a5^4*a3^9*a2^4 - 56*a5^5*a3^9*a2^4 + 120*a6^4*x34*a3^9*a2^4 - 520*a6^3*a5*x34*a3^9*a2^4 + 320*a6^2*a5^2*x34*a3^9*a2^4 - 520*a6*a5^3*x34*a3^9*a2^4 + 120*a5^4*x34*a3^9*a2^4 - 100*a6^3*x34^2*a3^9*a2^4 + 50*a6^2*a5*x34^2*a3^9*a2^4 + 50*a6*a5^2*x34^2*a3^9*a2^4 - 100*a5^3*x34^2*a3^9*a2^4 + 160*a6^2*x34^3*a3^9*a2^4 - 160*a6*a5*x34^3*a3^9*a2^4 + 160*a5^2*x34^3*a3^9*a2^4 + 24*a6^4*a3^10*a2^4 - 104*a6^3*a5*a3^10*a2^4 + 64*a6^2*a5^2*a3^10*a2^4 - 104*a6*a5^3*a3^10*a2^4 + 24*a5^4*a3^10*a2^4 - 44*a6^3*x34*a3^10*a2^4 + 22*a6^2*a5*x34*a3^10*a2^4 + 22*a6*a5^2*x34*a3^10*a2^4 - 44*a5^3*x34*a3^10*a2^4 + 120*a6^2*x34^2*a3^10*a2^4 - 120*a6*a5*x34^2*a3^10*a2^4 + 120*a5^2*x34^2*a3^10*a2^4 - 8*a6^3*a3^11*a2^4 + 4*a6^2*a5*a3^11*a2^4 + 4*a6*a5^2*a3^11*a2^4 - 8*a5^3*a3^11*a2^4 + 48*a6^2*x34*a3^11*a2^4 - 48*a6*a5*x34*a3^11*a2^4 + 48*a5^2*x34*a3^11*a2^4 + 8*a6^2*a3^12*a2^4 - 8*a6*a5*a3^12*a2^4 + 8*a5^2*a3^12*a2^4 - 8*a6^6*a5^5*x34^2*a2^5 - 8*a6^5*a5^6*x34^2*a2^5 - 4*a6^6*a5^4*x34^3*a2^5 + 48*a6^5*a5^5*x34^3*a2^5 - 4*a6^4*a5^6*x34^3*a2^5 - 4*a6^6*a5^3*x34^4*a2^5 - 24*a6^5*a5^4*x34^4*a2^5 - 24*a6^4*a5^5*x34^4*a2^5 - 4*a6^3*a5^6*x34^4*a2^5 - 8*a6^6*a5^2*x34^5*a2^5 + 48*a6^5*a5^3*x34^5*a2^5 - 24*a6^4*a5^4*x34^5*a2^5 + 48*a6^3*a5^5*x34^5*a2^5 - 8*a6^2*a5^6*x34^5*a2^5 - 8*a6^5*a5^2*x34^6*a2^5 - 4*a6^4*a5^3*x34^6*a2^5 - 4*a6^3*a5^4*x34^6*a2^5 - 8*a6^2*a5^5*x34^6*a2^5 - 8*a6^6*a5^5*x34*a3*a2^5 - 8*a6^5*a5^6*x34*a3*a2^5 - 10*a6^6*a5^4*x34^2*a3*a2^5 + 144*a6^5*a5^5*x34^2*a3*a2^5 - 10*a6^4*a5^6*x34^2*a3*a2^5 + 24*a6^6*a5^3*x34^3*a3*a2^5 - 144*a6^5*a5^4*x34^3*a3*a2^5 - 144*a6^4*a5^5*x34^3*a3*a2^5 + 24*a6^3*a5^6*x34^3*a3*a2^5 - 38*a6^6*a5^2*x34^4*a3*a2^5 + 192*a6^5*a5^3*x34^4*a3*a2^5 - 12*a6^4*a5^4*x34^4*a3*a2^5 + 192*a6^3*a5^5*x34^4*a3*a2^5 - 38*a6^2*a5^6*x34^4*a3*a2^5 + 8*a6^6*a5*x34^5*a3*a2^5 - 48*a6^5*a5^2*x34^5*a3*a2^5 - 72*a6^4*a5^3*x34^5*a3*a2^5 - 72*a6^3*a5^4*x34^5*a3*a2^5 - 48*a6^2*a5^5*x34^5*a3*a2^5 + 8*a6*a5^6*x34^5*a3*a2^5 + 8*a6^5*a5*x34^6*a3*a2^5 + 2*a6^4*a5^2*x34^6*a3*a2^5 + 40*a6^3*a5^3*x34^6*a3*a2^5 + 2*a6^2*a5^4*x34^6*a3*a2^5 + 8*a6*a5^5*x34^6*a3*a2^5 - 8*a6^6*a5^5*a3^2*a2^5 - 8*a6^5*a5^6*a3^2*a2^5 - 6*a6^6*a5^4*x34*a3^2*a2^5 + 144*a6^5*a5^5*x34*a3^2*a2^5 - 6*a6^4*a5^6*x34*a3^2*a2^5 + 68*a6^6*a5^3*x34^2*a3^2*a2^5 - 288*a6^5*a5^4*x34^2*a3^2*a2^5 - 288*a6^4*a5^5*x34^2*a3^2*a2^5 + 68*a6^3*a5^6*x34^2*a3^2*a2^5 - 100*a6^6*a5^2*x34^3*a3^2*a2^5 + 320*a6^5*a5^3*x34^3*a3^2*a2^5 + 228*a6^4*a5^4*x34^3*a3^2*a2^5 + 320*a6^3*a5^5*x34^3*a3^2*a2^5 - 100*a6^2*a5^6*x34^3*a3^2*a2^5 + 42*a6^6*a5*x34^4*a3^2*a2^5 - 120*a6^5*a5^2*x34^4*a3^2*a2^5 - 264*a6^4*a5^3*x34^4*a3^2*a2^5 - 264*a6^3*a5^4*x34^4*a3^2*a2^5 - 120*a6^2*a5^5*x34^4*a3^2*a2^5 + 42*a6*a5^6*x34^4*a3^2*a2^5 - 8*a6^6*x34^5*a3^2*a2^5 + 48*a6^5*a5*x34^5*a3^2*a2^5 + 12*a6^4*a5^2*x34^5*a3^2*a2^5 + 272*a6^3*a5^3*x34^5*a3^2*a2^5 + 12*a6^2*a5^4*x34^5*a3^2*a2^5 + 48*a6*a5^5*x34^5*a3^2*a2^5 - 8*a5^6*x34^5*a3^2*a2^5 - 8*a6^5*x34^6*a3^2*a2^5 + 2*a6^4*a5*x34^6*a3^2*a2^5 - 28*a6^3*a5^2*x34^6*a3^2*a2^5 - 28*a6^2*a5^3*x34^6*a3^2*a2^5 + 2*a6*a5^4*x34^6*a3^2*a2^5 - 8*a5^5*x34^6*a3^2*a2^5 - 4*a6^6*a5^4*a3^3*a2^5 + 96*a6^5*a5^5*a3^3*a2^5 - 4*a6^4*a5^6*a3^3*a2^5 + 88*a6^6*a5^3*x34*a3^3*a2^5 - 288*a6^5*a5^4*x34*a3^3*a2^5 - 288*a6^4*a5^5*x34*a3^3*a2^5 + 88*a6^3*a5^6*x34*a3^3*a2^5 - 180*a6^6*a5^2*x34^2*a3^3*a2^5 + 320*a6^5*a5^3*x34^2*a3^3*a2^5 + 552*a6^4*a5^4*x34^2*a3^3*a2^5 + 320*a6^3*a5^5*x34^2*a3^3*a2^5 - 180*a6^2*a5^6*x34^2*a3^3*a2^5 + 128*a6^6*a5*x34^3*a3^3*a2^5 - 128*a6^5*a5^2*x34^3*a3^3*a2^5 - 512*a6^4*a5^3*x34^3*a3^3*a2^5 - 512*a6^3*a5^4*x34^3*a3^3*a2^5 - 128*a6^2*a5^5*x34^3*a3^3*a2^5 + 128*a6*a5^6*x34^3*a3^3*a2^5 - 44*a6^6*x34^4*a3^3*a2^5 + 72*a6^5*a5*x34^4*a3^3*a2^5 + 66*a6^4*a5^2*x34^4*a3^3*a2^5 + 664*a6^3*a5^3*x34^4*a3^3*a2^5 + 66*a6^2*a5^4*x34^4*a3^3*a2^5 + 72*a6*a5^5*x34^4*a3^3*a2^5 - 44*a5^6*x34^4*a3^3*a2^5 - 36*a6^4*a5*x34^5*a3^3*a2^5 - 136*a6^3*a5^2*x34^5*a3^3*a2^5 - 136*a6^2*a5^3*x34^5*a3^3*a2^5 - 36*a6*a5^4*x34^5*a3^3*a2^5 - 4*a6^4*x34^6*a3^3*a2^5 + 40*a6^3*a5*x34^6*a3^3*a2^5 - 28*a6^2*a5^2*x34^6*a3^3*a2^5 + 40*a6*a5^3*x34^6*a3^3*a2^5 - 4*a5^4*x34^6*a3^3*a2^5 + 44*a6^6*a5^3*a3^4*a2^5 - 144*a6^5*a5^4*a3^4*a2^5 - 144*a6^4*a5^5*a3^4*a2^5 + 44*a6^3*a5^6*a3^4*a2^5 - 170*a6^6*a5^2*x34*a3^4*a2^5 + 160*a6^5*a5^3*x34*a3^4*a2^5 + 600*a6^4*a5^4*x34*a3^4*a2^5 + 160*a6^3*a5^5*x34*a3^4*a2^5 - 170*a6^2*a5^6*x34*a3^4*a2^5 + 214*a6^6*a5*x34^2*a3^4*a2^5 - 24*a6^5*a5^2*x34^2*a3^4*a2^5 - 576*a6^4*a5^3*x34^2*a3^4*a2^5 - 576*a6^3*a5^4*x34^2*a3^4*a2^5 - 24*a6^2*a5^5*x34^2*a3^4*a2^5 + 214*a6*a5^6*x34^2*a3^4*a2^5 - 100*a6^6*x34^3*a3^4*a2^5 - 80*a6^5*a5*x34^3*a3^4*a2^5 + 220*a6^4*a5^2*x34^3*a3^4*a2^5 + 640*a6^3*a5^3*x34^3*a3^4*a2^5 + 220*a6^2*a5^4*x34^3*a3^4*a2^5 - 80*a6*a5^5*x34^3*a3^4*a2^5 - 100*a5^6*x34^3*a3^4*a2^5 + 96*a6^5*x34^4*a3^4*a2^5 - 102*a6^4*a5*x34^4*a3^4*a2^5 - 224*a6^3*a5^2*x34^4*a3^4*a2^5 - 224*a6^2*a5^3*x34^4*a3^4*a2^5 - 102*a6*a5^4*x34^4*a3^4*a2^5 + 96*a5^5*x34^4*a3^4*a2^5 - 48*a6^4*x34^5*a3^4*a2^5 + 192*a6^3*a5*x34^5*a3^4*a2^5 - 168*a6^2*a5^2*x34^5*a3^4*a2^5 + 192*a6*a5^3*x34^5*a3^4*a2^5 - 48*a5^4*x34^5*a3^4*a2^5 - 4*a6^3*x34^6*a3^4*a2^5 + 2*a6^2*a5*x34^6*a3^4*a2^5 + 2*a6*a5^2*x34^6*a3^4*a2^5 - 4*a5^3*x34^6*a3^4*a2^5 - 68*a6^6*a5^2*a3^5*a2^5 + 64*a6^5*a5^3*a3^5*a2^5 + 240*a6^4*a5^4*a3^5*a2^5 + 64*a6^3*a5^5*a3^5*a2^5 - 68*a6^2*a5^6*a3^5*a2^5 + 180*a6^6*a5*x34*a3^5*a2^5 + 48*a6^5*a5^2*x34*a3^5*a2^5 - 384*a6^4*a5^3*x34*a3^5*a2^5 - 384*a6^3*a5^4*x34*a3^5*a2^5 + 48*a6^2*a5^5*x34*a3^5*a2^5 + 180*a6*a5^6*x34*a3^5*a2^5 - 124*a6^6*x34^2*a3^5*a2^5 - 312*a6^5*a5*x34^2*a3^5*a2^5 + 354*a6^4*a5^2*x34^2*a3^5*a2^5 + 88*a6^3*a5^3*x34^2*a3^5*a2^5 + 354*a6^2*a5^4*x34^2*a3^5*a2^5 - 312*a6*a5^5*x34^2*a3^5*a2^5 - 124*a5^6*x34^2*a3^5*a2^5 + 272*a6^5*x34^3*a3^5*a2^5 - 56*a6^4*a5*x34^3*a3^5*a2^5 - 64*a6^3*a5^2*x34^3*a3^5*a2^5 - 64*a6^2*a5^3*x34^3*a3^5*a2^5 - 56*a6*a5^4*x34^3*a3^5*a2^5 + 272*a5^5*x34^3*a3^5*a2^5 - 204*a6^4*x34^4*a3^5*a2^5 + 312*a6^3*a5*x34^4*a3^5*a2^5 - 420*a6^2*a5^2*x34^4*a3^5*a2^5 + 312*a6*a5^3*x34^4*a3^5*a2^5 - 204*a5^4*x34^4*a3^5*a2^5 + 24*a6^3*x34^5*a3^5*a2^5 + 12*a6^2*a5*x34^5*a3^5*a2^5 + 12*a6*a5^2*x34^5*a3^5*a2^5 + 24*a5^3*x34^5*a3^5*a2^5 - 8*a6^2*x34^6*a3^5*a2^5 + 8*a6*a5*x34^6*a3^5*a2^5 - 8*a5^2*x34^6*a3^5*a2^5 + 60*a6^6*a5*a3^6*a2^5 + 16*a6^5*a5^2*a3^6*a2^5 - 128*a6^4*a5^3*a3^6*a2^5 - 128*a6^3*a5^4*a3^6*a2^5 + 16*a6^2*a5^5*a3^6*a2^5 + 60*a6*a5^6*a3^6*a2^5 - 84*a6^6*x34*a3^6*a2^5 - 280*a6^5*a5*x34*a3^6*a2^5 + 266*a6^4*a5^2*x34*a3^6*a2^5 - 168*a6^3*a5^3*x34*a3^6*a2^5 + 266*a6^2*a5^4*x34*a3^6*a2^5 - 280*a6*a5^5*x34*a3^6*a2^5 - 84*a5^6*x34*a3^6*a2^5 + 352*a6^5*x34^2*a3^6*a2^5 + 56*a6^4*a5*x34^2*a3^6*a2^5 + 184*a6^3*a5^2*x34^2*a3^6*a2^5 + 184*a6^2*a5^3*x34^2*a3^6*a2^5 + 56*a6*a5^4*x34^2*a3^6*a2^5 + 352*a5^5*x34^2*a3^6*a2^5 - 420*a6^4*x34^3*a3^6*a2^5 + 168*a6^3*a5*x34^3*a3^6*a2^5 - 588*a6^2*a5^2*x34^3*a3^6*a2^5 + 168*a6*a5^3*x34^3*a3^6*a2^5 - 420*a5^4*x34^3*a3^6*a2^5 + 176*a6^3*x34^4*a3^6*a2^5 + 32*a6^2*a5*x34^4*a3^6*a2^5 + 32*a6*a5^2*x34^4*a3^6*a2^5 + 176*a5^3*x34^4*a3^6*a2^5 - 56*a6^2*x34^5*a3^6*a2^5 + 56*a6*a5*x34^5*a3^6*a2^5 - 56*a5^2*x34^5*a3^6*a2^5 - 24*a6^6*a3^7*a2^5 - 80*a6^5*a5*a3^7*a2^5 + 76*a6^4*a5^2*a3^7*a2^5 - 48*a6^3*a5^3*a3^7*a2^5 + 76*a6^2*a5^4*a3^7*a2^5 - 80*a6*a5^5*a3^7*a2^5 - 24*a5^6*a3^7*a2^5 + 224*a6^5*x34*a3^7*a2^5 + 64*a6^4*a5*x34*a3^7*a2^5 + 176*a6^3*a5^2*x34*a3^7*a2^5 + 176*a6^2*a5^3*x34*a3^7*a2^5 + 64*a6*a5^4*x34*a3^7*a2^5 + 224*a5^5*x34*a3^7*a2^5 - 456*a6^4*x34^2*a3^7*a2^5 - 48*a6^3*a5*x34^2*a3^7*a2^5 - 504*a6^2*a5^2*x34^2*a3^7*a2^5 - 48*a6*a5^3*x34^2*a3^7*a2^5 - 456*a5^4*x34^2*a3^7*a2^5 + 384*a6^3*x34^3*a3^7*a2^5 + 48*a6^2*a5*x34^3*a3^7*a2^5 + 48*a6*a5^2*x34^3*a3^7*a2^5 + 384*a5^3*x34^3*a3^7*a2^5 - 160*a6^2*x34^4*a3^7*a2^5 + 160*a6*a5*x34^4*a3^7*a2^5 - 160*a5^2*x34^4*a3^7*a2^5 + 56*a6^5*a3^8*a2^5 + 16*a6^4*a5*a3^8*a2^5 + 44*a6^3*a5^2*a3^8*a2^5 + 44*a6^2*a5^3*a3^8*a2^5 + 16*a6*a5^4*a3^8*a2^5 + 56*a5^5*a3^8*a2^5 - 252*a6^4*x34*a3^8*a2^5 - 72*a6^3*a5*x34*a3^8*a2^5 - 252*a6^2*a5^2*x34*a3^8*a2^5 - 72*a6*a5^3*x34*a3^8*a2^5 - 252*a5^4*x34*a3^8*a2^5 + 396*a6^3*x34^2*a3^8*a2^5 + 42*a6^2*a5*x34^2*a3^8*a2^5 + 42*a6*a5^2*x34^2*a3^8*a2^5 + 396*a5^3*x34^2*a3^8*a2^5 - 240*a6^2*x34^3*a3^8*a2^5 + 240*a6*a5*x34^3*a3^8*a2^5 - 240*a5^2*x34^3*a3^8*a2^5 - 56*a6^4*a3^9*a2^5 - 16*a6^3*a5*a3^9*a2^5 - 56*a6^2*a5^2*a3^9*a2^5 - 16*a6*a5^3*a3^9*a2^5 - 56*a5^4*a3^9*a2^5 + 200*a6^3*x34*a3^9*a2^5 + 20*a6^2*a5*x34*a3^9*a2^5 + 20*a6*a5^2*x34*a3^9*a2^5 + 200*a5^3*x34*a3^9*a2^5 - 200*a6^2*x34^2*a3^9*a2^5 + 200*a6*a5*x34^2*a3^9*a2^5 - 200*a5^2*x34^2*a3^9*a2^5 + 40*a6^3*a3^10*a2^5 + 4*a6^2*a5*a3^10*a2^5 + 4*a6*a5^2*a3^10*a2^5 + 40*a5^3*a3^10*a2^5 - 88*a6^2*x34*a3^10*a2^5 + 88*a6*a5*x34*a3^10*a2^5 - 88*a5^2*x34*a3^10*a2^5 - 16*a6^2*a3^11*a2^5 + 16*a6*a5*a3^11*a2^5 - 16*a5^2*a3^11*a2^5 + 8*a6^6*a5^4*x34^2*a2^6 - 8*a6^5*a5^5*x34^2*a2^6 + 8*a6^4*a5^6*x34^2*a2^6 - 8*a6^6*a5^3*x34^3*a2^6 - 4*a6^5*a5^4*x34^3*a2^6 - 4*a6^4*a5^5*x34^3*a2^6 - 8*a6^3*a5^6*x34^3*a2^6 + 8*a6^6*a5^2*x34^4*a2^6 - 4*a6^5*a5^3*x34^4*a2^6 + 24*a6^4*a5^4*x34^4*a2^6 - 4*a6^3*a5^5*x34^4*a2^6 + 8*a6^2*a5^6*x34^4*a2^6 - 8*a6^5*a5^2*x34^5*a2^6 - 4*a6^4*a5^3*x34^5*a2^6 - 4*a6^3*a5^4*x34^5*a2^6 - 8*a6^2*a5^5*x34^5*a2^6 + 8*a6^4*a5^2*x34^6*a2^6 - 8*a6^3*a5^3*x34^6*a2^6 + 8*a6^2*a5^4*x34^6*a2^6 + 8*a6^6*a5^4*x34*a3*a2^6 - 8*a6^5*a5^5*x34*a3*a2^6 + 8*a6^4*a5^6*x34*a3*a2^6 - 28*a6^6*a5^3*x34^2*a3*a2^6 - 10*a6^5*a5^4*x34^2*a3*a2^6 - 10*a6^4*a5^5*x34^2*a3*a2^6 - 28*a6^3*a5^6*x34^2*a3*a2^6 + 28*a6^6*a5^2*x34^3*a3*a2^6 + 24*a6^5*a5^3*x34^3*a3*a2^6 + 68*a6^4*a5^4*x34^3*a3*a2^6 + 24*a6^3*a5^5*x34^3*a3*a2^6 + 28*a6^2*a5^6*x34^3*a3*a2^6 - 8*a6^6*a5*x34^4*a3*a2^6 - 38*a6^5*a5^2*x34^4*a3*a2^6 - 48*a6^4*a5^3*x34^4*a3*a2^6 - 48*a6^3*a5^4*x34^4*a3*a2^6 - 38*a6^2*a5^5*x34^4*a3*a2^6 - 8*a6*a5^6*x34^4*a3*a2^6 + 8*a6^5*a5*x34^5*a3*a2^6 + 50*a6^4*a5^2*x34^5*a3*a2^6 - 8*a6^3*a5^3*x34^5*a3*a2^6 + 50*a6^2*a5^4*x34^5*a3*a2^6 + 8*a6*a5^5*x34^5*a3*a2^6 - 8*a6^4*a5*x34^6*a3*a2^6 - 4*a6^3*a5^2*x34^6*a3*a2^6 - 4*a6^2*a5^3*x34^6*a3*a2^6 - 8*a6*a5^4*x34^6*a3*a2^6 + 8*a6^6*a5^4*a3^2*a2^6 - 8*a6^5*a5^5*a3^2*a2^6 + 8*a6^4*a5^6*a3^2*a2^6 - 36*a6^6*a5^3*x34*a3^2*a2^6 - 6*a6^5*a5^4*x34*a3^2*a2^6 - 6*a6^4*a5^5*x34*a3^2*a2^6 - 36*a6^3*a5^6*x34*a3^2*a2^6 + 60*a6^6*a5^2*x34^2*a3^2*a2^6 + 68*a6^5*a5^3*x34^2*a3^2*a2^6 + 92*a6^4*a5^4*x34^2*a3^2*a2^6 + 68*a6^3*a5^5*x34^2*a3^2*a2^6 + 60*a6^2*a5^6*x34^2*a3^2*a2^6 - 36*a6^6*a5*x34^3*a3^2*a2^6 - 100*a6^5*a5^2*x34^3*a3^2*a2^6 - 156*a6^4*a5^3*x34^3*a3^2*a2^6 - 156*a6^3*a5^4*x34^3*a3^2*a2^6 - 100*a6^2*a5^5*x34^3*a3^2*a2^6 - 36*a6*a5^6*x34^3*a3^2*a2^6 + 8*a6^6*x34^4*a3^2*a2^6 + 42*a6^5*a5*x34^4*a3^2*a2^6 + 162*a6^4*a5^2*x34^4*a3^2*a2^6 + 76*a6^3*a5^3*x34^4*a3^2*a2^6 + 162*a6^2*a5^4*x34^4*a3^2*a2^6 + 42*a6*a5^5*x34^4*a3^2*a2^6 + 8*a5^6*x34^4*a3^2*a2^6 - 8*a6^5*x34^5*a3^2*a2^6 - 46*a6^4*a5*x34^5*a3^2*a2^6 - 52*a6^3*a5^2*x34^5*a3^2*a2^6 - 52*a6^2*a5^3*x34^5*a3^2*a2^6 - 46*a6*a5^4*x34^5*a3^2*a2^6 - 8*a5^5*x34^5*a3^2*a2^6 + 8*a6^4*x34^6*a3^2*a2^6 - 4*a6^3*a5*x34^6*a3^2*a2^6 + 24*a6^2*a5^2*x34^6*a3^2*a2^6 - 4*a6*a5^3*x34^6*a3^2*a2^6 + 8*a5^4*x34^6*a3^2*a2^6 - 24*a6^6*a5^3*a3^3*a2^6 - 4*a6^5*a5^4*a3^3*a2^6 - 4*a6^4*a5^5*a3^3*a2^6 - 24*a6^3*a5^6*a3^3*a2^6 + 64*a6^6*a5^2*x34*a3^3*a2^6 + 88*a6^5*a5^3*x34*a3^3*a2^6 + 48*a6^4*a5^4*x34*a3^3*a2^6 + 88*a6^3*a5^5*x34*a3^3*a2^6 + 64*a6^2*a5^6*x34*a3^3*a2^6 - 64*a6^6*a5*x34^2*a3^3*a2^6 - 180*a6^5*a5^2*x34^2*a3^3*a2^6 - 224*a6^4*a5^3*x34^2*a3^3*a2^6 - 224*a6^3*a5^4*x34^2*a3^3*a2^6 - 180*a6^2*a5^5*x34^2*a3^3*a2^6 - 64*a6*a5^6*x34^2*a3^3*a2^6 + 24*a6^6*x34^3*a3^3*a2^6 + 128*a6^5*a5*x34^3*a3^3*a2^6 + 304*a6^4*a5^2*x34^3*a3^3*a2^6 + 272*a6^3*a5^3*x34^3*a3^3*a2^6 + 304*a6^2*a5^4*x34^3*a3^3*a2^6 + 128*a6*a5^5*x34^3*a3^3*a2^6 + 24*a5^6*x34^3*a3^3*a2^6 - 44*a6^5*x34^4*a3^3*a2^6 - 138*a6^4*a5*x34^4*a3^3*a2^6 - 204*a6^3*a5^2*x34^4*a3^3*a2^6 - 204*a6^2*a5^3*x34^4*a3^3*a2^6 - 138*a6*a5^4*x34^4*a3^3*a2^6 - 44*a5^5*x34^4*a3^3*a2^6 + 44*a6^4*x34^5*a3^3*a2^6 + 16*a6^3*a5*x34^5*a3^3*a2^6 + 116*a6^2*a5^2*x34^5*a3^3*a2^6 + 16*a6*a5^3*x34^5*a3^3*a2^6 + 44*a5^4*x34^5*a3^3*a2^6 - 8*a6^3*x34^6*a3^3*a2^6 - 4*a6^2*a5*x34^6*a3^3*a2^6 - 4*a6*a5^2*x34^6*a3^3*a2^6 - 8*a5^3*x34^6*a3^3*a2^6 + 32*a6^6*a5^2*a3^4*a2^6 + 44*a6^5*a5^3*a3^4*a2^6 + 24*a6^4*a5^4*a3^4*a2^6 + 44*a6^3*a5^5*a3^4*a2^6 + 32*a6^2*a5^6*a3^4*a2^6 - 60*a6^6*a5*x34*a3^4*a2^6 - 170*a6^5*a5^2*x34*a3^4*a2^6 - 180*a6^4*a5^3*x34*a3^4*a2^6 - 180*a6^3*a5^4*x34*a3^4*a2^6 - 170*a6^2*a5^5*x34*a3^4*a2^6 - 60*a6*a5^6*x34*a3^4*a2^6 + 32*a6^6*x34^2*a3^4*a2^6 + 214*a6^5*a5*x34^2*a3^4*a2^6 + 352*a6^4*a5^2*x34^2*a3^4*a2^6 + 396*a6^3*a5^3*x34^2*a3^4*a2^6 + 352*a6^2*a5^4*x34^2*a3^4*a2^6 + 214*a6*a5^5*x34^2*a3^4*a2^6 + 32*a5^6*x34^2*a3^4*a2^6 - 100*a6^5*x34^3*a3^4*a2^6 - 280*a6^4*a5*x34^3*a3^4*a2^6 - 380*a6^3*a5^2*x34^3*a3^4*a2^6 - 380*a6^2*a5^3*x34^3*a3^4*a2^6 - 280*a6*a5^4*x34^3*a3^4*a2^6 - 100*a5^5*x34^3*a3^4*a2^6 + 124*a6^4*x34^4*a3^4*a2^6 + 112*a6^3*a5*x34^4*a3^4*a2^6 + 252*a6^2*a5^2*x34^4*a3^4*a2^6 + 112*a6*a5^3*x34^4*a3^4*a2^6 + 124*a5^4*x34^4*a3^4*a2^6 - 52*a6^3*x34^5*a3^4*a2^6 - 22*a6^2*a5*x34^5*a3^4*a2^6 - 22*a6*a5^2*x34^5*a3^4*a2^6 - 52*a5^3*x34^5*a3^4*a2^6 + 8*a6^2*x34^6*a3^4*a2^6 - 8*a6*a5*x34^6*a3^4*a2^6 + 8*a5^2*x34^6*a3^4*a2^6 - 24*a6^6*a5*a3^5*a2^6 - 68*a6^5*a5^2*a3^5*a2^6 - 72*a6^4*a5^3*a3^5*a2^6 - 72*a6^3*a5^4*a3^5*a2^6 - 68*a6^2*a5^5*a3^5*a2^6 - 24*a6*a5^6*a3^5*a2^6 + 24*a6^6*x34*a3^5*a2^6 + 180*a6^5*a5*x34*a3^5*a2^6 + 240*a6^4*a5^2*x34*a3^5*a2^6 + 312*a6^3*a5^3*x34*a3^5*a2^6 + 240*a6^2*a5^4*x34*a3^5*a2^6 + 180*a6*a5^5*x34*a3^5*a2^6 + 24*a5^6*x34*a3^5*a2^6 - 124*a6^5*x34^2*a3^5*a2^6 - 350*a6^4*a5*x34^2*a3^5*a2^6 - 404*a6^3*a5^2*x34^2*a3^5*a2^6 - 404*a6^2*a5^3*x34^2*a3^5*a2^6 - 350*a6*a5^4*x34^2*a3^5*a2^6 - 124*a5^5*x34^2*a3^5*a2^6 + 212*a6^4*x34^3*a3^5*a2^6 + 248*a6^3*a5*x34^3*a3^5*a2^6 + 300*a6^2*a5^2*x34^3*a3^5*a2^6 + 248*a6*a5^3*x34^3*a3^5*a2^6 + 212*a5^4*x34^3*a3^5*a2^6 - 144*a6^3*x34^4*a3^5*a2^6 - 48*a6^2*a5*x34^4*a3^5*a2^6 - 48*a6*a5^2*x34^4*a3^5*a2^6 - 144*a5^3*x34^4*a3^5*a2^6 + 40*a6^2*x34^5*a3^5*a2^6 - 40*a6*a5*x34^5*a3^5*a2^6 + 40*a5^2*x34^5*a3^5*a2^6 + 8*a6^6*a3^6*a2^6 + 60*a6^5*a5*a3^6*a2^6 + 80*a6^4*a5^2*a3^6*a2^6 + 104*a6^3*a5^3*a3^6*a2^6 + 80*a6^2*a5^4*a3^6*a2^6 + 60*a6*a5^5*a3^6*a2^6 + 8*a5^6*a3^6*a2^6 - 84*a6^5*x34*a3^6*a2^6 - 238*a6^4*a5*x34*a3^6*a2^6 - 252*a6^3*a5^2*x34*a3^6*a2^6 - 252*a6^2*a5^3*x34*a3^6*a2^6 - 238*a6*a5^4*x34*a3^6*a2^6 - 84*a5^5*x34*a3^6*a2^6 + 220*a6^4*x34^2*a3^6*a2^6 + 288*a6^3*a5*x34^2*a3^6*a2^6 + 212*a6^2*a5^2*x34^2*a3^6*a2^6 + 288*a6*a5^3*x34^2*a3^6*a2^6 + 220*a5^4*x34^2*a3^6*a2^6 - 224*a6^3*x34^3*a3^6*a2^6 - 56*a6^2*a5*x34^3*a3^6*a2^6 - 56*a6*a5^2*x34^3*a3^6*a2^6 - 224*a5^3*x34^3*a3^6*a2^6 + 88*a6^2*x34^4*a3^6*a2^6 - 88*a6*a5*x34^4*a3^6*a2^6 + 88*a5^2*x34^4*a3^6*a2^6 - 24*a6^5*a3^7*a2^6 - 68*a6^4*a5*a3^7*a2^6 - 72*a6^3*a5^2*a3^7*a2^6 - 72*a6^2*a5^3*a3^7*a2^6 - 68*a6*a5^4*a3^7*a2^6 - 24*a5^5*a3^7*a2^6 + 128*a6^4*x34*a3^7*a2^6 + 176*a6^3*a5*x34*a3^7*a2^6 + 96*a6^2*a5^2*x34*a3^7*a2^6 + 176*a6*a5^3*x34*a3^7*a2^6 + 128*a5^4*x34*a3^7*a2^6 - 208*a6^3*x34^2*a3^7*a2^6 - 40*a6^2*a5*x34^2*a3^7*a2^6 - 40*a6*a5^2*x34^2*a3^7*a2^6 - 208*a5^3*x34^2*a3^7*a2^6 + 112*a6^2*x34^3*a3^7*a2^6 - 112*a6*a5*x34^3*a3^7*a2^6 + 112*a5^2*x34^3*a3^7*a2^6 + 32*a6^4*a3^8*a2^6 + 44*a6^3*a5*a3^8*a2^6 + 24*a6^2*a5^2*a3^8*a2^6 + 44*a6*a5^3*a3^8*a2^6 + 32*a5^4*a3^8*a2^6 - 108*a6^3*x34*a3^8*a2^6 - 18*a6^2*a5*x34*a3^8*a2^6 - 18*a6*a5^2*x34*a3^8*a2^6 - 108*a5^3*x34*a3^8*a2^6 + 88*a6^2*x34^2*a3^8*a2^6 - 88*a6*a5*x34^2*a3^8*a2^6 + 88*a5^2*x34^2*a3^8*a2^6 - 24*a6^3*a3^9*a2^6 - 4*a6^2*a5*a3^9*a2^6 - 4*a6*a5^2*a3^9*a2^6 - 24*a5^3*a3^9*a2^6 + 40*a6^2*x34*a3^9*a2^6 - 40*a6*a5*x34*a3^9*a2^6 + 40*a5^2*x34*a3^9*a2^6 + 8*a6^2*a3^10*a2^6 - 8*a6*a5*a3^10*a2^6 + 8*a5^2*a3^10*a2^6 - 8*a6^6*a5^6*x34^4*a3*a1 + 8*a6^6*a5^5*x34^5*a3*a1 + 8*a6^5*a5^6*x34^5*a3*a1 - 8*a6^6*a5^4*x34^6*a3*a1 + 8*a6^5*a5^5*x34^6*a3*a1 - 8*a6^4*a5^6*x34^6*a3*a1 - 36*a6^6*a5^6*x34^3*a3^2*a1 + 42*a6^6*a5^5*x34^4*a3^2*a1 + 42*a6^5*a5^6*x34^4*a3^2*a1 - 46*a6^6*a5^4*x34^5*a3^2*a1 + 48*a6^5*a5^5*x34^5*a3^2*a1 - 46*a6^4*a5^6*x34^5*a3^2*a1 - 4*a6^6*a5^3*x34^6*a3^2*a1 + 2*a6^5*a5^4*x34^6*a3^2*a1 + 2*a6^4*a5^5*x34^6*a3^2*a1 - 4*a6^3*a5^6*x34^6*a3^2*a1 - 64*a6^6*a5^6*x34^2*a3^3*a1 + 128*a6^6*a5^5*x34^3*a3^3*a1 + 128*a6^5*a5^6*x34^3*a3^3*a1 - 138*a6^6*a5^4*x34^4*a3^3*a1 + 72*a6^5*a5^5*x34^4*a3^3*a1 - 138*a6^4*a5^6*x34^4*a3^3*a1 + 16*a6^6*a5^3*x34^5*a3^3*a1 - 36*a6^5*a5^4*x34^5*a3^3*a1 - 36*a6^4*a5^5*x34^5*a3^3*a1 + 16*a6^3*a5^6*x34^5*a3^3*a1 - 4*a6^6*a5^2*x34^6*a3^3*a1 + 40*a6^5*a5^3*x34^6*a3^3*a1 - 28*a6^4*a5^4*x34^6*a3^3*a1 + 40*a6^3*a5^5*x34^6*a3^3*a1 - 4*a6^2*a5^6*x34^6*a3^3*a1 - 60*a6^6*a5^6*x34*a3^4*a1 + 214*a6^6*a5^5*x34^2*a3^4*a1 + 214*a6^5*a5^6*x34^2*a3^4*a1 - 280*a6^6*a5^4*x34^3*a3^4*a1 - 80*a6^5*a5^5*x34^3*a3^4*a1 - 280*a6^4*a5^6*x34^3*a3^4*a1 + 112*a6^6*a5^3*x34^4*a3^4*a1 - 102*a6^5*a5^4*x34^4*a3^4*a1 - 102*a6^4*a5^5*x34^4*a3^4*a1 + 112*a6^3*a5^6*x34^4*a3^4*a1 - 22*a6^6*a5^2*x34^5*a3^4*a1 + 192*a6^5*a5^3*x34^5*a3^4*a1 - 60*a6^4*a5^4*x34^5*a3^4*a1 + 192*a6^3*a5^5*x34^5*a3^4*a1 - 22*a6^2*a5^6*x34^5*a3^4*a1 - 8*a6^6*a5*x34^6*a3^4*a1 + 2*a6^5*a5^2*x34^6*a3^4*a1 - 28*a6^4*a5^3*x34^6*a3^4*a1 - 28*a6^3*a5^4*x34^6*a3^4*a1 + 2*a6^2*a5^5*x34^6*a3^4*a1 - 8*a6*a5^6*x34^6*a3^4*a1 - 24*a6^6*a5^6*a3^5*a1 + 180*a6^6*a5^5*x34*a3^5*a1 + 180*a6^5*a5^6*x34*a3^5*a1 - 350*a6^6*a5^4*x34^2*a3^5*a1 - 312*a6^5*a5^5*x34^2*a3^5*a1 - 350*a6^4*a5^6*x34^2*a3^5*a1 + 248*a6^6*a5^3*x34^3*a3^5*a1 - 56*a6^5*a5^4*x34^3*a3^5*a1 - 56*a6^4*a5^5*x34^3*a3^5*a1 + 248*a6^3*a5^6*x34^3*a3^5*a1 - 48*a6^6*a5^2*x34^4*a3^5*a1 + 312*a6^5*a5^3*x34^4*a3^5*a1 + 228*a6^4*a5^4*x34^4*a3^5*a1 + 312*a6^3*a5^5*x34^4*a3^5*a1 - 48*a6^2*a5^6*x34^4*a3^5*a1 - 40*a6^6*a5*x34^5*a3^5*a1 + 12*a6^5*a5^2*x34^5*a3^5*a1 - 216*a6^4*a5^3*x34^5*a3^5*a1 - 216*a6^3*a5^4*x34^5*a3^5*a1 + 12*a6^2*a5^5*x34^5*a3^5*a1 - 40*a6*a5^6*x34^5*a3^5*a1 + 8*a6^5*a5*x34^6*a3^5*a1 + 2*a6^4*a5^2*x34^6*a3^5*a1 + 40*a6^3*a5^3*x34^6*a3^5*a1 + 2*a6^2*a5^4*x34^6*a3^5*a1 + 8*a6*a5^5*x34^6*a3^5*a1 + 60*a6^6*a5^5*a3^6*a1 + 60*a6^5*a5^6*a3^6*a1 - 238*a6^6*a5^4*x34*a3^6*a1 - 280*a6^5*a5^5*x34*a3^6*a1 - 238*a6^4*a5^6*x34*a3^6*a1 + 288*a6^6*a5^3*x34^2*a3^6*a1 + 56*a6^5*a5^4*x34^2*a3^6*a1 + 56*a6^4*a5^5*x34^2*a3^6*a1 + 288*a6^3*a5^6*x34^2*a3^6*a1 - 56*a6^6*a5^2*x34^3*a3^6*a1 + 168*a6^5*a5^3*x34^3*a3^6*a1 + 924*a6^4*a5^4*x34^3*a3^6*a1 + 168*a6^3*a5^5*x34^3*a3^6*a1 - 56*a6^2*a5^6*x34^3*a3^6*a1 - 88*a6^6*a5*x34^4*a3^6*a1 + 32*a6^5*a5^2*x34^4*a3^6*a1 - 688*a6^4*a5^3*x34^4*a3^6*a1 - 688*a6^3*a5^4*x34^4*a3^6*a1 + 32*a6^2*a5^5*x34^4*a3^6*a1 - 88*a6*a5^6*x34^4*a3^6*a1 + 56*a6^5*a5*x34^5*a3^6*a1 + 14*a6^4*a5^2*x34^5*a3^6*a1 + 280*a6^3*a5^3*x34^5*a3^6*a1 + 14*a6^2*a5^4*x34^5*a3^6*a1 + 56*a6*a5^5*x34^5*a3^6*a1 - 8*a6^4*a5*x34^6*a3^6*a1 - 4*a6^3*a5^2*x34^6*a3^6*a1 - 4*a6^2*a5^3*x34^6*a3^6*a1 - 8*a6*a5^4*x34^6*a3^6*a1 - 68*a6^6*a5^4*a3^7*a1 - 80*a6^5*a5^5*a3^7*a1 - 68*a6^4*a5^6*a3^7*a1 + 176*a6^6*a5^3*x34*a3^7*a1 + 64*a6^5*a5^4*x34*a3^7*a1 + 64*a6^4*a5^5*x34*a3^7*a1 + 176*a6^3*a5^6*x34*a3^7*a1 - 40*a6^6*a5^2*x34^2*a3^7*a1 - 48*a6^5*a5^3*x34^2*a3^7*a1 + 1224*a6^4*a5^4*x34^2*a3^7*a1 - 48*a6^3*a5^5*x34^2*a3^7*a1 - 40*a6^2*a5^6*x34^2*a3^7*a1 - 112*a6^6*a5*x34^3*a3^7*a1 + 48*a6^5*a5^2*x34^3*a3^7*a1 - 1152*a6^4*a5^3*x34^3*a3^7*a1 - 1152*a6^3*a5^4*x34^3*a3^7*a1 + 48*a6^2*a5^5*x34^3*a3^7*a1 - 112*a6*a5^6*x34^3*a3^7*a1 + 160*a6^5*a5*x34^4*a3^7*a1 + 40*a6^4*a5^2*x34^4*a3^7*a1 + 800*a6^3*a5^3*x34^4*a3^7*a1 + 40*a6^2*a5^4*x34^4*a3^7*a1 + 160*a6*a5^5*x34^4*a3^7*a1 - 48*a6^4*a5*x34^5*a3^7*a1 - 24*a6^3*a5^2*x34^5*a3^7*a1 - 24*a6^2*a5^3*x34^5*a3^7*a1 - 48*a6*a5^4*x34^5*a3^7*a1 + 44*a6^6*a5^3*a3^8*a1 + 16*a6^5*a5^4*a3^8*a1 + 16*a6^4*a5^5*a3^8*a1 + 44*a6^3*a5^6*a3^8*a1 - 18*a6^6*a5^2*x34*a3^8*a1 - 72*a6^5*a5^3*x34*a3^8*a1 + 720*a6^4*a5^4*x34*a3^8*a1 - 72*a6^3*a5^5*x34*a3^8*a1 - 18*a6^2*a5^6*x34*a3^8*a1 - 88*a6^6*a5*x34^2*a3^8*a1 + 42*a6^5*a5^2*x34^2*a3^8*a1 - 1068*a6^4*a5^3*x34^2*a3^8*a1 - 1068*a6^3*a5^4*x34^2*a3^8*a1 + 42*a6^2*a5^5*x34^2*a3^8*a1 - 88*a6*a5^6*x34^2*a3^8*a1 + 240*a6^5*a5*x34^3*a3^8*a1 + 60*a6^4*a5^2*x34^3*a3^8*a1 + 1200*a6^3*a5^3*x34^3*a3^8*a1 + 60*a6^2*a5^4*x34^3*a3^8*a1 + 240*a6*a5^5*x34^3*a3^8*a1 - 120*a6^4*a5*x34^4*a3^8*a1 - 60*a6^3*a5^2*x34^4*a3^8*a1 - 60*a6^2*a5^3*x34^4*a3^8*a1 - 120*a6*a5^4*x34^4*a3^8*a1 - 4*a6^6*a5^2*a3^9*a1 - 16*a6^5*a5^3*a3^9*a1 + 160*a6^4*a5^4*a3^9*a1 - 16*a6^3*a5^5*a3^9*a1 - 4*a6^2*a5^6*a3^9*a1 - 40*a6^6*a5*x34*a3^9*a1 + 20*a6^5*a5^2*x34*a3^9*a1 - 520*a6^4*a5^3*x34*a3^9*a1 - 520*a6^3*a5^4*x34*a3^9*a1 + 20*a6^2*a5^5*x34*a3^9*a1 - 40*a6*a5^6*x34*a3^9*a1 + 200*a6^5*a5*x34^2*a3^9*a1 + 50*a6^4*a5^2*x34^2*a3^9*a1 + 1000*a6^3*a5^3*x34^2*a3^9*a1 + 50*a6^2*a5^4*x34^2*a3^9*a1 + 200*a6*a5^5*x34^2*a3^9*a1 - 160*a6^4*a5*x34^3*a3^9*a1 - 80*a6^3*a5^2*x34^3*a3^9*a1 - 80*a6^2*a5^3*x34^3*a3^9*a1 - 160*a6*a5^4*x34^3*a3^9*a1 - 8*a6^6*a5*a3^10*a1 + 4*a6^5*a5^2*a3^10*a1 - 104*a6^4*a5^3*a3^10*a1 - 104*a6^3*a5^4*a3^10*a1 + 4*a6^2*a5^5*a3^10*a1 - 8*a6*a5^6*a3^10*a1 + 88*a6^5*a5*x34*a3^10*a1 + 22*a6^4*a5^2*x34*a3^10*a1 + 440*a6^3*a5^3*x34*a3^10*a1 + 22*a6^2*a5^4*x34*a3^10*a1 + 88*a6*a5^5*x34*a3^10*a1 - 120*a6^4*a5*x34^2*a3^10*a1 - 60*a6^3*a5^2*x34^2*a3^10*a1 - 60*a6^2*a5^3*x34^2*a3^10*a1 - 120*a6*a5^4*x34^2*a3^10*a1 + 16*a6^5*a5*a3^11*a1 + 4*a6^4*a5^2*a3^11*a1 + 80*a6^3*a5^3*a3^11*a1 + 4*a6^2*a5^4*a3^11*a1 + 16*a6*a5^5*a3^11*a1 - 48*a6^4*a5*x34*a3^11*a1 - 24*a6^3*a5^2*x34*a3^11*a1 - 24*a6^2*a5^3*x34*a3^11*a1 - 48*a6*a5^4*x34*a3^11*a1 - 8*a6^4*a5*a3^12*a1 - 4*a6^3*a5^2*a3^12*a1 - 4*a6^2*a5^3*a3^12*a1 - 8*a6*a5^4*a3^12*a1 - 8*a6^6*a5^6*x34^4*a2*a1 + 8*a6^6*a5^5*x34^5*a2*a1 + 8*a6^5*a5^6*x34^5*a2*a1 - 8*a6^6*a5^4*x34^6*a2*a1 + 8*a6^5*a5^5*x34^6*a2*a1 - 8*a6^4*a5^6*x34^6*a2*a1 + 16*a6^6*a5^6*x34^3*a3*a2*a1 + 40*a6^6*a5^5*x34^4*a3*a2*a1 + 40*a6^5*a5^6*x34^4*a3*a2*a1 - 48*a6^6*a5^4*x34^5*a3*a2*a1 - 96*a6^5*a5^5*x34^5*a3*a2*a1 - 48*a6^4*a5^6*x34^5*a3*a2*a1 + 48*a6^6*a5^3*x34^6*a3*a2*a1 + 48*a6^3*a5^6*x34^6*a3*a2*a1 + 72*a6^6*a5^6*x34^2*a3^2*a2*a1 + 32*a6^6*a5^5*x34^3*a3^2*a2*a1 + 32*a6^5*a5^6*x34^3*a3^2*a2*a1 - 120*a6^6*a5^4*x34^4*a3^2*a2*a1 - 480*a6^5*a5^5*x34^4*a3^2*a2*a1 - 120*a6^4*a5^6*x34^4*a3^2*a2*a1 + 240*a6^6*a5^3*x34^5*a3^2*a2*a1 + 120*a6^5*a5^4*x34^5*a3^2*a2*a1 + 120*a6^4*a5^5*x34^5*a3^2*a2*a1 + 240*a6^3*a5^6*x34^5*a3^2*a2*a1 - 24*a6^6*a5^2*x34^6*a3^2*a2*a1 - 48*a6^5*a5^3*x34^6*a3^2*a2*a1 - 48*a6^3*a5^5*x34^6*a3^2*a2*a1 - 24*a6^2*a5^6*x34^6*a3^2*a2*a1 + 112*a6^6*a5^6*x34*a3^3*a2*a1 - 112*a6^6*a5^5*x34^2*a3^3*a2*a1 - 112*a6^5*a5^6*x34^2*a3^3*a2*a1 - 128*a6^6*a5^4*x34^3*a3^3*a2*a1 - 960*a6^5*a5^5*x34^3*a3^3*a2*a1 - 128*a6^4*a5^6*x34^3*a3^3*a2*a1 + 512*a6^6*a5^3*x34^4*a3^3*a2*a1 + 744*a6^5*a5^4*x34^4*a3^3*a2*a1 + 744*a6^4*a5^5*x34^4*a3^3*a2*a1 + 512*a6^3*a5^6*x34^4*a3^3*a2*a1 - 192*a6^6*a5^2*x34^5*a3^3*a2*a1 - 448*a6^5*a5^3*x34^5*a3^3*a2*a1 + 144*a6^4*a5^4*x34^5*a3^3*a2*a1 - 448*a6^3*a5^5*x34^5*a3^3*a2*a1 - 192*a6^2*a5^6*x34^5*a3^3*a2*a1 + 48*a6^6*a5*x34^6*a3^3*a2*a1 - 48*a6^5*a5^2*x34^6*a3^3*a2*a1 + 32*a6^4*a5^3*x34^6*a3^3*a2*a1 + 32*a6^3*a5^4*x34^6*a3^3*a2*a1 - 48*a6^2*a5^5*x34^6*a3^3*a2*a1 + 48*a6*a5^6*x34^6*a3^3*a2*a1 + 56*a6^6*a5^6*a3^4*a2*a1 - 200*a6^6*a5^5*x34*a3^4*a2*a1 - 200*a6^5*a5^6*x34*a3^4*a2*a1 - 24*a6^6*a5^4*x34^2*a3^4*a2*a1 - 960*a6^5*a5^5*x34^2*a3^4*a2*a1 - 24*a6^4*a5^6*x34^2*a3^4*a2*a1 + 640*a6^6*a5^3*x34^3*a3^4*a2*a1 + 1920*a6^5*a5^4*x34^3*a3^4*a2*a1 + 1920*a6^4*a5^5*x34^3*a3^4*a2*a1 + 640*a6^3*a5^6*x34^3*a3^4*a2*a1 - 600*a6^6*a5^2*x34^4*a3^4*a2*a1 - 1376*a6^5*a5^3*x34^4*a3^4*a2*a1 - 576*a6^4*a5^4*x34^4*a3^4*a2*a1 - 1376*a6^3*a5^5*x34^4*a3^4*a2*a1 - 600*a6^2*a5^6*x34^4*a3^4*a2*a1 + 288*a6^6*a5*x34^5*a3^4*a2*a1 - 168*a6^5*a5^2*x34^5*a3^4*a2*a1 + 336*a6^4*a5^3*x34^5*a3^4*a2*a1 + 336*a6^3*a5^4*x34^5*a3^4*a2*a1 - 168*a6^2*a5^5*x34^5*a3^4*a2*a1 + 288*a6*a5^6*x34^5*a3^4*a2*a1 - 8*a6^6*x34^6*a3^4*a2*a1 + 32*a6^3*a5^3*x34^6*a3^4*a2*a1 - 8*a5^6*x34^6*a3^4*a2*a1 - 80*a6^6*a5^5*a3^5*a2*a1 - 80*a6^5*a5^6*a3^5*a2*a1 + 48*a6^6*a5^4*x34*a3^5*a2*a1 - 576*a6^5*a5^5*x34*a3^5*a2*a1 + 48*a6^4*a5^6*x34*a3^5*a2*a1 + 480*a6^6*a5^3*x34^2*a3^5*a2*a1 + 2616*a6^5*a5^4*x34^2*a3^5*a2*a1 + 2616*a6^4*a5^5*x34^2*a3^5*a2*a1 + 480*a6^3*a5^6*x34^2*a3^5*a2*a1 - 1008*a6^6*a5^2*x34^3*a3^5*a2*a1 - 2144*a6^5*a5^3*x34^3*a3^5*a2*a1 - 3600*a6^4*a5^4*x34^3*a3^5*a2*a1 - 2144*a6^3*a5^5*x34^3*a3^5*a2*a1 - 1008*a6^2*a5^6*x34^3*a3^5*a2*a1 + 720*a6^6*a5*x34^4*a3^5*a2*a1 + 1344*a6^4*a5^3*x34^4*a3^5*a2*a1 + 1344*a6^3*a5^4*x34^4*a3^5*a2*a1 + 720*a6*a5^6*x34^4*a3^5*a2*a1 - 40*a6^6*x34^5*a3^5*a2*a1 - 144*a6^5*a5*x34^5*a3^5*a2*a1 + 120*a6^4*a5^2*x34^5*a3^5*a2*a1 + 32*a6^3*a5^3*x34^5*a3^5*a2*a1 + 120*a6^2*a5^4*x34^5*a3^5*a2*a1 - 144*a6*a5^5*x34^5*a3^5*a2*a1 - 40*a5^6*x34^5*a3^5*a2*a1 + 8*a6^5*x34^6*a3^5*a2*a1 - 48*a6^3*a5^2*x34^6*a3^5*a2*a1 - 48*a6^2*a5^3*x34^6*a3^5*a2*a1 + 8*a5^5*x34^6*a3^5*a2*a1 + 16*a6^6*a5^4*a3^6*a2*a1 - 192*a6^5*a5^5*a3^6*a2*a1 + 16*a6^4*a5^6*a3^6*a2*a1 + 224*a6^6*a5^3*x34*a3^6*a2*a1 + 1848*a6^5*a5^4*x34*a3^6*a2*a1 + 1848*a6^4*a5^5*x34*a3^6*a2*a1 + 224*a6^3*a5^6*x34*a3^6*a2*a1 - 1008*a6^6*a5^2*x34^2*a3^6*a2*a1 - 1984*a6^5*a5^3*x34^2*a3^6*a2*a1 - 5904*a6^4*a5^4*x34^2*a3^6*a2*a1 - 1984*a6^3*a5^5*x34^2*a3^6*a2*a1 - 1008*a6^2*a5^6*x34^2*a3^6*a2*a1 + 1008*a6^6*a5*x34^3*a3^6*a2*a1 + 672*a6^5*a5^2*x34^3*a3^6*a2*a1 + 2688*a6^4*a5^3*x34^3*a3^6*a2*a1 + 2688*a6^3*a5^4*x34^3*a3^6*a2*a1 + 672*a6^2*a5^5*x34^3*a3^6*a2*a1 + 1008*a6*a5^6*x34^3*a3^6*a2*a1 - 88*a6^6*x34^4*a3^6*a2*a1 - 720*a6^5*a5*x34^4*a3^6*a2*a1 + 600*a6^4*a5^2*x34^4*a3^6*a2*a1 - 288*a6^3*a5^3*x34^4*a3^6*a2*a1 + 600*a6^2*a5^4*x34^4*a3^6*a2*a1 - 720*a6*a5^5*x34^4*a3^6*a2*a1 - 88*a5^6*x34^4*a3^6*a2*a1 + 56*a6^5*x34^5*a3^6*a2*a1 - 336*a6^3*a5^2*x34^5*a3^6*a2*a1 - 336*a6^2*a5^3*x34^5*a3^6*a2*a1 + 56*a5^5*x34^5*a3^6*a2*a1 - 8*a6^4*x34^6*a3^6*a2*a1 + 48*a6^3*a5*x34^6*a3^6*a2*a1 - 24*a6^2*a5^2*x34^6*a3^6*a2*a1 + 48*a6*a5^3*x34^6*a3^6*a2*a1 - 8*a5^4*x34^6*a3^6*a2*a1 + 64*a6^6*a5^3*a3^7*a2*a1 + 528*a6^5*a5^4*a3^7*a2*a1 + 528*a6^4*a5^5*a3^7*a2*a1 + 64*a6^3*a5^6*a3^7*a2*a1 - 576*a6^6*a5^2*x34*a3^7*a2*a1 - 1088*a6^5*a5^3*x34*a3^7*a2*a1 - 4032*a6^4*a5^4*x34*a3^7*a2*a1 - 1088*a6^3*a5^5*x34*a3^7*a2*a1 - 576*a6^2*a5^6*x34*a3^7*a2*a1 + 864*a6^6*a5*x34^2*a3^7*a2*a1 + 1056*a6^5*a5^2*x34^2*a3^7*a2*a1 + 2880*a6^4*a5^3*x34^2*a3^7*a2*a1 + 2880*a6^3*a5^4*x34^2*a3^7*a2*a1 + 1056*a6^2*a5^5*x34^2*a3^7*a2*a1 + 864*a6*a5^6*x34^2*a3^7*a2*a1 - 112*a6^6*x34^3*a3^7*a2*a1 - 1440*a6^5*a5*x34^3*a3^7*a2*a1 + 1200*a6^4*a5^2*x34^3*a3^7*a2*a1 - 832*a6^3*a5^3*x34^3*a3^7*a2*a1 + 1200*a6^2*a5^4*x34^3*a3^7*a2*a1 - 1440*a6*a5^5*x34^3*a3^7*a2*a1 - 112*a5^6*x34^3*a3^7*a2*a1 + 160*a6^5*x34^4*a3^7*a2*a1 - 960*a6^3*a5^2*x34^4*a3^7*a2*a1 - 960*a6^2*a5^3*x34^4*a3^7*a2*a1 + 160*a5^5*x34^4*a3^7*a2*a1 - 48*a6^4*x34^5*a3^7*a2*a1 + 288*a6^3*a5*x34^5*a3^7*a2*a1 - 144*a6^2*a5^2*x34^5*a3^7*a2*a1 + 288*a6*a5^3*x34^5*a3^7*a2*a1 - 48*a5^4*x34^5*a3^7*a2*a1 - 144*a6^6*a5^2*a3^8*a2*a1 - 272*a6^5*a5^3*a3^8*a2*a1 - 1008*a6^4*a5^4*a3^8*a2*a1 - 272*a6^3*a5^5*a3^8*a2*a1 - 144*a6^2*a5^6*a3^8*a2*a1 + 432*a6^6*a5*x34*a3^8*a2*a1 + 648*a6^5*a5^2*x34*a3^8*a2*a1 + 1584*a6^4*a5^3*x34*a3^8*a2*a1 + 1584*a6^3*a5^4*x34*a3^8*a2*a1 + 648*a6^2*a5^5*x34*a3^8*a2*a1 + 432*a6*a5^6*x34*a3^8*a2*a1 - 88*a6^6*x34^2*a3^8*a2*a1 - 1440*a6^5*a5*x34^2*a3^8*a2*a1 + 1200*a6^4*a5^2*x34^2*a3^8*a2*a1 - 928*a6^3*a5^3*x34^2*a3^8*a2*a1 + 1200*a6^2*a5^4*x34^2*a3^8*a2*a1 - 1440*a6*a5^5*x34^2*a3^8*a2*a1 - 88*a5^6*x34^2*a3^8*a2*a1 + 240*a6^5*x34^3*a3^8*a2*a1 - 1440*a6^3*a5^2*x34^3*a3^8*a2*a1 - 1440*a6^2*a5^3*x34^3*a3^8*a2*a1 + 240*a5^5*x34^3*a3^8*a2*a1 - 120*a6^4*x34^4*a3^8*a2*a1 + 720*a6^3*a5*x34^4*a3^8*a2*a1 - 360*a6^2*a5^2*x34^4*a3^8*a2*a1 + 720*a6*a5^3*x34^4*a3^8*a2*a1 - 120*a5^4*x34^4*a3^8*a2*a1 + 96*a6^6*a5*a3^9*a2*a1 + 144*a6^5*a5^2*a3^9*a2*a1 + 352*a6^4*a5^3*a3^9*a2*a1 + 352*a6^3*a5^4*a3^9*a2*a1 + 144*a6^2*a5^5*a3^9*a2*a1 + 96*a6*a5^6*a3^9*a2*a1 - 40*a6^6*x34*a3^9*a2*a1 - 720*a6^5*a5*x34*a3^9*a2*a1 + 600*a6^4*a5^2*x34*a3^9*a2*a1 - 480*a6^3*a5^3*x34*a3^9*a2*a1 + 600*a6^2*a5^4*x34*a3^9*a2*a1 - 720*a6*a5^5*x34*a3^9*a2*a1 - 40*a5^6*x34*a3^9*a2*a1 + 200*a6^5*x34^2*a3^9*a2*a1 - 1200*a6^3*a5^2*x34^2*a3^9*a2*a1 - 1200*a6^2*a5^3*x34^2*a3^9*a2*a1 + 200*a5^5*x34^2*a3^9*a2*a1 - 160*a6^4*x34^3*a3^9*a2*a1 + 960*a6^3*a5*x34^3*a3^9*a2*a1 - 480*a6^2*a5^2*x34^3*a3^9*a2*a1 + 960*a6*a5^3*x34^3*a3^9*a2*a1 - 160*a5^4*x34^3*a3^9*a2*a1 - 8*a6^6*a3^10*a2*a1 - 144*a6^5*a5*a3^10*a2*a1 + 120*a6^4*a5^2*a3^10*a2*a1 - 96*a6^3*a5^3*a3^10*a2*a1 + 120*a6^2*a5^4*a3^10*a2*a1 - 144*a6*a5^5*a3^10*a2*a1 - 8*a5^6*a3^10*a2*a1 + 88*a6^5*x34*a3^10*a2*a1 - 528*a6^3*a5^2*x34*a3^10*a2*a1 - 528*a6^2*a5^3*x34*a3^10*a2*a1 + 88*a5^5*x34*a3^10*a2*a1 - 120*a6^4*x34^2*a3^10*a2*a1 + 720*a6^3*a5*x34^2*a3^10*a2*a1 - 360*a6^2*a5^2*x34^2*a3^10*a2*a1 + 720*a6*a5^3*x34^2*a3^10*a2*a1 - 120*a5^4*x34^2*a3^10*a2*a1 + 16*a6^5*a3^11*a2*a1 - 96*a6^3*a5^2*a3^11*a2*a1 - 96*a6^2*a5^3*a3^11*a2*a1 + 16*a5^5*a3^11*a2*a1 - 48*a6^4*x34*a3^11*a2*a1 + 288*a6^3*a5*x34*a3^11*a2*a1 - 144*a6^2*a5^2*x34*a3^11*a2*a1 + 288*a6*a5^3*x34*a3^11*a2*a1 - 48*a5^4*x34*a3^11*a2*a1 - 8*a6^4*a3^12*a2*a1 + 48*a6^3*a5*a3^12*a2*a1 - 24*a6^2*a5^2*a3^12*a2*a1 + 48*a6*a5^3*a3^12*a2*a1 - 8*a5^4*a3^12*a2*a1 - 4*a6^6*a5^6*x34^3*a2^2*a1 + 2*a6^6*a5^5*x34^4*a2^2*a1 + 2*a6^5*a5^6*x34^4*a2^2*a1 + 2*a6^6*a5^4*x34^5*a2^2*a1 + 2*a6^4*a5^6*x34^5*a2^2*a1 - 4*a6^6*a5^3*x34^6*a2^2*a1 + 2*a6^5*a5^4*x34^6*a2^2*a1 + 2*a6^4*a5^5*x34^6*a2^2*a1 - 4*a6^3*a5^6*x34^6*a2^2*a1 - 36*a6^6*a5^6*x34^2*a3*a2^2*a1 - 40*a6^6*a5^5*x34^3*a3*a2^2*a1 - 40*a6^5*a5^6*x34^3*a3*a2^2*a1 + 10*a6^6*a5^4*x34^4*a3*a2^2*a1 + 120*a6^5*a5^5*x34^4*a3*a2^2*a1 + 10*a6^4*a5^6*x34^4*a3*a2^2*a1 - 72*a6^6*a5^3*x34^5*a3*a2^2*a1 + 132*a6^5*a5^4*x34^5*a3*a2^2*a1 + 132*a6^4*a5^5*x34^5*a3*a2^2*a1 - 72*a6^3*a5^6*x34^5*a3*a2^2*a1 - 24*a6^6*a5^2*x34^6*a3*a2^2*a1 - 48*a6^5*a5^3*x34^6*a3*a2^2*a1 - 48*a6^3*a5^5*x34^6*a3*a2^2*a1 - 24*a6^2*a5^6*x34^6*a3*a2^2*a1 - 84*a6^6*a5^6*x34*a3^2*a2^2*a1 - 24*a6^6*a5^5*x34^2*a3^2*a2^2*a1 - 24*a6^5*a5^6*x34^2*a3^2*a2^2*a1 + 56*a6^6*a5^4*x34^3*a3^2*a2^2*a1 + 624*a6^5*a5^5*x34^3*a3^2*a2^2*a1 + 56*a6^4*a5^6*x34^3*a3^2*a2^2*a1 - 264*a6^6*a5^3*x34^4*a3^2*a2^2*a1 + 222*a6^5*a5^4*x34^4*a3^2*a2^2*a1 + 222*a6^4*a5^5*x34^4*a3^2*a2^2*a1 - 264*a6^3*a5^6*x34^4*a3^2*a2^2*a1 - 36*a6^6*a5^2*x34^5*a3^2*a2^2*a1 - 144*a6^5*a5^3*x34^5*a3^2*a2^2*a1 - 408*a6^4*a5^4*x34^5*a3^2*a2^2*a1 - 144*a6^3*a5^5*x34^5*a3^2*a2^2*a1 - 36*a6^2*a5^6*x34^5*a3^2*a2^2*a1 - 24*a6^6*a5*x34^6*a3^2*a2^2*a1 + 108*a6^5*a5^2*x34^6*a3^2*a2^2*a1 + 36*a6^4*a5^3*x34^6*a3^2*a2^2*a1 + 36*a6^3*a5^4*x34^6*a3^2*a2^2*a1 + 108*a6^2*a5^5*x34^6*a3^2*a2^2*a1 - 24*a6*a5^6*x34^6*a3^2*a2^2*a1 - 56*a6^6*a5^6*a3^3*a2^2*a1 + 32*a6^6*a5^5*x34*a3^3*a2^2*a1 + 32*a6^5*a5^6*x34*a3^3*a2^2*a1 + 164*a6^6*a5^4*x34^2*a3^3*a2^2*a1 + 1296*a6^5*a5^5*x34^2*a3^3*a2^2*a1 + 164*a6^4*a5^6*x34^2*a3^3*a2^2*a1 - 512*a6^6*a5^3*x34^3*a3^3*a2^2*a1 - 528*a6^5*a5^4*x34^3*a3^3*a2^2*a1 - 528*a6^4*a5^5*x34^3*a3^3*a2^2*a1 - 512*a6^3*a5^6*x34^3*a3^3*a2^2*a1 + 216*a6^6*a5^2*x34^4*a3^3*a2^2*a1 - 136*a6^5*a5^3*x34^4*a3^3*a2^2*a1 - 1284*a6^4*a5^4*x34^4*a3^3*a2^2*a1 - 136*a6^3*a5^5*x34^4*a3^3*a2^2*a1 + 216*a6^2*a5^6*x34^4*a3^3*a2^2*a1 - 192*a6^6*a5*x34^5*a3^3*a2^2*a1 + 792*a6^5*a5^2*x34^5*a3^3*a2^2*a1 + 80*a6^4*a5^3*x34^5*a3^3*a2^2*a1 + 80*a6^3*a5^4*x34^5*a3^3*a2^2*a1 + 792*a6^2*a5^5*x34^5*a3^3*a2^2*a1 - 192*a6*a5^6*x34^5*a3^3*a2^2*a1 - 4*a6^6*x34^6*a3^3*a2^2*a1 - 48*a6^5*a5*x34^6*a3^3*a2^2*a1 + 36*a6^4*a5^2*x34^6*a3^3*a2^2*a1 - 96*a6^3*a5^3*x34^6*a3^3*a2^2*a1 + 36*a6^2*a5^4*x34^6*a3^3*a2^2*a1 - 48*a6*a5^5*x34^6*a3^3*a2^2*a1 - 4*a5^6*x34^6*a3^3*a2^2*a1 + 16*a6^6*a5^5*a3^4*a2^2*a1 + 16*a6^5*a5^6*a3^4*a2^2*a1 + 190*a6^6*a5^4*x34*a3^4*a2^2*a1 + 1320*a6^5*a5^5*x34*a3^4*a2^2*a1 + 190*a6^4*a5^6*x34*a3^4*a2^2*a1 - 576*a6^6*a5^3*x34^2*a3^4*a2^2*a1 - 2034*a6^5*a5^4*x34^2*a3^4*a2^2*a1 - 2034*a6^4*a5^5*x34^2*a3^4*a2^2*a1 - 576*a6^3*a5^6*x34^2*a3^4*a2^2*a1 + 780*a6^6*a5^2*x34^3*a3^4*a2^2*a1 - 200*a6^5*a5^3*x34^3*a3^4*a2^2*a1 - 300*a6^4*a5^4*x34^3*a3^4*a2^2*a1 - 200*a6^3*a5^5*x34^3*a3^4*a2^2*a1 + 780*a6^2*a5^6*x34^3*a3^4*a2^2*a1 - 600*a6^6*a5*x34^4*a3^4*a2^2*a1 + 1932*a6^5*a5^2*x34^4*a3^4*a2^2*a1 + 616*a6^4*a5^3*x34^4*a3^4*a2^2*a1 + 616*a6^3*a5^4*x34^4*a3^4*a2^2*a1 + 1932*a6^2*a5^5*x34^4*a3^4*a2^2*a1 - 600*a6*a5^6*x34^4*a3^4*a2^2*a1 - 22*a6^6*x34^5*a3^4*a2^2*a1 - 168*a6^5*a5*x34^5*a3^4*a2^2*a1 - 192*a6^4*a5^2*x34^5*a3^4*a2^2*a1 - 712*a6^3*a5^3*x34^5*a3^4*a2^2*a1 - 192*a6^2*a5^4*x34^5*a3^4*a2^2*a1 - 168*a6*a5^5*x34^5*a3^4*a2^2*a1 - 22*a5^6*x34^5*a3^4*a2^2*a1 + 2*a6^5*x34^6*a3^4*a2^2*a1 + 36*a6^3*a5^2*x34^6*a3^4*a2^2*a1 + 36*a6^2*a5^3*x34^6*a3^4*a2^2*a1 + 2*a5^5*x34^6*a3^4*a2^2*a1 + 76*a6^6*a5^4*a3^5*a2^2*a1 + 528*a6^5*a5^5*a3^5*a2^2*a1 + 76*a6^4*a5^6*a3^5*a2^2*a1 - 384*a6^6*a5^3*x34*a3^5*a2^2*a1 - 2124*a6^5*a5^4*x34*a3^5*a2^2*a1 - 2124*a6^4*a5^5*x34*a3^5*a2^2*a1 - 384*a6^3*a5^6*x34*a3^5*a2^2*a1 + 1152*a6^6*a5^2*x34^2*a3^5*a2^2*a1 - 360*a6^5*a5^3*x34^2*a3^5*a2^2*a1 + 2316*a6^4*a5^4*x34^2*a3^5*a2^2*a1 - 360*a6^3*a5^5*x34^2*a3^5*a2^2*a1 + 1152*a6^2*a5^6*x34^2*a3^5*a2^2*a1 - 1008*a6^6*a5*x34^3*a3^5*a2^2*a1 + 2112*a6^5*a5^2*x34^3*a3^5*a2^2*a1 + 2248*a6^4*a5^3*x34^3*a3^5*a2^2*a1 + 2248*a6^3*a5^4*x34^3*a3^5*a2^2*a1 + 2112*a6^2*a5^5*x34^3*a3^5*a2^2*a1 - 1008*a6*a5^6*x34^3*a3^5*a2^2*a1 - 48*a6^6*x34^4*a3^5*a2^2*a1 - 1908*a6^4*a5^2*x34^4*a3^5*a2^2*a1 - 2256*a6^3*a5^3*x34^4*a3^5*a2^2*a1 - 1908*a6^2*a5^4*x34^4*a3^5*a2^2*a1 - 48*a5^6*x34^4*a3^5*a2^2*a1 + 12*a6^5*x34^5*a3^5*a2^2*a1 + 120*a6^4*a5*x34^5*a3^5*a2^2*a1 + 360*a6^3*a5^2*x34^5*a3^5*a2^2*a1 + 360*a6^2*a5^3*x34^5*a3^5*a2^2*a1 + 120*a6*a5^4*x34^5*a3^5*a2^2*a1 + 12*a5^5*x34^5*a3^5*a2^2*a1 + 2*a6^4*x34^6*a3^5*a2^2*a1 - 48*a6^3*a5*x34^6*a3^5*a2^2*a1 + 108*a6^2*a5^2*x34^6*a3^5*a2^2*a1 - 48*a6*a5^3*x34^6*a3^5*a2^2*a1 + 2*a5^4*x34^6*a3^5*a2^2*a1 - 128*a6^6*a5^3*a3^6*a2^2*a1 - 708*a6^5*a5^4*a3^6*a2^2*a1 - 708*a6^4*a5^5*a3^6*a2^2*a1 - 128*a6^3*a5^6*a3^6*a2^2*a1 + 840*a6^6*a5^2*x34*a3^6*a2^2*a1 - 280*a6^5*a5^3*x34*a3^6*a2^2*a1 + 2436*a6^4*a5^4*x34*a3^6*a2^2*a1 - 280*a6^3*a5^5*x34*a3^6*a2^2*a1 + 840*a6^2*a5^6*x34*a3^6*a2^2*a1 - 1008*a6^6*a5*x34^2*a3^6*a2^2*a1 + 1152*a6^5*a5^2*x34^2*a3^6*a2^2*a1 + 3344*a6^4*a5^3*x34^2*a3^6*a2^2*a1 + 3344*a6^3*a5^4*x34^2*a3^6*a2^2*a1 + 1152*a6^2*a5^5*x34^2*a3^6*a2^2*a1 - 1008*a6*a5^6*x34^2*a3^6*a2^2*a1 - 56*a6^6*x34^3*a3^6*a2^2*a1 + 672*a6^5*a5*x34^3*a3^6*a2^2*a1 - 4956*a6^4*a5^2*x34^3*a3^6*a2^2*a1 - 3920*a6^3*a5^3*x34^3*a3^6*a2^2*a1 - 4956*a6^2*a5^4*x34^3*a3^6*a2^2*a1 + 672*a6*a5^5*x34^3*a3^6*a2^2*a1 - 56*a5^6*x34^3*a3^6*a2^2*a1 + 32*a6^5*x34^4*a3^6*a2^2*a1 + 600*a6^4*a5*x34^4*a3^6*a2^2*a1 + 1296*a6^3*a5^2*x34^4*a3^6*a2^2*a1 + 1296*a6^2*a5^3*x34^4*a3^6*a2^2*a1 + 600*a6*a5^4*x34^4*a3^6*a2^2*a1 + 32*a5^5*x34^4*a3^6*a2^2*a1 + 14*a6^4*x34^5*a3^6*a2^2*a1 - 336*a6^3*a5*x34^5*a3^6*a2^2*a1 + 756*a6^2*a5^2*x34^5*a3^6*a2^2*a1 - 336*a6*a5^3*x34^5*a3^6*a2^2*a1 + 14*a5^4*x34^5*a3^6*a2^2*a1 - 4*a6^3*x34^6*a3^6*a2^2*a1 - 24*a6^2*a5*x34^6*a3^6*a2^2*a1 - 24*a6*a5^2*x34^6*a3^6*a2^2*a1 - 4*a5^3*x34^6*a3^6*a2^2*a1 + 240*a6^6*a5^2*a3^7*a2^2*a1 - 80*a6^5*a5^3*a3^7*a2^2*a1 + 696*a6^4*a5^4*a3^7*a2^2*a1 - 80*a6^3*a5^5*a3^7*a2^2*a1 + 240*a6^2*a5^6*a3^7*a2^2*a1 - 576*a6^6*a5*x34*a3^7*a2^2*a1 + 384*a6^5*a5^2*x34*a3^7*a2^2*a1 + 2224*a6^4*a5^3*x34*a3^7*a2^2*a1 + 2224*a6^3*a5^4*x34*a3^7*a2^2*a1 + 384*a6^2*a5^5*x34*a3^7*a2^2*a1 - 576*a6*a5^6*x34*a3^7*a2^2*a1 - 40*a6^6*x34^2*a3^7*a2^2*a1 + 1056*a6^5*a5*x34^2*a3^7*a2^2*a1 - 5880*a6^4*a5^2*x34^2*a3^7*a2^2*a1 - 3904*a6^3*a5^3*x34^2*a3^7*a2^2*a1 - 5880*a6^2*a5^4*x34^2*a3^7*a2^2*a1 + 1056*a6*a5^5*x34^2*a3^7*a2^2*a1 - 40*a5^6*x34^2*a3^7*a2^2*a1 + 48*a6^5*x34^3*a3^7*a2^2*a1 + 1200*a6^4*a5*x34^3*a3^7*a2^2*a1 + 2304*a6^3*a5^2*x34^3*a3^7*a2^2*a1 + 2304*a6^2*a5^3*x34^3*a3^7*a2^2*a1 + 1200*a6*a5^4*x34^3*a3^7*a2^2*a1 + 48*a5^5*x34^3*a3^7*a2^2*a1 + 40*a6^4*x34^4*a3^7*a2^2*a1 - 960*a6^3*a5*x34^4*a3^7*a2^2*a1 + 2160*a6^2*a5^2*x34^4*a3^7*a2^2*a1 - 960*a6*a5^3*x34^4*a3^7*a2^2*a1 + 40*a5^4*x34^4*a3^7*a2^2*a1 - 24*a6^3*x34^5*a3^7*a2^2*a1 - 144*a6^2*a5*x34^5*a3^7*a2^2*a1 - 144*a6*a5^2*x34^5*a3^7*a2^2*a1 - 24*a5^3*x34^5*a3^7*a2^2*a1 - 144*a6^6*a5*a3^8*a2^2*a1 + 96*a6^5*a5^2*a3^8*a2^2*a1 + 556*a6^4*a5^3*a3^8*a2^2*a1 + 556*a6^3*a5^4*a3^8*a2^2*a1 + 96*a6^2*a5^5*a3^8*a2^2*a1 - 144*a6*a5^6*a3^8*a2^2*a1 - 18*a6^6*x34*a3^8*a2^2*a1 + 648*a6^5*a5*x34*a3^8*a2^2*a1 - 3348*a6^4*a5^2*x34*a3^8*a2^2*a1 - 2088*a6^3*a5^3*x34*a3^8*a2^2*a1 - 3348*a6^2*a5^4*x34*a3^8*a2^2*a1 + 648*a6*a5^5*x34*a3^8*a2^2*a1 - 18*a5^6*x34*a3^8*a2^2*a1 + 42*a6^5*x34^2*a3^8*a2^2*a1 + 1200*a6^4*a5*x34^2*a3^8*a2^2*a1 + 2196*a6^3*a5^2*x34^2*a3^8*a2^2*a1 + 2196*a6^2*a5^3*x34^2*a3^8*a2^2*a1 + 1200*a6*a5^4*x34^2*a3^8*a2^2*a1 + 42*a5^5*x34^2*a3^8*a2^2*a1 + 60*a6^4*x34^3*a3^8*a2^2*a1 - 1440*a6^3*a5*x34^3*a3^8*a2^2*a1 + 3240*a6^2*a5^2*x34^3*a3^8*a2^2*a1 - 1440*a6*a5^3*x34^3*a3^8*a2^2*a1 + 60*a5^4*x34^3*a3^8*a2^2*a1 - 60*a6^3*x34^4*a3^8*a2^2*a1 - 360*a6^2*a5*x34^4*a3^8*a2^2*a1 - 360*a6*a5^2*x34^4*a3^8*a2^2*a1 - 60*a5^3*x34^4*a3^8*a2^2*a1 - 4*a6^6*a3^9*a2^2*a1 + 144*a6^5*a5*a3^9*a2^2*a1 - 744*a6^4*a5^2*a3^9*a2^2*a1 - 464*a6^3*a5^3*a3^9*a2^2*a1 - 744*a6^2*a5^4*a3^9*a2^2*a1 + 144*a6*a5^5*a3^9*a2^2*a1 - 4*a5^6*a3^9*a2^2*a1 + 20*a6^5*x34*a3^9*a2^2*a1 + 600*a6^4*a5*x34*a3^9*a2^2*a1 + 1080*a6^3*a5^2*x34*a3^9*a2^2*a1 + 1080*a6^2*a5^3*x34*a3^9*a2^2*a1 + 600*a6*a5^4*x34*a3^9*a2^2*a1 + 20*a5^5*x34*a3^9*a2^2*a1 + 50*a6^4*x34^2*a3^9*a2^2*a1 - 1200*a6^3*a5*x34^2*a3^9*a2^2*a1 + 2700*a6^2*a5^2*x34^2*a3^9*a2^2*a1 - 1200*a6*a5^3*x34^2*a3^9*a2^2*a1 + 50*a5^4*x34^2*a3^9*a2^2*a1 - 80*a6^3*x34^3*a3^9*a2^2*a1 - 480*a6^2*a5*x34^3*a3^9*a2^2*a1 - 480*a6*a5^2*x34^3*a3^9*a2^2*a1 - 80*a5^3*x34^3*a3^9*a2^2*a1 + 4*a6^5*a3^10*a2^2*a1 + 120*a6^4*a5*a3^10*a2^2*a1 + 216*a6^3*a5^2*a3^10*a2^2*a1 + 216*a6^2*a5^3*a3^10*a2^2*a1 + 120*a6*a5^4*a3^10*a2^2*a1 + 4*a5^5*a3^10*a2^2*a1 + 22*a6^4*x34*a3^10*a2^2*a1 - 528*a6^3*a5*x34*a3^10*a2^2*a1 + 1188*a6^2*a5^2*x34*a3^10*a2^2*a1 - 528*a6*a5^3*x34*a3^10*a2^2*a1 + 22*a5^4*x34*a3^10*a2^2*a1 - 60*a6^3*x34^2*a3^10*a2^2*a1 - 360*a6^2*a5*x34^2*a3^10*a2^2*a1 - 360*a6*a5^2*x34^2*a3^10*a2^2*a1 - 60*a5^3*x34^2*a3^10*a2^2*a1 + 4*a6^4*a3^11*a2^2*a1 - 96*a6^3*a5*a3^11*a2^2*a1 + 216*a6^2*a5^2*a3^11*a2^2*a1 - 96*a6*a5^3*a3^11*a2^2*a1 + 4*a5^4*a3^11*a2^2*a1 - 24*a6^3*x34*a3^11*a2^2*a1 - 144*a6^2*a5*x34*a3^11*a2^2*a1 - 144*a6*a5^2*x34*a3^11*a2^2*a1 - 24*a5^3*x34*a3^11*a2^2*a1 - 4*a6^3*a3^12*a2^2*a1 - 24*a6^2*a5*a3^12*a2^2*a1 - 24*a6*a5^2*a3^12*a2^2*a1 - 4*a5^3*a3^12*a2^2*a1 - 4*a6^6*a5^6*x34^2*a2^3*a1 + 40*a6^6*a5^5*x34^3*a2^3*a1 + 40*a6^5*a5^6*x34^3*a2^3*a1 - 28*a6^6*a5^4*x34^4*a2^3*a1 - 48*a6^5*a5^5*x34^4*a2^3*a1 - 28*a6^4*a5^6*x34^4*a2^3*a1 + 40*a6^6*a5^3*x34^5*a2^3*a1 - 48*a6^5*a5^4*x34^5*a2^3*a1 - 48*a6^4*a5^5*x34^5*a2^3*a1 + 40*a6^3*a5^6*x34^5*a2^3*a1 - 4*a6^6*a5^2*x34^6*a2^3*a1 + 40*a6^5*a5^3*x34^6*a2^3*a1 - 28*a6^4*a5^4*x34^6*a2^3*a1 + 40*a6^3*a5^5*x34^6*a2^3*a1 - 4*a6^2*a5^6*x34^6*a2^3*a1 + 40*a6^6*a5^6*x34*a3*a2^3*a1 + 72*a6^6*a5^5*x34^2*a3*a2^3*a1 + 72*a6^5*a5^6*x34^2*a3*a2^3*a1 - 80*a6^6*a5^4*x34^3*a3*a2^3*a1 - 352*a6^5*a5^5*x34^3*a3*a2^3*a1 - 80*a6^4*a5^6*x34^3*a3*a2^3*a1 + 232*a6^6*a5^3*x34^4*a3*a2^3*a1 - 96*a6^5*a5^4*x34^4*a3*a2^3*a1 - 96*a6^4*a5^5*x34^4*a3*a2^3*a1 + 232*a6^3*a5^6*x34^4*a3*a2^3*a1 - 72*a6^6*a5^2*x34^5*a3*a2^3*a1 + 80*a6^5*a5^3*x34^5*a3*a2^3*a1 - 24*a6^4*a5^4*x34^5*a3*a2^3*a1 + 80*a6^3*a5^5*x34^5*a3*a2^3*a1 - 72*a6^2*a5^6*x34^5*a3*a2^3*a1 + 48*a6^6*a5*x34^6*a3*a2^3*a1 - 48*a6^5*a5^2*x34^6*a3*a2^3*a1 + 32*a6^4*a5^3*x34^6*a3*a2^3*a1 + 32*a6^3*a5^4*x34^6*a3*a2^3*a1 - 48*a6^2*a5^5*x34^6*a3*a2^3*a1 + 48*a6*a5^6*x34^6*a3*a2^3*a1 + 40*a6^6*a5^6*a3^2*a2^3*a1 - 24*a6^6*a5^5*x34*a3^2*a2^3*a1 - 24*a6^5*a5^6*x34*a3^2*a2^3*a1 - 36*a6^6*a5^4*x34^2*a3^2*a2^3*a1 - 624*a6^5*a5^5*x34^2*a3^2*a2^3*a1 - 36*a6^4*a5^6*x34^2*a3^2*a2^3*a1 + 432*a6^6*a5^3*x34^3*a3^2*a2^3*a1 - 40*a6^5*a5^4*x34^3*a3^2*a2^3*a1 - 40*a6^4*a5^5*x34^3*a3^2*a2^3*a1 + 432*a6^3*a5^6*x34^3*a3^2*a2^3*a1 - 264*a6^6*a5^2*x34^4*a3^2*a2^3*a1 - 336*a6^5*a5^3*x34^4*a3^2*a2^3*a1 + 1056*a6^4*a5^4*x34^4*a3^2*a2^3*a1 - 336*a6^3*a5^5*x34^4*a3^2*a2^3*a1 - 264*a6^2*a5^6*x34^4*a3^2*a2^3*a1 + 240*a6^6*a5*x34^5*a3^2*a2^3*a1 - 144*a6^5*a5^2*x34^5*a3^2*a2^3*a1 + 56*a6^4*a5^3*x34^5*a3^2*a2^3*a1 + 56*a6^3*a5^4*x34^5*a3^2*a2^3*a1 - 144*a6^2*a5^5*x34^5*a3^2*a2^3*a1 + 240*a6*a5^6*x34^5*a3^2*a2^3*a1 - 4*a6^6*x34^6*a3^2*a2^3*a1 - 48*a6^5*a5*x34^6*a3^2*a2^3*a1 + 36*a6^4*a5^2*x34^6*a3^2*a2^3*a1 - 96*a6^3*a5^3*x34^6*a3^2*a2^3*a1 + 36*a6^2*a5^4*x34^6*a3^2*a2^3*a1 - 48*a6*a5^5*x34^6*a3^2*a2^3*a1 - 4*a5^6*x34^6*a3^2*a2^3*a1 - 16*a6^6*a5^5*a3^3*a2^3*a1 - 16*a6^5*a5^6*a3^3*a2^3*a1 + 88*a6^6*a5^4*x34*a3^3*a2^3*a1 - 544*a6^5*a5^5*x34*a3^3*a2^3*a1 + 88*a6^4*a5^6*x34*a3^3*a2^3*a1 + 208*a6^6*a5^3*x34^2*a3^3*a2^3*a1 - 160*a6^5*a5^4*x34^2*a3^3*a2^3*a1 - 160*a6^4*a5^5*x34^2*a3^3*a2^3*a1 + 208*a6^3*a5^6*x34^2*a3^3*a2^3*a1 - 512*a6^6*a5^2*x34^3*a3^3*a2^3*a1 - 96*a6^5*a5^3*x34^3*a3^3*a2^3*a1 + 3136*a6^4*a5^4*x34^3*a3^3*a2^3*a1 - 96*a6^3*a5^5*x34^3*a3^3*a2^3*a1 - 512*a6^2*a5^6*x34^3*a3^3*a2^3*a1 + 512*a6^6*a5*x34^4*a3^3*a2^3*a1 - 136*a6^5*a5^2*x34^4*a3^3*a2^3*a1 - 968*a6^4*a5^3*x34^4*a3^3*a2^3*a1 - 968*a6^3*a5^4*x34^4*a3^3*a2^3*a1 - 136*a6^2*a5^5*x34^4*a3^3*a2^3*a1 + 512*a6*a5^6*x34^4*a3^3*a2^3*a1 + 16*a6^6*x34^5*a3^3*a2^3*a1 - 448*a6^5*a5*x34^5*a3^3*a2^3*a1 + 80*a6^4*a5^2*x34^5*a3^3*a2^3*a1 + 672*a6^3*a5^3*x34^5*a3^3*a2^3*a1 + 80*a6^2*a5^4*x34^5*a3^3*a2^3*a1 - 448*a6*a5^5*x34^5*a3^3*a2^3*a1 + 16*a5^6*x34^5*a3^3*a2^3*a1 + 40*a6^5*x34^6*a3^3*a2^3*a1 + 32*a6^4*a5*x34^6*a3^3*a2^3*a1 - 96*a6^3*a5^2*x34^6*a3^3*a2^3*a1 - 96*a6^2*a5^3*x34^6*a3^3*a2^3*a1 + 32*a6*a5^4*x34^6*a3^3*a2^3*a1 + 40*a5^5*x34^6*a3^3*a2^3*a1 + 44*a6^6*a5^4*a3^4*a2^3*a1 - 272*a6^5*a5^5*a3^4*a2^3*a1 + 44*a6^4*a5^6*a3^4*a2^3*a1 - 120*a6^6*a5^3*x34*a3^4*a2^3*a1 - 200*a6^5*a5^4*x34*a3^4*a2^3*a1 - 200*a6^4*a5^5*x34*a3^4*a2^3*a1 - 120*a6^3*a5^6*x34*a3^4*a2^3*a1 - 576*a6^6*a5^2*x34^2*a3^4*a2^3*a1 + 1792*a6^5*a5^3*x34^2*a3^4*a2^3*a1 + 4008*a6^4*a5^4*x34^2*a3^4*a2^3*a1 + 1792*a6^3*a5^5*x34^2*a3^4*a2^3*a1 - 576*a6^2*a5^6*x34^2*a3^4*a2^3*a1 + 640*a6^6*a5*x34^3*a3^4*a2^3*a1 - 200*a6^5*a5^2*x34^3*a3^4*a2^3*a1 - 4560*a6^4*a5^3*x34^3*a3^4*a2^3*a1 - 4560*a6^3*a5^4*x34^3*a3^4*a2^3*a1 - 200*a6^2*a5^5*x34^3*a3^4*a2^3*a1 + 640*a6*a5^6*x34^3*a3^4*a2^3*a1 + 112*a6^6*x34^4*a3^4*a2^3*a1 - 1376*a6^5*a5*x34^4*a3^4*a2^3*a1 + 616*a6^4*a5^2*x34^4*a3^4*a2^3*a1 + 4032*a6^3*a5^3*x34^4*a3^4*a2^3*a1 + 616*a6^2*a5^4*x34^4*a3^4*a2^3*a1 - 1376*a6*a5^5*x34^4*a3^4*a2^3*a1 + 112*a5^6*x34^4*a3^4*a2^3*a1 + 192*a6^5*x34^5*a3^4*a2^3*a1 + 336*a6^4*a5*x34^5*a3^4*a2^3*a1 - 712*a6^3*a5^2*x34^5*a3^4*a2^3*a1 - 712*a6^2*a5^3*x34^5*a3^4*a2^3*a1 + 336*a6*a5^4*x34^5*a3^4*a2^3*a1 + 192*a5^5*x34^5*a3^4*a2^3*a1 - 28*a6^4*x34^6*a3^4*a2^3*a1 + 32*a6^3*a5*x34^6*a3^4*a2^3*a1 + 36*a6^2*a5^2*x34^6*a3^4*a2^3*a1 + 32*a6*a5^3*x34^6*a3^4*a2^3*a1 - 28*a5^4*x34^6*a3^4*a2^3*a1 - 48*a6^6*a5^3*a3^5*a2^3*a1 - 80*a6^5*a5^4*a3^5*a2^3*a1 - 80*a6^4*a5^5*a3^5*a2^3*a1 - 48*a6^3*a5^6*a3^5*a2^3*a1 - 384*a6^6*a5^2*x34*a3^5*a2^3*a1 + 2208*a6^5*a5^3*x34*a3^5*a2^3*a1 + 2928*a6^4*a5^4*x34*a3^5*a2^3*a1 + 2208*a6^3*a5^5*x34*a3^5*a2^3*a1 - 384*a6^2*a5^6*x34*a3^5*a2^3*a1 + 480*a6^6*a5*x34^2*a3^5*a2^3*a1 - 360*a6^5*a5^2*x34^2*a3^5*a2^3*a1 - 7928*a6^4*a5^3*x34^2*a3^5*a2^3*a1 - 7928*a6^3*a5^4*x34^2*a3^5*a2^3*a1 - 360*a6^2*a5^5*x34^2*a3^5*a2^3*a1 + 480*a6*a5^6*x34^2*a3^5*a2^3*a1 + 248*a6^6*x34^3*a3^5*a2^3*a1 - 2144*a6^5*a5*x34^3*a3^5*a2^3*a1 + 2248*a6^4*a5^2*x34^3*a3^5*a2^3*a1 + 8736*a6^3*a5^3*x34^3*a3^5*a2^3*a1 + 2248*a6^2*a5^4*x34^3*a3^5*a2^3*a1 - 2144*a6*a5^5*x34^3*a3^5*a2^3*a1 + 248*a5^6*x34^3*a3^5*a2^3*a1 + 312*a6^5*x34^4*a3^5*a2^3*a1 + 1344*a6^4*a5*x34^4*a3^5*a2^3*a1 - 2256*a6^3*a5^2*x34^4*a3^5*a2^3*a1 - 2256*a6^2*a5^3*x34^4*a3^5*a2^3*a1 + 1344*a6*a5^4*x34^4*a3^5*a2^3*a1 + 312*a5^5*x34^4*a3^5*a2^3*a1 - 216*a6^4*x34^5*a3^5*a2^3*a1 + 32*a6^3*a5*x34^5*a3^5*a2^3*a1 + 360*a6^2*a5^2*x34^5*a3^5*a2^3*a1 + 32*a6*a5^3*x34^5*a3^5*a2^3*a1 - 216*a5^4*x34^5*a3^5*a2^3*a1 + 40*a6^3*x34^6*a3^5*a2^3*a1 - 48*a6^2*a5*x34^6*a3^5*a2^3*a1 - 48*a6*a5^2*x34^6*a3^5*a2^3*a1 + 40*a5^3*x34^6*a3^5*a2^3*a1 - 128*a6^6*a5^2*a3^6*a2^3*a1 + 736*a6^5*a5^3*a3^6*a2^3*a1 + 976*a6^4*a5^4*a3^6*a2^3*a1 + 736*a6^3*a5^5*a3^6*a2^3*a1 - 128*a6^2*a5^6*a3^6*a2^3*a1 + 224*a6^6*a5*x34*a3^6*a2^3*a1 - 280*a6^5*a5^2*x34*a3^6*a2^3*a1 - 6104*a6^4*a5^3*x34*a3^6*a2^3*a1 - 6104*a6^3*a5^4*x34*a3^6*a2^3*a1 - 280*a6^2*a5^5*x34*a3^6*a2^3*a1 + 224*a6*a5^6*x34*a3^6*a2^3*a1 + 288*a6^6*x34^2*a3^6*a2^3*a1 - 1984*a6^5*a5*x34^2*a3^6*a2^3*a1 + 3344*a6^4*a5^2*x34^2*a3^6*a2^3*a1 + 10080*a6^3*a5^3*x34^2*a3^6*a2^3*a1 + 3344*a6^2*a5^4*x34^2*a3^6*a2^3*a1 - 1984*a6*a5^5*x34^2*a3^6*a2^3*a1 + 288*a5^6*x34^2*a3^6*a2^3*a1 + 168*a6^5*x34^3*a3^6*a2^3*a1 + 2688*a6^4*a5*x34^3*a3^6*a2^3*a1 - 3920*a6^3*a5^2*x34^3*a3^6*a2^3*a1 - 3920*a6^2*a5^3*x34^3*a3^6*a2^3*a1 + 2688*a6*a5^4*x34^3*a3^6*a2^3*a1 + 168*a5^5*x34^3*a3^6*a2^3*a1 - 688*a6^4*x34^4*a3^6*a2^3*a1 - 288*a6^3*a5*x34^4*a3^6*a2^3*a1 + 1296*a6^2*a5^2*x34^4*a3^6*a2^3*a1 - 288*a6*a5^3*x34^4*a3^6*a2^3*a1 - 688*a5^4*x34^4*a3^6*a2^3*a1 + 280*a6^3*x34^5*a3^6*a2^3*a1 - 336*a6^2*a5*x34^5*a3^6*a2^3*a1 - 336*a6*a5^2*x34^5*a3^6*a2^3*a1 + 280*a5^3*x34^5*a3^6*a2^3*a1 - 4*a6^2*x34^6*a3^6*a2^3*a1 + 48*a6*a5*x34^6*a3^6*a2^3*a1 - 4*a5^2*x34^6*a3^6*a2^3*a1 + 64*a6^6*a5*a3^7*a2^3*a1 - 80*a6^5*a5^2*a3^7*a2^3*a1 - 1744*a6^4*a5^3*a3^7*a2^3*a1 - 1744*a6^3*a5^4*a3^7*a2^3*a1 - 80*a6^2*a5^5*a3^7*a2^3*a1 + 64*a6*a5^6*a3^7*a2^3*a1 + 176*a6^6*x34*a3^7*a2^3*a1 - 1088*a6^5*a5*x34*a3^7*a2^3*a1 + 2224*a6^4*a5^2*x34*a3^7*a2^3*a1 + 6144*a6^3*a5^3*x34*a3^7*a2^3*a1 + 2224*a6^2*a5^4*x34*a3^7*a2^3*a1 - 1088*a6*a5^5*x34*a3^7*a2^3*a1 + 176*a5^6*x34*a3^7*a2^3*a1 - 48*a6^5*x34^2*a3^7*a2^3*a1 + 2880*a6^4*a5*x34^2*a3^7*a2^3*a1 - 3904*a6^3*a5^2*x34^2*a3^7*a2^3*a1 - 3904*a6^2*a5^3*x34^2*a3^7*a2^3*a1 + 2880*a6*a5^4*x34^2*a3^7*a2^3*a1 - 48*a5^5*x34^2*a3^7*a2^3*a1 - 1152*a6^4*x34^3*a3^7*a2^3*a1 - 832*a6^3*a5*x34^3*a3^7*a2^3*a1 + 2304*a6^2*a5^2*x34^3*a3^7*a2^3*a1 - 832*a6*a5^3*x34^3*a3^7*a2^3*a1 - 1152*a5^4*x34^3*a3^7*a2^3*a1 + 800*a6^3*x34^4*a3^7*a2^3*a1 - 960*a6^2*a5*x34^4*a3^7*a2^3*a1 - 960*a6*a5^2*x34^4*a3^7*a2^3*a1 + 800*a5^3*x34^4*a3^7*a2^3*a1 - 24*a6^2*x34^5*a3^7*a2^3*a1 + 288*a6*a5*x34^5*a3^7*a2^3*a1 - 24*a5^2*x34^5*a3^7*a2^3*a1 + 44*a6^6*a3^8*a2^3*a1 - 272*a6^5*a5*a3^8*a2^3*a1 + 556*a6^4*a5^2*a3^8*a2^3*a1 + 1536*a6^3*a5^3*a3^8*a2^3*a1 + 556*a6^2*a5^4*a3^8*a2^3*a1 - 272*a6*a5^5*a3^8*a2^3*a1 + 44*a5^6*a3^8*a2^3*a1 - 72*a6^5*x34*a3^8*a2^3*a1 + 1584*a6^4*a5*x34*a3^8*a2^3*a1 - 2088*a6^3*a5^2*x34*a3^8*a2^3*a1 - 2088*a6^2*a5^3*x34*a3^8*a2^3*a1 + 1584*a6*a5^4*x34*a3^8*a2^3*a1 - 72*a5^5*x34*a3^8*a2^3*a1 - 1068*a6^4*x34^2*a3^8*a2^3*a1 - 928*a6^3*a5*x34^2*a3^8*a2^3*a1 + 2196*a6^2*a5^2*x34^2*a3^8*a2^3*a1 - 928*a6*a5^3*x34^2*a3^8*a2^3*a1 - 1068*a5^4*x34^2*a3^8*a2^3*a1 + 1200*a6^3*x34^3*a3^8*a2^3*a1 - 1440*a6^2*a5*x34^3*a3^8*a2^3*a1 - 1440*a6*a5^2*x34^3*a3^8*a2^3*a1 + 1200*a5^3*x34^3*a3^8*a2^3*a1 - 60*a6^2*x34^4*a3^8*a2^3*a1 + 720*a6*a5*x34^4*a3^8*a2^3*a1 - 60*a5^2*x34^4*a3^8*a2^3*a1 - 16*a6^5*a3^9*a2^3*a1 + 352*a6^4*a5*a3^9*a2^3*a1 - 464*a6^3*a5^2*a3^9*a2^3*a1 - 464*a6^2*a5^3*a3^9*a2^3*a1 + 352*a6*a5^4*a3^9*a2^3*a1 - 16*a5^5*a3^9*a2^3*a1 - 520*a6^4*x34*a3^9*a2^3*a1 - 480*a6^3*a5*x34*a3^9*a2^3*a1 + 1080*a6^2*a5^2*x34*a3^9*a2^3*a1 - 480*a6*a5^3*x34*a3^9*a2^3*a1 - 520*a5^4*x34*a3^9*a2^3*a1 + 1000*a6^3*x34^2*a3^9*a2^3*a1 - 1200*a6^2*a5*x34^2*a3^9*a2^3*a1 - 1200*a6*a5^2*x34^2*a3^9*a2^3*a1 + 1000*a5^3*x34^2*a3^9*a2^3*a1 - 80*a6^2*x34^3*a3^9*a2^3*a1 + 960*a6*a5*x34^3*a3^9*a2^3*a1 - 80*a5^2*x34^3*a3^9*a2^3*a1 - 104*a6^4*a3^10*a2^3*a1 - 96*a6^3*a5*a3^10*a2^3*a1 + 216*a6^2*a5^2*a3^10*a2^3*a1 - 96*a6*a5^3*a3^10*a2^3*a1 - 104*a5^4*a3^10*a2^3*a1 + 440*a6^3*x34*a3^10*a2^3*a1 - 528*a6^2*a5*x34*a3^10*a2^3*a1 - 528*a6*a5^2*x34*a3^10*a2^3*a1 + 440*a5^3*x34*a3^10*a2^3*a1 - 60*a6^2*x34^2*a3^10*a2^3*a1 + 720*a6*a5*x34^2*a3^10*a2^3*a1 - 60*a5^2*x34^2*a3^10*a2^3*a1 + 80*a6^3*a3^11*a2^3*a1 - 96*a6^2*a5*a3^11*a2^3*a1 - 96*a6*a5^2*a3^11*a2^3*a1 + 80*a5^3*a3^11*a2^3*a1 - 24*a6^2*x34*a3^11*a2^3*a1 + 288*a6*a5*x34*a3^11*a2^3*a1 - 24*a5^2*x34*a3^11*a2^3*a1 - 4*a6^2*a3^12*a2^3*a1 + 48*a6*a5*a3^12*a2^3*a1 - 4*a5^2*a3^12*a2^3*a1 - 8*a6^6*a5^6*x34*a2^4*a1 + 2*a6^6*a5^5*x34^2*a2^4*a1 + 2*a6^5*a5^6*x34^2*a2^4*a1 - 28*a6^6*a5^4*x34^3*a2^4*a1 - 48*a6^5*a5^5*x34^3*a2^4*a1 - 28*a6^4*a5^6*x34^3*a2^4*a1 - 28*a6^6*a5^3*x34^4*a2^4*a1 + 108*a6^5*a5^4*x34^4*a2^4*a1 + 108*a6^4*a5^5*x34^4*a2^4*a1 - 28*a6^3*a5^6*x34^4*a2^4*a1 + 2*a6^6*a5^2*x34^5*a2^4*a1 - 48*a6^5*a5^3*x34^5*a2^4*a1 + 108*a6^4*a5^4*x34^5*a2^4*a1 - 48*a6^3*a5^5*x34^5*a2^4*a1 + 2*a6^2*a5^6*x34^5*a2^4*a1 - 8*a6^6*a5*x34^6*a2^4*a1 + 2*a6^5*a5^2*x34^6*a2^4*a1 - 28*a6^4*a5^3*x34^6*a2^4*a1 - 28*a6^3*a5^4*x34^6*a2^4*a1 + 2*a6^2*a5^5*x34^6*a2^4*a1 - 8*a6*a5^6*x34^6*a2^4*a1 - 16*a6^6*a5^6*a3*a2^4*a1 + 4*a6^6*a5^5*x34*a3*a2^4*a1 + 4*a6^5*a5^6*x34*a3*a2^4*a1 - 84*a6^6*a5^4*x34^2*a3*a2^4*a1 - 24*a6^5*a5^5*x34^2*a3*a2^4*a1 - 84*a6^4*a5^6*x34^2*a3*a2^4*a1 - 80*a6^6*a5^3*x34^3*a3*a2^4*a1 + 576*a6^5*a5^4*x34^3*a3*a2^4*a1 + 576*a6^4*a5^5*x34^3*a3*a2^4*a1 - 80*a6^3*a5^6*x34^3*a3*a2^4*a1 + 10*a6^6*a5^2*x34^4*a3*a2^4*a1 - 96*a6^5*a5^3*x34^4*a3*a2^4*a1 - 756*a6^4*a5^4*x34^4*a3*a2^4*a1 - 96*a6^3*a5^5*x34^4*a3*a2^4*a1 + 10*a6^2*a5^6*x34^4*a3*a2^4*a1 - 48*a6^6*a5*x34^5*a3*a2^4*a1 + 132*a6^5*a5^2*x34^5*a3*a2^4*a1 - 24*a6^4*a5^3*x34^5*a3*a2^4*a1 - 24*a6^3*a5^4*x34^5*a3*a2^4*a1 + 132*a6^2*a5^5*x34^5*a3*a2^4*a1 - 48*a6*a5^6*x34^5*a3*a2^4*a1 - 8*a6^6*x34^6*a3*a2^4*a1 + 32*a6^3*a5^3*x34^6*a3*a2^4*a1 - 8*a5^6*x34^6*a3*a2^4*a1 + 4*a6^6*a5^5*a3^2*a2^4*a1 + 4*a6^5*a5^6*a3^2*a2^4*a1 - 84*a6^6*a5^4*x34*a3^2*a2^4*a1 + 216*a6^5*a5^5*x34*a3^2*a2^4*a1 - 84*a6^4*a5^6*x34*a3^2*a2^4*a1 - 36*a6^6*a5^3*x34^2*a3^2*a2^4*a1 + 672*a6^5*a5^4*x34^2*a3^2*a2^4*a1 + 672*a6^4*a5^5*x34^2*a3^2*a2^4*a1 - 36*a6^3*a5^6*x34^2*a3^2*a2^4*a1 + 56*a6^6*a5^2*x34^3*a3^2*a2^4*a1 - 40*a6^5*a5^3*x34^3*a3^2*a2^4*a1 - 3348*a6^4*a5^4*x34^3*a3^2*a2^4*a1 - 40*a6^3*a5^5*x34^3*a3^2*a2^4*a1 + 56*a6^2*a5^6*x34^3*a3^2*a2^4*a1 - 120*a6^6*a5*x34^4*a3^2*a2^4*a1 + 222*a6^5*a5^2*x34^4*a3^2*a2^4*a1 + 1056*a6^4*a5^3*x34^4*a3^2*a2^4*a1 + 1056*a6^3*a5^4*x34^4*a3^2*a2^4*a1 + 222*a6^2*a5^5*x34^4*a3^2*a2^4*a1 - 120*a6*a5^6*x34^4*a3^2*a2^4*a1 - 46*a6^6*x34^5*a3^2*a2^4*a1 + 120*a6^5*a5*x34^5*a3^2*a2^4*a1 - 408*a6^4*a5^2*x34^5*a3^2*a2^4*a1 + 56*a6^3*a5^3*x34^5*a3^2*a2^4*a1 - 408*a6^2*a5^4*x34^5*a3^2*a2^4*a1 + 120*a6*a5^5*x34^5*a3^2*a2^4*a1 - 46*a5^6*x34^5*a3^2*a2^4*a1 + 2*a6^5*x34^6*a3^2*a2^4*a1 + 36*a6^3*a5^2*x34^6*a3^2*a2^4*a1 + 36*a6^2*a5^3*x34^6*a3^2*a2^4*a1 + 2*a5^5*x34^6*a3^2*a2^4*a1 - 56*a6^6*a5^4*a3^3*a2^4*a1 + 144*a6^5*a5^5*a3^3*a2^4*a1 - 56*a6^4*a5^6*a3^3*a2^4*a1 + 88*a6^6*a5^3*x34*a3^3*a2^4*a1 + 192*a6^5*a5^4*x34*a3^3*a2^4*a1 + 192*a6^4*a5^5*x34*a3^3*a2^4*a1 + 88*a6^3*a5^6*x34*a3^3*a2^4*a1 + 164*a6^6*a5^2*x34^2*a3^3*a2^4*a1 - 160*a6^5*a5^3*x34^2*a3^3*a2^4*a1 - 3672*a6^4*a5^4*x34^2*a3^3*a2^4*a1 - 160*a6^3*a5^5*x34^2*a3^3*a2^4*a1 + 164*a6^2*a5^6*x34^2*a3^3*a2^4*a1 - 128*a6^6*a5*x34^3*a3^3*a2^4*a1 - 528*a6^5*a5^2*x34^3*a3^3*a2^4*a1 + 3136*a6^4*a5^3*x34^3*a3^3*a2^4*a1 + 3136*a6^3*a5^4*x34^3*a3^3*a2^4*a1 - 528*a6^2*a5^5*x34^3*a3^3*a2^4*a1 - 128*a6*a5^6*x34^3*a3^3*a2^4*a1 - 138*a6^6*x34^4*a3^3*a2^4*a1 + 744*a6^5*a5*x34^4*a3^3*a2^4*a1 - 1284*a6^4*a5^2*x34^4*a3^3*a2^4*a1 - 968*a6^3*a5^3*x34^4*a3^3*a2^4*a1 - 1284*a6^2*a5^4*x34^4*a3^3*a2^4*a1 + 744*a6*a5^5*x34^4*a3^3*a2^4*a1 - 138*a5^6*x34^4*a3^3*a2^4*a1 - 36*a6^5*x34^5*a3^3*a2^4*a1 + 144*a6^4*a5*x34^5*a3^3*a2^4*a1 + 80*a6^3*a5^2*x34^5*a3^3*a2^4*a1 + 80*a6^2*a5^3*x34^5*a3^3*a2^4*a1 + 144*a6*a5^4*x34^5*a3^3*a2^4*a1 - 36*a5^5*x34^5*a3^3*a2^4*a1 - 28*a6^4*x34^6*a3^3*a2^4*a1 + 32*a6^3*a5*x34^6*a3^3*a2^4*a1 + 36*a6^2*a5^2*x34^6*a3^3*a2^4*a1 + 32*a6*a5^3*x34^6*a3^3*a2^4*a1 - 28*a5^4*x34^6*a3^3*a2^4*a1 + 44*a6^6*a5^3*a3^4*a2^4*a1 + 96*a6^5*a5^4*a3^4*a2^4*a1 + 96*a6^4*a5^5*a3^4*a2^4*a1 + 44*a6^3*a5^6*a3^4*a2^4*a1 + 190*a6^6*a5^2*x34*a3^4*a2^4*a1 - 200*a6^5*a5^3*x34*a3^4*a2^4*a1 - 2160*a6^4*a5^4*x34*a3^4*a2^4*a1 - 200*a6^3*a5^5*x34*a3^4*a2^4*a1 + 190*a6^2*a5^6*x34*a3^4*a2^4*a1 - 24*a6^6*a5*x34^2*a3^4*a2^4*a1 - 2034*a6^5*a5^2*x34^2*a3^4*a2^4*a1 + 4008*a6^4*a5^3*x34^2*a3^4*a2^4*a1 + 4008*a6^3*a5^4*x34^2*a3^4*a2^4*a1 - 2034*a6^2*a5^5*x34^2*a3^4*a2^4*a1 - 24*a6*a5^6*x34^2*a3^4*a2^4*a1 - 280*a6^6*x34^3*a3^4*a2^4*a1 + 1920*a6^5*a5*x34^3*a3^4*a2^4*a1 - 300*a6^4*a5^2*x34^3*a3^4*a2^4*a1 - 4560*a6^3*a5^3*x34^3*a3^4*a2^4*a1 - 300*a6^2*a5^4*x34^3*a3^4*a2^4*a1 + 1920*a6*a5^5*x34^3*a3^4*a2^4*a1 - 280*a5^6*x34^3*a3^4*a2^4*a1 - 102*a6^5*x34^4*a3^4*a2^4*a1 - 576*a6^4*a5*x34^4*a3^4*a2^4*a1 + 616*a6^3*a5^2*x34^4*a3^4*a2^4*a1 + 616*a6^2*a5^3*x34^4*a3^4*a2^4*a1 - 576*a6*a5^4*x34^4*a3^4*a2^4*a1 - 102*a5^5*x34^4*a3^4*a2^4*a1 - 60*a6^4*x34^5*a3^4*a2^4*a1 + 336*a6^3*a5*x34^5*a3^4*a2^4*a1 - 192*a6^2*a5^2*x34^5*a3^4*a2^4*a1 + 336*a6*a5^3*x34^5*a3^4*a2^4*a1 - 60*a5^4*x34^5*a3^4*a2^4*a1 - 28*a6^3*x34^6*a3^4*a2^4*a1 - 28*a5^3*x34^6*a3^4*a2^4*a1 + 76*a6^6*a5^2*a3^5*a2^4*a1 - 80*a6^5*a5^3*a3^5*a2^4*a1 - 864*a6^4*a5^4*a3^5*a2^4*a1 - 80*a6^3*a5^5*a3^5*a2^4*a1 + 76*a6^2*a5^6*a3^5*a2^4*a1 + 48*a6^6*a5*x34*a3^5*a2^4*a1 - 2124*a6^5*a5^2*x34*a3^5*a2^4*a1 + 2928*a6^4*a5^3*x34*a3^5*a2^4*a1 + 2928*a6^3*a5^4*x34*a3^5*a2^4*a1 - 2124*a6^2*a5^5*x34*a3^5*a2^4*a1 + 48*a6*a5^6*x34*a3^5*a2^4*a1 - 350*a6^6*x34^2*a3^5*a2^4*a1 + 2616*a6^5*a5*x34^2*a3^5*a2^4*a1 + 2316*a6^4*a5^2*x34^2*a3^5*a2^4*a1 - 7928*a6^3*a5^3*x34^2*a3^5*a2^4*a1 + 2316*a6^2*a5^4*x34^2*a3^5*a2^4*a1 + 2616*a6*a5^5*x34^2*a3^5*a2^4*a1 - 350*a5^6*x34^2*a3^5*a2^4*a1 - 56*a6^5*x34^3*a3^5*a2^4*a1 - 3600*a6^4*a5*x34^3*a3^5*a2^4*a1 + 2248*a6^3*a5^2*x34^3*a3^5*a2^4*a1 + 2248*a6^2*a5^3*x34^3*a3^5*a2^4*a1 - 3600*a6*a5^4*x34^3*a3^5*a2^4*a1 - 56*a5^5*x34^3*a3^5*a2^4*a1 + 228*a6^4*x34^4*a3^5*a2^4*a1 + 1344*a6^3*a5*x34^4*a3^5*a2^4*a1 - 1908*a6^2*a5^2*x34^4*a3^5*a2^4*a1 + 1344*a6*a5^3*x34^4*a3^5*a2^4*a1 + 228*a5^4*x34^4*a3^5*a2^4*a1 - 216*a6^3*x34^5*a3^5*a2^4*a1 + 120*a6^2*a5*x34^5*a3^5*a2^4*a1 + 120*a6*a5^2*x34^5*a3^5*a2^4*a1 - 216*a5^3*x34^5*a3^5*a2^4*a1 + 2*a6^2*x34^6*a3^5*a2^4*a1 + 2*a5^2*x34^6*a3^5*a2^4*a1 + 16*a6^6*a5*a3^6*a2^4*a1 - 708*a6^5*a5^2*a3^6*a2^4*a1 + 976*a6^4*a5^3*a3^6*a2^4*a1 + 976*a6^3*a5^4*a3^6*a2^4*a1 - 708*a6^2*a5^5*a3^6*a2^4*a1 + 16*a6*a5^6*a3^6*a2^4*a1 - 238*a6^6*x34*a3^6*a2^4*a1 + 1848*a6^5*a5*x34*a3^6*a2^4*a1 + 2436*a6^4*a5^2*x34*a3^6*a2^4*a1 - 6104*a6^3*a5^3*x34*a3^6*a2^4*a1 + 2436*a6^2*a5^4*x34*a3^6*a2^4*a1 + 1848*a6*a5^5*x34*a3^6*a2^4*a1 - 238*a5^6*x34*a3^6*a2^4*a1 + 56*a6^5*x34^2*a3^6*a2^4*a1 - 5904*a6^4*a5*x34^2*a3^6*a2^4*a1 + 3344*a6^3*a5^2*x34^2*a3^6*a2^4*a1 + 3344*a6^2*a5^3*x34^2*a3^6*a2^4*a1 - 5904*a6*a5^4*x34^2*a3^6*a2^4*a1 + 56*a5^5*x34^2*a3^6*a2^4*a1 + 924*a6^4*x34^3*a3^6*a2^4*a1 + 2688*a6^3*a5*x34^3*a3^6*a2^4*a1 - 4956*a6^2*a5^2*x34^3*a3^6*a2^4*a1 + 2688*a6*a5^3*x34^3*a3^6*a2^4*a1 + 924*a5^4*x34^3*a3^6*a2^4*a1 - 688*a6^3*x34^4*a3^6*a2^4*a1 + 600*a6^2*a5*x34^4*a3^6*a2^4*a1 + 600*a6*a5^2*x34^4*a3^6*a2^4*a1 - 688*a5^3*x34^4*a3^6*a2^4*a1 + 14*a6^2*x34^5*a3^6*a2^4*a1 + 14*a5^2*x34^5*a3^6*a2^4*a1 - 8*a6*x34^6*a3^6*a2^4*a1 - 8*a5*x34^6*a3^6*a2^4*a1 - 68*a6^6*a3^7*a2^4*a1 + 528*a6^5*a5*a3^7*a2^4*a1 + 696*a6^4*a5^2*a3^7*a2^4*a1 - 1744*a6^3*a5^3*a3^7*a2^4*a1 + 696*a6^2*a5^4*a3^7*a2^4*a1 + 528*a6*a5^5*a3^7*a2^4*a1 - 68*a5^6*a3^7*a2^4*a1 + 64*a6^5*x34*a3^7*a2^4*a1 - 4032*a6^4*a5*x34*a3^7*a2^4*a1 + 2224*a6^3*a5^2*x34*a3^7*a2^4*a1 + 2224*a6^2*a5^3*x34*a3^7*a2^4*a1 - 4032*a6*a5^4*x34*a3^7*a2^4*a1 + 64*a5^5*x34*a3^7*a2^4*a1 + 1224*a6^4*x34^2*a3^7*a2^4*a1 + 2880*a6^3*a5*x34^2*a3^7*a2^4*a1 - 5880*a6^2*a5^2*x34^2*a3^7*a2^4*a1 + 2880*a6*a5^3*x34^2*a3^7*a2^4*a1 + 1224*a5^4*x34^2*a3^7*a2^4*a1 - 1152*a6^3*x34^3*a3^7*a2^4*a1 + 1200*a6^2*a5*x34^3*a3^7*a2^4*a1 + 1200*a6*a5^2*x34^3*a3^7*a2^4*a1 - 1152*a5^3*x34^3*a3^7*a2^4*a1 + 40*a6^2*x34^4*a3^7*a2^4*a1 + 40*a5^2*x34^4*a3^7*a2^4*a1 - 48*a6*x34^5*a3^7*a2^4*a1 - 48*a5*x34^5*a3^7*a2^4*a1 + 16*a6^5*a3^8*a2^4*a1 - 1008*a6^4*a5*a3^8*a2^4*a1 + 556*a6^3*a5^2*a3^8*a2^4*a1 + 556*a6^2*a5^3*a3^8*a2^4*a1 - 1008*a6*a5^4*a3^8*a2^4*a1 + 16*a5^5*a3^8*a2^4*a1 + 720*a6^4*x34*a3^8*a2^4*a1 + 1584*a6^3*a5*x34*a3^8*a2^4*a1 - 3348*a6^2*a5^2*x34*a3^8*a2^4*a1 + 1584*a6*a5^3*x34*a3^8*a2^4*a1 + 720*a5^4*x34*a3^8*a2^4*a1 - 1068*a6^3*x34^2*a3^8*a2^4*a1 + 1200*a6^2*a5*x34^2*a3^8*a2^4*a1 + 1200*a6*a5^2*x34^2*a3^8*a2^4*a1 - 1068*a5^3*x34^2*a3^8*a2^4*a1 + 60*a6^2*x34^3*a3^8*a2^4*a1 + 60*a5^2*x34^3*a3^8*a2^4*a1 - 120*a6*x34^4*a3^8*a2^4*a1 - 120*a5*x34^4*a3^8*a2^4*a1 + 160*a6^4*a3^9*a2^4*a1 + 352*a6^3*a5*a3^9*a2^4*a1 - 744*a6^2*a5^2*a3^9*a2^4*a1 + 352*a6*a5^3*a3^9*a2^4*a1 + 160*a5^4*a3^9*a2^4*a1 - 520*a6^3*x34*a3^9*a2^4*a1 + 600*a6^2*a5*x34*a3^9*a2^4*a1 + 600*a6*a5^2*x34*a3^9*a2^4*a1 - 520*a5^3*x34*a3^9*a2^4*a1 + 50*a6^2*x34^2*a3^9*a2^4*a1 + 50*a5^2*x34^2*a3^9*a2^4*a1 - 160*a6*x34^3*a3^9*a2^4*a1 - 160*a5*x34^3*a3^9*a2^4*a1 - 104*a6^3*a3^10*a2^4*a1 + 120*a6^2*a5*a3^10*a2^4*a1 + 120*a6*a5^2*a3^10*a2^4*a1 - 104*a5^3*a3^10*a2^4*a1 + 22*a6^2*x34*a3^10*a2^4*a1 + 22*a5^2*x34*a3^10*a2^4*a1 - 120*a6*x34^2*a3^10*a2^4*a1 - 120*a5*x34^2*a3^10*a2^4*a1 + 4*a6^2*a3^11*a2^4*a1 + 4*a5^2*a3^11*a2^4*a1 - 48*a6*x34*a3^11*a2^4*a1 - 48*a5*x34*a3^11*a2^4*a1 - 8*a6*a3^12*a2^4*a1 - 8*a5*a3^12*a2^4*a1 + 8*a6^6*a5^5*x34*a2^5*a1 + 8*a6^5*a5^6*x34*a2^5*a1 + 2*a6^6*a5^4*x34^2*a2^5*a1 + 2*a6^4*a5^6*x34^2*a2^5*a1 + 40*a6^6*a5^3*x34^3*a2^5*a1 - 48*a6^5*a5^4*x34^3*a2^5*a1 - 48*a6^4*a5^5*x34^3*a2^5*a1 + 40*a6^3*a5^6*x34^3*a2^5*a1 + 2*a6^6*a5^2*x34^4*a2^5*a1 - 48*a6^5*a5^3*x34^4*a2^5*a1 + 108*a6^4*a5^4*x34^4*a2^5*a1 - 48*a6^3*a5^5*x34^4*a2^5*a1 + 2*a6^2*a5^6*x34^4*a2^5*a1 + 8*a6^6*a5*x34^5*a2^5*a1 - 48*a6^4*a5^3*x34^5*a2^5*a1 - 48*a6^3*a5^4*x34^5*a2^5*a1 + 8*a6*a5^6*x34^5*a2^5*a1 + 8*a6^5*a5*x34^6*a2^5*a1 + 2*a6^4*a5^2*x34^6*a2^5*a1 + 40*a6^3*a5^3*x34^6*a2^5*a1 + 2*a6^2*a5^4*x34^6*a2^5*a1 + 8*a6*a5^5*x34^6*a2^5*a1 + 16*a6^6*a5^5*a3*a2^5*a1 + 16*a6^5*a5^6*a3*a2^5*a1 + 4*a6^6*a5^4*x34*a3*a2^5*a1 - 144*a6^5*a5^5*x34*a3*a2^5*a1 + 4*a6^4*a5^6*x34*a3*a2^5*a1 + 72*a6^6*a5^3*x34^2*a3*a2^5*a1 - 24*a6^5*a5^4*x34^2*a3*a2^5*a1 - 24*a6^4*a5^5*x34^2*a3*a2^5*a1 + 72*a6^3*a5^6*x34^2*a3*a2^5*a1 - 40*a6^6*a5^2*x34^3*a3*a2^5*a1 - 352*a6^5*a5^3*x34^3*a3*a2^5*a1 + 576*a6^4*a5^4*x34^3*a3*a2^5*a1 - 352*a6^3*a5^5*x34^3*a3*a2^5*a1 - 40*a6^2*a5^6*x34^3*a3*a2^5*a1 + 40*a6^6*a5*x34^4*a3*a2^5*a1 + 120*a6^5*a5^2*x34^4*a3*a2^5*a1 - 96*a6^4*a5^3*x34^4*a3*a2^5*a1 - 96*a6^3*a5^4*x34^4*a3*a2^5*a1 + 120*a6^2*a5^5*x34^4*a3*a2^5*a1 + 40*a6*a5^6*x34^4*a3*a2^5*a1 + 8*a6^6*x34^5*a3*a2^5*a1 - 96*a6^5*a5*x34^5*a3*a2^5*a1 + 132*a6^4*a5^2*x34^5*a3*a2^5*a1 + 80*a6^3*a5^3*x34^5*a3*a2^5*a1 + 132*a6^2*a5^4*x34^5*a3*a2^5*a1 - 96*a6*a5^5*x34^5*a3*a2^5*a1 + 8*a5^6*x34^5*a3*a2^5*a1 + 8*a6^5*x34^6*a3*a2^5*a1 - 48*a6^3*a5^2*x34^6*a3*a2^5*a1 - 48*a6^2*a5^3*x34^6*a3*a2^5*a1 + 8*a5^5*x34^6*a3*a2^5*a1 + 4*a6^6*a5^4*a3^2*a2^5*a1 - 144*a6^5*a5^5*a3^2*a2^5*a1 + 4*a6^4*a5^6*a3^2*a2^5*a1 - 24*a6^6*a5^3*x34*a3^2*a2^5*a1 + 216*a6^5*a5^4*x34*a3^2*a2^5*a1 + 216*a6^4*a5^5*x34*a3^2*a2^5*a1 - 24*a6^3*a5^6*x34*a3^2*a2^5*a1 - 24*a6^6*a5^2*x34^2*a3^2*a2^5*a1 - 624*a6^5*a5^3*x34^2*a3^2*a2^5*a1 + 672*a6^4*a5^4*x34^2*a3^2*a2^5*a1 - 624*a6^3*a5^5*x34^2*a3^2*a2^5*a1 - 24*a6^2*a5^6*x34^2*a3^2*a2^5*a1 + 32*a6^6*a5*x34^3*a3^2*a2^5*a1 + 624*a6^5*a5^2*x34^3*a3^2*a2^5*a1 - 40*a6^4*a5^3*x34^3*a3^2*a2^5*a1 - 40*a6^3*a5^4*x34^3*a3^2*a2^5*a1 + 624*a6^2*a5^5*x34^3*a3^2*a2^5*a1 + 32*a6*a5^6*x34^3*a3^2*a2^5*a1 + 42*a6^6*x34^4*a3^2*a2^5*a1 - 480*a6^5*a5*x34^4*a3^2*a2^5*a1 + 222*a6^4*a5^2*x34^4*a3^2*a2^5*a1 - 336*a6^3*a5^3*x34^4*a3^2*a2^5*a1 + 222*a6^2*a5^4*x34^4*a3^2*a2^5*a1 - 480*a6*a5^5*x34^4*a3^2*a2^5*a1 + 42*a5^6*x34^4*a3^2*a2^5*a1 + 48*a6^5*x34^5*a3^2*a2^5*a1 + 120*a6^4*a5*x34^5*a3^2*a2^5*a1 - 144*a6^3*a5^2*x34^5*a3^2*a2^5*a1 - 144*a6^2*a5^3*x34^5*a3^2*a2^5*a1 + 120*a6*a5^4*x34^5*a3^2*a2^5*a1 + 48*a5^5*x34^5*a3^2*a2^5*a1 + 2*a6^4*x34^6*a3^2*a2^5*a1 - 48*a6^3*a5*x34^6*a3^2*a2^5*a1 + 108*a6^2*a5^2*x34^6*a3^2*a2^5*a1 - 48*a6*a5^3*x34^6*a3^2*a2^5*a1 + 2*a5^4*x34^6*a3^2*a2^5*a1 - 16*a6^6*a5^3*a3^3*a2^5*a1 + 144*a6^5*a5^4*a3^3*a2^5*a1 + 144*a6^4*a5^5*a3^3*a2^5*a1 - 16*a6^3*a5^6*a3^3*a2^5*a1 + 32*a6^6*a5^2*x34*a3^3*a2^5*a1 - 544*a6^5*a5^3*x34*a3^3*a2^5*a1 + 192*a6^4*a5^4*x34*a3^3*a2^5*a1 - 544*a6^3*a5^5*x34*a3^3*a2^5*a1 + 32*a6^2*a5^6*x34*a3^3*a2^5*a1 - 112*a6^6*a5*x34^2*a3^3*a2^5*a1 + 1296*a6^5*a5^2*x34^2*a3^3*a2^5*a1 - 160*a6^4*a5^3*x34^2*a3^3*a2^5*a1 - 160*a6^3*a5^4*x34^2*a3^3*a2^5*a1 + 1296*a6^2*a5^5*x34^2*a3^3*a2^5*a1 - 112*a6*a5^6*x34^2*a3^3*a2^5*a1 + 128*a6^6*x34^3*a3^3*a2^5*a1 - 960*a6^5*a5*x34^3*a3^3*a2^5*a1 - 528*a6^4*a5^2*x34^3*a3^3*a2^5*a1 - 96*a6^3*a5^3*x34^3*a3^3*a2^5*a1 - 528*a6^2*a5^4*x34^3*a3^3*a2^5*a1 - 960*a6*a5^5*x34^3*a3^3*a2^5*a1 + 128*a5^6*x34^3*a3^3*a2^5*a1 + 72*a6^5*x34^4*a3^3*a2^5*a1 + 744*a6^4*a5*x34^4*a3^3*a2^5*a1 - 136*a6^3*a5^2*x34^4*a3^3*a2^5*a1 - 136*a6^2*a5^3*x34^4*a3^3*a2^5*a1 + 744*a6*a5^4*x34^4*a3^3*a2^5*a1 + 72*a5^5*x34^4*a3^3*a2^5*a1 - 36*a6^4*x34^5*a3^3*a2^5*a1 - 448*a6^3*a5*x34^5*a3^3*a2^5*a1 + 792*a6^2*a5^2*x34^5*a3^3*a2^5*a1 - 448*a6*a5^3*x34^5*a3^3*a2^5*a1 - 36*a5^4*x34^5*a3^3*a2^5*a1 + 40*a6^3*x34^6*a3^3*a2^5*a1 - 48*a6^2*a5*x34^6*a3^3*a2^5*a1 - 48*a6*a5^2*x34^6*a3^3*a2^5*a1 + 40*a5^3*x34^6*a3^3*a2^5*a1 + 16*a6^6*a5^2*a3^4*a2^5*a1 - 272*a6^5*a5^3*a3^4*a2^5*a1 + 96*a6^4*a5^4*a3^4*a2^5*a1 - 272*a6^3*a5^5*a3^4*a2^5*a1 + 16*a6^2*a5^6*a3^4*a2^5*a1 - 200*a6^6*a5*x34*a3^4*a2^5*a1 + 1320*a6^5*a5^2*x34*a3^4*a2^5*a1 - 200*a6^4*a5^3*x34*a3^4*a2^5*a1 - 200*a6^3*a5^4*x34*a3^4*a2^5*a1 + 1320*a6^2*a5^5*x34*a3^4*a2^5*a1 - 200*a6*a5^6*x34*a3^4*a2^5*a1 + 214*a6^6*x34^2*a3^4*a2^5*a1 - 960*a6^5*a5*x34^2*a3^4*a2^5*a1 - 2034*a6^4*a5^2*x34^2*a3^4*a2^5*a1 + 1792*a6^3*a5^3*x34^2*a3^4*a2^5*a1 - 2034*a6^2*a5^4*x34^2*a3^4*a2^5*a1 - 960*a6*a5^5*x34^2*a3^4*a2^5*a1 + 214*a5^6*x34^2*a3^4*a2^5*a1 - 80*a6^5*x34^3*a3^4*a2^5*a1 + 1920*a6^4*a5*x34^3*a3^4*a2^5*a1 - 200*a6^3*a5^2*x34^3*a3^4*a2^5*a1 - 200*a6^2*a5^3*x34^3*a3^4*a2^5*a1 + 1920*a6*a5^4*x34^3*a3^4*a2^5*a1 - 80*a5^5*x34^3*a3^4*a2^5*a1 - 102*a6^4*x34^4*a3^4*a2^5*a1 - 1376*a6^3*a5*x34^4*a3^4*a2^5*a1 + 1932*a6^2*a5^2*x34^4*a3^4*a2^5*a1 - 1376*a6*a5^3*x34^4*a3^4*a2^5*a1 - 102*a5^4*x34^4*a3^4*a2^5*a1 + 192*a6^3*x34^5*a3^4*a2^5*a1 - 168*a6^2*a5*x34^5*a3^4*a2^5*a1 - 168*a6*a5^2*x34^5*a3^4*a2^5*a1 + 192*a5^3*x34^5*a3^4*a2^5*a1 + 2*a6^2*x34^6*a3^4*a2^5*a1 + 2*a5^2*x34^6*a3^4*a2^5*a1 - 80*a6^6*a5*a3^5*a2^5*a1 + 528*a6^5*a5^2*a3^5*a2^5*a1 - 80*a6^4*a5^3*a3^5*a2^5*a1 - 80*a6^3*a5^4*a3^5*a2^5*a1 + 528*a6^2*a5^5*a3^5*a2^5*a1 - 80*a6*a5^6*a3^5*a2^5*a1 + 180*a6^6*x34*a3^5*a2^5*a1 - 576*a6^5*a5*x34*a3^5*a2^5*a1 - 2124*a6^4*a5^2*x34*a3^5*a2^5*a1 + 2208*a6^3*a5^3*x34*a3^5*a2^5*a1 - 2124*a6^2*a5^4*x34*a3^5*a2^5*a1 - 576*a6*a5^5*x34*a3^5*a2^5*a1 + 180*a5^6*x34*a3^5*a2^5*a1 - 312*a6^5*x34^2*a3^5*a2^5*a1 + 2616*a6^4*a5*x34^2*a3^5*a2^5*a1 - 360*a6^3*a5^2*x34^2*a3^5*a2^5*a1 - 360*a6^2*a5^3*x34^2*a3^5*a2^5*a1 + 2616*a6*a5^4*x34^2*a3^5*a2^5*a1 - 312*a5^5*x34^2*a3^5*a2^5*a1 - 56*a6^4*x34^3*a3^5*a2^5*a1 - 2144*a6^3*a5*x34^3*a3^5*a2^5*a1 + 2112*a6^2*a5^2*x34^3*a3^5*a2^5*a1 - 2144*a6*a5^3*x34^3*a3^5*a2^5*a1 - 56*a5^4*x34^3*a3^5*a2^5*a1 + 312*a6^3*x34^4*a3^5*a2^5*a1 + 312*a5^3*x34^4*a3^5*a2^5*a1 + 12*a6^2*x34^5*a3^5*a2^5*a1 - 144*a6*a5*x34^5*a3^5*a2^5*a1 + 12*a5^2*x34^5*a3^5*a2^5*a1 + 8*a6*x34^6*a3^5*a2^5*a1 + 8*a5*x34^6*a3^5*a2^5*a1 + 60*a6^6*a3^6*a2^5*a1 - 192*a6^5*a5*a3^6*a2^5*a1 - 708*a6^4*a5^2*a3^6*a2^5*a1 + 736*a6^3*a5^3*a3^6*a2^5*a1 - 708*a6^2*a5^4*a3^6*a2^5*a1 - 192*a6*a5^5*a3^6*a2^5*a1 + 60*a5^6*a3^6*a2^5*a1 - 280*a6^5*x34*a3^6*a2^5*a1 + 1848*a6^4*a5*x34*a3^6*a2^5*a1 - 280*a6^3*a5^2*x34*a3^6*a2^5*a1 - 280*a6^2*a5^3*x34*a3^6*a2^5*a1 + 1848*a6*a5^4*x34*a3^6*a2^5*a1 - 280*a5^5*x34*a3^6*a2^5*a1 + 56*a6^4*x34^2*a3^6*a2^5*a1 - 1984*a6^3*a5*x34^2*a3^6*a2^5*a1 + 1152*a6^2*a5^2*x34^2*a3^6*a2^5*a1 - 1984*a6*a5^3*x34^2*a3^6*a2^5*a1 + 56*a5^4*x34^2*a3^6*a2^5*a1 + 168*a6^3*x34^3*a3^6*a2^5*a1 + 672*a6^2*a5*x34^3*a3^6*a2^5*a1 + 672*a6*a5^2*x34^3*a3^6*a2^5*a1 + 168*a5^3*x34^3*a3^6*a2^5*a1 + 32*a6^2*x34^4*a3^6*a2^5*a1 - 720*a6*a5*x34^4*a3^6*a2^5*a1 + 32*a5^2*x34^4*a3^6*a2^5*a1 + 56*a6*x34^5*a3^6*a2^5*a1 + 56*a5*x34^5*a3^6*a2^5*a1 - 80*a6^5*a3^7*a2^5*a1 + 528*a6^4*a5*a3^7*a2^5*a1 - 80*a6^3*a5^2*a3^7*a2^5*a1 - 80*a6^2*a5^3*a3^7*a2^5*a1 + 528*a6*a5^4*a3^7*a2^5*a1 - 80*a5^5*a3^7*a2^5*a1 + 64*a6^4*x34*a3^7*a2^5*a1 - 1088*a6^3*a5*x34*a3^7*a2^5*a1 + 384*a6^2*a5^2*x34*a3^7*a2^5*a1 - 1088*a6*a5^3*x34*a3^7*a2^5*a1 + 64*a5^4*x34*a3^7*a2^5*a1 - 48*a6^3*x34^2*a3^7*a2^5*a1 + 1056*a6^2*a5*x34^2*a3^7*a2^5*a1 + 1056*a6*a5^2*x34^2*a3^7*a2^5*a1 - 48*a5^3*x34^2*a3^7*a2^5*a1 + 48*a6^2*x34^3*a3^7*a2^5*a1 - 1440*a6*a5*x34^3*a3^7*a2^5*a1 + 48*a5^2*x34^3*a3^7*a2^5*a1 + 160*a6*x34^4*a3^7*a2^5*a1 + 160*a5*x34^4*a3^7*a2^5*a1 + 16*a6^4*a3^8*a2^5*a1 - 272*a6^3*a5*a3^8*a2^5*a1 + 96*a6^2*a5^2*a3^8*a2^5*a1 - 272*a6*a5^3*a3^8*a2^5*a1 + 16*a5^4*a3^8*a2^5*a1 - 72*a6^3*x34*a3^8*a2^5*a1 + 648*a6^2*a5*x34*a3^8*a2^5*a1 + 648*a6*a5^2*x34*a3^8*a2^5*a1 - 72*a5^3*x34*a3^8*a2^5*a1 + 42*a6^2*x34^2*a3^8*a2^5*a1 - 1440*a6*a5*x34^2*a3^8*a2^5*a1 + 42*a5^2*x34^2*a3^8*a2^5*a1 + 240*a6*x34^3*a3^8*a2^5*a1 + 240*a5*x34^3*a3^8*a2^5*a1 - 16*a6^3*a3^9*a2^5*a1 + 144*a6^2*a5*a3^9*a2^5*a1 + 144*a6*a5^2*a3^9*a2^5*a1 - 16*a5^3*a3^9*a2^5*a1 + 20*a6^2*x34*a3^9*a2^5*a1 - 720*a6*a5*x34*a3^9*a2^5*a1 + 20*a5^2*x34*a3^9*a2^5*a1 + 200*a6*x34^2*a3^9*a2^5*a1 + 200*a5*x34^2*a3^9*a2^5*a1 + 4*a6^2*a3^10*a2^5*a1 - 144*a6*a5*a3^10*a2^5*a1 + 4*a5^2*a3^10*a2^5*a1 + 88*a6*x34*a3^10*a2^5*a1 + 88*a5*x34*a3^10*a2^5*a1 + 16*a6*a3^11*a2^5*a1 + 16*a5*a3^11*a2^5*a1 - 8*a6^6*a5^4*x34*a2^6*a1 + 8*a6^5*a5^5*x34*a2^6*a1 - 8*a6^4*a5^6*x34*a2^6*a1 - 4*a6^6*a5^3*x34^2*a2^6*a1 + 2*a6^5*a5^4*x34^2*a2^6*a1 + 2*a6^4*a5^5*x34^2*a2^6*a1 - 4*a6^3*a5^6*x34^2*a2^6*a1 - 4*a6^6*a5^2*x34^3*a2^6*a1 + 40*a6^5*a5^3*x34^3*a2^6*a1 - 28*a6^4*a5^4*x34^3*a2^6*a1 + 40*a6^3*a5^5*x34^3*a2^6*a1 - 4*a6^2*a5^6*x34^3*a2^6*a1 - 8*a6^6*a5*x34^4*a2^6*a1 + 2*a6^5*a5^2*x34^4*a2^6*a1 - 28*a6^4*a5^3*x34^4*a2^6*a1 - 28*a6^3*a5^4*x34^4*a2^6*a1 + 2*a6^2*a5^5*x34^4*a2^6*a1 - 8*a6*a5^6*x34^4*a2^6*a1 + 8*a6^5*a5*x34^5*a2^6*a1 + 2*a6^4*a5^2*x34^5*a2^6*a1 + 40*a6^3*a5^3*x34^5*a2^6*a1 + 2*a6^2*a5^4*x34^5*a2^6*a1 + 8*a6*a5^5*x34^5*a2^6*a1 - 8*a6^4*a5*x34^6*a2^6*a1 - 4*a6^3*a5^2*x34^6*a2^6*a1 - 4*a6^2*a5^3*x34^6*a2^6*a1 - 8*a6*a5^4*x34^6*a2^6*a1 - 16*a6^6*a5^4*a3*a2^6*a1 + 16*a6^5*a5^5*a3*a2^6*a1 - 16*a6^4*a5^6*a3*a2^6*a1 + 40*a6^6*a5^3*x34*a3*a2^6*a1 + 4*a6^5*a5^4*x34*a3*a2^6*a1 + 4*a6^4*a5^5*x34*a3*a2^6*a1 + 40*a6^3*a5^6*x34*a3*a2^6*a1 - 36*a6^6*a5^2*x34^2*a3*a2^6*a1 + 72*a6^5*a5^3*x34^2*a3*a2^6*a1 - 84*a6^4*a5^4*x34^2*a3*a2^6*a1 + 72*a6^3*a5^5*x34^2*a3*a2^6*a1 - 36*a6^2*a5^6*x34^2*a3*a2^6*a1 + 16*a6^6*a5*x34^3*a3*a2^6*a1 - 40*a6^5*a5^2*x34^3*a3*a2^6*a1 - 80*a6^4*a5^3*x34^3*a3*a2^6*a1 - 80*a6^3*a5^4*x34^3*a3*a2^6*a1 - 40*a6^2*a5^5*x34^3*a3*a2^6*a1 + 16*a6*a5^6*x34^3*a3*a2^6*a1 - 8*a6^6*x34^4*a3*a2^6*a1 + 40*a6^5*a5*x34^4*a3*a2^6*a1 + 10*a6^4*a5^2*x34^4*a3*a2^6*a1 + 232*a6^3*a5^3*x34^4*a3*a2^6*a1 + 10*a6^2*a5^4*x34^4*a3*a2^6*a1 + 40*a6*a5^5*x34^4*a3*a2^6*a1 - 8*a5^6*x34^4*a3*a2^6*a1 + 8*a6^5*x34^5*a3*a2^6*a1 - 48*a6^4*a5*x34^5*a3*a2^6*a1 - 72*a6^3*a5^2*x34^5*a3*a2^6*a1 - 72*a6^2*a5^3*x34^5*a3*a2^6*a1 - 48*a6*a5^4*x34^5*a3*a2^6*a1 + 8*a5^5*x34^5*a3*a2^6*a1 - 8*a6^4*x34^6*a3*a2^6*a1 + 48*a6^3*a5*x34^6*a3*a2^6*a1 - 24*a6^2*a5^2*x34^6*a3*a2^6*a1 + 48*a6*a5^3*x34^6*a3*a2^6*a1 - 8*a5^4*x34^6*a3*a2^6*a1 + 40*a6^6*a5^3*a3^2*a2^6*a1 + 4*a6^5*a5^4*a3^2*a2^6*a1 + 4*a6^4*a5^5*a3^2*a2^6*a1 + 40*a6^3*a5^6*a3^2*a2^6*a1 - 84*a6^6*a5^2*x34*a3^2*a2^6*a1 - 24*a6^5*a5^3*x34*a3^2*a2^6*a1 - 84*a6^4*a5^4*x34*a3^2*a2^6*a1 - 24*a6^3*a5^5*x34*a3^2*a2^6*a1 - 84*a6^2*a5^6*x34*a3^2*a2^6*a1 + 72*a6^6*a5*x34^2*a3^2*a2^6*a1 - 24*a6^5*a5^2*x34^2*a3^2*a2^6*a1 - 36*a6^4*a5^3*x34^2*a3^2*a2^6*a1 - 36*a6^3*a5^4*x34^2*a3^2*a2^6*a1 - 24*a6^2*a5^5*x34^2*a3^2*a2^6*a1 + 72*a6*a5^6*x34^2*a3^2*a2^6*a1 - 36*a6^6*x34^3*a3^2*a2^6*a1 + 32*a6^5*a5*x34^3*a3^2*a2^6*a1 + 56*a6^4*a5^2*x34^3*a3^2*a2^6*a1 + 432*a6^3*a5^3*x34^3*a3^2*a2^6*a1 + 56*a6^2*a5^4*x34^3*a3^2*a2^6*a1 + 32*a6*a5^5*x34^3*a3^2*a2^6*a1 - 36*a5^6*x34^3*a3^2*a2^6*a1 + 42*a6^5*x34^4*a3^2*a2^6*a1 - 120*a6^4*a5*x34^4*a3^2*a2^6*a1 - 264*a6^3*a5^2*x34^4*a3^2*a2^6*a1 - 264*a6^2*a5^3*x34^4*a3^2*a2^6*a1 - 120*a6*a5^4*x34^4*a3^2*a2^6*a1 + 42*a5^5*x34^4*a3^2*a2^6*a1 - 46*a6^4*x34^5*a3^2*a2^6*a1 + 240*a6^3*a5*x34^5*a3^2*a2^6*a1 - 36*a6^2*a5^2*x34^5*a3^2*a2^6*a1 + 240*a6*a5^3*x34^5*a3^2*a2^6*a1 - 46*a5^4*x34^5*a3^2*a2^6*a1 - 4*a6^3*x34^6*a3^2*a2^6*a1 - 24*a6^2*a5*x34^6*a3^2*a2^6*a1 - 24*a6*a5^2*x34^6*a3^2*a2^6*a1 - 4*a5^3*x34^6*a3^2*a2^6*a1 - 56*a6^6*a5^2*a3^3*a2^6*a1 - 16*a6^5*a5^3*a3^3*a2^6*a1 - 56*a6^4*a5^4*a3^3*a2^6*a1 - 16*a6^3*a5^5*a3^3*a2^6*a1 - 56*a6^2*a5^6*a3^3*a2^6*a1 + 112*a6^6*a5*x34*a3^3*a2^6*a1 + 32*a6^5*a5^2*x34*a3^3*a2^6*a1 + 88*a6^4*a5^3*x34*a3^3*a2^6*a1 + 88*a6^3*a5^4*x34*a3^3*a2^6*a1 + 32*a6^2*a5^5*x34*a3^3*a2^6*a1 + 112*a6*a5^6*x34*a3^3*a2^6*a1 - 64*a6^6*x34^2*a3^3*a2^6*a1 - 112*a6^5*a5*x34^2*a3^3*a2^6*a1 + 164*a6^4*a5^2*x34^2*a3^3*a2^6*a1 + 208*a6^3*a5^3*x34^2*a3^3*a2^6*a1 + 164*a6^2*a5^4*x34^2*a3^3*a2^6*a1 - 112*a6*a5^5*x34^2*a3^3*a2^6*a1 - 64*a5^6*x34^2*a3^3*a2^6*a1 + 128*a6^5*x34^3*a3^3*a2^6*a1 - 128*a6^4*a5*x34^3*a3^3*a2^6*a1 - 512*a6^3*a5^2*x34^3*a3^3*a2^6*a1 - 512*a6^2*a5^3*x34^3*a3^3*a2^6*a1 - 128*a6*a5^4*x34^3*a3^3*a2^6*a1 + 128*a5^5*x34^3*a3^3*a2^6*a1 - 138*a6^4*x34^4*a3^3*a2^6*a1 + 512*a6^3*a5*x34^4*a3^3*a2^6*a1 + 216*a6^2*a5^2*x34^4*a3^3*a2^6*a1 + 512*a6*a5^3*x34^4*a3^3*a2^6*a1 - 138*a5^4*x34^4*a3^3*a2^6*a1 + 16*a6^3*x34^5*a3^3*a2^6*a1 - 192*a6^2*a5*x34^5*a3^3*a2^6*a1 - 192*a6*a5^2*x34^5*a3^3*a2^6*a1 + 16*a5^3*x34^5*a3^3*a2^6*a1 - 4*a6^2*x34^6*a3^3*a2^6*a1 + 48*a6*a5*x34^6*a3^3*a2^6*a1 - 4*a5^2*x34^6*a3^3*a2^6*a1 + 56*a6^6*a5*a3^4*a2^6*a1 + 16*a6^5*a5^2*a3^4*a2^6*a1 + 44*a6^4*a5^3*a3^4*a2^6*a1 + 44*a6^3*a5^4*a3^4*a2^6*a1 + 16*a6^2*a5^5*a3^4*a2^6*a1 + 56*a6*a5^6*a3^4*a2^6*a1 - 60*a6^6*x34*a3^4*a2^6*a1 - 200*a6^5*a5*x34*a3^4*a2^6*a1 + 190*a6^4*a5^2*x34*a3^4*a2^6*a1 - 120*a6^3*a5^3*x34*a3^4*a2^6*a1 + 190*a6^2*a5^4*x34*a3^4*a2^6*a1 - 200*a6*a5^5*x34*a3^4*a2^6*a1 - 60*a5^6*x34*a3^4*a2^6*a1 + 214*a6^5*x34^2*a3^4*a2^6*a1 - 24*a6^4*a5*x34^2*a3^4*a2^6*a1 - 576*a6^3*a5^2*x34^2*a3^4*a2^6*a1 - 576*a6^2*a5^3*x34^2*a3^4*a2^6*a1 - 24*a6*a5^4*x34^2*a3^4*a2^6*a1 + 214*a5^5*x34^2*a3^4*a2^6*a1 - 280*a6^4*x34^3*a3^4*a2^6*a1 + 640*a6^3*a5*x34^3*a3^4*a2^6*a1 + 780*a6^2*a5^2*x34^3*a3^4*a2^6*a1 + 640*a6*a5^3*x34^3*a3^4*a2^6*a1 - 280*a5^4*x34^3*a3^4*a2^6*a1 + 112*a6^3*x34^4*a3^4*a2^6*a1 - 600*a6^2*a5*x34^4*a3^4*a2^6*a1 - 600*a6*a5^2*x34^4*a3^4*a2^6*a1 + 112*a5^3*x34^4*a3^4*a2^6*a1 - 22*a6^2*x34^5*a3^4*a2^6*a1 + 288*a6*a5*x34^5*a3^4*a2^6*a1 - 22*a5^2*x34^5*a3^4*a2^6*a1 - 8*a6*x34^6*a3^4*a2^6*a1 - 8*a5*x34^6*a3^4*a2^6*a1 - 24*a6^6*a3^5*a2^6*a1 - 80*a6^5*a5*a3^5*a2^6*a1 + 76*a6^4*a5^2*a3^5*a2^6*a1 - 48*a6^3*a5^3*a3^5*a2^6*a1 + 76*a6^2*a5^4*a3^5*a2^6*a1 - 80*a6*a5^5*a3^5*a2^6*a1 - 24*a5^6*a3^5*a2^6*a1 + 180*a6^5*x34*a3^5*a2^6*a1 + 48*a6^4*a5*x34*a3^5*a2^6*a1 - 384*a6^3*a5^2*x34*a3^5*a2^6*a1 - 384*a6^2*a5^3*x34*a3^5*a2^6*a1 + 48*a6*a5^4*x34*a3^5*a2^6*a1 + 180*a5^5*x34*a3^5*a2^6*a1 - 350*a6^4*x34^2*a3^5*a2^6*a1 + 480*a6^3*a5*x34^2*a3^5*a2^6*a1 + 1152*a6^2*a5^2*x34^2*a3^5*a2^6*a1 + 480*a6*a5^3*x34^2*a3^5*a2^6*a1 - 350*a5^4*x34^2*a3^5*a2^6*a1 + 248*a6^3*x34^3*a3^5*a2^6*a1 - 1008*a6^2*a5*x34^3*a3^5*a2^6*a1 - 1008*a6*a5^2*x34^3*a3^5*a2^6*a1 + 248*a5^3*x34^3*a3^5*a2^6*a1 - 48*a6^2*x34^4*a3^5*a2^6*a1 + 720*a6*a5*x34^4*a3^5*a2^6*a1 - 48*a5^2*x34^4*a3^5*a2^6*a1 - 40*a6*x34^5*a3^5*a2^6*a1 - 40*a5*x34^5*a3^5*a2^6*a1 + 60*a6^5*a3^6*a2^6*a1 + 16*a6^4*a5*a3^6*a2^6*a1 - 128*a6^3*a5^2*a3^6*a2^6*a1 - 128*a6^2*a5^3*a3^6*a2^6*a1 + 16*a6*a5^4*a3^6*a2^6*a1 + 60*a5^5*a3^6*a2^6*a1 - 238*a6^4*x34*a3^6*a2^6*a1 + 224*a6^3*a5*x34*a3^6*a2^6*a1 + 840*a6^2*a5^2*x34*a3^6*a2^6*a1 + 224*a6*a5^3*x34*a3^6*a2^6*a1 - 238*a5^4*x34*a3^6*a2^6*a1 + 288*a6^3*x34^2*a3^6*a2^6*a1 - 1008*a6^2*a5*x34^2*a3^6*a2^6*a1 - 1008*a6*a5^2*x34^2*a3^6*a2^6*a1 + 288*a5^3*x34^2*a3^6*a2^6*a1 - 56*a6^2*x34^3*a3^6*a2^6*a1 + 1008*a6*a5*x34^3*a3^6*a2^6*a1 - 56*a5^2*x34^3*a3^6*a2^6*a1 - 88*a6*x34^4*a3^6*a2^6*a1 - 88*a5*x34^4*a3^6*a2^6*a1 - 68*a6^4*a3^7*a2^6*a1 + 64*a6^3*a5*a3^7*a2^6*a1 + 240*a6^2*a5^2*a3^7*a2^6*a1 + 64*a6*a5^3*a3^7*a2^6*a1 - 68*a5^4*a3^7*a2^6*a1 + 176*a6^3*x34*a3^7*a2^6*a1 - 576*a6^2*a5*x34*a3^7*a2^6*a1 - 576*a6*a5^2*x34*a3^7*a2^6*a1 + 176*a5^3*x34*a3^7*a2^6*a1 - 40*a6^2*x34^2*a3^7*a2^6*a1 + 864*a6*a5*x34^2*a3^7*a2^6*a1 - 40*a5^2*x34^2*a3^7*a2^6*a1 - 112*a6*x34^3*a3^7*a2^6*a1 - 112*a5*x34^3*a3^7*a2^6*a1 + 44*a6^3*a3^8*a2^6*a1 - 144*a6^2*a5*a3^8*a2^6*a1 - 144*a6*a5^2*a3^8*a2^6*a1 + 44*a5^3*a3^8*a2^6*a1 - 18*a6^2*x34*a3^8*a2^6*a1 + 432*a6*a5*x34*a3^8*a2^6*a1 - 18*a5^2*x34*a3^8*a2^6*a1 - 88*a6*x34^2*a3^8*a2^6*a1 - 88*a5*x34^2*a3^8*a2^6*a1 - 4*a6^2*a3^9*a2^6*a1 + 96*a6*a5*a3^9*a2^6*a1 - 4*a5^2*a3^9*a2^6*a1 - 40*a6*x34*a3^9*a2^6*a1 - 40*a5*x34*a3^9*a2^6*a1 - 8*a6*a3^10*a2^6*a1 - 8*a5*a3^10*a2^6*a1 + 8*a6^6*a5^6*x34^4*a1^2 - 8*a6^6*a5^5*x34^5*a1^2 - 8*a6^5*a5^6*x34^5*a1^2 + 8*a6^6*a5^4*x34^6*a1^2 - 8*a6^5*a5^5*x34^6*a1^2 + 8*a6^4*a5^6*x34^6*a1^2 + 28*a6^6*a5^6*x34^3*a3*a1^2 - 38*a6^6*a5^5*x34^4*a3*a1^2 - 38*a6^5*a5^6*x34^4*a3*a1^2 + 50*a6^6*a5^4*x34^5*a3*a1^2 - 48*a6^5*a5^5*x34^5*a3*a1^2 + 50*a6^4*a5^6*x34^5*a3*a1^2 - 4*a6^6*a5^3*x34^6*a3*a1^2 + 2*a6^5*a5^4*x34^6*a3*a1^2 + 2*a6^4*a5^5*x34^6*a3*a1^2 - 4*a6^3*a5^6*x34^6*a3*a1^2 + 60*a6^6*a5^6*x34^2*a3^2*a1^2 - 100*a6^6*a5^5*x34^3*a3^2*a1^2 - 100*a6^5*a5^6*x34^3*a3^2*a1^2 + 162*a6^6*a5^4*x34^4*a3^2*a1^2 - 120*a6^5*a5^5*x34^4*a3^2*a1^2 + 162*a6^4*a5^6*x34^4*a3^2*a1^2 - 52*a6^6*a5^3*x34^5*a3^2*a1^2 + 12*a6^5*a5^4*x34^5*a3^2*a1^2 + 12*a6^4*a5^5*x34^5*a3^2*a1^2 - 52*a6^3*a5^6*x34^5*a3^2*a1^2 + 24*a6^6*a5^2*x34^6*a3^2*a1^2 - 28*a6^5*a5^3*x34^6*a3^2*a1^2 + 32*a6^4*a5^4*x34^6*a3^2*a1^2 - 28*a6^3*a5^5*x34^6*a3^2*a1^2 + 24*a6^2*a5^6*x34^6*a3^2*a1^2 + 64*a6^6*a5^6*x34*a3^3*a1^2 - 180*a6^6*a5^5*x34^2*a3^3*a1^2 - 180*a6^5*a5^6*x34^2*a3^3*a1^2 + 304*a6^6*a5^4*x34^3*a3^3*a1^2 - 128*a6^5*a5^5*x34^3*a3^3*a1^2 + 304*a6^4*a5^6*x34^3*a3^3*a1^2 - 204*a6^6*a5^3*x34^4*a3^3*a1^2 + 66*a6^5*a5^4*x34^4*a3^3*a1^2 + 66*a6^4*a5^5*x34^4*a3^3*a1^2 - 204*a6^3*a5^6*x34^4*a3^3*a1^2 + 116*a6^6*a5^2*x34^5*a3^3*a1^2 - 136*a6^5*a5^3*x34^5*a3^3*a1^2 + 228*a6^4*a5^4*x34^5*a3^3*a1^2 - 136*a6^3*a5^5*x34^5*a3^3*a1^2 + 116*a6^2*a5^6*x34^5*a3^3*a1^2 - 4*a6^6*a5*x34^6*a3^3*a1^2 - 28*a6^5*a5^2*x34^6*a3^3*a1^2 - 4*a6^4*a5^3*x34^6*a3^3*a1^2 - 4*a6^3*a5^4*x34^6*a3^3*a1^2 - 28*a6^2*a5^5*x34^6*a3^3*a1^2 - 4*a6*a5^6*x34^6*a3^3*a1^2 + 32*a6^6*a5^6*a3^4*a1^2 - 170*a6^6*a5^5*x34*a3^4*a1^2 - 170*a6^5*a5^6*x34*a3^4*a1^2 + 352*a6^6*a5^4*x34^2*a3^4*a1^2 - 24*a6^5*a5^5*x34^2*a3^4*a1^2 + 352*a6^4*a5^6*x34^2*a3^4*a1^2 - 380*a6^6*a5^3*x34^3*a3^4*a1^2 + 220*a6^5*a5^4*x34^3*a3^4*a1^2 + 220*a6^4*a5^5*x34^3*a3^4*a1^2 - 380*a6^3*a5^6*x34^3*a3^4*a1^2 + 252*a6^6*a5^2*x34^4*a3^4*a1^2 - 224*a6^5*a5^3*x34^4*a3^4*a1^2 + 228*a6^4*a5^4*x34^4*a3^4*a1^2 - 224*a6^3*a5^5*x34^4*a3^4*a1^2 + 252*a6^2*a5^6*x34^4*a3^4*a1^2 - 22*a6^6*a5*x34^5*a3^4*a1^2 - 168*a6^5*a5^2*x34^5*a3^4*a1^2 + 12*a6^4*a5^3*x34^5*a3^4*a1^2 + 12*a6^3*a5^4*x34^5*a3^4*a1^2 - 168*a6^2*a5^5*x34^5*a3^4*a1^2 - 22*a6*a5^6*x34^5*a3^4*a1^2 + 8*a6^6*x34^6*a3^4*a1^2 + 2*a6^5*a5*x34^6*a3^4*a1^2 + 32*a6^4*a5^2*x34^6*a3^4*a1^2 - 4*a6^3*a5^3*x34^6*a3^4*a1^2 + 32*a6^2*a5^4*x34^6*a3^4*a1^2 + 2*a6*a5^5*x34^6*a3^4*a1^2 + 8*a5^6*x34^6*a3^4*a1^2 - 68*a6^6*a5^5*a3^5*a1^2 - 68*a6^5*a5^6*a3^5*a1^2 + 240*a6^6*a5^4*x34*a3^5*a1^2 + 48*a6^5*a5^5*x34*a3^5*a1^2 + 240*a6^4*a5^6*x34*a3^5*a1^2 - 404*a6^6*a5^3*x34^2*a3^5*a1^2 + 354*a6^5*a5^4*x34^2*a3^5*a1^2 + 354*a6^4*a5^5*x34^2*a3^5*a1^2 - 404*a6^3*a5^6*x34^2*a3^5*a1^2 + 300*a6^6*a5^2*x34^3*a3^5*a1^2 - 64*a6^5*a5^3*x34^3*a3^5*a1^2 - 692*a6^4*a5^4*x34^3*a3^5*a1^2 - 64*a6^3*a5^5*x34^3*a3^5*a1^2 + 300*a6^2*a5^6*x34^3*a3^5*a1^2 - 48*a6^6*a5*x34^4*a3^5*a1^2 - 420*a6^5*a5^2*x34^4*a3^5*a1^2 + 156*a6^4*a5^3*x34^4*a3^5*a1^2 + 156*a6^3*a5^4*x34^4*a3^5*a1^2 - 420*a6^2*a5^5*x34^4*a3^5*a1^2 - 48*a6*a5^6*x34^4*a3^5*a1^2 + 40*a6^6*x34^5*a3^5*a1^2 + 12*a6^5*a5*x34^5*a3^5*a1^2 + 192*a6^4*a5^2*x34^5*a3^5*a1^2 + 8*a6^3*a5^3*x34^5*a3^5*a1^2 + 192*a6^2*a5^4*x34^5*a3^5*a1^2 + 12*a6*a5^5*x34^5*a3^5*a1^2 + 40*a5^6*x34^5*a3^5*a1^2 - 8*a6^5*x34^6*a3^5*a1^2 + 2*a6^4*a5*x34^6*a3^5*a1^2 - 28*a6^3*a5^2*x34^6*a3^5*a1^2 - 28*a6^2*a5^3*x34^6*a3^5*a1^2 + 2*a6*a5^4*x34^6*a3^5*a1^2 - 8*a5^5*x34^6*a3^5*a1^2 + 80*a6^6*a5^4*a3^6*a1^2 + 16*a6^5*a5^5*a3^6*a1^2 + 80*a6^4*a5^6*a3^6*a1^2 - 252*a6^6*a5^3*x34*a3^6*a1^2 + 266*a6^5*a5^4*x34*a3^6*a1^2 + 266*a6^4*a5^5*x34*a3^6*a1^2 - 252*a6^3*a5^6*x34*a3^6*a1^2 + 212*a6^6*a5^2*x34^2*a3^6*a1^2 + 184*a6^5*a5^3*x34^2*a3^6*a1^2 - 1612*a6^4*a5^4*x34^2*a3^6*a1^2 + 184*a6^3*a5^5*x34^2*a3^6*a1^2 + 212*a6^2*a5^6*x34^2*a3^6*a1^2 - 56*a6^6*a5*x34^3*a3^6*a1^2 - 588*a6^5*a5^2*x34^3*a3^6*a1^2 + 420*a6^4*a5^3*x34^3*a3^6*a1^2 + 420*a6^3*a5^4*x34^3*a3^6*a1^2 - 588*a6^2*a5^5*x34^3*a3^6*a1^2 - 56*a6*a5^6*x34^3*a3^6*a1^2 + 88*a6^6*x34^4*a3^6*a1^2 + 32*a6^5*a5*x34^4*a3^6*a1^2 + 512*a6^4*a5^2*x34^4*a3^6*a1^2 + 96*a6^3*a5^3*x34^4*a3^6*a1^2 + 512*a6^2*a5^4*x34^4*a3^6*a1^2 + 32*a6*a5^5*x34^4*a3^6*a1^2 + 88*a5^6*x34^4*a3^6*a1^2 - 56*a6^5*x34^5*a3^6*a1^2 + 14*a6^4*a5*x34^5*a3^6*a1^2 - 196*a6^3*a5^2*x34^5*a3^6*a1^2 - 196*a6^2*a5^3*x34^5*a3^6*a1^2 + 14*a6*a5^4*x34^5*a3^6*a1^2 - 56*a5^5*x34^5*a3^6*a1^2 + 8*a6^4*x34^6*a3^6*a1^2 - 4*a6^3*a5*x34^6*a3^6*a1^2 + 24*a6^2*a5^2*x34^6*a3^6*a1^2 - 4*a6*a5^3*x34^6*a3^6*a1^2 + 8*a5^4*x34^6*a3^6*a1^2 - 72*a6^6*a5^3*a3^7*a1^2 + 76*a6^5*a5^4*a3^7*a1^2 + 76*a6^4*a5^5*a3^7*a1^2 - 72*a6^3*a5^6*a3^7*a1^2 + 96*a6^6*a5^2*x34*a3^7*a1^2 + 176*a6^5*a5^3*x34*a3^7*a1^2 - 1184*a6^4*a5^4*x34*a3^7*a1^2 + 176*a6^3*a5^5*x34*a3^7*a1^2 + 96*a6^2*a5^6*x34*a3^7*a1^2 - 40*a6^6*a5*x34^2*a3^7*a1^2 - 504*a6^5*a5^2*x34^2*a3^7*a1^2 + 504*a6^4*a5^3*x34^2*a3^7*a1^2 + 504*a6^3*a5^4*x34^2*a3^7*a1^2 - 504*a6^2*a5^5*x34^2*a3^7*a1^2 - 40*a6*a5^6*x34^2*a3^7*a1^2 + 112*a6^6*x34^3*a3^7*a1^2 + 48*a6^5*a5*x34^3*a3^7*a1^2 + 768*a6^4*a5^2*x34^3*a3^7*a1^2 + 224*a6^3*a5^3*x34^3*a3^7*a1^2 + 768*a6^2*a5^4*x34^3*a3^7*a1^2 + 48*a6*a5^5*x34^3*a3^7*a1^2 + 112*a5^6*x34^3*a3^7*a1^2 - 160*a6^5*x34^4*a3^7*a1^2 + 40*a6^4*a5*x34^4*a3^7*a1^2 - 560*a6^3*a5^2*x34^4*a3^7*a1^2 - 560*a6^2*a5^3*x34^4*a3^7*a1^2 + 40*a6*a5^4*x34^4*a3^7*a1^2 - 160*a5^5*x34^4*a3^7*a1^2 + 48*a6^4*x34^5*a3^7*a1^2 - 24*a6^3*a5*x34^5*a3^7*a1^2 + 144*a6^2*a5^2*x34^5*a3^7*a1^2 - 24*a6*a5^3*x34^5*a3^7*a1^2 + 48*a5^4*x34^5*a3^7*a1^2 + 24*a6^6*a5^2*a3^8*a1^2 + 44*a6^5*a5^3*a3^8*a1^2 - 296*a6^4*a5^4*a3^8*a1^2 + 44*a6^3*a5^5*a3^8*a1^2 + 24*a6^2*a5^6*a3^8*a1^2 - 18*a6^6*a5*x34*a3^8*a1^2 - 252*a6^5*a5^2*x34*a3^8*a1^2 + 288*a6^4*a5^3*x34*a3^8*a1^2 + 288*a6^3*a5^4*x34*a3^8*a1^2 - 252*a6^2*a5^5*x34*a3^8*a1^2 - 18*a6*a5^6*x34*a3^8*a1^2 + 88*a6^6*x34^2*a3^8*a1^2 + 42*a6^5*a5*x34^2*a3^8*a1^2 + 672*a6^4*a5^2*x34^2*a3^8*a1^2 + 236*a6^3*a5^3*x34^2*a3^8*a1^2 + 672*a6^2*a5^4*x34^2*a3^8*a1^2 + 42*a6*a5^5*x34^2*a3^8*a1^2 + 88*a5^6*x34^2*a3^8*a1^2 - 240*a6^5*x34^3*a3^8*a1^2 + 60*a6^4*a5*x34^3*a3^8*a1^2 - 840*a6^3*a5^2*x34^3*a3^8*a1^2 - 840*a6^2*a5^3*x34^3*a3^8*a1^2 + 60*a6*a5^4*x34^3*a3^8*a1^2 - 240*a5^5*x34^3*a3^8*a1^2 + 120*a6^4*x34^4*a3^8*a1^2 - 60*a6^3*a5*x34^4*a3^8*a1^2 + 360*a6^2*a5^2*x34^4*a3^8*a1^2 - 60*a6*a5^3*x34^4*a3^8*a1^2 + 120*a5^4*x34^4*a3^8*a1^2 - 4*a6^6*a5*a3^9*a1^2 - 56*a6^5*a5^2*a3^9*a1^2 + 64*a6^4*a5^3*a3^9*a1^2 + 64*a6^3*a5^4*a3^9*a1^2 - 56*a6^2*a5^5*a3^9*a1^2 - 4*a6*a5^6*a3^9*a1^2 + 40*a6^6*x34*a3^9*a1^2 + 20*a6^5*a5*x34*a3^9*a1^2 + 320*a6^4*a5^2*x34*a3^9*a1^2 + 120*a6^3*a5^3*x34*a3^9*a1^2 + 320*a6^2*a5^4*x34*a3^9*a1^2 + 20*a6*a5^5*x34*a3^9*a1^2 + 40*a5^6*x34*a3^9*a1^2 - 200*a6^5*x34^2*a3^9*a1^2 + 50*a6^4*a5*x34^2*a3^9*a1^2 - 700*a6^3*a5^2*x34^2*a3^9*a1^2 - 700*a6^2*a5^3*x34^2*a3^9*a1^2 + 50*a6*a5^4*x34^2*a3^9*a1^2 - 200*a5^5*x34^2*a3^9*a1^2 + 160*a6^4*x34^3*a3^9*a1^2 - 80*a6^3*a5*x34^3*a3^9*a1^2 + 480*a6^2*a5^2*x34^3*a3^9*a1^2 - 80*a6*a5^3*x34^3*a3^9*a1^2 + 160*a5^4*x34^3*a3^9*a1^2 + 8*a6^6*a3^10*a1^2 + 4*a6^5*a5*a3^10*a1^2 + 64*a6^4*a5^2*a3^10*a1^2 + 24*a6^3*a5^3*a3^10*a1^2 + 64*a6^2*a5^4*a3^10*a1^2 + 4*a6*a5^5*a3^10*a1^2 + 8*a5^6*a3^10*a1^2 - 88*a6^5*x34*a3^10*a1^2 + 22*a6^4*a5*x34*a3^10*a1^2 - 308*a6^3*a5^2*x34*a3^10*a1^2 - 308*a6^2*a5^3*x34*a3^10*a1^2 + 22*a6*a5^4*x34*a3^10*a1^2 - 88*a5^5*x34*a3^10*a1^2 + 120*a6^4*x34^2*a3^10*a1^2 - 60*a6^3*a5*x34^2*a3^10*a1^2 + 360*a6^2*a5^2*x34^2*a3^10*a1^2 - 60*a6*a5^3*x34^2*a3^10*a1^2 + 120*a5^4*x34^2*a3^10*a1^2 - 16*a6^5*a3^11*a1^2 + 4*a6^4*a5*a3^11*a1^2 - 56*a6^3*a5^2*a3^11*a1^2 - 56*a6^2*a5^3*a3^11*a1^2 + 4*a6*a5^4*a3^11*a1^2 - 16*a5^5*a3^11*a1^2 + 48*a6^4*x34*a3^11*a1^2 - 24*a6^3*a5*x34*a3^11*a1^2 + 144*a6^2*a5^2*x34*a3^11*a1^2 - 24*a6*a5^3*x34*a3^11*a1^2 + 48*a5^4*x34*a3^11*a1^2 + 8*a6^4*a3^12*a1^2 - 4*a6^3*a5*a3^12*a1^2 + 24*a6^2*a5^2*a3^12*a1^2 - 4*a6*a5^3*a3^12*a1^2 + 8*a5^4*a3^12*a1^2 - 4*a6^6*a5^6*x34^3*a2*a1^2 + 2*a6^6*a5^5*x34^4*a2*a1^2 + 2*a6^5*a5^6*x34^4*a2*a1^2 + 2*a6^6*a5^4*x34^5*a2*a1^2 + 2*a6^4*a5^6*x34^5*a2*a1^2 - 4*a6^6*a5^3*x34^6*a2*a1^2 + 2*a6^5*a5^4*x34^6*a2*a1^2 + 2*a6^4*a5^5*x34^6*a2*a1^2 - 4*a6^3*a5^6*x34^6*a2*a1^2 - 36*a6^6*a5^6*x34^2*a3*a2*a1^2 - 40*a6^6*a5^5*x34^3*a3*a2*a1^2 - 40*a6^5*a5^6*x34^3*a3*a2*a1^2 + 10*a6^6*a5^4*x34^4*a3*a2*a1^2 + 120*a6^5*a5^5*x34^4*a3*a2*a1^2 + 10*a6^4*a5^6*x34^4*a3*a2*a1^2 - 72*a6^6*a5^3*x34^5*a3*a2*a1^2 + 132*a6^5*a5^4*x34^5*a3*a2*a1^2 + 132*a6^4*a5^5*x34^5*a3*a2*a1^2 - 72*a6^3*a5^6*x34^5*a3*a2*a1^2 - 24*a6^6*a5^2*x34^6*a3*a2*a1^2 - 48*a6^5*a5^3*x34^6*a3*a2*a1^2 - 48*a6^3*a5^5*x34^6*a3*a2*a1^2 - 24*a6^2*a5^6*x34^6*a3*a2*a1^2 - 84*a6^6*a5^6*x34*a3^2*a2*a1^2 - 24*a6^6*a5^5*x34^2*a3^2*a2*a1^2 - 24*a6^5*a5^6*x34^2*a3^2*a2*a1^2 + 56*a6^6*a5^4*x34^3*a3^2*a2*a1^2 + 624*a6^5*a5^5*x34^3*a3^2*a2*a1^2 + 56*a6^4*a5^6*x34^3*a3^2*a2*a1^2 - 264*a6^6*a5^3*x34^4*a3^2*a2*a1^2 + 222*a6^5*a5^4*x34^4*a3^2*a2*a1^2 + 222*a6^4*a5^5*x34^4*a3^2*a2*a1^2 - 264*a6^3*a5^6*x34^4*a3^2*a2*a1^2 - 36*a6^6*a5^2*x34^5*a3^2*a2*a1^2 - 144*a6^5*a5^3*x34^5*a3^2*a2*a1^2 - 408*a6^4*a5^4*x34^5*a3^2*a2*a1^2 - 144*a6^3*a5^5*x34^5*a3^2*a2*a1^2 - 36*a6^2*a5^6*x34^5*a3^2*a2*a1^2 - 24*a6^6*a5*x34^6*a3^2*a2*a1^2 + 108*a6^5*a5^2*x34^6*a3^2*a2*a1^2 + 36*a6^4*a5^3*x34^6*a3^2*a2*a1^2 + 36*a6^3*a5^4*x34^6*a3^2*a2*a1^2 + 108*a6^2*a5^5*x34^6*a3^2*a2*a1^2 - 24*a6*a5^6*x34^6*a3^2*a2*a1^2 - 56*a6^6*a5^6*a3^3*a2*a1^2 + 32*a6^6*a5^5*x34*a3^3*a2*a1^2 + 32*a6^5*a5^6*x34*a3^3*a2*a1^2 + 164*a6^6*a5^4*x34^2*a3^3*a2*a1^2 + 1296*a6^5*a5^5*x34^2*a3^3*a2*a1^2 + 164*a6^4*a5^6*x34^2*a3^3*a2*a1^2 - 512*a6^6*a5^3*x34^3*a3^3*a2*a1^2 - 528*a6^5*a5^4*x34^3*a3^3*a2*a1^2 - 528*a6^4*a5^5*x34^3*a3^3*a2*a1^2 - 512*a6^3*a5^6*x34^3*a3^3*a2*a1^2 + 216*a6^6*a5^2*x34^4*a3^3*a2*a1^2 - 136*a6^5*a5^3*x34^4*a3^3*a2*a1^2 - 1284*a6^4*a5^4*x34^4*a3^3*a2*a1^2 - 136*a6^3*a5^5*x34^4*a3^3*a2*a1^2 + 216*a6^2*a5^6*x34^4*a3^3*a2*a1^2 - 192*a6^6*a5*x34^5*a3^3*a2*a1^2 + 792*a6^5*a5^2*x34^5*a3^3*a2*a1^2 + 80*a6^4*a5^3*x34^5*a3^3*a2*a1^2 + 80*a6^3*a5^4*x34^5*a3^3*a2*a1^2 + 792*a6^2*a5^5*x34^5*a3^3*a2*a1^2 - 192*a6*a5^6*x34^5*a3^3*a2*a1^2 - 4*a6^6*x34^6*a3^3*a2*a1^2 - 48*a6^5*a5*x34^6*a3^3*a2*a1^2 + 36*a6^4*a5^2*x34^6*a3^3*a2*a1^2 - 96*a6^3*a5^3*x34^6*a3^3*a2*a1^2 + 36*a6^2*a5^4*x34^6*a3^3*a2*a1^2 - 48*a6*a5^5*x34^6*a3^3*a2*a1^2 - 4*a5^6*x34^6*a3^3*a2*a1^2 + 16*a6^6*a5^5*a3^4*a2*a1^2 + 16*a6^5*a5^6*a3^4*a2*a1^2 + 190*a6^6*a5^4*x34*a3^4*a2*a1^2 + 1320*a6^5*a5^5*x34*a3^4*a2*a1^2 + 190*a6^4*a5^6*x34*a3^4*a2*a1^2 - 576*a6^6*a5^3*x34^2*a3^4*a2*a1^2 - 2034*a6^5*a5^4*x34^2*a3^4*a2*a1^2 - 2034*a6^4*a5^5*x34^2*a3^4*a2*a1^2 - 576*a6^3*a5^6*x34^2*a3^4*a2*a1^2 + 780*a6^6*a5^2*x34^3*a3^4*a2*a1^2 - 200*a6^5*a5^3*x34^3*a3^4*a2*a1^2 - 300*a6^4*a5^4*x34^3*a3^4*a2*a1^2 - 200*a6^3*a5^5*x34^3*a3^4*a2*a1^2 + 780*a6^2*a5^6*x34^3*a3^4*a2*a1^2 - 600*a6^6*a5*x34^4*a3^4*a2*a1^2 + 1932*a6^5*a5^2*x34^4*a3^4*a2*a1^2 + 616*a6^4*a5^3*x34^4*a3^4*a2*a1^2 + 616*a6^3*a5^4*x34^4*a3^4*a2*a1^2 + 1932*a6^2*a5^5*x34^4*a3^4*a2*a1^2 - 600*a6*a5^6*x34^4*a3^4*a2*a1^2 - 22*a6^6*x34^5*a3^4*a2*a1^2 - 168*a6^5*a5*x34^5*a3^4*a2*a1^2 - 192*a6^4*a5^2*x34^5*a3^4*a2*a1^2 - 712*a6^3*a5^3*x34^5*a3^4*a2*a1^2 - 192*a6^2*a5^4*x34^5*a3^4*a2*a1^2 - 168*a6*a5^5*x34^5*a3^4*a2*a1^2 - 22*a5^6*x34^5*a3^4*a2*a1^2 + 2*a6^5*x34^6*a3^4*a2*a1^2 + 36*a6^3*a5^2*x34^6*a3^4*a2*a1^2 + 36*a6^2*a5^3*x34^6*a3^4*a2*a1^2 + 2*a5^5*x34^6*a3^4*a2*a1^2 + 76*a6^6*a5^4*a3^5*a2*a1^2 + 528*a6^5*a5^5*a3^5*a2*a1^2 + 76*a6^4*a5^6*a3^5*a2*a1^2 - 384*a6^6*a5^3*x34*a3^5*a2*a1^2 - 2124*a6^5*a5^4*x34*a3^5*a2*a1^2 - 2124*a6^4*a5^5*x34*a3^5*a2*a1^2 - 384*a6^3*a5^6*x34*a3^5*a2*a1^2 + 1152*a6^6*a5^2*x34^2*a3^5*a2*a1^2 - 360*a6^5*a5^3*x34^2*a3^5*a2*a1^2 + 2316*a6^4*a5^4*x34^2*a3^5*a2*a1^2 - 360*a6^3*a5^5*x34^2*a3^5*a2*a1^2 + 1152*a6^2*a5^6*x34^2*a3^5*a2*a1^2 - 1008*a6^6*a5*x34^3*a3^5*a2*a1^2 + 2112*a6^5*a5^2*x34^3*a3^5*a2*a1^2 + 2248*a6^4*a5^3*x34^3*a3^5*a2*a1^2 + 2248*a6^3*a5^4*x34^3*a3^5*a2*a1^2 + 2112*a6^2*a5^5*x34^3*a3^5*a2*a1^2 - 1008*a6*a5^6*x34^3*a3^5*a2*a1^2 - 48*a6^6*x34^4*a3^5*a2*a1^2 - 1908*a6^4*a5^2*x34^4*a3^5*a2*a1^2 - 2256*a6^3*a5^3*x34^4*a3^5*a2*a1^2 - 1908*a6^2*a5^4*x34^4*a3^5*a2*a1^2 - 48*a5^6*x34^4*a3^5*a2*a1^2 + 12*a6^5*x34^5*a3^5*a2*a1^2 + 120*a6^4*a5*x34^5*a3^5*a2*a1^2 + 360*a6^3*a5^2*x34^5*a3^5*a2*a1^2 + 360*a6^2*a5^3*x34^5*a3^5*a2*a1^2 + 120*a6*a5^4*x34^5*a3^5*a2*a1^2 + 12*a5^5*x34^5*a3^5*a2*a1^2 + 2*a6^4*x34^6*a3^5*a2*a1^2 - 48*a6^3*a5*x34^6*a3^5*a2*a1^2 + 108*a6^2*a5^2*x34^6*a3^5*a2*a1^2 - 48*a6*a5^3*x34^6*a3^5*a2*a1^2 + 2*a5^4*x34^6*a3^5*a2*a1^2 - 128*a6^6*a5^3*a3^6*a2*a1^2 - 708*a6^5*a5^4*a3^6*a2*a1^2 - 708*a6^4*a5^5*a3^6*a2*a1^2 - 128*a6^3*a5^6*a3^6*a2*a1^2 + 840*a6^6*a5^2*x34*a3^6*a2*a1^2 - 280*a6^5*a5^3*x34*a3^6*a2*a1^2 + 2436*a6^4*a5^4*x34*a3^6*a2*a1^2 - 280*a6^3*a5^5*x34*a3^6*a2*a1^2 + 840*a6^2*a5^6*x34*a3^6*a2*a1^2 - 1008*a6^6*a5*x34^2*a3^6*a2*a1^2 + 1152*a6^5*a5^2*x34^2*a3^6*a2*a1^2 + 3344*a6^4*a5^3*x34^2*a3^6*a2*a1^2 + 3344*a6^3*a5^4*x34^2*a3^6*a2*a1^2 + 1152*a6^2*a5^5*x34^2*a3^6*a2*a1^2 - 1008*a6*a5^6*x34^2*a3^6*a2*a1^2 - 56*a6^6*x34^3*a3^6*a2*a1^2 + 672*a6^5*a5*x34^3*a3^6*a2*a1^2 - 4956*a6^4*a5^2*x34^3*a3^6*a2*a1^2 - 3920*a6^3*a5^3*x34^3*a3^6*a2*a1^2 - 4956*a6^2*a5^4*x34^3*a3^6*a2*a1^2 + 672*a6*a5^5*x34^3*a3^6*a2*a1^2 - 56*a5^6*x34^3*a3^6*a2*a1^2 + 32*a6^5*x34^4*a3^6*a2*a1^2 + 600*a6^4*a5*x34^4*a3^6*a2*a1^2 + 1296*a6^3*a5^2*x34^4*a3^6*a2*a1^2 + 1296*a6^2*a5^3*x34^4*a3^6*a2*a1^2 + 600*a6*a5^4*x34^4*a3^6*a2*a1^2 + 32*a5^5*x34^4*a3^6*a2*a1^2 + 14*a6^4*x34^5*a3^6*a2*a1^2 - 336*a6^3*a5*x34^5*a3^6*a2*a1^2 + 756*a6^2*a5^2*x34^5*a3^6*a2*a1^2 - 336*a6*a5^3*x34^5*a3^6*a2*a1^2 + 14*a5^4*x34^5*a3^6*a2*a1^2 - 4*a6^3*x34^6*a3^6*a2*a1^2 - 24*a6^2*a5*x34^6*a3^6*a2*a1^2 - 24*a6*a5^2*x34^6*a3^6*a2*a1^2 - 4*a5^3*x34^6*a3^6*a2*a1^2 + 240*a6^6*a5^2*a3^7*a2*a1^2 - 80*a6^5*a5^3*a3^7*a2*a1^2 + 696*a6^4*a5^4*a3^7*a2*a1^2 - 80*a6^3*a5^5*a3^7*a2*a1^2 + 240*a6^2*a5^6*a3^7*a2*a1^2 - 576*a6^6*a5*x34*a3^7*a2*a1^2 + 384*a6^5*a5^2*x34*a3^7*a2*a1^2 + 2224*a6^4*a5^3*x34*a3^7*a2*a1^2 + 2224*a6^3*a5^4*x34*a3^7*a2*a1^2 + 384*a6^2*a5^5*x34*a3^7*a2*a1^2 - 576*a6*a5^6*x34*a3^7*a2*a1^2 - 40*a6^6*x34^2*a3^7*a2*a1^2 + 1056*a6^5*a5*x34^2*a3^7*a2*a1^2 - 5880*a6^4*a5^2*x34^2*a3^7*a2*a1^2 - 3904*a6^3*a5^3*x34^2*a3^7*a2*a1^2 - 5880*a6^2*a5^4*x34^2*a3^7*a2*a1^2 + 1056*a6*a5^5*x34^2*a3^7*a2*a1^2 - 40*a5^6*x34^2*a3^7*a2*a1^2 + 48*a6^5*x34^3*a3^7*a2*a1^2 + 1200*a6^4*a5*x34^3*a3^7*a2*a1^2 + 2304*a6^3*a5^2*x34^3*a3^7*a2*a1^2 + 2304*a6^2*a5^3*x34^3*a3^7*a2*a1^2 + 1200*a6*a5^4*x34^3*a3^7*a2*a1^2 + 48*a5^5*x34^3*a3^7*a2*a1^2 + 40*a6^4*x34^4*a3^7*a2*a1^2 - 960*a6^3*a5*x34^4*a3^7*a2*a1^2 + 2160*a6^2*a5^2*x34^4*a3^7*a2*a1^2 - 960*a6*a5^3*x34^4*a3^7*a2*a1^2 + 40*a5^4*x34^4*a3^7*a2*a1^2 - 24*a6^3*x34^5*a3^7*a2*a1^2 - 144*a6^2*a5*x34^5*a3^7*a2*a1^2 - 144*a6*a5^2*x34^5*a3^7*a2*a1^2 - 24*a5^3*x34^5*a3^7*a2*a1^2 - 144*a6^6*a5*a3^8*a2*a1^2 + 96*a6^5*a5^2*a3^8*a2*a1^2 + 556*a6^4*a5^3*a3^8*a2*a1^2 + 556*a6^3*a5^4*a3^8*a2*a1^2 + 96*a6^2*a5^5*a3^8*a2*a1^2 - 144*a6*a5^6*a3^8*a2*a1^2 - 18*a6^6*x34*a3^8*a2*a1^2 + 648*a6^5*a5*x34*a3^8*a2*a1^2 - 3348*a6^4*a5^2*x34*a3^8*a2*a1^2 - 2088*a6^3*a5^3*x34*a3^8*a2*a1^2 - 3348*a6^2*a5^4*x34*a3^8*a2*a1^2 + 648*a6*a5^5*x34*a3^8*a2*a1^2 - 18*a5^6*x34*a3^8*a2*a1^2 + 42*a6^5*x34^2*a3^8*a2*a1^2 + 1200*a6^4*a5*x34^2*a3^8*a2*a1^2 + 2196*a6^3*a5^2*x34^2*a3^8*a2*a1^2 + 2196*a6^2*a5^3*x34^2*a3^8*a2*a1^2 + 1200*a6*a5^4*x34^2*a3^8*a2*a1^2 + 42*a5^5*x34^2*a3^8*a2*a1^2 + 60*a6^4*x34^3*a3^8*a2*a1^2 - 1440*a6^3*a5*x34^3*a3^8*a2*a1^2 + 3240*a6^2*a5^2*x34^3*a3^8*a2*a1^2 - 1440*a6*a5^3*x34^3*a3^8*a2*a1^2 + 60*a5^4*x34^3*a3^8*a2*a1^2 - 60*a6^3*x34^4*a3^8*a2*a1^2 - 360*a6^2*a5*x34^4*a3^8*a2*a1^2 - 360*a6*a5^2*x34^4*a3^8*a2*a1^2 - 60*a5^3*x34^4*a3^8*a2*a1^2 - 4*a6^6*a3^9*a2*a1^2 + 144*a6^5*a5*a3^9*a2*a1^2 - 744*a6^4*a5^2*a3^9*a2*a1^2 - 464*a6^3*a5^3*a3^9*a2*a1^2 - 744*a6^2*a5^4*a3^9*a2*a1^2 + 144*a6*a5^5*a3^9*a2*a1^2 - 4*a5^6*a3^9*a2*a1^2 + 20*a6^5*x34*a3^9*a2*a1^2 + 600*a6^4*a5*x34*a3^9*a2*a1^2 + 1080*a6^3*a5^2*x34*a3^9*a2*a1^2 + 1080*a6^2*a5^3*x34*a3^9*a2*a1^2 + 600*a6*a5^4*x34*a3^9*a2*a1^2 + 20*a5^5*x34*a3^9*a2*a1^2 + 50*a6^4*x34^2*a3^9*a2*a1^2 - 1200*a6^3*a5*x34^2*a3^9*a2*a1^2 + 2700*a6^2*a5^2*x34^2*a3^9*a2*a1^2 - 1200*a6*a5^3*x34^2*a3^9*a2*a1^2 + 50*a5^4*x34^2*a3^9*a2*a1^2 - 80*a6^3*x34^3*a3^9*a2*a1^2 - 480*a6^2*a5*x34^3*a3^9*a2*a1^2 - 480*a6*a5^2*x34^3*a3^9*a2*a1^2 - 80*a5^3*x34^3*a3^9*a2*a1^2 + 4*a6^5*a3^10*a2*a1^2 + 120*a6^4*a5*a3^10*a2*a1^2 + 216*a6^3*a5^2*a3^10*a2*a1^2 + 216*a6^2*a5^3*a3^10*a2*a1^2 + 120*a6*a5^4*a3^10*a2*a1^2 + 4*a5^5*a3^10*a2*a1^2 + 22*a6^4*x34*a3^10*a2*a1^2 - 528*a6^3*a5*x34*a3^10*a2*a1^2 + 1188*a6^2*a5^2*x34*a3^10*a2*a1^2 - 528*a6*a5^3*x34*a3^10*a2*a1^2 + 22*a5^4*x34*a3^10*a2*a1^2 - 60*a6^3*x34^2*a3^10*a2*a1^2 - 360*a6^2*a5*x34^2*a3^10*a2*a1^2 - 360*a6*a5^2*x34^2*a3^10*a2*a1^2 - 60*a5^3*x34^2*a3^10*a2*a1^2 + 4*a6^4*a3^11*a2*a1^2 - 96*a6^3*a5*a3^11*a2*a1^2 + 216*a6^2*a5^2*a3^11*a2*a1^2 - 96*a6*a5^3*a3^11*a2*a1^2 + 4*a5^4*a3^11*a2*a1^2 - 24*a6^3*x34*a3^11*a2*a1^2 - 144*a6^2*a5*x34*a3^11*a2*a1^2 - 144*a6*a5^2*x34*a3^11*a2*a1^2 - 24*a5^3*x34*a3^11*a2*a1^2 - 4*a6^3*a3^12*a2*a1^2 - 24*a6^2*a5*a3^12*a2*a1^2 - 24*a6*a5^2*a3^12*a2*a1^2 - 4*a5^3*a3^12*a2*a1^2 + 24*a6^6*a5^6*x34^2*a2^2*a1^2 - 28*a6^6*a5^5*x34^3*a2^2*a1^2 - 28*a6^5*a5^6*x34^3*a2^2*a1^2 + 32*a6^6*a5^4*x34^4*a2^2*a1^2 + 32*a6^4*a5^6*x34^4*a2^2*a1^2 - 28*a6^6*a5^3*x34^5*a2^2*a1^2 - 28*a6^3*a5^6*x34^5*a2^2*a1^2 + 24*a6^6*a5^2*x34^6*a2^2*a1^2 - 28*a6^5*a5^3*x34^6*a2^2*a1^2 + 32*a6^4*a5^4*x34^6*a2^2*a1^2 - 28*a6^3*a5^5*x34^6*a2^2*a1^2 + 24*a6^2*a5^6*x34^6*a2^2*a1^2 + 24*a6^6*a5^6*x34*a3*a2^2*a1^2 + 24*a6^6*a5^5*x34^2*a3*a2^2*a1^2 + 24*a6^5*a5^6*x34^2*a3*a2^2*a1^2 + 164*a6^6*a5^4*x34^3*a3*a2^2*a1^2 + 144*a6^5*a5^5*x34^3*a3*a2^2*a1^2 + 164*a6^4*a5^6*x34^3*a3*a2^2*a1^2 - 104*a6^6*a5^3*x34^4*a3*a2^2*a1^2 - 408*a6^5*a5^4*x34^4*a3*a2^2*a1^2 - 408*a6^4*a5^5*x34^4*a3*a2^2*a1^2 - 104*a6^3*a5^6*x34^4*a3*a2^2*a1^2 + 252*a6^6*a5^2*x34^5*a3*a2^2*a1^2 - 24*a6^5*a5^3*x34^5*a3*a2^2*a1^2 - 216*a6^4*a5^4*x34^5*a3*a2^2*a1^2 - 24*a6^3*a5^5*x34^5*a3*a2^2*a1^2 + 252*a6^2*a5^6*x34^5*a3*a2^2*a1^2 - 24*a6^6*a5*x34^6*a3*a2^2*a1^2 + 108*a6^5*a5^2*x34^6*a3*a2^2*a1^2 + 36*a6^4*a5^3*x34^6*a3*a2^2*a1^2 + 36*a6^3*a5^4*x34^6*a3*a2^2*a1^2 + 108*a6^2*a5^5*x34^6*a3*a2^2*a1^2 - 24*a6*a5^6*x34^6*a3*a2^2*a1^2 + 24*a6^6*a5^6*a3^2*a2^2*a1^2 + 240*a6^6*a5^5*x34*a3^2*a2^2*a1^2 + 240*a6^5*a5^6*x34*a3^2*a2^2*a1^2 - 132*a6^6*a5^4*x34^2*a3^2*a2^2*a1^2 - 864*a6^5*a5^5*x34^2*a3^2*a2^2*a1^2 - 132*a6^4*a5^6*x34^2*a3^2*a2^2*a1^2 + 8*a6^6*a5^3*x34^3*a3^2*a2^2*a1^2 - 876*a6^5*a5^4*x34^3*a3^2*a2^2*a1^2 - 876*a6^4*a5^5*x34^3*a3^2*a2^2*a1^2 + 8*a6^3*a5^6*x34^3*a3^2*a2^2*a1^2 + 468*a6^6*a5^2*x34^4*a3^2*a2^2*a1^2 + 1056*a6^5*a5^3*x34^4*a3^2*a2^2*a1^2 - 768*a6^4*a5^4*x34^4*a3^2*a2^2*a1^2 + 1056*a6^3*a5^5*x34^4*a3^2*a2^2*a1^2 + 468*a6^2*a5^6*x34^4*a3^2*a2^2*a1^2 - 36*a6^6*a5*x34^5*a3^2*a2^2*a1^2 - 648*a6^5*a5^2*x34^5*a3^2*a2^2*a1^2 + 972*a6^4*a5^3*x34^5*a3^2*a2^2*a1^2 + 972*a6^3*a5^4*x34^5*a3^2*a2^2*a1^2 - 648*a6^2*a5^5*x34^5*a3^2*a2^2*a1^2 - 36*a6*a5^6*x34^5*a3^2*a2^2*a1^2 + 24*a6^6*x34^6*a3^2*a2^2*a1^2 + 108*a6^5*a5*x34^6*a3^2*a2^2*a1^2 - 432*a6^4*a5^2*x34^6*a3^2*a2^2*a1^2 + 144*a6^3*a5^3*x34^6*a3^2*a2^2*a1^2 - 432*a6^2*a5^4*x34^6*a3^2*a2^2*a1^2 + 108*a6*a5^5*x34^6*a3^2*a2^2*a1^2 + 24*a5^6*x34^6*a3^2*a2^2*a1^2 + 160*a6^6*a5^5*a3^3*a2^2*a1^2 + 160*a6^5*a5^6*a3^3*a2^2*a1^2 - 592*a6^6*a5^4*x34*a3^3*a2^2*a1^2 - 2016*a6^5*a5^5*x34*a3^3*a2^2*a1^2 - 592*a6^4*a5^6*x34*a3^3*a2^2*a1^2 + 512*a6^6*a5^3*x34^2*a3^3*a2^2*a1^2 + 576*a6^5*a5^4*x34^2*a3^3*a2^2*a1^2 + 576*a6^4*a5^5*x34^2*a3^3*a2^2*a1^2 + 512*a6^3*a5^6*x34^2*a3^3*a2^2*a1^2 - 24*a6^6*a5^2*x34^3*a3^3*a2^2*a1^2 + 3136*a6^5*a5^3*x34^3*a3^3*a2^2*a1^2 - 1464*a6^4*a5^4*x34^3*a3^3*a2^2*a1^2 + 3136*a6^3*a5^5*x34^3*a3^3*a2^2*a1^2 - 24*a6^2*a5^6*x34^3*a3^3*a2^2*a1^2 + 216*a6^6*a5*x34^4*a3^3*a2^2*a1^2 - 4104*a6^5*a5^2*x34^4*a3^3*a2^2*a1^2 + 3128*a6^4*a5^3*x34^4*a3^3*a2^2*a1^2 + 3128*a6^3*a5^4*x34^4*a3^3*a2^2*a1^2 - 4104*a6^2*a5^5*x34^4*a3^3*a2^2*a1^2 + 216*a6*a5^6*x34^4*a3^3*a2^2*a1^2 + 116*a6^6*x34^5*a3^3*a2^2*a1^2 + 792*a6^5*a5*x34^5*a3^3*a2^2*a1^2 - 1836*a6^4*a5^2*x34^5*a3^3*a2^2*a1^2 + 96*a6^3*a5^3*x34^5*a3^3*a2^2*a1^2 - 1836*a6^2*a5^4*x34^5*a3^3*a2^2*a1^2 + 792*a6*a5^5*x34^5*a3^3*a2^2*a1^2 + 116*a5^6*x34^5*a3^3*a2^2*a1^2 - 28*a6^5*x34^6*a3^3*a2^2*a1^2 + 36*a6^4*a5*x34^6*a3^3*a2^2*a1^2 + 144*a6^3*a5^2*x34^6*a3^3*a2^2*a1^2 + 144*a6^2*a5^3*x34^6*a3^3*a2^2*a1^2 + 36*a6*a5^4*x34^6*a3^3*a2^2*a1^2 - 28*a5^5*x34^6*a3^3*a2^2*a1^2 - 296*a6^6*a5^4*a3^4*a2^2*a1^2 - 1008*a6^5*a5^5*a3^4*a2^2*a1^2 - 296*a6^4*a5^6*a3^4*a2^2*a1^2 + 760*a6^6*a5^3*x34*a3^4*a2^2*a1^2 + 1740*a6^5*a5^4*x34*a3^4*a2^2*a1^2 + 1740*a6^4*a5^5*x34*a3^4*a2^2*a1^2 + 760*a6^3*a5^6*x34*a3^4*a2^2*a1^2 - 1152*a6^6*a5^2*x34^2*a3^4*a2^2*a1^2 + 4008*a6^5*a5^3*x34^2*a3^4*a2^2*a1^2 - 1632*a6^4*a5^4*x34^2*a3^4*a2^2*a1^2 + 4008*a6^3*a5^5*x34^2*a3^4*a2^2*a1^2 - 1152*a6^2*a5^6*x34^2*a3^4*a2^2*a1^2 + 780*a6^6*a5*x34^3*a3^4*a2^2*a1^2 - 7020*a6^5*a5^2*x34^3*a3^4*a2^2*a1^2 + 2320*a6^4*a5^3*x34^3*a3^4*a2^2*a1^2 + 2320*a6^3*a5^4*x34^3*a3^4*a2^2*a1^2 - 7020*a6^2*a5^5*x34^3*a3^4*a2^2*a1^2 + 780*a6*a5^6*x34^3*a3^4*a2^2*a1^2 + 252*a6^6*x34^4*a3^4*a2^2*a1^2 + 1932*a6^5*a5*x34^4*a3^4*a2^2*a1^2 - 1908*a6^4*a5^2*x34^4*a3^4*a2^2*a1^2 - 2872*a6^3*a5^3*x34^4*a3^4*a2^2*a1^2 - 1908*a6^2*a5^4*x34^4*a3^4*a2^2*a1^2 + 1932*a6*a5^5*x34^4*a3^4*a2^2*a1^2 + 252*a5^6*x34^4*a3^4*a2^2*a1^2 - 168*a6^5*x34^5*a3^4*a2^2*a1^2 - 192*a6^4*a5*x34^5*a3^4*a2^2*a1^2 + 1620*a6^3*a5^2*x34^5*a3^4*a2^2*a1^2 + 1620*a6^2*a5^3*x34^5*a3^4*a2^2*a1^2 - 192*a6*a5^4*x34^5*a3^4*a2^2*a1^2 - 168*a5^5*x34^5*a3^4*a2^2*a1^2 + 32*a6^4*x34^6*a3^4*a2^2*a1^2 + 36*a6^3*a5*x34^6*a3^4*a2^2*a1^2 - 432*a6^2*a5^2*x34^6*a3^4*a2^2*a1^2 + 36*a6*a5^3*x34^6*a3^4*a2^2*a1^2 + 32*a5^4*x34^6*a3^4*a2^2*a1^2 + 304*a6^6*a5^3*a3^5*a2^2*a1^2 + 696*a6^5*a5^4*a3^5*a2^2*a1^2 + 696*a6^4*a5^5*a3^5*a2^2*a1^2 + 304*a6^3*a5^6*a3^5*a2^2*a1^2 - 1368*a6^6*a5^2*x34*a3^5*a2^2*a1^2 + 2928*a6^5*a5^3*x34*a3^5*a2^2*a1^2 - 1080*a6^4*a5^4*x34*a3^5*a2^2*a1^2 + 2928*a6^3*a5^5*x34*a3^5*a2^2*a1^2 - 1368*a6^2*a5^6*x34*a3^5*a2^2*a1^2 + 1152*a6^6*a5*x34^2*a3^5*a2^2*a1^2 - 5832*a6^5*a5^2*x34^2*a3^5*a2^2*a1^2 - 1872*a6^4*a5^3*x34^2*a3^5*a2^2*a1^2 - 1872*a6^3*a5^4*x34^2*a3^5*a2^2*a1^2 - 5832*a6^2*a5^5*x34^2*a3^5*a2^2*a1^2 + 1152*a6*a5^6*x34^2*a3^5*a2^2*a1^2 + 300*a6^6*x34^3*a3^5*a2^2*a1^2 + 2112*a6^5*a5*x34^3*a3^5*a2^2*a1^2 + 2844*a6^4*a5^2*x34^3*a3^5*a2^2*a1^2 - 10336*a6^3*a5^3*x34^3*a3^5*a2^2*a1^2 + 2844*a6^2*a5^4*x34^3*a3^5*a2^2*a1^2 + 2112*a6*a5^5*x34^3*a3^5*a2^2*a1^2 + 300*a5^6*x34^3*a3^5*a2^2*a1^2 - 420*a6^5*x34^4*a3^5*a2^2*a1^2 - 1908*a6^4*a5*x34^4*a3^5*a2^2*a1^2 + 6696*a6^3*a5^2*x34^4*a3^5*a2^2*a1^2 + 6696*a6^2*a5^3*x34^4*a3^5*a2^2*a1^2 - 1908*a6*a5^4*x34^4*a3^5*a2^2*a1^2 - 420*a5^5*x34^4*a3^5*a2^2*a1^2 + 192*a6^4*x34^5*a3^5*a2^2*a1^2 + 360*a6^3*a5*x34^5*a3^5*a2^2*a1^2 - 3888*a6^2*a5^2*x34^5*a3^5*a2^2*a1^2 + 360*a6*a5^3*x34^5*a3^5*a2^2*a1^2 + 192*a5^4*x34^5*a3^5*a2^2*a1^2 - 28*a6^3*x34^6*a3^5*a2^2*a1^2 + 108*a6^2*a5*x34^6*a3^5*a2^2*a1^2 + 108*a6*a5^2*x34^6*a3^5*a2^2*a1^2 - 28*a5^3*x34^6*a3^5*a2^2*a1^2 - 456*a6^6*a5^2*a3^6*a2^2*a1^2 + 976*a6^5*a5^3*a3^6*a2^2*a1^2 - 360*a6^4*a5^4*a3^6*a2^2*a1^2 + 976*a6^3*a5^5*a3^6*a2^2*a1^2 - 456*a6^2*a5^6*a3^6*a2^2*a1^2 + 840*a6^6*a5*x34*a3^6*a2^2*a1^2 - 3024*a6^5*a5^2*x34*a3^6*a2^2*a1^2 - 2800*a6^4*a5^3*x34*a3^6*a2^2*a1^2 - 2800*a6^3*a5^4*x34*a3^6*a2^2*a1^2 - 3024*a6^2*a5^5*x34*a3^6*a2^2*a1^2 + 840*a6*a5^6*x34*a3^6*a2^2*a1^2 + 212*a6^6*x34^2*a3^6*a2^2*a1^2 + 1152*a6^5*a5*x34^2*a3^6*a2^2*a1^2 + 7668*a6^4*a5^2*x34^2*a3^6*a2^2*a1^2 - 14832*a6^3*a5^3*x34^2*a3^6*a2^2*a1^2 + 7668*a6^2*a5^4*x34^2*a3^6*a2^2*a1^2 + 1152*a6*a5^5*x34^2*a3^6*a2^2*a1^2 + 212*a5^6*x34^2*a3^6*a2^2*a1^2 - 588*a6^5*x34^3*a3^6*a2^2*a1^2 - 4956*a6^4*a5*x34^3*a3^6*a2^2*a1^2 + 13608*a6^3*a5^2*x34^3*a3^6*a2^2*a1^2 + 13608*a6^2*a5^3*x34^3*a3^6*a2^2*a1^2 - 4956*a6*a5^4*x34^3*a3^6*a2^2*a1^2 - 588*a5^5*x34^3*a3^6*a2^2*a1^2 + 512*a6^4*x34^4*a3^6*a2^2*a1^2 + 1296*a6^3*a5*x34^4*a3^6*a2^2*a1^2 - 13392*a6^2*a5^2*x34^4*a3^6*a2^2*a1^2 + 1296*a6*a5^3*x34^4*a3^6*a2^2*a1^2 + 512*a5^4*x34^4*a3^6*a2^2*a1^2 - 196*a6^3*x34^5*a3^6*a2^2*a1^2 + 756*a6^2*a5*x34^5*a3^6*a2^2*a1^2 + 756*a6*a5^2*x34^5*a3^6*a2^2*a1^2 - 196*a5^3*x34^5*a3^6*a2^2*a1^2 + 24*a6^2*x34^6*a3^6*a2^2*a1^2 - 24*a6*a5*x34^6*a3^6*a2^2*a1^2 + 24*a5^2*x34^6*a3^6*a2^2*a1^2 + 240*a6^6*a5*a3^7*a2^2*a1^2 - 864*a6^5*a5^2*a3^7*a2^2*a1^2 - 800*a6^4*a5^3*a3^7*a2^2*a1^2 - 800*a6^3*a5^4*a3^7*a2^2*a1^2 - 864*a6^2*a5^5*a3^7*a2^2*a1^2 + 240*a6*a5^6*a3^7*a2^2*a1^2 + 96*a6^6*x34*a3^7*a2^2*a1^2 + 384*a6^5*a5*x34*a3^7*a2^2*a1^2 + 5760*a6^4*a5^2*x34*a3^7*a2^2*a1^2 - 9760*a6^3*a5^3*x34*a3^7*a2^2*a1^2 + 5760*a6^2*a5^4*x34*a3^7*a2^2*a1^2 + 384*a6*a5^5*x34*a3^7*a2^2*a1^2 + 96*a5^6*x34*a3^7*a2^2*a1^2 - 504*a6^5*x34^2*a3^7*a2^2*a1^2 - 5880*a6^4*a5*x34^2*a3^7*a2^2*a1^2 + 14688*a6^3*a5^2*x34^2*a3^7*a2^2*a1^2 + 14688*a6^2*a5^3*x34^2*a3^7*a2^2*a1^2 - 5880*a6*a5^4*x34^2*a3^7*a2^2*a1^2 - 504*a5^5*x34^2*a3^7*a2^2*a1^2 + 768*a6^4*x34^3*a3^7*a2^2*a1^2 + 2304*a6^3*a5*x34^3*a3^7*a2^2*a1^2 - 23328*a6^2*a5^2*x34^3*a3^7*a2^2*a1^2 + 2304*a6*a5^3*x34^3*a3^7*a2^2*a1^2 + 768*a5^4*x34^3*a3^7*a2^2*a1^2 - 560*a6^3*x34^4*a3^7*a2^2*a1^2 + 2160*a6^2*a5*x34^4*a3^7*a2^2*a1^2 + 2160*a6*a5^2*x34^4*a3^7*a2^2*a1^2 - 560*a5^3*x34^4*a3^7*a2^2*a1^2 + 144*a6^2*x34^5*a3^7*a2^2*a1^2 - 144*a6*a5*x34^5*a3^7*a2^2*a1^2 + 144*a5^2*x34^5*a3^7*a2^2*a1^2 + 24*a6^6*a3^8*a2^2*a1^2 + 96*a6^5*a5*a3^8*a2^2*a1^2 + 1440*a6^4*a5^2*a3^8*a2^2*a1^2 - 2440*a6^3*a5^3*a3^8*a2^2*a1^2 + 1440*a6^2*a5^4*a3^8*a2^2*a1^2 + 96*a6*a5^5*a3^8*a2^2*a1^2 + 24*a5^6*a3^8*a2^2*a1^2 - 252*a6^5*x34*a3^8*a2^2*a1^2 - 3348*a6^4*a5*x34*a3^8*a2^2*a1^2 + 8100*a6^3*a5^2*x34*a3^8*a2^2*a1^2 + 8100*a6^2*a5^3*x34*a3^8*a2^2*a1^2 - 3348*a6*a5^4*x34*a3^8*a2^2*a1^2 - 252*a5^5*x34*a3^8*a2^2*a1^2 + 672*a6^4*x34^2*a3^8*a2^2*a1^2 + 2196*a6^3*a5*x34^2*a3^8*a2^2*a1^2 - 22032*a6^2*a5^2*x34^2*a3^8*a2^2*a1^2 + 2196*a6*a5^3*x34^2*a3^8*a2^2*a1^2 + 672*a5^4*x34^2*a3^8*a2^2*a1^2 - 840*a6^3*x34^3*a3^8*a2^2*a1^2 + 3240*a6^2*a5*x34^3*a3^8*a2^2*a1^2 + 3240*a6*a5^2*x34^3*a3^8*a2^2*a1^2 - 840*a5^3*x34^3*a3^8*a2^2*a1^2 + 360*a6^2*x34^4*a3^8*a2^2*a1^2 - 360*a6*a5*x34^4*a3^8*a2^2*a1^2 + 360*a5^2*x34^4*a3^8*a2^2*a1^2 - 56*a6^5*a3^9*a2^2*a1^2 - 744*a6^4*a5*a3^9*a2^2*a1^2 + 1800*a6^3*a5^2*a3^9*a2^2*a1^2 + 1800*a6^2*a5^3*a3^9*a2^2*a1^2 - 744*a6*a5^4*a3^9*a2^2*a1^2 - 56*a5^5*a3^9*a2^2*a1^2 + 320*a6^4*x34*a3^9*a2^2*a1^2 + 1080*a6^3*a5*x34*a3^9*a2^2*a1^2 - 10800*a6^2*a5^2*x34*a3^9*a2^2*a1^2 + 1080*a6*a5^3*x34*a3^9*a2^2*a1^2 + 320*a5^4*x34*a3^9*a2^2*a1^2 - 700*a6^3*x34^2*a3^9*a2^2*a1^2 + 2700*a6^2*a5*x34^2*a3^9*a2^2*a1^2 + 2700*a6*a5^2*x34^2*a3^9*a2^2*a1^2 - 700*a5^3*x34^2*a3^9*a2^2*a1^2 + 480*a6^2*x34^3*a3^9*a2^2*a1^2 - 480*a6*a5*x34^3*a3^9*a2^2*a1^2 + 480*a5^2*x34^3*a3^9*a2^2*a1^2 + 64*a6^4*a3^10*a2^2*a1^2 + 216*a6^3*a5*a3^10*a2^2*a1^2 - 2160*a6^2*a5^2*a3^10*a2^2*a1^2 + 216*a6*a5^3*a3^10*a2^2*a1^2 + 64*a5^4*a3^10*a2^2*a1^2 - 308*a6^3*x34*a3^10*a2^2*a1^2 + 1188*a6^2*a5*x34*a3^10*a2^2*a1^2 + 1188*a6*a5^2*x34*a3^10*a2^2*a1^2 - 308*a5^3*x34*a3^10*a2^2*a1^2 + 360*a6^2*x34^2*a3^10*a2^2*a1^2 - 360*a6*a5*x34^2*a3^10*a2^2*a1^2 + 360*a5^2*x34^2*a3^10*a2^2*a1^2 - 56*a6^3*a3^11*a2^2*a1^2 + 216*a6^2*a5*a3^11*a2^2*a1^2 + 216*a6*a5^2*a3^11*a2^2*a1^2 - 56*a5^3*a3^11*a2^2*a1^2 + 144*a6^2*x34*a3^11*a2^2*a1^2 - 144*a6*a5*x34*a3^11*a2^2*a1^2 + 144*a5^2*x34*a3^11*a2^2*a1^2 + 24*a6^2*a3^12*a2^2*a1^2 - 24*a6*a5*a3^12*a2^2*a1^2 + 24*a5^2*a3^12*a2^2*a1^2 - 4*a6^6*a5^6*x34*a2^3*a1^2 - 28*a6^6*a5^5*x34^2*a2^3*a1^2 - 28*a6^5*a5^6*x34^2*a2^3*a1^2 - 4*a6^6*a5^4*x34^3*a2^3*a1^2 + 32*a6^5*a5^5*x34^3*a2^3*a1^2 - 4*a6^4*a5^6*x34^3*a2^3*a1^2 - 4*a6^6*a5^3*x34^4*a2^3*a1^2 + 36*a6^5*a5^4*x34^4*a2^3*a1^2 + 36*a6^4*a5^5*x34^4*a2^3*a1^2 - 4*a6^3*a5^6*x34^4*a2^3*a1^2 - 28*a6^6*a5^2*x34^5*a2^3*a1^2 + 32*a6^5*a5^3*x34^5*a2^3*a1^2 + 36*a6^4*a5^4*x34^5*a2^3*a1^2 + 32*a6^3*a5^5*x34^5*a2^3*a1^2 - 28*a6^2*a5^6*x34^5*a2^3*a1^2 - 4*a6^6*a5*x34^6*a2^3*a1^2 - 28*a6^5*a5^2*x34^6*a2^3*a1^2 - 4*a6^4*a5^3*x34^6*a2^3*a1^2 - 4*a6^3*a5^4*x34^6*a2^3*a1^2 - 28*a6^2*a5^5*x34^6*a2^3*a1^2 - 4*a6*a5^6*x34^6*a2^3*a1^2 - 8*a6^6*a5^6*a3*a2^3*a1^2 - 104*a6^6*a5^5*x34*a3*a2^3*a1^2 - 104*a6^5*a5^6*x34*a3*a2^3*a1^2 + 24*a6^6*a5^4*x34^2*a3*a2^3*a1^2 + 240*a6^5*a5^5*x34^2*a3*a2^3*a1^2 + 24*a6^4*a5^6*x34^2*a3*a2^3*a1^2 - 112*a6^6*a5^3*x34^3*a3*a2^3*a1^2 + 8*a6^5*a5^4*x34^3*a3*a2^3*a1^2 + 8*a6^4*a5^5*x34^3*a3*a2^3*a1^2 - 112*a6^3*a5^6*x34^3*a3*a2^3*a1^2 - 104*a6^6*a5^2*x34^4*a3*a2^3*a1^2 + 24*a6^5*a5^3*x34^4*a3*a2^3*a1^2 + 936*a6^4*a5^4*x34^4*a3*a2^3*a1^2 + 24*a6^3*a5^5*x34^4*a3*a2^3*a1^2 - 104*a6^2*a5^6*x34^4*a3*a2^3*a1^2 - 72*a6^6*a5*x34^5*a3*a2^3*a1^2 - 24*a6^5*a5^2*x34^5*a3*a2^3*a1^2 - 160*a6^4*a5^3*x34^5*a3*a2^3*a1^2 - 160*a6^3*a5^4*x34^5*a3*a2^3*a1^2 - 24*a6^2*a5^5*x34^5*a3*a2^3*a1^2 - 72*a6*a5^6*x34^5*a3*a2^3*a1^2 - 4*a6^6*x34^6*a3*a2^3*a1^2 - 48*a6^5*a5*x34^6*a3*a2^3*a1^2 + 36*a6^4*a5^2*x34^6*a3*a2^3*a1^2 - 96*a6^3*a5^3*x34^6*a3*a2^3*a1^2 + 36*a6^2*a5^4*x34^6*a3*a2^3*a1^2 - 48*a6*a5^5*x34^6*a3*a2^3*a1^2 - 4*a5^6*x34^6*a3*a2^3*a1^2 - 104*a6^6*a5^5*a3^2*a2^3*a1^2 - 104*a6^5*a5^6*a3^2*a2^3*a1^2 + 96*a6^6*a5^4*x34*a3^2*a2^3*a1^2 + 528*a6^5*a5^5*x34*a3^2*a2^3*a1^2 + 96*a6^4*a5^6*x34*a3^2*a2^3*a1^2 - 168*a6^6*a5^3*x34^2*a3^2*a2^3*a1^2 + 564*a6^5*a5^4*x34^2*a3^2*a2^3*a1^2 + 564*a6^4*a5^5*x34^2*a3^2*a2^3*a1^2 - 168*a6^3*a5^6*x34^2*a3^2*a2^3*a1^2 + 8*a6^6*a5^2*x34^3*a3^2*a2^3*a1^2 - 992*a6^5*a5^3*x34^3*a3^2*a2^3*a1^2 + 2192*a6^4*a5^4*x34^3*a3^2*a2^3*a1^2 - 992*a6^3*a5^5*x34^3*a3^2*a2^3*a1^2 + 8*a6^2*a5^6*x34^3*a3^2*a2^3*a1^2 - 264*a6^6*a5*x34^4*a3^2*a2^3*a1^2 + 1056*a6^5*a5^2*x34^4*a3^2*a2^3*a1^2 - 1932*a6^4*a5^3*x34^4*a3^2*a2^3*a1^2 - 1932*a6^3*a5^4*x34^4*a3^2*a2^3*a1^2 + 1056*a6^2*a5^5*x34^4*a3^2*a2^3*a1^2 - 264*a6*a5^6*x34^4*a3^2*a2^3*a1^2 - 52*a6^6*x34^5*a3^2*a2^3*a1^2 - 144*a6^5*a5*x34^5*a3^2*a2^3*a1^2 + 972*a6^4*a5^2*x34^5*a3^2*a2^3*a1^2 - 1344*a6^3*a5^3*x34^5*a3^2*a2^3*a1^2 + 972*a6^2*a5^4*x34^5*a3^2*a2^3*a1^2 - 144*a6*a5^5*x34^5*a3^2*a2^3*a1^2 - 52*a5^6*x34^5*a3^2*a2^3*a1^2 - 28*a6^5*x34^6*a3^2*a2^3*a1^2 + 36*a6^4*a5*x34^6*a3^2*a2^3*a1^2 + 144*a6^3*a5^2*x34^6*a3^2*a2^3*a1^2 + 144*a6^2*a5^3*x34^6*a3^2*a2^3*a1^2 + 36*a6*a5^4*x34^6*a3^2*a2^3*a1^2 - 28*a5^5*x34^6*a3^2*a2^3*a1^2 + 64*a6^6*a5^4*a3^3*a2^3*a1^2 + 352*a6^5*a5^5*a3^3*a2^3*a1^2 + 64*a6^4*a5^6*a3^3*a2^3*a1^2 - 112*a6^6*a5^3*x34*a3^3*a2^3*a1^2 + 1112*a6^5*a5^4*x34*a3^3*a2^3*a1^2 + 1112*a6^4*a5^5*x34*a3^3*a2^3*a1^2 - 112*a6^3*a5^6*x34*a3^3*a2^3*a1^2 + 512*a6^6*a5^2*x34^2*a3^3*a2^3*a1^2 - 3568*a6^5*a5^3*x34^2*a3^3*a2^3*a1^2 + 128*a6^4*a5^4*x34^2*a3^3*a2^3*a1^2 - 3568*a6^3*a5^5*x34^2*a3^3*a2^3*a1^2 + 512*a6^2*a5^6*x34^2*a3^3*a2^3*a1^2 - 512*a6^6*a5*x34^3*a3^3*a2^3*a1^2 + 3136*a6^5*a5^2*x34^3*a3^3*a2^3*a1^2 - 3184*a6^4*a5^3*x34^3*a3^3*a2^3*a1^2 - 3184*a6^3*a5^4*x34^3*a3^3*a2^3*a1^2 + 3136*a6^2*a5^5*x34^3*a3^3*a2^3*a1^2 - 512*a6*a5^6*x34^3*a3^3*a2^3*a1^2 - 204*a6^6*x34^4*a3^3*a2^3*a1^2 - 136*a6^5*a5*x34^4*a3^3*a2^3*a1^2 + 3128*a6^4*a5^2*x34^4*a3^3*a2^3*a1^2 - 2256*a6^3*a5^3*x34^4*a3^3*a2^3*a1^2 + 3128*a6^2*a5^4*x34^4*a3^3*a2^3*a1^2 - 136*a6*a5^5*x34^4*a3^3*a2^3*a1^2 - 204*a5^6*x34^4*a3^3*a2^3*a1^2 - 136*a6^5*x34^5*a3^3*a2^3*a1^2 + 80*a6^4*a5*x34^5*a3^3*a2^3*a1^2 + 96*a6^3*a5^2*x34^5*a3^3*a2^3*a1^2 + 96*a6^2*a5^3*x34^5*a3^3*a2^3*a1^2 + 80*a6*a5^4*x34^5*a3^3*a2^3*a1^2 - 136*a5^5*x34^5*a3^3*a2^3*a1^2 - 4*a6^4*x34^6*a3^3*a2^3*a1^2 - 96*a6^3*a5*x34^6*a3^3*a2^3*a1^2 + 144*a6^2*a5^2*x34^6*a3^3*a2^3*a1^2 - 96*a6*a5^3*x34^6*a3^3*a2^3*a1^2 - 4*a5^4*x34^6*a3^3*a2^3*a1^2 - 56*a6^6*a5^3*a3^4*a2^3*a1^2 + 556*a6^5*a5^4*a3^4*a2^3*a1^2 + 556*a6^4*a5^5*a3^4*a2^3*a1^2 - 56*a6^3*a5^6*a3^4*a2^3*a1^2 + 760*a6^6*a5^2*x34*a3^4*a2^3*a1^2 - 4360*a6^5*a5^3*x34*a3^4*a2^3*a1^2 - 2000*a6^4*a5^4*x34*a3^4*a2^3*a1^2 - 4360*a6^3*a5^5*x34*a3^4*a2^3*a1^2 + 760*a6^2*a5^6*x34*a3^4*a2^3*a1^2 - 576*a6^6*a5*x34^2*a3^4*a2^3*a1^2 + 4008*a6^5*a5^2*x34^2*a3^4*a2^3*a1^2 - 692*a6^4*a5^3*x34^2*a3^4*a2^3*a1^2 - 692*a6^3*a5^4*x34^2*a3^4*a2^3*a1^2 + 4008*a6^2*a5^5*x34^2*a3^4*a2^3*a1^2 - 576*a6*a5^6*x34^2*a3^4*a2^3*a1^2 - 380*a6^6*x34^3*a3^4*a2^3*a1^2 - 200*a6^5*a5*x34^3*a3^4*a2^3*a1^2 + 2320*a6^4*a5^2*x34^3*a3^4*a2^3*a1^2 + 5520*a6^3*a5^3*x34^3*a3^4*a2^3*a1^2 + 2320*a6^2*a5^4*x34^3*a3^4*a2^3*a1^2 - 200*a6*a5^5*x34^3*a3^4*a2^3*a1^2 - 380*a5^6*x34^3*a3^4*a2^3*a1^2 - 224*a6^5*x34^4*a3^4*a2^3*a1^2 + 616*a6^4*a5*x34^4*a3^4*a2^3*a1^2 - 2872*a6^3*a5^2*x34^4*a3^4*a2^3*a1^2 - 2872*a6^2*a5^3*x34^4*a3^4*a2^3*a1^2 + 616*a6*a5^4*x34^4*a3^4*a2^3*a1^2 - 224*a5^5*x34^4*a3^4*a2^3*a1^2 + 12*a6^4*x34^5*a3^4*a2^3*a1^2 - 712*a6^3*a5*x34^5*a3^4*a2^3*a1^2 + 1620*a6^2*a5^2*x34^5*a3^4*a2^3*a1^2 - 712*a6*a5^3*x34^5*a3^4*a2^3*a1^2 + 12*a5^4*x34^5*a3^4*a2^3*a1^2 - 4*a6^3*x34^6*a3^4*a2^3*a1^2 + 36*a6^2*a5*x34^6*a3^4*a2^3*a1^2 + 36*a6*a5^2*x34^6*a3^4*a2^3*a1^2 - 4*a5^3*x34^6*a3^4*a2^3*a1^2 + 304*a6^6*a5^2*a3^5*a2^3*a1^2 - 1744*a6^5*a5^3*a3^5*a2^3*a1^2 - 800*a6^4*a5^4*a3^5*a2^3*a1^2 - 1744*a6^3*a5^5*a3^5*a2^3*a1^2 + 304*a6^2*a5^6*a3^5*a2^3*a1^2 - 384*a6^6*a5*x34*a3^5*a2^3*a1^2 + 2928*a6^5*a5^2*x34*a3^5*a2^3*a1^2 + 1080*a6^4*a5^3*x34*a3^5*a2^3*a1^2 + 1080*a6^3*a5^4*x34*a3^5*a2^3*a1^2 + 2928*a6^2*a5^5*x34*a3^5*a2^3*a1^2 - 384*a6*a5^6*x34*a3^5*a2^3*a1^2 - 404*a6^6*x34^2*a3^5*a2^3*a1^2 - 360*a6^5*a5*x34^2*a3^5*a2^3*a1^2 - 1872*a6^4*a5^2*x34^2*a3^5*a2^3*a1^2 + 17328*a6^3*a5^3*x34^2*a3^5*a2^3*a1^2 - 1872*a6^2*a5^4*x34^2*a3^5*a2^3*a1^2 - 360*a6*a5^5*x34^2*a3^5*a2^3*a1^2 - 404*a5^6*x34^2*a3^5*a2^3*a1^2 - 64*a6^5*x34^3*a3^5*a2^3*a1^2 + 2248*a6^4*a5*x34^3*a3^5*a2^3*a1^2 - 10336*a6^3*a5^2*x34^3*a3^5*a2^3*a1^2 - 10336*a6^2*a5^3*x34^3*a3^5*a2^3*a1^2 + 2248*a6*a5^4*x34^3*a3^5*a2^3*a1^2 - 64*a5^5*x34^3*a3^5*a2^3*a1^2 + 156*a6^4*x34^4*a3^5*a2^3*a1^2 - 2256*a6^3*a5*x34^4*a3^5*a2^3*a1^2 + 6696*a6^2*a5^2*x34^4*a3^5*a2^3*a1^2 - 2256*a6*a5^3*x34^4*a3^5*a2^3*a1^2 + 156*a5^4*x34^4*a3^5*a2^3*a1^2 + 8*a6^3*x34^5*a3^5*a2^3*a1^2 + 360*a6^2*a5*x34^5*a3^5*a2^3*a1^2 + 360*a6*a5^2*x34^5*a3^5*a2^3*a1^2 + 8*a5^3*x34^5*a3^5*a2^3*a1^2 - 28*a6^2*x34^6*a3^5*a2^3*a1^2 - 48*a6*a5*x34^6*a3^5*a2^3*a1^2 - 28*a5^2*x34^6*a3^5*a2^3*a1^2 - 128*a6^6*a5*a3^6*a2^3*a1^2 + 976*a6^5*a5^2*a3^6*a2^3*a1^2 + 360*a6^4*a5^3*a3^6*a2^3*a1^2 + 360*a6^3*a5^4*a3^6*a2^3*a1^2 + 976*a6^2*a5^5*a3^6*a2^3*a1^2 - 128*a6*a5^6*a3^6*a2^3*a1^2 - 252*a6^6*x34*a3^6*a2^3*a1^2 - 280*a6^5*a5*x34*a3^6*a2^3*a1^2 - 2800*a6^4*a5^2*x34*a3^6*a2^3*a1^2 + 15120*a6^3*a5^3*x34*a3^6*a2^3*a1^2 - 2800*a6^2*a5^4*x34*a3^6*a2^3*a1^2 - 280*a6*a5^5*x34*a3^6*a2^3*a1^2 - 252*a5^6*x34*a3^6*a2^3*a1^2 + 184*a6^5*x34^2*a3^6*a2^3*a1^2 + 3344*a6^4*a5*x34^2*a3^6*a2^3*a1^2 - 14832*a6^3*a5^2*x34^2*a3^6*a2^3*a1^2 - 14832*a6^2*a5^3*x34^2*a3^6*a2^3*a1^2 + 3344*a6*a5^4*x34^2*a3^6*a2^3*a1^2 + 184*a5^5*x34^2*a3^6*a2^3*a1^2 + 420*a6^4*x34^3*a3^6*a2^3*a1^2 - 3920*a6^3*a5*x34^3*a3^6*a2^3*a1^2 + 13608*a6^2*a5^2*x34^3*a3^6*a2^3*a1^2 - 3920*a6*a5^3*x34^3*a3^6*a2^3*a1^2 + 420*a5^4*x34^3*a3^6*a2^3*a1^2 + 96*a6^3*x34^4*a3^6*a2^3*a1^2 + 1296*a6^2*a5*x34^4*a3^6*a2^3*a1^2 + 1296*a6*a5^2*x34^4*a3^6*a2^3*a1^2 + 96*a5^3*x34^4*a3^6*a2^3*a1^2 - 196*a6^2*x34^5*a3^6*a2^3*a1^2 - 336*a6*a5*x34^5*a3^6*a2^3*a1^2 - 196*a5^2*x34^5*a3^6*a2^3*a1^2 - 4*a6*x34^6*a3^6*a2^3*a1^2 - 4*a5*x34^6*a3^6*a2^3*a1^2 - 72*a6^6*a3^7*a2^3*a1^2 - 80*a6^5*a5*a3^7*a2^3*a1^2 - 800*a6^4*a5^2*a3^7*a2^3*a1^2 + 4320*a6^3*a5^3*a3^7*a2^3*a1^2 - 800*a6^2*a5^4*a3^7*a2^3*a1^2 - 80*a6*a5^5*a3^7*a2^3*a1^2 - 72*a5^6*a3^7*a2^3*a1^2 + 176*a6^5*x34*a3^7*a2^3*a1^2 + 2224*a6^4*a5*x34*a3^7*a2^3*a1^2 - 9760*a6^3*a5^2*x34*a3^7*a2^3*a1^2 - 9760*a6^2*a5^3*x34*a3^7*a2^3*a1^2 + 2224*a6*a5^4*x34*a3^7*a2^3*a1^2 + 176*a5^5*x34*a3^7*a2^3*a1^2 + 504*a6^4*x34^2*a3^7*a2^3*a1^2 - 3904*a6^3*a5*x34^2*a3^7*a2^3*a1^2 + 14688*a6^2*a5^2*x34^2*a3^7*a2^3*a1^2 - 3904*a6*a5^3*x34^2*a3^7*a2^3*a1^2 + 504*a5^4*x34^2*a3^7*a2^3*a1^2 + 224*a6^3*x34^3*a3^7*a2^3*a1^2 + 2304*a6^2*a5*x34^3*a3^7*a2^3*a1^2 + 2304*a6*a5^2*x34^3*a3^7*a2^3*a1^2 + 224*a5^3*x34^3*a3^7*a2^3*a1^2 - 560*a6^2*x34^4*a3^7*a2^3*a1^2 - 960*a6*a5*x34^4*a3^7*a2^3*a1^2 - 560*a5^2*x34^4*a3^7*a2^3*a1^2 - 24*a6*x34^5*a3^7*a2^3*a1^2 - 24*a5*x34^5*a3^7*a2^3*a1^2 + 44*a6^5*a3^8*a2^3*a1^2 + 556*a6^4*a5*a3^8*a2^3*a1^2 - 2440*a6^3*a5^2*a3^8*a2^3*a1^2 - 2440*a6^2*a5^3*a3^8*a2^3*a1^2 + 556*a6*a5^4*a3^8*a2^3*a1^2 + 44*a5^5*a3^8*a2^3*a1^2 + 288*a6^4*x34*a3^8*a2^3*a1^2 - 2088*a6^3*a5*x34*a3^8*a2^3*a1^2 + 8100*a6^2*a5^2*x34*a3^8*a2^3*a1^2 - 2088*a6*a5^3*x34*a3^8*a2^3*a1^2 + 288*a5^4*x34*a3^8*a2^3*a1^2 + 236*a6^3*x34^2*a3^8*a2^3*a1^2 + 2196*a6^2*a5*x34^2*a3^8*a2^3*a1^2 + 2196*a6*a5^2*x34^2*a3^8*a2^3*a1^2 + 236*a5^3*x34^2*a3^8*a2^3*a1^2 - 840*a6^2*x34^3*a3^8*a2^3*a1^2 - 1440*a6*a5*x34^3*a3^8*a2^3*a1^2 - 840*a5^2*x34^3*a3^8*a2^3*a1^2 - 60*a6*x34^4*a3^8*a2^3*a1^2 - 60*a5*x34^4*a3^8*a2^3*a1^2 + 64*a6^4*a3^9*a2^3*a1^2 - 464*a6^3*a5*a3^9*a2^3*a1^2 + 1800*a6^2*a5^2*a3^9*a2^3*a1^2 - 464*a6*a5^3*a3^9*a2^3*a1^2 + 64*a5^4*a3^9*a2^3*a1^2 + 120*a6^3*x34*a3^9*a2^3*a1^2 + 1080*a6^2*a5*x34*a3^9*a2^3*a1^2 + 1080*a6*a5^2*x34*a3^9*a2^3*a1^2 + 120*a5^3*x34*a3^9*a2^3*a1^2 - 700*a6^2*x34^2*a3^9*a2^3*a1^2 - 1200*a6*a5*x34^2*a3^9*a2^3*a1^2 - 700*a5^2*x34^2*a3^9*a2^3*a1^2 - 80*a6*x34^3*a3^9*a2^3*a1^2 - 80*a5*x34^3*a3^9*a2^3*a1^2 + 24*a6^3*a3^10*a2^3*a1^2 + 216*a6^2*a5*a3^10*a2^3*a1^2 + 216*a6*a5^2*a3^10*a2^3*a1^2 + 24*a5^3*a3^10*a2^3*a1^2 - 308*a6^2*x34*a3^10*a2^3*a1^2 - 528*a6*a5*x34*a3^10*a2^3*a1^2 - 308*a5^2*x34*a3^10*a2^3*a1^2 - 60*a6*x34^2*a3^10*a2^3*a1^2 - 60*a5*x34^2*a3^10*a2^3*a1^2 - 56*a6^2*a3^11*a2^3*a1^2 - 96*a6*a5*a3^11*a2^3*a1^2 - 56*a5^2*a3^11*a2^3*a1^2 - 24*a6*x34*a3^11*a2^3*a1^2 - 24*a5*x34*a3^11*a2^3*a1^2 - 4*a6*a3^12*a2^3*a1^2 - 4*a5*a3^12*a2^3*a1^2 + 8*a6^6*a5^6*a2^4*a1^2 + 2*a6^6*a5^5*x34*a2^4*a1^2 + 2*a6^5*a5^6*x34*a2^4*a1^2 + 32*a6^6*a5^4*x34^2*a2^4*a1^2 + 32*a6^4*a5^6*x34^2*a2^4*a1^2 - 4*a6^6*a5^3*x34^3*a2^4*a1^2 + 36*a6^5*a5^4*x34^3*a2^4*a1^2 + 36*a6^4*a5^5*x34^3*a2^4*a1^2 - 4*a6^3*a5^6*x34^3*a2^4*a1^2 + 32*a6^6*a5^2*x34^4*a2^4*a1^2 + 36*a6^5*a5^3*x34^4*a2^4*a1^2 - 432*a6^4*a5^4*x34^4*a2^4*a1^2 + 36*a6^3*a5^5*x34^4*a2^4*a1^2 + 32*a6^2*a5^6*x34^4*a2^4*a1^2 + 2*a6^6*a5*x34^5*a2^4*a1^2 + 36*a6^4*a5^3*x34^5*a2^4*a1^2 + 36*a6^3*a5^4*x34^5*a2^4*a1^2 + 2*a6*a5^6*x34^5*a2^4*a1^2 + 8*a6^6*x34^6*a2^4*a1^2 + 2*a6^5*a5*x34^6*a2^4*a1^2 + 32*a6^4*a5^2*x34^6*a2^4*a1^2 - 4*a6^3*a5^3*x34^6*a2^4*a1^2 + 32*a6^2*a5^4*x34^6*a2^4*a1^2 + 2*a6*a5^5*x34^6*a2^4*a1^2 + 8*a5^6*x34^6*a2^4*a1^2 + 4*a6^6*a5^5*a3*a2^4*a1^2 + 4*a6^5*a5^6*a3*a2^4*a1^2 + 64*a6^6*a5^4*x34*a3*a2^4*a1^2 + 120*a6^5*a5^5*x34*a3*a2^4*a1^2 + 64*a6^4*a5^6*x34*a3*a2^4*a1^2 + 24*a6^6*a5^3*x34^2*a3*a2^4*a1^2 - 300*a6^5*a5^4*x34^2*a3*a2^4*a1^2 - 300*a6^4*a5^5*x34^2*a3*a2^4*a1^2 + 24*a6^3*a5^6*x34^2*a3*a2^4*a1^2 + 164*a6^6*a5^2*x34^3*a3*a2^4*a1^2 + 8*a6^5*a5^3*x34^3*a3*a2^4*a1^2 - 972*a6^4*a5^4*x34^3*a3*a2^4*a1^2 + 8*a6^3*a5^5*x34^3*a3*a2^4*a1^2 + 164*a6^2*a5^6*x34^3*a3*a2^4*a1^2 + 10*a6^6*a5*x34^4*a3*a2^4*a1^2 - 408*a6^5*a5^2*x34^4*a3*a2^4*a1^2 + 936*a6^4*a5^3*x34^4*a3*a2^4*a1^2 + 936*a6^3*a5^4*x34^4*a3*a2^4*a1^2 - 408*a6^2*a5^5*x34^4*a3*a2^4*a1^2 + 10*a6*a5^6*x34^4*a3*a2^4*a1^2 + 50*a6^6*x34^5*a3*a2^4*a1^2 + 132*a6^5*a5*x34^5*a3*a2^4*a1^2 - 216*a6^4*a5^2*x34^5*a3*a2^4*a1^2 - 160*a6^3*a5^3*x34^5*a3*a2^4*a1^2 - 216*a6^2*a5^4*x34^5*a3*a2^4*a1^2 + 132*a6*a5^5*x34^5*a3*a2^4*a1^2 + 50*a5^6*x34^5*a3*a2^4*a1^2 + 2*a6^5*x34^6*a3*a2^4*a1^2 + 36*a6^3*a5^2*x34^6*a3*a2^4*a1^2 + 36*a6^2*a5^3*x34^6*a3*a2^4*a1^2 + 2*a5^5*x34^6*a3*a2^4*a1^2 + 64*a6^6*a5^4*a3^2*a2^4*a1^2 + 120*a6^5*a5^5*a3^2*a2^4*a1^2 + 64*a6^4*a5^6*a3^2*a2^4*a1^2 + 96*a6^6*a5^3*x34*a3^2*a2^4*a1^2 - 1116*a6^5*a5^4*x34*a3^2*a2^4*a1^2 - 1116*a6^4*a5^5*x34*a3^2*a2^4*a1^2 + 96*a6^3*a5^6*x34*a3^2*a2^4*a1^2 - 132*a6^6*a5^2*x34^2*a3^2*a2^4*a1^2 + 564*a6^5*a5^3*x34^2*a3^2*a2^4*a1^2 + 468*a6^4*a5^4*x34^2*a3^2*a2^4*a1^2 + 564*a6^3*a5^5*x34^2*a3^2*a2^4*a1^2 - 132*a6^2*a5^6*x34^2*a3^2*a2^4*a1^2 + 56*a6^6*a5*x34^3*a3^2*a2^4*a1^2 - 876*a6^5*a5^2*x34^3*a3^2*a2^4*a1^2 + 2192*a6^4*a5^3*x34^3*a3^2*a2^4*a1^2 + 2192*a6^3*a5^4*x34^3*a3^2*a2^4*a1^2 - 876*a6^2*a5^5*x34^3*a3^2*a2^4*a1^2 + 56*a6*a5^6*x34^3*a3^2*a2^4*a1^2 + 162*a6^6*x34^4*a3^2*a2^4*a1^2 + 222*a6^5*a5*x34^4*a3^2*a2^4*a1^2 - 768*a6^4*a5^2*x34^4*a3^2*a2^4*a1^2 - 1932*a6^3*a5^3*x34^4*a3^2*a2^4*a1^2 - 768*a6^2*a5^4*x34^4*a3^2*a2^4*a1^2 + 222*a6*a5^5*x34^4*a3^2*a2^4*a1^2 + 162*a5^6*x34^4*a3^2*a2^4*a1^2 + 12*a6^5*x34^5*a3^2*a2^4*a1^2 - 408*a6^4*a5*x34^5*a3^2*a2^4*a1^2 + 972*a6^3*a5^2*x34^5*a3^2*a2^4*a1^2 + 972*a6^2*a5^3*x34^5*a3^2*a2^4*a1^2 - 408*a6*a5^4*x34^5*a3^2*a2^4*a1^2 + 12*a5^5*x34^5*a3^2*a2^4*a1^2 + 32*a6^4*x34^6*a3^2*a2^4*a1^2 + 36*a6^3*a5*x34^6*a3^2*a2^4*a1^2 - 432*a6^2*a5^2*x34^6*a3^2*a2^4*a1^2 + 36*a6*a5^3*x34^6*a3^2*a2^4*a1^2 + 32*a5^4*x34^6*a3^2*a2^4*a1^2 + 64*a6^6*a5^3*a3^3*a2^4*a1^2 - 744*a6^5*a5^4*a3^3*a2^4*a1^2 - 744*a6^4*a5^5*a3^3*a2^4*a1^2 + 64*a6^3*a5^6*a3^3*a2^4*a1^2 - 592*a6^6*a5^2*x34*a3^3*a2^4*a1^2 + 1112*a6^5*a5^3*x34*a3^3*a2^4*a1^2 + 2880*a6^4*a5^4*x34*a3^3*a2^4*a1^2 + 1112*a6^3*a5^5*x34*a3^3*a2^4*a1^2 - 592*a6^2*a5^6*x34*a3^3*a2^4*a1^2 + 164*a6^6*a5*x34^2*a3^3*a2^4*a1^2 + 576*a6^5*a5^2*x34^2*a3^3*a2^4*a1^2 + 128*a6^4*a5^3*x34^2*a3^3*a2^4*a1^2 + 128*a6^3*a5^4*x34^2*a3^3*a2^4*a1^2 + 576*a6^2*a5^5*x34^2*a3^3*a2^4*a1^2 + 164*a6*a5^6*x34^2*a3^3*a2^4*a1^2 + 304*a6^6*x34^3*a3^3*a2^4*a1^2 - 528*a6^5*a5*x34^3*a3^3*a2^4*a1^2 - 1464*a6^4*a5^2*x34^3*a3^3*a2^4*a1^2 - 3184*a6^3*a5^3*x34^3*a3^3*a2^4*a1^2 - 1464*a6^2*a5^4*x34^3*a3^3*a2^4*a1^2 - 528*a6*a5^5*x34^3*a3^3*a2^4*a1^2 + 304*a5^6*x34^3*a3^3*a2^4*a1^2 + 66*a6^5*x34^4*a3^3*a2^4*a1^2 - 1284*a6^4*a5*x34^4*a3^3*a2^4*a1^2 + 3128*a6^3*a5^2*x34^4*a3^3*a2^4*a1^2 + 3128*a6^2*a5^3*x34^4*a3^3*a2^4*a1^2 - 1284*a6*a5^4*x34^4*a3^3*a2^4*a1^2 + 66*a5^5*x34^4*a3^3*a2^4*a1^2 + 228*a6^4*x34^5*a3^3*a2^4*a1^2 + 80*a6^3*a5*x34^5*a3^3*a2^4*a1^2 - 1836*a6^2*a5^2*x34^5*a3^3*a2^4*a1^2 + 80*a6*a5^3*x34^5*a3^3*a2^4*a1^2 + 228*a5^4*x34^5*a3^3*a2^4*a1^2 - 4*a6^3*x34^6*a3^3*a2^4*a1^2 + 36*a6^2*a5*x34^6*a3^3*a2^4*a1^2 + 36*a6*a5^2*x34^6*a3^3*a2^4*a1^2 - 4*a5^3*x34^6*a3^3*a2^4*a1^2 - 296*a6^6*a5^2*a3^4*a2^4*a1^2 + 556*a6^5*a5^3*a3^4*a2^4*a1^2 + 1440*a6^4*a5^4*a3^4*a2^4*a1^2 + 556*a6^3*a5^5*a3^4*a2^4*a1^2 - 296*a6^2*a5^6*a3^4*a2^4*a1^2 + 190*a6^6*a5*x34*a3^4*a2^4*a1^2 + 1740*a6^5*a5^2*x34*a3^4*a2^4*a1^2 - 2000*a6^4*a5^3*x34*a3^4*a2^4*a1^2 - 2000*a6^3*a5^4*x34*a3^4*a2^4*a1^2 + 1740*a6^2*a5^5*x34*a3^4*a2^4*a1^2 + 190*a6*a5^6*x34*a3^4*a2^4*a1^2 + 352*a6^6*x34^2*a3^4*a2^4*a1^2 - 2034*a6^5*a5*x34^2*a3^4*a2^4*a1^2 - 1632*a6^4*a5^2*x34^2*a3^4*a2^4*a1^2 - 692*a6^3*a5^3*x34^2*a3^4*a2^4*a1^2 - 1632*a6^2*a5^4*x34^2*a3^4*a2^4*a1^2 - 2034*a6*a5^5*x34^2*a3^4*a2^4*a1^2 + 352*a5^6*x34^2*a3^4*a2^4*a1^2 + 220*a6^5*x34^3*a3^4*a2^4*a1^2 - 300*a6^4*a5*x34^3*a3^4*a2^4*a1^2 + 2320*a6^3*a5^2*x34^3*a3^4*a2^4*a1^2 + 2320*a6^2*a5^3*x34^3*a3^4*a2^4*a1^2 - 300*a6*a5^4*x34^3*a3^4*a2^4*a1^2 + 220*a5^5*x34^3*a3^4*a2^4*a1^2 + 228*a6^4*x34^4*a3^4*a2^4*a1^2 + 616*a6^3*a5*x34^4*a3^4*a2^4*a1^2 - 1908*a6^2*a5^2*x34^4*a3^4*a2^4*a1^2 + 616*a6*a5^3*x34^4*a3^4*a2^4*a1^2 + 228*a5^4*x34^4*a3^4*a2^4*a1^2 + 12*a6^3*x34^5*a3^4*a2^4*a1^2 - 192*a6^2*a5*x34^5*a3^4*a2^4*a1^2 - 192*a6*a5^2*x34^5*a3^4*a2^4*a1^2 + 12*a5^3*x34^5*a3^4*a2^4*a1^2 + 32*a6^2*x34^6*a3^4*a2^4*a1^2 + 32*a5^2*x34^6*a3^4*a2^4*a1^2 + 76*a6^6*a5*a3^5*a2^4*a1^2 + 696*a6^5*a5^2*a3^5*a2^4*a1^2 - 800*a6^4*a5^3*a3^5*a2^4*a1^2 - 800*a6^3*a5^4*a3^5*a2^4*a1^2 + 696*a6^2*a5^5*a3^5*a2^4*a1^2 + 76*a6*a5^6*a3^5*a2^4*a1^2 + 240*a6^6*x34*a3^5*a2^4*a1^2 - 2124*a6^5*a5*x34*a3^5*a2^4*a1^2 - 1080*a6^4*a5^2*x34*a3^5*a2^4*a1^2 + 1080*a6^3*a5^3*x34*a3^5*a2^4*a1^2 - 1080*a6^2*a5^4*x34*a3^5*a2^4*a1^2 - 2124*a6*a5^5*x34*a3^5*a2^4*a1^2 + 240*a5^6*x34*a3^5*a2^4*a1^2 + 354*a6^5*x34^2*a3^5*a2^4*a1^2 + 2316*a6^4*a5*x34^2*a3^5*a2^4*a1^2 - 1872*a6^3*a5^2*x34^2*a3^5*a2^4*a1^2 - 1872*a6^2*a5^3*x34^2*a3^5*a2^4*a1^2 + 2316*a6*a5^4*x34^2*a3^5*a2^4*a1^2 + 354*a5^5*x34^2*a3^5*a2^4*a1^2 - 692*a6^4*x34^3*a3^5*a2^4*a1^2 + 2248*a6^3*a5*x34^3*a3^5*a2^4*a1^2 + 2844*a6^2*a5^2*x34^3*a3^5*a2^4*a1^2 + 2248*a6*a5^3*x34^3*a3^5*a2^4*a1^2 - 692*a5^4*x34^3*a3^5*a2^4*a1^2 + 156*a6^3*x34^4*a3^5*a2^4*a1^2 - 1908*a6^2*a5*x34^4*a3^5*a2^4*a1^2 - 1908*a6*a5^2*x34^4*a3^5*a2^4*a1^2 + 156*a5^3*x34^4*a3^5*a2^4*a1^2 + 192*a6^2*x34^5*a3^5*a2^4*a1^2 + 120*a6*a5*x34^5*a3^5*a2^4*a1^2 + 192*a5^2*x34^5*a3^5*a2^4*a1^2 + 2*a6*x34^6*a3^5*a2^4*a1^2 + 2*a5*x34^6*a3^5*a2^4*a1^2 + 80*a6^6*a3^6*a2^4*a1^2 - 708*a6^5*a5*a3^6*a2^4*a1^2 - 360*a6^4*a5^2*a3^6*a2^4*a1^2 + 360*a6^3*a5^3*a3^6*a2^4*a1^2 - 360*a6^2*a5^4*a3^6*a2^4*a1^2 - 708*a6*a5^5*a3^6*a2^4*a1^2 + 80*a5^6*a3^6*a2^4*a1^2 + 266*a6^5*x34*a3^6*a2^4*a1^2 + 2436*a6^4*a5*x34*a3^6*a2^4*a1^2 - 2800*a6^3*a5^2*x34*a3^6*a2^4*a1^2 - 2800*a6^2*a5^3*x34*a3^6*a2^4*a1^2 + 2436*a6*a5^4*x34*a3^6*a2^4*a1^2 + 266*a5^5*x34*a3^6*a2^4*a1^2 - 1612*a6^4*x34^2*a3^6*a2^4*a1^2 + 3344*a6^3*a5*x34^2*a3^6*a2^4*a1^2 + 7668*a6^2*a5^2*x34^2*a3^6*a2^4*a1^2 + 3344*a6*a5^3*x34^2*a3^6*a2^4*a1^2 - 1612*a5^4*x34^2*a3^6*a2^4*a1^2 + 420*a6^3*x34^3*a3^6*a2^4*a1^2 - 4956*a6^2*a5*x34^3*a3^6*a2^4*a1^2 - 4956*a6*a5^2*x34^3*a3^6*a2^4*a1^2 + 420*a5^3*x34^3*a3^6*a2^4*a1^2 + 512*a6^2*x34^4*a3^6*a2^4*a1^2 + 600*a6*a5*x34^4*a3^6*a2^4*a1^2 + 512*a5^2*x34^4*a3^6*a2^4*a1^2 + 14*a6*x34^5*a3^6*a2^4*a1^2 + 14*a5*x34^5*a3^6*a2^4*a1^2 + 8*x34^6*a3^6*a2^4*a1^2 + 76*a6^5*a3^7*a2^4*a1^2 + 696*a6^4*a5*a3^7*a2^4*a1^2 - 800*a6^3*a5^2*a3^7*a2^4*a1^2 - 800*a6^2*a5^3*a3^7*a2^4*a1^2 + 696*a6*a5^4*a3^7*a2^4*a1^2 + 76*a5^5*a3^7*a2^4*a1^2 - 1184*a6^4*x34*a3^7*a2^4*a1^2 + 2224*a6^3*a5*x34*a3^7*a2^4*a1^2 + 5760*a6^2*a5^2*x34*a3^7*a2^4*a1^2 + 2224*a6*a5^3*x34*a3^7*a2^4*a1^2 - 1184*a5^4*x34*a3^7*a2^4*a1^2 + 504*a6^3*x34^2*a3^7*a2^4*a1^2 - 5880*a6^2*a5*x34^2*a3^7*a2^4*a1^2 - 5880*a6*a5^2*x34^2*a3^7*a2^4*a1^2 + 504*a5^3*x34^2*a3^7*a2^4*a1^2 + 768*a6^2*x34^3*a3^7*a2^4*a1^2 + 1200*a6*a5*x34^3*a3^7*a2^4*a1^2 + 768*a5^2*x34^3*a3^7*a2^4*a1^2 + 40*a6*x34^4*a3^7*a2^4*a1^2 + 40*a5*x34^4*a3^7*a2^4*a1^2 + 48*x34^5*a3^7*a2^4*a1^2 - 296*a6^4*a3^8*a2^4*a1^2 + 556*a6^3*a5*a3^8*a2^4*a1^2 + 1440*a6^2*a5^2*a3^8*a2^4*a1^2 + 556*a6*a5^3*a3^8*a2^4*a1^2 - 296*a5^4*a3^8*a2^4*a1^2 + 288*a6^3*x34*a3^8*a2^4*a1^2 - 3348*a6^2*a5*x34*a3^8*a2^4*a1^2 - 3348*a6*a5^2*x34*a3^8*a2^4*a1^2 + 288*a5^3*x34*a3^8*a2^4*a1^2 + 672*a6^2*x34^2*a3^8*a2^4*a1^2 + 1200*a6*a5*x34^2*a3^8*a2^4*a1^2 + 672*a5^2*x34^2*a3^8*a2^4*a1^2 + 60*a6*x34^3*a3^8*a2^4*a1^2 + 60*a5*x34^3*a3^8*a2^4*a1^2 + 120*x34^4*a3^8*a2^4*a1^2 + 64*a6^3*a3^9*a2^4*a1^2 - 744*a6^2*a5*a3^9*a2^4*a1^2 - 744*a6*a5^2*a3^9*a2^4*a1^2 + 64*a5^3*a3^9*a2^4*a1^2 + 320*a6^2*x34*a3^9*a2^4*a1^2 + 600*a6*a5*x34*a3^9*a2^4*a1^2 + 320*a5^2*x34*a3^9*a2^4*a1^2 + 50*a6*x34^2*a3^9*a2^4*a1^2 + 50*a5*x34^2*a3^9*a2^4*a1^2 + 160*x34^3*a3^9*a2^4*a1^2 + 64*a6^2*a3^10*a2^4*a1^2 + 120*a6*a5*a3^10*a2^4*a1^2 + 64*a5^2*a3^10*a2^4*a1^2 + 22*a6*x34*a3^10*a2^4*a1^2 + 22*a5*x34*a3^10*a2^4*a1^2 + 120*x34^2*a3^10*a2^4*a1^2 + 4*a6*a3^11*a2^4*a1^2 + 4*a5*a3^11*a2^4*a1^2 + 48*x34*a3^11*a2^4*a1^2 + 8*a3^12*a2^4*a1^2 - 8*a6^6*a5^5*a2^5*a1^2 - 8*a6^5*a5^6*a2^5*a1^2 + 2*a6^6*a5^4*x34*a2^5*a1^2 + 2*a6^4*a5^6*x34*a2^5*a1^2 - 28*a6^6*a5^3*x34^2*a2^5*a1^2 - 28*a6^3*a5^6*x34^2*a2^5*a1^2 - 28*a6^6*a5^2*x34^3*a2^5*a1^2 + 32*a6^5*a5^3*x34^3*a2^5*a1^2 + 36*a6^4*a5^4*x34^3*a2^5*a1^2 + 32*a6^3*a5^5*x34^3*a2^5*a1^2 - 28*a6^2*a5^6*x34^3*a2^5*a1^2 + 2*a6^6*a5*x34^4*a2^5*a1^2 + 36*a6^4*a5^3*x34^4*a2^5*a1^2 + 36*a6^3*a5^4*x34^4*a2^5*a1^2 + 2*a6*a5^6*x34^4*a2^5*a1^2 - 8*a6^6*x34^5*a2^5*a1^2 + 32*a6^3*a5^3*x34^5*a2^5*a1^2 - 8*a5^6*x34^5*a2^5*a1^2 - 8*a6^5*x34^6*a2^5*a1^2 + 2*a6^4*a5*x34^6*a2^5*a1^2 - 28*a6^3*a5^2*x34^6*a2^5*a1^2 - 28*a6^2*a5^3*x34^6*a2^5*a1^2 + 2*a6*a5^4*x34^6*a2^5*a1^2 - 8*a5^5*x34^6*a2^5*a1^2 + 4*a6^6*a5^4*a3*a2^5*a1^2 + 4*a6^4*a5^6*a3*a2^5*a1^2 - 104*a6^6*a5^3*x34*a3*a2^5*a1^2 + 120*a6^5*a5^4*x34*a3*a2^5*a1^2 + 120*a6^4*a5^5*x34*a3*a2^5*a1^2 - 104*a6^3*a5^6*x34*a3*a2^5*a1^2 + 24*a6^6*a5^2*x34^2*a3*a2^5*a1^2 + 240*a6^5*a5^3*x34^2*a3*a2^5*a1^2 - 300*a6^4*a5^4*x34^2*a3*a2^5*a1^2 + 240*a6^3*a5^5*x34^2*a3*a2^5*a1^2 + 24*a6^2*a5^6*x34^2*a3*a2^5*a1^2 - 40*a6^6*a5*x34^3*a3*a2^5*a1^2 + 144*a6^5*a5^2*x34^3*a3*a2^5*a1^2 + 8*a6^4*a5^3*x34^3*a3*a2^5*a1^2 + 8*a6^3*a5^4*x34^3*a3*a2^5*a1^2 + 144*a6^2*a5^5*x34^3*a3*a2^5*a1^2 - 40*a6*a5^6*x34^3*a3*a2^5*a1^2 - 38*a6^6*x34^4*a3*a2^5*a1^2 + 120*a6^5*a5*x34^4*a3*a2^5*a1^2 - 408*a6^4*a5^2*x34^4*a3*a2^5*a1^2 + 24*a6^3*a5^3*x34^4*a3*a2^5*a1^2 - 408*a6^2*a5^4*x34^4*a3*a2^5*a1^2 + 120*a6*a5^5*x34^4*a3*a2^5*a1^2 - 38*a5^6*x34^4*a3*a2^5*a1^2 - 48*a6^5*x34^5*a3*a2^5*a1^2 + 132*a6^4*a5*x34^5*a3*a2^5*a1^2 - 24*a6^3*a5^2*x34^5*a3*a2^5*a1^2 - 24*a6^2*a5^3*x34^5*a3*a2^5*a1^2 + 132*a6*a5^4*x34^5*a3*a2^5*a1^2 - 48*a5^5*x34^5*a3*a2^5*a1^2 + 2*a6^4*x34^6*a3*a2^5*a1^2 - 48*a6^3*a5*x34^6*a3*a2^5*a1^2 + 108*a6^2*a5^2*x34^6*a3*a2^5*a1^2 - 48*a6*a5^3*x34^6*a3*a2^5*a1^2 + 2*a5^4*x34^6*a3*a2^5*a1^2 - 104*a6^6*a5^3*a3^2*a2^5*a1^2 + 120*a6^5*a5^4*a3^2*a2^5*a1^2 + 120*a6^4*a5^5*a3^2*a2^5*a1^2 - 104*a6^3*a5^6*a3^2*a2^5*a1^2 + 240*a6^6*a5^2*x34*a3^2*a2^5*a1^2 + 528*a6^5*a5^3*x34*a3^2*a2^5*a1^2 - 1116*a6^4*a5^4*x34*a3^2*a2^5*a1^2 + 528*a6^3*a5^5*x34*a3^2*a2^5*a1^2 + 240*a6^2*a5^6*x34*a3^2*a2^5*a1^2 - 24*a6^6*a5*x34^2*a3^2*a2^5*a1^2 - 864*a6^5*a5^2*x34^2*a3^2*a2^5*a1^2 + 564*a6^4*a5^3*x34^2*a3^2*a2^5*a1^2 + 564*a6^3*a5^4*x34^2*a3^2*a2^5*a1^2 - 864*a6^2*a5^5*x34^2*a3^2*a2^5*a1^2 - 24*a6*a5^6*x34^2*a3^2*a2^5*a1^2 - 100*a6^6*x34^3*a3^2*a2^5*a1^2 + 624*a6^5*a5*x34^3*a3^2*a2^5*a1^2 - 876*a6^4*a5^2*x34^3*a3^2*a2^5*a1^2 - 992*a6^3*a5^3*x34^3*a3^2*a2^5*a1^2 - 876*a6^2*a5^4*x34^3*a3^2*a2^5*a1^2 + 624*a6*a5^5*x34^3*a3^2*a2^5*a1^2 - 100*a5^6*x34^3*a3^2*a2^5*a1^2 - 120*a6^5*x34^4*a3^2*a2^5*a1^2 + 222*a6^4*a5*x34^4*a3^2*a2^5*a1^2 + 1056*a6^3*a5^2*x34^4*a3^2*a2^5*a1^2 + 1056*a6^2*a5^3*x34^4*a3^2*a2^5*a1^2 + 222*a6*a5^4*x34^4*a3^2*a2^5*a1^2 - 120*a5^5*x34^4*a3^2*a2^5*a1^2 + 12*a6^4*x34^5*a3^2*a2^5*a1^2 - 144*a6^3*a5*x34^5*a3^2*a2^5*a1^2 - 648*a6^2*a5^2*x34^5*a3^2*a2^5*a1^2 - 144*a6*a5^3*x34^5*a3^2*a2^5*a1^2 + 12*a5^4*x34^5*a3^2*a2^5*a1^2 - 28*a6^3*x34^6*a3^2*a2^5*a1^2 + 108*a6^2*a5*x34^6*a3^2*a2^5*a1^2 + 108*a6*a5^2*x34^6*a3^2*a2^5*a1^2 - 28*a5^3*x34^6*a3^2*a2^5*a1^2 + 160*a6^6*a5^2*a3^3*a2^5*a1^2 + 352*a6^5*a5^3*a3^3*a2^5*a1^2 - 744*a6^4*a5^4*a3^3*a2^5*a1^2 + 352*a6^3*a5^5*a3^3*a2^5*a1^2 + 160*a6^2*a5^6*a3^3*a2^5*a1^2 + 32*a6^6*a5*x34*a3^3*a2^5*a1^2 - 2016*a6^5*a5^2*x34*a3^3*a2^5*a1^2 + 1112*a6^4*a5^3*x34*a3^3*a2^5*a1^2 + 1112*a6^3*a5^4*x34*a3^3*a2^5*a1^2 - 2016*a6^2*a5^5*x34*a3^3*a2^5*a1^2 + 32*a6*a5^6*x34*a3^3*a2^5*a1^2 - 180*a6^6*x34^2*a3^3*a2^5*a1^2 + 1296*a6^5*a5*x34^2*a3^3*a2^5*a1^2 + 576*a6^4*a5^2*x34^2*a3^3*a2^5*a1^2 - 3568*a6^3*a5^3*x34^2*a3^3*a2^5*a1^2 + 576*a6^2*a5^4*x34^2*a3^3*a2^5*a1^2 + 1296*a6*a5^5*x34^2*a3^3*a2^5*a1^2 - 180*a5^6*x34^2*a3^3*a2^5*a1^2 - 128*a6^5*x34^3*a3^3*a2^5*a1^2 - 528*a6^4*a5*x34^3*a3^3*a2^5*a1^2 + 3136*a6^3*a5^2*x34^3*a3^3*a2^5*a1^2 + 3136*a6^2*a5^3*x34^3*a3^3*a2^5*a1^2 - 528*a6*a5^4*x34^3*a3^3*a2^5*a1^2 - 128*a5^5*x34^3*a3^3*a2^5*a1^2 + 66*a6^4*x34^4*a3^3*a2^5*a1^2 - 136*a6^3*a5*x34^4*a3^3*a2^5*a1^2 - 4104*a6^2*a5^2*x34^4*a3^3*a2^5*a1^2 - 136*a6*a5^3*x34^4*a3^3*a2^5*a1^2 + 66*a5^4*x34^4*a3^3*a2^5*a1^2 - 136*a6^3*x34^5*a3^3*a2^5*a1^2 + 792*a6^2*a5*x34^5*a3^3*a2^5*a1^2 + 792*a6*a5^2*x34^5*a3^3*a2^5*a1^2 - 136*a5^3*x34^5*a3^3*a2^5*a1^2 - 28*a6^2*x34^6*a3^3*a2^5*a1^2 - 48*a6*a5*x34^6*a3^3*a2^5*a1^2 - 28*a5^2*x34^6*a3^3*a2^5*a1^2 + 16*a6^6*a5*a3^4*a2^5*a1^2 - 1008*a6^5*a5^2*a3^4*a2^5*a1^2 + 556*a6^4*a5^3*a3^4*a2^5*a1^2 + 556*a6^3*a5^4*a3^4*a2^5*a1^2 - 1008*a6^2*a5^5*a3^4*a2^5*a1^2 + 16*a6*a5^6*a3^4*a2^5*a1^2 - 170*a6^6*x34*a3^4*a2^5*a1^2 + 1320*a6^5*a5*x34*a3^4*a2^5*a1^2 + 1740*a6^4*a5^2*x34*a3^4*a2^5*a1^2 - 4360*a6^3*a5^3*x34*a3^4*a2^5*a1^2 + 1740*a6^2*a5^4*x34*a3^4*a2^5*a1^2 + 1320*a6*a5^5*x34*a3^4*a2^5*a1^2 - 170*a5^6*x34*a3^4*a2^5*a1^2 - 24*a6^5*x34^2*a3^4*a2^5*a1^2 - 2034*a6^4*a5*x34^2*a3^4*a2^5*a1^2 + 4008*a6^3*a5^2*x34^2*a3^4*a2^5*a1^2 + 4008*a6^2*a5^3*x34^2*a3^4*a2^5*a1^2 - 2034*a6*a5^4*x34^2*a3^4*a2^5*a1^2 - 24*a5^5*x34^2*a3^4*a2^5*a1^2 + 220*a6^4*x34^3*a3^4*a2^5*a1^2 - 200*a6^3*a5*x34^3*a3^4*a2^5*a1^2 - 7020*a6^2*a5^2*x34^3*a3^4*a2^5*a1^2 - 200*a6*a5^3*x34^3*a3^4*a2^5*a1^2 + 220*a5^4*x34^3*a3^4*a2^5*a1^2 - 224*a6^3*x34^4*a3^4*a2^5*a1^2 + 1932*a6^2*a5*x34^4*a3^4*a2^5*a1^2 + 1932*a6*a5^2*x34^4*a3^4*a2^5*a1^2 - 224*a5^3*x34^4*a3^4*a2^5*a1^2 - 168*a6^2*x34^5*a3^4*a2^5*a1^2 - 168*a6*a5*x34^5*a3^4*a2^5*a1^2 - 168*a5^2*x34^5*a3^4*a2^5*a1^2 + 2*a6*x34^6*a3^4*a2^5*a1^2 + 2*a5*x34^6*a3^4*a2^5*a1^2 - 68*a6^6*a3^5*a2^5*a1^2 + 528*a6^5*a5*a3^5*a2^5*a1^2 + 696*a6^4*a5^2*a3^5*a2^5*a1^2 - 1744*a6^3*a5^3*a3^5*a2^5*a1^2 + 696*a6^2*a5^4*a3^5*a2^5*a1^2 + 528*a6*a5^5*a3^5*a2^5*a1^2 - 68*a5^6*a3^5*a2^5*a1^2 + 48*a6^5*x34*a3^5*a2^5*a1^2 - 2124*a6^4*a5*x34*a3^5*a2^5*a1^2 + 2928*a6^3*a5^2*x34*a3^5*a2^5*a1^2 + 2928*a6^2*a5^3*x34*a3^5*a2^5*a1^2 - 2124*a6*a5^4*x34*a3^5*a2^5*a1^2 + 48*a5^5*x34*a3^5*a2^5*a1^2 + 354*a6^4*x34^2*a3^5*a2^5*a1^2 - 360*a6^3*a5*x34^2*a3^5*a2^5*a1^2 - 5832*a6^2*a5^2*x34^2*a3^5*a2^5*a1^2 - 360*a6*a5^3*x34^2*a3^5*a2^5*a1^2 + 354*a5^4*x34^2*a3^5*a2^5*a1^2 - 64*a6^3*x34^3*a3^5*a2^5*a1^2 + 2112*a6^2*a5*x34^3*a3^5*a2^5*a1^2 + 2112*a6*a5^2*x34^3*a3^5*a2^5*a1^2 - 64*a5^3*x34^3*a3^5*a2^5*a1^2 - 420*a6^2*x34^4*a3^5*a2^5*a1^2 - 420*a5^2*x34^4*a3^5*a2^5*a1^2 + 12*a6*x34^5*a3^5*a2^5*a1^2 + 12*a5*x34^5*a3^5*a2^5*a1^2 - 8*x34^6*a3^5*a2^5*a1^2 + 16*a6^5*a3^6*a2^5*a1^2 - 708*a6^4*a5*a3^6*a2^5*a1^2 + 976*a6^3*a5^2*a3^6*a2^5*a1^2 + 976*a6^2*a5^3*a3^6*a2^5*a1^2 - 708*a6*a5^4*a3^6*a2^5*a1^2 + 16*a5^5*a3^6*a2^5*a1^2 + 266*a6^4*x34*a3^6*a2^5*a1^2 - 280*a6^3*a5*x34*a3^6*a2^5*a1^2 - 3024*a6^2*a5^2*x34*a3^6*a2^5*a1^2 - 280*a6*a5^3*x34*a3^6*a2^5*a1^2 + 266*a5^4*x34*a3^6*a2^5*a1^2 + 184*a6^3*x34^2*a3^6*a2^5*a1^2 + 1152*a6^2*a5*x34^2*a3^6*a2^5*a1^2 + 1152*a6*a5^2*x34^2*a3^6*a2^5*a1^2 + 184*a5^3*x34^2*a3^6*a2^5*a1^2 - 588*a6^2*x34^3*a3^6*a2^5*a1^2 + 672*a6*a5*x34^3*a3^6*a2^5*a1^2 - 588*a5^2*x34^3*a3^6*a2^5*a1^2 + 32*a6*x34^4*a3^6*a2^5*a1^2 + 32*a5*x34^4*a3^6*a2^5*a1^2 - 56*x34^5*a3^6*a2^5*a1^2 + 76*a6^4*a3^7*a2^5*a1^2 - 80*a6^3*a5*a3^7*a2^5*a1^2 - 864*a6^2*a5^2*a3^7*a2^5*a1^2 - 80*a6*a5^3*a3^7*a2^5*a1^2 + 76*a5^4*a3^7*a2^5*a1^2 + 176*a6^3*x34*a3^7*a2^5*a1^2 + 384*a6^2*a5*x34*a3^7*a2^5*a1^2 + 384*a6*a5^2*x34*a3^7*a2^5*a1^2 + 176*a5^3*x34*a3^7*a2^5*a1^2 - 504*a6^2*x34^2*a3^7*a2^5*a1^2 + 1056*a6*a5*x34^2*a3^7*a2^5*a1^2 - 504*a5^2*x34^2*a3^7*a2^5*a1^2 + 48*a6*x34^3*a3^7*a2^5*a1^2 + 48*a5*x34^3*a3^7*a2^5*a1^2 - 160*x34^4*a3^7*a2^5*a1^2 + 44*a6^3*a3^8*a2^5*a1^2 + 96*a6^2*a5*a3^8*a2^5*a1^2 + 96*a6*a5^2*a3^8*a2^5*a1^2 + 44*a5^3*a3^8*a2^5*a1^2 - 252*a6^2*x34*a3^8*a2^5*a1^2 + 648*a6*a5*x34*a3^8*a2^5*a1^2 - 252*a5^2*x34*a3^8*a2^5*a1^2 + 42*a6*x34^2*a3^8*a2^5*a1^2 + 42*a5*x34^2*a3^8*a2^5*a1^2 - 240*x34^3*a3^8*a2^5*a1^2 - 56*a6^2*a3^9*a2^5*a1^2 + 144*a6*a5*a3^9*a2^5*a1^2 - 56*a5^2*a3^9*a2^5*a1^2 + 20*a6*x34*a3^9*a2^5*a1^2 + 20*a5*x34*a3^9*a2^5*a1^2 - 200*x34^2*a3^9*a2^5*a1^2 + 4*a6*a3^10*a2^5*a1^2 + 4*a5*a3^10*a2^5*a1^2 - 88*x34*a3^10*a2^5*a1^2 - 16*a3^11*a2^5*a1^2 + 8*a6^6*a5^4*a2^6*a1^2 - 8*a6^5*a5^5*a2^6*a1^2 + 8*a6^4*a5^6*a2^6*a1^2 - 4*a6^6*a5^3*x34*a2^6*a1^2 + 2*a6^5*a5^4*x34*a2^6*a1^2 + 2*a6^4*a5^5*x34*a2^6*a1^2 - 4*a6^3*a5^6*x34*a2^6*a1^2 + 24*a6^6*a5^2*x34^2*a2^6*a1^2 - 28*a6^5*a5^3*x34^2*a2^6*a1^2 + 32*a6^4*a5^4*x34^2*a2^6*a1^2 - 28*a6^3*a5^5*x34^2*a2^6*a1^2 + 24*a6^2*a5^6*x34^2*a2^6*a1^2 - 4*a6^6*a5*x34^3*a2^6*a1^2 - 28*a6^5*a5^2*x34^3*a2^6*a1^2 - 4*a6^4*a5^3*x34^3*a2^6*a1^2 - 4*a6^3*a5^4*x34^3*a2^6*a1^2 - 28*a6^2*a5^5*x34^3*a2^6*a1^2 - 4*a6*a5^6*x34^3*a2^6*a1^2 + 8*a6^6*x34^4*a2^6*a1^2 + 2*a6^5*a5*x34^4*a2^6*a1^2 + 32*a6^4*a5^2*x34^4*a2^6*a1^2 - 4*a6^3*a5^3*x34^4*a2^6*a1^2 + 32*a6^2*a5^4*x34^4*a2^6*a1^2 + 2*a6*a5^5*x34^4*a2^6*a1^2 + 8*a5^6*x34^4*a2^6*a1^2 - 8*a6^5*x34^5*a2^6*a1^2 + 2*a6^4*a5*x34^5*a2^6*a1^2 - 28*a6^3*a5^2*x34^5*a2^6*a1^2 - 28*a6^2*a5^3*x34^5*a2^6*a1^2 + 2*a6*a5^4*x34^5*a2^6*a1^2 - 8*a5^5*x34^5*a2^6*a1^2 + 8*a6^4*x34^6*a2^6*a1^2 - 4*a6^3*a5*x34^6*a2^6*a1^2 + 24*a6^2*a5^2*x34^6*a2^6*a1^2 - 4*a6*a5^3*x34^6*a2^6*a1^2 + 8*a5^4*x34^6*a2^6*a1^2 - 8*a6^6*a5^3*a3*a2^6*a1^2 + 4*a6^5*a5^4*a3*a2^6*a1^2 + 4*a6^4*a5^5*a3*a2^6*a1^2 - 8*a6^3*a5^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*x34*a3*a2^6*a1^2 - 104*a6^5*a5^3*x34*a3*a2^6*a1^2 + 64*a6^4*a5^4*x34*a3*a2^6*a1^2 - 104*a6^3*a5^5*x34*a3*a2^6*a1^2 + 24*a6^2*a5^6*x34*a3*a2^6*a1^2 - 36*a6^6*a5*x34^2*a3*a2^6*a1^2 + 24*a6^5*a5^2*x34^2*a3*a2^6*a1^2 + 24*a6^4*a5^3*x34^2*a3*a2^6*a1^2 + 24*a6^3*a5^4*x34^2*a3*a2^6*a1^2 + 24*a6^2*a5^5*x34^2*a3*a2^6*a1^2 - 36*a6*a5^6*x34^2*a3*a2^6*a1^2 + 28*a6^6*x34^3*a3*a2^6*a1^2 - 40*a6^5*a5*x34^3*a3*a2^6*a1^2 + 164*a6^4*a5^2*x34^3*a3*a2^6*a1^2 - 112*a6^3*a5^3*x34^3*a3*a2^6*a1^2 + 164*a6^2*a5^4*x34^3*a3*a2^6*a1^2 - 40*a6*a5^5*x34^3*a3*a2^6*a1^2 + 28*a5^6*x34^3*a3*a2^6*a1^2 - 38*a6^5*x34^4*a3*a2^6*a1^2 + 10*a6^4*a5*x34^4*a3*a2^6*a1^2 - 104*a6^3*a5^2*x34^4*a3*a2^6*a1^2 - 104*a6^2*a5^3*x34^4*a3*a2^6*a1^2 + 10*a6*a5^4*x34^4*a3*a2^6*a1^2 - 38*a5^5*x34^4*a3*a2^6*a1^2 + 50*a6^4*x34^5*a3*a2^6*a1^2 - 72*a6^3*a5*x34^5*a3*a2^6*a1^2 + 252*a6^2*a5^2*x34^5*a3*a2^6*a1^2 - 72*a6*a5^3*x34^5*a3*a2^6*a1^2 + 50*a5^4*x34^5*a3*a2^6*a1^2 - 4*a6^3*x34^6*a3*a2^6*a1^2 - 24*a6^2*a5*x34^6*a3*a2^6*a1^2 - 24*a6*a5^2*x34^6*a3*a2^6*a1^2 - 4*a5^3*x34^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*a3^2*a2^6*a1^2 - 104*a6^5*a5^3*a3^2*a2^6*a1^2 + 64*a6^4*a5^4*a3^2*a2^6*a1^2 - 104*a6^3*a5^5*a3^2*a2^6*a1^2 + 24*a6^2*a5^6*a3^2*a2^6*a1^2 - 84*a6^6*a5*x34*a3^2*a2^6*a1^2 + 240*a6^5*a5^2*x34*a3^2*a2^6*a1^2 + 96*a6^4*a5^3*x34*a3^2*a2^6*a1^2 + 96*a6^3*a5^4*x34*a3^2*a2^6*a1^2 + 240*a6^2*a5^5*x34*a3^2*a2^6*a1^2 - 84*a6*a5^6*x34*a3^2*a2^6*a1^2 + 60*a6^6*x34^2*a3^2*a2^6*a1^2 - 24*a6^5*a5*x34^2*a3^2*a2^6*a1^2 - 132*a6^4*a5^2*x34^2*a3^2*a2^6*a1^2 - 168*a6^3*a5^3*x34^2*a3^2*a2^6*a1^2 - 132*a6^2*a5^4*x34^2*a3^2*a2^6*a1^2 - 24*a6*a5^5*x34^2*a3^2*a2^6*a1^2 + 60*a5^6*x34^2*a3^2*a2^6*a1^2 - 100*a6^5*x34^3*a3^2*a2^6*a1^2 + 56*a6^4*a5*x34^3*a3^2*a2^6*a1^2 + 8*a6^3*a5^2*x34^3*a3^2*a2^6*a1^2 + 8*a6^2*a5^3*x34^3*a3^2*a2^6*a1^2 + 56*a6*a5^4*x34^3*a3^2*a2^6*a1^2 - 100*a5^5*x34^3*a3^2*a2^6*a1^2 + 162*a6^4*x34^4*a3^2*a2^6*a1^2 - 264*a6^3*a5*x34^4*a3^2*a2^6*a1^2 + 468*a6^2*a5^2*x34^4*a3^2*a2^6*a1^2 - 264*a6*a5^3*x34^4*a3^2*a2^6*a1^2 + 162*a5^4*x34^4*a3^2*a2^6*a1^2 - 52*a6^3*x34^5*a3^2*a2^6*a1^2 - 36*a6^2*a5*x34^5*a3^2*a2^6*a1^2 - 36*a6*a5^2*x34^5*a3^2*a2^6*a1^2 - 52*a5^3*x34^5*a3^2*a2^6*a1^2 + 24*a6^2*x34^6*a3^2*a2^6*a1^2 - 24*a6*a5*x34^6*a3^2*a2^6*a1^2 + 24*a5^2*x34^6*a3^2*a2^6*a1^2 - 56*a6^6*a5*a3^3*a2^6*a1^2 + 160*a6^5*a5^2*a3^3*a2^6*a1^2 + 64*a6^4*a5^3*a3^3*a2^6*a1^2 + 64*a6^3*a5^4*a3^3*a2^6*a1^2 + 160*a6^2*a5^5*a3^3*a2^6*a1^2 - 56*a6*a5^6*a3^3*a2^6*a1^2 + 64*a6^6*x34*a3^3*a2^6*a1^2 + 32*a6^5*a5*x34*a3^3*a2^6*a1^2 - 592*a6^4*a5^2*x34*a3^3*a2^6*a1^2 - 112*a6^3*a5^3*x34*a3^3*a2^6*a1^2 - 592*a6^2*a5^4*x34*a3^3*a2^6*a1^2 + 32*a6*a5^5*x34*a3^3*a2^6*a1^2 + 64*a5^6*x34*a3^3*a2^6*a1^2 - 180*a6^5*x34^2*a3^3*a2^6*a1^2 + 164*a6^4*a5*x34^2*a3^3*a2^6*a1^2 + 512*a6^3*a5^2*x34^2*a3^3*a2^6*a1^2 + 512*a6^2*a5^3*x34^2*a3^3*a2^6*a1^2 + 164*a6*a5^4*x34^2*a3^3*a2^6*a1^2 - 180*a5^5*x34^2*a3^3*a2^6*a1^2 + 304*a6^4*x34^3*a3^3*a2^6*a1^2 - 512*a6^3*a5*x34^3*a3^3*a2^6*a1^2 - 24*a6^2*a5^2*x34^3*a3^3*a2^6*a1^2 - 512*a6*a5^3*x34^3*a3^3*a2^6*a1^2 + 304*a5^4*x34^3*a3^3*a2^6*a1^2 - 204*a6^3*x34^4*a3^3*a2^6*a1^2 + 216*a6^2*a5*x34^4*a3^3*a2^6*a1^2 + 216*a6*a5^2*x34^4*a3^3*a2^6*a1^2 - 204*a5^3*x34^4*a3^3*a2^6*a1^2 + 116*a6^2*x34^5*a3^3*a2^6*a1^2 - 192*a6*a5*x34^5*a3^3*a2^6*a1^2 + 116*a5^2*x34^5*a3^3*a2^6*a1^2 - 4*a6*x34^6*a3^3*a2^6*a1^2 - 4*a5*x34^6*a3^3*a2^6*a1^2 + 32*a6^6*a3^4*a2^6*a1^2 + 16*a6^5*a5*a3^4*a2^6*a1^2 - 296*a6^4*a5^2*a3^4*a2^6*a1^2 - 56*a6^3*a5^3*a3^4*a2^6*a1^2 - 296*a6^2*a5^4*a3^4*a2^6*a1^2 + 16*a6*a5^5*a3^4*a2^6*a1^2 + 32*a5^6*a3^4*a2^6*a1^2 - 170*a6^5*x34*a3^4*a2^6*a1^2 + 190*a6^4*a5*x34*a3^4*a2^6*a1^2 + 760*a6^3*a5^2*x34*a3^4*a2^6*a1^2 + 760*a6^2*a5^3*x34*a3^4*a2^6*a1^2 + 190*a6*a5^4*x34*a3^4*a2^6*a1^2 - 170*a5^5*x34*a3^4*a2^6*a1^2 + 352*a6^4*x34^2*a3^4*a2^6*a1^2 - 576*a6^3*a5*x34^2*a3^4*a2^6*a1^2 - 1152*a6^2*a5^2*x34^2*a3^4*a2^6*a1^2 - 576*a6*a5^3*x34^2*a3^4*a2^6*a1^2 + 352*a5^4*x34^2*a3^4*a2^6*a1^2 - 380*a6^3*x34^3*a3^4*a2^6*a1^2 + 780*a6^2*a5*x34^3*a3^4*a2^6*a1^2 + 780*a6*a5^2*x34^3*a3^4*a2^6*a1^2 - 380*a5^3*x34^3*a3^4*a2^6*a1^2 + 252*a6^2*x34^4*a3^4*a2^6*a1^2 - 600*a6*a5*x34^4*a3^4*a2^6*a1^2 + 252*a5^2*x34^4*a3^4*a2^6*a1^2 - 22*a6*x34^5*a3^4*a2^6*a1^2 - 22*a5*x34^5*a3^4*a2^6*a1^2 + 8*x34^6*a3^4*a2^6*a1^2 - 68*a6^5*a3^5*a2^6*a1^2 + 76*a6^4*a5*a3^5*a2^6*a1^2 + 304*a6^3*a5^2*a3^5*a2^6*a1^2 + 304*a6^2*a5^3*a3^5*a2^6*a1^2 + 76*a6*a5^4*a3^5*a2^6*a1^2 - 68*a5^5*a3^5*a2^6*a1^2 + 240*a6^4*x34*a3^5*a2^6*a1^2 - 384*a6^3*a5*x34*a3^5*a2^6*a1^2 - 1368*a6^2*a5^2*x34*a3^5*a2^6*a1^2 - 384*a6*a5^3*x34*a3^5*a2^6*a1^2 + 240*a5^4*x34*a3^5*a2^6*a1^2 - 404*a6^3*x34^2*a3^5*a2^6*a1^2 + 1152*a6^2*a5*x34^2*a3^5*a2^6*a1^2 + 1152*a6*a5^2*x34^2*a3^5*a2^6*a1^2 - 404*a5^3*x34^2*a3^5*a2^6*a1^2 + 300*a6^2*x34^3*a3^5*a2^6*a1^2 - 1008*a6*a5*x34^3*a3^5*a2^6*a1^2 + 300*a5^2*x34^3*a3^5*a2^6*a1^2 - 48*a6*x34^4*a3^5*a2^6*a1^2 - 48*a5*x34^4*a3^5*a2^6*a1^2 + 40*x34^5*a3^5*a2^6*a1^2 + 80*a6^4*a3^6*a2^6*a1^2 - 128*a6^3*a5*a3^6*a2^6*a1^2 - 456*a6^2*a5^2*a3^6*a2^6*a1^2 - 128*a6*a5^3*a3^6*a2^6*a1^2 + 80*a5^4*a3^6*a2^6*a1^2 - 252*a6^3*x34*a3^6*a2^6*a1^2 + 840*a6^2*a5*x34*a3^6*a2^6*a1^2 + 840*a6*a5^2*x34*a3^6*a2^6*a1^2 - 252*a5^3*x34*a3^6*a2^6*a1^2 + 212*a6^2*x34^2*a3^6*a2^6*a1^2 - 1008*a6*a5*x34^2*a3^6*a2^6*a1^2 + 212*a5^2*x34^2*a3^6*a2^6*a1^2 - 56*a6*x34^3*a3^6*a2^6*a1^2 - 56*a5*x34^3*a3^6*a2^6*a1^2 + 88*x34^4*a3^6*a2^6*a1^2 - 72*a6^3*a3^7*a2^6*a1^2 + 240*a6^2*a5*a3^7*a2^6*a1^2 + 240*a6*a5^2*a3^7*a2^6*a1^2 - 72*a5^3*a3^7*a2^6*a1^2 + 96*a6^2*x34*a3^7*a2^6*a1^2 - 576*a6*a5*x34*a3^7*a2^6*a1^2 + 96*a5^2*x34*a3^7*a2^6*a1^2 - 40*a6*x34^2*a3^7*a2^6*a1^2 - 40*a5*x34^2*a3^7*a2^6*a1^2 + 112*x34^3*a3^7*a2^6*a1^2 + 24*a6^2*a3^8*a2^6*a1^2 - 144*a6*a5*a3^8*a2^6*a1^2 + 24*a5^2*a3^8*a2^6*a1^2 - 18*a6*x34*a3^8*a2^6*a1^2 - 18*a5*x34*a3^8*a2^6*a1^2 + 88*x34^2*a3^8*a2^6*a1^2 - 4*a6*a3^9*a2^6*a1^2 - 4*a5*a3^9*a2^6*a1^2 + 40*x34*a3^9*a2^6*a1^2 + 8*a3^10*a2^6*a1^2 - 8*a6^6*a5^6*x34^3*a1^3 - 4*a6^6*a5^5*x34^4*a1^3 - 4*a6^5*a5^6*x34^4*a1^3 - 4*a6^6*a5^4*x34^5*a1^3 + 48*a6^5*a5^5*x34^5*a1^3 - 4*a6^4*a5^6*x34^5*a1^3 - 8*a6^6*a5^3*x34^6*a1^3 - 4*a6^5*a5^4*x34^6*a1^3 - 4*a6^4*a5^5*x34^6*a1^3 - 8*a6^3*a5^6*x34^6*a1^3 - 28*a6^6*a5^6*x34^2*a3*a1^3 + 24*a6^6*a5^5*x34^3*a3*a1^3 + 24*a6^5*a5^6*x34^3*a3*a1^3 - 48*a6^6*a5^4*x34^4*a3*a1^3 + 192*a6^5*a5^5*x34^4*a3*a1^3 - 48*a6^4*a5^6*x34^4*a3*a1^3 - 8*a6^6*a5^3*x34^5*a3*a1^3 - 72*a6^5*a5^4*x34^5*a3*a1^3 - 72*a6^4*a5^5*x34^5*a3*a1^3 - 8*a6^3*a5^6*x34^5*a3*a1^3 - 4*a6^6*a5^2*x34^6*a3*a1^3 + 40*a6^5*a5^3*x34^6*a3*a1^3 - 28*a6^4*a5^4*x34^6*a3*a1^3 + 40*a6^3*a5^5*x34^6*a3*a1^3 - 4*a6^2*a5^6*x34^6*a3*a1^3 - 36*a6^6*a5^6*x34*a3^2*a1^3 + 68*a6^6*a5^5*x34^2*a3^2*a1^3 + 68*a6^5*a5^6*x34^2*a3^2*a1^3 - 156*a6^6*a5^4*x34^3*a3^2*a1^3 + 320*a6^5*a5^5*x34^3*a3^2*a1^3 - 156*a6^4*a5^6*x34^3*a3^2*a1^3 + 76*a6^6*a5^3*x34^4*a3^2*a1^3 - 264*a6^5*a5^4*x34^4*a3^2*a1^3 - 264*a6^4*a5^5*x34^4*a3^2*a1^3 + 76*a6^3*a5^6*x34^4*a3^2*a1^3 - 52*a6^6*a5^2*x34^5*a3^2*a1^3 + 272*a6^5*a5^3*x34^5*a3^2*a1^3 - 132*a6^4*a5^4*x34^5*a3^2*a1^3 + 272*a6^3*a5^5*x34^5*a3^2*a1^3 - 52*a6^2*a5^6*x34^5*a3^2*a1^3 - 4*a6^6*a5*x34^6*a3^2*a1^3 - 28*a6^5*a5^2*x34^6*a3^2*a1^3 - 4*a6^4*a5^3*x34^6*a3^2*a1^3 - 4*a6^3*a5^4*x34^6*a3^2*a1^3 - 28*a6^2*a5^5*x34^6*a3^2*a1^3 - 4*a6*a5^6*x34^6*a3^2*a1^3 - 24*a6^6*a5^6*a3^3*a1^3 + 88*a6^6*a5^5*x34*a3^3*a1^3 + 88*a6^5*a5^6*x34*a3^3*a1^3 - 224*a6^6*a5^4*x34^2*a3^3*a1^3 + 320*a6^5*a5^5*x34^2*a3^3*a1^3 - 224*a6^4*a5^6*x34^2*a3^3*a1^3 + 272*a6^6*a5^3*x34^3*a3^3*a1^3 - 512*a6^5*a5^4*x34^3*a3^3*a1^3 - 512*a6^4*a5^5*x34^3*a3^3*a1^3 + 272*a6^3*a5^6*x34^3*a3^3*a1^3 - 204*a6^6*a5^2*x34^4*a3^3*a1^3 + 664*a6^5*a5^3*x34^4*a3^3*a1^3 - 96*a6^4*a5^4*x34^4*a3^3*a1^3 + 664*a6^3*a5^5*x34^4*a3^3*a1^3 - 204*a6^2*a5^6*x34^4*a3^3*a1^3 + 16*a6^6*a5*x34^5*a3^3*a1^3 - 136*a6^5*a5^2*x34^5*a3^3*a1^3 - 120*a6^4*a5^3*x34^5*a3^3*a1^3 - 120*a6^3*a5^4*x34^5*a3^3*a1^3 - 136*a6^2*a5^5*x34^5*a3^3*a1^3 + 16*a6*a5^6*x34^5*a3^3*a1^3 - 8*a6^6*x34^6*a3^3*a1^3 + 40*a6^5*a5*x34^6*a3^3*a1^3 - 4*a6^4*a5^2*x34^6*a3^3*a1^3 + 48*a6^3*a5^3*x34^6*a3^3*a1^3 - 4*a6^2*a5^4*x34^6*a3^3*a1^3 + 40*a6*a5^5*x34^6*a3^3*a1^3 - 8*a5^6*x34^6*a3^3*a1^3 + 44*a6^6*a5^5*a3^4*a1^3 + 44*a6^5*a5^6*a3^4*a1^3 - 180*a6^6*a5^4*x34*a3^4*a1^3 + 160*a6^5*a5^5*x34*a3^4*a1^3 - 180*a6^4*a5^6*x34*a3^4*a1^3 + 396*a6^6*a5^3*x34^2*a3^4*a1^3 - 576*a6^5*a5^4*x34^2*a3^4*a1^3 - 576*a6^4*a5^5*x34^2*a3^4*a1^3 + 396*a6^3*a5^6*x34^2*a3^4*a1^3 - 380*a6^6*a5^2*x34^3*a3^4*a1^3 + 640*a6^5*a5^3*x34^3*a3^4*a1^3 + 520*a6^4*a5^4*x34^3*a3^4*a1^3 + 640*a6^3*a5^5*x34^3*a3^4*a1^3 - 380*a6^2*a5^6*x34^3*a3^4*a1^3 + 112*a6^6*a5*x34^4*a3^4*a1^3 - 224*a6^5*a5^2*x34^4*a3^4*a1^3 - 396*a6^4*a5^3*x34^4*a3^4*a1^3 - 396*a6^3*a5^4*x34^4*a3^4*a1^3 - 224*a6^2*a5^5*x34^4*a3^4*a1^3 + 112*a6*a5^6*x34^4*a3^4*a1^3 - 52*a6^6*x34^5*a3^4*a1^3 + 192*a6^5*a5*x34^5*a3^4*a1^3 + 12*a6^4*a5^2*x34^5*a3^4*a1^3 + 192*a6^3*a5^3*x34^5*a3^4*a1^3 + 12*a6^2*a5^4*x34^5*a3^4*a1^3 + 192*a6*a5^5*x34^5*a3^4*a1^3 - 52*a5^6*x34^5*a3^4*a1^3 - 4*a6^5*x34^6*a3^4*a1^3 - 28*a6^4*a5*x34^6*a3^4*a1^3 - 4*a6^3*a5^2*x34^6*a3^4*a1^3 - 4*a6^2*a5^3*x34^6*a3^4*a1^3 - 28*a6*a5^4*x34^6*a3^4*a1^3 - 4*a5^5*x34^6*a3^4*a1^3 - 72*a6^6*a5^4*a3^5*a1^3 + 64*a6^5*a5^5*a3^5*a1^3 - 72*a6^4*a5^6*a3^5*a1^3 + 312*a6^6*a5^3*x34*a3^5*a1^3 - 384*a6^5*a5^4*x34*a3^5*a1^3 - 384*a6^4*a5^5*x34*a3^5*a1^3 + 312*a6^3*a5^6*x34*a3^5*a1^3 - 404*a6^6*a5^2*x34^2*a3^5*a1^3 + 88*a6^5*a5^3*x34^2*a3^5*a1^3 + 1272*a6^4*a5^4*x34^2*a3^5*a1^3 + 88*a6^3*a5^5*x34^2*a3^5*a1^3 - 404*a6^2*a5^6*x34^2*a3^5*a1^3 + 248*a6^6*a5*x34^3*a3^5*a1^3 - 64*a6^5*a5^2*x34^3*a3^5*a1^3 - 560*a6^4*a5^3*x34^3*a3^5*a1^3 - 560*a6^3*a5^4*x34^3*a3^5*a1^3 - 64*a6^2*a5^5*x34^3*a3^5*a1^3 + 248*a6*a5^6*x34^3*a3^5*a1^3 - 144*a6^6*x34^4*a3^5*a1^3 + 312*a6^5*a5*x34^4*a3^5*a1^3 + 156*a6^4*a5^2*x34^4*a3^5*a1^3 + 144*a6^3*a5^3*x34^4*a3^5*a1^3 + 156*a6^2*a5^4*x34^4*a3^5*a1^3 + 312*a6*a5^5*x34^4*a3^5*a1^3 - 144*a5^6*x34^4*a3^5*a1^3 + 24*a6^5*x34^5*a3^5*a1^3 - 216*a6^4*a5*x34^5*a3^5*a1^3 + 8*a6^3*a5^2*x34^5*a3^5*a1^3 + 8*a6^2*a5^3*x34^5*a3^5*a1^3 - 216*a6*a5^4*x34^5*a3^5*a1^3 + 24*a5^5*x34^5*a3^5*a1^3 - 4*a6^4*x34^6*a3^5*a1^3 + 40*a6^3*a5*x34^6*a3^5*a1^3 - 28*a6^2*a5^2*x34^6*a3^5*a1^3 + 40*a6*a5^3*x34^6*a3^5*a1^3 - 4*a5^4*x34^6*a3^5*a1^3 + 104*a6^6*a5^3*a3^6*a1^3 - 128*a6^5*a5^4*a3^6*a1^3 - 128*a6^4*a5^5*a3^6*a1^3 + 104*a6^3*a5^6*a3^6*a1^3 - 252*a6^6*a5^2*x34*a3^6*a1^3 - 168*a6^5*a5^3*x34*a3^6*a1^3 + 1064*a6^4*a5^4*x34*a3^6*a1^3 - 168*a6^3*a5^5*x34*a3^6*a1^3 - 252*a6^2*a5^6*x34*a3^6*a1^3 + 288*a6^6*a5*x34^2*a3^6*a1^3 + 184*a6^5*a5^2*x34^2*a3^6*a1^3 - 448*a6^4*a5^3*x34^2*a3^6*a1^3 - 448*a6^3*a5^4*x34^2*a3^6*a1^3 + 184*a6^2*a5^5*x34^2*a3^6*a1^3 + 288*a6*a5^6*x34^2*a3^6*a1^3 - 224*a6^6*x34^3*a3^6*a1^3 + 168*a6^5*a5*x34^3*a3^6*a1^3 + 420*a6^4*a5^2*x34^3*a3^6*a1^3 - 336*a6^3*a5^3*x34^3*a3^6*a1^3 + 420*a6^2*a5^4*x34^3*a3^6*a1^3 + 168*a6*a5^5*x34^3*a3^6*a1^3 - 224*a5^6*x34^3*a3^6*a1^3 + 176*a6^5*x34^4*a3^6*a1^3 - 688*a6^4*a5*x34^4*a3^6*a1^3 + 96*a6^3*a5^2*x34^4*a3^6*a1^3 + 96*a6^2*a5^3*x34^4*a3^6*a1^3 - 688*a6*a5^4*x34^4*a3^6*a1^3 + 176*a5^5*x34^4*a3^6*a1^3 - 28*a6^4*x34^5*a3^6*a1^3 + 280*a6^3*a5*x34^5*a3^6*a1^3 - 196*a6^2*a5^2*x34^5*a3^6*a1^3 + 280*a6*a5^3*x34^5*a3^6*a1^3 - 28*a5^4*x34^5*a3^6*a1^3 - 8*a6^3*x34^6*a3^6*a1^3 - 4*a6^2*a5*x34^6*a3^6*a1^3 - 4*a6*a5^2*x34^6*a3^6*a1^3 - 8*a5^3*x34^6*a3^6*a1^3 - 72*a6^6*a5^2*a3^7*a1^3 - 48*a6^5*a5^3*a3^7*a1^3 + 304*a6^4*a5^4*a3^7*a1^3 - 48*a6^3*a5^5*a3^7*a1^3 - 72*a6^2*a5^6*a3^7*a1^3 + 176*a6^6*a5*x34*a3^7*a1^3 + 176*a6^5*a5^2*x34*a3^7*a1^3 - 224*a6^4*a5^3*x34*a3^7*a1^3 - 224*a6^3*a5^4*x34*a3^7*a1^3 + 176*a6^2*a5^5*x34*a3^7*a1^3 + 176*a6*a5^6*x34*a3^7*a1^3 - 208*a6^6*x34^2*a3^7*a1^3 - 48*a6^5*a5*x34^2*a3^7*a1^3 + 504*a6^4*a5^2*x34^2*a3^7*a1^3 - 672*a6^3*a5^3*x34^2*a3^7*a1^3 + 504*a6^2*a5^4*x34^2*a3^7*a1^3 - 48*a6*a5^5*x34^2*a3^7*a1^3 - 208*a5^6*x34^2*a3^7*a1^3 + 384*a6^5*x34^3*a3^7*a1^3 - 1152*a6^4*a5*x34^3*a3^7*a1^3 + 224*a6^3*a5^2*x34^3*a3^7*a1^3 + 224*a6^2*a5^3*x34^3*a3^7*a1^3 - 1152*a6*a5^4*x34^3*a3^7*a1^3 + 384*a5^5*x34^3*a3^7*a1^3 - 80*a6^4*x34^4*a3^7*a1^3 + 800*a6^3*a5*x34^4*a3^7*a1^3 - 560*a6^2*a5^2*x34^4*a3^7*a1^3 + 800*a6*a5^3*x34^4*a3^7*a1^3 - 80*a5^4*x34^4*a3^7*a1^3 - 48*a6^3*x34^5*a3^7*a1^3 - 24*a6^2*a5*x34^5*a3^7*a1^3 - 24*a6*a5^2*x34^5*a3^7*a1^3 - 48*a5^3*x34^5*a3^7*a1^3 + 44*a6^6*a5*a3^8*a1^3 + 44*a6^5*a5^2*a3^8*a1^3 - 56*a6^4*a5^3*a3^8*a1^3 - 56*a6^3*a5^4*a3^8*a1^3 + 44*a6^2*a5^5*a3^8*a1^3 + 44*a6*a5^6*a3^8*a1^3 - 108*a6^6*x34*a3^8*a1^3 - 72*a6^5*a5*x34*a3^8*a1^3 + 288*a6^4*a5^2*x34*a3^8*a1^3 - 432*a6^3*a5^3*x34*a3^8*a1^3 + 288*a6^2*a5^4*x34*a3^8*a1^3 - 72*a6*a5^5*x34*a3^8*a1^3 - 108*a5^6*x34*a3^8*a1^3 + 396*a6^5*x34^2*a3^8*a1^3 - 1068*a6^4*a5*x34^2*a3^8*a1^3 + 236*a6^3*a5^2*x34^2*a3^8*a1^3 + 236*a6^2*a5^3*x34^2*a3^8*a1^3 - 1068*a6*a5^4*x34^2*a3^8*a1^3 + 396*a5^5*x34^2*a3^8*a1^3 - 120*a6^4*x34^3*a3^8*a1^3 + 1200*a6^3*a5*x34^3*a3^8*a1^3 - 840*a6^2*a5^2*x34^3*a3^8*a1^3 + 1200*a6*a5^3*x34^3*a3^8*a1^3 - 120*a5^4*x34^3*a3^8*a1^3 - 120*a6^3*x34^4*a3^8*a1^3 - 60*a6^2*a5*x34^4*a3^8*a1^3 - 60*a6*a5^2*x34^4*a3^8*a1^3 - 120*a5^3*x34^4*a3^8*a1^3 - 24*a6^6*a3^9*a1^3 - 16*a6^5*a5*a3^9*a1^3 + 64*a6^4*a5^2*a3^9*a1^3 - 96*a6^3*a5^3*a3^9*a1^3 + 64*a6^2*a5^4*a3^9*a1^3 - 16*a6*a5^5*a3^9*a1^3 - 24*a5^6*a3^9*a1^3 + 200*a6^5*x34*a3^9*a1^3 - 520*a6^4*a5*x34*a3^9*a1^3 + 120*a6^3*a5^2*x34*a3^9*a1^3 + 120*a6^2*a5^3*x34*a3^9*a1^3 - 520*a6*a5^4*x34*a3^9*a1^3 + 200*a5^5*x34*a3^9*a1^3 - 100*a6^4*x34^2*a3^9*a1^3 + 1000*a6^3*a5*x34^2*a3^9*a1^3 - 700*a6^2*a5^2*x34^2*a3^9*a1^3 + 1000*a6*a5^3*x34^2*a3^9*a1^3 - 100*a5^4*x34^2*a3^9*a1^3 - 160*a6^3*x34^3*a3^9*a1^3 - 80*a6^2*a5*x34^3*a3^9*a1^3 - 80*a6*a5^2*x34^3*a3^9*a1^3 - 160*a5^3*x34^3*a3^9*a1^3 + 40*a6^5*a3^10*a1^3 - 104*a6^4*a5*a3^10*a1^3 + 24*a6^3*a5^2*a3^10*a1^3 + 24*a6^2*a5^3*a3^10*a1^3 - 104*a6*a5^4*a3^10*a1^3 + 40*a5^5*a3^10*a1^3 - 44*a6^4*x34*a3^10*a1^3 + 440*a6^3*a5*x34*a3^10*a1^3 - 308*a6^2*a5^2*x34*a3^10*a1^3 + 440*a6*a5^3*x34*a3^10*a1^3 - 44*a5^4*x34*a3^10*a1^3 - 120*a6^3*x34^2*a3^10*a1^3 - 60*a6^2*a5*x34^2*a3^10*a1^3 - 60*a6*a5^2*x34^2*a3^10*a1^3 - 120*a5^3*x34^2*a3^10*a1^3 - 8*a6^4*a3^11*a1^3 + 80*a6^3*a5*a3^11*a1^3 - 56*a6^2*a5^2*a3^11*a1^3 + 80*a6*a5^3*a3^11*a1^3 - 8*a5^4*a3^11*a1^3 - 48*a6^3*x34*a3^11*a1^3 - 24*a6^2*a5*x34*a3^11*a1^3 - 24*a6*a5^2*x34*a3^11*a1^3 - 48*a5^3*x34*a3^11*a1^3 - 8*a6^3*a3^12*a1^3 - 4*a6^2*a5*a3^12*a1^3 - 4*a6*a5^2*a3^12*a1^3 - 8*a5^3*a3^12*a1^3 - 4*a6^6*a5^6*x34^2*a2*a1^3 + 40*a6^6*a5^5*x34^3*a2*a1^3 + 40*a6^5*a5^6*x34^3*a2*a1^3 - 28*a6^6*a5^4*x34^4*a2*a1^3 - 48*a6^5*a5^5*x34^4*a2*a1^3 - 28*a6^4*a5^6*x34^4*a2*a1^3 + 40*a6^6*a5^3*x34^5*a2*a1^3 - 48*a6^5*a5^4*x34^5*a2*a1^3 - 48*a6^4*a5^5*x34^5*a2*a1^3 + 40*a6^3*a5^6*x34^5*a2*a1^3 - 4*a6^6*a5^2*x34^6*a2*a1^3 + 40*a6^5*a5^3*x34^6*a2*a1^3 - 28*a6^4*a5^4*x34^6*a2*a1^3 + 40*a6^3*a5^5*x34^6*a2*a1^3 - 4*a6^2*a5^6*x34^6*a2*a1^3 + 40*a6^6*a5^6*x34*a3*a2*a1^3 + 72*a6^6*a5^5*x34^2*a3*a2*a1^3 + 72*a6^5*a5^6*x34^2*a3*a2*a1^3 - 80*a6^6*a5^4*x34^3*a3*a2*a1^3 - 352*a6^5*a5^5*x34^3*a3*a2*a1^3 - 80*a6^4*a5^6*x34^3*a3*a2*a1^3 + 232*a6^6*a5^3*x34^4*a3*a2*a1^3 - 96*a6^5*a5^4*x34^4*a3*a2*a1^3 - 96*a6^4*a5^5*x34^4*a3*a2*a1^3 + 232*a6^3*a5^6*x34^4*a3*a2*a1^3 - 72*a6^6*a5^2*x34^5*a3*a2*a1^3 + 80*a6^5*a5^3*x34^5*a3*a2*a1^3 - 24*a6^4*a5^4*x34^5*a3*a2*a1^3 + 80*a6^3*a5^5*x34^5*a3*a2*a1^3 - 72*a6^2*a5^6*x34^5*a3*a2*a1^3 + 48*a6^6*a5*x34^6*a3*a2*a1^3 - 48*a6^5*a5^2*x34^6*a3*a2*a1^3 + 32*a6^4*a5^3*x34^6*a3*a2*a1^3 + 32*a6^3*a5^4*x34^6*a3*a2*a1^3 - 48*a6^2*a5^5*x34^6*a3*a2*a1^3 + 48*a6*a5^6*x34^6*a3*a2*a1^3 + 40*a6^6*a5^6*a3^2*a2*a1^3 - 24*a6^6*a5^5*x34*a3^2*a2*a1^3 - 24*a6^5*a5^6*x34*a3^2*a2*a1^3 - 36*a6^6*a5^4*x34^2*a3^2*a2*a1^3 - 624*a6^5*a5^5*x34^2*a3^2*a2*a1^3 - 36*a6^4*a5^6*x34^2*a3^2*a2*a1^3 + 432*a6^6*a5^3*x34^3*a3^2*a2*a1^3 - 40*a6^5*a5^4*x34^3*a3^2*a2*a1^3 - 40*a6^4*a5^5*x34^3*a3^2*a2*a1^3 + 432*a6^3*a5^6*x34^3*a3^2*a2*a1^3 - 264*a6^6*a5^2*x34^4*a3^2*a2*a1^3 - 336*a6^5*a5^3*x34^4*a3^2*a2*a1^3 + 1056*a6^4*a5^4*x34^4*a3^2*a2*a1^3 - 336*a6^3*a5^5*x34^4*a3^2*a2*a1^3 - 264*a6^2*a5^6*x34^4*a3^2*a2*a1^3 + 240*a6^6*a5*x34^5*a3^2*a2*a1^3 - 144*a6^5*a5^2*x34^5*a3^2*a2*a1^3 + 56*a6^4*a5^3*x34^5*a3^2*a2*a1^3 + 56*a6^3*a5^4*x34^5*a3^2*a2*a1^3 - 144*a6^2*a5^5*x34^5*a3^2*a2*a1^3 + 240*a6*a5^6*x34^5*a3^2*a2*a1^3 - 4*a6^6*x34^6*a3^2*a2*a1^3 - 48*a6^5*a5*x34^6*a3^2*a2*a1^3 + 36*a6^4*a5^2*x34^6*a3^2*a2*a1^3 - 96*a6^3*a5^3*x34^6*a3^2*a2*a1^3 + 36*a6^2*a5^4*x34^6*a3^2*a2*a1^3 - 48*a6*a5^5*x34^6*a3^2*a2*a1^3 - 4*a5^6*x34^6*a3^2*a2*a1^3 - 16*a6^6*a5^5*a3^3*a2*a1^3 - 16*a6^5*a5^6*a3^3*a2*a1^3 + 88*a6^6*a5^4*x34*a3^3*a2*a1^3 - 544*a6^5*a5^5*x34*a3^3*a2*a1^3 + 88*a6^4*a5^6*x34*a3^3*a2*a1^3 + 208*a6^6*a5^3*x34^2*a3^3*a2*a1^3 - 160*a6^5*a5^4*x34^2*a3^3*a2*a1^3 - 160*a6^4*a5^5*x34^2*a3^3*a2*a1^3 + 208*a6^3*a5^6*x34^2*a3^3*a2*a1^3 - 512*a6^6*a5^2*x34^3*a3^3*a2*a1^3 - 96*a6^5*a5^3*x34^3*a3^3*a2*a1^3 + 3136*a6^4*a5^4*x34^3*a3^3*a2*a1^3 - 96*a6^3*a5^5*x34^3*a3^3*a2*a1^3 - 512*a6^2*a5^6*x34^3*a3^3*a2*a1^3 + 512*a6^6*a5*x34^4*a3^3*a2*a1^3 - 136*a6^5*a5^2*x34^4*a3^3*a2*a1^3 - 968*a6^4*a5^3*x34^4*a3^3*a2*a1^3 - 968*a6^3*a5^4*x34^4*a3^3*a2*a1^3 - 136*a6^2*a5^5*x34^4*a3^3*a2*a1^3 + 512*a6*a5^6*x34^4*a3^3*a2*a1^3 + 16*a6^6*x34^5*a3^3*a2*a1^3 - 448*a6^5*a5*x34^5*a3^3*a2*a1^3 + 80*a6^4*a5^2*x34^5*a3^3*a2*a1^3 + 672*a6^3*a5^3*x34^5*a3^3*a2*a1^3 + 80*a6^2*a5^4*x34^5*a3^3*a2*a1^3 - 448*a6*a5^5*x34^5*a3^3*a2*a1^3 + 16*a5^6*x34^5*a3^3*a2*a1^3 + 40*a6^5*x34^6*a3^3*a2*a1^3 + 32*a6^4*a5*x34^6*a3^3*a2*a1^3 - 96*a6^3*a5^2*x34^6*a3^3*a2*a1^3 - 96*a6^2*a5^3*x34^6*a3^3*a2*a1^3 + 32*a6*a5^4*x34^6*a3^3*a2*a1^3 + 40*a5^5*x34^6*a3^3*a2*a1^3 + 44*a6^6*a5^4*a3^4*a2*a1^3 - 272*a6^5*a5^5*a3^4*a2*a1^3 + 44*a6^4*a5^6*a3^4*a2*a1^3 - 120*a6^6*a5^3*x34*a3^4*a2*a1^3 - 200*a6^5*a5^4*x34*a3^4*a2*a1^3 - 200*a6^4*a5^5*x34*a3^4*a2*a1^3 - 120*a6^3*a5^6*x34*a3^4*a2*a1^3 - 576*a6^6*a5^2*x34^2*a3^4*a2*a1^3 + 1792*a6^5*a5^3*x34^2*a3^4*a2*a1^3 + 4008*a6^4*a5^4*x34^2*a3^4*a2*a1^3 + 1792*a6^3*a5^5*x34^2*a3^4*a2*a1^3 - 576*a6^2*a5^6*x34^2*a3^4*a2*a1^3 + 640*a6^6*a5*x34^3*a3^4*a2*a1^3 - 200*a6^5*a5^2*x34^3*a3^4*a2*a1^3 - 4560*a6^4*a5^3*x34^3*a3^4*a2*a1^3 - 4560*a6^3*a5^4*x34^3*a3^4*a2*a1^3 - 200*a6^2*a5^5*x34^3*a3^4*a2*a1^3 + 640*a6*a5^6*x34^3*a3^4*a2*a1^3 + 112*a6^6*x34^4*a3^4*a2*a1^3 - 1376*a6^5*a5*x34^4*a3^4*a2*a1^3 + 616*a6^4*a5^2*x34^4*a3^4*a2*a1^3 + 4032*a6^3*a5^3*x34^4*a3^4*a2*a1^3 + 616*a6^2*a5^4*x34^4*a3^4*a2*a1^3 - 1376*a6*a5^5*x34^4*a3^4*a2*a1^3 + 112*a5^6*x34^4*a3^4*a2*a1^3 + 192*a6^5*x34^5*a3^4*a2*a1^3 + 336*a6^4*a5*x34^5*a3^4*a2*a1^3 - 712*a6^3*a5^2*x34^5*a3^4*a2*a1^3 - 712*a6^2*a5^3*x34^5*a3^4*a2*a1^3 + 336*a6*a5^4*x34^5*a3^4*a2*a1^3 + 192*a5^5*x34^5*a3^4*a2*a1^3 - 28*a6^4*x34^6*a3^4*a2*a1^3 + 32*a6^3*a5*x34^6*a3^4*a2*a1^3 + 36*a6^2*a5^2*x34^6*a3^4*a2*a1^3 + 32*a6*a5^3*x34^6*a3^4*a2*a1^3 - 28*a5^4*x34^6*a3^4*a2*a1^3 - 48*a6^6*a5^3*a3^5*a2*a1^3 - 80*a6^5*a5^4*a3^5*a2*a1^3 - 80*a6^4*a5^5*a3^5*a2*a1^3 - 48*a6^3*a5^6*a3^5*a2*a1^3 - 384*a6^6*a5^2*x34*a3^5*a2*a1^3 + 2208*a6^5*a5^3*x34*a3^5*a2*a1^3 + 2928*a6^4*a5^4*x34*a3^5*a2*a1^3 + 2208*a6^3*a5^5*x34*a3^5*a2*a1^3 - 384*a6^2*a5^6*x34*a3^5*a2*a1^3 + 480*a6^6*a5*x34^2*a3^5*a2*a1^3 - 360*a6^5*a5^2*x34^2*a3^5*a2*a1^3 - 7928*a6^4*a5^3*x34^2*a3^5*a2*a1^3 - 7928*a6^3*a5^4*x34^2*a3^5*a2*a1^3 - 360*a6^2*a5^5*x34^2*a3^5*a2*a1^3 + 480*a6*a5^6*x34^2*a3^5*a2*a1^3 + 248*a6^6*x34^3*a3^5*a2*a1^3 - 2144*a6^5*a5*x34^3*a3^5*a2*a1^3 + 2248*a6^4*a5^2*x34^3*a3^5*a2*a1^3 + 8736*a6^3*a5^3*x34^3*a3^5*a2*a1^3 + 2248*a6^2*a5^4*x34^3*a3^5*a2*a1^3 - 2144*a6*a5^5*x34^3*a3^5*a2*a1^3 + 248*a5^6*x34^3*a3^5*a2*a1^3 + 312*a6^5*x34^4*a3^5*a2*a1^3 + 1344*a6^4*a5*x34^4*a3^5*a2*a1^3 - 2256*a6^3*a5^2*x34^4*a3^5*a2*a1^3 - 2256*a6^2*a5^3*x34^4*a3^5*a2*a1^3 + 1344*a6*a5^4*x34^4*a3^5*a2*a1^3 + 312*a5^5*x34^4*a3^5*a2*a1^3 - 216*a6^4*x34^5*a3^5*a2*a1^3 + 32*a6^3*a5*x34^5*a3^5*a2*a1^3 + 360*a6^2*a5^2*x34^5*a3^5*a2*a1^3 + 32*a6*a5^3*x34^5*a3^5*a2*a1^3 - 216*a5^4*x34^5*a3^5*a2*a1^3 + 40*a6^3*x34^6*a3^5*a2*a1^3 - 48*a6^2*a5*x34^6*a3^5*a2*a1^3 - 48*a6*a5^2*x34^6*a3^5*a2*a1^3 + 40*a5^3*x34^6*a3^5*a2*a1^3 - 128*a6^6*a5^2*a3^6*a2*a1^3 + 736*a6^5*a5^3*a3^6*a2*a1^3 + 976*a6^4*a5^4*a3^6*a2*a1^3 + 736*a6^3*a5^5*a3^6*a2*a1^3 - 128*a6^2*a5^6*a3^6*a2*a1^3 + 224*a6^6*a5*x34*a3^6*a2*a1^3 - 280*a6^5*a5^2*x34*a3^6*a2*a1^3 - 6104*a6^4*a5^3*x34*a3^6*a2*a1^3 - 6104*a6^3*a5^4*x34*a3^6*a2*a1^3 - 280*a6^2*a5^5*x34*a3^6*a2*a1^3 + 224*a6*a5^6*x34*a3^6*a2*a1^3 + 288*a6^6*x34^2*a3^6*a2*a1^3 - 1984*a6^5*a5*x34^2*a3^6*a2*a1^3 + 3344*a6^4*a5^2*x34^2*a3^6*a2*a1^3 + 10080*a6^3*a5^3*x34^2*a3^6*a2*a1^3 + 3344*a6^2*a5^4*x34^2*a3^6*a2*a1^3 - 1984*a6*a5^5*x34^2*a3^6*a2*a1^3 + 288*a5^6*x34^2*a3^6*a2*a1^3 + 168*a6^5*x34^3*a3^6*a2*a1^3 + 2688*a6^4*a5*x34^3*a3^6*a2*a1^3 - 3920*a6^3*a5^2*x34^3*a3^6*a2*a1^3 - 3920*a6^2*a5^3*x34^3*a3^6*a2*a1^3 + 2688*a6*a5^4*x34^3*a3^6*a2*a1^3 + 168*a5^5*x34^3*a3^6*a2*a1^3 - 688*a6^4*x34^4*a3^6*a2*a1^3 - 288*a6^3*a5*x34^4*a3^6*a2*a1^3 + 1296*a6^2*a5^2*x34^4*a3^6*a2*a1^3 - 288*a6*a5^3*x34^4*a3^6*a2*a1^3 - 688*a5^4*x34^4*a3^6*a2*a1^3 + 280*a6^3*x34^5*a3^6*a2*a1^3 - 336*a6^2*a5*x34^5*a3^6*a2*a1^3 - 336*a6*a5^2*x34^5*a3^6*a2*a1^3 + 280*a5^3*x34^5*a3^6*a2*a1^3 - 4*a6^2*x34^6*a3^6*a2*a1^3 + 48*a6*a5*x34^6*a3^6*a2*a1^3 - 4*a5^2*x34^6*a3^6*a2*a1^3 + 64*a6^6*a5*a3^7*a2*a1^3 - 80*a6^5*a5^2*a3^7*a2*a1^3 - 1744*a6^4*a5^3*a3^7*a2*a1^3 - 1744*a6^3*a5^4*a3^7*a2*a1^3 - 80*a6^2*a5^5*a3^7*a2*a1^3 + 64*a6*a5^6*a3^7*a2*a1^3 + 176*a6^6*x34*a3^7*a2*a1^3 - 1088*a6^5*a5*x34*a3^7*a2*a1^3 + 2224*a6^4*a5^2*x34*a3^7*a2*a1^3 + 6144*a6^3*a5^3*x34*a3^7*a2*a1^3 + 2224*a6^2*a5^4*x34*a3^7*a2*a1^3 - 1088*a6*a5^5*x34*a3^7*a2*a1^3 + 176*a5^6*x34*a3^7*a2*a1^3 - 48*a6^5*x34^2*a3^7*a2*a1^3 + 2880*a6^4*a5*x34^2*a3^7*a2*a1^3 - 3904*a6^3*a5^2*x34^2*a3^7*a2*a1^3 - 3904*a6^2*a5^3*x34^2*a3^7*a2*a1^3 + 2880*a6*a5^4*x34^2*a3^7*a2*a1^3 - 48*a5^5*x34^2*a3^7*a2*a1^3 - 1152*a6^4*x34^3*a3^7*a2*a1^3 - 832*a6^3*a5*x34^3*a3^7*a2*a1^3 + 2304*a6^2*a5^2*x34^3*a3^7*a2*a1^3 - 832*a6*a5^3*x34^3*a3^7*a2*a1^3 - 1152*a5^4*x34^3*a3^7*a2*a1^3 + 800*a6^3*x34^4*a3^7*a2*a1^3 - 960*a6^2*a5*x34^4*a3^7*a2*a1^3 - 960*a6*a5^2*x34^4*a3^7*a2*a1^3 + 800*a5^3*x34^4*a3^7*a2*a1^3 - 24*a6^2*x34^5*a3^7*a2*a1^3 + 288*a6*a5*x34^5*a3^7*a2*a1^3 - 24*a5^2*x34^5*a3^7*a2*a1^3 + 44*a6^6*a3^8*a2*a1^3 - 272*a6^5*a5*a3^8*a2*a1^3 + 556*a6^4*a5^2*a3^8*a2*a1^3 + 1536*a6^3*a5^3*a3^8*a2*a1^3 + 556*a6^2*a5^4*a3^8*a2*a1^3 - 272*a6*a5^5*a3^8*a2*a1^3 + 44*a5^6*a3^8*a2*a1^3 - 72*a6^5*x34*a3^8*a2*a1^3 + 1584*a6^4*a5*x34*a3^8*a2*a1^3 - 2088*a6^3*a5^2*x34*a3^8*a2*a1^3 - 2088*a6^2*a5^3*x34*a3^8*a2*a1^3 + 1584*a6*a5^4*x34*a3^8*a2*a1^3 - 72*a5^5*x34*a3^8*a2*a1^3 - 1068*a6^4*x34^2*a3^8*a2*a1^3 - 928*a6^3*a5*x34^2*a3^8*a2*a1^3 + 2196*a6^2*a5^2*x34^2*a3^8*a2*a1^3 - 928*a6*a5^3*x34^2*a3^8*a2*a1^3 - 1068*a5^4*x34^2*a3^8*a2*a1^3 + 1200*a6^3*x34^3*a3^8*a2*a1^3 - 1440*a6^2*a5*x34^3*a3^8*a2*a1^3 - 1440*a6*a5^2*x34^3*a3^8*a2*a1^3 + 1200*a5^3*x34^3*a3^8*a2*a1^3 - 60*a6^2*x34^4*a3^8*a2*a1^3 + 720*a6*a5*x34^4*a3^8*a2*a1^3 - 60*a5^2*x34^4*a3^8*a2*a1^3 - 16*a6^5*a3^9*a2*a1^3 + 352*a6^4*a5*a3^9*a2*a1^3 - 464*a6^3*a5^2*a3^9*a2*a1^3 - 464*a6^2*a5^3*a3^9*a2*a1^3 + 352*a6*a5^4*a3^9*a2*a1^3 - 16*a5^5*a3^9*a2*a1^3 - 520*a6^4*x34*a3^9*a2*a1^3 - 480*a6^3*a5*x34*a3^9*a2*a1^3 + 1080*a6^2*a5^2*x34*a3^9*a2*a1^3 - 480*a6*a5^3*x34*a3^9*a2*a1^3 - 520*a5^4*x34*a3^9*a2*a1^3 + 1000*a6^3*x34^2*a3^9*a2*a1^3 - 1200*a6^2*a5*x34^2*a3^9*a2*a1^3 - 1200*a6*a5^2*x34^2*a3^9*a2*a1^3 + 1000*a5^3*x34^2*a3^9*a2*a1^3 - 80*a6^2*x34^3*a3^9*a2*a1^3 + 960*a6*a5*x34^3*a3^9*a2*a1^3 - 80*a5^2*x34^3*a3^9*a2*a1^3 - 104*a6^4*a3^10*a2*a1^3 - 96*a6^3*a5*a3^10*a2*a1^3 + 216*a6^2*a5^2*a3^10*a2*a1^3 - 96*a6*a5^3*a3^10*a2*a1^3 - 104*a5^4*a3^10*a2*a1^3 + 440*a6^3*x34*a3^10*a2*a1^3 - 528*a6^2*a5*x34*a3^10*a2*a1^3 - 528*a6*a5^2*x34*a3^10*a2*a1^3 + 440*a5^3*x34*a3^10*a2*a1^3 - 60*a6^2*x34^2*a3^10*a2*a1^3 + 720*a6*a5*x34^2*a3^10*a2*a1^3 - 60*a5^2*x34^2*a3^10*a2*a1^3 + 80*a6^3*a3^11*a2*a1^3 - 96*a6^2*a5*a3^11*a2*a1^3 - 96*a6*a5^2*a3^11*a2*a1^3 + 80*a5^3*a3^11*a2*a1^3 - 24*a6^2*x34*a3^11*a2*a1^3 + 288*a6*a5*x34*a3^11*a2*a1^3 - 24*a5^2*x34*a3^11*a2*a1^3 - 4*a6^2*a3^12*a2*a1^3 + 48*a6*a5*a3^12*a2*a1^3 - 4*a5^2*a3^12*a2*a1^3 - 4*a6^6*a5^6*x34*a2^2*a1^3 - 28*a6^6*a5^5*x34^2*a2^2*a1^3 - 28*a6^5*a5^6*x34^2*a2^2*a1^3 - 4*a6^6*a5^4*x34^3*a2^2*a1^3 + 32*a6^5*a5^5*x34^3*a2^2*a1^3 - 4*a6^4*a5^6*x34^3*a2^2*a1^3 - 4*a6^6*a5^3*x34^4*a2^2*a1^3 + 36*a6^5*a5^4*x34^4*a2^2*a1^3 + 36*a6^4*a5^5*x34^4*a2^2*a1^3 - 4*a6^3*a5^6*x34^4*a2^2*a1^3 - 28*a6^6*a5^2*x34^5*a2^2*a1^3 + 32*a6^5*a5^3*x34^5*a2^2*a1^3 + 36*a6^4*a5^4*x34^5*a2^2*a1^3 + 32*a6^3*a5^5*x34^5*a2^2*a1^3 - 28*a6^2*a5^6*x34^5*a2^2*a1^3 - 4*a6^6*a5*x34^6*a2^2*a1^3 - 28*a6^5*a5^2*x34^6*a2^2*a1^3 - 4*a6^4*a5^3*x34^6*a2^2*a1^3 - 4*a6^3*a5^4*x34^6*a2^2*a1^3 - 28*a6^2*a5^5*x34^6*a2^2*a1^3 - 4*a6*a5^6*x34^6*a2^2*a1^3 - 8*a6^6*a5^6*a3*a2^2*a1^3 - 104*a6^6*a5^5*x34*a3*a2^2*a1^3 - 104*a6^5*a5^6*x34*a3*a2^2*a1^3 + 24*a6^6*a5^4*x34^2*a3*a2^2*a1^3 + 240*a6^5*a5^5*x34^2*a3*a2^2*a1^3 + 24*a6^4*a5^6*x34^2*a3*a2^2*a1^3 - 112*a6^6*a5^3*x34^3*a3*a2^2*a1^3 + 8*a6^5*a5^4*x34^3*a3*a2^2*a1^3 + 8*a6^4*a5^5*x34^3*a3*a2^2*a1^3 - 112*a6^3*a5^6*x34^3*a3*a2^2*a1^3 - 104*a6^6*a5^2*x34^4*a3*a2^2*a1^3 + 24*a6^5*a5^3*x34^4*a3*a2^2*a1^3 + 936*a6^4*a5^4*x34^4*a3*a2^2*a1^3 + 24*a6^3*a5^5*x34^4*a3*a2^2*a1^3 - 104*a6^2*a5^6*x34^4*a3*a2^2*a1^3 - 72*a6^6*a5*x34^5*a3*a2^2*a1^3 - 24*a6^5*a5^2*x34^5*a3*a2^2*a1^3 - 160*a6^4*a5^3*x34^5*a3*a2^2*a1^3 - 160*a6^3*a5^4*x34^5*a3*a2^2*a1^3 - 24*a6^2*a5^5*x34^5*a3*a2^2*a1^3 - 72*a6*a5^6*x34^5*a3*a2^2*a1^3 - 4*a6^6*x34^6*a3*a2^2*a1^3 - 48*a6^5*a5*x34^6*a3*a2^2*a1^3 + 36*a6^4*a5^2*x34^6*a3*a2^2*a1^3 - 96*a6^3*a5^3*x34^6*a3*a2^2*a1^3 + 36*a6^2*a5^4*x34^6*a3*a2^2*a1^3 - 48*a6*a5^5*x34^6*a3*a2^2*a1^3 - 4*a5^6*x34^6*a3*a2^2*a1^3 - 104*a6^6*a5^5*a3^2*a2^2*a1^3 - 104*a6^5*a5^6*a3^2*a2^2*a1^3 + 96*a6^6*a5^4*x34*a3^2*a2^2*a1^3 + 528*a6^5*a5^5*x34*a3^2*a2^2*a1^3 + 96*a6^4*a5^6*x34*a3^2*a2^2*a1^3 - 168*a6^6*a5^3*x34^2*a3^2*a2^2*a1^3 + 564*a6^5*a5^4*x34^2*a3^2*a2^2*a1^3 + 564*a6^4*a5^5*x34^2*a3^2*a2^2*a1^3 - 168*a6^3*a5^6*x34^2*a3^2*a2^2*a1^3 + 8*a6^6*a5^2*x34^3*a3^2*a2^2*a1^3 - 992*a6^5*a5^3*x34^3*a3^2*a2^2*a1^3 + 2192*a6^4*a5^4*x34^3*a3^2*a2^2*a1^3 - 992*a6^3*a5^5*x34^3*a3^2*a2^2*a1^3 + 8*a6^2*a5^6*x34^3*a3^2*a2^2*a1^3 - 264*a6^6*a5*x34^4*a3^2*a2^2*a1^3 + 1056*a6^5*a5^2*x34^4*a3^2*a2^2*a1^3 - 1932*a6^4*a5^3*x34^4*a3^2*a2^2*a1^3 - 1932*a6^3*a5^4*x34^4*a3^2*a2^2*a1^3 + 1056*a6^2*a5^5*x34^4*a3^2*a2^2*a1^3 - 264*a6*a5^6*x34^4*a3^2*a2^2*a1^3 - 52*a6^6*x34^5*a3^2*a2^2*a1^3 - 144*a6^5*a5*x34^5*a3^2*a2^2*a1^3 + 972*a6^4*a5^2*x34^5*a3^2*a2^2*a1^3 - 1344*a6^3*a5^3*x34^5*a3^2*a2^2*a1^3 + 972*a6^2*a5^4*x34^5*a3^2*a2^2*a1^3 - 144*a6*a5^5*x34^5*a3^2*a2^2*a1^3 - 52*a5^6*x34^5*a3^2*a2^2*a1^3 - 28*a6^5*x34^6*a3^2*a2^2*a1^3 + 36*a6^4*a5*x34^6*a3^2*a2^2*a1^3 + 144*a6^3*a5^2*x34^6*a3^2*a2^2*a1^3 + 144*a6^2*a5^3*x34^6*a3^2*a2^2*a1^3 + 36*a6*a5^4*x34^6*a3^2*a2^2*a1^3 - 28*a5^5*x34^6*a3^2*a2^2*a1^3 + 64*a6^6*a5^4*a3^3*a2^2*a1^3 + 352*a6^5*a5^5*a3^3*a2^2*a1^3 + 64*a6^4*a5^6*a3^3*a2^2*a1^3 - 112*a6^6*a5^3*x34*a3^3*a2^2*a1^3 + 1112*a6^5*a5^4*x34*a3^3*a2^2*a1^3 + 1112*a6^4*a5^5*x34*a3^3*a2^2*a1^3 - 112*a6^3*a5^6*x34*a3^3*a2^2*a1^3 + 512*a6^6*a5^2*x34^2*a3^3*a2^2*a1^3 - 3568*a6^5*a5^3*x34^2*a3^3*a2^2*a1^3 + 128*a6^4*a5^4*x34^2*a3^3*a2^2*a1^3 - 3568*a6^3*a5^5*x34^2*a3^3*a2^2*a1^3 + 512*a6^2*a5^6*x34^2*a3^3*a2^2*a1^3 - 512*a6^6*a5*x34^3*a3^3*a2^2*a1^3 + 3136*a6^5*a5^2*x34^3*a3^3*a2^2*a1^3 - 3184*a6^4*a5^3*x34^3*a3^3*a2^2*a1^3 - 3184*a6^3*a5^4*x34^3*a3^3*a2^2*a1^3 + 3136*a6^2*a5^5*x34^3*a3^3*a2^2*a1^3 - 512*a6*a5^6*x34^3*a3^3*a2^2*a1^3 - 204*a6^6*x34^4*a3^3*a2^2*a1^3 - 136*a6^5*a5*x34^4*a3^3*a2^2*a1^3 + 3128*a6^4*a5^2*x34^4*a3^3*a2^2*a1^3 - 2256*a6^3*a5^3*x34^4*a3^3*a2^2*a1^3 + 3128*a6^2*a5^4*x34^4*a3^3*a2^2*a1^3 - 136*a6*a5^5*x34^4*a3^3*a2^2*a1^3 - 204*a5^6*x34^4*a3^3*a2^2*a1^3 - 136*a6^5*x34^5*a3^3*a2^2*a1^3 + 80*a6^4*a5*x34^5*a3^3*a2^2*a1^3 + 96*a6^3*a5^2*x34^5*a3^3*a2^2*a1^3 + 96*a6^2*a5^3*x34^5*a3^3*a2^2*a1^3 + 80*a6*a5^4*x34^5*a3^3*a2^2*a1^3 - 136*a5^5*x34^5*a3^3*a2^2*a1^3 - 4*a6^4*x34^6*a3^3*a2^2*a1^3 - 96*a6^3*a5*x34^6*a3^3*a2^2*a1^3 + 144*a6^2*a5^2*x34^6*a3^3*a2^2*a1^3 - 96*a6*a5^3*x34^6*a3^3*a2^2*a1^3 - 4*a5^4*x34^6*a3^3*a2^2*a1^3 - 56*a6^6*a5^3*a3^4*a2^2*a1^3 + 556*a6^5*a5^4*a3^4*a2^2*a1^3 + 556*a6^4*a5^5*a3^4*a2^2*a1^3 - 56*a6^3*a5^6*a3^4*a2^2*a1^3 + 760*a6^6*a5^2*x34*a3^4*a2^2*a1^3 - 4360*a6^5*a5^3*x34*a3^4*a2^2*a1^3 - 2000*a6^4*a5^4*x34*a3^4*a2^2*a1^3 - 4360*a6^3*a5^5*x34*a3^4*a2^2*a1^3 + 760*a6^2*a5^6*x34*a3^4*a2^2*a1^3 - 576*a6^6*a5*x34^2*a3^4*a2^2*a1^3 + 4008*a6^5*a5^2*x34^2*a3^4*a2^2*a1^3 - 692*a6^4*a5^3*x34^2*a3^4*a2^2*a1^3 - 692*a6^3*a5^4*x34^2*a3^4*a2^2*a1^3 + 4008*a6^2*a5^5*x34^2*a3^4*a2^2*a1^3 - 576*a6*a5^6*x34^2*a3^4*a2^2*a1^3 - 380*a6^6*x34^3*a3^4*a2^2*a1^3 - 200*a6^5*a5*x34^3*a3^4*a2^2*a1^3 + 2320*a6^4*a5^2*x34^3*a3^4*a2^2*a1^3 + 5520*a6^3*a5^3*x34^3*a3^4*a2^2*a1^3 + 2320*a6^2*a5^4*x34^3*a3^4*a2^2*a1^3 - 200*a6*a5^5*x34^3*a3^4*a2^2*a1^3 - 380*a5^6*x34^3*a3^4*a2^2*a1^3 - 224*a6^5*x34^4*a3^4*a2^2*a1^3 + 616*a6^4*a5*x34^4*a3^4*a2^2*a1^3 - 2872*a6^3*a5^2*x34^4*a3^4*a2^2*a1^3 - 2872*a6^2*a5^3*x34^4*a3^4*a2^2*a1^3 + 616*a6*a5^4*x34^4*a3^4*a2^2*a1^3 - 224*a5^5*x34^4*a3^4*a2^2*a1^3 + 12*a6^4*x34^5*a3^4*a2^2*a1^3 - 712*a6^3*a5*x34^5*a3^4*a2^2*a1^3 + 1620*a6^2*a5^2*x34^5*a3^4*a2^2*a1^3 - 712*a6*a5^3*x34^5*a3^4*a2^2*a1^3 + 12*a5^4*x34^5*a3^4*a2^2*a1^3 - 4*a6^3*x34^6*a3^4*a2^2*a1^3 + 36*a6^2*a5*x34^6*a3^4*a2^2*a1^3 + 36*a6*a5^2*x34^6*a3^4*a2^2*a1^3 - 4*a5^3*x34^6*a3^4*a2^2*a1^3 + 304*a6^6*a5^2*a3^5*a2^2*a1^3 - 1744*a6^5*a5^3*a3^5*a2^2*a1^3 - 800*a6^4*a5^4*a3^5*a2^2*a1^3 - 1744*a6^3*a5^5*a3^5*a2^2*a1^3 + 304*a6^2*a5^6*a3^5*a2^2*a1^3 - 384*a6^6*a5*x34*a3^5*a2^2*a1^3 + 2928*a6^5*a5^2*x34*a3^5*a2^2*a1^3 + 1080*a6^4*a5^3*x34*a3^5*a2^2*a1^3 + 1080*a6^3*a5^4*x34*a3^5*a2^2*a1^3 + 2928*a6^2*a5^5*x34*a3^5*a2^2*a1^3 - 384*a6*a5^6*x34*a3^5*a2^2*a1^3 - 404*a6^6*x34^2*a3^5*a2^2*a1^3 - 360*a6^5*a5*x34^2*a3^5*a2^2*a1^3 - 1872*a6^4*a5^2*x34^2*a3^5*a2^2*a1^3 + 17328*a6^3*a5^3*x34^2*a3^5*a2^2*a1^3 - 1872*a6^2*a5^4*x34^2*a3^5*a2^2*a1^3 - 360*a6*a5^5*x34^2*a3^5*a2^2*a1^3 - 404*a5^6*x34^2*a3^5*a2^2*a1^3 - 64*a6^5*x34^3*a3^5*a2^2*a1^3 + 2248*a6^4*a5*x34^3*a3^5*a2^2*a1^3 - 10336*a6^3*a5^2*x34^3*a3^5*a2^2*a1^3 - 10336*a6^2*a5^3*x34^3*a3^5*a2^2*a1^3 + 2248*a6*a5^4*x34^3*a3^5*a2^2*a1^3 - 64*a5^5*x34^3*a3^5*a2^2*a1^3 + 156*a6^4*x34^4*a3^5*a2^2*a1^3 - 2256*a6^3*a5*x34^4*a3^5*a2^2*a1^3 + 6696*a6^2*a5^2*x34^4*a3^5*a2^2*a1^3 - 2256*a6*a5^3*x34^4*a3^5*a2^2*a1^3 + 156*a5^4*x34^4*a3^5*a2^2*a1^3 + 8*a6^3*x34^5*a3^5*a2^2*a1^3 + 360*a6^2*a5*x34^5*a3^5*a2^2*a1^3 + 360*a6*a5^2*x34^5*a3^5*a2^2*a1^3 + 8*a5^3*x34^5*a3^5*a2^2*a1^3 - 28*a6^2*x34^6*a3^5*a2^2*a1^3 - 48*a6*a5*x34^6*a3^5*a2^2*a1^3 - 28*a5^2*x34^6*a3^5*a2^2*a1^3 - 128*a6^6*a5*a3^6*a2^2*a1^3 + 976*a6^5*a5^2*a3^6*a2^2*a1^3 + 360*a6^4*a5^3*a3^6*a2^2*a1^3 + 360*a6^3*a5^4*a3^6*a2^2*a1^3 + 976*a6^2*a5^5*a3^6*a2^2*a1^3 - 128*a6*a5^6*a3^6*a2^2*a1^3 - 252*a6^6*x34*a3^6*a2^2*a1^3 - 280*a6^5*a5*x34*a3^6*a2^2*a1^3 - 2800*a6^4*a5^2*x34*a3^6*a2^2*a1^3 + 15120*a6^3*a5^3*x34*a3^6*a2^2*a1^3 - 2800*a6^2*a5^4*x34*a3^6*a2^2*a1^3 - 280*a6*a5^5*x34*a3^6*a2^2*a1^3 - 252*a5^6*x34*a3^6*a2^2*a1^3 + 184*a6^5*x34^2*a3^6*a2^2*a1^3 + 3344*a6^4*a5*x34^2*a3^6*a2^2*a1^3 - 14832*a6^3*a5^2*x34^2*a3^6*a2^2*a1^3 - 14832*a6^2*a5^3*x34^2*a3^6*a2^2*a1^3 + 3344*a6*a5^4*x34^2*a3^6*a2^2*a1^3 + 184*a5^5*x34^2*a3^6*a2^2*a1^3 + 420*a6^4*x34^3*a3^6*a2^2*a1^3 - 3920*a6^3*a5*x34^3*a3^6*a2^2*a1^3 + 13608*a6^2*a5^2*x34^3*a3^6*a2^2*a1^3 - 3920*a6*a5^3*x34^3*a3^6*a2^2*a1^3 + 420*a5^4*x34^3*a3^6*a2^2*a1^3 + 96*a6^3*x34^4*a3^6*a2^2*a1^3 + 1296*a6^2*a5*x34^4*a3^6*a2^2*a1^3 + 1296*a6*a5^2*x34^4*a3^6*a2^2*a1^3 + 96*a5^3*x34^4*a3^6*a2^2*a1^3 - 196*a6^2*x34^5*a3^6*a2^2*a1^3 - 336*a6*a5*x34^5*a3^6*a2^2*a1^3 - 196*a5^2*x34^5*a3^6*a2^2*a1^3 - 4*a6*x34^6*a3^6*a2^2*a1^3 - 4*a5*x34^6*a3^6*a2^2*a1^3 - 72*a6^6*a3^7*a2^2*a1^3 - 80*a6^5*a5*a3^7*a2^2*a1^3 - 800*a6^4*a5^2*a3^7*a2^2*a1^3 + 4320*a6^3*a5^3*a3^7*a2^2*a1^3 - 800*a6^2*a5^4*a3^7*a2^2*a1^3 - 80*a6*a5^5*a3^7*a2^2*a1^3 - 72*a5^6*a3^7*a2^2*a1^3 + 176*a6^5*x34*a3^7*a2^2*a1^3 + 2224*a6^4*a5*x34*a3^7*a2^2*a1^3 - 9760*a6^3*a5^2*x34*a3^7*a2^2*a1^3 - 9760*a6^2*a5^3*x34*a3^7*a2^2*a1^3 + 2224*a6*a5^4*x34*a3^7*a2^2*a1^3 + 176*a5^5*x34*a3^7*a2^2*a1^3 + 504*a6^4*x34^2*a3^7*a2^2*a1^3 - 3904*a6^3*a5*x34^2*a3^7*a2^2*a1^3 + 14688*a6^2*a5^2*x34^2*a3^7*a2^2*a1^3 - 3904*a6*a5^3*x34^2*a3^7*a2^2*a1^3 + 504*a5^4*x34^2*a3^7*a2^2*a1^3 + 224*a6^3*x34^3*a3^7*a2^2*a1^3 + 2304*a6^2*a5*x34^3*a3^7*a2^2*a1^3 + 2304*a6*a5^2*x34^3*a3^7*a2^2*a1^3 + 224*a5^3*x34^3*a3^7*a2^2*a1^3 - 560*a6^2*x34^4*a3^7*a2^2*a1^3 - 960*a6*a5*x34^4*a3^7*a2^2*a1^3 - 560*a5^2*x34^4*a3^7*a2^2*a1^3 - 24*a6*x34^5*a3^7*a2^2*a1^3 - 24*a5*x34^5*a3^7*a2^2*a1^3 + 44*a6^5*a3^8*a2^2*a1^3 + 556*a6^4*a5*a3^8*a2^2*a1^3 - 2440*a6^3*a5^2*a3^8*a2^2*a1^3 - 2440*a6^2*a5^3*a3^8*a2^2*a1^3 + 556*a6*a5^4*a3^8*a2^2*a1^3 + 44*a5^5*a3^8*a2^2*a1^3 + 288*a6^4*x34*a3^8*a2^2*a1^3 - 2088*a6^3*a5*x34*a3^8*a2^2*a1^3 + 8100*a6^2*a5^2*x34*a3^8*a2^2*a1^3 - 2088*a6*a5^3*x34*a3^8*a2^2*a1^3 + 288*a5^4*x34*a3^8*a2^2*a1^3 + 236*a6^3*x34^2*a3^8*a2^2*a1^3 + 2196*a6^2*a5*x34^2*a3^8*a2^2*a1^3 + 2196*a6*a5^2*x34^2*a3^8*a2^2*a1^3 + 236*a5^3*x34^2*a3^8*a2^2*a1^3 - 840*a6^2*x34^3*a3^8*a2^2*a1^3 - 1440*a6*a5*x34^3*a3^8*a2^2*a1^3 - 840*a5^2*x34^3*a3^8*a2^2*a1^3 - 60*a6*x34^4*a3^8*a2^2*a1^3 - 60*a5*x34^4*a3^8*a2^2*a1^3 + 64*a6^4*a3^9*a2^2*a1^3 - 464*a6^3*a5*a3^9*a2^2*a1^3 + 1800*a6^2*a5^2*a3^9*a2^2*a1^3 - 464*a6*a5^3*a3^9*a2^2*a1^3 + 64*a5^4*a3^9*a2^2*a1^3 + 120*a6^3*x34*a3^9*a2^2*a1^3 + 1080*a6^2*a5*x34*a3^9*a2^2*a1^3 + 1080*a6*a5^2*x34*a3^9*a2^2*a1^3 + 120*a5^3*x34*a3^9*a2^2*a1^3 - 700*a6^2*x34^2*a3^9*a2^2*a1^3 - 1200*a6*a5*x34^2*a3^9*a2^2*a1^3 - 700*a5^2*x34^2*a3^9*a2^2*a1^3 - 80*a6*x34^3*a3^9*a2^2*a1^3 - 80*a5*x34^3*a3^9*a2^2*a1^3 + 24*a6^3*a3^10*a2^2*a1^3 + 216*a6^2*a5*a3^10*a2^2*a1^3 + 216*a6*a5^2*a3^10*a2^2*a1^3 + 24*a5^3*a3^10*a2^2*a1^3 - 308*a6^2*x34*a3^10*a2^2*a1^3 - 528*a6*a5*x34*a3^10*a2^2*a1^3 - 308*a5^2*x34*a3^10*a2^2*a1^3 - 60*a6*x34^2*a3^10*a2^2*a1^3 - 60*a5*x34^2*a3^10*a2^2*a1^3 - 56*a6^2*a3^11*a2^2*a1^3 - 96*a6*a5*a3^11*a2^2*a1^3 - 56*a5^2*a3^11*a2^2*a1^3 - 24*a6*x34*a3^11*a2^2*a1^3 - 24*a5*x34*a3^11*a2^2*a1^3 - 4*a6*a3^12*a2^2*a1^3 - 4*a5*a3^12*a2^2*a1^3 - 8*a6^6*a5^6*a2^3*a1^3 + 40*a6^6*a5^5*x34*a2^3*a1^3 + 40*a6^5*a5^6*x34*a2^3*a1^3 - 4*a6^6*a5^4*x34^2*a2^3*a1^3 + 32*a6^5*a5^5*x34^2*a2^3*a1^3 - 4*a6^4*a5^6*x34^2*a2^3*a1^3 + 48*a6^6*a5^3*x34^3*a2^3*a1^3 - 96*a6^5*a5^4*x34^3*a2^3*a1^3 - 96*a6^4*a5^5*x34^3*a2^3*a1^3 + 48*a6^3*a5^6*x34^3*a2^3*a1^3 - 4*a6^6*a5^2*x34^4*a2^3*a1^3 - 96*a6^5*a5^3*x34^4*a2^3*a1^3 + 144*a6^4*a5^4*x34^4*a2^3*a1^3 - 96*a6^3*a5^5*x34^4*a2^3*a1^3 - 4*a6^2*a5^6*x34^4*a2^3*a1^3 + 40*a6^6*a5*x34^5*a2^3*a1^3 + 32*a6^5*a5^2*x34^5*a2^3*a1^3 - 96*a6^4*a5^3*x34^5*a2^3*a1^3 - 96*a6^3*a5^4*x34^5*a2^3*a1^3 + 32*a6^2*a5^5*x34^5*a2^3*a1^3 + 40*a6*a5^6*x34^5*a2^3*a1^3 - 8*a6^6*x34^6*a2^3*a1^3 + 40*a6^5*a5*x34^6*a2^3*a1^3 - 4*a6^4*a5^2*x34^6*a2^3*a1^3 + 48*a6^3*a5^3*x34^6*a2^3*a1^3 - 4*a6^2*a5^4*x34^6*a2^3*a1^3 + 40*a6*a5^5*x34^6*a2^3*a1^3 - 8*a5^6*x34^6*a2^3*a1^3 + 80*a6^6*a5^5*a3*a2^3*a1^3 + 80*a6^5*a5^6*a3*a2^3*a1^3 + 24*a6^6*a5^4*x34*a3*a2^3*a1^3 - 96*a6^5*a5^5*x34*a3*a2^3*a1^3 + 24*a6^4*a5^6*x34*a3*a2^3*a1^3 + 48*a6^6*a5^3*x34^2*a3*a2^3*a1^3 - 424*a6^5*a5^4*x34^2*a3*a2^3*a1^3 - 424*a6^4*a5^5*x34^2*a3*a2^3*a1^3 + 48*a6^3*a5^6*x34^2*a3*a2^3*a1^3 - 112*a6^6*a5^2*x34^3*a3*a2^3*a1^3 + 864*a6^5*a5^3*x34^3*a3*a2^3*a1^3 - 192*a6^4*a5^4*x34^3*a3*a2^3*a1^3 + 864*a6^3*a5^5*x34^3*a3*a2^3*a1^3 - 112*a6^2*a5^6*x34^3*a3*a2^3*a1^3 + 232*a6^6*a5*x34^4*a3*a2^3*a1^3 + 24*a6^5*a5^2*x34^4*a3*a2^3*a1^3 - 1248*a6^4*a5^3*x34^4*a3*a2^3*a1^3 - 1248*a6^3*a5^4*x34^4*a3*a2^3*a1^3 + 24*a6^2*a5^5*x34^4*a3*a2^3*a1^3 + 232*a6*a5^6*x34^4*a3*a2^3*a1^3 - 8*a6^6*x34^5*a3*a2^3*a1^3 + 80*a6^5*a5*x34^5*a3*a2^3*a1^3 - 160*a6^4*a5^2*x34^5*a3*a2^3*a1^3 + 1536*a6^3*a5^3*x34^5*a3*a2^3*a1^3 - 160*a6^2*a5^4*x34^5*a3*a2^3*a1^3 + 80*a6*a5^5*x34^5*a3*a2^3*a1^3 - 8*a5^6*x34^5*a3*a2^3*a1^3 + 40*a6^5*x34^6*a3*a2^3*a1^3 + 32*a6^4*a5*x34^6*a3*a2^3*a1^3 - 96*a6^3*a5^2*x34^6*a3*a2^3*a1^3 - 96*a6^2*a5^3*x34^6*a3*a2^3*a1^3 + 32*a6*a5^4*x34^6*a3*a2^3*a1^3 + 40*a5^5*x34^6*a3*a2^3*a1^3 + 24*a6^6*a5^4*a3^2*a2^3*a1^3 - 96*a6^5*a5^5*a3^2*a2^3*a1^3 + 24*a6^4*a5^6*a3^2*a2^3*a1^3 - 144*a6^6*a5^3*x34*a3^2*a2^3*a1^3 - 696*a6^5*a5^4*x34*a3^2*a2^3*a1^3 - 696*a6^4*a5^5*x34*a3^2*a2^3*a1^3 - 144*a6^3*a5^6*x34*a3^2*a2^3*a1^3 - 168*a6^6*a5^2*x34^2*a3^2*a2^3*a1^3 + 2400*a6^5*a5^3*x34^2*a3^2*a2^3*a1^3 - 2632*a6^4*a5^4*x34^2*a3^2*a2^3*a1^3 + 2400*a6^3*a5^5*x34^2*a3^2*a2^3*a1^3 - 168*a6^2*a5^6*x34^2*a3^2*a2^3*a1^3 + 432*a6^6*a5*x34^3*a3^2*a2^3*a1^3 - 992*a6^5*a5^2*x34^3*a3^2*a2^3*a1^3 - 1008*a6^4*a5^3*x34^3*a3^2*a2^3*a1^3 - 1008*a6^3*a5^4*x34^3*a3^2*a2^3*a1^3 - 992*a6^2*a5^5*x34^3*a3^2*a2^3*a1^3 + 432*a6*a5^6*x34^3*a3^2*a2^3*a1^3 + 76*a6^6*x34^4*a3^2*a2^3*a1^3 - 336*a6^5*a5*x34^4*a3^2*a2^3*a1^3 - 1932*a6^4*a5^2*x34^4*a3^2*a2^3*a1^3 + 9984*a6^3*a5^3*x34^4*a3^2*a2^3*a1^3 - 1932*a6^2*a5^4*x34^4*a3^2*a2^3*a1^3 - 336*a6*a5^5*x34^4*a3^2*a2^3*a1^3 + 76*a5^6*x34^4*a3^2*a2^3*a1^3 + 272*a6^5*x34^5*a3^2*a2^3*a1^3 + 56*a6^4*a5*x34^5*a3^2*a2^3*a1^3 - 1344*a6^3*a5^2*x34^5*a3^2*a2^3*a1^3 - 1344*a6^2*a5^3*x34^5*a3^2*a2^3*a1^3 + 56*a6*a5^4*x34^5*a3^2*a2^3*a1^3 + 272*a5^5*x34^5*a3^2*a2^3*a1^3 - 4*a6^4*x34^6*a3^2*a2^3*a1^3 - 96*a6^3*a5*x34^6*a3^2*a2^3*a1^3 + 144*a6^2*a5^2*x34^6*a3^2*a2^3*a1^3 - 96*a6*a5^3*x34^6*a3^2*a2^3*a1^3 - 4*a5^4*x34^6*a3^2*a2^3*a1^3 - 96*a6^6*a5^3*a3^3*a2^3*a1^3 - 464*a6^5*a5^4*a3^3*a2^3*a1^3 - 464*a6^4*a5^5*a3^3*a2^3*a1^3 - 96*a6^3*a5^6*a3^3*a2^3*a1^3 - 112*a6^6*a5^2*x34*a3^3*a2^3*a1^3 + 3072*a6^5*a5^3*x34*a3^3*a2^3*a1^3 - 4880*a6^4*a5^4*x34*a3^3*a2^3*a1^3 + 3072*a6^3*a5^5*x34*a3^3*a2^3*a1^3 - 112*a6^2*a5^6*x34*a3^3*a2^3*a1^3 + 208*a6^6*a5*x34^2*a3^3*a2^3*a1^3 - 3568*a6^5*a5^2*x34^2*a3^3*a2^3*a1^3 + 6528*a6^4*a5^3*x34^2*a3^3*a2^3*a1^3 + 6528*a6^3*a5^4*x34^2*a3^3*a2^3*a1^3 - 3568*a6^2*a5^5*x34^2*a3^3*a2^3*a1^3 + 208*a6*a5^6*x34^2*a3^3*a2^3*a1^3 + 272*a6^6*x34^3*a3^3*a2^3*a1^3 - 96*a6^5*a5*x34^3*a3^3*a2^3*a1^3 - 3184*a6^4*a5^2*x34^3*a3^3*a2^3*a1^3 + 5376*a6^3*a5^3*x34^3*a3^3*a2^3*a1^3 - 3184*a6^2*a5^4*x34^3*a3^3*a2^3*a1^3 - 96*a6*a5^5*x34^3*a3^3*a2^3*a1^3 + 272*a5^6*x34^3*a3^3*a2^3*a1^3 + 664*a6^5*x34^4*a3^3*a2^3*a1^3 - 968*a6^4*a5*x34^4*a3^3*a2^3*a1^3 - 2256*a6^3*a5^2*x34^4*a3^3*a2^3*a1^3 - 2256*a6^2*a5^3*x34^4*a3^3*a2^3*a1^3 - 968*a6*a5^4*x34^4*a3^3*a2^3*a1^3 + 664*a5^5*x34^4*a3^3*a2^3*a1^3 - 120*a6^4*x34^5*a3^3*a2^3*a1^3 + 672*a6^3*a5*x34^5*a3^3*a2^3*a1^3 + 96*a6^2*a5^2*x34^5*a3^3*a2^3*a1^3 + 672*a6*a5^3*x34^5*a3^3*a2^3*a1^3 - 120*a5^4*x34^5*a3^3*a2^3*a1^3 + 48*a6^3*x34^6*a3^3*a2^3*a1^3 - 96*a6^2*a5*x34^6*a3^3*a2^3*a1^3 - 96*a6*a5^2*x34^6*a3^3*a2^3*a1^3 + 48*a5^3*x34^6*a3^3*a2^3*a1^3 - 56*a6^6*a5^2*a3^4*a2^3*a1^3 + 1536*a6^5*a5^3*a3^4*a2^3*a1^3 - 2440*a6^4*a5^4*a3^4*a2^3*a1^3 + 1536*a6^3*a5^5*a3^4*a2^3*a1^3 - 56*a6^2*a5^6*a3^4*a2^3*a1^3 - 120*a6^6*a5*x34*a3^4*a2^3*a1^3 - 4360*a6^5*a5^2*x34*a3^4*a2^3*a1^3 + 10800*a6^4*a5^3*x34*a3^4*a2^3*a1^3 + 10800*a6^3*a5^4*x34*a3^4*a2^3*a1^3 - 4360*a6^2*a5^5*x34*a3^4*a2^3*a1^3 - 120*a6*a5^6*x34*a3^4*a2^3*a1^3 + 396*a6^6*x34^2*a3^4*a2^3*a1^3 + 1792*a6^5*a5*x34^2*a3^4*a2^3*a1^3 - 692*a6^4*a5^2*x34^2*a3^4*a2^3*a1^3 - 26112*a6^3*a5^3*x34^2*a3^4*a2^3*a1^3 - 692*a6^2*a5^4*x34^2*a3^4*a2^3*a1^3 + 1792*a6*a5^5*x34^2*a3^4*a2^3*a1^3 + 396*a5^6*x34^2*a3^4*a2^3*a1^3 + 640*a6^5*x34^3*a3^4*a2^3*a1^3 - 4560*a6^4*a5*x34^3*a3^4*a2^3*a1^3 + 5520*a6^3*a5^2*x34^3*a3^4*a2^3*a1^3 + 5520*a6^2*a5^3*x34^3*a3^4*a2^3*a1^3 - 4560*a6*a5^4*x34^3*a3^4*a2^3*a1^3 + 640*a5^5*x34^3*a3^4*a2^3*a1^3 - 396*a6^4*x34^4*a3^4*a2^3*a1^3 + 4032*a6^3*a5*x34^4*a3^4*a2^3*a1^3 - 2872*a6^2*a5^2*x34^4*a3^4*a2^3*a1^3 + 4032*a6*a5^3*x34^4*a3^4*a2^3*a1^3 - 396*a5^4*x34^4*a3^4*a2^3*a1^3 + 192*a6^3*x34^5*a3^4*a2^3*a1^3 - 712*a6^2*a5*x34^5*a3^4*a2^3*a1^3 - 712*a6*a5^2*x34^5*a3^4*a2^3*a1^3 + 192*a5^3*x34^5*a3^4*a2^3*a1^3 - 4*a6^2*x34^6*a3^4*a2^3*a1^3 + 32*a6*a5*x34^6*a3^4*a2^3*a1^3 - 4*a5^2*x34^6*a3^4*a2^3*a1^3 - 48*a6^6*a5*a3^5*a2^3*a1^3 - 1744*a6^5*a5^2*a3^5*a2^3*a1^3 + 4320*a6^4*a5^3*a3^5*a2^3*a1^3 + 4320*a6^3*a5^4*a3^5*a2^3*a1^3 - 1744*a6^2*a5^5*a3^5*a2^3*a1^3 - 48*a6*a5^6*a3^5*a2^3*a1^3 + 312*a6^6*x34*a3^5*a2^3*a1^3 + 2208*a6^5*a5*x34*a3^5*a2^3*a1^3 + 1080*a6^4*a5^2*x34*a3^5*a2^3*a1^3 - 34560*a6^3*a5^3*x34*a3^5*a2^3*a1^3 + 1080*a6^2*a5^4*x34*a3^5*a2^3*a1^3 + 2208*a6*a5^5*x34*a3^5*a2^3*a1^3 + 312*a5^6*x34*a3^5*a2^3*a1^3 + 88*a6^5*x34^2*a3^5*a2^3*a1^3 - 7928*a6^4*a5*x34^2*a3^5*a2^3*a1^3 + 17328*a6^3*a5^2*x34^2*a3^5*a2^3*a1^3 + 17328*a6^2*a5^3*x34^2*a3^5*a2^3*a1^3 - 7928*a6*a5^4*x34^2*a3^5*a2^3*a1^3 + 88*a5^5*x34^2*a3^5*a2^3*a1^3 - 560*a6^4*x34^3*a3^5*a2^3*a1^3 + 8736*a6^3*a5*x34^3*a3^5*a2^3*a1^3 - 10336*a6^2*a5^2*x34^3*a3^5*a2^3*a1^3 + 8736*a6*a5^3*x34^3*a3^5*a2^3*a1^3 - 560*a5^4*x34^3*a3^5*a2^3*a1^3 + 144*a6^3*x34^4*a3^5*a2^3*a1^3 - 2256*a6^2*a5*x34^4*a3^5*a2^3*a1^3 - 2256*a6*a5^2*x34^4*a3^5*a2^3*a1^3 + 144*a5^3*x34^4*a3^5*a2^3*a1^3 + 8*a6^2*x34^5*a3^5*a2^3*a1^3 + 32*a6*a5*x34^5*a3^5*a2^3*a1^3 + 8*a5^2*x34^5*a3^5*a2^3*a1^3 + 40*a6*x34^6*a3^5*a2^3*a1^3 + 40*a5*x34^6*a3^5*a2^3*a1^3 + 104*a6^6*a3^6*a2^3*a1^3 + 736*a6^5*a5*a3^6*a2^3*a1^3 + 360*a6^4*a5^2*a3^6*a2^3*a1^3 - 11520*a6^3*a5^3*a3^6*a2^3*a1^3 + 360*a6^2*a5^4*a3^6*a2^3*a1^3 + 736*a6*a5^5*a3^6*a2^3*a1^3 + 104*a5^6*a3^6*a2^3*a1^3 - 168*a6^5*x34*a3^6*a2^3*a1^3 - 6104*a6^4*a5*x34*a3^6*a2^3*a1^3 + 15120*a6^3*a5^2*x34*a3^6*a2^3*a1^3 + 15120*a6^2*a5^3*x34*a3^6*a2^3*a1^3 - 6104*a6*a5^4*x34*a3^6*a2^3*a1^3 - 168*a5^5*x34*a3^6*a2^3*a1^3 - 448*a6^4*x34^2*a3^6*a2^3*a1^3 + 10080*a6^3*a5*x34^2*a3^6*a2^3*a1^3 - 14832*a6^2*a5^2*x34^2*a3^6*a2^3*a1^3 + 10080*a6*a5^3*x34^2*a3^6*a2^3*a1^3 - 448*a5^4*x34^2*a3^6*a2^3*a1^3 - 336*a6^3*x34^3*a3^6*a2^3*a1^3 - 3920*a6^2*a5*x34^3*a3^6*a2^3*a1^3 - 3920*a6*a5^2*x34^3*a3^6*a2^3*a1^3 - 336*a5^3*x34^3*a3^6*a2^3*a1^3 + 96*a6^2*x34^4*a3^6*a2^3*a1^3 - 288*a6*a5*x34^4*a3^6*a2^3*a1^3 + 96*a5^2*x34^4*a3^6*a2^3*a1^3 + 280*a6*x34^5*a3^6*a2^3*a1^3 + 280*a5*x34^5*a3^6*a2^3*a1^3 - 8*x34^6*a3^6*a2^3*a1^3 - 48*a6^5*a3^7*a2^3*a1^3 - 1744*a6^4*a5*a3^7*a2^3*a1^3 + 4320*a6^3*a5^2*a3^7*a2^3*a1^3 + 4320*a6^2*a5^3*a3^7*a2^3*a1^3 - 1744*a6*a5^4*a3^7*a2^3*a1^3 - 48*a5^5*a3^7*a2^3*a1^3 - 224*a6^4*x34*a3^7*a2^3*a1^3 + 6144*a6^3*a5*x34*a3^7*a2^3*a1^3 - 9760*a6^2*a5^2*x34*a3^7*a2^3*a1^3 + 6144*a6*a5^3*x34*a3^7*a2^3*a1^3 - 224*a5^4*x34*a3^7*a2^3*a1^3 - 672*a6^3*x34^2*a3^7*a2^3*a1^3 - 3904*a6^2*a5*x34^2*a3^7*a2^3*a1^3 - 3904*a6*a5^2*x34^2*a3^7*a2^3*a1^3 - 672*a5^3*x34^2*a3^7*a2^3*a1^3 + 224*a6^2*x34^3*a3^7*a2^3*a1^3 - 832*a6*a5*x34^3*a3^7*a2^3*a1^3 + 224*a5^2*x34^3*a3^7*a2^3*a1^3 + 800*a6*x34^4*a3^7*a2^3*a1^3 + 800*a5*x34^4*a3^7*a2^3*a1^3 - 48*x34^5*a3^7*a2^3*a1^3 - 56*a6^4*a3^8*a2^3*a1^3 + 1536*a6^3*a5*a3^8*a2^3*a1^3 - 2440*a6^2*a5^2*a3^8*a2^3*a1^3 + 1536*a6*a5^3*a3^8*a2^3*a1^3 - 56*a5^4*a3^8*a2^3*a1^3 - 432*a6^3*x34*a3^8*a2^3*a1^3 - 2088*a6^2*a5*x34*a3^8*a2^3*a1^3 - 2088*a6*a5^2*x34*a3^8*a2^3*a1^3 - 432*a5^3*x34*a3^8*a2^3*a1^3 + 236*a6^2*x34^2*a3^8*a2^3*a1^3 - 928*a6*a5*x34^2*a3^8*a2^3*a1^3 + 236*a5^2*x34^2*a3^8*a2^3*a1^3 + 1200*a6*x34^3*a3^8*a2^3*a1^3 + 1200*a5*x34^3*a3^8*a2^3*a1^3 - 120*x34^4*a3^8*a2^3*a1^3 - 96*a6^3*a3^9*a2^3*a1^3 - 464*a6^2*a5*a3^9*a2^3*a1^3 - 464*a6*a5^2*a3^9*a2^3*a1^3 - 96*a5^3*a3^9*a2^3*a1^3 + 120*a6^2*x34*a3^9*a2^3*a1^3 - 480*a6*a5*x34*a3^9*a2^3*a1^3 + 120*a5^2*x34*a3^9*a2^3*a1^3 + 1000*a6*x34^2*a3^9*a2^3*a1^3 + 1000*a5*x34^2*a3^9*a2^3*a1^3 - 160*x34^3*a3^9*a2^3*a1^3 + 24*a6^2*a3^10*a2^3*a1^3 - 96*a6*a5*a3^10*a2^3*a1^3 + 24*a5^2*a3^10*a2^3*a1^3 + 440*a6*x34*a3^10*a2^3*a1^3 + 440*a5*x34*a3^10*a2^3*a1^3 - 120*x34^2*a3^10*a2^3*a1^3 + 80*a6*a3^11*a2^3*a1^3 + 80*a5*a3^11*a2^3*a1^3 - 48*x34*a3^11*a2^3*a1^3 - 8*a3^12*a2^3*a1^3 - 4*a6^6*a5^5*a2^4*a1^3 - 4*a6^5*a5^6*a2^4*a1^3 - 28*a6^6*a5^4*x34*a2^4*a1^3 - 48*a6^5*a5^5*x34*a2^4*a1^3 - 28*a6^4*a5^6*x34*a2^4*a1^3 - 4*a6^6*a5^3*x34^2*a2^4*a1^3 + 36*a6^5*a5^4*x34^2*a2^4*a1^3 + 36*a6^4*a5^5*x34^2*a2^4*a1^3 - 4*a6^3*a5^6*x34^2*a2^4*a1^3 - 4*a6^6*a5^2*x34^3*a2^4*a1^3 - 96*a6^5*a5^3*x34^3*a2^4*a1^3 + 144*a6^4*a5^4*x34^3*a2^4*a1^3 - 96*a6^3*a5^5*x34^3*a2^4*a1^3 - 4*a6^2*a5^6*x34^3*a2^4*a1^3 - 28*a6^6*a5*x34^4*a2^4*a1^3 + 36*a6^5*a5^2*x34^4*a2^4*a1^3 + 144*a6^4*a5^3*x34^4*a2^4*a1^3 + 144*a6^3*a5^4*x34^4*a2^4*a1^3 + 36*a6^2*a5^5*x34^4*a2^4*a1^3 - 28*a6*a5^6*x34^4*a2^4*a1^3 - 4*a6^6*x34^5*a2^4*a1^3 - 48*a6^5*a5*x34^5*a2^4*a1^3 + 36*a6^4*a5^2*x34^5*a2^4*a1^3 - 96*a6^3*a5^3*x34^5*a2^4*a1^3 + 36*a6^2*a5^4*x34^5*a2^4*a1^3 - 48*a6*a5^5*x34^5*a2^4*a1^3 - 4*a5^6*x34^5*a2^4*a1^3 - 4*a6^5*x34^6*a2^4*a1^3 - 28*a6^4*a5*x34^6*a2^4*a1^3 - 4*a6^3*a5^2*x34^6*a2^4*a1^3 - 4*a6^2*a5^3*x34^6*a2^4*a1^3 - 28*a6*a5^4*x34^6*a2^4*a1^3 - 4*a5^5*x34^6*a2^4*a1^3 - 56*a6^6*a5^4*a3*a2^4*a1^3 - 96*a6^5*a5^5*a3*a2^4*a1^3 - 56*a6^4*a5^6*a3*a2^4*a1^3 + 24*a6^6*a5^3*x34*a3*a2^4*a1^3 + 216*a6^5*a5^4*x34*a3*a2^4*a1^3 + 216*a6^4*a5^5*x34*a3*a2^4*a1^3 + 24*a6^3*a5^6*x34*a3*a2^4*a1^3 + 24*a6^6*a5^2*x34^2*a3*a2^4*a1^3 - 424*a6^5*a5^3*x34^2*a3*a2^4*a1^3 + 1188*a6^4*a5^4*x34^2*a3*a2^4*a1^3 - 424*a6^3*a5^5*x34^2*a3*a2^4*a1^3 + 24*a6^2*a5^6*x34^2*a3*a2^4*a1^3 - 80*a6^6*a5*x34^3*a3*a2^4*a1^3 + 8*a6^5*a5^2*x34^3*a3*a2^4*a1^3 - 192*a6^4*a5^3*x34^3*a3*a2^4*a1^3 - 192*a6^3*a5^4*x34^3*a3*a2^4*a1^3 + 8*a6^2*a5^5*x34^3*a3*a2^4*a1^3 - 80*a6*a5^6*x34^3*a3*a2^4*a1^3 - 48*a6^6*x34^4*a3*a2^4*a1^3 - 96*a6^5*a5*x34^4*a3*a2^4*a1^3 + 936*a6^4*a5^2*x34^4*a3*a2^4*a1^3 - 1248*a6^3*a5^3*x34^4*a3*a2^4*a1^3 + 936*a6^2*a5^4*x34^4*a3*a2^4*a1^3 - 96*a6*a5^5*x34^4*a3*a2^4*a1^3 - 48*a5^6*x34^4*a3*a2^4*a1^3 - 72*a6^5*x34^5*a3*a2^4*a1^3 - 24*a6^4*a5*x34^5*a3*a2^4*a1^3 - 160*a6^3*a5^2*x34^5*a3*a2^4*a1^3 - 160*a6^2*a5^3*x34^5*a3*a2^4*a1^3 - 24*a6*a5^4*x34^5*a3*a2^4*a1^3 - 72*a5^5*x34^5*a3*a2^4*a1^3 - 28*a6^4*x34^6*a3*a2^4*a1^3 + 32*a6^3*a5*x34^6*a3*a2^4*a1^3 + 36*a6^2*a5^2*x34^6*a3*a2^4*a1^3 + 32*a6*a5^3*x34^6*a3*a2^4*a1^3 - 28*a5^4*x34^6*a3*a2^4*a1^3 + 24*a6^6*a5^3*a3^2*a2^4*a1^3 + 216*a6^5*a5^4*a3^2*a2^4*a1^3 + 216*a6^4*a5^5*a3^2*a2^4*a1^3 + 24*a6^3*a5^6*a3^2*a2^4*a1^3 + 96*a6^6*a5^2*x34*a3^2*a2^4*a1^3 - 696*a6^5*a5^3*x34*a3^2*a2^4*a1^3 + 2700*a6^4*a5^4*x34*a3^2*a2^4*a1^3 - 696*a6^3*a5^5*x34*a3^2*a2^4*a1^3 + 96*a6^2*a5^6*x34*a3^2*a2^4*a1^3 - 36*a6^6*a5*x34^2*a3^2*a2^4*a1^3 + 564*a6^5*a5^2*x34^2*a3^2*a2^4*a1^3 - 2632*a6^4*a5^3*x34^2*a3^2*a2^4*a1^3 - 2632*a6^3*a5^4*x34^2*a3^2*a2^4*a1^3 + 564*a6^2*a5^5*x34^2*a3^2*a2^4*a1^3 - 36*a6*a5^6*x34^2*a3^2*a2^4*a1^3 - 156*a6^6*x34^3*a3^2*a2^4*a1^3 - 40*a6^5*a5*x34^3*a3^2*a2^4*a1^3 + 2192*a6^4*a5^2*x34^3*a3^2*a2^4*a1^3 - 1008*a6^3*a5^3*x34^3*a3^2*a2^4*a1^3 + 2192*a6^2*a5^4*x34^3*a3^2*a2^4*a1^3 - 40*a6*a5^5*x34^3*a3^2*a2^4*a1^3 - 156*a5^6*x34^3*a3^2*a2^4*a1^3 - 264*a6^5*x34^4*a3^2*a2^4*a1^3 + 1056*a6^4*a5*x34^4*a3^2*a2^4*a1^3 - 1932*a6^3*a5^2*x34^4*a3^2*a2^4*a1^3 - 1932*a6^2*a5^3*x34^4*a3^2*a2^4*a1^3 + 1056*a6*a5^4*x34^4*a3^2*a2^4*a1^3 - 264*a5^5*x34^4*a3^2*a2^4*a1^3 - 132*a6^4*x34^5*a3^2*a2^4*a1^3 + 56*a6^3*a5*x34^5*a3^2*a2^4*a1^3 + 972*a6^2*a5^2*x34^5*a3^2*a2^4*a1^3 + 56*a6*a5^3*x34^5*a3^2*a2^4*a1^3 - 132*a5^4*x34^5*a3^2*a2^4*a1^3 - 4*a6^3*x34^6*a3^2*a2^4*a1^3 + 36*a6^2*a5*x34^6*a3^2*a2^4*a1^3 + 36*a6*a5^2*x34^6*a3^2*a2^4*a1^3 - 4*a5^3*x34^6*a3^2*a2^4*a1^3 + 64*a6^6*a5^2*a3^3*a2^4*a1^3 - 464*a6^5*a5^3*a3^3*a2^4*a1^3 + 1800*a6^4*a5^4*a3^3*a2^4*a1^3 - 464*a6^3*a5^5*a3^3*a2^4*a1^3 + 64*a6^2*a5^6*a3^3*a2^4*a1^3 + 88*a6^6*a5*x34*a3^3*a2^4*a1^3 + 1112*a6^5*a5^2*x34*a3^3*a2^4*a1^3 - 4880*a6^4*a5^3*x34*a3^3*a2^4*a1^3 - 4880*a6^3*a5^4*x34*a3^3*a2^4*a1^3 + 1112*a6^2*a5^5*x34*a3^3*a2^4*a1^3 + 88*a6*a5^6*x34*a3^3*a2^4*a1^3 - 224*a6^6*x34^2*a3^3*a2^4*a1^3 - 160*a6^5*a5*x34^2*a3^3*a2^4*a1^3 + 128*a6^4*a5^2*x34^2*a3^3*a2^4*a1^3 + 6528*a6^3*a5^3*x34^2*a3^3*a2^4*a1^3 + 128*a6^2*a5^4*x34^2*a3^3*a2^4*a1^3 - 160*a6*a5^5*x34^2*a3^3*a2^4*a1^3 - 224*a5^6*x34^2*a3^3*a2^4*a1^3 - 512*a6^5*x34^3*a3^3*a2^4*a1^3 + 3136*a6^4*a5*x34^3*a3^3*a2^4*a1^3 - 3184*a6^3*a5^2*x34^3*a3^3*a2^4*a1^3 - 3184*a6^2*a5^3*x34^3*a3^3*a2^4*a1^3 + 3136*a6*a5^4*x34^3*a3^3*a2^4*a1^3 - 512*a5^5*x34^3*a3^3*a2^4*a1^3 - 96*a6^4*x34^4*a3^3*a2^4*a1^3 - 968*a6^3*a5*x34^4*a3^3*a2^4*a1^3 + 3128*a6^2*a5^2*x34^4*a3^3*a2^4*a1^3 - 968*a6*a5^3*x34^4*a3^3*a2^4*a1^3 - 96*a5^4*x34^4*a3^3*a2^4*a1^3 - 120*a6^3*x34^5*a3^3*a2^4*a1^3 + 80*a6^2*a5*x34^5*a3^3*a2^4*a1^3 + 80*a6*a5^2*x34^5*a3^3*a2^4*a1^3 - 120*a5^3*x34^5*a3^3*a2^4*a1^3 - 4*a6^2*x34^6*a3^3*a2^4*a1^3 + 32*a6*a5*x34^6*a3^3*a2^4*a1^3 - 4*a5^2*x34^6*a3^3*a2^4*a1^3 + 44*a6^6*a5*a3^4*a2^4*a1^3 + 556*a6^5*a5^2*a3^4*a2^4*a1^3 - 2440*a6^4*a5^3*a3^4*a2^4*a1^3 - 2440*a6^3*a5^4*a3^4*a2^4*a1^3 + 556*a6^2*a5^5*a3^4*a2^4*a1^3 + 44*a6*a5^6*a3^4*a2^4*a1^3 - 180*a6^6*x34*a3^4*a2^4*a1^3 - 200*a6^5*a5*x34*a3^4*a2^4*a1^3 - 2000*a6^4*a5^2*x34*a3^4*a2^4*a1^3 + 10800*a6^3*a5^3*x34*a3^4*a2^4*a1^3 - 2000*a6^2*a5^4*x34*a3^4*a2^4*a1^3 - 200*a6*a5^5*x34*a3^4*a2^4*a1^3 - 180*a5^6*x34*a3^4*a2^4*a1^3 - 576*a6^5*x34^2*a3^4*a2^4*a1^3 + 4008*a6^4*a5*x34^2*a3^4*a2^4*a1^3 - 692*a6^3*a5^2*x34^2*a3^4*a2^4*a1^3 - 692*a6^2*a5^3*x34^2*a3^4*a2^4*a1^3 + 4008*a6*a5^4*x34^2*a3^4*a2^4*a1^3 - 576*a5^5*x34^2*a3^4*a2^4*a1^3 + 520*a6^4*x34^3*a3^4*a2^4*a1^3 - 4560*a6^3*a5*x34^3*a3^4*a2^4*a1^3 + 2320*a6^2*a5^2*x34^3*a3^4*a2^4*a1^3 - 4560*a6*a5^3*x34^3*a3^4*a2^4*a1^3 + 520*a5^4*x34^3*a3^4*a2^4*a1^3 - 396*a6^3*x34^4*a3^4*a2^4*a1^3 + 616*a6^2*a5*x34^4*a3^4*a2^4*a1^3 + 616*a6*a5^2*x34^4*a3^4*a2^4*a1^3 - 396*a5^3*x34^4*a3^4*a2^4*a1^3 + 12*a6^2*x34^5*a3^4*a2^4*a1^3 + 336*a6*a5*x34^5*a3^4*a2^4*a1^3 + 12*a5^2*x34^5*a3^4*a2^4*a1^3 - 28*a6*x34^6*a3^4*a2^4*a1^3 - 28*a5*x34^6*a3^4*a2^4*a1^3 - 72*a6^6*a3^5*a2^4*a1^3 - 80*a6^5*a5*a3^5*a2^4*a1^3 - 800*a6^4*a5^2*a3^5*a2^4*a1^3 + 4320*a6^3*a5^3*a3^5*a2^4*a1^3 - 800*a6^2*a5^4*a3^5*a2^4*a1^3 - 80*a6*a5^5*a3^5*a2^4*a1^3 - 72*a5^6*a3^5*a2^4*a1^3 - 384*a6^5*x34*a3^5*a2^4*a1^3 + 2928*a6^4*a5*x34*a3^5*a2^4*a1^3 + 1080*a6^3*a5^2*x34*a3^5*a2^4*a1^3 + 1080*a6^2*a5^3*x34*a3^5*a2^4*a1^3 + 2928*a6*a5^4*x34*a3^5*a2^4*a1^3 - 384*a5^5*x34*a3^5*a2^4*a1^3 + 1272*a6^4*x34^2*a3^5*a2^4*a1^3 - 7928*a6^3*a5*x34^2*a3^5*a2^4*a1^3 - 1872*a6^2*a5^2*x34^2*a3^5*a2^4*a1^3 - 7928*a6*a5^3*x34^2*a3^5*a2^4*a1^3 + 1272*a5^4*x34^2*a3^5*a2^4*a1^3 - 560*a6^3*x34^3*a3^5*a2^4*a1^3 + 2248*a6^2*a5*x34^3*a3^5*a2^4*a1^3 + 2248*a6*a5^2*x34^3*a3^5*a2^4*a1^3 - 560*a5^3*x34^3*a3^5*a2^4*a1^3 + 156*a6^2*x34^4*a3^5*a2^4*a1^3 + 1344*a6*a5*x34^4*a3^5*a2^4*a1^3 + 156*a5^2*x34^4*a3^5*a2^4*a1^3 - 216*a6*x34^5*a3^5*a2^4*a1^3 - 216*a5*x34^5*a3^5*a2^4*a1^3 - 4*x34^6*a3^5*a2^4*a1^3 - 128*a6^5*a3^6*a2^4*a1^3 + 976*a6^4*a5*a3^6*a2^4*a1^3 + 360*a6^3*a5^2*a3^6*a2^4*a1^3 + 360*a6^2*a5^3*a3^6*a2^4*a1^3 + 976*a6*a5^4*a3^6*a2^4*a1^3 - 128*a5^5*a3^6*a2^4*a1^3 + 1064*a6^4*x34*a3^6*a2^4*a1^3 - 6104*a6^3*a5*x34*a3^6*a2^4*a1^3 - 2800*a6^2*a5^2*x34*a3^6*a2^4*a1^3 - 6104*a6*a5^3*x34*a3^6*a2^4*a1^3 + 1064*a5^4*x34*a3^6*a2^4*a1^3 - 448*a6^3*x34^2*a3^6*a2^4*a1^3 + 3344*a6^2*a5*x34^2*a3^6*a2^4*a1^3 + 3344*a6*a5^2*x34^2*a3^6*a2^4*a1^3 - 448*a5^3*x34^2*a3^6*a2^4*a1^3 + 420*a6^2*x34^3*a3^6*a2^4*a1^3 + 2688*a6*a5*x34^3*a3^6*a2^4*a1^3 + 420*a5^2*x34^3*a3^6*a2^4*a1^3 - 688*a6*x34^4*a3^6*a2^4*a1^3 - 688*a5*x34^4*a3^6*a2^4*a1^3 - 28*x34^5*a3^6*a2^4*a1^3 + 304*a6^4*a3^7*a2^4*a1^3 - 1744*a6^3*a5*a3^7*a2^4*a1^3 - 800*a6^2*a5^2*a3^7*a2^4*a1^3 - 1744*a6*a5^3*a3^7*a2^4*a1^3 + 304*a5^4*a3^7*a2^4*a1^3 - 224*a6^3*x34*a3^7*a2^4*a1^3 + 2224*a6^2*a5*x34*a3^7*a2^4*a1^3 + 2224*a6*a5^2*x34*a3^7*a2^4*a1^3 - 224*a5^3*x34*a3^7*a2^4*a1^3 + 504*a6^2*x34^2*a3^7*a2^4*a1^3 + 2880*a6*a5*x34^2*a3^7*a2^4*a1^3 + 504*a5^2*x34^2*a3^7*a2^4*a1^3 - 1152*a6*x34^3*a3^7*a2^4*a1^3 - 1152*a5*x34^3*a3^7*a2^4*a1^3 - 80*x34^4*a3^7*a2^4*a1^3 - 56*a6^3*a3^8*a2^4*a1^3 + 556*a6^2*a5*a3^8*a2^4*a1^3 + 556*a6*a5^2*a3^8*a2^4*a1^3 - 56*a5^3*a3^8*a2^4*a1^3 + 288*a6^2*x34*a3^8*a2^4*a1^3 + 1584*a6*a5*x34*a3^8*a2^4*a1^3 + 288*a5^2*x34*a3^8*a2^4*a1^3 - 1068*a6*x34^2*a3^8*a2^4*a1^3 - 1068*a5*x34^2*a3^8*a2^4*a1^3 - 120*x34^3*a3^8*a2^4*a1^3 + 64*a6^2*a3^9*a2^4*a1^3 + 352*a6*a5*a3^9*a2^4*a1^3 + 64*a5^2*a3^9*a2^4*a1^3 - 520*a6*x34*a3^9*a2^4*a1^3 - 520*a5*x34*a3^9*a2^4*a1^3 - 100*x34^2*a3^9*a2^4*a1^3 - 104*a6*a3^10*a2^4*a1^3 - 104*a5*a3^10*a2^4*a1^3 - 44*x34*a3^10*a2^4*a1^3 - 8*a3^11*a2^4*a1^3 - 4*a6^6*a5^4*a2^5*a1^3 + 48*a6^5*a5^5*a2^5*a1^3 - 4*a6^4*a5^6*a2^5*a1^3 + 40*a6^6*a5^3*x34*a2^5*a1^3 - 48*a6^5*a5^4*x34*a2^5*a1^3 - 48*a6^4*a5^5*x34*a2^5*a1^3 + 40*a6^3*a5^6*x34*a2^5*a1^3 - 28*a6^6*a5^2*x34^2*a2^5*a1^3 + 32*a6^5*a5^3*x34^2*a2^5*a1^3 + 36*a6^4*a5^4*x34^2*a2^5*a1^3 + 32*a6^3*a5^5*x34^2*a2^5*a1^3 - 28*a6^2*a5^6*x34^2*a2^5*a1^3 + 40*a6^6*a5*x34^3*a2^5*a1^3 + 32*a6^5*a5^2*x34^3*a2^5*a1^3 - 96*a6^4*a5^3*x34^3*a2^5*a1^3 - 96*a6^3*a5^4*x34^3*a2^5*a1^3 + 32*a6^2*a5^5*x34^3*a2^5*a1^3 + 40*a6*a5^6*x34^3*a2^5*a1^3 - 4*a6^6*x34^4*a2^5*a1^3 - 48*a6^5*a5*x34^4*a2^5*a1^3 + 36*a6^4*a5^2*x34^4*a2^5*a1^3 - 96*a6^3*a5^3*x34^4*a2^5*a1^3 + 36*a6^2*a5^4*x34^4*a2^5*a1^3 - 48*a6*a5^5*x34^4*a2^5*a1^3 - 4*a5^6*x34^4*a2^5*a1^3 + 48*a6^5*x34^5*a2^5*a1^3 - 48*a6^4*a5*x34^5*a2^5*a1^3 + 32*a6^3*a5^2*x34^5*a2^5*a1^3 + 32*a6^2*a5^3*x34^5*a2^5*a1^3 - 48*a6*a5^4*x34^5*a2^5*a1^3 + 48*a5^5*x34^5*a2^5*a1^3 - 4*a6^4*x34^6*a2^5*a1^3 + 40*a6^3*a5*x34^6*a2^5*a1^3 - 28*a6^2*a5^2*x34^6*a2^5*a1^3 + 40*a6*a5^3*x34^6*a2^5*a1^3 - 4*a5^4*x34^6*a2^5*a1^3 + 80*a6^6*a5^3*a3*a2^5*a1^3 - 96*a6^5*a5^4*a3*a2^5*a1^3 - 96*a6^4*a5^5*a3*a2^5*a1^3 + 80*a6^3*a5^6*a3*a2^5*a1^3 - 104*a6^6*a5^2*x34*a3*a2^5*a1^3 - 96*a6^5*a5^3*x34*a3*a2^5*a1^3 + 216*a6^4*a5^4*x34*a3*a2^5*a1^3 - 96*a6^3*a5^5*x34*a3*a2^5*a1^3 - 104*a6^2*a5^6*x34*a3*a2^5*a1^3 + 72*a6^6*a5*x34^2*a3*a2^5*a1^3 + 240*a6^5*a5^2*x34^2*a3*a2^5*a1^3 - 424*a6^4*a5^3*x34^2*a3*a2^5*a1^3 - 424*a6^3*a5^4*x34^2*a3*a2^5*a1^3 + 240*a6^2*a5^5*x34^2*a3*a2^5*a1^3 + 72*a6*a5^6*x34^2*a3*a2^5*a1^3 + 24*a6^6*x34^3*a3*a2^5*a1^3 - 352*a6^5*a5*x34^3*a3*a2^5*a1^3 + 8*a6^4*a5^2*x34^3*a3*a2^5*a1^3 + 864*a6^3*a5^3*x34^3*a3*a2^5*a1^3 + 8*a6^2*a5^4*x34^3*a3*a2^5*a1^3 - 352*a6*a5^5*x34^3*a3*a2^5*a1^3 + 24*a5^6*x34^3*a3*a2^5*a1^3 + 192*a6^5*x34^4*a3*a2^5*a1^3 - 96*a6^4*a5*x34^4*a3*a2^5*a1^3 + 24*a6^3*a5^2*x34^4*a3*a2^5*a1^3 + 24*a6^2*a5^3*x34^4*a3*a2^5*a1^3 - 96*a6*a5^4*x34^4*a3*a2^5*a1^3 + 192*a5^5*x34^4*a3*a2^5*a1^3 - 72*a6^4*x34^5*a3*a2^5*a1^3 + 80*a6^3*a5*x34^5*a3*a2^5*a1^3 - 24*a6^2*a5^2*x34^5*a3*a2^5*a1^3 + 80*a6*a5^3*x34^5*a3*a2^5*a1^3 - 72*a5^4*x34^5*a3*a2^5*a1^3 + 40*a6^3*x34^6*a3*a2^5*a1^3 - 48*a6^2*a5*x34^6*a3*a2^5*a1^3 - 48*a6*a5^2*x34^6*a3*a2^5*a1^3 + 40*a5^3*x34^6*a3*a2^5*a1^3 - 104*a6^6*a5^2*a3^2*a2^5*a1^3 - 96*a6^5*a5^3*a3^2*a2^5*a1^3 + 216*a6^4*a5^4*a3^2*a2^5*a1^3 - 96*a6^3*a5^5*a3^2*a2^5*a1^3 - 104*a6^2*a5^6*a3^2*a2^5*a1^3 - 24*a6^6*a5*x34*a3^2*a2^5*a1^3 + 528*a6^5*a5^2*x34*a3^2*a2^5*a1^3 - 696*a6^4*a5^3*x34*a3^2*a2^5*a1^3 - 696*a6^3*a5^4*x34*a3^2*a2^5*a1^3 + 528*a6^2*a5^5*x34*a3^2*a2^5*a1^3 - 24*a6*a5^6*x34*a3^2*a2^5*a1^3 + 68*a6^6*x34^2*a3^2*a2^5*a1^3 - 624*a6^5*a5*x34^2*a3^2*a2^5*a1^3 + 564*a6^4*a5^2*x34^2*a3^2*a2^5*a1^3 + 2400*a6^3*a5^3*x34^2*a3^2*a2^5*a1^3 + 564*a6^2*a5^4*x34^2*a3^2*a2^5*a1^3 - 624*a6*a5^5*x34^2*a3^2*a2^5*a1^3 + 68*a5^6*x34^2*a3^2*a2^5*a1^3 + 320*a6^5*x34^3*a3^2*a2^5*a1^3 - 40*a6^4*a5*x34^3*a3^2*a2^5*a1^3 - 992*a6^3*a5^2*x34^3*a3^2*a2^5*a1^3 - 992*a6^2*a5^3*x34^3*a3^2*a2^5*a1^3 - 40*a6*a5^4*x34^3*a3^2*a2^5*a1^3 + 320*a5^5*x34^3*a3^2*a2^5*a1^3 - 264*a6^4*x34^4*a3^2*a2^5*a1^3 - 336*a6^3*a5*x34^4*a3^2*a2^5*a1^3 + 1056*a6^2*a5^2*x34^4*a3^2*a2^5*a1^3 - 336*a6*a5^3*x34^4*a3^2*a2^5*a1^3 - 264*a5^4*x34^4*a3^2*a2^5*a1^3 + 272*a6^3*x34^5*a3^2*a2^5*a1^3 - 144*a6^2*a5*x34^5*a3^2*a2^5*a1^3 - 144*a6*a5^2*x34^5*a3^2*a2^5*a1^3 + 272*a5^3*x34^5*a3^2*a2^5*a1^3 - 28*a6^2*x34^6*a3^2*a2^5*a1^3 - 48*a6*a5*x34^6*a3^2*a2^5*a1^3 - 28*a5^2*x34^6*a3^2*a2^5*a1^3 - 16*a6^6*a5*a3^3*a2^5*a1^3 + 352*a6^5*a5^2*a3^3*a2^5*a1^3 - 464*a6^4*a5^3*a3^3*a2^5*a1^3 - 464*a6^3*a5^4*a3^3*a2^5*a1^3 + 352*a6^2*a5^5*a3^3*a2^5*a1^3 - 16*a6*a5^6*a3^3*a2^5*a1^3 + 88*a6^6*x34*a3^3*a2^5*a1^3 - 544*a6^5*a5*x34*a3^3*a2^5*a1^3 + 1112*a6^4*a5^2*x34*a3^3*a2^5*a1^3 + 3072*a6^3*a5^3*x34*a3^3*a2^5*a1^3 + 1112*a6^2*a5^4*x34*a3^3*a2^5*a1^3 - 544*a6*a5^5*x34*a3^3*a2^5*a1^3 + 88*a5^6*x34*a3^3*a2^5*a1^3 + 320*a6^5*x34^2*a3^3*a2^5*a1^3 - 160*a6^4*a5*x34^2*a3^3*a2^5*a1^3 - 3568*a6^3*a5^2*x34^2*a3^3*a2^5*a1^3 - 3568*a6^2*a5^3*x34^2*a3^3*a2^5*a1^3 - 160*a6*a5^4*x34^2*a3^3*a2^5*a1^3 + 320*a5^5*x34^2*a3^3*a2^5*a1^3 - 512*a6^4*x34^3*a3^3*a2^5*a1^3 - 96*a6^3*a5*x34^3*a3^3*a2^5*a1^3 + 3136*a6^2*a5^2*x34^3*a3^3*a2^5*a1^3 - 96*a6*a5^3*x34^3*a3^3*a2^5*a1^3 - 512*a5^4*x34^3*a3^3*a2^5*a1^3 + 664*a6^3*x34^4*a3^3*a2^5*a1^3 - 136*a6^2*a5*x34^4*a3^3*a2^5*a1^3 - 136*a6*a5^2*x34^4*a3^3*a2^5*a1^3 + 664*a5^3*x34^4*a3^3*a2^5*a1^3 - 136*a6^2*x34^5*a3^3*a2^5*a1^3 - 448*a6*a5*x34^5*a3^3*a2^5*a1^3 - 136*a5^2*x34^5*a3^3*a2^5*a1^3 + 40*a6*x34^6*a3^3*a2^5*a1^3 + 40*a5*x34^6*a3^3*a2^5*a1^3 + 44*a6^6*a3^4*a2^5*a1^3 - 272*a6^5*a5*a3^4*a2^5*a1^3 + 556*a6^4*a5^2*a3^4*a2^5*a1^3 + 1536*a6^3*a5^3*a3^4*a2^5*a1^3 + 556*a6^2*a5^4*a3^4*a2^5*a1^3 - 272*a6*a5^5*a3^4*a2^5*a1^3 + 44*a5^6*a3^4*a2^5*a1^3 + 160*a6^5*x34*a3^4*a2^5*a1^3 - 200*a6^4*a5*x34*a3^4*a2^5*a1^3 - 4360*a6^3*a5^2*x34*a3^4*a2^5*a1^3 - 4360*a6^2*a5^3*x34*a3^4*a2^5*a1^3 - 200*a6*a5^4*x34*a3^4*a2^5*a1^3 + 160*a5^5*x34*a3^4*a2^5*a1^3 - 576*a6^4*x34^2*a3^4*a2^5*a1^3 + 1792*a6^3*a5*x34^2*a3^4*a2^5*a1^3 + 4008*a6^2*a5^2*x34^2*a3^4*a2^5*a1^3 + 1792*a6*a5^3*x34^2*a3^4*a2^5*a1^3 - 576*a5^4*x34^2*a3^4*a2^5*a1^3 + 640*a6^3*x34^3*a3^4*a2^5*a1^3 - 200*a6^2*a5*x34^3*a3^4*a2^5*a1^3 - 200*a6*a5^2*x34^3*a3^4*a2^5*a1^3 + 640*a5^3*x34^3*a3^4*a2^5*a1^3 - 224*a6^2*x34^4*a3^4*a2^5*a1^3 - 1376*a6*a5*x34^4*a3^4*a2^5*a1^3 - 224*a5^2*x34^4*a3^4*a2^5*a1^3 + 192*a6*x34^5*a3^4*a2^5*a1^3 + 192*a5*x34^5*a3^4*a2^5*a1^3 - 4*x34^6*a3^4*a2^5*a1^3 + 64*a6^5*a3^5*a2^5*a1^3 - 80*a6^4*a5*a3^5*a2^5*a1^3 - 1744*a6^3*a5^2*a3^5*a2^5*a1^3 - 1744*a6^2*a5^3*a3^5*a2^5*a1^3 - 80*a6*a5^4*a3^5*a2^5*a1^3 + 64*a5^5*a3^5*a2^5*a1^3 - 384*a6^4*x34*a3^5*a2^5*a1^3 + 2208*a6^3*a5*x34*a3^5*a2^5*a1^3 + 2928*a6^2*a5^2*x34*a3^5*a2^5*a1^3 + 2208*a6*a5^3*x34*a3^5*a2^5*a1^3 - 384*a5^4*x34*a3^5*a2^5*a1^3 + 88*a6^3*x34^2*a3^5*a2^5*a1^3 - 360*a6^2*a5*x34^2*a3^5*a2^5*a1^3 - 360*a6*a5^2*x34^2*a3^5*a2^5*a1^3 + 88*a5^3*x34^2*a3^5*a2^5*a1^3 - 64*a6^2*x34^3*a3^5*a2^5*a1^3 - 2144*a6*a5*x34^3*a3^5*a2^5*a1^3 - 64*a5^2*x34^3*a3^5*a2^5*a1^3 + 312*a6*x34^4*a3^5*a2^5*a1^3 + 312*a5*x34^4*a3^5*a2^5*a1^3 + 24*x34^5*a3^5*a2^5*a1^3 - 128*a6^4*a3^6*a2^5*a1^3 + 736*a6^3*a5*a3^6*a2^5*a1^3 + 976*a6^2*a5^2*a3^6*a2^5*a1^3 + 736*a6*a5^3*a3^6*a2^5*a1^3 - 128*a5^4*a3^6*a2^5*a1^3 - 168*a6^3*x34*a3^6*a2^5*a1^3 - 280*a6^2*a5*x34*a3^6*a2^5*a1^3 - 280*a6*a5^2*x34*a3^6*a2^5*a1^3 - 168*a5^3*x34*a3^6*a2^5*a1^3 + 184*a6^2*x34^2*a3^6*a2^5*a1^3 - 1984*a6*a5*x34^2*a3^6*a2^5*a1^3 + 184*a5^2*x34^2*a3^6*a2^5*a1^3 + 168*a6*x34^3*a3^6*a2^5*a1^3 + 168*a5*x34^3*a3^6*a2^5*a1^3 + 176*x34^4*a3^6*a2^5*a1^3 - 48*a6^3*a3^7*a2^5*a1^3 - 80*a6^2*a5*a3^7*a2^5*a1^3 - 80*a6*a5^2*a3^7*a2^5*a1^3 - 48*a5^3*a3^7*a2^5*a1^3 + 176*a6^2*x34*a3^7*a2^5*a1^3 - 1088*a6*a5*x34*a3^7*a2^5*a1^3 + 176*a5^2*x34*a3^7*a2^5*a1^3 - 48*a6*x34^2*a3^7*a2^5*a1^3 - 48*a5*x34^2*a3^7*a2^5*a1^3 + 384*x34^3*a3^7*a2^5*a1^3 + 44*a6^2*a3^8*a2^5*a1^3 - 272*a6*a5*a3^8*a2^5*a1^3 + 44*a5^2*a3^8*a2^5*a1^3 - 72*a6*x34*a3^8*a2^5*a1^3 - 72*a5*x34*a3^8*a2^5*a1^3 + 396*x34^2*a3^8*a2^5*a1^3 - 16*a6*a3^9*a2^5*a1^3 - 16*a5*a3^9*a2^5*a1^3 + 200*x34*a3^9*a2^5*a1^3 + 40*a3^10*a2^5*a1^3 - 8*a6^6*a5^3*a2^6*a1^3 - 4*a6^5*a5^4*a2^6*a1^3 - 4*a6^4*a5^5*a2^6*a1^3 - 8*a6^3*a5^6*a2^6*a1^3 - 4*a6^6*a5^2*x34*a2^6*a1^3 + 40*a6^5*a5^3*x34*a2^6*a1^3 - 28*a6^4*a5^4*x34*a2^6*a1^3 + 40*a6^3*a5^5*x34*a2^6*a1^3 - 4*a6^2*a5^6*x34*a2^6*a1^3 - 4*a6^6*a5*x34^2*a2^6*a1^3 - 28*a6^5*a5^2*x34^2*a2^6*a1^3 - 4*a6^4*a5^3*x34^2*a2^6*a1^3 - 4*a6^3*a5^4*x34^2*a2^6*a1^3 - 28*a6^2*a5^5*x34^2*a2^6*a1^3 - 4*a6*a5^6*x34^2*a2^6*a1^3 - 8*a6^6*x34^3*a2^6*a1^3 + 40*a6^5*a5*x34^3*a2^6*a1^3 - 4*a6^4*a5^2*x34^3*a2^6*a1^3 + 48*a6^3*a5^3*x34^3*a2^6*a1^3 - 4*a6^2*a5^4*x34^3*a2^6*a1^3 + 40*a6*a5^5*x34^3*a2^6*a1^3 - 8*a5^6*x34^3*a2^6*a1^3 - 4*a6^5*x34^4*a2^6*a1^3 - 28*a6^4*a5*x34^4*a2^6*a1^3 - 4*a6^3*a5^2*x34^4*a2^6*a1^3 - 4*a6^2*a5^3*x34^4*a2^6*a1^3 - 28*a6*a5^4*x34^4*a2^6*a1^3 - 4*a5^5*x34^4*a2^6*a1^3 - 4*a6^4*x34^5*a2^6*a1^3 + 40*a6^3*a5*x34^5*a2^6*a1^3 - 28*a6^2*a5^2*x34^5*a2^6*a1^3 + 40*a6*a5^3*x34^5*a2^6*a1^3 - 4*a5^4*x34^5*a2^6*a1^3 - 8*a6^3*x34^6*a2^6*a1^3 - 4*a6^2*a5*x34^6*a2^6*a1^3 - 4*a6*a5^2*x34^6*a2^6*a1^3 - 8*a5^3*x34^6*a2^6*a1^3 - 8*a6^6*a5^2*a3*a2^6*a1^3 + 80*a6^5*a5^3*a3*a2^6*a1^3 - 56*a6^4*a5^4*a3*a2^6*a1^3 + 80*a6^3*a5^5*a3*a2^6*a1^3 - 8*a6^2*a5^6*a3*a2^6*a1^3 + 40*a6^6*a5*x34*a3*a2^6*a1^3 - 104*a6^5*a5^2*x34*a3*a2^6*a1^3 + 24*a6^4*a5^3*x34*a3*a2^6*a1^3 + 24*a6^3*a5^4*x34*a3*a2^6*a1^3 - 104*a6^2*a5^5*x34*a3*a2^6*a1^3 + 40*a6*a5^6*x34*a3*a2^6*a1^3 - 28*a6^6*x34^2*a3*a2^6*a1^3 + 72*a6^5*a5*x34^2*a3*a2^6*a1^3 + 24*a6^4*a5^2*x34^2*a3*a2^6*a1^3 + 48*a6^3*a5^3*x34^2*a3*a2^6*a1^3 + 24*a6^2*a5^4*x34^2*a3*a2^6*a1^3 + 72*a6*a5^5*x34^2*a3*a2^6*a1^3 - 28*a5^6*x34^2*a3*a2^6*a1^3 + 24*a6^5*x34^3*a3*a2^6*a1^3 - 80*a6^4*a5*x34^3*a3*a2^6*a1^3 - 112*a6^3*a5^2*x34^3*a3*a2^6*a1^3 - 112*a6^2*a5^3*x34^3*a3*a2^6*a1^3 - 80*a6*a5^4*x34^3*a3*a2^6*a1^3 + 24*a5^5*x34^3*a3*a2^6*a1^3 - 48*a6^4*x34^4*a3*a2^6*a1^3 + 232*a6^3*a5*x34^4*a3*a2^6*a1^3 - 104*a6^2*a5^2*x34^4*a3*a2^6*a1^3 + 232*a6*a5^3*x34^4*a3*a2^6*a1^3 - 48*a5^4*x34^4*a3*a2^6*a1^3 - 8*a6^3*x34^5*a3*a2^6*a1^3 - 72*a6^2*a5*x34^5*a3*a2^6*a1^3 - 72*a6*a5^2*x34^5*a3*a2^6*a1^3 - 8*a5^3*x34^5*a3*a2^6*a1^3 - 4*a6^2*x34^6*a3*a2^6*a1^3 + 48*a6*a5*x34^6*a3*a2^6*a1^3 - 4*a5^2*x34^6*a3*a2^6*a1^3 + 40*a6^6*a5*a3^2*a2^6*a1^3 - 104*a6^5*a5^2*a3^2*a2^6*a1^3 + 24*a6^4*a5^3*a3^2*a2^6*a1^3 + 24*a6^3*a5^4*a3^2*a2^6*a1^3 - 104*a6^2*a5^5*a3^2*a2^6*a1^3 + 40*a6*a5^6*a3^2*a2^6*a1^3 - 36*a6^6*x34*a3^2*a2^6*a1^3 - 24*a6^5*a5*x34*a3^2*a2^6*a1^3 + 96*a6^4*a5^2*x34*a3^2*a2^6*a1^3 - 144*a6^3*a5^3*x34*a3^2*a2^6*a1^3 + 96*a6^2*a5^4*x34*a3^2*a2^6*a1^3 - 24*a6*a5^5*x34*a3^2*a2^6*a1^3 - 36*a5^6*x34*a3^2*a2^6*a1^3 + 68*a6^5*x34^2*a3^2*a2^6*a1^3 - 36*a6^4*a5*x34^2*a3^2*a2^6*a1^3 - 168*a6^3*a5^2*x34^2*a3^2*a2^6*a1^3 - 168*a6^2*a5^3*x34^2*a3^2*a2^6*a1^3 - 36*a6*a5^4*x34^2*a3^2*a2^6*a1^3 + 68*a5^5*x34^2*a3^2*a2^6*a1^3 - 156*a6^4*x34^3*a3^2*a2^6*a1^3 + 432*a6^3*a5*x34^3*a3^2*a2^6*a1^3 + 8*a6^2*a5^2*x34^3*a3^2*a2^6*a1^3 + 432*a6*a5^3*x34^3*a3^2*a2^6*a1^3 - 156*a5^4*x34^3*a3^2*a2^6*a1^3 + 76*a6^3*x34^4*a3^2*a2^6*a1^3 - 264*a6^2*a5*x34^4*a3^2*a2^6*a1^3 - 264*a6*a5^2*x34^4*a3^2*a2^6*a1^3 + 76*a5^3*x34^4*a3^2*a2^6*a1^3 - 52*a6^2*x34^5*a3^2*a2^6*a1^3 + 240*a6*a5*x34^5*a3^2*a2^6*a1^3 - 52*a5^2*x34^5*a3^2*a2^6*a1^3 - 4*a6*x34^6*a3^2*a2^6*a1^3 - 4*a5*x34^6*a3^2*a2^6*a1^3 - 24*a6^6*a3^3*a2^6*a1^3 - 16*a6^5*a5*a3^3*a2^6*a1^3 + 64*a6^4*a5^2*a3^3*a2^6*a1^3 - 96*a6^3*a5^3*a3^3*a2^6*a1^3 + 64*a6^2*a5^4*a3^3*a2^6*a1^3 - 16*a6*a5^5*a3^3*a2^6*a1^3 - 24*a5^6*a3^3*a2^6*a1^3 + 88*a6^5*x34*a3^3*a2^6*a1^3 + 88*a6^4*a5*x34*a3^3*a2^6*a1^3 - 112*a6^3*a5^2*x34*a3^3*a2^6*a1^3 - 112*a6^2*a5^3*x34*a3^3*a2^6*a1^3 + 88*a6*a5^4*x34*a3^3*a2^6*a1^3 + 88*a5^5*x34*a3^3*a2^6*a1^3 - 224*a6^4*x34^2*a3^3*a2^6*a1^3 + 208*a6^3*a5*x34^2*a3^3*a2^6*a1^3 + 512*a6^2*a5^2*x34^2*a3^3*a2^6*a1^3 + 208*a6*a5^3*x34^2*a3^3*a2^6*a1^3 - 224*a5^4*x34^2*a3^3*a2^6*a1^3 + 272*a6^3*x34^3*a3^3*a2^6*a1^3 - 512*a6^2*a5*x34^3*a3^3*a2^6*a1^3 - 512*a6*a5^2*x34^3*a3^3*a2^6*a1^3 + 272*a5^3*x34^3*a3^3*a2^6*a1^3 - 204*a6^2*x34^4*a3^3*a2^6*a1^3 + 512*a6*a5*x34^4*a3^3*a2^6*a1^3 - 204*a5^2*x34^4*a3^3*a2^6*a1^3 + 16*a6*x34^5*a3^3*a2^6*a1^3 + 16*a5*x34^5*a3^3*a2^6*a1^3 - 8*x34^6*a3^3*a2^6*a1^3 + 44*a6^5*a3^4*a2^6*a1^3 + 44*a6^4*a5*a3^4*a2^6*a1^3 - 56*a6^3*a5^2*a3^4*a2^6*a1^3 - 56*a6^2*a5^3*a3^4*a2^6*a1^3 + 44*a6*a5^4*a3^4*a2^6*a1^3 + 44*a5^5*a3^4*a2^6*a1^3 - 180*a6^4*x34*a3^4*a2^6*a1^3 - 120*a6^3*a5*x34*a3^4*a2^6*a1^3 + 760*a6^2*a5^2*x34*a3^4*a2^6*a1^3 - 120*a6*a5^3*x34*a3^4*a2^6*a1^3 - 180*a5^4*x34*a3^4*a2^6*a1^3 + 396*a6^3*x34^2*a3^4*a2^6*a1^3 - 576*a6^2*a5*x34^2*a3^4*a2^6*a1^3 - 576*a6*a5^2*x34^2*a3^4*a2^6*a1^3 + 396*a5^3*x34^2*a3^4*a2^6*a1^3 - 380*a6^2*x34^3*a3^4*a2^6*a1^3 + 640*a6*a5*x34^3*a3^4*a2^6*a1^3 - 380*a5^2*x34^3*a3^4*a2^6*a1^3 + 112*a6*x34^4*a3^4*a2^6*a1^3 + 112*a5*x34^4*a3^4*a2^6*a1^3 - 52*x34^5*a3^4*a2^6*a1^3 - 72*a6^4*a3^5*a2^6*a1^3 - 48*a6^3*a5*a3^5*a2^6*a1^3 + 304*a6^2*a5^2*a3^5*a2^6*a1^3 - 48*a6*a5^3*a3^5*a2^6*a1^3 - 72*a5^4*a3^5*a2^6*a1^3 + 312*a6^3*x34*a3^5*a2^6*a1^3 - 384*a6^2*a5*x34*a3^5*a2^6*a1^3 - 384*a6*a5^2*x34*a3^5*a2^6*a1^3 + 312*a5^3*x34*a3^5*a2^6*a1^3 - 404*a6^2*x34^2*a3^5*a2^6*a1^3 + 480*a6*a5*x34^2*a3^5*a2^6*a1^3 - 404*a5^2*x34^2*a3^5*a2^6*a1^3 + 248*a6*x34^3*a3^5*a2^6*a1^3 + 248*a5*x34^3*a3^5*a2^6*a1^3 - 144*x34^4*a3^5*a2^6*a1^3 + 104*a6^3*a3^6*a2^6*a1^3 - 128*a6^2*a5*a3^6*a2^6*a1^3 - 128*a6*a5^2*a3^6*a2^6*a1^3 + 104*a5^3*a3^6*a2^6*a1^3 - 252*a6^2*x34*a3^6*a2^6*a1^3 + 224*a6*a5*x34*a3^6*a2^6*a1^3 - 252*a5^2*x34*a3^6*a2^6*a1^3 + 288*a6*x34^2*a3^6*a2^6*a1^3 + 288*a5*x34^2*a3^6*a2^6*a1^3 - 224*x34^3*a3^6*a2^6*a1^3 - 72*a6^2*a3^7*a2^6*a1^3 + 64*a6*a5*a3^7*a2^6*a1^3 - 72*a5^2*a3^7*a2^6*a1^3 + 176*a6*x34*a3^7*a2^6*a1^3 + 176*a5*x34*a3^7*a2^6*a1^3 - 208*x34^2*a3^7*a2^6*a1^3 + 44*a6*a3^8*a2^6*a1^3 + 44*a5*a3^8*a2^6*a1^3 - 108*x34*a3^8*a2^6*a1^3 - 24*a3^9*a2^6*a1^3 + 8*a6^6*a5^6*x34^2*a1^4 - 4*a6^6*a5^5*x34^3*a1^4 - 4*a6^5*a5^6*x34^3*a1^4 + 24*a6^6*a5^4*x34^4*a1^4 - 24*a6^5*a5^5*x34^4*a1^4 + 24*a6^4*a5^6*x34^4*a1^4 - 4*a6^6*a5^3*x34^5*a1^4 - 24*a6^5*a5^4*x34^5*a1^4 - 24*a6^4*a5^5*x34^5*a1^4 - 4*a6^3*a5^6*x34^5*a1^4 + 8*a6^6*a5^2*x34^6*a1^4 - 4*a6^5*a5^3*x34^6*a1^4 + 24*a6^4*a5^4*x34^6*a1^4 - 4*a6^3*a5^5*x34^6*a1^4 + 8*a6^2*a5^6*x34^6*a1^4 + 8*a6^6*a5^6*x34*a3*a1^4 - 10*a6^6*a5^5*x34^2*a3*a1^4 - 10*a6^5*a5^6*x34^2*a3*a1^4 + 68*a6^6*a5^4*x34^3*a3*a1^4 - 144*a6^5*a5^5*x34^3*a3*a1^4 + 68*a6^4*a5^6*x34^3*a3*a1^4 - 48*a6^6*a5^3*x34^4*a3*a1^4 - 12*a6^5*a5^4*x34^4*a3*a1^4 - 12*a6^4*a5^5*x34^4*a3*a1^4 - 48*a6^3*a5^6*x34^4*a3*a1^4 + 50*a6^6*a5^2*x34^5*a3*a1^4 - 72*a6^5*a5^3*x34^5*a3*a1^4 + 252*a6^4*a5^4*x34^5*a3*a1^4 - 72*a6^3*a5^5*x34^5*a3*a1^4 + 50*a6^2*a5^6*x34^5*a3*a1^4 - 8*a6^6*a5*x34^6*a3*a1^4 + 2*a6^5*a5^2*x34^6*a3*a1^4 - 28*a6^4*a5^3*x34^6*a3*a1^4 - 28*a6^3*a5^4*x34^6*a3*a1^4 + 2*a6^2*a5^5*x34^6*a3*a1^4 - 8*a6*a5^6*x34^6*a3*a1^4 + 8*a6^6*a5^6*a3^2*a1^4 - 6*a6^6*a5^5*x34*a3^2*a1^4 - 6*a6^5*a5^6*x34*a3^2*a1^4 + 92*a6^6*a5^4*x34^2*a3^2*a1^4 - 288*a6^5*a5^5*x34^2*a3^2*a1^4 + 92*a6^4*a5^6*x34^2*a3^2*a1^4 - 156*a6^6*a5^3*x34^3*a3^2*a1^4 + 228*a6^5*a5^4*x34^3*a3^2*a1^4 + 228*a6^4*a5^5*x34^3*a3^2*a1^4 - 156*a6^3*a5^6*x34^3*a3^2*a1^4 + 162*a6^6*a5^2*x34^4*a3^2*a1^4 - 264*a6^5*a5^3*x34^4*a3^2*a1^4 + 468*a6^4*a5^4*x34^4*a3^2*a1^4 - 264*a6^3*a5^5*x34^4*a3^2*a1^4 + 162*a6^2*a5^6*x34^4*a3^2*a1^4 - 46*a6^6*a5*x34^5*a3^2*a1^4 + 12*a6^5*a5^2*x34^5*a3^2*a1^4 - 132*a6^4*a5^3*x34^5*a3^2*a1^4 - 132*a6^3*a5^4*x34^5*a3^2*a1^4 + 12*a6^2*a5^5*x34^5*a3^2*a1^4 - 46*a6*a5^6*x34^5*a3^2*a1^4 + 8*a6^6*x34^6*a3^2*a1^4 + 2*a6^5*a5*x34^6*a3^2*a1^4 + 32*a6^4*a5^2*x34^6*a3^2*a1^4 - 4*a6^3*a5^3*x34^6*a3^2*a1^4 + 32*a6^2*a5^4*x34^6*a3^2*a1^4 + 2*a6*a5^5*x34^6*a3^2*a1^4 + 8*a5^6*x34^6*a3^2*a1^4 - 4*a6^6*a5^5*a3^3*a1^4 - 4*a6^5*a5^6*a3^3*a1^4 + 48*a6^6*a5^4*x34*a3^3*a1^4 - 288*a6^5*a5^5*x34*a3^3*a1^4 + 48*a6^4*a5^6*x34*a3^3*a1^4 - 224*a6^6*a5^3*x34^2*a3^3*a1^4 + 552*a6^5*a5^4*x34^2*a3^3*a1^4 + 552*a6^4*a5^5*x34^2*a3^3*a1^4 - 224*a6^3*a5^6*x34^2*a3^3*a1^4 + 304*a6^6*a5^2*x34^3*a3^3*a1^4 - 512*a6^5*a5^3*x34^3*a3^3*a1^4 - 24*a6^4*a5^4*x34^3*a3^3*a1^4 - 512*a6^3*a5^5*x34^3*a3^3*a1^4 + 304*a6^2*a5^6*x34^3*a3^3*a1^4 - 138*a6^6*a5*x34^4*a3^3*a1^4 + 66*a6^5*a5^2*x34^4*a3^3*a1^4 - 96*a6^4*a5^3*x34^4*a3^3*a1^4 - 96*a6^3*a5^4*x34^4*a3^3*a1^4 + 66*a6^2*a5^5*x34^4*a3^3*a1^4 - 138*a6*a5^6*x34^4*a3^3*a1^4 + 44*a6^6*x34^5*a3^3*a1^4 - 36*a6^5*a5*x34^5*a3^3*a1^4 + 228*a6^4*a5^2*x34^5*a3^3*a1^4 - 120*a6^3*a5^3*x34^5*a3^3*a1^4 + 228*a6^2*a5^4*x34^5*a3^3*a1^4 - 36*a6*a5^5*x34^5*a3^3*a1^4 + 44*a5^6*x34^5*a3^3*a1^4 - 4*a6^5*x34^6*a3^3*a1^4 - 28*a6^4*a5*x34^6*a3^3*a1^4 - 4*a6^3*a5^2*x34^6*a3^3*a1^4 - 4*a6^2*a5^3*x34^6*a3^3*a1^4 - 28*a6*a5^4*x34^6*a3^3*a1^4 - 4*a5^5*x34^6*a3^3*a1^4 + 24*a6^6*a5^4*a3^4*a1^4 - 144*a6^5*a5^5*a3^4*a1^4 + 24*a6^4*a5^6*a3^4*a1^4 - 180*a6^6*a5^3*x34*a3^4*a1^4 + 600*a6^5*a5^4*x34*a3^4*a1^4 + 600*a6^4*a5^5*x34*a3^4*a1^4 - 180*a6^3*a5^6*x34*a3^4*a1^4 + 352*a6^6*a5^2*x34^2*a3^4*a1^4 - 576*a6^5*a5^3*x34^2*a3^4*a1^4 - 1152*a6^4*a5^4*x34^2*a3^4*a1^4 - 576*a6^3*a5^5*x34^2*a3^4*a1^4 + 352*a6^2*a5^6*x34^2*a3^4*a1^4 - 280*a6^6*a5*x34^3*a3^4*a1^4 + 220*a6^5*a5^2*x34^3*a3^4*a1^4 + 520*a6^4*a5^3*x34^3*a3^4*a1^4 + 520*a6^3*a5^4*x34^3*a3^4*a1^4 + 220*a6^2*a5^5*x34^3*a3^4*a1^4 - 280*a6*a5^6*x34^3*a3^4*a1^4 + 124*a6^6*x34^4*a3^4*a1^4 - 102*a6^5*a5*x34^4*a3^4*a1^4 + 228*a6^4*a5^2*x34^4*a3^4*a1^4 - 396*a6^3*a5^3*x34^4*a3^4*a1^4 + 228*a6^2*a5^4*x34^4*a3^4*a1^4 - 102*a6*a5^5*x34^4*a3^4*a1^4 + 124*a5^6*x34^4*a3^4*a1^4 - 48*a6^5*x34^5*a3^4*a1^4 - 60*a6^4*a5*x34^5*a3^4*a1^4 + 12*a6^3*a5^2*x34^5*a3^4*a1^4 + 12*a6^2*a5^3*x34^5*a3^4*a1^4 - 60*a6*a5^4*x34^5*a3^4*a1^4 - 48*a5^5*x34^5*a3^4*a1^4 + 24*a6^4*x34^6*a3^4*a1^4 - 28*a6^3*a5*x34^6*a3^4*a1^4 + 32*a6^2*a5^2*x34^6*a3^4*a1^4 - 28*a6*a5^3*x34^6*a3^4*a1^4 + 24*a5^4*x34^6*a3^4*a1^4 - 72*a6^6*a5^3*a3^5*a1^4 + 240*a6^5*a5^4*a3^5*a1^4 + 240*a6^4*a5^5*a3^5*a1^4 - 72*a6^3*a5^6*a3^5*a1^4 + 240*a6^6*a5^2*x34*a3^5*a1^4 - 384*a6^5*a5^3*x34*a3^5*a1^4 - 1368*a6^4*a5^4*x34*a3^5*a1^4 - 384*a6^3*a5^5*x34*a3^5*a1^4 + 240*a6^2*a5^6*x34*a3^5*a1^4 - 350*a6^6*a5*x34^2*a3^5*a1^4 + 354*a6^5*a5^2*x34^2*a3^5*a1^4 + 1272*a6^4*a5^3*x34^2*a3^5*a1^4 + 1272*a6^3*a5^4*x34^2*a3^5*a1^4 + 354*a6^2*a5^5*x34^2*a3^5*a1^4 - 350*a6*a5^6*x34^2*a3^5*a1^4 + 212*a6^6*x34^3*a3^5*a1^4 - 56*a6^5*a5*x34^3*a3^5*a1^4 - 692*a6^4*a5^2*x34^3*a3^5*a1^4 - 560*a6^3*a5^3*x34^3*a3^5*a1^4 - 692*a6^2*a5^4*x34^3*a3^5*a1^4 - 56*a6*a5^5*x34^3*a3^5*a1^4 + 212*a5^6*x34^3*a3^5*a1^4 - 204*a6^5*x34^4*a3^5*a1^4 + 228*a6^4*a5*x34^4*a3^5*a1^4 + 156*a6^3*a5^2*x34^4*a3^5*a1^4 + 156*a6^2*a5^3*x34^4*a3^5*a1^4 + 228*a6*a5^4*x34^4*a3^5*a1^4 - 204*a5^5*x34^4*a3^5*a1^4 + 120*a6^4*x34^5*a3^5*a1^4 - 216*a6^3*a5*x34^5*a3^5*a1^4 + 192*a6^2*a5^2*x34^5*a3^5*a1^4 - 216*a6*a5^3*x34^5*a3^5*a1^4 + 120*a5^4*x34^5*a3^5*a1^4 - 4*a6^3*x34^6*a3^5*a1^4 + 2*a6^2*a5*x34^6*a3^5*a1^4 + 2*a6*a5^2*x34^6*a3^5*a1^4 - 4*a5^3*x34^6*a3^5*a1^4 + 80*a6^6*a5^2*a3^6*a1^4 - 128*a6^5*a5^3*a3^6*a1^4 - 456*a6^4*a5^4*a3^6*a1^4 - 128*a6^3*a5^5*a3^6*a1^4 + 80*a6^2*a5^6*a3^6*a1^4 - 238*a6^6*a5*x34*a3^6*a1^4 + 266*a6^5*a5^2*x34*a3^6*a1^4 + 1064*a6^4*a5^3*x34*a3^6*a1^4 + 1064*a6^3*a5^4*x34*a3^6*a1^4 + 266*a6^2*a5^5*x34*a3^6*a1^4 - 238*a6*a5^6*x34*a3^6*a1^4 + 220*a6^6*x34^2*a3^6*a1^4 + 56*a6^5*a5*x34^2*a3^6*a1^4 - 1612*a6^4*a5^2*x34^2*a3^6*a1^4 - 448*a6^3*a5^3*x34^2*a3^6*a1^4 - 1612*a6^2*a5^4*x34^2*a3^6*a1^4 + 56*a6*a5^5*x34^2*a3^6*a1^4 + 220*a5^6*x34^2*a3^6*a1^4 - 420*a6^5*x34^3*a3^6*a1^4 + 924*a6^4*a5*x34^3*a3^6*a1^4 + 420*a6^3*a5^2*x34^3*a3^6*a1^4 + 420*a6^2*a5^3*x34^3*a3^6*a1^4 + 924*a6*a5^4*x34^3*a3^6*a1^4 - 420*a5^5*x34^3*a3^6*a1^4 + 264*a6^4*x34^4*a3^6*a1^4 - 688*a6^3*a5*x34^4*a3^6*a1^4 + 512*a6^2*a5^2*x34^4*a3^6*a1^4 - 688*a6*a5^3*x34^4*a3^6*a1^4 + 264*a5^4*x34^4*a3^6*a1^4 - 28*a6^3*x34^5*a3^6*a1^4 + 14*a6^2*a5*x34^5*a3^6*a1^4 + 14*a6*a5^2*x34^5*a3^6*a1^4 - 28*a5^3*x34^5*a3^6*a1^4 + 8*a6^2*x34^6*a3^6*a1^4 - 8*a6*a5*x34^6*a3^6*a1^4 + 8*a5^2*x34^6*a3^6*a1^4 - 68*a6^6*a5*a3^7*a1^4 + 76*a6^5*a5^2*a3^7*a1^4 + 304*a6^4*a5^3*a3^7*a1^4 + 304*a6^3*a5^4*a3^7*a1^4 + 76*a6^2*a5^5*a3^7*a1^4 - 68*a6*a5^6*a3^7*a1^4 + 128*a6^6*x34*a3^7*a1^4 + 64*a6^5*a5*x34*a3^7*a1^4 - 1184*a6^4*a5^2*x34*a3^7*a1^4 - 224*a6^3*a5^3*x34*a3^7*a1^4 - 1184*a6^2*a5^4*x34*a3^7*a1^4 + 64*a6*a5^5*x34*a3^7*a1^4 + 128*a5^6*x34*a3^7*a1^4 - 456*a6^5*x34^2*a3^7*a1^4 + 1224*a6^4*a5*x34^2*a3^7*a1^4 + 504*a6^3*a5^2*x34^2*a3^7*a1^4 + 504*a6^2*a5^3*x34^2*a3^7*a1^4 + 1224*a6*a5^4*x34^2*a3^7*a1^4 - 456*a5^5*x34^2*a3^7*a1^4 + 336*a6^4*x34^3*a3^7*a1^4 - 1152*a6^3*a5*x34^3*a3^7*a1^4 + 768*a6^2*a5^2*x34^3*a3^7*a1^4 - 1152*a6*a5^3*x34^3*a3^7*a1^4 + 336*a5^4*x34^3*a3^7*a1^4 - 80*a6^3*x34^4*a3^7*a1^4 + 40*a6^2*a5*x34^4*a3^7*a1^4 + 40*a6*a5^2*x34^4*a3^7*a1^4 - 80*a5^3*x34^4*a3^7*a1^4 + 48*a6^2*x34^5*a3^7*a1^4 - 48*a6*a5*x34^5*a3^7*a1^4 + 48*a5^2*x34^5*a3^7*a1^4 + 32*a6^6*a3^8*a1^4 + 16*a6^5*a5*a3^8*a1^4 - 296*a6^4*a5^2*a3^8*a1^4 - 56*a6^3*a5^3*a3^8*a1^4 - 296*a6^2*a5^4*a3^8*a1^4 + 16*a6*a5^5*a3^8*a1^4 + 32*a5^6*a3^8*a1^4 - 252*a6^5*x34*a3^8*a1^4 + 720*a6^4*a5*x34*a3^8*a1^4 + 288*a6^3*a5^2*x34*a3^8*a1^4 + 288*a6^2*a5^3*x34*a3^8*a1^4 + 720*a6*a5^4*x34*a3^8*a1^4 - 252*a5^5*x34*a3^8*a1^4 + 264*a6^4*x34^2*a3^8*a1^4 - 1068*a6^3*a5*x34^2*a3^8*a1^4 + 672*a6^2*a5^2*x34^2*a3^8*a1^4 - 1068*a6*a5^3*x34^2*a3^8*a1^4 + 264*a5^4*x34^2*a3^8*a1^4 - 120*a6^3*x34^3*a3^8*a1^4 + 60*a6^2*a5*x34^3*a3^8*a1^4 + 60*a6*a5^2*x34^3*a3^8*a1^4 - 120*a5^3*x34^3*a3^8*a1^4 + 120*a6^2*x34^4*a3^8*a1^4 - 120*a6*a5*x34^4*a3^8*a1^4 + 120*a5^2*x34^4*a3^8*a1^4 - 56*a6^5*a3^9*a1^4 + 160*a6^4*a5*a3^9*a1^4 + 64*a6^3*a5^2*a3^9*a1^4 + 64*a6^2*a5^3*a3^9*a1^4 + 160*a6*a5^4*a3^9*a1^4 - 56*a5^5*a3^9*a1^4 + 120*a6^4*x34*a3^9*a1^4 - 520*a6^3*a5*x34*a3^9*a1^4 + 320*a6^2*a5^2*x34*a3^9*a1^4 - 520*a6*a5^3*x34*a3^9*a1^4 + 120*a5^4*x34*a3^9*a1^4 - 100*a6^3*x34^2*a3^9*a1^4 + 50*a6^2*a5*x34^2*a3^9*a1^4 + 50*a6*a5^2*x34^2*a3^9*a1^4 - 100*a5^3*x34^2*a3^9*a1^4 + 160*a6^2*x34^3*a3^9*a1^4 - 160*a6*a5*x34^3*a3^9*a1^4 + 160*a5^2*x34^3*a3^9*a1^4 + 24*a6^4*a3^10*a1^4 - 104*a6^3*a5*a3^10*a1^4 + 64*a6^2*a5^2*a3^10*a1^4 - 104*a6*a5^3*a3^10*a1^4 + 24*a5^4*a3^10*a1^4 - 44*a6^3*x34*a3^10*a1^4 + 22*a6^2*a5*x34*a3^10*a1^4 + 22*a6*a5^2*x34*a3^10*a1^4 - 44*a5^3*x34*a3^10*a1^4 + 120*a6^2*x34^2*a3^10*a1^4 - 120*a6*a5*x34^2*a3^10*a1^4 + 120*a5^2*x34^2*a3^10*a1^4 - 8*a6^3*a3^11*a1^4 + 4*a6^2*a5*a3^11*a1^4 + 4*a6*a5^2*a3^11*a1^4 - 8*a5^3*a3^11*a1^4 + 48*a6^2*x34*a3^11*a1^4 - 48*a6*a5*x34*a3^11*a1^4 + 48*a5^2*x34*a3^11*a1^4 + 8*a6^2*a3^12*a1^4 - 8*a6*a5*a3^12*a1^4 + 8*a5^2*a3^12*a1^4 - 8*a6^6*a5^6*x34*a2*a1^4 + 2*a6^6*a5^5*x34^2*a2*a1^4 + 2*a6^5*a5^6*x34^2*a2*a1^4 - 28*a6^6*a5^4*x34^3*a2*a1^4 - 48*a6^5*a5^5*x34^3*a2*a1^4 - 28*a6^4*a5^6*x34^3*a2*a1^4 - 28*a6^6*a5^3*x34^4*a2*a1^4 + 108*a6^5*a5^4*x34^4*a2*a1^4 + 108*a6^4*a5^5*x34^4*a2*a1^4 - 28*a6^3*a5^6*x34^4*a2*a1^4 + 2*a6^6*a5^2*x34^5*a2*a1^4 - 48*a6^5*a5^3*x34^5*a2*a1^4 + 108*a6^4*a5^4*x34^5*a2*a1^4 - 48*a6^3*a5^5*x34^5*a2*a1^4 + 2*a6^2*a5^6*x34^5*a2*a1^4 - 8*a6^6*a5*x34^6*a2*a1^4 + 2*a6^5*a5^2*x34^6*a2*a1^4 - 28*a6^4*a5^3*x34^6*a2*a1^4 - 28*a6^3*a5^4*x34^6*a2*a1^4 + 2*a6^2*a5^5*x34^6*a2*a1^4 - 8*a6*a5^6*x34^6*a2*a1^4 - 16*a6^6*a5^6*a3*a2*a1^4 + 4*a6^6*a5^5*x34*a3*a2*a1^4 + 4*a6^5*a5^6*x34*a3*a2*a1^4 - 84*a6^6*a5^4*x34^2*a3*a2*a1^4 - 24*a6^5*a5^5*x34^2*a3*a2*a1^4 - 84*a6^4*a5^6*x34^2*a3*a2*a1^4 - 80*a6^6*a5^3*x34^3*a3*a2*a1^4 + 576*a6^5*a5^4*x34^3*a3*a2*a1^4 + 576*a6^4*a5^5*x34^3*a3*a2*a1^4 - 80*a6^3*a5^6*x34^3*a3*a2*a1^4 + 10*a6^6*a5^2*x34^4*a3*a2*a1^4 - 96*a6^5*a5^3*x34^4*a3*a2*a1^4 - 756*a6^4*a5^4*x34^4*a3*a2*a1^4 - 96*a6^3*a5^5*x34^4*a3*a2*a1^4 + 10*a6^2*a5^6*x34^4*a3*a2*a1^4 - 48*a6^6*a5*x34^5*a3*a2*a1^4 + 132*a6^5*a5^2*x34^5*a3*a2*a1^4 - 24*a6^4*a5^3*x34^5*a3*a2*a1^4 - 24*a6^3*a5^4*x34^5*a3*a2*a1^4 + 132*a6^2*a5^5*x34^5*a3*a2*a1^4 - 48*a6*a5^6*x34^5*a3*a2*a1^4 - 8*a6^6*x34^6*a3*a2*a1^4 + 32*a6^3*a5^3*x34^6*a3*a2*a1^4 - 8*a5^6*x34^6*a3*a2*a1^4 + 4*a6^6*a5^5*a3^2*a2*a1^4 + 4*a6^5*a5^6*a3^2*a2*a1^4 - 84*a6^6*a5^4*x34*a3^2*a2*a1^4 + 216*a6^5*a5^5*x34*a3^2*a2*a1^4 - 84*a6^4*a5^6*x34*a3^2*a2*a1^4 - 36*a6^6*a5^3*x34^2*a3^2*a2*a1^4 + 672*a6^5*a5^4*x34^2*a3^2*a2*a1^4 + 672*a6^4*a5^5*x34^2*a3^2*a2*a1^4 - 36*a6^3*a5^6*x34^2*a3^2*a2*a1^4 + 56*a6^6*a5^2*x34^3*a3^2*a2*a1^4 - 40*a6^5*a5^3*x34^3*a3^2*a2*a1^4 - 3348*a6^4*a5^4*x34^3*a3^2*a2*a1^4 - 40*a6^3*a5^5*x34^3*a3^2*a2*a1^4 + 56*a6^2*a5^6*x34^3*a3^2*a2*a1^4 - 120*a6^6*a5*x34^4*a3^2*a2*a1^4 + 222*a6^5*a5^2*x34^4*a3^2*a2*a1^4 + 1056*a6^4*a5^3*x34^4*a3^2*a2*a1^4 + 1056*a6^3*a5^4*x34^4*a3^2*a2*a1^4 + 222*a6^2*a5^5*x34^4*a3^2*a2*a1^4 - 120*a6*a5^6*x34^4*a3^2*a2*a1^4 - 46*a6^6*x34^5*a3^2*a2*a1^4 + 120*a6^5*a5*x34^5*a3^2*a2*a1^4 - 408*a6^4*a5^2*x34^5*a3^2*a2*a1^4 + 56*a6^3*a5^3*x34^5*a3^2*a2*a1^4 - 408*a6^2*a5^4*x34^5*a3^2*a2*a1^4 + 120*a6*a5^5*x34^5*a3^2*a2*a1^4 - 46*a5^6*x34^5*a3^2*a2*a1^4 + 2*a6^5*x34^6*a3^2*a2*a1^4 + 36*a6^3*a5^2*x34^6*a3^2*a2*a1^4 + 36*a6^2*a5^3*x34^6*a3^2*a2*a1^4 + 2*a5^5*x34^6*a3^2*a2*a1^4 - 56*a6^6*a5^4*a3^3*a2*a1^4 + 144*a6^5*a5^5*a3^3*a2*a1^4 - 56*a6^4*a5^6*a3^3*a2*a1^4 + 88*a6^6*a5^3*x34*a3^3*a2*a1^4 + 192*a6^5*a5^4*x34*a3^3*a2*a1^4 + 192*a6^4*a5^5*x34*a3^3*a2*a1^4 + 88*a6^3*a5^6*x34*a3^3*a2*a1^4 + 164*a6^6*a5^2*x34^2*a3^3*a2*a1^4 - 160*a6^5*a5^3*x34^2*a3^3*a2*a1^4 - 3672*a6^4*a5^4*x34^2*a3^3*a2*a1^4 - 160*a6^3*a5^5*x34^2*a3^3*a2*a1^4 + 164*a6^2*a5^6*x34^2*a3^3*a2*a1^4 - 128*a6^6*a5*x34^3*a3^3*a2*a1^4 - 528*a6^5*a5^2*x34^3*a3^3*a2*a1^4 + 3136*a6^4*a5^3*x34^3*a3^3*a2*a1^4 + 3136*a6^3*a5^4*x34^3*a3^3*a2*a1^4 - 528*a6^2*a5^5*x34^3*a3^3*a2*a1^4 - 128*a6*a5^6*x34^3*a3^3*a2*a1^4 - 138*a6^6*x34^4*a3^3*a2*a1^4 + 744*a6^5*a5*x34^4*a3^3*a2*a1^4 - 1284*a6^4*a5^2*x34^4*a3^3*a2*a1^4 - 968*a6^3*a5^3*x34^4*a3^3*a2*a1^4 - 1284*a6^2*a5^4*x34^4*a3^3*a2*a1^4 + 744*a6*a5^5*x34^4*a3^3*a2*a1^4 - 138*a5^6*x34^4*a3^3*a2*a1^4 - 36*a6^5*x34^5*a3^3*a2*a1^4 + 144*a6^4*a5*x34^5*a3^3*a2*a1^4 + 80*a6^3*a5^2*x34^5*a3^3*a2*a1^4 + 80*a6^2*a5^3*x34^5*a3^3*a2*a1^4 + 144*a6*a5^4*x34^5*a3^3*a2*a1^4 - 36*a5^5*x34^5*a3^3*a2*a1^4 - 28*a6^4*x34^6*a3^3*a2*a1^4 + 32*a6^3*a5*x34^6*a3^3*a2*a1^4 + 36*a6^2*a5^2*x34^6*a3^3*a2*a1^4 + 32*a6*a5^3*x34^6*a3^3*a2*a1^4 - 28*a5^4*x34^6*a3^3*a2*a1^4 + 44*a6^6*a5^3*a3^4*a2*a1^4 + 96*a6^5*a5^4*a3^4*a2*a1^4 + 96*a6^4*a5^5*a3^4*a2*a1^4 + 44*a6^3*a5^6*a3^4*a2*a1^4 + 190*a6^6*a5^2*x34*a3^4*a2*a1^4 - 200*a6^5*a5^3*x34*a3^4*a2*a1^4 - 2160*a6^4*a5^4*x34*a3^4*a2*a1^4 - 200*a6^3*a5^5*x34*a3^4*a2*a1^4 + 190*a6^2*a5^6*x34*a3^4*a2*a1^4 - 24*a6^6*a5*x34^2*a3^4*a2*a1^4 - 2034*a6^5*a5^2*x34^2*a3^4*a2*a1^4 + 4008*a6^4*a5^3*x34^2*a3^4*a2*a1^4 + 4008*a6^3*a5^4*x34^2*a3^4*a2*a1^4 - 2034*a6^2*a5^5*x34^2*a3^4*a2*a1^4 - 24*a6*a5^6*x34^2*a3^4*a2*a1^4 - 280*a6^6*x34^3*a3^4*a2*a1^4 + 1920*a6^5*a5*x34^3*a3^4*a2*a1^4 - 300*a6^4*a5^2*x34^3*a3^4*a2*a1^4 - 4560*a6^3*a5^3*x34^3*a3^4*a2*a1^4 - 300*a6^2*a5^4*x34^3*a3^4*a2*a1^4 + 1920*a6*a5^5*x34^3*a3^4*a2*a1^4 - 280*a5^6*x34^3*a3^4*a2*a1^4 - 102*a6^5*x34^4*a3^4*a2*a1^4 - 576*a6^4*a5*x34^4*a3^4*a2*a1^4 + 616*a6^3*a5^2*x34^4*a3^4*a2*a1^4 + 616*a6^2*a5^3*x34^4*a3^4*a2*a1^4 - 576*a6*a5^4*x34^4*a3^4*a2*a1^4 - 102*a5^5*x34^4*a3^4*a2*a1^4 - 60*a6^4*x34^5*a3^4*a2*a1^4 + 336*a6^3*a5*x34^5*a3^4*a2*a1^4 - 192*a6^2*a5^2*x34^5*a3^4*a2*a1^4 + 336*a6*a5^3*x34^5*a3^4*a2*a1^4 - 60*a5^4*x34^5*a3^4*a2*a1^4 - 28*a6^3*x34^6*a3^4*a2*a1^4 - 28*a5^3*x34^6*a3^4*a2*a1^4 + 76*a6^6*a5^2*a3^5*a2*a1^4 - 80*a6^5*a5^3*a3^5*a2*a1^4 - 864*a6^4*a5^4*a3^5*a2*a1^4 - 80*a6^3*a5^5*a3^5*a2*a1^4 + 76*a6^2*a5^6*a3^5*a2*a1^4 + 48*a6^6*a5*x34*a3^5*a2*a1^4 - 2124*a6^5*a5^2*x34*a3^5*a2*a1^4 + 2928*a6^4*a5^3*x34*a3^5*a2*a1^4 + 2928*a6^3*a5^4*x34*a3^5*a2*a1^4 - 2124*a6^2*a5^5*x34*a3^5*a2*a1^4 + 48*a6*a5^6*x34*a3^5*a2*a1^4 - 350*a6^6*x34^2*a3^5*a2*a1^4 + 2616*a6^5*a5*x34^2*a3^5*a2*a1^4 + 2316*a6^4*a5^2*x34^2*a3^5*a2*a1^4 - 7928*a6^3*a5^3*x34^2*a3^5*a2*a1^4 + 2316*a6^2*a5^4*x34^2*a3^5*a2*a1^4 + 2616*a6*a5^5*x34^2*a3^5*a2*a1^4 - 350*a5^6*x34^2*a3^5*a2*a1^4 - 56*a6^5*x34^3*a3^5*a2*a1^4 - 3600*a6^4*a5*x34^3*a3^5*a2*a1^4 + 2248*a6^3*a5^2*x34^3*a3^5*a2*a1^4 + 2248*a6^2*a5^3*x34^3*a3^5*a2*a1^4 - 3600*a6*a5^4*x34^3*a3^5*a2*a1^4 - 56*a5^5*x34^3*a3^5*a2*a1^4 + 228*a6^4*x34^4*a3^5*a2*a1^4 + 1344*a6^3*a5*x34^4*a3^5*a2*a1^4 - 1908*a6^2*a5^2*x34^4*a3^5*a2*a1^4 + 1344*a6*a5^3*x34^4*a3^5*a2*a1^4 + 228*a5^4*x34^4*a3^5*a2*a1^4 - 216*a6^3*x34^5*a3^5*a2*a1^4 + 120*a6^2*a5*x34^5*a3^5*a2*a1^4 + 120*a6*a5^2*x34^5*a3^5*a2*a1^4 - 216*a5^3*x34^5*a3^5*a2*a1^4 + 2*a6^2*x34^6*a3^5*a2*a1^4 + 2*a5^2*x34^6*a3^5*a2*a1^4 + 16*a6^6*a5*a3^6*a2*a1^4 - 708*a6^5*a5^2*a3^6*a2*a1^4 + 976*a6^4*a5^3*a3^6*a2*a1^4 + 976*a6^3*a5^4*a3^6*a2*a1^4 - 708*a6^2*a5^5*a3^6*a2*a1^4 + 16*a6*a5^6*a3^6*a2*a1^4 - 238*a6^6*x34*a3^6*a2*a1^4 + 1848*a6^5*a5*x34*a3^6*a2*a1^4 + 2436*a6^4*a5^2*x34*a3^6*a2*a1^4 - 6104*a6^3*a5^3*x34*a3^6*a2*a1^4 + 2436*a6^2*a5^4*x34*a3^6*a2*a1^4 + 1848*a6*a5^5*x34*a3^6*a2*a1^4 - 238*a5^6*x34*a3^6*a2*a1^4 + 56*a6^5*x34^2*a3^6*a2*a1^4 - 5904*a6^4*a5*x34^2*a3^6*a2*a1^4 + 3344*a6^3*a5^2*x34^2*a3^6*a2*a1^4 + 3344*a6^2*a5^3*x34^2*a3^6*a2*a1^4 - 5904*a6*a5^4*x34^2*a3^6*a2*a1^4 + 56*a5^5*x34^2*a3^6*a2*a1^4 + 924*a6^4*x34^3*a3^6*a2*a1^4 + 2688*a6^3*a5*x34^3*a3^6*a2*a1^4 - 4956*a6^2*a5^2*x34^3*a3^6*a2*a1^4 + 2688*a6*a5^3*x34^3*a3^6*a2*a1^4 + 924*a5^4*x34^3*a3^6*a2*a1^4 - 688*a6^3*x34^4*a3^6*a2*a1^4 + 600*a6^2*a5*x34^4*a3^6*a2*a1^4 + 600*a6*a5^2*x34^4*a3^6*a2*a1^4 - 688*a5^3*x34^4*a3^6*a2*a1^4 + 14*a6^2*x34^5*a3^6*a2*a1^4 + 14*a5^2*x34^5*a3^6*a2*a1^4 - 8*a6*x34^6*a3^6*a2*a1^4 - 8*a5*x34^6*a3^6*a2*a1^4 - 68*a6^6*a3^7*a2*a1^4 + 528*a6^5*a5*a3^7*a2*a1^4 + 696*a6^4*a5^2*a3^7*a2*a1^4 - 1744*a6^3*a5^3*a3^7*a2*a1^4 + 696*a6^2*a5^4*a3^7*a2*a1^4 + 528*a6*a5^5*a3^7*a2*a1^4 - 68*a5^6*a3^7*a2*a1^4 + 64*a6^5*x34*a3^7*a2*a1^4 - 4032*a6^4*a5*x34*a3^7*a2*a1^4 + 2224*a6^3*a5^2*x34*a3^7*a2*a1^4 + 2224*a6^2*a5^3*x34*a3^7*a2*a1^4 - 4032*a6*a5^4*x34*a3^7*a2*a1^4 + 64*a5^5*x34*a3^7*a2*a1^4 + 1224*a6^4*x34^2*a3^7*a2*a1^4 + 2880*a6^3*a5*x34^2*a3^7*a2*a1^4 - 5880*a6^2*a5^2*x34^2*a3^7*a2*a1^4 + 2880*a6*a5^3*x34^2*a3^7*a2*a1^4 + 1224*a5^4*x34^2*a3^7*a2*a1^4 - 1152*a6^3*x34^3*a3^7*a2*a1^4 + 1200*a6^2*a5*x34^3*a3^7*a2*a1^4 + 1200*a6*a5^2*x34^3*a3^7*a2*a1^4 - 1152*a5^3*x34^3*a3^7*a2*a1^4 + 40*a6^2*x34^4*a3^7*a2*a1^4 + 40*a5^2*x34^4*a3^7*a2*a1^4 - 48*a6*x34^5*a3^7*a2*a1^4 - 48*a5*x34^5*a3^7*a2*a1^4 + 16*a6^5*a3^8*a2*a1^4 - 1008*a6^4*a5*a3^8*a2*a1^4 + 556*a6^3*a5^2*a3^8*a2*a1^4 + 556*a6^2*a5^3*a3^8*a2*a1^4 - 1008*a6*a5^4*a3^8*a2*a1^4 + 16*a5^5*a3^8*a2*a1^4 + 720*a6^4*x34*a3^8*a2*a1^4 + 1584*a6^3*a5*x34*a3^8*a2*a1^4 - 3348*a6^2*a5^2*x34*a3^8*a2*a1^4 + 1584*a6*a5^3*x34*a3^8*a2*a1^4 + 720*a5^4*x34*a3^8*a2*a1^4 - 1068*a6^3*x34^2*a3^8*a2*a1^4 + 1200*a6^2*a5*x34^2*a3^8*a2*a1^4 + 1200*a6*a5^2*x34^2*a3^8*a2*a1^4 - 1068*a5^3*x34^2*a3^8*a2*a1^4 + 60*a6^2*x34^3*a3^8*a2*a1^4 + 60*a5^2*x34^3*a3^8*a2*a1^4 - 120*a6*x34^4*a3^8*a2*a1^4 - 120*a5*x34^4*a3^8*a2*a1^4 + 160*a6^4*a3^9*a2*a1^4 + 352*a6^3*a5*a3^9*a2*a1^4 - 744*a6^2*a5^2*a3^9*a2*a1^4 + 352*a6*a5^3*a3^9*a2*a1^4 + 160*a5^4*a3^9*a2*a1^4 - 520*a6^3*x34*a3^9*a2*a1^4 + 600*a6^2*a5*x34*a3^9*a2*a1^4 + 600*a6*a5^2*x34*a3^9*a2*a1^4 - 520*a5^3*x34*a3^9*a2*a1^4 + 50*a6^2*x34^2*a3^9*a2*a1^4 + 50*a5^2*x34^2*a3^9*a2*a1^4 - 160*a6*x34^3*a3^9*a2*a1^4 - 160*a5*x34^3*a3^9*a2*a1^4 - 104*a6^3*a3^10*a2*a1^4 + 120*a6^2*a5*a3^10*a2*a1^4 + 120*a6*a5^2*a3^10*a2*a1^4 - 104*a5^3*a3^10*a2*a1^4 + 22*a6^2*x34*a3^10*a2*a1^4 + 22*a5^2*x34*a3^10*a2*a1^4 - 120*a6*x34^2*a3^10*a2*a1^4 - 120*a5*x34^2*a3^10*a2*a1^4 + 4*a6^2*a3^11*a2*a1^4 + 4*a5^2*a3^11*a2*a1^4 - 48*a6*x34*a3^11*a2*a1^4 - 48*a5*x34*a3^11*a2*a1^4 - 8*a6*a3^12*a2*a1^4 - 8*a5*a3^12*a2*a1^4 + 8*a6^6*a5^6*a2^2*a1^4 + 2*a6^6*a5^5*x34*a2^2*a1^4 + 2*a6^5*a5^6*x34*a2^2*a1^4 + 32*a6^6*a5^4*x34^2*a2^2*a1^4 + 32*a6^4*a5^6*x34^2*a2^2*a1^4 - 4*a6^6*a5^3*x34^3*a2^2*a1^4 + 36*a6^5*a5^4*x34^3*a2^2*a1^4 + 36*a6^4*a5^5*x34^3*a2^2*a1^4 - 4*a6^3*a5^6*x34^3*a2^2*a1^4 + 32*a6^6*a5^2*x34^4*a2^2*a1^4 + 36*a6^5*a5^3*x34^4*a2^2*a1^4 - 432*a6^4*a5^4*x34^4*a2^2*a1^4 + 36*a6^3*a5^5*x34^4*a2^2*a1^4 + 32*a6^2*a5^6*x34^4*a2^2*a1^4 + 2*a6^6*a5*x34^5*a2^2*a1^4 + 36*a6^4*a5^3*x34^5*a2^2*a1^4 + 36*a6^3*a5^4*x34^5*a2^2*a1^4 + 2*a6*a5^6*x34^5*a2^2*a1^4 + 8*a6^6*x34^6*a2^2*a1^4 + 2*a6^5*a5*x34^6*a2^2*a1^4 + 32*a6^4*a5^2*x34^6*a2^2*a1^4 - 4*a6^3*a5^3*x34^6*a2^2*a1^4 + 32*a6^2*a5^4*x34^6*a2^2*a1^4 + 2*a6*a5^5*x34^6*a2^2*a1^4 + 8*a5^6*x34^6*a2^2*a1^4 + 4*a6^6*a5^5*a3*a2^2*a1^4 + 4*a6^5*a5^6*a3*a2^2*a1^4 + 64*a6^6*a5^4*x34*a3*a2^2*a1^4 + 120*a6^5*a5^5*x34*a3*a2^2*a1^4 + 64*a6^4*a5^6*x34*a3*a2^2*a1^4 + 24*a6^6*a5^3*x34^2*a3*a2^2*a1^4 - 300*a6^5*a5^4*x34^2*a3*a2^2*a1^4 - 300*a6^4*a5^5*x34^2*a3*a2^2*a1^4 + 24*a6^3*a5^6*x34^2*a3*a2^2*a1^4 + 164*a6^6*a5^2*x34^3*a3*a2^2*a1^4 + 8*a6^5*a5^3*x34^3*a3*a2^2*a1^4 - 972*a6^4*a5^4*x34^3*a3*a2^2*a1^4 + 8*a6^3*a5^5*x34^3*a3*a2^2*a1^4 + 164*a6^2*a5^6*x34^3*a3*a2^2*a1^4 + 10*a6^6*a5*x34^4*a3*a2^2*a1^4 - 408*a6^5*a5^2*x34^4*a3*a2^2*a1^4 + 936*a6^4*a5^3*x34^4*a3*a2^2*a1^4 + 936*a6^3*a5^4*x34^4*a3*a2^2*a1^4 - 408*a6^2*a5^5*x34^4*a3*a2^2*a1^4 + 10*a6*a5^6*x34^4*a3*a2^2*a1^4 + 50*a6^6*x34^5*a3*a2^2*a1^4 + 132*a6^5*a5*x34^5*a3*a2^2*a1^4 - 216*a6^4*a5^2*x34^5*a3*a2^2*a1^4 - 160*a6^3*a5^3*x34^5*a3*a2^2*a1^4 - 216*a6^2*a5^4*x34^5*a3*a2^2*a1^4 + 132*a6*a5^5*x34^5*a3*a2^2*a1^4 + 50*a5^6*x34^5*a3*a2^2*a1^4 + 2*a6^5*x34^6*a3*a2^2*a1^4 + 36*a6^3*a5^2*x34^6*a3*a2^2*a1^4 + 36*a6^2*a5^3*x34^6*a3*a2^2*a1^4 + 2*a5^5*x34^6*a3*a2^2*a1^4 + 64*a6^6*a5^4*a3^2*a2^2*a1^4 + 120*a6^5*a5^5*a3^2*a2^2*a1^4 + 64*a6^4*a5^6*a3^2*a2^2*a1^4 + 96*a6^6*a5^3*x34*a3^2*a2^2*a1^4 - 1116*a6^5*a5^4*x34*a3^2*a2^2*a1^4 - 1116*a6^4*a5^5*x34*a3^2*a2^2*a1^4 + 96*a6^3*a5^6*x34*a3^2*a2^2*a1^4 - 132*a6^6*a5^2*x34^2*a3^2*a2^2*a1^4 + 564*a6^5*a5^3*x34^2*a3^2*a2^2*a1^4 + 468*a6^4*a5^4*x34^2*a3^2*a2^2*a1^4 + 564*a6^3*a5^5*x34^2*a3^2*a2^2*a1^4 - 132*a6^2*a5^6*x34^2*a3^2*a2^2*a1^4 + 56*a6^6*a5*x34^3*a3^2*a2^2*a1^4 - 876*a6^5*a5^2*x34^3*a3^2*a2^2*a1^4 + 2192*a6^4*a5^3*x34^3*a3^2*a2^2*a1^4 + 2192*a6^3*a5^4*x34^3*a3^2*a2^2*a1^4 - 876*a6^2*a5^5*x34^3*a3^2*a2^2*a1^4 + 56*a6*a5^6*x34^3*a3^2*a2^2*a1^4 + 162*a6^6*x34^4*a3^2*a2^2*a1^4 + 222*a6^5*a5*x34^4*a3^2*a2^2*a1^4 - 768*a6^4*a5^2*x34^4*a3^2*a2^2*a1^4 - 1932*a6^3*a5^3*x34^4*a3^2*a2^2*a1^4 - 768*a6^2*a5^4*x34^4*a3^2*a2^2*a1^4 + 222*a6*a5^5*x34^4*a3^2*a2^2*a1^4 + 162*a5^6*x34^4*a3^2*a2^2*a1^4 + 12*a6^5*x34^5*a3^2*a2^2*a1^4 - 408*a6^4*a5*x34^5*a3^2*a2^2*a1^4 + 972*a6^3*a5^2*x34^5*a3^2*a2^2*a1^4 + 972*a6^2*a5^3*x34^5*a3^2*a2^2*a1^4 - 408*a6*a5^4*x34^5*a3^2*a2^2*a1^4 + 12*a5^5*x34^5*a3^2*a2^2*a1^4 + 32*a6^4*x34^6*a3^2*a2^2*a1^4 + 36*a6^3*a5*x34^6*a3^2*a2^2*a1^4 - 432*a6^2*a5^2*x34^6*a3^2*a2^2*a1^4 + 36*a6*a5^3*x34^6*a3^2*a2^2*a1^4 + 32*a5^4*x34^6*a3^2*a2^2*a1^4 + 64*a6^6*a5^3*a3^3*a2^2*a1^4 - 744*a6^5*a5^4*a3^3*a2^2*a1^4 - 744*a6^4*a5^5*a3^3*a2^2*a1^4 + 64*a6^3*a5^6*a3^3*a2^2*a1^4 - 592*a6^6*a5^2*x34*a3^3*a2^2*a1^4 + 1112*a6^5*a5^3*x34*a3^3*a2^2*a1^4 + 2880*a6^4*a5^4*x34*a3^3*a2^2*a1^4 + 1112*a6^3*a5^5*x34*a3^3*a2^2*a1^4 - 592*a6^2*a5^6*x34*a3^3*a2^2*a1^4 + 164*a6^6*a5*x34^2*a3^3*a2^2*a1^4 + 576*a6^5*a5^2*x34^2*a3^3*a2^2*a1^4 + 128*a6^4*a5^3*x34^2*a3^3*a2^2*a1^4 + 128*a6^3*a5^4*x34^2*a3^3*a2^2*a1^4 + 576*a6^2*a5^5*x34^2*a3^3*a2^2*a1^4 + 164*a6*a5^6*x34^2*a3^3*a2^2*a1^4 + 304*a6^6*x34^3*a3^3*a2^2*a1^4 - 528*a6^5*a5*x34^3*a3^3*a2^2*a1^4 - 1464*a6^4*a5^2*x34^3*a3^3*a2^2*a1^4 - 3184*a6^3*a5^3*x34^3*a3^3*a2^2*a1^4 - 1464*a6^2*a5^4*x34^3*a3^3*a2^2*a1^4 - 528*a6*a5^5*x34^3*a3^3*a2^2*a1^4 + 304*a5^6*x34^3*a3^3*a2^2*a1^4 + 66*a6^5*x34^4*a3^3*a2^2*a1^4 - 1284*a6^4*a5*x34^4*a3^3*a2^2*a1^4 + 3128*a6^3*a5^2*x34^4*a3^3*a2^2*a1^4 + 3128*a6^2*a5^3*x34^4*a3^3*a2^2*a1^4 - 1284*a6*a5^4*x34^4*a3^3*a2^2*a1^4 + 66*a5^5*x34^4*a3^3*a2^2*a1^4 + 228*a6^4*x34^5*a3^3*a2^2*a1^4 + 80*a6^3*a5*x34^5*a3^3*a2^2*a1^4 - 1836*a6^2*a5^2*x34^5*a3^3*a2^2*a1^4 + 80*a6*a5^3*x34^5*a3^3*a2^2*a1^4 + 228*a5^4*x34^5*a3^3*a2^2*a1^4 - 4*a6^3*x34^6*a3^3*a2^2*a1^4 + 36*a6^2*a5*x34^6*a3^3*a2^2*a1^4 + 36*a6*a5^2*x34^6*a3^3*a2^2*a1^4 - 4*a5^3*x34^6*a3^3*a2^2*a1^4 - 296*a6^6*a5^2*a3^4*a2^2*a1^4 + 556*a6^5*a5^3*a3^4*a2^2*a1^4 + 1440*a6^4*a5^4*a3^4*a2^2*a1^4 + 556*a6^3*a5^5*a3^4*a2^2*a1^4 - 296*a6^2*a5^6*a3^4*a2^2*a1^4 + 190*a6^6*a5*x34*a3^4*a2^2*a1^4 + 1740*a6^5*a5^2*x34*a3^4*a2^2*a1^4 - 2000*a6^4*a5^3*x34*a3^4*a2^2*a1^4 - 2000*a6^3*a5^4*x34*a3^4*a2^2*a1^4 + 1740*a6^2*a5^5*x34*a3^4*a2^2*a1^4 + 190*a6*a5^6*x34*a3^4*a2^2*a1^4 + 352*a6^6*x34^2*a3^4*a2^2*a1^4 - 2034*a6^5*a5*x34^2*a3^4*a2^2*a1^4 - 1632*a6^4*a5^2*x34^2*a3^4*a2^2*a1^4 - 692*a6^3*a5^3*x34^2*a3^4*a2^2*a1^4 - 1632*a6^2*a5^4*x34^2*a3^4*a2^2*a1^4 - 2034*a6*a5^5*x34^2*a3^4*a2^2*a1^4 + 352*a5^6*x34^2*a3^4*a2^2*a1^4 + 220*a6^5*x34^3*a3^4*a2^2*a1^4 - 300*a6^4*a5*x34^3*a3^4*a2^2*a1^4 + 2320*a6^3*a5^2*x34^3*a3^4*a2^2*a1^4 + 2320*a6^2*a5^3*x34^3*a3^4*a2^2*a1^4 - 300*a6*a5^4*x34^3*a3^4*a2^2*a1^4 + 220*a5^5*x34^3*a3^4*a2^2*a1^4 + 228*a6^4*x34^4*a3^4*a2^2*a1^4 + 616*a6^3*a5*x34^4*a3^4*a2^2*a1^4 - 1908*a6^2*a5^2*x34^4*a3^4*a2^2*a1^4 + 616*a6*a5^3*x34^4*a3^4*a2^2*a1^4 + 228*a5^4*x34^4*a3^4*a2^2*a1^4 + 12*a6^3*x34^5*a3^4*a2^2*a1^4 - 192*a6^2*a5*x34^5*a3^4*a2^2*a1^4 - 192*a6*a5^2*x34^5*a3^4*a2^2*a1^4 + 12*a5^3*x34^5*a3^4*a2^2*a1^4 + 32*a6^2*x34^6*a3^4*a2^2*a1^4 + 32*a5^2*x34^6*a3^4*a2^2*a1^4 + 76*a6^6*a5*a3^5*a2^2*a1^4 + 696*a6^5*a5^2*a3^5*a2^2*a1^4 - 800*a6^4*a5^3*a3^5*a2^2*a1^4 - 800*a6^3*a5^4*a3^5*a2^2*a1^4 + 696*a6^2*a5^5*a3^5*a2^2*a1^4 + 76*a6*a5^6*a3^5*a2^2*a1^4 + 240*a6^6*x34*a3^5*a2^2*a1^4 - 2124*a6^5*a5*x34*a3^5*a2^2*a1^4 - 1080*a6^4*a5^2*x34*a3^5*a2^2*a1^4 + 1080*a6^3*a5^3*x34*a3^5*a2^2*a1^4 - 1080*a6^2*a5^4*x34*a3^5*a2^2*a1^4 - 2124*a6*a5^5*x34*a3^5*a2^2*a1^4 + 240*a5^6*x34*a3^5*a2^2*a1^4 + 354*a6^5*x34^2*a3^5*a2^2*a1^4 + 2316*a6^4*a5*x34^2*a3^5*a2^2*a1^4 - 1872*a6^3*a5^2*x34^2*a3^5*a2^2*a1^4 - 1872*a6^2*a5^3*x34^2*a3^5*a2^2*a1^4 + 2316*a6*a5^4*x34^2*a3^5*a2^2*a1^4 + 354*a5^5*x34^2*a3^5*a2^2*a1^4 - 692*a6^4*x34^3*a3^5*a2^2*a1^4 + 2248*a6^3*a5*x34^3*a3^5*a2^2*a1^4 + 2844*a6^2*a5^2*x34^3*a3^5*a2^2*a1^4 + 2248*a6*a5^3*x34^3*a3^5*a2^2*a1^4 - 692*a5^4*x34^3*a3^5*a2^2*a1^4 + 156*a6^3*x34^4*a3^5*a2^2*a1^4 - 1908*a6^2*a5*x34^4*a3^5*a2^2*a1^4 - 1908*a6*a5^2*x34^4*a3^5*a2^2*a1^4 + 156*a5^3*x34^4*a3^5*a2^2*a1^4 + 192*a6^2*x34^5*a3^5*a2^2*a1^4 + 120*a6*a5*x34^5*a3^5*a2^2*a1^4 + 192*a5^2*x34^5*a3^5*a2^2*a1^4 + 2*a6*x34^6*a3^5*a2^2*a1^4 + 2*a5*x34^6*a3^5*a2^2*a1^4 + 80*a6^6*a3^6*a2^2*a1^4 - 708*a6^5*a5*a3^6*a2^2*a1^4 - 360*a6^4*a5^2*a3^6*a2^2*a1^4 + 360*a6^3*a5^3*a3^6*a2^2*a1^4 - 360*a6^2*a5^4*a3^6*a2^2*a1^4 - 708*a6*a5^5*a3^6*a2^2*a1^4 + 80*a5^6*a3^6*a2^2*a1^4 + 266*a6^5*x34*a3^6*a2^2*a1^4 + 2436*a6^4*a5*x34*a3^6*a2^2*a1^4 - 2800*a6^3*a5^2*x34*a3^6*a2^2*a1^4 - 2800*a6^2*a5^3*x34*a3^6*a2^2*a1^4 + 2436*a6*a5^4*x34*a3^6*a2^2*a1^4 + 266*a5^5*x34*a3^6*a2^2*a1^4 - 1612*a6^4*x34^2*a3^6*a2^2*a1^4 + 3344*a6^3*a5*x34^2*a3^6*a2^2*a1^4 + 7668*a6^2*a5^2*x34^2*a3^6*a2^2*a1^4 + 3344*a6*a5^3*x34^2*a3^6*a2^2*a1^4 - 1612*a5^4*x34^2*a3^6*a2^2*a1^4 + 420*a6^3*x34^3*a3^6*a2^2*a1^4 - 4956*a6^2*a5*x34^3*a3^6*a2^2*a1^4 - 4956*a6*a5^2*x34^3*a3^6*a2^2*a1^4 + 420*a5^3*x34^3*a3^6*a2^2*a1^4 + 512*a6^2*x34^4*a3^6*a2^2*a1^4 + 600*a6*a5*x34^4*a3^6*a2^2*a1^4 + 512*a5^2*x34^4*a3^6*a2^2*a1^4 + 14*a6*x34^5*a3^6*a2^2*a1^4 + 14*a5*x34^5*a3^6*a2^2*a1^4 + 8*x34^6*a3^6*a2^2*a1^4 + 76*a6^5*a3^7*a2^2*a1^4 + 696*a6^4*a5*a3^7*a2^2*a1^4 - 800*a6^3*a5^2*a3^7*a2^2*a1^4 - 800*a6^2*a5^3*a3^7*a2^2*a1^4 + 696*a6*a5^4*a3^7*a2^2*a1^4 + 76*a5^5*a3^7*a2^2*a1^4 - 1184*a6^4*x34*a3^7*a2^2*a1^4 + 2224*a6^3*a5*x34*a3^7*a2^2*a1^4 + 5760*a6^2*a5^2*x34*a3^7*a2^2*a1^4 + 2224*a6*a5^3*x34*a3^7*a2^2*a1^4 - 1184*a5^4*x34*a3^7*a2^2*a1^4 + 504*a6^3*x34^2*a3^7*a2^2*a1^4 - 5880*a6^2*a5*x34^2*a3^7*a2^2*a1^4 - 5880*a6*a5^2*x34^2*a3^7*a2^2*a1^4 + 504*a5^3*x34^2*a3^7*a2^2*a1^4 + 768*a6^2*x34^3*a3^7*a2^2*a1^4 + 1200*a6*a5*x34^3*a3^7*a2^2*a1^4 + 768*a5^2*x34^3*a3^7*a2^2*a1^4 + 40*a6*x34^4*a3^7*a2^2*a1^4 + 40*a5*x34^4*a3^7*a2^2*a1^4 + 48*x34^5*a3^7*a2^2*a1^4 - 296*a6^4*a3^8*a2^2*a1^4 + 556*a6^3*a5*a3^8*a2^2*a1^4 + 1440*a6^2*a5^2*a3^8*a2^2*a1^4 + 556*a6*a5^3*a3^8*a2^2*a1^4 - 296*a5^4*a3^8*a2^2*a1^4 + 288*a6^3*x34*a3^8*a2^2*a1^4 - 3348*a6^2*a5*x34*a3^8*a2^2*a1^4 - 3348*a6*a5^2*x34*a3^8*a2^2*a1^4 + 288*a5^3*x34*a3^8*a2^2*a1^4 + 672*a6^2*x34^2*a3^8*a2^2*a1^4 + 1200*a6*a5*x34^2*a3^8*a2^2*a1^4 + 672*a5^2*x34^2*a3^8*a2^2*a1^4 + 60*a6*x34^3*a3^8*a2^2*a1^4 + 60*a5*x34^3*a3^8*a2^2*a1^4 + 120*x34^4*a3^8*a2^2*a1^4 + 64*a6^3*a3^9*a2^2*a1^4 - 744*a6^2*a5*a3^9*a2^2*a1^4 - 744*a6*a5^2*a3^9*a2^2*a1^4 + 64*a5^3*a3^9*a2^2*a1^4 + 320*a6^2*x34*a3^9*a2^2*a1^4 + 600*a6*a5*x34*a3^9*a2^2*a1^4 + 320*a5^2*x34*a3^9*a2^2*a1^4 + 50*a6*x34^2*a3^9*a2^2*a1^4 + 50*a5*x34^2*a3^9*a2^2*a1^4 + 160*x34^3*a3^9*a2^2*a1^4 + 64*a6^2*a3^10*a2^2*a1^4 + 120*a6*a5*a3^10*a2^2*a1^4 + 64*a5^2*a3^10*a2^2*a1^4 + 22*a6*x34*a3^10*a2^2*a1^4 + 22*a5*x34*a3^10*a2^2*a1^4 + 120*x34^2*a3^10*a2^2*a1^4 + 4*a6*a3^11*a2^2*a1^4 + 4*a5*a3^11*a2^2*a1^4 + 48*x34*a3^11*a2^2*a1^4 + 8*a3^12*a2^2*a1^4 - 4*a6^6*a5^5*a2^3*a1^4 - 4*a6^5*a5^6*a2^3*a1^4 - 28*a6^6*a5^4*x34*a2^3*a1^4 - 48*a6^5*a5^5*x34*a2^3*a1^4 - 28*a6^4*a5^6*x34*a2^3*a1^4 - 4*a6^6*a5^3*x34^2*a2^3*a1^4 + 36*a6^5*a5^4*x34^2*a2^3*a1^4 + 36*a6^4*a5^5*x34^2*a2^3*a1^4 - 4*a6^3*a5^6*x34^2*a2^3*a1^4 - 4*a6^6*a5^2*x34^3*a2^3*a1^4 - 96*a6^5*a5^3*x34^3*a2^3*a1^4 + 144*a6^4*a5^4*x34^3*a2^3*a1^4 - 96*a6^3*a5^5*x34^3*a2^3*a1^4 - 4*a6^2*a5^6*x34^3*a2^3*a1^4 - 28*a6^6*a5*x34^4*a2^3*a1^4 + 36*a6^5*a5^2*x34^4*a2^3*a1^4 + 144*a6^4*a5^3*x34^4*a2^3*a1^4 + 144*a6^3*a5^4*x34^4*a2^3*a1^4 + 36*a6^2*a5^5*x34^4*a2^3*a1^4 - 28*a6*a5^6*x34^4*a2^3*a1^4 - 4*a6^6*x34^5*a2^3*a1^4 - 48*a6^5*a5*x34^5*a2^3*a1^4 + 36*a6^4*a5^2*x34^5*a2^3*a1^4 - 96*a6^3*a5^3*x34^5*a2^3*a1^4 + 36*a6^2*a5^4*x34^5*a2^3*a1^4 - 48*a6*a5^5*x34^5*a2^3*a1^4 - 4*a5^6*x34^5*a2^3*a1^4 - 4*a6^5*x34^6*a2^3*a1^4 - 28*a6^4*a5*x34^6*a2^3*a1^4 - 4*a6^3*a5^2*x34^6*a2^3*a1^4 - 4*a6^2*a5^3*x34^6*a2^3*a1^4 - 28*a6*a5^4*x34^6*a2^3*a1^4 - 4*a5^5*x34^6*a2^3*a1^4 - 56*a6^6*a5^4*a3*a2^3*a1^4 - 96*a6^5*a5^5*a3*a2^3*a1^4 - 56*a6^4*a5^6*a3*a2^3*a1^4 + 24*a6^6*a5^3*x34*a3*a2^3*a1^4 + 216*a6^5*a5^4*x34*a3*a2^3*a1^4 + 216*a6^4*a5^5*x34*a3*a2^3*a1^4 + 24*a6^3*a5^6*x34*a3*a2^3*a1^4 + 24*a6^6*a5^2*x34^2*a3*a2^3*a1^4 - 424*a6^5*a5^3*x34^2*a3*a2^3*a1^4 + 1188*a6^4*a5^4*x34^2*a3*a2^3*a1^4 - 424*a6^3*a5^5*x34^2*a3*a2^3*a1^4 + 24*a6^2*a5^6*x34^2*a3*a2^3*a1^4 - 80*a6^6*a5*x34^3*a3*a2^3*a1^4 + 8*a6^5*a5^2*x34^3*a3*a2^3*a1^4 - 192*a6^4*a5^3*x34^3*a3*a2^3*a1^4 - 192*a6^3*a5^4*x34^3*a3*a2^3*a1^4 + 8*a6^2*a5^5*x34^3*a3*a2^3*a1^4 - 80*a6*a5^6*x34^3*a3*a2^3*a1^4 - 48*a6^6*x34^4*a3*a2^3*a1^4 - 96*a6^5*a5*x34^4*a3*a2^3*a1^4 + 936*a6^4*a5^2*x34^4*a3*a2^3*a1^4 - 1248*a6^3*a5^3*x34^4*a3*a2^3*a1^4 + 936*a6^2*a5^4*x34^4*a3*a2^3*a1^4 - 96*a6*a5^5*x34^4*a3*a2^3*a1^4 - 48*a5^6*x34^4*a3*a2^3*a1^4 - 72*a6^5*x34^5*a3*a2^3*a1^4 - 24*a6^4*a5*x34^5*a3*a2^3*a1^4 - 160*a6^3*a5^2*x34^5*a3*a2^3*a1^4 - 160*a6^2*a5^3*x34^5*a3*a2^3*a1^4 - 24*a6*a5^4*x34^5*a3*a2^3*a1^4 - 72*a5^5*x34^5*a3*a2^3*a1^4 - 28*a6^4*x34^6*a3*a2^3*a1^4 + 32*a6^3*a5*x34^6*a3*a2^3*a1^4 + 36*a6^2*a5^2*x34^6*a3*a2^3*a1^4 + 32*a6*a5^3*x34^6*a3*a2^3*a1^4 - 28*a5^4*x34^6*a3*a2^3*a1^4 + 24*a6^6*a5^3*a3^2*a2^3*a1^4 + 216*a6^5*a5^4*a3^2*a2^3*a1^4 + 216*a6^4*a5^5*a3^2*a2^3*a1^4 + 24*a6^3*a5^6*a3^2*a2^3*a1^4 + 96*a6^6*a5^2*x34*a3^2*a2^3*a1^4 - 696*a6^5*a5^3*x34*a3^2*a2^3*a1^4 + 2700*a6^4*a5^4*x34*a3^2*a2^3*a1^4 - 696*a6^3*a5^5*x34*a3^2*a2^3*a1^4 + 96*a6^2*a5^6*x34*a3^2*a2^3*a1^4 - 36*a6^6*a5*x34^2*a3^2*a2^3*a1^4 + 564*a6^5*a5^2*x34^2*a3^2*a2^3*a1^4 - 2632*a6^4*a5^3*x34^2*a3^2*a2^3*a1^4 - 2632*a6^3*a5^4*x34^2*a3^2*a2^3*a1^4 + 564*a6^2*a5^5*x34^2*a3^2*a2^3*a1^4 - 36*a6*a5^6*x34^2*a3^2*a2^3*a1^4 - 156*a6^6*x34^3*a3^2*a2^3*a1^4 - 40*a6^5*a5*x34^3*a3^2*a2^3*a1^4 + 2192*a6^4*a5^2*x34^3*a3^2*a2^3*a1^4 - 1008*a6^3*a5^3*x34^3*a3^2*a2^3*a1^4 + 2192*a6^2*a5^4*x34^3*a3^2*a2^3*a1^4 - 40*a6*a5^5*x34^3*a3^2*a2^3*a1^4 - 156*a5^6*x34^3*a3^2*a2^3*a1^4 - 264*a6^5*x34^4*a3^2*a2^3*a1^4 + 1056*a6^4*a5*x34^4*a3^2*a2^3*a1^4 - 1932*a6^3*a5^2*x34^4*a3^2*a2^3*a1^4 - 1932*a6^2*a5^3*x34^4*a3^2*a2^3*a1^4 + 1056*a6*a5^4*x34^4*a3^2*a2^3*a1^4 - 264*a5^5*x34^4*a3^2*a2^3*a1^4 - 132*a6^4*x34^5*a3^2*a2^3*a1^4 + 56*a6^3*a5*x34^5*a3^2*a2^3*a1^4 + 972*a6^2*a5^2*x34^5*a3^2*a2^3*a1^4 + 56*a6*a5^3*x34^5*a3^2*a2^3*a1^4 - 132*a5^4*x34^5*a3^2*a2^3*a1^4 - 4*a6^3*x34^6*a3^2*a2^3*a1^4 + 36*a6^2*a5*x34^6*a3^2*a2^3*a1^4 + 36*a6*a5^2*x34^6*a3^2*a2^3*a1^4 - 4*a5^3*x34^6*a3^2*a2^3*a1^4 + 64*a6^6*a5^2*a3^3*a2^3*a1^4 - 464*a6^5*a5^3*a3^3*a2^3*a1^4 + 1800*a6^4*a5^4*a3^3*a2^3*a1^4 - 464*a6^3*a5^5*a3^3*a2^3*a1^4 + 64*a6^2*a5^6*a3^3*a2^3*a1^4 + 88*a6^6*a5*x34*a3^3*a2^3*a1^4 + 1112*a6^5*a5^2*x34*a3^3*a2^3*a1^4 - 4880*a6^4*a5^3*x34*a3^3*a2^3*a1^4 - 4880*a6^3*a5^4*x34*a3^3*a2^3*a1^4 + 1112*a6^2*a5^5*x34*a3^3*a2^3*a1^4 + 88*a6*a5^6*x34*a3^3*a2^3*a1^4 - 224*a6^6*x34^2*a3^3*a2^3*a1^4 - 160*a6^5*a5*x34^2*a3^3*a2^3*a1^4 + 128*a6^4*a5^2*x34^2*a3^3*a2^3*a1^4 + 6528*a6^3*a5^3*x34^2*a3^3*a2^3*a1^4 + 128*a6^2*a5^4*x34^2*a3^3*a2^3*a1^4 - 160*a6*a5^5*x34^2*a3^3*a2^3*a1^4 - 224*a5^6*x34^2*a3^3*a2^3*a1^4 - 512*a6^5*x34^3*a3^3*a2^3*a1^4 + 3136*a6^4*a5*x34^3*a3^3*a2^3*a1^4 - 3184*a6^3*a5^2*x34^3*a3^3*a2^3*a1^4 - 3184*a6^2*a5^3*x34^3*a3^3*a2^3*a1^4 + 3136*a6*a5^4*x34^3*a3^3*a2^3*a1^4 - 512*a5^5*x34^3*a3^3*a2^3*a1^4 - 96*a6^4*x34^4*a3^3*a2^3*a1^4 - 968*a6^3*a5*x34^4*a3^3*a2^3*a1^4 + 3128*a6^2*a5^2*x34^4*a3^3*a2^3*a1^4 - 968*a6*a5^3*x34^4*a3^3*a2^3*a1^4 - 96*a5^4*x34^4*a3^3*a2^3*a1^4 - 120*a6^3*x34^5*a3^3*a2^3*a1^4 + 80*a6^2*a5*x34^5*a3^3*a2^3*a1^4 + 80*a6*a5^2*x34^5*a3^3*a2^3*a1^4 - 120*a5^3*x34^5*a3^3*a2^3*a1^4 - 4*a6^2*x34^6*a3^3*a2^3*a1^4 + 32*a6*a5*x34^6*a3^3*a2^3*a1^4 - 4*a5^2*x34^6*a3^3*a2^3*a1^4 + 44*a6^6*a5*a3^4*a2^3*a1^4 + 556*a6^5*a5^2*a3^4*a2^3*a1^4 - 2440*a6^4*a5^3*a3^4*a2^3*a1^4 - 2440*a6^3*a5^4*a3^4*a2^3*a1^4 + 556*a6^2*a5^5*a3^4*a2^3*a1^4 + 44*a6*a5^6*a3^4*a2^3*a1^4 - 180*a6^6*x34*a3^4*a2^3*a1^4 - 200*a6^5*a5*x34*a3^4*a2^3*a1^4 - 2000*a6^4*a5^2*x34*a3^4*a2^3*a1^4 + 10800*a6^3*a5^3*x34*a3^4*a2^3*a1^4 - 2000*a6^2*a5^4*x34*a3^4*a2^3*a1^4 - 200*a6*a5^5*x34*a3^4*a2^3*a1^4 - 180*a5^6*x34*a3^4*a2^3*a1^4 - 576*a6^5*x34^2*a3^4*a2^3*a1^4 + 4008*a6^4*a5*x34^2*a3^4*a2^3*a1^4 - 692*a6^3*a5^2*x34^2*a3^4*a2^3*a1^4 - 692*a6^2*a5^3*x34^2*a3^4*a2^3*a1^4 + 4008*a6*a5^4*x34^2*a3^4*a2^3*a1^4 - 576*a5^5*x34^2*a3^4*a2^3*a1^4 + 520*a6^4*x34^3*a3^4*a2^3*a1^4 - 4560*a6^3*a5*x34^3*a3^4*a2^3*a1^4 + 2320*a6^2*a5^2*x34^3*a3^4*a2^3*a1^4 - 4560*a6*a5^3*x34^3*a3^4*a2^3*a1^4 + 520*a5^4*x34^3*a3^4*a2^3*a1^4 - 396*a6^3*x34^4*a3^4*a2^3*a1^4 + 616*a6^2*a5*x34^4*a3^4*a2^3*a1^4 + 616*a6*a5^2*x34^4*a3^4*a2^3*a1^4 - 396*a5^3*x34^4*a3^4*a2^3*a1^4 + 12*a6^2*x34^5*a3^4*a2^3*a1^4 + 336*a6*a5*x34^5*a3^4*a2^3*a1^4 + 12*a5^2*x34^5*a3^4*a2^3*a1^4 - 28*a6*x34^6*a3^4*a2^3*a1^4 - 28*a5*x34^6*a3^4*a2^3*a1^4 - 72*a6^6*a3^5*a2^3*a1^4 - 80*a6^5*a5*a3^5*a2^3*a1^4 - 800*a6^4*a5^2*a3^5*a2^3*a1^4 + 4320*a6^3*a5^3*a3^5*a2^3*a1^4 - 800*a6^2*a5^4*a3^5*a2^3*a1^4 - 80*a6*a5^5*a3^5*a2^3*a1^4 - 72*a5^6*a3^5*a2^3*a1^4 - 384*a6^5*x34*a3^5*a2^3*a1^4 + 2928*a6^4*a5*x34*a3^5*a2^3*a1^4 + 1080*a6^3*a5^2*x34*a3^5*a2^3*a1^4 + 1080*a6^2*a5^3*x34*a3^5*a2^3*a1^4 + 2928*a6*a5^4*x34*a3^5*a2^3*a1^4 - 384*a5^5*x34*a3^5*a2^3*a1^4 + 1272*a6^4*x34^2*a3^5*a2^3*a1^4 - 7928*a6^3*a5*x34^2*a3^5*a2^3*a1^4 - 1872*a6^2*a5^2*x34^2*a3^5*a2^3*a1^4 - 7928*a6*a5^3*x34^2*a3^5*a2^3*a1^4 + 1272*a5^4*x34^2*a3^5*a2^3*a1^4 - 560*a6^3*x34^3*a3^5*a2^3*a1^4 + 2248*a6^2*a5*x34^3*a3^5*a2^3*a1^4 + 2248*a6*a5^2*x34^3*a3^5*a2^3*a1^4 - 560*a5^3*x34^3*a3^5*a2^3*a1^4 + 156*a6^2*x34^4*a3^5*a2^3*a1^4 + 1344*a6*a5*x34^4*a3^5*a2^3*a1^4 + 156*a5^2*x34^4*a3^5*a2^3*a1^4 - 216*a6*x34^5*a3^5*a2^3*a1^4 - 216*a5*x34^5*a3^5*a2^3*a1^4 - 4*x34^6*a3^5*a2^3*a1^4 - 128*a6^5*a3^6*a2^3*a1^4 + 976*a6^4*a5*a3^6*a2^3*a1^4 + 360*a6^3*a5^2*a3^6*a2^3*a1^4 + 360*a6^2*a5^3*a3^6*a2^3*a1^4 + 976*a6*a5^4*a3^6*a2^3*a1^4 - 128*a5^5*a3^6*a2^3*a1^4 + 1064*a6^4*x34*a3^6*a2^3*a1^4 - 6104*a6^3*a5*x34*a3^6*a2^3*a1^4 - 2800*a6^2*a5^2*x34*a3^6*a2^3*a1^4 - 6104*a6*a5^3*x34*a3^6*a2^3*a1^4 + 1064*a5^4*x34*a3^6*a2^3*a1^4 - 448*a6^3*x34^2*a3^6*a2^3*a1^4 + 3344*a6^2*a5*x34^2*a3^6*a2^3*a1^4 + 3344*a6*a5^2*x34^2*a3^6*a2^3*a1^4 - 448*a5^3*x34^2*a3^6*a2^3*a1^4 + 420*a6^2*x34^3*a3^6*a2^3*a1^4 + 2688*a6*a5*x34^3*a3^6*a2^3*a1^4 + 420*a5^2*x34^3*a3^6*a2^3*a1^4 - 688*a6*x34^4*a3^6*a2^3*a1^4 - 688*a5*x34^4*a3^6*a2^3*a1^4 - 28*x34^5*a3^6*a2^3*a1^4 + 304*a6^4*a3^7*a2^3*a1^4 - 1744*a6^3*a5*a3^7*a2^3*a1^4 - 800*a6^2*a5^2*a3^7*a2^3*a1^4 - 1744*a6*a5^3*a3^7*a2^3*a1^4 + 304*a5^4*a3^7*a2^3*a1^4 - 224*a6^3*x34*a3^7*a2^3*a1^4 + 2224*a6^2*a5*x34*a3^7*a2^3*a1^4 + 2224*a6*a5^2*x34*a3^7*a2^3*a1^4 - 224*a5^3*x34*a3^7*a2^3*a1^4 + 504*a6^2*x34^2*a3^7*a2^3*a1^4 + 2880*a6*a5*x34^2*a3^7*a2^3*a1^4 + 504*a5^2*x34^2*a3^7*a2^3*a1^4 - 1152*a6*x34^3*a3^7*a2^3*a1^4 - 1152*a5*x34^3*a3^7*a2^3*a1^4 - 80*x34^4*a3^7*a2^3*a1^4 - 56*a6^3*a3^8*a2^3*a1^4 + 556*a6^2*a5*a3^8*a2^3*a1^4 + 556*a6*a5^2*a3^8*a2^3*a1^4 - 56*a5^3*a3^8*a2^3*a1^4 + 288*a6^2*x34*a3^8*a2^3*a1^4 + 1584*a6*a5*x34*a3^8*a2^3*a1^4 + 288*a5^2*x34*a3^8*a2^3*a1^4 - 1068*a6*x34^2*a3^8*a2^3*a1^4 - 1068*a5*x34^2*a3^8*a2^3*a1^4 - 120*x34^3*a3^8*a2^3*a1^4 + 64*a6^2*a3^9*a2^3*a1^4 + 352*a6*a5*a3^9*a2^3*a1^4 + 64*a5^2*a3^9*a2^3*a1^4 - 520*a6*x34*a3^9*a2^3*a1^4 - 520*a5*x34*a3^9*a2^3*a1^4 - 100*x34^2*a3^9*a2^3*a1^4 - 104*a6*a3^10*a2^3*a1^4 - 104*a5*a3^10*a2^3*a1^4 - 44*x34*a3^10*a2^3*a1^4 - 8*a3^11*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 - 24*a6^5*a5^5*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 28*a6^6*a5^3*x34*a2^4*a1^4 + 108*a6^5*a5^4*x34*a2^4*a1^4 + 108*a6^4*a5^5*x34*a2^4*a1^4 - 28*a6^3*a5^6*x34*a2^4*a1^4 + 32*a6^6*a5^2*x34^2*a2^4*a1^4 + 36*a6^5*a5^3*x34^2*a2^4*a1^4 - 432*a6^4*a5^4*x34^2*a2^4*a1^4 + 36*a6^3*a5^5*x34^2*a2^4*a1^4 + 32*a6^2*a5^6*x34^2*a2^4*a1^4 - 28*a6^6*a5*x34^3*a2^4*a1^4 + 36*a6^5*a5^2*x34^3*a2^4*a1^4 + 144*a6^4*a5^3*x34^3*a2^4*a1^4 + 144*a6^3*a5^4*x34^3*a2^4*a1^4 + 36*a6^2*a5^5*x34^3*a2^4*a1^4 - 28*a6*a5^6*x34^3*a2^4*a1^4 + 24*a6^6*x34^4*a2^4*a1^4 + 108*a6^5*a5*x34^4*a2^4*a1^4 - 432*a6^4*a5^2*x34^4*a2^4*a1^4 + 144*a6^3*a5^3*x34^4*a2^4*a1^4 - 432*a6^2*a5^4*x34^4*a2^4*a1^4 + 108*a6*a5^5*x34^4*a2^4*a1^4 + 24*a5^6*x34^4*a2^4*a1^4 - 24*a6^5*x34^5*a2^4*a1^4 + 108*a6^4*a5*x34^5*a2^4*a1^4 + 36*a6^3*a5^2*x34^5*a2^4*a1^4 + 36*a6^2*a5^3*x34^5*a2^4*a1^4 + 108*a6*a5^4*x34^5*a2^4*a1^4 - 24*a5^5*x34^5*a2^4*a1^4 + 24*a6^4*x34^6*a2^4*a1^4 - 28*a6^3*a5*x34^6*a2^4*a1^4 + 32*a6^2*a5^2*x34^6*a2^4*a1^4 - 28*a6*a5^3*x34^6*a2^4*a1^4 + 24*a5^4*x34^6*a2^4*a1^4 - 56*a6^6*a5^3*a3*a2^4*a1^4 + 216*a6^5*a5^4*a3*a2^4*a1^4 + 216*a6^4*a5^5*a3*a2^4*a1^4 - 56*a6^3*a5^6*a3*a2^4*a1^4 + 64*a6^6*a5^2*x34*a3*a2^4*a1^4 + 216*a6^5*a5^3*x34*a3*a2^4*a1^4 - 2160*a6^4*a5^4*x34*a3*a2^4*a1^4 + 216*a6^3*a5^5*x34*a3*a2^4*a1^4 + 64*a6^2*a5^6*x34*a3*a2^4*a1^4 - 84*a6^6*a5*x34^2*a3*a2^4*a1^4 - 300*a6^5*a5^2*x34^2*a3*a2^4*a1^4 + 1188*a6^4*a5^3*x34^2*a3*a2^4*a1^4 + 1188*a6^3*a5^4*x34^2*a3*a2^4*a1^4 - 300*a6^2*a5^5*x34^2*a3*a2^4*a1^4 - 84*a6*a5^6*x34^2*a3*a2^4*a1^4 + 68*a6^6*x34^3*a3*a2^4*a1^4 + 576*a6^5*a5*x34^3*a3*a2^4*a1^4 - 972*a6^4*a5^2*x34^3*a3*a2^4*a1^4 - 192*a6^3*a5^3*x34^3*a3*a2^4*a1^4 - 972*a6^2*a5^4*x34^3*a3*a2^4*a1^4 + 576*a6*a5^5*x34^3*a3*a2^4*a1^4 + 68*a5^6*x34^3*a3*a2^4*a1^4 - 12*a6^5*x34^4*a3*a2^4*a1^4 - 756*a6^4*a5*x34^4*a3*a2^4*a1^4 + 936*a6^3*a5^2*x34^4*a3*a2^4*a1^4 + 936*a6^2*a5^3*x34^4*a3*a2^4*a1^4 - 756*a6*a5^4*x34^4*a3*a2^4*a1^4 - 12*a5^5*x34^4*a3*a2^4*a1^4 + 252*a6^4*x34^5*a3*a2^4*a1^4 - 24*a6^3*a5*x34^5*a3*a2^4*a1^4 - 216*a6^2*a5^2*x34^5*a3*a2^4*a1^4 - 24*a6*a5^3*x34^5*a3*a2^4*a1^4 + 252*a5^4*x34^5*a3*a2^4*a1^4 - 28*a6^3*x34^6*a3*a2^4*a1^4 - 28*a5^3*x34^6*a3*a2^4*a1^4 + 64*a6^6*a5^2*a3^2*a2^4*a1^4 + 216*a6^5*a5^3*a3^2*a2^4*a1^4 - 2160*a6^4*a5^4*a3^2*a2^4*a1^4 + 216*a6^3*a5^5*a3^2*a2^4*a1^4 + 64*a6^2*a5^6*a3^2*a2^4*a1^4 - 84*a6^6*a5*x34*a3^2*a2^4*a1^4 - 1116*a6^5*a5^2*x34*a3^2*a2^4*a1^4 + 2700*a6^4*a5^3*x34*a3^2*a2^4*a1^4 + 2700*a6^3*a5^4*x34*a3^2*a2^4*a1^4 - 1116*a6^2*a5^5*x34*a3^2*a2^4*a1^4 - 84*a6*a5^6*x34*a3^2*a2^4*a1^4 + 92*a6^6*x34^2*a3^2*a2^4*a1^4 + 672*a6^5*a5*x34^2*a3^2*a2^4*a1^4 + 468*a6^4*a5^2*x34^2*a3^2*a2^4*a1^4 - 2632*a6^3*a5^3*x34^2*a3^2*a2^4*a1^4 + 468*a6^2*a5^4*x34^2*a3^2*a2^4*a1^4 + 672*a6*a5^5*x34^2*a3^2*a2^4*a1^4 + 92*a5^6*x34^2*a3^2*a2^4*a1^4 + 228*a6^5*x34^3*a3^2*a2^4*a1^4 - 3348*a6^4*a5*x34^3*a3^2*a2^4*a1^4 + 2192*a6^3*a5^2*x34^3*a3^2*a2^4*a1^4 + 2192*a6^2*a5^3*x34^3*a3^2*a2^4*a1^4 - 3348*a6*a5^4*x34^3*a3^2*a2^4*a1^4 + 228*a5^5*x34^3*a3^2*a2^4*a1^4 + 468*a6^4*x34^4*a3^2*a2^4*a1^4 + 1056*a6^3*a5*x34^4*a3^2*a2^4*a1^4 - 768*a6^2*a5^2*x34^4*a3^2*a2^4*a1^4 + 1056*a6*a5^3*x34^4*a3^2*a2^4*a1^4 + 468*a5^4*x34^4*a3^2*a2^4*a1^4 - 132*a6^3*x34^5*a3^2*a2^4*a1^4 - 408*a6^2*a5*x34^5*a3^2*a2^4*a1^4 - 408*a6*a5^2*x34^5*a3^2*a2^4*a1^4 - 132*a5^3*x34^5*a3^2*a2^4*a1^4 + 32*a6^2*x34^6*a3^2*a2^4*a1^4 + 32*a5^2*x34^6*a3^2*a2^4*a1^4 - 56*a6^6*a5*a3^3*a2^4*a1^4 - 744*a6^5*a5^2*a3^3*a2^4*a1^4 + 1800*a6^4*a5^3*a3^3*a2^4*a1^4 + 1800*a6^3*a5^4*a3^3*a2^4*a1^4 - 744*a6^2*a5^5*a3^3*a2^4*a1^4 - 56*a6*a5^6*a3^3*a2^4*a1^4 + 48*a6^6*x34*a3^3*a2^4*a1^4 + 192*a6^5*a5*x34*a3^3*a2^4*a1^4 + 2880*a6^4*a5^2*x34*a3^3*a2^4*a1^4 - 4880*a6^3*a5^3*x34*a3^3*a2^4*a1^4 + 2880*a6^2*a5^4*x34*a3^3*a2^4*a1^4 + 192*a6*a5^5*x34*a3^3*a2^4*a1^4 + 48*a5^6*x34*a3^3*a2^4*a1^4 + 552*a6^5*x34^2*a3^3*a2^4*a1^4 - 3672*a6^4*a5*x34^2*a3^3*a2^4*a1^4 + 128*a6^3*a5^2*x34^2*a3^3*a2^4*a1^4 + 128*a6^2*a5^3*x34^2*a3^3*a2^4*a1^4 - 3672*a6*a5^4*x34^2*a3^3*a2^4*a1^4 + 552*a5^5*x34^2*a3^3*a2^4*a1^4 - 24*a6^4*x34^3*a3^3*a2^4*a1^4 + 3136*a6^3*a5*x34^3*a3^3*a2^4*a1^4 - 1464*a6^2*a5^2*x34^3*a3^3*a2^4*a1^4 + 3136*a6*a5^3*x34^3*a3^3*a2^4*a1^4 - 24*a5^4*x34^3*a3^3*a2^4*a1^4 - 96*a6^3*x34^4*a3^3*a2^4*a1^4 - 1284*a6^2*a5*x34^4*a3^3*a2^4*a1^4 - 1284*a6*a5^2*x34^4*a3^3*a2^4*a1^4 - 96*a5^3*x34^4*a3^3*a2^4*a1^4 + 228*a6^2*x34^5*a3^3*a2^4*a1^4 + 144*a6*a5*x34^5*a3^3*a2^4*a1^4 + 228*a5^2*x34^5*a3^3*a2^4*a1^4 - 28*a6*x34^6*a3^3*a2^4*a1^4 - 28*a5*x34^6*a3^3*a2^4*a1^4 + 24*a6^6*a3^4*a2^4*a1^4 + 96*a6^5*a5*a3^4*a2^4*a1^4 + 1440*a6^4*a5^2*a3^4*a2^4*a1^4 - 2440*a6^3*a5^3*a3^4*a2^4*a1^4 + 1440*a6^2*a5^4*a3^4*a2^4*a1^4 + 96*a6*a5^5*a3^4*a2^4*a1^4 + 24*a5^6*a3^4*a2^4*a1^4 + 600*a6^5*x34*a3^4*a2^4*a1^4 - 2160*a6^4*a5*x34*a3^4*a2^4*a1^4 - 2000*a6^3*a5^2*x34*a3^4*a2^4*a1^4 - 2000*a6^2*a5^3*x34*a3^4*a2^4*a1^4 - 2160*a6*a5^4*x34*a3^4*a2^4*a1^4 + 600*a5^5*x34*a3^4*a2^4*a1^4 - 1152*a6^4*x34^2*a3^4*a2^4*a1^4 + 4008*a6^3*a5*x34^2*a3^4*a2^4*a1^4 - 1632*a6^2*a5^2*x34^2*a3^4*a2^4*a1^4 + 4008*a6*a5^3*x34^2*a3^4*a2^4*a1^4 - 1152*a5^4*x34^2*a3^4*a2^4*a1^4 + 520*a6^3*x34^3*a3^4*a2^4*a1^4 - 300*a6^2*a5*x34^3*a3^4*a2^4*a1^4 - 300*a6*a5^2*x34^3*a3^4*a2^4*a1^4 + 520*a5^3*x34^3*a3^4*a2^4*a1^4 + 228*a6^2*x34^4*a3^4*a2^4*a1^4 - 576*a6*a5*x34^4*a3^4*a2^4*a1^4 + 228*a5^2*x34^4*a3^4*a2^4*a1^4 - 60*a6*x34^5*a3^4*a2^4*a1^4 - 60*a5*x34^5*a3^4*a2^4*a1^4 + 24*x34^6*a3^4*a2^4*a1^4 + 240*a6^5*a3^5*a2^4*a1^4 - 864*a6^4*a5*a3^5*a2^4*a1^4 - 800*a6^3*a5^2*a3^5*a2^4*a1^4 - 800*a6^2*a5^3*a3^5*a2^4*a1^4 - 864*a6*a5^4*a3^5*a2^4*a1^4 + 240*a5^5*a3^5*a2^4*a1^4 - 1368*a6^4*x34*a3^5*a2^4*a1^4 + 2928*a6^3*a5*x34*a3^5*a2^4*a1^4 - 1080*a6^2*a5^2*x34*a3^5*a2^4*a1^4 + 2928*a6*a5^3*x34*a3^5*a2^4*a1^4 - 1368*a5^4*x34*a3^5*a2^4*a1^4 + 1272*a6^3*x34^2*a3^5*a2^4*a1^4 + 2316*a6^2*a5*x34^2*a3^5*a2^4*a1^4 + 2316*a6*a5^2*x34^2*a3^5*a2^4*a1^4 + 1272*a5^3*x34^2*a3^5*a2^4*a1^4 - 692*a6^2*x34^3*a3^5*a2^4*a1^4 - 3600*a6*a5*x34^3*a3^5*a2^4*a1^4 - 692*a5^2*x34^3*a3^5*a2^4*a1^4 + 228*a6*x34^4*a3^5*a2^4*a1^4 + 228*a5*x34^4*a3^5*a2^4*a1^4 + 120*x34^5*a3^5*a2^4*a1^4 - 456*a6^4*a3^6*a2^4*a1^4 + 976*a6^3*a5*a3^6*a2^4*a1^4 - 360*a6^2*a5^2*a3^6*a2^4*a1^4 + 976*a6*a5^3*a3^6*a2^4*a1^4 - 456*a5^4*a3^6*a2^4*a1^4 + 1064*a6^3*x34*a3^6*a2^4*a1^4 + 2436*a6^2*a5*x34*a3^6*a2^4*a1^4 + 2436*a6*a5^2*x34*a3^6*a2^4*a1^4 + 1064*a5^3*x34*a3^6*a2^4*a1^4 - 1612*a6^2*x34^2*a3^6*a2^4*a1^4 - 5904*a6*a5*x34^2*a3^6*a2^4*a1^4 - 1612*a5^2*x34^2*a3^6*a2^4*a1^4 + 924*a6*x34^3*a3^6*a2^4*a1^4 + 924*a5*x34^3*a3^6*a2^4*a1^4 + 264*x34^4*a3^6*a2^4*a1^4 + 304*a6^3*a3^7*a2^4*a1^4 + 696*a6^2*a5*a3^7*a2^4*a1^4 + 696*a6*a5^2*a3^7*a2^4*a1^4 + 304*a5^3*a3^7*a2^4*a1^4 - 1184*a6^2*x34*a3^7*a2^4*a1^4 - 4032*a6*a5*x34*a3^7*a2^4*a1^4 - 1184*a5^2*x34*a3^7*a2^4*a1^4 + 1224*a6*x34^2*a3^7*a2^4*a1^4 + 1224*a5*x34^2*a3^7*a2^4*a1^4 + 336*x34^3*a3^7*a2^4*a1^4 - 296*a6^2*a3^8*a2^4*a1^4 - 1008*a6*a5*a3^8*a2^4*a1^4 - 296*a5^2*a3^8*a2^4*a1^4 + 720*a6*x34*a3^8*a2^4*a1^4 + 720*a5*x34*a3^8*a2^4*a1^4 + 264*x34^2*a3^8*a2^4*a1^4 + 160*a6*a3^9*a2^4*a1^4 + 160*a5*a3^9*a2^4*a1^4 + 120*x34*a3^9*a2^4*a1^4 + 24*a3^10*a2^4*a1^4 - 4*a6^6*a5^3*a2^5*a1^4 - 24*a6^5*a5^4*a2^5*a1^4 - 24*a6^4*a5^5*a2^5*a1^4 - 4*a6^3*a5^6*a2^5*a1^4 + 2*a6^6*a5^2*x34*a2^5*a1^4 - 48*a6^5*a5^3*x34*a2^5*a1^4 + 108*a6^4*a5^4*x34*a2^5*a1^4 - 48*a6^3*a5^5*x34*a2^5*a1^4 + 2*a6^2*a5^6*x34*a2^5*a1^4 + 2*a6^6*a5*x34^2*a2^5*a1^4 + 36*a6^4*a5^3*x34^2*a2^5*a1^4 + 36*a6^3*a5^4*x34^2*a2^5*a1^4 + 2*a6*a5^6*x34^2*a2^5*a1^4 - 4*a6^6*x34^3*a2^5*a1^4 - 48*a6^5*a5*x34^3*a2^5*a1^4 + 36*a6^4*a5^2*x34^3*a2^5*a1^4 - 96*a6^3*a5^3*x34^3*a2^5*a1^4 + 36*a6^2*a5^4*x34^3*a2^5*a1^4 - 48*a6*a5^5*x34^3*a2^5*a1^4 - 4*a5^6*x34^3*a2^5*a1^4 - 24*a6^5*x34^4*a2^5*a1^4 + 108*a6^4*a5*x34^4*a2^5*a1^4 + 36*a6^3*a5^2*x34^4*a2^5*a1^4 + 36*a6^2*a5^3*x34^4*a2^5*a1^4 + 108*a6*a5^4*x34^4*a2^5*a1^4 - 24*a5^5*x34^4*a2^5*a1^4 - 24*a6^4*x34^5*a2^5*a1^4 - 48*a6^3*a5*x34^5*a2^5*a1^4 - 48*a6*a5^3*x34^5*a2^5*a1^4 - 24*a5^4*x34^5*a2^5*a1^4 - 4*a6^3*x34^6*a2^5*a1^4 + 2*a6^2*a5*x34^6*a2^5*a1^4 + 2*a6*a5^2*x34^6*a2^5*a1^4 - 4*a5^3*x34^6*a2^5*a1^4 + 4*a6^6*a5^2*a3*a2^5*a1^4 - 96*a6^5*a5^3*a3*a2^5*a1^4 + 216*a6^4*a5^4*a3*a2^5*a1^4 - 96*a6^3*a5^5*a3*a2^5*a1^4 + 4*a6^2*a5^6*a3*a2^5*a1^4 + 4*a6^6*a5*x34*a3*a2^5*a1^4 + 120*a6^5*a5^2*x34*a3*a2^5*a1^4 + 216*a6^4*a5^3*x34*a3*a2^5*a1^4 + 216*a6^3*a5^4*x34*a3*a2^5*a1^4 + 120*a6^2*a5^5*x34*a3*a2^5*a1^4 + 4*a6*a5^6*x34*a3*a2^5*a1^4 - 10*a6^6*x34^2*a3*a2^5*a1^4 - 24*a6^5*a5*x34^2*a3*a2^5*a1^4 - 300*a6^4*a5^2*x34^2*a3*a2^5*a1^4 - 424*a6^3*a5^3*x34^2*a3*a2^5*a1^4 - 300*a6^2*a5^4*x34^2*a3*a2^5*a1^4 - 24*a6*a5^5*x34^2*a3*a2^5*a1^4 - 10*a5^6*x34^2*a3*a2^5*a1^4 - 144*a6^5*x34^3*a3*a2^5*a1^4 + 576*a6^4*a5*x34^3*a3*a2^5*a1^4 + 8*a6^3*a5^2*x34^3*a3*a2^5*a1^4 + 8*a6^2*a5^3*x34^3*a3*a2^5*a1^4 + 576*a6*a5^4*x34^3*a3*a2^5*a1^4 - 144*a5^5*x34^3*a3*a2^5*a1^4 - 12*a6^4*x34^4*a3*a2^5*a1^4 - 96*a6^3*a5*x34^4*a3*a2^5*a1^4 - 408*a6^2*a5^2*x34^4*a3*a2^5*a1^4 - 96*a6*a5^3*x34^4*a3*a2^5*a1^4 - 12*a5^4*x34^4*a3*a2^5*a1^4 - 72*a6^3*x34^5*a3*a2^5*a1^4 + 132*a6^2*a5*x34^5*a3*a2^5*a1^4 + 132*a6*a5^2*x34^5*a3*a2^5*a1^4 - 72*a5^3*x34^5*a3*a2^5*a1^4 + 2*a6^2*x34^6*a3*a2^5*a1^4 + 2*a5^2*x34^6*a3*a2^5*a1^4 + 4*a6^6*a5*a3^2*a2^5*a1^4 + 120*a6^5*a5^2*a3^2*a2^5*a1^4 + 216*a6^4*a5^3*a3^2*a2^5*a1^4 + 216*a6^3*a5^4*a3^2*a2^5*a1^4 + 120*a6^2*a5^5*a3^2*a2^5*a1^4 + 4*a6*a5^6*a3^2*a2^5*a1^4 - 6*a6^6*x34*a3^2*a2^5*a1^4 + 216*a6^5*a5*x34*a3^2*a2^5*a1^4 - 1116*a6^4*a5^2*x34*a3^2*a2^5*a1^4 - 696*a6^3*a5^3*x34*a3^2*a2^5*a1^4 - 1116*a6^2*a5^4*x34*a3^2*a2^5*a1^4 + 216*a6*a5^5*x34*a3^2*a2^5*a1^4 - 6*a5^6*x34*a3^2*a2^5*a1^4 - 288*a6^5*x34^2*a3^2*a2^5*a1^4 + 672*a6^4*a5*x34^2*a3^2*a2^5*a1^4 + 564*a6^3*a5^2*x34^2*a3^2*a2^5*a1^4 + 564*a6^2*a5^3*x34^2*a3^2*a2^5*a1^4 + 672*a6*a5^4*x34^2*a3^2*a2^5*a1^4 - 288*a5^5*x34^2*a3^2*a2^5*a1^4 + 228*a6^4*x34^3*a3^2*a2^5*a1^4 - 40*a6^3*a5*x34^3*a3^2*a2^5*a1^4 - 876*a6^2*a5^2*x34^3*a3^2*a2^5*a1^4 - 40*a6*a5^3*x34^3*a3^2*a2^5*a1^4 + 228*a5^4*x34^3*a3^2*a2^5*a1^4 - 264*a6^3*x34^4*a3^2*a2^5*a1^4 + 222*a6^2*a5*x34^4*a3^2*a2^5*a1^4 + 222*a6*a5^2*x34^4*a3^2*a2^5*a1^4 - 264*a5^3*x34^4*a3^2*a2^5*a1^4 + 12*a6^2*x34^5*a3^2*a2^5*a1^4 + 120*a6*a5*x34^5*a3^2*a2^5*a1^4 + 12*a5^2*x34^5*a3^2*a2^5*a1^4 + 2*a6*x34^6*a3^2*a2^5*a1^4 + 2*a5*x34^6*a3^2*a2^5*a1^4 - 4*a6^6*a3^3*a2^5*a1^4 + 144*a6^5*a5*a3^3*a2^5*a1^4 - 744*a6^4*a5^2*a3^3*a2^5*a1^4 - 464*a6^3*a5^3*a3^3*a2^5*a1^4 - 744*a6^2*a5^4*a3^3*a2^5*a1^4 + 144*a6*a5^5*a3^3*a2^5*a1^4 - 4*a5^6*a3^3*a2^5*a1^4 - 288*a6^5*x34*a3^3*a2^5*a1^4 + 192*a6^4*a5*x34*a3^3*a2^5*a1^4 + 1112*a6^3*a5^2*x34*a3^3*a2^5*a1^4 + 1112*a6^2*a5^3*x34*a3^3*a2^5*a1^4 + 192*a6*a5^4*x34*a3^3*a2^5*a1^4 - 288*a5^5*x34*a3^3*a2^5*a1^4 + 552*a6^4*x34^2*a3^3*a2^5*a1^4 - 160*a6^3*a5*x34^2*a3^3*a2^5*a1^4 + 576*a6^2*a5^2*x34^2*a3^3*a2^5*a1^4 - 160*a6*a5^3*x34^2*a3^3*a2^5*a1^4 + 552*a5^4*x34^2*a3^3*a2^5*a1^4 - 512*a6^3*x34^3*a3^3*a2^5*a1^4 - 528*a6^2*a5*x34^3*a3^3*a2^5*a1^4 - 528*a6*a5^2*x34^3*a3^3*a2^5*a1^4 - 512*a5^3*x34^3*a3^3*a2^5*a1^4 + 66*a6^2*x34^4*a3^3*a2^5*a1^4 + 744*a6*a5*x34^4*a3^3*a2^5*a1^4 + 66*a5^2*x34^4*a3^3*a2^5*a1^4 - 36*a6*x34^5*a3^3*a2^5*a1^4 - 36*a5*x34^5*a3^3*a2^5*a1^4 - 4*x34^6*a3^3*a2^5*a1^4 - 144*a6^5*a3^4*a2^5*a1^4 + 96*a6^4*a5*a3^4*a2^5*a1^4 + 556*a6^3*a5^2*a3^4*a2^5*a1^4 + 556*a6^2*a5^3*a3^4*a2^5*a1^4 + 96*a6*a5^4*a3^4*a2^5*a1^4 - 144*a5^5*a3^4*a2^5*a1^4 + 600*a6^4*x34*a3^4*a2^5*a1^4 - 200*a6^3*a5*x34*a3^4*a2^5*a1^4 + 1740*a6^2*a5^2*x34*a3^4*a2^5*a1^4 - 200*a6*a5^3*x34*a3^4*a2^5*a1^4 + 600*a5^4*x34*a3^4*a2^5*a1^4 - 576*a6^3*x34^2*a3^4*a2^5*a1^4 - 2034*a6^2*a5*x34^2*a3^4*a2^5*a1^4 - 2034*a6*a5^2*x34^2*a3^4*a2^5*a1^4 - 576*a5^3*x34^2*a3^4*a2^5*a1^4 + 220*a6^2*x34^3*a3^4*a2^5*a1^4 + 1920*a6*a5*x34^3*a3^4*a2^5*a1^4 + 220*a5^2*x34^3*a3^4*a2^5*a1^4 - 102*a6*x34^4*a3^4*a2^5*a1^4 - 102*a5*x34^4*a3^4*a2^5*a1^4 - 48*x34^5*a3^4*a2^5*a1^4 + 240*a6^4*a3^5*a2^5*a1^4 - 80*a6^3*a5*a3^5*a2^5*a1^4 + 696*a6^2*a5^2*a3^5*a2^5*a1^4 - 80*a6*a5^3*a3^5*a2^5*a1^4 + 240*a5^4*a3^5*a2^5*a1^4 - 384*a6^3*x34*a3^5*a2^5*a1^4 - 2124*a6^2*a5*x34*a3^5*a2^5*a1^4 - 2124*a6*a5^2*x34*a3^5*a2^5*a1^4 - 384*a5^3*x34*a3^5*a2^5*a1^4 + 354*a6^2*x34^2*a3^5*a2^5*a1^4 + 2616*a6*a5*x34^2*a3^5*a2^5*a1^4 + 354*a5^2*x34^2*a3^5*a2^5*a1^4 - 56*a6*x34^3*a3^5*a2^5*a1^4 - 56*a5*x34^3*a3^5*a2^5*a1^4 - 204*x34^4*a3^5*a2^5*a1^4 - 128*a6^3*a3^6*a2^5*a1^4 - 708*a6^2*a5*a3^6*a2^5*a1^4 - 708*a6*a5^2*a3^6*a2^5*a1^4 - 128*a5^3*a3^6*a2^5*a1^4 + 266*a6^2*x34*a3^6*a2^5*a1^4 + 1848*a6*a5*x34*a3^6*a2^5*a1^4 + 266*a5^2*x34*a3^6*a2^5*a1^4 + 56*a6*x34^2*a3^6*a2^5*a1^4 + 56*a5*x34^2*a3^6*a2^5*a1^4 - 420*x34^3*a3^6*a2^5*a1^4 + 76*a6^2*a3^7*a2^5*a1^4 + 528*a6*a5*a3^7*a2^5*a1^4 + 76*a5^2*a3^7*a2^5*a1^4 + 64*a6*x34*a3^7*a2^5*a1^4 + 64*a5*x34*a3^7*a2^5*a1^4 - 456*x34^2*a3^7*a2^5*a1^4 + 16*a6*a3^8*a2^5*a1^4 + 16*a5*a3^8*a2^5*a1^4 - 252*x34*a3^8*a2^5*a1^4 - 56*a3^9*a2^5*a1^4 + 8*a6^6*a5^2*a2^6*a1^4 - 4*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 4*a6^3*a5^5*a2^6*a1^4 + 8*a6^2*a5^6*a2^6*a1^4 - 8*a6^6*a5*x34*a2^6*a1^4 + 2*a6^5*a5^2*x34*a2^6*a1^4 - 28*a6^4*a5^3*x34*a2^6*a1^4 - 28*a6^3*a5^4*x34*a2^6*a1^4 + 2*a6^2*a5^5*x34*a2^6*a1^4 - 8*a6*a5^6*x34*a2^6*a1^4 + 8*a6^6*x34^2*a2^6*a1^4 + 2*a6^5*a5*x34^2*a2^6*a1^4 + 32*a6^4*a5^2*x34^2*a2^6*a1^4 - 4*a6^3*a5^3*x34^2*a2^6*a1^4 + 32*a6^2*a5^4*x34^2*a2^6*a1^4 + 2*a6*a5^5*x34^2*a2^6*a1^4 + 8*a5^6*x34^2*a2^6*a1^4 - 4*a6^5*x34^3*a2^6*a1^4 - 28*a6^4*a5*x34^3*a2^6*a1^4 - 4*a6^3*a5^2*x34^3*a2^6*a1^4 - 4*a6^2*a5^3*x34^3*a2^6*a1^4 - 28*a6*a5^4*x34^3*a2^6*a1^4 - 4*a5^5*x34^3*a2^6*a1^4 + 24*a6^4*x34^4*a2^6*a1^4 - 28*a6^3*a5*x34^4*a2^6*a1^4 + 32*a6^2*a5^2*x34^4*a2^6*a1^4 - 28*a6*a5^3*x34^4*a2^6*a1^4 + 24*a5^4*x34^4*a2^6*a1^4 - 4*a6^3*x34^5*a2^6*a1^4 + 2*a6^2*a5*x34^5*a2^6*a1^4 + 2*a6*a5^2*x34^5*a2^6*a1^4 - 4*a5^3*x34^5*a2^6*a1^4 + 8*a6^2*x34^6*a2^6*a1^4 - 8*a6*a5*x34^6*a2^6*a1^4 + 8*a5^2*x34^6*a2^6*a1^4 - 16*a6^6*a5*a3*a2^6*a1^4 + 4*a6^5*a5^2*a3*a2^6*a1^4 - 56*a6^4*a5^3*a3*a2^6*a1^4 - 56*a6^3*a5^4*a3*a2^6*a1^4 + 4*a6^2*a5^5*a3*a2^6*a1^4 - 16*a6*a5^6*a3*a2^6*a1^4 + 8*a6^6*x34*a3*a2^6*a1^4 + 4*a6^5*a5*x34*a3*a2^6*a1^4 + 64*a6^4*a5^2*x34*a3*a2^6*a1^4 + 24*a6^3*a5^3*x34*a3*a2^6*a1^4 + 64*a6^2*a5^4*x34*a3*a2^6*a1^4 + 4*a6*a5^5*x34*a3*a2^6*a1^4 + 8*a5^6*x34*a3*a2^6*a1^4 - 10*a6^5*x34^2*a3*a2^6*a1^4 - 84*a6^4*a5*x34^2*a3*a2^6*a1^4 + 24*a6^3*a5^2*x34^2*a3*a2^6*a1^4 + 24*a6^2*a5^3*x34^2*a3*a2^6*a1^4 - 84*a6*a5^4*x34^2*a3*a2^6*a1^4 - 10*a5^5*x34^2*a3*a2^6*a1^4 + 68*a6^4*x34^3*a3*a2^6*a1^4 - 80*a6^3*a5*x34^3*a3*a2^6*a1^4 + 164*a6^2*a5^2*x34^3*a3*a2^6*a1^4 - 80*a6*a5^3*x34^3*a3*a2^6*a1^4 + 68*a5^4*x34^3*a3*a2^6*a1^4 - 48*a6^3*x34^4*a3*a2^6*a1^4 + 10*a6^2*a5*x34^4*a3*a2^6*a1^4 + 10*a6*a5^2*x34^4*a3*a2^6*a1^4 - 48*a5^3*x34^4*a3*a2^6*a1^4 + 50*a6^2*x34^5*a3*a2^6*a1^4 - 48*a6*a5*x34^5*a3*a2^6*a1^4 + 50*a5^2*x34^5*a3*a2^6*a1^4 - 8*a6*x34^6*a3*a2^6*a1^4 - 8*a5*x34^6*a3*a2^6*a1^4 + 8*a6^6*a3^2*a2^6*a1^4 + 4*a6^5*a5*a3^2*a2^6*a1^4 + 64*a6^4*a5^2*a3^2*a2^6*a1^4 + 24*a6^3*a5^3*a3^2*a2^6*a1^4 + 64*a6^2*a5^4*a3^2*a2^6*a1^4 + 4*a6*a5^5*a3^2*a2^6*a1^4 + 8*a5^6*a3^2*a2^6*a1^4 - 6*a6^5*x34*a3^2*a2^6*a1^4 - 84*a6^4*a5*x34*a3^2*a2^6*a1^4 + 96*a6^3*a5^2*x34*a3^2*a2^6*a1^4 + 96*a6^2*a5^3*x34*a3^2*a2^6*a1^4 - 84*a6*a5^4*x34*a3^2*a2^6*a1^4 - 6*a5^5*x34*a3^2*a2^6*a1^4 + 92*a6^4*x34^2*a3^2*a2^6*a1^4 - 36*a6^3*a5*x34^2*a3^2*a2^6*a1^4 - 132*a6^2*a5^2*x34^2*a3^2*a2^6*a1^4 - 36*a6*a5^3*x34^2*a3^2*a2^6*a1^4 + 92*a5^4*x34^2*a3^2*a2^6*a1^4 - 156*a6^3*x34^3*a3^2*a2^6*a1^4 + 56*a6^2*a5*x34^3*a3^2*a2^6*a1^4 + 56*a6*a5^2*x34^3*a3^2*a2^6*a1^4 - 156*a5^3*x34^3*a3^2*a2^6*a1^4 + 162*a6^2*x34^4*a3^2*a2^6*a1^4 - 120*a6*a5*x34^4*a3^2*a2^6*a1^4 + 162*a5^2*x34^4*a3^2*a2^6*a1^4 - 46*a6*x34^5*a3^2*a2^6*a1^4 - 46*a5*x34^5*a3^2*a2^6*a1^4 + 8*x34^6*a3^2*a2^6*a1^4 - 4*a6^5*a3^3*a2^6*a1^4 - 56*a6^4*a5*a3^3*a2^6*a1^4 + 64*a6^3*a5^2*a3^3*a2^6*a1^4 + 64*a6^2*a5^3*a3^3*a2^6*a1^4 - 56*a6*a5^4*a3^3*a2^6*a1^4 - 4*a5^5*a3^3*a2^6*a1^4 + 48*a6^4*x34*a3^3*a2^6*a1^4 + 88*a6^3*a5*x34*a3^3*a2^6*a1^4 - 592*a6^2*a5^2*x34*a3^3*a2^6*a1^4 + 88*a6*a5^3*x34*a3^3*a2^6*a1^4 + 48*a5^4*x34*a3^3*a2^6*a1^4 - 224*a6^3*x34^2*a3^3*a2^6*a1^4 + 164*a6^2*a5*x34^2*a3^3*a2^6*a1^4 + 164*a6*a5^2*x34^2*a3^3*a2^6*a1^4 - 224*a5^3*x34^2*a3^3*a2^6*a1^4 + 304*a6^2*x34^3*a3^3*a2^6*a1^4 - 128*a6*a5*x34^3*a3^3*a2^6*a1^4 + 304*a5^2*x34^3*a3^3*a2^6*a1^4 - 138*a6*x34^4*a3^3*a2^6*a1^4 - 138*a5*x34^4*a3^3*a2^6*a1^4 + 44*x34^5*a3^3*a2^6*a1^4 + 24*a6^4*a3^4*a2^6*a1^4 + 44*a6^3*a5*a3^4*a2^6*a1^4 - 296*a6^2*a5^2*a3^4*a2^6*a1^4 + 44*a6*a5^3*a3^4*a2^6*a1^4 + 24*a5^4*a3^4*a2^6*a1^4 - 180*a6^3*x34*a3^4*a2^6*a1^4 + 190*a6^2*a5*x34*a3^4*a2^6*a1^4 + 190*a6*a5^2*x34*a3^4*a2^6*a1^4 - 180*a5^3*x34*a3^4*a2^6*a1^4 + 352*a6^2*x34^2*a3^4*a2^6*a1^4 - 24*a6*a5*x34^2*a3^4*a2^6*a1^4 + 352*a5^2*x34^2*a3^4*a2^6*a1^4 - 280*a6*x34^3*a3^4*a2^6*a1^4 - 280*a5*x34^3*a3^4*a2^6*a1^4 + 124*x34^4*a3^4*a2^6*a1^4 - 72*a6^3*a3^5*a2^6*a1^4 + 76*a6^2*a5*a3^5*a2^6*a1^4 + 76*a6*a5^2*a3^5*a2^6*a1^4 - 72*a5^3*a3^5*a2^6*a1^4 + 240*a6^2*x34*a3^5*a2^6*a1^4 + 48*a6*a5*x34*a3^5*a2^6*a1^4 + 240*a5^2*x34*a3^5*a2^6*a1^4 - 350*a6*x34^2*a3^5*a2^6*a1^4 - 350*a5*x34^2*a3^5*a2^6*a1^4 + 212*x34^3*a3^5*a2^6*a1^4 + 80*a6^2*a3^6*a2^6*a1^4 + 16*a6*a5*a3^6*a2^6*a1^4 + 80*a5^2*a3^6*a2^6*a1^4 - 238*a6*x34*a3^6*a2^6*a1^4 - 238*a5*x34*a3^6*a2^6*a1^4 + 220*x34^2*a3^6*a2^6*a1^4 - 68*a6*a3^7*a2^6*a1^4 - 68*a5*a3^7*a2^6*a1^4 + 128*x34*a3^7*a2^6*a1^4 + 32*a3^8*a2^6*a1^4 - 8*a6^6*a5^5*x34^2*a1^5 - 8*a6^5*a5^6*x34^2*a1^5 - 4*a6^6*a5^4*x34^3*a1^5 + 48*a6^5*a5^5*x34^3*a1^5 - 4*a6^4*a5^6*x34^3*a1^5 - 4*a6^6*a5^3*x34^4*a1^5 - 24*a6^5*a5^4*x34^4*a1^5 - 24*a6^4*a5^5*x34^4*a1^5 - 4*a6^3*a5^6*x34^4*a1^5 - 8*a6^6*a5^2*x34^5*a1^5 + 48*a6^5*a5^3*x34^5*a1^5 - 24*a6^4*a5^4*x34^5*a1^5 + 48*a6^3*a5^5*x34^5*a1^5 - 8*a6^2*a5^6*x34^5*a1^5 - 8*a6^5*a5^2*x34^6*a1^5 - 4*a6^4*a5^3*x34^6*a1^5 - 4*a6^3*a5^4*x34^6*a1^5 - 8*a6^2*a5^5*x34^6*a1^5 - 8*a6^6*a5^5*x34*a3*a1^5 - 8*a6^5*a5^6*x34*a3*a1^5 - 10*a6^6*a5^4*x34^2*a3*a1^5 + 144*a6^5*a5^5*x34^2*a3*a1^5 - 10*a6^4*a5^6*x34^2*a3*a1^5 + 24*a6^6*a5^3*x34^3*a3*a1^5 - 144*a6^5*a5^4*x34^3*a3*a1^5 - 144*a6^4*a5^5*x34^3*a3*a1^5 + 24*a6^3*a5^6*x34^3*a3*a1^5 - 38*a6^6*a5^2*x34^4*a3*a1^5 + 192*a6^5*a5^3*x34^4*a3*a1^5 - 12*a6^4*a5^4*x34^4*a3*a1^5 + 192*a6^3*a5^5*x34^4*a3*a1^5 - 38*a6^2*a5^6*x34^4*a3*a1^5 + 8*a6^6*a5*x34^5*a3*a1^5 - 48*a6^5*a5^2*x34^5*a3*a1^5 - 72*a6^4*a5^3*x34^5*a3*a1^5 - 72*a6^3*a5^4*x34^5*a3*a1^5 - 48*a6^2*a5^5*x34^5*a3*a1^5 + 8*a6*a5^6*x34^5*a3*a1^5 + 8*a6^5*a5*x34^6*a3*a1^5 + 2*a6^4*a5^2*x34^6*a3*a1^5 + 40*a6^3*a5^3*x34^6*a3*a1^5 + 2*a6^2*a5^4*x34^6*a3*a1^5 + 8*a6*a5^5*x34^6*a3*a1^5 - 8*a6^6*a5^5*a3^2*a1^5 - 8*a6^5*a5^6*a3^2*a1^5 - 6*a6^6*a5^4*x34*a3^2*a1^5 + 144*a6^5*a5^5*x34*a3^2*a1^5 - 6*a6^4*a5^6*x34*a3^2*a1^5 + 68*a6^6*a5^3*x34^2*a3^2*a1^5 - 288*a6^5*a5^4*x34^2*a3^2*a1^5 - 288*a6^4*a5^5*x34^2*a3^2*a1^5 + 68*a6^3*a5^6*x34^2*a3^2*a1^5 - 100*a6^6*a5^2*x34^3*a3^2*a1^5 + 320*a6^5*a5^3*x34^3*a3^2*a1^5 + 228*a6^4*a5^4*x34^3*a3^2*a1^5 + 320*a6^3*a5^5*x34^3*a3^2*a1^5 - 100*a6^2*a5^6*x34^3*a3^2*a1^5 + 42*a6^6*a5*x34^4*a3^2*a1^5 - 120*a6^5*a5^2*x34^4*a3^2*a1^5 - 264*a6^4*a5^3*x34^4*a3^2*a1^5 - 264*a6^3*a5^4*x34^4*a3^2*a1^5 - 120*a6^2*a5^5*x34^4*a3^2*a1^5 + 42*a6*a5^6*x34^4*a3^2*a1^5 - 8*a6^6*x34^5*a3^2*a1^5 + 48*a6^5*a5*x34^5*a3^2*a1^5 + 12*a6^4*a5^2*x34^5*a3^2*a1^5 + 272*a6^3*a5^3*x34^5*a3^2*a1^5 + 12*a6^2*a5^4*x34^5*a3^2*a1^5 + 48*a6*a5^5*x34^5*a3^2*a1^5 - 8*a5^6*x34^5*a3^2*a1^5 - 8*a6^5*x34^6*a3^2*a1^5 + 2*a6^4*a5*x34^6*a3^2*a1^5 - 28*a6^3*a5^2*x34^6*a3^2*a1^5 - 28*a6^2*a5^3*x34^6*a3^2*a1^5 + 2*a6*a5^4*x34^6*a3^2*a1^5 - 8*a5^5*x34^6*a3^2*a1^5 - 4*a6^6*a5^4*a3^3*a1^5 + 96*a6^5*a5^5*a3^3*a1^5 - 4*a6^4*a5^6*a3^3*a1^5 + 88*a6^6*a5^3*x34*a3^3*a1^5 - 288*a6^5*a5^4*x34*a3^3*a1^5 - 288*a6^4*a5^5*x34*a3^3*a1^5 + 88*a6^3*a5^6*x34*a3^3*a1^5 - 180*a6^6*a5^2*x34^2*a3^3*a1^5 + 320*a6^5*a5^3*x34^2*a3^3*a1^5 + 552*a6^4*a5^4*x34^2*a3^3*a1^5 + 320*a6^3*a5^5*x34^2*a3^3*a1^5 - 180*a6^2*a5^6*x34^2*a3^3*a1^5 + 128*a6^6*a5*x34^3*a3^3*a1^5 - 128*a6^5*a5^2*x34^3*a3^3*a1^5 - 512*a6^4*a5^3*x34^3*a3^3*a1^5 - 512*a6^3*a5^4*x34^3*a3^3*a1^5 - 128*a6^2*a5^5*x34^3*a3^3*a1^5 + 128*a6*a5^6*x34^3*a3^3*a1^5 - 44*a6^6*x34^4*a3^3*a1^5 + 72*a6^5*a5*x34^4*a3^3*a1^5 + 66*a6^4*a5^2*x34^4*a3^3*a1^5 + 664*a6^3*a5^3*x34^4*a3^3*a1^5 + 66*a6^2*a5^4*x34^4*a3^3*a1^5 + 72*a6*a5^5*x34^4*a3^3*a1^5 - 44*a5^6*x34^4*a3^3*a1^5 - 36*a6^4*a5*x34^5*a3^3*a1^5 - 136*a6^3*a5^2*x34^5*a3^3*a1^5 - 136*a6^2*a5^3*x34^5*a3^3*a1^5 - 36*a6*a5^4*x34^5*a3^3*a1^5 - 4*a6^4*x34^6*a3^3*a1^5 + 40*a6^3*a5*x34^6*a3^3*a1^5 - 28*a6^2*a5^2*x34^6*a3^3*a1^5 + 40*a6*a5^3*x34^6*a3^3*a1^5 - 4*a5^4*x34^6*a3^3*a1^5 + 44*a6^6*a5^3*a3^4*a1^5 - 144*a6^5*a5^4*a3^4*a1^5 - 144*a6^4*a5^5*a3^4*a1^5 + 44*a6^3*a5^6*a3^4*a1^5 - 170*a6^6*a5^2*x34*a3^4*a1^5 + 160*a6^5*a5^3*x34*a3^4*a1^5 + 600*a6^4*a5^4*x34*a3^4*a1^5 + 160*a6^3*a5^5*x34*a3^4*a1^5 - 170*a6^2*a5^6*x34*a3^4*a1^5 + 214*a6^6*a5*x34^2*a3^4*a1^5 - 24*a6^5*a5^2*x34^2*a3^4*a1^5 - 576*a6^4*a5^3*x34^2*a3^4*a1^5 - 576*a6^3*a5^4*x34^2*a3^4*a1^5 - 24*a6^2*a5^5*x34^2*a3^4*a1^5 + 214*a6*a5^6*x34^2*a3^4*a1^5 - 100*a6^6*x34^3*a3^4*a1^5 - 80*a6^5*a5*x34^3*a3^4*a1^5 + 220*a6^4*a5^2*x34^3*a3^4*a1^5 + 640*a6^3*a5^3*x34^3*a3^4*a1^5 + 220*a6^2*a5^4*x34^3*a3^4*a1^5 - 80*a6*a5^5*x34^3*a3^4*a1^5 - 100*a5^6*x34^3*a3^4*a1^5 + 96*a6^5*x34^4*a3^4*a1^5 - 102*a6^4*a5*x34^4*a3^4*a1^5 - 224*a6^3*a5^2*x34^4*a3^4*a1^5 - 224*a6^2*a5^3*x34^4*a3^4*a1^5 - 102*a6*a5^4*x34^4*a3^4*a1^5 + 96*a5^5*x34^4*a3^4*a1^5 - 48*a6^4*x34^5*a3^4*a1^5 + 192*a6^3*a5*x34^5*a3^4*a1^5 - 168*a6^2*a5^2*x34^5*a3^4*a1^5 + 192*a6*a5^3*x34^5*a3^4*a1^5 - 48*a5^4*x34^5*a3^4*a1^5 - 4*a6^3*x34^6*a3^4*a1^5 + 2*a6^2*a5*x34^6*a3^4*a1^5 + 2*a6*a5^2*x34^6*a3^4*a1^5 - 4*a5^3*x34^6*a3^4*a1^5 - 68*a6^6*a5^2*a3^5*a1^5 + 64*a6^5*a5^3*a3^5*a1^5 + 240*a6^4*a5^4*a3^5*a1^5 + 64*a6^3*a5^5*a3^5*a1^5 - 68*a6^2*a5^6*a3^5*a1^5 + 180*a6^6*a5*x34*a3^5*a1^5 + 48*a6^5*a5^2*x34*a3^5*a1^5 - 384*a6^4*a5^3*x34*a3^5*a1^5 - 384*a6^3*a5^4*x34*a3^5*a1^5 + 48*a6^2*a5^5*x34*a3^5*a1^5 + 180*a6*a5^6*x34*a3^5*a1^5 - 124*a6^6*x34^2*a3^5*a1^5 - 312*a6^5*a5*x34^2*a3^5*a1^5 + 354*a6^4*a5^2*x34^2*a3^5*a1^5 + 88*a6^3*a5^3*x34^2*a3^5*a1^5 + 354*a6^2*a5^4*x34^2*a3^5*a1^5 - 312*a6*a5^5*x34^2*a3^5*a1^5 - 124*a5^6*x34^2*a3^5*a1^5 + 272*a6^5*x34^3*a3^5*a1^5 - 56*a6^4*a5*x34^3*a3^5*a1^5 - 64*a6^3*a5^2*x34^3*a3^5*a1^5 - 64*a6^2*a5^3*x34^3*a3^5*a1^5 - 56*a6*a5^4*x34^3*a3^5*a1^5 + 272*a5^5*x34^3*a3^5*a1^5 - 204*a6^4*x34^4*a3^5*a1^5 + 312*a6^3*a5*x34^4*a3^5*a1^5 - 420*a6^2*a5^2*x34^4*a3^5*a1^5 + 312*a6*a5^3*x34^4*a3^5*a1^5 - 204*a5^4*x34^4*a3^5*a1^5 + 24*a6^3*x34^5*a3^5*a1^5 + 12*a6^2*a5*x34^5*a3^5*a1^5 + 12*a6*a5^2*x34^5*a3^5*a1^5 + 24*a5^3*x34^5*a3^5*a1^5 - 8*a6^2*x34^6*a3^5*a1^5 + 8*a6*a5*x34^6*a3^5*a1^5 - 8*a5^2*x34^6*a3^5*a1^5 + 60*a6^6*a5*a3^6*a1^5 + 16*a6^5*a5^2*a3^6*a1^5 - 128*a6^4*a5^3*a3^6*a1^5 - 128*a6^3*a5^4*a3^6*a1^5 + 16*a6^2*a5^5*a3^6*a1^5 + 60*a6*a5^6*a3^6*a1^5 - 84*a6^6*x34*a3^6*a1^5 - 280*a6^5*a5*x34*a3^6*a1^5 + 266*a6^4*a5^2*x34*a3^6*a1^5 - 168*a6^3*a5^3*x34*a3^6*a1^5 + 266*a6^2*a5^4*x34*a3^6*a1^5 - 280*a6*a5^5*x34*a3^6*a1^5 - 84*a5^6*x34*a3^6*a1^5 + 352*a6^5*x34^2*a3^6*a1^5 + 56*a6^4*a5*x34^2*a3^6*a1^5 + 184*a6^3*a5^2*x34^2*a3^6*a1^5 + 184*a6^2*a5^3*x34^2*a3^6*a1^5 + 56*a6*a5^4*x34^2*a3^6*a1^5 + 352*a5^5*x34^2*a3^6*a1^5 - 420*a6^4*x34^3*a3^6*a1^5 + 168*a6^3*a5*x34^3*a3^6*a1^5 - 588*a6^2*a5^2*x34^3*a3^6*a1^5 + 168*a6*a5^3*x34^3*a3^6*a1^5 - 420*a5^4*x34^3*a3^6*a1^5 + 176*a6^3*x34^4*a3^6*a1^5 + 32*a6^2*a5*x34^4*a3^6*a1^5 + 32*a6*a5^2*x34^4*a3^6*a1^5 + 176*a5^3*x34^4*a3^6*a1^5 - 56*a6^2*x34^5*a3^6*a1^5 + 56*a6*a5*x34^5*a3^6*a1^5 - 56*a5^2*x34^5*a3^6*a1^5 - 24*a6^6*a3^7*a1^5 - 80*a6^5*a5*a3^7*a1^5 + 76*a6^4*a5^2*a3^7*a1^5 - 48*a6^3*a5^3*a3^7*a1^5 + 76*a6^2*a5^4*a3^7*a1^5 - 80*a6*a5^5*a3^7*a1^5 - 24*a5^6*a3^7*a1^5 + 224*a6^5*x34*a3^7*a1^5 + 64*a6^4*a5*x34*a3^7*a1^5 + 176*a6^3*a5^2*x34*a3^7*a1^5 + 176*a6^2*a5^3*x34*a3^7*a1^5 + 64*a6*a5^4*x34*a3^7*a1^5 + 224*a5^5*x34*a3^7*a1^5 - 456*a6^4*x34^2*a3^7*a1^5 - 48*a6^3*a5*x34^2*a3^7*a1^5 - 504*a6^2*a5^2*x34^2*a3^7*a1^5 - 48*a6*a5^3*x34^2*a3^7*a1^5 - 456*a5^4*x34^2*a3^7*a1^5 + 384*a6^3*x34^3*a3^7*a1^5 + 48*a6^2*a5*x34^3*a3^7*a1^5 + 48*a6*a5^2*x34^3*a3^7*a1^5 + 384*a5^3*x34^3*a3^7*a1^5 - 160*a6^2*x34^4*a3^7*a1^5 + 160*a6*a5*x34^4*a3^7*a1^5 - 160*a5^2*x34^4*a3^7*a1^5 + 56*a6^5*a3^8*a1^5 + 16*a6^4*a5*a3^8*a1^5 + 44*a6^3*a5^2*a3^8*a1^5 + 44*a6^2*a5^3*a3^8*a1^5 + 16*a6*a5^4*a3^8*a1^5 + 56*a5^5*a3^8*a1^5 - 252*a6^4*x34*a3^8*a1^5 - 72*a6^3*a5*x34*a3^8*a1^5 - 252*a6^2*a5^2*x34*a3^8*a1^5 - 72*a6*a5^3*x34*a3^8*a1^5 - 252*a5^4*x34*a3^8*a1^5 + 396*a6^3*x34^2*a3^8*a1^5 + 42*a6^2*a5*x34^2*a3^8*a1^5 + 42*a6*a5^2*x34^2*a3^8*a1^5 + 396*a5^3*x34^2*a3^8*a1^5 - 240*a6^2*x34^3*a3^8*a1^5 + 240*a6*a5*x34^3*a3^8*a1^5 - 240*a5^2*x34^3*a3^8*a1^5 - 56*a6^4*a3^9*a1^5 - 16*a6^3*a5*a3^9*a1^5 - 56*a6^2*a5^2*a3^9*a1^5 - 16*a6*a5^3*a3^9*a1^5 - 56*a5^4*a3^9*a1^5 + 200*a6^3*x34*a3^9*a1^5 + 20*a6^2*a5*x34*a3^9*a1^5 + 20*a6*a5^2*x34*a3^9*a1^5 + 200*a5^3*x34*a3^9*a1^5 - 200*a6^2*x34^2*a3^9*a1^5 + 200*a6*a5*x34^2*a3^9*a1^5 - 200*a5^2*x34^2*a3^9*a1^5 + 40*a6^3*a3^10*a1^5 + 4*a6^2*a5*a3^10*a1^5 + 4*a6*a5^2*a3^10*a1^5 + 40*a5^3*a3^10*a1^5 - 88*a6^2*x34*a3^10*a1^5 + 88*a6*a5*x34*a3^10*a1^5 - 88*a5^2*x34*a3^10*a1^5 - 16*a6^2*a3^11*a1^5 + 16*a6*a5*a3^11*a1^5 - 16*a5^2*a3^11*a1^5 + 8*a6^6*a5^5*x34*a2*a1^5 + 8*a6^5*a5^6*x34*a2*a1^5 + 2*a6^6*a5^4*x34^2*a2*a1^5 + 2*a6^4*a5^6*x34^2*a2*a1^5 + 40*a6^6*a5^3*x34^3*a2*a1^5 - 48*a6^5*a5^4*x34^3*a2*a1^5 - 48*a6^4*a5^5*x34^3*a2*a1^5 + 40*a6^3*a5^6*x34^3*a2*a1^5 + 2*a6^6*a5^2*x34^4*a2*a1^5 - 48*a6^5*a5^3*x34^4*a2*a1^5 + 108*a6^4*a5^4*x34^4*a2*a1^5 - 48*a6^3*a5^5*x34^4*a2*a1^5 + 2*a6^2*a5^6*x34^4*a2*a1^5 + 8*a6^6*a5*x34^5*a2*a1^5 - 48*a6^4*a5^3*x34^5*a2*a1^5 - 48*a6^3*a5^4*x34^5*a2*a1^5 + 8*a6*a5^6*x34^5*a2*a1^5 + 8*a6^5*a5*x34^6*a2*a1^5 + 2*a6^4*a5^2*x34^6*a2*a1^5 + 40*a6^3*a5^3*x34^6*a2*a1^5 + 2*a6^2*a5^4*x34^6*a2*a1^5 + 8*a6*a5^5*x34^6*a2*a1^5 + 16*a6^6*a5^5*a3*a2*a1^5 + 16*a6^5*a5^6*a3*a2*a1^5 + 4*a6^6*a5^4*x34*a3*a2*a1^5 - 144*a6^5*a5^5*x34*a3*a2*a1^5 + 4*a6^4*a5^6*x34*a3*a2*a1^5 + 72*a6^6*a5^3*x34^2*a3*a2*a1^5 - 24*a6^5*a5^4*x34^2*a3*a2*a1^5 - 24*a6^4*a5^5*x34^2*a3*a2*a1^5 + 72*a6^3*a5^6*x34^2*a3*a2*a1^5 - 40*a6^6*a5^2*x34^3*a3*a2*a1^5 - 352*a6^5*a5^3*x34^3*a3*a2*a1^5 + 576*a6^4*a5^4*x34^3*a3*a2*a1^5 - 352*a6^3*a5^5*x34^3*a3*a2*a1^5 - 40*a6^2*a5^6*x34^3*a3*a2*a1^5 + 40*a6^6*a5*x34^4*a3*a2*a1^5 + 120*a6^5*a5^2*x34^4*a3*a2*a1^5 - 96*a6^4*a5^3*x34^4*a3*a2*a1^5 - 96*a6^3*a5^4*x34^4*a3*a2*a1^5 + 120*a6^2*a5^5*x34^4*a3*a2*a1^5 + 40*a6*a5^6*x34^4*a3*a2*a1^5 + 8*a6^6*x34^5*a3*a2*a1^5 - 96*a6^5*a5*x34^5*a3*a2*a1^5 + 132*a6^4*a5^2*x34^5*a3*a2*a1^5 + 80*a6^3*a5^3*x34^5*a3*a2*a1^5 + 132*a6^2*a5^4*x34^5*a3*a2*a1^5 - 96*a6*a5^5*x34^5*a3*a2*a1^5 + 8*a5^6*x34^5*a3*a2*a1^5 + 8*a6^5*x34^6*a3*a2*a1^5 - 48*a6^3*a5^2*x34^6*a3*a2*a1^5 - 48*a6^2*a5^3*x34^6*a3*a2*a1^5 + 8*a5^5*x34^6*a3*a2*a1^5 + 4*a6^6*a5^4*a3^2*a2*a1^5 - 144*a6^5*a5^5*a3^2*a2*a1^5 + 4*a6^4*a5^6*a3^2*a2*a1^5 - 24*a6^6*a5^3*x34*a3^2*a2*a1^5 + 216*a6^5*a5^4*x34*a3^2*a2*a1^5 + 216*a6^4*a5^5*x34*a3^2*a2*a1^5 - 24*a6^3*a5^6*x34*a3^2*a2*a1^5 - 24*a6^6*a5^2*x34^2*a3^2*a2*a1^5 - 624*a6^5*a5^3*x34^2*a3^2*a2*a1^5 + 672*a6^4*a5^4*x34^2*a3^2*a2*a1^5 - 624*a6^3*a5^5*x34^2*a3^2*a2*a1^5 - 24*a6^2*a5^6*x34^2*a3^2*a2*a1^5 + 32*a6^6*a5*x34^3*a3^2*a2*a1^5 + 624*a6^5*a5^2*x34^3*a3^2*a2*a1^5 - 40*a6^4*a5^3*x34^3*a3^2*a2*a1^5 - 40*a6^3*a5^4*x34^3*a3^2*a2*a1^5 + 624*a6^2*a5^5*x34^3*a3^2*a2*a1^5 + 32*a6*a5^6*x34^3*a3^2*a2*a1^5 + 42*a6^6*x34^4*a3^2*a2*a1^5 - 480*a6^5*a5*x34^4*a3^2*a2*a1^5 + 222*a6^4*a5^2*x34^4*a3^2*a2*a1^5 - 336*a6^3*a5^3*x34^4*a3^2*a2*a1^5 + 222*a6^2*a5^4*x34^4*a3^2*a2*a1^5 - 480*a6*a5^5*x34^4*a3^2*a2*a1^5 + 42*a5^6*x34^4*a3^2*a2*a1^5 + 48*a6^5*x34^5*a3^2*a2*a1^5 + 120*a6^4*a5*x34^5*a3^2*a2*a1^5 - 144*a6^3*a5^2*x34^5*a3^2*a2*a1^5 - 144*a6^2*a5^3*x34^5*a3^2*a2*a1^5 + 120*a6*a5^4*x34^5*a3^2*a2*a1^5 + 48*a5^5*x34^5*a3^2*a2*a1^5 + 2*a6^4*x34^6*a3^2*a2*a1^5 - 48*a6^3*a5*x34^6*a3^2*a2*a1^5 + 108*a6^2*a5^2*x34^6*a3^2*a2*a1^5 - 48*a6*a5^3*x34^6*a3^2*a2*a1^5 + 2*a5^4*x34^6*a3^2*a2*a1^5 - 16*a6^6*a5^3*a3^3*a2*a1^5 + 144*a6^5*a5^4*a3^3*a2*a1^5 + 144*a6^4*a5^5*a3^3*a2*a1^5 - 16*a6^3*a5^6*a3^3*a2*a1^5 + 32*a6^6*a5^2*x34*a3^3*a2*a1^5 - 544*a6^5*a5^3*x34*a3^3*a2*a1^5 + 192*a6^4*a5^4*x34*a3^3*a2*a1^5 - 544*a6^3*a5^5*x34*a3^3*a2*a1^5 + 32*a6^2*a5^6*x34*a3^3*a2*a1^5 - 112*a6^6*a5*x34^2*a3^3*a2*a1^5 + 1296*a6^5*a5^2*x34^2*a3^3*a2*a1^5 - 160*a6^4*a5^3*x34^2*a3^3*a2*a1^5 - 160*a6^3*a5^4*x34^2*a3^3*a2*a1^5 + 1296*a6^2*a5^5*x34^2*a3^3*a2*a1^5 - 112*a6*a5^6*x34^2*a3^3*a2*a1^5 + 128*a6^6*x34^3*a3^3*a2*a1^5 - 960*a6^5*a5*x34^3*a3^3*a2*a1^5 - 528*a6^4*a5^2*x34^3*a3^3*a2*a1^5 - 96*a6^3*a5^3*x34^3*a3^3*a2*a1^5 - 528*a6^2*a5^4*x34^3*a3^3*a2*a1^5 - 960*a6*a5^5*x34^3*a3^3*a2*a1^5 + 128*a5^6*x34^3*a3^3*a2*a1^5 + 72*a6^5*x34^4*a3^3*a2*a1^5 + 744*a6^4*a5*x34^4*a3^3*a2*a1^5 - 136*a6^3*a5^2*x34^4*a3^3*a2*a1^5 - 136*a6^2*a5^3*x34^4*a3^3*a2*a1^5 + 744*a6*a5^4*x34^4*a3^3*a2*a1^5 + 72*a5^5*x34^4*a3^3*a2*a1^5 - 36*a6^4*x34^5*a3^3*a2*a1^5 - 448*a6^3*a5*x34^5*a3^3*a2*a1^5 + 792*a6^2*a5^2*x34^5*a3^3*a2*a1^5 - 448*a6*a5^3*x34^5*a3^3*a2*a1^5 - 36*a5^4*x34^5*a3^3*a2*a1^5 + 40*a6^3*x34^6*a3^3*a2*a1^5 - 48*a6^2*a5*x34^6*a3^3*a2*a1^5 - 48*a6*a5^2*x34^6*a3^3*a2*a1^5 + 40*a5^3*x34^6*a3^3*a2*a1^5 + 16*a6^6*a5^2*a3^4*a2*a1^5 - 272*a6^5*a5^3*a3^4*a2*a1^5 + 96*a6^4*a5^4*a3^4*a2*a1^5 - 272*a6^3*a5^5*a3^4*a2*a1^5 + 16*a6^2*a5^6*a3^4*a2*a1^5 - 200*a6^6*a5*x34*a3^4*a2*a1^5 + 1320*a6^5*a5^2*x34*a3^4*a2*a1^5 - 200*a6^4*a5^3*x34*a3^4*a2*a1^5 - 200*a6^3*a5^4*x34*a3^4*a2*a1^5 + 1320*a6^2*a5^5*x34*a3^4*a2*a1^5 - 200*a6*a5^6*x34*a3^4*a2*a1^5 + 214*a6^6*x34^2*a3^4*a2*a1^5 - 960*a6^5*a5*x34^2*a3^4*a2*a1^5 - 2034*a6^4*a5^2*x34^2*a3^4*a2*a1^5 + 1792*a6^3*a5^3*x34^2*a3^4*a2*a1^5 - 2034*a6^2*a5^4*x34^2*a3^4*a2*a1^5 - 960*a6*a5^5*x34^2*a3^4*a2*a1^5 + 214*a5^6*x34^2*a3^4*a2*a1^5 - 80*a6^5*x34^3*a3^4*a2*a1^5 + 1920*a6^4*a5*x34^3*a3^4*a2*a1^5 - 200*a6^3*a5^2*x34^3*a3^4*a2*a1^5 - 200*a6^2*a5^3*x34^3*a3^4*a2*a1^5 + 1920*a6*a5^4*x34^3*a3^4*a2*a1^5 - 80*a5^5*x34^3*a3^4*a2*a1^5 - 102*a6^4*x34^4*a3^4*a2*a1^5 - 1376*a6^3*a5*x34^4*a3^4*a2*a1^5 + 1932*a6^2*a5^2*x34^4*a3^4*a2*a1^5 - 1376*a6*a5^3*x34^4*a3^4*a2*a1^5 - 102*a5^4*x34^4*a3^4*a2*a1^5 + 192*a6^3*x34^5*a3^4*a2*a1^5 - 168*a6^2*a5*x34^5*a3^4*a2*a1^5 - 168*a6*a5^2*x34^5*a3^4*a2*a1^5 + 192*a5^3*x34^5*a3^4*a2*a1^5 + 2*a6^2*x34^6*a3^4*a2*a1^5 + 2*a5^2*x34^6*a3^4*a2*a1^5 - 80*a6^6*a5*a3^5*a2*a1^5 + 528*a6^5*a5^2*a3^5*a2*a1^5 - 80*a6^4*a5^3*a3^5*a2*a1^5 - 80*a6^3*a5^4*a3^5*a2*a1^5 + 528*a6^2*a5^5*a3^5*a2*a1^5 - 80*a6*a5^6*a3^5*a2*a1^5 + 180*a6^6*x34*a3^5*a2*a1^5 - 576*a6^5*a5*x34*a3^5*a2*a1^5 - 2124*a6^4*a5^2*x34*a3^5*a2*a1^5 + 2208*a6^3*a5^3*x34*a3^5*a2*a1^5 - 2124*a6^2*a5^4*x34*a3^5*a2*a1^5 - 576*a6*a5^5*x34*a3^5*a2*a1^5 + 180*a5^6*x34*a3^5*a2*a1^5 - 312*a6^5*x34^2*a3^5*a2*a1^5 + 2616*a6^4*a5*x34^2*a3^5*a2*a1^5 - 360*a6^3*a5^2*x34^2*a3^5*a2*a1^5 - 360*a6^2*a5^3*x34^2*a3^5*a2*a1^5 + 2616*a6*a5^4*x34^2*a3^5*a2*a1^5 - 312*a5^5*x34^2*a3^5*a2*a1^5 - 56*a6^4*x34^3*a3^5*a2*a1^5 - 2144*a6^3*a5*x34^3*a3^5*a2*a1^5 + 2112*a6^2*a5^2*x34^3*a3^5*a2*a1^5 - 2144*a6*a5^3*x34^3*a3^5*a2*a1^5 - 56*a5^4*x34^3*a3^5*a2*a1^5 + 312*a6^3*x34^4*a3^5*a2*a1^5 + 312*a5^3*x34^4*a3^5*a2*a1^5 + 12*a6^2*x34^5*a3^5*a2*a1^5 - 144*a6*a5*x34^5*a3^5*a2*a1^5 + 12*a5^2*x34^5*a3^5*a2*a1^5 + 8*a6*x34^6*a3^5*a2*a1^5 + 8*a5*x34^6*a3^5*a2*a1^5 + 60*a6^6*a3^6*a2*a1^5 - 192*a6^5*a5*a3^6*a2*a1^5 - 708*a6^4*a5^2*a3^6*a2*a1^5 + 736*a6^3*a5^3*a3^6*a2*a1^5 - 708*a6^2*a5^4*a3^6*a2*a1^5 - 192*a6*a5^5*a3^6*a2*a1^5 + 60*a5^6*a3^6*a2*a1^5 - 280*a6^5*x34*a3^6*a2*a1^5 + 1848*a6^4*a5*x34*a3^6*a2*a1^5 - 280*a6^3*a5^2*x34*a3^6*a2*a1^5 - 280*a6^2*a5^3*x34*a3^6*a2*a1^5 + 1848*a6*a5^4*x34*a3^6*a2*a1^5 - 280*a5^5*x34*a3^6*a2*a1^5 + 56*a6^4*x34^2*a3^6*a2*a1^5 - 1984*a6^3*a5*x34^2*a3^6*a2*a1^5 + 1152*a6^2*a5^2*x34^2*a3^6*a2*a1^5 - 1984*a6*a5^3*x34^2*a3^6*a2*a1^5 + 56*a5^4*x34^2*a3^6*a2*a1^5 + 168*a6^3*x34^3*a3^6*a2*a1^5 + 672*a6^2*a5*x34^3*a3^6*a2*a1^5 + 672*a6*a5^2*x34^3*a3^6*a2*a1^5 + 168*a5^3*x34^3*a3^6*a2*a1^5 + 32*a6^2*x34^4*a3^6*a2*a1^5 - 720*a6*a5*x34^4*a3^6*a2*a1^5 + 32*a5^2*x34^4*a3^6*a2*a1^5 + 56*a6*x34^5*a3^6*a2*a1^5 + 56*a5*x34^5*a3^6*a2*a1^5 - 80*a6^5*a3^7*a2*a1^5 + 528*a6^4*a5*a3^7*a2*a1^5 - 80*a6^3*a5^2*a3^7*a2*a1^5 - 80*a6^2*a5^3*a3^7*a2*a1^5 + 528*a6*a5^4*a3^7*a2*a1^5 - 80*a5^5*a3^7*a2*a1^5 + 64*a6^4*x34*a3^7*a2*a1^5 - 1088*a6^3*a5*x34*a3^7*a2*a1^5 + 384*a6^2*a5^2*x34*a3^7*a2*a1^5 - 1088*a6*a5^3*x34*a3^7*a2*a1^5 + 64*a5^4*x34*a3^7*a2*a1^5 - 48*a6^3*x34^2*a3^7*a2*a1^5 + 1056*a6^2*a5*x34^2*a3^7*a2*a1^5 + 1056*a6*a5^2*x34^2*a3^7*a2*a1^5 - 48*a5^3*x34^2*a3^7*a2*a1^5 + 48*a6^2*x34^3*a3^7*a2*a1^5 - 1440*a6*a5*x34^3*a3^7*a2*a1^5 + 48*a5^2*x34^3*a3^7*a2*a1^5 + 160*a6*x34^4*a3^7*a2*a1^5 + 160*a5*x34^4*a3^7*a2*a1^5 + 16*a6^4*a3^8*a2*a1^5 - 272*a6^3*a5*a3^8*a2*a1^5 + 96*a6^2*a5^2*a3^8*a2*a1^5 - 272*a6*a5^3*a3^8*a2*a1^5 + 16*a5^4*a3^8*a2*a1^5 - 72*a6^3*x34*a3^8*a2*a1^5 + 648*a6^2*a5*x34*a3^8*a2*a1^5 + 648*a6*a5^2*x34*a3^8*a2*a1^5 - 72*a5^3*x34*a3^8*a2*a1^5 + 42*a6^2*x34^2*a3^8*a2*a1^5 - 1440*a6*a5*x34^2*a3^8*a2*a1^5 + 42*a5^2*x34^2*a3^8*a2*a1^5 + 240*a6*x34^3*a3^8*a2*a1^5 + 240*a5*x34^3*a3^8*a2*a1^5 - 16*a6^3*a3^9*a2*a1^5 + 144*a6^2*a5*a3^9*a2*a1^5 + 144*a6*a5^2*a3^9*a2*a1^5 - 16*a5^3*a3^9*a2*a1^5 + 20*a6^2*x34*a3^9*a2*a1^5 - 720*a6*a5*x34*a3^9*a2*a1^5 + 20*a5^2*x34*a3^9*a2*a1^5 + 200*a6*x34^2*a3^9*a2*a1^5 + 200*a5*x34^2*a3^9*a2*a1^5 + 4*a6^2*a3^10*a2*a1^5 - 144*a6*a5*a3^10*a2*a1^5 + 4*a5^2*a3^10*a2*a1^5 + 88*a6*x34*a3^10*a2*a1^5 + 88*a5*x34*a3^10*a2*a1^5 + 16*a6*a3^11*a2*a1^5 + 16*a5*a3^11*a2*a1^5 - 8*a6^6*a5^5*a2^2*a1^5 - 8*a6^5*a5^6*a2^2*a1^5 + 2*a6^6*a5^4*x34*a2^2*a1^5 + 2*a6^4*a5^6*x34*a2^2*a1^5 - 28*a6^6*a5^3*x34^2*a2^2*a1^5 - 28*a6^3*a5^6*x34^2*a2^2*a1^5 - 28*a6^6*a5^2*x34^3*a2^2*a1^5 + 32*a6^5*a5^3*x34^3*a2^2*a1^5 + 36*a6^4*a5^4*x34^3*a2^2*a1^5 + 32*a6^3*a5^5*x34^3*a2^2*a1^5 - 28*a6^2*a5^6*x34^3*a2^2*a1^5 + 2*a6^6*a5*x34^4*a2^2*a1^5 + 36*a6^4*a5^3*x34^4*a2^2*a1^5 + 36*a6^3*a5^4*x34^4*a2^2*a1^5 + 2*a6*a5^6*x34^4*a2^2*a1^5 - 8*a6^6*x34^5*a2^2*a1^5 + 32*a6^3*a5^3*x34^5*a2^2*a1^5 - 8*a5^6*x34^5*a2^2*a1^5 - 8*a6^5*x34^6*a2^2*a1^5 + 2*a6^4*a5*x34^6*a2^2*a1^5 - 28*a6^3*a5^2*x34^6*a2^2*a1^5 - 28*a6^2*a5^3*x34^6*a2^2*a1^5 + 2*a6*a5^4*x34^6*a2^2*a1^5 - 8*a5^5*x34^6*a2^2*a1^5 + 4*a6^6*a5^4*a3*a2^2*a1^5 + 4*a6^4*a5^6*a3*a2^2*a1^5 - 104*a6^6*a5^3*x34*a3*a2^2*a1^5 + 120*a6^5*a5^4*x34*a3*a2^2*a1^5 + 120*a6^4*a5^5*x34*a3*a2^2*a1^5 - 104*a6^3*a5^6*x34*a3*a2^2*a1^5 + 24*a6^6*a5^2*x34^2*a3*a2^2*a1^5 + 240*a6^5*a5^3*x34^2*a3*a2^2*a1^5 - 300*a6^4*a5^4*x34^2*a3*a2^2*a1^5 + 240*a6^3*a5^5*x34^2*a3*a2^2*a1^5 + 24*a6^2*a5^6*x34^2*a3*a2^2*a1^5 - 40*a6^6*a5*x34^3*a3*a2^2*a1^5 + 144*a6^5*a5^2*x34^3*a3*a2^2*a1^5 + 8*a6^4*a5^3*x34^3*a3*a2^2*a1^5 + 8*a6^3*a5^4*x34^3*a3*a2^2*a1^5 + 144*a6^2*a5^5*x34^3*a3*a2^2*a1^5 - 40*a6*a5^6*x34^3*a3*a2^2*a1^5 - 38*a6^6*x34^4*a3*a2^2*a1^5 + 120*a6^5*a5*x34^4*a3*a2^2*a1^5 - 408*a6^4*a5^2*x34^4*a3*a2^2*a1^5 + 24*a6^3*a5^3*x34^4*a3*a2^2*a1^5 - 408*a6^2*a5^4*x34^4*a3*a2^2*a1^5 + 120*a6*a5^5*x34^4*a3*a2^2*a1^5 - 38*a5^6*x34^4*a3*a2^2*a1^5 - 48*a6^5*x34^5*a3*a2^2*a1^5 + 132*a6^4*a5*x34^5*a3*a2^2*a1^5 - 24*a6^3*a5^2*x34^5*a3*a2^2*a1^5 - 24*a6^2*a5^3*x34^5*a3*a2^2*a1^5 + 132*a6*a5^4*x34^5*a3*a2^2*a1^5 - 48*a5^5*x34^5*a3*a2^2*a1^5 + 2*a6^4*x34^6*a3*a2^2*a1^5 - 48*a6^3*a5*x34^6*a3*a2^2*a1^5 + 108*a6^2*a5^2*x34^6*a3*a2^2*a1^5 - 48*a6*a5^3*x34^6*a3*a2^2*a1^5 + 2*a5^4*x34^6*a3*a2^2*a1^5 - 104*a6^6*a5^3*a3^2*a2^2*a1^5 + 120*a6^5*a5^4*a3^2*a2^2*a1^5 + 120*a6^4*a5^5*a3^2*a2^2*a1^5 - 104*a6^3*a5^6*a3^2*a2^2*a1^5 + 240*a6^6*a5^2*x34*a3^2*a2^2*a1^5 + 528*a6^5*a5^3*x34*a3^2*a2^2*a1^5 - 1116*a6^4*a5^4*x34*a3^2*a2^2*a1^5 + 528*a6^3*a5^5*x34*a3^2*a2^2*a1^5 + 240*a6^2*a5^6*x34*a3^2*a2^2*a1^5 - 24*a6^6*a5*x34^2*a3^2*a2^2*a1^5 - 864*a6^5*a5^2*x34^2*a3^2*a2^2*a1^5 + 564*a6^4*a5^3*x34^2*a3^2*a2^2*a1^5 + 564*a6^3*a5^4*x34^2*a3^2*a2^2*a1^5 - 864*a6^2*a5^5*x34^2*a3^2*a2^2*a1^5 - 24*a6*a5^6*x34^2*a3^2*a2^2*a1^5 - 100*a6^6*x34^3*a3^2*a2^2*a1^5 + 624*a6^5*a5*x34^3*a3^2*a2^2*a1^5 - 876*a6^4*a5^2*x34^3*a3^2*a2^2*a1^5 - 992*a6^3*a5^3*x34^3*a3^2*a2^2*a1^5 - 876*a6^2*a5^4*x34^3*a3^2*a2^2*a1^5 + 624*a6*a5^5*x34^3*a3^2*a2^2*a1^5 - 100*a5^6*x34^3*a3^2*a2^2*a1^5 - 120*a6^5*x34^4*a3^2*a2^2*a1^5 + 222*a6^4*a5*x34^4*a3^2*a2^2*a1^5 + 1056*a6^3*a5^2*x34^4*a3^2*a2^2*a1^5 + 1056*a6^2*a5^3*x34^4*a3^2*a2^2*a1^5 + 222*a6*a5^4*x34^4*a3^2*a2^2*a1^5 - 120*a5^5*x34^4*a3^2*a2^2*a1^5 + 12*a6^4*x34^5*a3^2*a2^2*a1^5 - 144*a6^3*a5*x34^5*a3^2*a2^2*a1^5 - 648*a6^2*a5^2*x34^5*a3^2*a2^2*a1^5 - 144*a6*a5^3*x34^5*a3^2*a2^2*a1^5 + 12*a5^4*x34^5*a3^2*a2^2*a1^5 - 28*a6^3*x34^6*a3^2*a2^2*a1^5 + 108*a6^2*a5*x34^6*a3^2*a2^2*a1^5 + 108*a6*a5^2*x34^6*a3^2*a2^2*a1^5 - 28*a5^3*x34^6*a3^2*a2^2*a1^5 + 160*a6^6*a5^2*a3^3*a2^2*a1^5 + 352*a6^5*a5^3*a3^3*a2^2*a1^5 - 744*a6^4*a5^4*a3^3*a2^2*a1^5 + 352*a6^3*a5^5*a3^3*a2^2*a1^5 + 160*a6^2*a5^6*a3^3*a2^2*a1^5 + 32*a6^6*a5*x34*a3^3*a2^2*a1^5 - 2016*a6^5*a5^2*x34*a3^3*a2^2*a1^5 + 1112*a6^4*a5^3*x34*a3^3*a2^2*a1^5 + 1112*a6^3*a5^4*x34*a3^3*a2^2*a1^5 - 2016*a6^2*a5^5*x34*a3^3*a2^2*a1^5 + 32*a6*a5^6*x34*a3^3*a2^2*a1^5 - 180*a6^6*x34^2*a3^3*a2^2*a1^5 + 1296*a6^5*a5*x34^2*a3^3*a2^2*a1^5 + 576*a6^4*a5^2*x34^2*a3^3*a2^2*a1^5 - 3568*a6^3*a5^3*x34^2*a3^3*a2^2*a1^5 + 576*a6^2*a5^4*x34^2*a3^3*a2^2*a1^5 + 1296*a6*a5^5*x34^2*a3^3*a2^2*a1^5 - 180*a5^6*x34^2*a3^3*a2^2*a1^5 - 128*a6^5*x34^3*a3^3*a2^2*a1^5 - 528*a6^4*a5*x34^3*a3^3*a2^2*a1^5 + 3136*a6^3*a5^2*x34^3*a3^3*a2^2*a1^5 + 3136*a6^2*a5^3*x34^3*a3^3*a2^2*a1^5 - 528*a6*a5^4*x34^3*a3^3*a2^2*a1^5 - 128*a5^5*x34^3*a3^3*a2^2*a1^5 + 66*a6^4*x34^4*a3^3*a2^2*a1^5 - 136*a6^3*a5*x34^4*a3^3*a2^2*a1^5 - 4104*a6^2*a5^2*x34^4*a3^3*a2^2*a1^5 - 136*a6*a5^3*x34^4*a3^3*a2^2*a1^5 + 66*a5^4*x34^4*a3^3*a2^2*a1^5 - 136*a6^3*x34^5*a3^3*a2^2*a1^5 + 792*a6^2*a5*x34^5*a3^3*a2^2*a1^5 + 792*a6*a5^2*x34^5*a3^3*a2^2*a1^5 - 136*a5^3*x34^5*a3^3*a2^2*a1^5 - 28*a6^2*x34^6*a3^3*a2^2*a1^5 - 48*a6*a5*x34^6*a3^3*a2^2*a1^5 - 28*a5^2*x34^6*a3^3*a2^2*a1^5 + 16*a6^6*a5*a3^4*a2^2*a1^5 - 1008*a6^5*a5^2*a3^4*a2^2*a1^5 + 556*a6^4*a5^3*a3^4*a2^2*a1^5 + 556*a6^3*a5^4*a3^4*a2^2*a1^5 - 1008*a6^2*a5^5*a3^4*a2^2*a1^5 + 16*a6*a5^6*a3^4*a2^2*a1^5 - 170*a6^6*x34*a3^4*a2^2*a1^5 + 1320*a6^5*a5*x34*a3^4*a2^2*a1^5 + 1740*a6^4*a5^2*x34*a3^4*a2^2*a1^5 - 4360*a6^3*a5^3*x34*a3^4*a2^2*a1^5 + 1740*a6^2*a5^4*x34*a3^4*a2^2*a1^5 + 1320*a6*a5^5*x34*a3^4*a2^2*a1^5 - 170*a5^6*x34*a3^4*a2^2*a1^5 - 24*a6^5*x34^2*a3^4*a2^2*a1^5 - 2034*a6^4*a5*x34^2*a3^4*a2^2*a1^5 + 4008*a6^3*a5^2*x34^2*a3^4*a2^2*a1^5 + 4008*a6^2*a5^3*x34^2*a3^4*a2^2*a1^5 - 2034*a6*a5^4*x34^2*a3^4*a2^2*a1^5 - 24*a5^5*x34^2*a3^4*a2^2*a1^5 + 220*a6^4*x34^3*a3^4*a2^2*a1^5 - 200*a6^3*a5*x34^3*a3^4*a2^2*a1^5 - 7020*a6^2*a5^2*x34^3*a3^4*a2^2*a1^5 - 200*a6*a5^3*x34^3*a3^4*a2^2*a1^5 + 220*a5^4*x34^3*a3^4*a2^2*a1^5 - 224*a6^3*x34^4*a3^4*a2^2*a1^5 + 1932*a6^2*a5*x34^4*a3^4*a2^2*a1^5 + 1932*a6*a5^2*x34^4*a3^4*a2^2*a1^5 - 224*a5^3*x34^4*a3^4*a2^2*a1^5 - 168*a6^2*x34^5*a3^4*a2^2*a1^5 - 168*a6*a5*x34^5*a3^4*a2^2*a1^5 - 168*a5^2*x34^5*a3^4*a2^2*a1^5 + 2*a6*x34^6*a3^4*a2^2*a1^5 + 2*a5*x34^6*a3^4*a2^2*a1^5 - 68*a6^6*a3^5*a2^2*a1^5 + 528*a6^5*a5*a3^5*a2^2*a1^5 + 696*a6^4*a5^2*a3^5*a2^2*a1^5 - 1744*a6^3*a5^3*a3^5*a2^2*a1^5 + 696*a6^2*a5^4*a3^5*a2^2*a1^5 + 528*a6*a5^5*a3^5*a2^2*a1^5 - 68*a5^6*a3^5*a2^2*a1^5 + 48*a6^5*x34*a3^5*a2^2*a1^5 - 2124*a6^4*a5*x34*a3^5*a2^2*a1^5 + 2928*a6^3*a5^2*x34*a3^5*a2^2*a1^5 + 2928*a6^2*a5^3*x34*a3^5*a2^2*a1^5 - 2124*a6*a5^4*x34*a3^5*a2^2*a1^5 + 48*a5^5*x34*a3^5*a2^2*a1^5 + 354*a6^4*x34^2*a3^5*a2^2*a1^5 - 360*a6^3*a5*x34^2*a3^5*a2^2*a1^5 - 5832*a6^2*a5^2*x34^2*a3^5*a2^2*a1^5 - 360*a6*a5^3*x34^2*a3^5*a2^2*a1^5 + 354*a5^4*x34^2*a3^5*a2^2*a1^5 - 64*a6^3*x34^3*a3^5*a2^2*a1^5 + 2112*a6^2*a5*x34^3*a3^5*a2^2*a1^5 + 2112*a6*a5^2*x34^3*a3^5*a2^2*a1^5 - 64*a5^3*x34^3*a3^5*a2^2*a1^5 - 420*a6^2*x34^4*a3^5*a2^2*a1^5 - 420*a5^2*x34^4*a3^5*a2^2*a1^5 + 12*a6*x34^5*a3^5*a2^2*a1^5 + 12*a5*x34^5*a3^5*a2^2*a1^5 - 8*x34^6*a3^5*a2^2*a1^5 + 16*a6^5*a3^6*a2^2*a1^5 - 708*a6^4*a5*a3^6*a2^2*a1^5 + 976*a6^3*a5^2*a3^6*a2^2*a1^5 + 976*a6^2*a5^3*a3^6*a2^2*a1^5 - 708*a6*a5^4*a3^6*a2^2*a1^5 + 16*a5^5*a3^6*a2^2*a1^5 + 266*a6^4*x34*a3^6*a2^2*a1^5 - 280*a6^3*a5*x34*a3^6*a2^2*a1^5 - 3024*a6^2*a5^2*x34*a3^6*a2^2*a1^5 - 280*a6*a5^3*x34*a3^6*a2^2*a1^5 + 266*a5^4*x34*a3^6*a2^2*a1^5 + 184*a6^3*x34^2*a3^6*a2^2*a1^5 + 1152*a6^2*a5*x34^2*a3^6*a2^2*a1^5 + 1152*a6*a5^2*x34^2*a3^6*a2^2*a1^5 + 184*a5^3*x34^2*a3^6*a2^2*a1^5 - 588*a6^2*x34^3*a3^6*a2^2*a1^5 + 672*a6*a5*x34^3*a3^6*a2^2*a1^5 - 588*a5^2*x34^3*a3^6*a2^2*a1^5 + 32*a6*x34^4*a3^6*a2^2*a1^5 + 32*a5*x34^4*a3^6*a2^2*a1^5 - 56*x34^5*a3^6*a2^2*a1^5 + 76*a6^4*a3^7*a2^2*a1^5 - 80*a6^3*a5*a3^7*a2^2*a1^5 - 864*a6^2*a5^2*a3^7*a2^2*a1^5 - 80*a6*a5^3*a3^7*a2^2*a1^5 + 76*a5^4*a3^7*a2^2*a1^5 + 176*a6^3*x34*a3^7*a2^2*a1^5 + 384*a6^2*a5*x34*a3^7*a2^2*a1^5 + 384*a6*a5^2*x34*a3^7*a2^2*a1^5 + 176*a5^3*x34*a3^7*a2^2*a1^5 - 504*a6^2*x34^2*a3^7*a2^2*a1^5 + 1056*a6*a5*x34^2*a3^7*a2^2*a1^5 - 504*a5^2*x34^2*a3^7*a2^2*a1^5 + 48*a6*x34^3*a3^7*a2^2*a1^5 + 48*a5*x34^3*a3^7*a2^2*a1^5 - 160*x34^4*a3^7*a2^2*a1^5 + 44*a6^3*a3^8*a2^2*a1^5 + 96*a6^2*a5*a3^8*a2^2*a1^5 + 96*a6*a5^2*a3^8*a2^2*a1^5 + 44*a5^3*a3^8*a2^2*a1^5 - 252*a6^2*x34*a3^8*a2^2*a1^5 + 648*a6*a5*x34*a3^8*a2^2*a1^5 - 252*a5^2*x34*a3^8*a2^2*a1^5 + 42*a6*x34^2*a3^8*a2^2*a1^5 + 42*a5*x34^2*a3^8*a2^2*a1^5 - 240*x34^3*a3^8*a2^2*a1^5 - 56*a6^2*a3^9*a2^2*a1^5 + 144*a6*a5*a3^9*a2^2*a1^5 - 56*a5^2*a3^9*a2^2*a1^5 + 20*a6*x34*a3^9*a2^2*a1^5 + 20*a5*x34*a3^9*a2^2*a1^5 - 200*x34^2*a3^9*a2^2*a1^5 + 4*a6*a3^10*a2^2*a1^5 + 4*a5*a3^10*a2^2*a1^5 - 88*x34*a3^10*a2^2*a1^5 - 16*a3^11*a2^2*a1^5 - 4*a6^6*a5^4*a2^3*a1^5 + 48*a6^5*a5^5*a2^3*a1^5 - 4*a6^4*a5^6*a2^3*a1^5 + 40*a6^6*a5^3*x34*a2^3*a1^5 - 48*a6^5*a5^4*x34*a2^3*a1^5 - 48*a6^4*a5^5*x34*a2^3*a1^5 + 40*a6^3*a5^6*x34*a2^3*a1^5 - 28*a6^6*a5^2*x34^2*a2^3*a1^5 + 32*a6^5*a5^3*x34^2*a2^3*a1^5 + 36*a6^4*a5^4*x34^2*a2^3*a1^5 + 32*a6^3*a5^5*x34^2*a2^3*a1^5 - 28*a6^2*a5^6*x34^2*a2^3*a1^5 + 40*a6^6*a5*x34^3*a2^3*a1^5 + 32*a6^5*a5^2*x34^3*a2^3*a1^5 - 96*a6^4*a5^3*x34^3*a2^3*a1^5 - 96*a6^3*a5^4*x34^3*a2^3*a1^5 + 32*a6^2*a5^5*x34^3*a2^3*a1^5 + 40*a6*a5^6*x34^3*a2^3*a1^5 - 4*a6^6*x34^4*a2^3*a1^5 - 48*a6^5*a5*x34^4*a2^3*a1^5 + 36*a6^4*a5^2*x34^4*a2^3*a1^5 - 96*a6^3*a5^3*x34^4*a2^3*a1^5 + 36*a6^2*a5^4*x34^4*a2^3*a1^5 - 48*a6*a5^5*x34^4*a2^3*a1^5 - 4*a5^6*x34^4*a2^3*a1^5 + 48*a6^5*x34^5*a2^3*a1^5 - 48*a6^4*a5*x34^5*a2^3*a1^5 + 32*a6^3*a5^2*x34^5*a2^3*a1^5 + 32*a6^2*a5^3*x34^5*a2^3*a1^5 - 48*a6*a5^4*x34^5*a2^3*a1^5 + 48*a5^5*x34^5*a2^3*a1^5 - 4*a6^4*x34^6*a2^3*a1^5 + 40*a6^3*a5*x34^6*a2^3*a1^5 - 28*a6^2*a5^2*x34^6*a2^3*a1^5 + 40*a6*a5^3*x34^6*a2^3*a1^5 - 4*a5^4*x34^6*a2^3*a1^5 + 80*a6^6*a5^3*a3*a2^3*a1^5 - 96*a6^5*a5^4*a3*a2^3*a1^5 - 96*a6^4*a5^5*a3*a2^3*a1^5 + 80*a6^3*a5^6*a3*a2^3*a1^5 - 104*a6^6*a5^2*x34*a3*a2^3*a1^5 - 96*a6^5*a5^3*x34*a3*a2^3*a1^5 + 216*a6^4*a5^4*x34*a3*a2^3*a1^5 - 96*a6^3*a5^5*x34*a3*a2^3*a1^5 - 104*a6^2*a5^6*x34*a3*a2^3*a1^5 + 72*a6^6*a5*x34^2*a3*a2^3*a1^5 + 240*a6^5*a5^2*x34^2*a3*a2^3*a1^5 - 424*a6^4*a5^3*x34^2*a3*a2^3*a1^5 - 424*a6^3*a5^4*x34^2*a3*a2^3*a1^5 + 240*a6^2*a5^5*x34^2*a3*a2^3*a1^5 + 72*a6*a5^6*x34^2*a3*a2^3*a1^5 + 24*a6^6*x34^3*a3*a2^3*a1^5 - 352*a6^5*a5*x34^3*a3*a2^3*a1^5 + 8*a6^4*a5^2*x34^3*a3*a2^3*a1^5 + 864*a6^3*a5^3*x34^3*a3*a2^3*a1^5 + 8*a6^2*a5^4*x34^3*a3*a2^3*a1^5 - 352*a6*a5^5*x34^3*a3*a2^3*a1^5 + 24*a5^6*x34^3*a3*a2^3*a1^5 + 192*a6^5*x34^4*a3*a2^3*a1^5 - 96*a6^4*a5*x34^4*a3*a2^3*a1^5 + 24*a6^3*a5^2*x34^4*a3*a2^3*a1^5 + 24*a6^2*a5^3*x34^4*a3*a2^3*a1^5 - 96*a6*a5^4*x34^4*a3*a2^3*a1^5 + 192*a5^5*x34^4*a3*a2^3*a1^5 - 72*a6^4*x34^5*a3*a2^3*a1^5 + 80*a6^3*a5*x34^5*a3*a2^3*a1^5 - 24*a6^2*a5^2*x34^5*a3*a2^3*a1^5 + 80*a6*a5^3*x34^5*a3*a2^3*a1^5 - 72*a5^4*x34^5*a3*a2^3*a1^5 + 40*a6^3*x34^6*a3*a2^3*a1^5 - 48*a6^2*a5*x34^6*a3*a2^3*a1^5 - 48*a6*a5^2*x34^6*a3*a2^3*a1^5 + 40*a5^3*x34^6*a3*a2^3*a1^5 - 104*a6^6*a5^2*a3^2*a2^3*a1^5 - 96*a6^5*a5^3*a3^2*a2^3*a1^5 + 216*a6^4*a5^4*a3^2*a2^3*a1^5 - 96*a6^3*a5^5*a3^2*a2^3*a1^5 - 104*a6^2*a5^6*a3^2*a2^3*a1^5 - 24*a6^6*a5*x34*a3^2*a2^3*a1^5 + 528*a6^5*a5^2*x34*a3^2*a2^3*a1^5 - 696*a6^4*a5^3*x34*a3^2*a2^3*a1^5 - 696*a6^3*a5^4*x34*a3^2*a2^3*a1^5 + 528*a6^2*a5^5*x34*a3^2*a2^3*a1^5 - 24*a6*a5^6*x34*a3^2*a2^3*a1^5 + 68*a6^6*x34^2*a3^2*a2^3*a1^5 - 624*a6^5*a5*x34^2*a3^2*a2^3*a1^5 + 564*a6^4*a5^2*x34^2*a3^2*a2^3*a1^5 + 2400*a6^3*a5^3*x34^2*a3^2*a2^3*a1^5 + 564*a6^2*a5^4*x34^2*a3^2*a2^3*a1^5 - 624*a6*a5^5*x34^2*a3^2*a2^3*a1^5 + 68*a5^6*x34^2*a3^2*a2^3*a1^5 + 320*a6^5*x34^3*a3^2*a2^3*a1^5 - 40*a6^4*a5*x34^3*a3^2*a2^3*a1^5 - 992*a6^3*a5^2*x34^3*a3^2*a2^3*a1^5 - 992*a6^2*a5^3*x34^3*a3^2*a2^3*a1^5 - 40*a6*a5^4*x34^3*a3^2*a2^3*a1^5 + 320*a5^5*x34^3*a3^2*a2^3*a1^5 - 264*a6^4*x34^4*a3^2*a2^3*a1^5 - 336*a6^3*a5*x34^4*a3^2*a2^3*a1^5 + 1056*a6^2*a5^2*x34^4*a3^2*a2^3*a1^5 - 336*a6*a5^3*x34^4*a3^2*a2^3*a1^5 - 264*a5^4*x34^4*a3^2*a2^3*a1^5 + 272*a6^3*x34^5*a3^2*a2^3*a1^5 - 144*a6^2*a5*x34^5*a3^2*a2^3*a1^5 - 144*a6*a5^2*x34^5*a3^2*a2^3*a1^5 + 272*a5^3*x34^5*a3^2*a2^3*a1^5 - 28*a6^2*x34^6*a3^2*a2^3*a1^5 - 48*a6*a5*x34^6*a3^2*a2^3*a1^5 - 28*a5^2*x34^6*a3^2*a2^3*a1^5 - 16*a6^6*a5*a3^3*a2^3*a1^5 + 352*a6^5*a5^2*a3^3*a2^3*a1^5 - 464*a6^4*a5^3*a3^3*a2^3*a1^5 - 464*a6^3*a5^4*a3^3*a2^3*a1^5 + 352*a6^2*a5^5*a3^3*a2^3*a1^5 - 16*a6*a5^6*a3^3*a2^3*a1^5 + 88*a6^6*x34*a3^3*a2^3*a1^5 - 544*a6^5*a5*x34*a3^3*a2^3*a1^5 + 1112*a6^4*a5^2*x34*a3^3*a2^3*a1^5 + 3072*a6^3*a5^3*x34*a3^3*a2^3*a1^5 + 1112*a6^2*a5^4*x34*a3^3*a2^3*a1^5 - 544*a6*a5^5*x34*a3^3*a2^3*a1^5 + 88*a5^6*x34*a3^3*a2^3*a1^5 + 320*a6^5*x34^2*a3^3*a2^3*a1^5 - 160*a6^4*a5*x34^2*a3^3*a2^3*a1^5 - 3568*a6^3*a5^2*x34^2*a3^3*a2^3*a1^5 - 3568*a6^2*a5^3*x34^2*a3^3*a2^3*a1^5 - 160*a6*a5^4*x34^2*a3^3*a2^3*a1^5 + 320*a5^5*x34^2*a3^3*a2^3*a1^5 - 512*a6^4*x34^3*a3^3*a2^3*a1^5 - 96*a6^3*a5*x34^3*a3^3*a2^3*a1^5 + 3136*a6^2*a5^2*x34^3*a3^3*a2^3*a1^5 - 96*a6*a5^3*x34^3*a3^3*a2^3*a1^5 - 512*a5^4*x34^3*a3^3*a2^3*a1^5 + 664*a6^3*x34^4*a3^3*a2^3*a1^5 - 136*a6^2*a5*x34^4*a3^3*a2^3*a1^5 - 136*a6*a5^2*x34^4*a3^3*a2^3*a1^5 + 664*a5^3*x34^4*a3^3*a2^3*a1^5 - 136*a6^2*x34^5*a3^3*a2^3*a1^5 - 448*a6*a5*x34^5*a3^3*a2^3*a1^5 - 136*a5^2*x34^5*a3^3*a2^3*a1^5 + 40*a6*x34^6*a3^3*a2^3*a1^5 + 40*a5*x34^6*a3^3*a2^3*a1^5 + 44*a6^6*a3^4*a2^3*a1^5 - 272*a6^5*a5*a3^4*a2^3*a1^5 + 556*a6^4*a5^2*a3^4*a2^3*a1^5 + 1536*a6^3*a5^3*a3^4*a2^3*a1^5 + 556*a6^2*a5^4*a3^4*a2^3*a1^5 - 272*a6*a5^5*a3^4*a2^3*a1^5 + 44*a5^6*a3^4*a2^3*a1^5 + 160*a6^5*x34*a3^4*a2^3*a1^5 - 200*a6^4*a5*x34*a3^4*a2^3*a1^5 - 4360*a6^3*a5^2*x34*a3^4*a2^3*a1^5 - 4360*a6^2*a5^3*x34*a3^4*a2^3*a1^5 - 200*a6*a5^4*x34*a3^4*a2^3*a1^5 + 160*a5^5*x34*a3^4*a2^3*a1^5 - 576*a6^4*x34^2*a3^4*a2^3*a1^5 + 1792*a6^3*a5*x34^2*a3^4*a2^3*a1^5 + 4008*a6^2*a5^2*x34^2*a3^4*a2^3*a1^5 + 1792*a6*a5^3*x34^2*a3^4*a2^3*a1^5 - 576*a5^4*x34^2*a3^4*a2^3*a1^5 + 640*a6^3*x34^3*a3^4*a2^3*a1^5 - 200*a6^2*a5*x34^3*a3^4*a2^3*a1^5 - 200*a6*a5^2*x34^3*a3^4*a2^3*a1^5 + 640*a5^3*x34^3*a3^4*a2^3*a1^5 - 224*a6^2*x34^4*a3^4*a2^3*a1^5 - 1376*a6*a5*x34^4*a3^4*a2^3*a1^5 - 224*a5^2*x34^4*a3^4*a2^3*a1^5 + 192*a6*x34^5*a3^4*a2^3*a1^5 + 192*a5*x34^5*a3^4*a2^3*a1^5 - 4*x34^6*a3^4*a2^3*a1^5 + 64*a6^5*a3^5*a2^3*a1^5 - 80*a6^4*a5*a3^5*a2^3*a1^5 - 1744*a6^3*a5^2*a3^5*a2^3*a1^5 - 1744*a6^2*a5^3*a3^5*a2^3*a1^5 - 80*a6*a5^4*a3^5*a2^3*a1^5 + 64*a5^5*a3^5*a2^3*a1^5 - 384*a6^4*x34*a3^5*a2^3*a1^5 + 2208*a6^3*a5*x34*a3^5*a2^3*a1^5 + 2928*a6^2*a5^2*x34*a3^5*a2^3*a1^5 + 2208*a6*a5^3*x34*a3^5*a2^3*a1^5 - 384*a5^4*x34*a3^5*a2^3*a1^5 + 88*a6^3*x34^2*a3^5*a2^3*a1^5 - 360*a6^2*a5*x34^2*a3^5*a2^3*a1^5 - 360*a6*a5^2*x34^2*a3^5*a2^3*a1^5 + 88*a5^3*x34^2*a3^5*a2^3*a1^5 - 64*a6^2*x34^3*a3^5*a2^3*a1^5 - 2144*a6*a5*x34^3*a3^5*a2^3*a1^5 - 64*a5^2*x34^3*a3^5*a2^3*a1^5 + 312*a6*x34^4*a3^5*a2^3*a1^5 + 312*a5*x34^4*a3^5*a2^3*a1^5 + 24*x34^5*a3^5*a2^3*a1^5 - 128*a6^4*a3^6*a2^3*a1^5 + 736*a6^3*a5*a3^6*a2^3*a1^5 + 976*a6^2*a5^2*a3^6*a2^3*a1^5 + 736*a6*a5^3*a3^6*a2^3*a1^5 - 128*a5^4*a3^6*a2^3*a1^5 - 168*a6^3*x34*a3^6*a2^3*a1^5 - 280*a6^2*a5*x34*a3^6*a2^3*a1^5 - 280*a6*a5^2*x34*a3^6*a2^3*a1^5 - 168*a5^3*x34*a3^6*a2^3*a1^5 + 184*a6^2*x34^2*a3^6*a2^3*a1^5 - 1984*a6*a5*x34^2*a3^6*a2^3*a1^5 + 184*a5^2*x34^2*a3^6*a2^3*a1^5 + 168*a6*x34^3*a3^6*a2^3*a1^5 + 168*a5*x34^3*a3^6*a2^3*a1^5 + 176*x34^4*a3^6*a2^3*a1^5 - 48*a6^3*a3^7*a2^3*a1^5 - 80*a6^2*a5*a3^7*a2^3*a1^5 - 80*a6*a5^2*a3^7*a2^3*a1^5 - 48*a5^3*a3^7*a2^3*a1^5 + 176*a6^2*x34*a3^7*a2^3*a1^5 - 1088*a6*a5*x34*a3^7*a2^3*a1^5 + 176*a5^2*x34*a3^7*a2^3*a1^5 - 48*a6*x34^2*a3^7*a2^3*a1^5 - 48*a5*x34^2*a3^7*a2^3*a1^5 + 384*x34^3*a3^7*a2^3*a1^5 + 44*a6^2*a3^8*a2^3*a1^5 - 272*a6*a5*a3^8*a2^3*a1^5 + 44*a5^2*a3^8*a2^3*a1^5 - 72*a6*x34*a3^8*a2^3*a1^5 - 72*a5*x34*a3^8*a2^3*a1^5 + 396*x34^2*a3^8*a2^3*a1^5 - 16*a6*a3^9*a2^3*a1^5 - 16*a5*a3^9*a2^3*a1^5 + 200*x34*a3^9*a2^3*a1^5 + 40*a3^10*a2^3*a1^5 - 4*a6^6*a5^3*a2^4*a1^5 - 24*a6^5*a5^4*a2^4*a1^5 - 24*a6^4*a5^5*a2^4*a1^5 - 4*a6^3*a5^6*a2^4*a1^5 + 2*a6^6*a5^2*x34*a2^4*a1^5 - 48*a6^5*a5^3*x34*a2^4*a1^5 + 108*a6^4*a5^4*x34*a2^4*a1^5 - 48*a6^3*a5^5*x34*a2^4*a1^5 + 2*a6^2*a5^6*x34*a2^4*a1^5 + 2*a6^6*a5*x34^2*a2^4*a1^5 + 36*a6^4*a5^3*x34^2*a2^4*a1^5 + 36*a6^3*a5^4*x34^2*a2^4*a1^5 + 2*a6*a5^6*x34^2*a2^4*a1^5 - 4*a6^6*x34^3*a2^4*a1^5 - 48*a6^5*a5*x34^3*a2^4*a1^5 + 36*a6^4*a5^2*x34^3*a2^4*a1^5 - 96*a6^3*a5^3*x34^3*a2^4*a1^5 + 36*a6^2*a5^4*x34^3*a2^4*a1^5 - 48*a6*a5^5*x34^3*a2^4*a1^5 - 4*a5^6*x34^3*a2^4*a1^5 - 24*a6^5*x34^4*a2^4*a1^5 + 108*a6^4*a5*x34^4*a2^4*a1^5 + 36*a6^3*a5^2*x34^4*a2^4*a1^5 + 36*a6^2*a5^3*x34^4*a2^4*a1^5 + 108*a6*a5^4*x34^4*a2^4*a1^5 - 24*a5^5*x34^4*a2^4*a1^5 - 24*a6^4*x34^5*a2^4*a1^5 - 48*a6^3*a5*x34^5*a2^4*a1^5 - 48*a6*a5^3*x34^5*a2^4*a1^5 - 24*a5^4*x34^5*a2^4*a1^5 - 4*a6^3*x34^6*a2^4*a1^5 + 2*a6^2*a5*x34^6*a2^4*a1^5 + 2*a6*a5^2*x34^6*a2^4*a1^5 - 4*a5^3*x34^6*a2^4*a1^5 + 4*a6^6*a5^2*a3*a2^4*a1^5 - 96*a6^5*a5^3*a3*a2^4*a1^5 + 216*a6^4*a5^4*a3*a2^4*a1^5 - 96*a6^3*a5^5*a3*a2^4*a1^5 + 4*a6^2*a5^6*a3*a2^4*a1^5 + 4*a6^6*a5*x34*a3*a2^4*a1^5 + 120*a6^5*a5^2*x34*a3*a2^4*a1^5 + 216*a6^4*a5^3*x34*a3*a2^4*a1^5 + 216*a6^3*a5^4*x34*a3*a2^4*a1^5 + 120*a6^2*a5^5*x34*a3*a2^4*a1^5 + 4*a6*a5^6*x34*a3*a2^4*a1^5 - 10*a6^6*x34^2*a3*a2^4*a1^5 - 24*a6^5*a5*x34^2*a3*a2^4*a1^5 - 300*a6^4*a5^2*x34^2*a3*a2^4*a1^5 - 424*a6^3*a5^3*x34^2*a3*a2^4*a1^5 - 300*a6^2*a5^4*x34^2*a3*a2^4*a1^5 - 24*a6*a5^5*x34^2*a3*a2^4*a1^5 - 10*a5^6*x34^2*a3*a2^4*a1^5 - 144*a6^5*x34^3*a3*a2^4*a1^5 + 576*a6^4*a5*x34^3*a3*a2^4*a1^5 + 8*a6^3*a5^2*x34^3*a3*a2^4*a1^5 + 8*a6^2*a5^3*x34^3*a3*a2^4*a1^5 + 576*a6*a5^4*x34^3*a3*a2^4*a1^5 - 144*a5^5*x34^3*a3*a2^4*a1^5 - 12*a6^4*x34^4*a3*a2^4*a1^5 - 96*a6^3*a5*x34^4*a3*a2^4*a1^5 - 408*a6^2*a5^2*x34^4*a3*a2^4*a1^5 - 96*a6*a5^3*x34^4*a3*a2^4*a1^5 - 12*a5^4*x34^4*a3*a2^4*a1^5 - 72*a6^3*x34^5*a3*a2^4*a1^5 + 132*a6^2*a5*x34^5*a3*a2^4*a1^5 + 132*a6*a5^2*x34^5*a3*a2^4*a1^5 - 72*a5^3*x34^5*a3*a2^4*a1^5 + 2*a6^2*x34^6*a3*a2^4*a1^5 + 2*a5^2*x34^6*a3*a2^4*a1^5 + 4*a6^6*a5*a3^2*a2^4*a1^5 + 120*a6^5*a5^2*a3^2*a2^4*a1^5 + 216*a6^4*a5^3*a3^2*a2^4*a1^5 + 216*a6^3*a5^4*a3^2*a2^4*a1^5 + 120*a6^2*a5^5*a3^2*a2^4*a1^5 + 4*a6*a5^6*a3^2*a2^4*a1^5 - 6*a6^6*x34*a3^2*a2^4*a1^5 + 216*a6^5*a5*x34*a3^2*a2^4*a1^5 - 1116*a6^4*a5^2*x34*a3^2*a2^4*a1^5 - 696*a6^3*a5^3*x34*a3^2*a2^4*a1^5 - 1116*a6^2*a5^4*x34*a3^2*a2^4*a1^5 + 216*a6*a5^5*x34*a3^2*a2^4*a1^5 - 6*a5^6*x34*a3^2*a2^4*a1^5 - 288*a6^5*x34^2*a3^2*a2^4*a1^5 + 672*a6^4*a5*x34^2*a3^2*a2^4*a1^5 + 564*a6^3*a5^2*x34^2*a3^2*a2^4*a1^5 + 564*a6^2*a5^3*x34^2*a3^2*a2^4*a1^5 + 672*a6*a5^4*x34^2*a3^2*a2^4*a1^5 - 288*a5^5*x34^2*a3^2*a2^4*a1^5 + 228*a6^4*x34^3*a3^2*a2^4*a1^5 - 40*a6^3*a5*x34^3*a3^2*a2^4*a1^5 - 876*a6^2*a5^2*x34^3*a3^2*a2^4*a1^5 - 40*a6*a5^3*x34^3*a3^2*a2^4*a1^5 + 228*a5^4*x34^3*a3^2*a2^4*a1^5 - 264*a6^3*x34^4*a3^2*a2^4*a1^5 + 222*a6^2*a5*x34^4*a3^2*a2^4*a1^5 + 222*a6*a5^2*x34^4*a3^2*a2^4*a1^5 - 264*a5^3*x34^4*a3^2*a2^4*a1^5 + 12*a6^2*x34^5*a3^2*a2^4*a1^5 + 120*a6*a5*x34^5*a3^2*a2^4*a1^5 + 12*a5^2*x34^5*a3^2*a2^4*a1^5 + 2*a6*x34^6*a3^2*a2^4*a1^5 + 2*a5*x34^6*a3^2*a2^4*a1^5 - 4*a6^6*a3^3*a2^4*a1^5 + 144*a6^5*a5*a3^3*a2^4*a1^5 - 744*a6^4*a5^2*a3^3*a2^4*a1^5 - 464*a6^3*a5^3*a3^3*a2^4*a1^5 - 744*a6^2*a5^4*a3^3*a2^4*a1^5 + 144*a6*a5^5*a3^3*a2^4*a1^5 - 4*a5^6*a3^3*a2^4*a1^5 - 288*a6^5*x34*a3^3*a2^4*a1^5 + 192*a6^4*a5*x34*a3^3*a2^4*a1^5 + 1112*a6^3*a5^2*x34*a3^3*a2^4*a1^5 + 1112*a6^2*a5^3*x34*a3^3*a2^4*a1^5 + 192*a6*a5^4*x34*a3^3*a2^4*a1^5 - 288*a5^5*x34*a3^3*a2^4*a1^5 + 552*a6^4*x34^2*a3^3*a2^4*a1^5 - 160*a6^3*a5*x34^2*a3^3*a2^4*a1^5 + 576*a6^2*a5^2*x34^2*a3^3*a2^4*a1^5 - 160*a6*a5^3*x34^2*a3^3*a2^4*a1^5 + 552*a5^4*x34^2*a3^3*a2^4*a1^5 - 512*a6^3*x34^3*a3^3*a2^4*a1^5 - 528*a6^2*a5*x34^3*a3^3*a2^4*a1^5 - 528*a6*a5^2*x34^3*a3^3*a2^4*a1^5 - 512*a5^3*x34^3*a3^3*a2^4*a1^5 + 66*a6^2*x34^4*a3^3*a2^4*a1^5 + 744*a6*a5*x34^4*a3^3*a2^4*a1^5 + 66*a5^2*x34^4*a3^3*a2^4*a1^5 - 36*a6*x34^5*a3^3*a2^4*a1^5 - 36*a5*x34^5*a3^3*a2^4*a1^5 - 4*x34^6*a3^3*a2^4*a1^5 - 144*a6^5*a3^4*a2^4*a1^5 + 96*a6^4*a5*a3^4*a2^4*a1^5 + 556*a6^3*a5^2*a3^4*a2^4*a1^5 + 556*a6^2*a5^3*a3^4*a2^4*a1^5 + 96*a6*a5^4*a3^4*a2^4*a1^5 - 144*a5^5*a3^4*a2^4*a1^5 + 600*a6^4*x34*a3^4*a2^4*a1^5 - 200*a6^3*a5*x34*a3^4*a2^4*a1^5 + 1740*a6^2*a5^2*x34*a3^4*a2^4*a1^5 - 200*a6*a5^3*x34*a3^4*a2^4*a1^5 + 600*a5^4*x34*a3^4*a2^4*a1^5 - 576*a6^3*x34^2*a3^4*a2^4*a1^5 - 2034*a6^2*a5*x34^2*a3^4*a2^4*a1^5 - 2034*a6*a5^2*x34^2*a3^4*a2^4*a1^5 - 576*a5^3*x34^2*a3^4*a2^4*a1^5 + 220*a6^2*x34^3*a3^4*a2^4*a1^5 + 1920*a6*a5*x34^3*a3^4*a2^4*a1^5 + 220*a5^2*x34^3*a3^4*a2^4*a1^5 - 102*a6*x34^4*a3^4*a2^4*a1^5 - 102*a5*x34^4*a3^4*a2^4*a1^5 - 48*x34^5*a3^4*a2^4*a1^5 + 240*a6^4*a3^5*a2^4*a1^5 - 80*a6^3*a5*a3^5*a2^4*a1^5 + 696*a6^2*a5^2*a3^5*a2^4*a1^5 - 80*a6*a5^3*a3^5*a2^4*a1^5 + 240*a5^4*a3^5*a2^4*a1^5 - 384*a6^3*x34*a3^5*a2^4*a1^5 - 2124*a6^2*a5*x34*a3^5*a2^4*a1^5 - 2124*a6*a5^2*x34*a3^5*a2^4*a1^5 - 384*a5^3*x34*a3^5*a2^4*a1^5 + 354*a6^2*x34^2*a3^5*a2^4*a1^5 + 2616*a6*a5*x34^2*a3^5*a2^4*a1^5 + 354*a5^2*x34^2*a3^5*a2^4*a1^5 - 56*a6*x34^3*a3^5*a2^4*a1^5 - 56*a5*x34^3*a3^5*a2^4*a1^5 - 204*x34^4*a3^5*a2^4*a1^5 - 128*a6^3*a3^6*a2^4*a1^5 - 708*a6^2*a5*a3^6*a2^4*a1^5 - 708*a6*a5^2*a3^6*a2^4*a1^5 - 128*a5^3*a3^6*a2^4*a1^5 + 266*a6^2*x34*a3^6*a2^4*a1^5 + 1848*a6*a5*x34*a3^6*a2^4*a1^5 + 266*a5^2*x34*a3^6*a2^4*a1^5 + 56*a6*x34^2*a3^6*a2^4*a1^5 + 56*a5*x34^2*a3^6*a2^4*a1^5 - 420*x34^3*a3^6*a2^4*a1^5 + 76*a6^2*a3^7*a2^4*a1^5 + 528*a6*a5*a3^7*a2^4*a1^5 + 76*a5^2*a3^7*a2^4*a1^5 + 64*a6*x34*a3^7*a2^4*a1^5 + 64*a5*x34*a3^7*a2^4*a1^5 - 456*x34^2*a3^7*a2^4*a1^5 + 16*a6*a3^8*a2^4*a1^5 + 16*a5*a3^8*a2^4*a1^5 - 252*x34*a3^8*a2^4*a1^5 - 56*a3^9*a2^4*a1^5 - 8*a6^6*a5^2*a2^5*a1^5 + 48*a6^5*a5^3*a2^5*a1^5 - 24*a6^4*a5^4*a2^5*a1^5 + 48*a6^3*a5^5*a2^5*a1^5 - 8*a6^2*a5^6*a2^5*a1^5 + 8*a6^6*a5*x34*a2^5*a1^5 - 48*a6^4*a5^3*x34*a2^5*a1^5 - 48*a6^3*a5^4*x34*a2^5*a1^5 + 8*a6*a5^6*x34*a2^5*a1^5 - 8*a6^6*x34^2*a2^5*a1^5 + 32*a6^3*a5^3*x34^2*a2^5*a1^5 - 8*a5^6*x34^2*a2^5*a1^5 + 48*a6^5*x34^3*a2^5*a1^5 - 48*a6^4*a5*x34^3*a2^5*a1^5 + 32*a6^3*a5^2*x34^3*a2^5*a1^5 + 32*a6^2*a5^3*x34^3*a2^5*a1^5 - 48*a6*a5^4*x34^3*a2^5*a1^5 + 48*a5^5*x34^3*a2^5*a1^5 - 24*a6^4*x34^4*a2^5*a1^5 - 48*a6^3*a5*x34^4*a2^5*a1^5 - 48*a6*a5^3*x34^4*a2^5*a1^5 - 24*a5^4*x34^4*a2^5*a1^5 + 48*a6^3*x34^5*a2^5*a1^5 + 48*a5^3*x34^5*a2^5*a1^5 - 8*a6^2*x34^6*a2^5*a1^5 + 8*a6*a5*x34^6*a2^5*a1^5 - 8*a5^2*x34^6*a2^5*a1^5 + 16*a6^6*a5*a3*a2^5*a1^5 - 96*a6^4*a5^3*a3*a2^5*a1^5 - 96*a6^3*a5^4*a3*a2^5*a1^5 + 16*a6*a5^6*a3*a2^5*a1^5 - 8*a6^6*x34*a3*a2^5*a1^5 - 144*a6^5*a5*x34*a3*a2^5*a1^5 + 120*a6^4*a5^2*x34*a3*a2^5*a1^5 - 96*a6^3*a5^3*x34*a3*a2^5*a1^5 + 120*a6^2*a5^4*x34*a3*a2^5*a1^5 - 144*a6*a5^5*x34*a3*a2^5*a1^5 - 8*a5^6*x34*a3*a2^5*a1^5 + 144*a6^5*x34^2*a3*a2^5*a1^5 - 24*a6^4*a5*x34^2*a3*a2^5*a1^5 + 240*a6^3*a5^2*x34^2*a3*a2^5*a1^5 + 240*a6^2*a5^3*x34^2*a3*a2^5*a1^5 - 24*a6*a5^4*x34^2*a3*a2^5*a1^5 + 144*a5^5*x34^2*a3*a2^5*a1^5 - 144*a6^4*x34^3*a3*a2^5*a1^5 - 352*a6^3*a5*x34^3*a3*a2^5*a1^5 + 144*a6^2*a5^2*x34^3*a3*a2^5*a1^5 - 352*a6*a5^3*x34^3*a3*a2^5*a1^5 - 144*a5^4*x34^3*a3*a2^5*a1^5 + 192*a6^3*x34^4*a3*a2^5*a1^5 + 120*a6^2*a5*x34^4*a3*a2^5*a1^5 + 120*a6*a5^2*x34^4*a3*a2^5*a1^5 + 192*a5^3*x34^4*a3*a2^5*a1^5 - 48*a6^2*x34^5*a3*a2^5*a1^5 - 96*a6*a5*x34^5*a3*a2^5*a1^5 - 48*a5^2*x34^5*a3*a2^5*a1^5 + 8*a6*x34^6*a3*a2^5*a1^5 + 8*a5*x34^6*a3*a2^5*a1^5 - 8*a6^6*a3^2*a2^5*a1^5 - 144*a6^5*a5*a3^2*a2^5*a1^5 + 120*a6^4*a5^2*a3^2*a2^5*a1^5 - 96*a6^3*a5^3*a3^2*a2^5*a1^5 + 120*a6^2*a5^4*a3^2*a2^5*a1^5 - 144*a6*a5^5*a3^2*a2^5*a1^5 - 8*a5^6*a3^2*a2^5*a1^5 + 144*a6^5*x34*a3^2*a2^5*a1^5 + 216*a6^4*a5*x34*a3^2*a2^5*a1^5 + 528*a6^3*a5^2*x34*a3^2*a2^5*a1^5 + 528*a6^2*a5^3*x34*a3^2*a2^5*a1^5 + 216*a6*a5^4*x34*a3^2*a2^5*a1^5 + 144*a5^5*x34*a3^2*a2^5*a1^5 - 288*a6^4*x34^2*a3^2*a2^5*a1^5 - 624*a6^3*a5*x34^2*a3^2*a2^5*a1^5 - 864*a6^2*a5^2*x34^2*a3^2*a2^5*a1^5 - 624*a6*a5^3*x34^2*a3^2*a2^5*a1^5 - 288*a5^4*x34^2*a3^2*a2^5*a1^5 + 320*a6^3*x34^3*a3^2*a2^5*a1^5 + 624*a6^2*a5*x34^3*a3^2*a2^5*a1^5 + 624*a6*a5^2*x34^3*a3^2*a2^5*a1^5 + 320*a5^3*x34^3*a3^2*a2^5*a1^5 - 120*a6^2*x34^4*a3^2*a2^5*a1^5 - 480*a6*a5*x34^4*a3^2*a2^5*a1^5 - 120*a5^2*x34^4*a3^2*a2^5*a1^5 + 48*a6*x34^5*a3^2*a2^5*a1^5 + 48*a5*x34^5*a3^2*a2^5*a1^5 - 8*x34^6*a3^2*a2^5*a1^5 + 96*a6^5*a3^3*a2^5*a1^5 + 144*a6^4*a5*a3^3*a2^5*a1^5 + 352*a6^3*a5^2*a3^3*a2^5*a1^5 + 352*a6^2*a5^3*a3^3*a2^5*a1^5 + 144*a6*a5^4*a3^3*a2^5*a1^5 + 96*a5^5*a3^3*a2^5*a1^5 - 288*a6^4*x34*a3^3*a2^5*a1^5 - 544*a6^3*a5*x34*a3^3*a2^5*a1^5 - 2016*a6^2*a5^2*x34*a3^3*a2^5*a1^5 - 544*a6*a5^3*x34*a3^3*a2^5*a1^5 - 288*a5^4*x34*a3^3*a2^5*a1^5 + 320*a6^3*x34^2*a3^3*a2^5*a1^5 + 1296*a6^2*a5*x34^2*a3^3*a2^5*a1^5 + 1296*a6*a5^2*x34^2*a3^3*a2^5*a1^5 + 320*a5^3*x34^2*a3^3*a2^5*a1^5 - 128*a6^2*x34^3*a3^3*a2^5*a1^5 - 960*a6*a5*x34^3*a3^3*a2^5*a1^5 - 128*a5^2*x34^3*a3^3*a2^5*a1^5 + 72*a6*x34^4*a3^3*a2^5*a1^5 + 72*a5*x34^4*a3^3*a2^5*a1^5 - 144*a6^4*a3^4*a2^5*a1^5 - 272*a6^3*a5*a3^4*a2^5*a1^5 - 1008*a6^2*a5^2*a3^4*a2^5*a1^5 - 272*a6*a5^3*a3^4*a2^5*a1^5 - 144*a5^4*a3^4*a2^5*a1^5 + 160*a6^3*x34*a3^4*a2^5*a1^5 + 1320*a6^2*a5*x34*a3^4*a2^5*a1^5 + 1320*a6*a5^2*x34*a3^4*a2^5*a1^5 + 160*a5^3*x34*a3^4*a2^5*a1^5 - 24*a6^2*x34^2*a3^4*a2^5*a1^5 - 960*a6*a5*x34^2*a3^4*a2^5*a1^5 - 24*a5^2*x34^2*a3^4*a2^5*a1^5 - 80*a6*x34^3*a3^4*a2^5*a1^5 - 80*a5*x34^3*a3^4*a2^5*a1^5 + 96*x34^4*a3^4*a2^5*a1^5 + 64*a6^3*a3^5*a2^5*a1^5 + 528*a6^2*a5*a3^5*a2^5*a1^5 + 528*a6*a5^2*a3^5*a2^5*a1^5 + 64*a5^3*a3^5*a2^5*a1^5 + 48*a6^2*x34*a3^5*a2^5*a1^5 - 576*a6*a5*x34*a3^5*a2^5*a1^5 + 48*a5^2*x34*a3^5*a2^5*a1^5 - 312*a6*x34^2*a3^5*a2^5*a1^5 - 312*a5*x34^2*a3^5*a2^5*a1^5 + 272*x34^3*a3^5*a2^5*a1^5 + 16*a6^2*a3^6*a2^5*a1^5 - 192*a6*a5*a3^6*a2^5*a1^5 + 16*a5^2*a3^6*a2^5*a1^5 - 280*a6*x34*a3^6*a2^5*a1^5 - 280*a5*x34*a3^6*a2^5*a1^5 + 352*x34^2*a3^6*a2^5*a1^5 - 80*a6*a3^7*a2^5*a1^5 - 80*a5*a3^7*a2^5*a1^5 + 224*x34*a3^7*a2^5*a1^5 + 56*a3^8*a2^5*a1^5 - 8*a6^5*a5^2*a2^6*a1^5 - 4*a6^4*a5^3*a2^6*a1^5 - 4*a6^3*a5^4*a2^6*a1^5 - 8*a6^2*a5^5*a2^6*a1^5 + 8*a6^5*a5*x34*a2^6*a1^5 + 2*a6^4*a5^2*x34*a2^6*a1^5 + 40*a6^3*a5^3*x34*a2^6*a1^5 + 2*a6^2*a5^4*x34*a2^6*a1^5 + 8*a6*a5^5*x34*a2^6*a1^5 - 8*a6^5*x34^2*a2^6*a1^5 + 2*a6^4*a5*x34^2*a2^6*a1^5 - 28*a6^3*a5^2*x34^2*a2^6*a1^5 - 28*a6^2*a5^3*x34^2*a2^6*a1^5 + 2*a6*a5^4*x34^2*a2^6*a1^5 - 8*a5^5*x34^2*a2^6*a1^5 - 4*a6^4*x34^3*a2^6*a1^5 + 40*a6^3*a5*x34^3*a2^6*a1^5 - 28*a6^2*a5^2*x34^3*a2^6*a1^5 + 40*a6*a5^3*x34^3*a2^6*a1^5 - 4*a5^4*x34^3*a2^6*a1^5 - 4*a6^3*x34^4*a2^6*a1^5 + 2*a6^2*a5*x34^4*a2^6*a1^5 + 2*a6*a5^2*x34^4*a2^6*a1^5 - 4*a5^3*x34^4*a2^6*a1^5 - 8*a6^2*x34^5*a2^6*a1^5 + 8*a6*a5*x34^5*a2^6*a1^5 - 8*a5^2*x34^5*a2^6*a1^5 + 16*a6^5*a5*a3*a2^6*a1^5 + 4*a6^4*a5^2*a3*a2^6*a1^5 + 80*a6^3*a5^3*a3*a2^6*a1^5 + 4*a6^2*a5^4*a3*a2^6*a1^5 + 16*a6*a5^5*a3*a2^6*a1^5 - 8*a6^5*x34*a3*a2^6*a1^5 + 4*a6^4*a5*x34*a3*a2^6*a1^5 - 104*a6^3*a5^2*x34*a3*a2^6*a1^5 - 104*a6^2*a5^3*x34*a3*a2^6*a1^5 + 4*a6*a5^4*x34*a3*a2^6*a1^5 - 8*a5^5*x34*a3*a2^6*a1^5 - 10*a6^4*x34^2*a3*a2^6*a1^5 + 72*a6^3*a5*x34^2*a3*a2^6*a1^5 + 24*a6^2*a5^2*x34^2*a3*a2^6*a1^5 + 72*a6*a5^3*x34^2*a3*a2^6*a1^5 - 10*a5^4*x34^2*a3*a2^6*a1^5 + 24*a6^3*x34^3*a3*a2^6*a1^5 - 40*a6^2*a5*x34^3*a3*a2^6*a1^5 - 40*a6*a5^2*x34^3*a3*a2^6*a1^5 + 24*a5^3*x34^3*a3*a2^6*a1^5 - 38*a6^2*x34^4*a3*a2^6*a1^5 + 40*a6*a5*x34^4*a3*a2^6*a1^5 - 38*a5^2*x34^4*a3*a2^6*a1^5 + 8*a6*x34^5*a3*a2^6*a1^5 + 8*a5*x34^5*a3*a2^6*a1^5 - 8*a6^5*a3^2*a2^6*a1^5 + 4*a6^4*a5*a3^2*a2^6*a1^5 - 104*a6^3*a5^2*a3^2*a2^6*a1^5 - 104*a6^2*a5^3*a3^2*a2^6*a1^5 + 4*a6*a5^4*a3^2*a2^6*a1^5 - 8*a5^5*a3^2*a2^6*a1^5 - 6*a6^4*x34*a3^2*a2^6*a1^5 - 24*a6^3*a5*x34*a3^2*a2^6*a1^5 + 240*a6^2*a5^2*x34*a3^2*a2^6*a1^5 - 24*a6*a5^3*x34*a3^2*a2^6*a1^5 - 6*a5^4*x34*a3^2*a2^6*a1^5 + 68*a6^3*x34^2*a3^2*a2^6*a1^5 - 24*a6^2*a5*x34^2*a3^2*a2^6*a1^5 - 24*a6*a5^2*x34^2*a3^2*a2^6*a1^5 + 68*a5^3*x34^2*a3^2*a2^6*a1^5 - 100*a6^2*x34^3*a3^2*a2^6*a1^5 + 32*a6*a5*x34^3*a3^2*a2^6*a1^5 - 100*a5^2*x34^3*a3^2*a2^6*a1^5 + 42*a6*x34^4*a3^2*a2^6*a1^5 + 42*a5*x34^4*a3^2*a2^6*a1^5 - 8*x34^5*a3^2*a2^6*a1^5 - 4*a6^4*a3^3*a2^6*a1^5 - 16*a6^3*a5*a3^3*a2^6*a1^5 + 160*a6^2*a5^2*a3^3*a2^6*a1^5 - 16*a6*a5^3*a3^3*a2^6*a1^5 - 4*a5^4*a3^3*a2^6*a1^5 + 88*a6^3*x34*a3^3*a2^6*a1^5 + 32*a6^2*a5*x34*a3^3*a2^6*a1^5 + 32*a6*a5^2*x34*a3^3*a2^6*a1^5 + 88*a5^3*x34*a3^3*a2^6*a1^5 - 180*a6^2*x34^2*a3^3*a2^6*a1^5 - 112*a6*a5*x34^2*a3^3*a2^6*a1^5 - 180*a5^2*x34^2*a3^3*a2^6*a1^5 + 128*a6*x34^3*a3^3*a2^6*a1^5 + 128*a5*x34^3*a3^3*a2^6*a1^5 - 44*x34^4*a3^3*a2^6*a1^5 + 44*a6^3*a3^4*a2^6*a1^5 + 16*a6^2*a5*a3^4*a2^6*a1^5 + 16*a6*a5^2*a3^4*a2^6*a1^5 + 44*a5^3*a3^4*a2^6*a1^5 - 170*a6^2*x34*a3^4*a2^6*a1^5 - 200*a6*a5*x34*a3^4*a2^6*a1^5 - 170*a5^2*x34*a3^4*a2^6*a1^5 + 214*a6*x34^2*a3^4*a2^6*a1^5 + 214*a5*x34^2*a3^4*a2^6*a1^5 - 100*x34^3*a3^4*a2^6*a1^5 - 68*a6^2*a3^5*a2^6*a1^5 - 80*a6*a5*a3^5*a2^6*a1^5 - 68*a5^2*a3^5*a2^6*a1^5 + 180*a6*x34*a3^5*a2^6*a1^5 + 180*a5*x34*a3^5*a2^6*a1^5 - 124*x34^2*a3^5*a2^6*a1^5 + 60*a6*a3^6*a2^6*a1^5 + 60*a5*a3^6*a2^6*a1^5 - 84*x34*a3^6*a2^6*a1^5 - 24*a3^7*a2^6*a1^5 + 8*a6^6*a5^4*x34^2*a1^6 - 8*a6^5*a5^5*x34^2*a1^6 + 8*a6^4*a5^6*x34^2*a1^6 - 8*a6^6*a5^3*x34^3*a1^6 - 4*a6^5*a5^4*x34^3*a1^6 - 4*a6^4*a5^5*x34^3*a1^6 - 8*a6^3*a5^6*x34^3*a1^6 + 8*a6^6*a5^2*x34^4*a1^6 - 4*a6^5*a5^3*x34^4*a1^6 + 24*a6^4*a5^4*x34^4*a1^6 - 4*a6^3*a5^5*x34^4*a1^6 + 8*a6^2*a5^6*x34^4*a1^6 - 8*a6^5*a5^2*x34^5*a1^6 - 4*a6^4*a5^3*x34^5*a1^6 - 4*a6^3*a5^4*x34^5*a1^6 - 8*a6^2*a5^5*x34^5*a1^6 + 8*a6^4*a5^2*x34^6*a1^6 - 8*a6^3*a5^3*x34^6*a1^6 + 8*a6^2*a5^4*x34^6*a1^6 + 8*a6^6*a5^4*x34*a3*a1^6 - 8*a6^5*a5^5*x34*a3*a1^6 + 8*a6^4*a5^6*x34*a3*a1^6 - 28*a6^6*a5^3*x34^2*a3*a1^6 - 10*a6^5*a5^4*x34^2*a3*a1^6 - 10*a6^4*a5^5*x34^2*a3*a1^6 - 28*a6^3*a5^6*x34^2*a3*a1^6 + 28*a6^6*a5^2*x34^3*a3*a1^6 + 24*a6^5*a5^3*x34^3*a3*a1^6 + 68*a6^4*a5^4*x34^3*a3*a1^6 + 24*a6^3*a5^5*x34^3*a3*a1^6 + 28*a6^2*a5^6*x34^3*a3*a1^6 - 8*a6^6*a5*x34^4*a3*a1^6 - 38*a6^5*a5^2*x34^4*a3*a1^6 - 48*a6^4*a5^3*x34^4*a3*a1^6 - 48*a6^3*a5^4*x34^4*a3*a1^6 - 38*a6^2*a5^5*x34^4*a3*a1^6 - 8*a6*a5^6*x34^4*a3*a1^6 + 8*a6^5*a5*x34^5*a3*a1^6 + 50*a6^4*a5^2*x34^5*a3*a1^6 - 8*a6^3*a5^3*x34^5*a3*a1^6 + 50*a6^2*a5^4*x34^5*a3*a1^6 + 8*a6*a5^5*x34^5*a3*a1^6 - 8*a6^4*a5*x34^6*a3*a1^6 - 4*a6^3*a5^2*x34^6*a3*a1^6 - 4*a6^2*a5^3*x34^6*a3*a1^6 - 8*a6*a5^4*x34^6*a3*a1^6 + 8*a6^6*a5^4*a3^2*a1^6 - 8*a6^5*a5^5*a3^2*a1^6 + 8*a6^4*a5^6*a3^2*a1^6 - 36*a6^6*a5^3*x34*a3^2*a1^6 - 6*a6^5*a5^4*x34*a3^2*a1^6 - 6*a6^4*a5^5*x34*a3^2*a1^6 - 36*a6^3*a5^6*x34*a3^2*a1^6 + 60*a6^6*a5^2*x34^2*a3^2*a1^6 + 68*a6^5*a5^3*x34^2*a3^2*a1^6 + 92*a6^4*a5^4*x34^2*a3^2*a1^6 + 68*a6^3*a5^5*x34^2*a3^2*a1^6 + 60*a6^2*a5^6*x34^2*a3^2*a1^6 - 36*a6^6*a5*x34^3*a3^2*a1^6 - 100*a6^5*a5^2*x34^3*a3^2*a1^6 - 156*a6^4*a5^3*x34^3*a3^2*a1^6 - 156*a6^3*a5^4*x34^3*a3^2*a1^6 - 100*a6^2*a5^5*x34^3*a3^2*a1^6 - 36*a6*a5^6*x34^3*a3^2*a1^6 + 8*a6^6*x34^4*a3^2*a1^6 + 42*a6^5*a5*x34^4*a3^2*a1^6 + 162*a6^4*a5^2*x34^4*a3^2*a1^6 + 76*a6^3*a5^3*x34^4*a3^2*a1^6 + 162*a6^2*a5^4*x34^4*a3^2*a1^6 + 42*a6*a5^5*x34^4*a3^2*a1^6 + 8*a5^6*x34^4*a3^2*a1^6 - 8*a6^5*x34^5*a3^2*a1^6 - 46*a6^4*a5*x34^5*a3^2*a1^6 - 52*a6^3*a5^2*x34^5*a3^2*a1^6 - 52*a6^2*a5^3*x34^5*a3^2*a1^6 - 46*a6*a5^4*x34^5*a3^2*a1^6 - 8*a5^5*x34^5*a3^2*a1^6 + 8*a6^4*x34^6*a3^2*a1^6 - 4*a6^3*a5*x34^6*a3^2*a1^6 + 24*a6^2*a5^2*x34^6*a3^2*a1^6 - 4*a6*a5^3*x34^6*a3^2*a1^6 + 8*a5^4*x34^6*a3^2*a1^6 - 24*a6^6*a5^3*a3^3*a1^6 - 4*a6^5*a5^4*a3^3*a1^6 - 4*a6^4*a5^5*a3^3*a1^6 - 24*a6^3*a5^6*a3^3*a1^6 + 64*a6^6*a5^2*x34*a3^3*a1^6 + 88*a6^5*a5^3*x34*a3^3*a1^6 + 48*a6^4*a5^4*x34*a3^3*a1^6 + 88*a6^3*a5^5*x34*a3^3*a1^6 + 64*a6^2*a5^6*x34*a3^3*a1^6 - 64*a6^6*a5*x34^2*a3^3*a1^6 - 180*a6^5*a5^2*x34^2*a3^3*a1^6 - 224*a6^4*a5^3*x34^2*a3^3*a1^6 - 224*a6^3*a5^4*x34^2*a3^3*a1^6 - 180*a6^2*a5^5*x34^2*a3^3*a1^6 - 64*a6*a5^6*x34^2*a3^3*a1^6 + 24*a6^6*x34^3*a3^3*a1^6 + 128*a6^5*a5*x34^3*a3^3*a1^6 + 304*a6^4*a5^2*x34^3*a3^3*a1^6 + 272*a6^3*a5^3*x34^3*a3^3*a1^6 + 304*a6^2*a5^4*x34^3*a3^3*a1^6 + 128*a6*a5^5*x34^3*a3^3*a1^6 + 24*a5^6*x34^3*a3^3*a1^6 - 44*a6^5*x34^4*a3^3*a1^6 - 138*a6^4*a5*x34^4*a3^3*a1^6 - 204*a6^3*a5^2*x34^4*a3^3*a1^6 - 204*a6^2*a5^3*x34^4*a3^3*a1^6 - 138*a6*a5^4*x34^4*a3^3*a1^6 - 44*a5^5*x34^4*a3^3*a1^6 + 44*a6^4*x34^5*a3^3*a1^6 + 16*a6^3*a5*x34^5*a3^3*a1^6 + 116*a6^2*a5^2*x34^5*a3^3*a1^6 + 16*a6*a5^3*x34^5*a3^3*a1^6 + 44*a5^4*x34^5*a3^3*a1^6 - 8*a6^3*x34^6*a3^3*a1^6 - 4*a6^2*a5*x34^6*a3^3*a1^6 - 4*a6*a5^2*x34^6*a3^3*a1^6 - 8*a5^3*x34^6*a3^3*a1^6 + 32*a6^6*a5^2*a3^4*a1^6 + 44*a6^5*a5^3*a3^4*a1^6 + 24*a6^4*a5^4*a3^4*a1^6 + 44*a6^3*a5^5*a3^4*a1^6 + 32*a6^2*a5^6*a3^4*a1^6 - 60*a6^6*a5*x34*a3^4*a1^6 - 170*a6^5*a5^2*x34*a3^4*a1^6 - 180*a6^4*a5^3*x34*a3^4*a1^6 - 180*a6^3*a5^4*x34*a3^4*a1^6 - 170*a6^2*a5^5*x34*a3^4*a1^6 - 60*a6*a5^6*x34*a3^4*a1^6 + 32*a6^6*x34^2*a3^4*a1^6 + 214*a6^5*a5*x34^2*a3^4*a1^6 + 352*a6^4*a5^2*x34^2*a3^4*a1^6 + 396*a6^3*a5^3*x34^2*a3^4*a1^6 + 352*a6^2*a5^4*x34^2*a3^4*a1^6 + 214*a6*a5^5*x34^2*a3^4*a1^6 + 32*a5^6*x34^2*a3^4*a1^6 - 100*a6^5*x34^3*a3^4*a1^6 - 280*a6^4*a5*x34^3*a3^4*a1^6 - 380*a6^3*a5^2*x34^3*a3^4*a1^6 - 380*a6^2*a5^3*x34^3*a3^4*a1^6 - 280*a6*a5^4*x34^3*a3^4*a1^6 - 100*a5^5*x34^3*a3^4*a1^6 + 124*a6^4*x34^4*a3^4*a1^6 + 112*a6^3*a5*x34^4*a3^4*a1^6 + 252*a6^2*a5^2*x34^4*a3^4*a1^6 + 112*a6*a5^3*x34^4*a3^4*a1^6 + 124*a5^4*x34^4*a3^4*a1^6 - 52*a6^3*x34^5*a3^4*a1^6 - 22*a6^2*a5*x34^5*a3^4*a1^6 - 22*a6*a5^2*x34^5*a3^4*a1^6 - 52*a5^3*x34^5*a3^4*a1^6 + 8*a6^2*x34^6*a3^4*a1^6 - 8*a6*a5*x34^6*a3^4*a1^6 + 8*a5^2*x34^6*a3^4*a1^6 - 24*a6^6*a5*a3^5*a1^6 - 68*a6^5*a5^2*a3^5*a1^6 - 72*a6^4*a5^3*a3^5*a1^6 - 72*a6^3*a5^4*a3^5*a1^6 - 68*a6^2*a5^5*a3^5*a1^6 - 24*a6*a5^6*a3^5*a1^6 + 24*a6^6*x34*a3^5*a1^6 + 180*a6^5*a5*x34*a3^5*a1^6 + 240*a6^4*a5^2*x34*a3^5*a1^6 + 312*a6^3*a5^3*x34*a3^5*a1^6 + 240*a6^2*a5^4*x34*a3^5*a1^6 + 180*a6*a5^5*x34*a3^5*a1^6 + 24*a5^6*x34*a3^5*a1^6 - 124*a6^5*x34^2*a3^5*a1^6 - 350*a6^4*a5*x34^2*a3^5*a1^6 - 404*a6^3*a5^2*x34^2*a3^5*a1^6 - 404*a6^2*a5^3*x34^2*a3^5*a1^6 - 350*a6*a5^4*x34^2*a3^5*a1^6 - 124*a5^5*x34^2*a3^5*a1^6 + 212*a6^4*x34^3*a3^5*a1^6 + 248*a6^3*a5*x34^3*a3^5*a1^6 + 300*a6^2*a5^2*x34^3*a3^5*a1^6 + 248*a6*a5^3*x34^3*a3^5*a1^6 + 212*a5^4*x34^3*a3^5*a1^6 - 144*a6^3*x34^4*a3^5*a1^6 - 48*a6^2*a5*x34^4*a3^5*a1^6 - 48*a6*a5^2*x34^4*a3^5*a1^6 - 144*a5^3*x34^4*a3^5*a1^6 + 40*a6^2*x34^5*a3^5*a1^6 - 40*a6*a5*x34^5*a3^5*a1^6 + 40*a5^2*x34^5*a3^5*a1^6 + 8*a6^6*a3^6*a1^6 + 60*a6^5*a5*a3^6*a1^6 + 80*a6^4*a5^2*a3^6*a1^6 + 104*a6^3*a5^3*a3^6*a1^6 + 80*a6^2*a5^4*a3^6*a1^6 + 60*a6*a5^5*a3^6*a1^6 + 8*a5^6*a3^6*a1^6 - 84*a6^5*x34*a3^6*a1^6 - 238*a6^4*a5*x34*a3^6*a1^6 - 252*a6^3*a5^2*x34*a3^6*a1^6 - 252*a6^2*a5^3*x34*a3^6*a1^6 - 238*a6*a5^4*x34*a3^6*a1^6 - 84*a5^5*x34*a3^6*a1^6 + 220*a6^4*x34^2*a3^6*a1^6 + 288*a6^3*a5*x34^2*a3^6*a1^6 + 212*a6^2*a5^2*x34^2*a3^6*a1^6 + 288*a6*a5^3*x34^2*a3^6*a1^6 + 220*a5^4*x34^2*a3^6*a1^6 - 224*a6^3*x34^3*a3^6*a1^6 - 56*a6^2*a5*x34^3*a3^6*a1^6 - 56*a6*a5^2*x34^3*a3^6*a1^6 - 224*a5^3*x34^3*a3^6*a1^6 + 88*a6^2*x34^4*a3^6*a1^6 - 88*a6*a5*x34^4*a3^6*a1^6 + 88*a5^2*x34^4*a3^6*a1^6 - 24*a6^5*a3^7*a1^6 - 68*a6^4*a5*a3^7*a1^6 - 72*a6^3*a5^2*a3^7*a1^6 - 72*a6^2*a5^3*a3^7*a1^6 - 68*a6*a5^4*a3^7*a1^6 - 24*a5^5*a3^7*a1^6 + 128*a6^4*x34*a3^7*a1^6 + 176*a6^3*a5*x34*a3^7*a1^6 + 96*a6^2*a5^2*x34*a3^7*a1^6 + 176*a6*a5^3*x34*a3^7*a1^6 + 128*a5^4*x34*a3^7*a1^6 - 208*a6^3*x34^2*a3^7*a1^6 - 40*a6^2*a5*x34^2*a3^7*a1^6 - 40*a6*a5^2*x34^2*a3^7*a1^6 - 208*a5^3*x34^2*a3^7*a1^6 + 112*a6^2*x34^3*a3^7*a1^6 - 112*a6*a5*x34^3*a3^7*a1^6 + 112*a5^2*x34^3*a3^7*a1^6 + 32*a6^4*a3^8*a1^6 + 44*a6^3*a5*a3^8*a1^6 + 24*a6^2*a5^2*a3^8*a1^6 + 44*a6*a5^3*a3^8*a1^6 + 32*a5^4*a3^8*a1^6 - 108*a6^3*x34*a3^8*a1^6 - 18*a6^2*a5*x34*a3^8*a1^6 - 18*a6*a5^2*x34*a3^8*a1^6 - 108*a5^3*x34*a3^8*a1^6 + 88*a6^2*x34^2*a3^8*a1^6 - 88*a6*a5*x34^2*a3^8*a1^6 + 88*a5^2*x34^2*a3^8*a1^6 - 24*a6^3*a3^9*a1^6 - 4*a6^2*a5*a3^9*a1^6 - 4*a6*a5^2*a3^9*a1^6 - 24*a5^3*a3^9*a1^6 + 40*a6^2*x34*a3^9*a1^6 - 40*a6*a5*x34*a3^9*a1^6 + 40*a5^2*x34*a3^9*a1^6 + 8*a6^2*a3^10*a1^6 - 8*a6*a5*a3^10*a1^6 + 8*a5^2*a3^10*a1^6 - 8*a6^6*a5^4*x34*a2*a1^6 + 8*a6^5*a5^5*x34*a2*a1^6 - 8*a6^4*a5^6*x34*a2*a1^6 - 4*a6^6*a5^3*x34^2*a2*a1^6 + 2*a6^5*a5^4*x34^2*a2*a1^6 + 2*a6^4*a5^5*x34^2*a2*a1^6 - 4*a6^3*a5^6*x34^2*a2*a1^6 - 4*a6^6*a5^2*x34^3*a2*a1^6 + 40*a6^5*a5^3*x34^3*a2*a1^6 - 28*a6^4*a5^4*x34^3*a2*a1^6 + 40*a6^3*a5^5*x34^3*a2*a1^6 - 4*a6^2*a5^6*x34^3*a2*a1^6 - 8*a6^6*a5*x34^4*a2*a1^6 + 2*a6^5*a5^2*x34^4*a2*a1^6 - 28*a6^4*a5^3*x34^4*a2*a1^6 - 28*a6^3*a5^4*x34^4*a2*a1^6 + 2*a6^2*a5^5*x34^4*a2*a1^6 - 8*a6*a5^6*x34^4*a2*a1^6 + 8*a6^5*a5*x34^5*a2*a1^6 + 2*a6^4*a5^2*x34^5*a2*a1^6 + 40*a6^3*a5^3*x34^5*a2*a1^6 + 2*a6^2*a5^4*x34^5*a2*a1^6 + 8*a6*a5^5*x34^5*a2*a1^6 - 8*a6^4*a5*x34^6*a2*a1^6 - 4*a6^3*a5^2*x34^6*a2*a1^6 - 4*a6^2*a5^3*x34^6*a2*a1^6 - 8*a6*a5^4*x34^6*a2*a1^6 - 16*a6^6*a5^4*a3*a2*a1^6 + 16*a6^5*a5^5*a3*a2*a1^6 - 16*a6^4*a5^6*a3*a2*a1^6 + 40*a6^6*a5^3*x34*a3*a2*a1^6 + 4*a6^5*a5^4*x34*a3*a2*a1^6 + 4*a6^4*a5^5*x34*a3*a2*a1^6 + 40*a6^3*a5^6*x34*a3*a2*a1^6 - 36*a6^6*a5^2*x34^2*a3*a2*a1^6 + 72*a6^5*a5^3*x34^2*a3*a2*a1^6 - 84*a6^4*a5^4*x34^2*a3*a2*a1^6 + 72*a6^3*a5^5*x34^2*a3*a2*a1^6 - 36*a6^2*a5^6*x34^2*a3*a2*a1^6 + 16*a6^6*a5*x34^3*a3*a2*a1^6 - 40*a6^5*a5^2*x34^3*a3*a2*a1^6 - 80*a6^4*a5^3*x34^3*a3*a2*a1^6 - 80*a6^3*a5^4*x34^3*a3*a2*a1^6 - 40*a6^2*a5^5*x34^3*a3*a2*a1^6 + 16*a6*a5^6*x34^3*a3*a2*a1^6 - 8*a6^6*x34^4*a3*a2*a1^6 + 40*a6^5*a5*x34^4*a3*a2*a1^6 + 10*a6^4*a5^2*x34^4*a3*a2*a1^6 + 232*a6^3*a5^3*x34^4*a3*a2*a1^6 + 10*a6^2*a5^4*x34^4*a3*a2*a1^6 + 40*a6*a5^5*x34^4*a3*a2*a1^6 - 8*a5^6*x34^4*a3*a2*a1^6 + 8*a6^5*x34^5*a3*a2*a1^6 - 48*a6^4*a5*x34^5*a3*a2*a1^6 - 72*a6^3*a5^2*x34^5*a3*a2*a1^6 - 72*a6^2*a5^3*x34^5*a3*a2*a1^6 - 48*a6*a5^4*x34^5*a3*a2*a1^6 + 8*a5^5*x34^5*a3*a2*a1^6 - 8*a6^4*x34^6*a3*a2*a1^6 + 48*a6^3*a5*x34^6*a3*a2*a1^6 - 24*a6^2*a5^2*x34^6*a3*a2*a1^6 + 48*a6*a5^3*x34^6*a3*a2*a1^6 - 8*a5^4*x34^6*a3*a2*a1^6 + 40*a6^6*a5^3*a3^2*a2*a1^6 + 4*a6^5*a5^4*a3^2*a2*a1^6 + 4*a6^4*a5^5*a3^2*a2*a1^6 + 40*a6^3*a5^6*a3^2*a2*a1^6 - 84*a6^6*a5^2*x34*a3^2*a2*a1^6 - 24*a6^5*a5^3*x34*a3^2*a2*a1^6 - 84*a6^4*a5^4*x34*a3^2*a2*a1^6 - 24*a6^3*a5^5*x34*a3^2*a2*a1^6 - 84*a6^2*a5^6*x34*a3^2*a2*a1^6 + 72*a6^6*a5*x34^2*a3^2*a2*a1^6 - 24*a6^5*a5^2*x34^2*a3^2*a2*a1^6 - 36*a6^4*a5^3*x34^2*a3^2*a2*a1^6 - 36*a6^3*a5^4*x34^2*a3^2*a2*a1^6 - 24*a6^2*a5^5*x34^2*a3^2*a2*a1^6 + 72*a6*a5^6*x34^2*a3^2*a2*a1^6 - 36*a6^6*x34^3*a3^2*a2*a1^6 + 32*a6^5*a5*x34^3*a3^2*a2*a1^6 + 56*a6^4*a5^2*x34^3*a3^2*a2*a1^6 + 432*a6^3*a5^3*x34^3*a3^2*a2*a1^6 + 56*a6^2*a5^4*x34^3*a3^2*a2*a1^6 + 32*a6*a5^5*x34^3*a3^2*a2*a1^6 - 36*a5^6*x34^3*a3^2*a2*a1^6 + 42*a6^5*x34^4*a3^2*a2*a1^6 - 120*a6^4*a5*x34^4*a3^2*a2*a1^6 - 264*a6^3*a5^2*x34^4*a3^2*a2*a1^6 - 264*a6^2*a5^3*x34^4*a3^2*a2*a1^6 - 120*a6*a5^4*x34^4*a3^2*a2*a1^6 + 42*a5^5*x34^4*a3^2*a2*a1^6 - 46*a6^4*x34^5*a3^2*a2*a1^6 + 240*a6^3*a5*x34^5*a3^2*a2*a1^6 - 36*a6^2*a5^2*x34^5*a3^2*a2*a1^6 + 240*a6*a5^3*x34^5*a3^2*a2*a1^6 - 46*a5^4*x34^5*a3^2*a2*a1^6 - 4*a6^3*x34^6*a3^2*a2*a1^6 - 24*a6^2*a5*x34^6*a3^2*a2*a1^6 - 24*a6*a5^2*x34^6*a3^2*a2*a1^6 - 4*a5^3*x34^6*a3^2*a2*a1^6 - 56*a6^6*a5^2*a3^3*a2*a1^6 - 16*a6^5*a5^3*a3^3*a2*a1^6 - 56*a6^4*a5^4*a3^3*a2*a1^6 - 16*a6^3*a5^5*a3^3*a2*a1^6 - 56*a6^2*a5^6*a3^3*a2*a1^6 + 112*a6^6*a5*x34*a3^3*a2*a1^6 + 32*a6^5*a5^2*x34*a3^3*a2*a1^6 + 88*a6^4*a5^3*x34*a3^3*a2*a1^6 + 88*a6^3*a5^4*x34*a3^3*a2*a1^6 + 32*a6^2*a5^5*x34*a3^3*a2*a1^6 + 112*a6*a5^6*x34*a3^3*a2*a1^6 - 64*a6^6*x34^2*a3^3*a2*a1^6 - 112*a6^5*a5*x34^2*a3^3*a2*a1^6 + 164*a6^4*a5^2*x34^2*a3^3*a2*a1^6 + 208*a6^3*a5^3*x34^2*a3^3*a2*a1^6 + 164*a6^2*a5^4*x34^2*a3^3*a2*a1^6 - 112*a6*a5^5*x34^2*a3^3*a2*a1^6 - 64*a5^6*x34^2*a3^3*a2*a1^6 + 128*a6^5*x34^3*a3^3*a2*a1^6 - 128*a6^4*a5*x34^3*a3^3*a2*a1^6 - 512*a6^3*a5^2*x34^3*a3^3*a2*a1^6 - 512*a6^2*a5^3*x34^3*a3^3*a2*a1^6 - 128*a6*a5^4*x34^3*a3^3*a2*a1^6 + 128*a5^5*x34^3*a3^3*a2*a1^6 - 138*a6^4*x34^4*a3^3*a2*a1^6 + 512*a6^3*a5*x34^4*a3^3*a2*a1^6 + 216*a6^2*a5^2*x34^4*a3^3*a2*a1^6 + 512*a6*a5^3*x34^4*a3^3*a2*a1^6 - 138*a5^4*x34^4*a3^3*a2*a1^6 + 16*a6^3*x34^5*a3^3*a2*a1^6 - 192*a6^2*a5*x34^5*a3^3*a2*a1^6 - 192*a6*a5^2*x34^5*a3^3*a2*a1^6 + 16*a5^3*x34^5*a3^3*a2*a1^6 - 4*a6^2*x34^6*a3^3*a2*a1^6 + 48*a6*a5*x34^6*a3^3*a2*a1^6 - 4*a5^2*x34^6*a3^3*a2*a1^6 + 56*a6^6*a5*a3^4*a2*a1^6 + 16*a6^5*a5^2*a3^4*a2*a1^6 + 44*a6^4*a5^3*a3^4*a2*a1^6 + 44*a6^3*a5^4*a3^4*a2*a1^6 + 16*a6^2*a5^5*a3^4*a2*a1^6 + 56*a6*a5^6*a3^4*a2*a1^6 - 60*a6^6*x34*a3^4*a2*a1^6 - 200*a6^5*a5*x34*a3^4*a2*a1^6 + 190*a6^4*a5^2*x34*a3^4*a2*a1^6 - 120*a6^3*a5^3*x34*a3^4*a2*a1^6 + 190*a6^2*a5^4*x34*a3^4*a2*a1^6 - 200*a6*a5^5*x34*a3^4*a2*a1^6 - 60*a5^6*x34*a3^4*a2*a1^6 + 214*a6^5*x34^2*a3^4*a2*a1^6 - 24*a6^4*a5*x34^2*a3^4*a2*a1^6 - 576*a6^3*a5^2*x34^2*a3^4*a2*a1^6 - 576*a6^2*a5^3*x34^2*a3^4*a2*a1^6 - 24*a6*a5^4*x34^2*a3^4*a2*a1^6 + 214*a5^5*x34^2*a3^4*a2*a1^6 - 280*a6^4*x34^3*a3^4*a2*a1^6 + 640*a6^3*a5*x34^3*a3^4*a2*a1^6 + 780*a6^2*a5^2*x34^3*a3^4*a2*a1^6 + 640*a6*a5^3*x34^3*a3^4*a2*a1^6 - 280*a5^4*x34^3*a3^4*a2*a1^6 + 112*a6^3*x34^4*a3^4*a2*a1^6 - 600*a6^2*a5*x34^4*a3^4*a2*a1^6 - 600*a6*a5^2*x34^4*a3^4*a2*a1^6 + 112*a5^3*x34^4*a3^4*a2*a1^6 - 22*a6^2*x34^5*a3^4*a2*a1^6 + 288*a6*a5*x34^5*a3^4*a2*a1^6 - 22*a5^2*x34^5*a3^4*a2*a1^6 - 8*a6*x34^6*a3^4*a2*a1^6 - 8*a5*x34^6*a3^4*a2*a1^6 - 24*a6^6*a3^5*a2*a1^6 - 80*a6^5*a5*a3^5*a2*a1^6 + 76*a6^4*a5^2*a3^5*a2*a1^6 - 48*a6^3*a5^3*a3^5*a2*a1^6 + 76*a6^2*a5^4*a3^5*a2*a1^6 - 80*a6*a5^5*a3^5*a2*a1^6 - 24*a5^6*a3^5*a2*a1^6 + 180*a6^5*x34*a3^5*a2*a1^6 + 48*a6^4*a5*x34*a3^5*a2*a1^6 - 384*a6^3*a5^2*x34*a3^5*a2*a1^6 - 384*a6^2*a5^3*x34*a3^5*a2*a1^6 + 48*a6*a5^4*x34*a3^5*a2*a1^6 + 180*a5^5*x34*a3^5*a2*a1^6 - 350*a6^4*x34^2*a3^5*a2*a1^6 + 480*a6^3*a5*x34^2*a3^5*a2*a1^6 + 1152*a6^2*a5^2*x34^2*a3^5*a2*a1^6 + 480*a6*a5^3*x34^2*a3^5*a2*a1^6 - 350*a5^4*x34^2*a3^5*a2*a1^6 + 248*a6^3*x34^3*a3^5*a2*a1^6 - 1008*a6^2*a5*x34^3*a3^5*a2*a1^6 - 1008*a6*a5^2*x34^3*a3^5*a2*a1^6 + 248*a5^3*x34^3*a3^5*a2*a1^6 - 48*a6^2*x34^4*a3^5*a2*a1^6 + 720*a6*a5*x34^4*a3^5*a2*a1^6 - 48*a5^2*x34^4*a3^5*a2*a1^6 - 40*a6*x34^5*a3^5*a2*a1^6 - 40*a5*x34^5*a3^5*a2*a1^6 + 60*a6^5*a3^6*a2*a1^6 + 16*a6^4*a5*a3^6*a2*a1^6 - 128*a6^3*a5^2*a3^6*a2*a1^6 - 128*a6^2*a5^3*a3^6*a2*a1^6 + 16*a6*a5^4*a3^6*a2*a1^6 + 60*a5^5*a3^6*a2*a1^6 - 238*a6^4*x34*a3^6*a2*a1^6 + 224*a6^3*a5*x34*a3^6*a2*a1^6 + 840*a6^2*a5^2*x34*a3^6*a2*a1^6 + 224*a6*a5^3*x34*a3^6*a2*a1^6 - 238*a5^4*x34*a3^6*a2*a1^6 + 288*a6^3*x34^2*a3^6*a2*a1^6 - 1008*a6^2*a5*x34^2*a3^6*a2*a1^6 - 1008*a6*a5^2*x34^2*a3^6*a2*a1^6 + 288*a5^3*x34^2*a3^6*a2*a1^6 - 56*a6^2*x34^3*a3^6*a2*a1^6 + 1008*a6*a5*x34^3*a3^6*a2*a1^6 - 56*a5^2*x34^3*a3^6*a2*a1^6 - 88*a6*x34^4*a3^6*a2*a1^6 - 88*a5*x34^4*a3^6*a2*a1^6 - 68*a6^4*a3^7*a2*a1^6 + 64*a6^3*a5*a3^7*a2*a1^6 + 240*a6^2*a5^2*a3^7*a2*a1^6 + 64*a6*a5^3*a3^7*a2*a1^6 - 68*a5^4*a3^7*a2*a1^6 + 176*a6^3*x34*a3^7*a2*a1^6 - 576*a6^2*a5*x34*a3^7*a2*a1^6 - 576*a6*a5^2*x34*a3^7*a2*a1^6 + 176*a5^3*x34*a3^7*a2*a1^6 - 40*a6^2*x34^2*a3^7*a2*a1^6 + 864*a6*a5*x34^2*a3^7*a2*a1^6 - 40*a5^2*x34^2*a3^7*a2*a1^6 - 112*a6*x34^3*a3^7*a2*a1^6 - 112*a5*x34^3*a3^7*a2*a1^6 + 44*a6^3*a3^8*a2*a1^6 - 144*a6^2*a5*a3^8*a2*a1^6 - 144*a6*a5^2*a3^8*a2*a1^6 + 44*a5^3*a3^8*a2*a1^6 - 18*a6^2*x34*a3^8*a2*a1^6 + 432*a6*a5*x34*a3^8*a2*a1^6 - 18*a5^2*x34*a3^8*a2*a1^6 - 88*a6*x34^2*a3^8*a2*a1^6 - 88*a5*x34^2*a3^8*a2*a1^6 - 4*a6^2*a3^9*a2*a1^6 + 96*a6*a5*a3^9*a2*a1^6 - 4*a5^2*a3^9*a2*a1^6 - 40*a6*x34*a3^9*a2*a1^6 - 40*a5*x34*a3^9*a2*a1^6 - 8*a6*a3^10*a2*a1^6 - 8*a5*a3^10*a2*a1^6 + 8*a6^6*a5^4*a2^2*a1^6 - 8*a6^5*a5^5*a2^2*a1^6 + 8*a6^4*a5^6*a2^2*a1^6 - 4*a6^6*a5^3*x34*a2^2*a1^6 + 2*a6^5*a5^4*x34*a2^2*a1^6 + 2*a6^4*a5^5*x34*a2^2*a1^6 - 4*a6^3*a5^6*x34*a2^2*a1^6 + 24*a6^6*a5^2*x34^2*a2^2*a1^6 - 28*a6^5*a5^3*x34^2*a2^2*a1^6 + 32*a6^4*a5^4*x34^2*a2^2*a1^6 - 28*a6^3*a5^5*x34^2*a2^2*a1^6 + 24*a6^2*a5^6*x34^2*a2^2*a1^6 - 4*a6^6*a5*x34^3*a2^2*a1^6 - 28*a6^5*a5^2*x34^3*a2^2*a1^6 - 4*a6^4*a5^3*x34^3*a2^2*a1^6 - 4*a6^3*a5^4*x34^3*a2^2*a1^6 - 28*a6^2*a5^5*x34^3*a2^2*a1^6 - 4*a6*a5^6*x34^3*a2^2*a1^6 + 8*a6^6*x34^4*a2^2*a1^6 + 2*a6^5*a5*x34^4*a2^2*a1^6 + 32*a6^4*a5^2*x34^4*a2^2*a1^6 - 4*a6^3*a5^3*x34^4*a2^2*a1^6 + 32*a6^2*a5^4*x34^4*a2^2*a1^6 + 2*a6*a5^5*x34^4*a2^2*a1^6 + 8*a5^6*x34^4*a2^2*a1^6 - 8*a6^5*x34^5*a2^2*a1^6 + 2*a6^4*a5*x34^5*a2^2*a1^6 - 28*a6^3*a5^2*x34^5*a2^2*a1^6 - 28*a6^2*a5^3*x34^5*a2^2*a1^6 + 2*a6*a5^4*x34^5*a2^2*a1^6 - 8*a5^5*x34^5*a2^2*a1^6 + 8*a6^4*x34^6*a2^2*a1^6 - 4*a6^3*a5*x34^6*a2^2*a1^6 + 24*a6^2*a5^2*x34^6*a2^2*a1^6 - 4*a6*a5^3*x34^6*a2^2*a1^6 + 8*a5^4*x34^6*a2^2*a1^6 - 8*a6^6*a5^3*a3*a2^2*a1^6 + 4*a6^5*a5^4*a3*a2^2*a1^6 + 4*a6^4*a5^5*a3*a2^2*a1^6 - 8*a6^3*a5^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*x34*a3*a2^2*a1^6 - 104*a6^5*a5^3*x34*a3*a2^2*a1^6 + 64*a6^4*a5^4*x34*a3*a2^2*a1^6 - 104*a6^3*a5^5*x34*a3*a2^2*a1^6 + 24*a6^2*a5^6*x34*a3*a2^2*a1^6 - 36*a6^6*a5*x34^2*a3*a2^2*a1^6 + 24*a6^5*a5^2*x34^2*a3*a2^2*a1^6 + 24*a6^4*a5^3*x34^2*a3*a2^2*a1^6 + 24*a6^3*a5^4*x34^2*a3*a2^2*a1^6 + 24*a6^2*a5^5*x34^2*a3*a2^2*a1^6 - 36*a6*a5^6*x34^2*a3*a2^2*a1^6 + 28*a6^6*x34^3*a3*a2^2*a1^6 - 40*a6^5*a5*x34^3*a3*a2^2*a1^6 + 164*a6^4*a5^2*x34^3*a3*a2^2*a1^6 - 112*a6^3*a5^3*x34^3*a3*a2^2*a1^6 + 164*a6^2*a5^4*x34^3*a3*a2^2*a1^6 - 40*a6*a5^5*x34^3*a3*a2^2*a1^6 + 28*a5^6*x34^3*a3*a2^2*a1^6 - 38*a6^5*x34^4*a3*a2^2*a1^6 + 10*a6^4*a5*x34^4*a3*a2^2*a1^6 - 104*a6^3*a5^2*x34^4*a3*a2^2*a1^6 - 104*a6^2*a5^3*x34^4*a3*a2^2*a1^6 + 10*a6*a5^4*x34^4*a3*a2^2*a1^6 - 38*a5^5*x34^4*a3*a2^2*a1^6 + 50*a6^4*x34^5*a3*a2^2*a1^6 - 72*a6^3*a5*x34^5*a3*a2^2*a1^6 + 252*a6^2*a5^2*x34^5*a3*a2^2*a1^6 - 72*a6*a5^3*x34^5*a3*a2^2*a1^6 + 50*a5^4*x34^5*a3*a2^2*a1^6 - 4*a6^3*x34^6*a3*a2^2*a1^6 - 24*a6^2*a5*x34^6*a3*a2^2*a1^6 - 24*a6*a5^2*x34^6*a3*a2^2*a1^6 - 4*a5^3*x34^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*a3^2*a2^2*a1^6 - 104*a6^5*a5^3*a3^2*a2^2*a1^6 + 64*a6^4*a5^4*a3^2*a2^2*a1^6 - 104*a6^3*a5^5*a3^2*a2^2*a1^6 + 24*a6^2*a5^6*a3^2*a2^2*a1^6 - 84*a6^6*a5*x34*a3^2*a2^2*a1^6 + 240*a6^5*a5^2*x34*a3^2*a2^2*a1^6 + 96*a6^4*a5^3*x34*a3^2*a2^2*a1^6 + 96*a6^3*a5^4*x34*a3^2*a2^2*a1^6 + 240*a6^2*a5^5*x34*a3^2*a2^2*a1^6 - 84*a6*a5^6*x34*a3^2*a2^2*a1^6 + 60*a6^6*x34^2*a3^2*a2^2*a1^6 - 24*a6^5*a5*x34^2*a3^2*a2^2*a1^6 - 132*a6^4*a5^2*x34^2*a3^2*a2^2*a1^6 - 168*a6^3*a5^3*x34^2*a3^2*a2^2*a1^6 - 132*a6^2*a5^4*x34^2*a3^2*a2^2*a1^6 - 24*a6*a5^5*x34^2*a3^2*a2^2*a1^6 + 60*a5^6*x34^2*a3^2*a2^2*a1^6 - 100*a6^5*x34^3*a3^2*a2^2*a1^6 + 56*a6^4*a5*x34^3*a3^2*a2^2*a1^6 + 8*a6^3*a5^2*x34^3*a3^2*a2^2*a1^6 + 8*a6^2*a5^3*x34^3*a3^2*a2^2*a1^6 + 56*a6*a5^4*x34^3*a3^2*a2^2*a1^6 - 100*a5^5*x34^3*a3^2*a2^2*a1^6 + 162*a6^4*x34^4*a3^2*a2^2*a1^6 - 264*a6^3*a5*x34^4*a3^2*a2^2*a1^6 + 468*a6^2*a5^2*x34^4*a3^2*a2^2*a1^6 - 264*a6*a5^3*x34^4*a3^2*a2^2*a1^6 + 162*a5^4*x34^4*a3^2*a2^2*a1^6 - 52*a6^3*x34^5*a3^2*a2^2*a1^6 - 36*a6^2*a5*x34^5*a3^2*a2^2*a1^6 - 36*a6*a5^2*x34^5*a3^2*a2^2*a1^6 - 52*a5^3*x34^5*a3^2*a2^2*a1^6 + 24*a6^2*x34^6*a3^2*a2^2*a1^6 - 24*a6*a5*x34^6*a3^2*a2^2*a1^6 + 24*a5^2*x34^6*a3^2*a2^2*a1^6 - 56*a6^6*a5*a3^3*a2^2*a1^6 + 160*a6^5*a5^2*a3^3*a2^2*a1^6 + 64*a6^4*a5^3*a3^3*a2^2*a1^6 + 64*a6^3*a5^4*a3^3*a2^2*a1^6 + 160*a6^2*a5^5*a3^3*a2^2*a1^6 - 56*a6*a5^6*a3^3*a2^2*a1^6 + 64*a6^6*x34*a3^3*a2^2*a1^6 + 32*a6^5*a5*x34*a3^3*a2^2*a1^6 - 592*a6^4*a5^2*x34*a3^3*a2^2*a1^6 - 112*a6^3*a5^3*x34*a3^3*a2^2*a1^6 - 592*a6^2*a5^4*x34*a3^3*a2^2*a1^6 + 32*a6*a5^5*x34*a3^3*a2^2*a1^6 + 64*a5^6*x34*a3^3*a2^2*a1^6 - 180*a6^5*x34^2*a3^3*a2^2*a1^6 + 164*a6^4*a5*x34^2*a3^3*a2^2*a1^6 + 512*a6^3*a5^2*x34^2*a3^3*a2^2*a1^6 + 512*a6^2*a5^3*x34^2*a3^3*a2^2*a1^6 + 164*a6*a5^4*x34^2*a3^3*a2^2*a1^6 - 180*a5^5*x34^2*a3^3*a2^2*a1^6 + 304*a6^4*x34^3*a3^3*a2^2*a1^6 - 512*a6^3*a5*x34^3*a3^3*a2^2*a1^6 - 24*a6^2*a5^2*x34^3*a3^3*a2^2*a1^6 - 512*a6*a5^3*x34^3*a3^3*a2^2*a1^6 + 304*a5^4*x34^3*a3^3*a2^2*a1^6 - 204*a6^3*x34^4*a3^3*a2^2*a1^6 + 216*a6^2*a5*x34^4*a3^3*a2^2*a1^6 + 216*a6*a5^2*x34^4*a3^3*a2^2*a1^6 - 204*a5^3*x34^4*a3^3*a2^2*a1^6 + 116*a6^2*x34^5*a3^3*a2^2*a1^6 - 192*a6*a5*x34^5*a3^3*a2^2*a1^6 + 116*a5^2*x34^5*a3^3*a2^2*a1^6 - 4*a6*x34^6*a3^3*a2^2*a1^6 - 4*a5*x34^6*a3^3*a2^2*a1^6 + 32*a6^6*a3^4*a2^2*a1^6 + 16*a6^5*a5*a3^4*a2^2*a1^6 - 296*a6^4*a5^2*a3^4*a2^2*a1^6 - 56*a6^3*a5^3*a3^4*a2^2*a1^6 - 296*a6^2*a5^4*a3^4*a2^2*a1^6 + 16*a6*a5^5*a3^4*a2^2*a1^6 + 32*a5^6*a3^4*a2^2*a1^6 - 170*a6^5*x34*a3^4*a2^2*a1^6 + 190*a6^4*a5*x34*a3^4*a2^2*a1^6 + 760*a6^3*a5^2*x34*a3^4*a2^2*a1^6 + 760*a6^2*a5^3*x34*a3^4*a2^2*a1^6 + 190*a6*a5^4*x34*a3^4*a2^2*a1^6 - 170*a5^5*x34*a3^4*a2^2*a1^6 + 352*a6^4*x34^2*a3^4*a2^2*a1^6 - 576*a6^3*a5*x34^2*a3^4*a2^2*a1^6 - 1152*a6^2*a5^2*x34^2*a3^4*a2^2*a1^6 - 576*a6*a5^3*x34^2*a3^4*a2^2*a1^6 + 352*a5^4*x34^2*a3^4*a2^2*a1^6 - 380*a6^3*x34^3*a3^4*a2^2*a1^6 + 780*a6^2*a5*x34^3*a3^4*a2^2*a1^6 + 780*a6*a5^2*x34^3*a3^4*a2^2*a1^6 - 380*a5^3*x34^3*a3^4*a2^2*a1^6 + 252*a6^2*x34^4*a3^4*a2^2*a1^6 - 600*a6*a5*x34^4*a3^4*a2^2*a1^6 + 252*a5^2*x34^4*a3^4*a2^2*a1^6 - 22*a6*x34^5*a3^4*a2^2*a1^6 - 22*a5*x34^5*a3^4*a2^2*a1^6 + 8*x34^6*a3^4*a2^2*a1^6 - 68*a6^5*a3^5*a2^2*a1^6 + 76*a6^4*a5*a3^5*a2^2*a1^6 + 304*a6^3*a5^2*a3^5*a2^2*a1^6 + 304*a6^2*a5^3*a3^5*a2^2*a1^6 + 76*a6*a5^4*a3^5*a2^2*a1^6 - 68*a5^5*a3^5*a2^2*a1^6 + 240*a6^4*x34*a3^5*a2^2*a1^6 - 384*a6^3*a5*x34*a3^5*a2^2*a1^6 - 1368*a6^2*a5^2*x34*a3^5*a2^2*a1^6 - 384*a6*a5^3*x34*a3^5*a2^2*a1^6 + 240*a5^4*x34*a3^5*a2^2*a1^6 - 404*a6^3*x34^2*a3^5*a2^2*a1^6 + 1152*a6^2*a5*x34^2*a3^5*a2^2*a1^6 + 1152*a6*a5^2*x34^2*a3^5*a2^2*a1^6 - 404*a5^3*x34^2*a3^5*a2^2*a1^6 + 300*a6^2*x34^3*a3^5*a2^2*a1^6 - 1008*a6*a5*x34^3*a3^5*a2^2*a1^6 + 300*a5^2*x34^3*a3^5*a2^2*a1^6 - 48*a6*x34^4*a3^5*a2^2*a1^6 - 48*a5*x34^4*a3^5*a2^2*a1^6 + 40*x34^5*a3^5*a2^2*a1^6 + 80*a6^4*a3^6*a2^2*a1^6 - 128*a6^3*a5*a3^6*a2^2*a1^6 - 456*a6^2*a5^2*a3^6*a2^2*a1^6 - 128*a6*a5^3*a3^6*a2^2*a1^6 + 80*a5^4*a3^6*a2^2*a1^6 - 252*a6^3*x34*a3^6*a2^2*a1^6 + 840*a6^2*a5*x34*a3^6*a2^2*a1^6 + 840*a6*a5^2*x34*a3^6*a2^2*a1^6 - 252*a5^3*x34*a3^6*a2^2*a1^6 + 212*a6^2*x34^2*a3^6*a2^2*a1^6 - 1008*a6*a5*x34^2*a3^6*a2^2*a1^6 + 212*a5^2*x34^2*a3^6*a2^2*a1^6 - 56*a6*x34^3*a3^6*a2^2*a1^6 - 56*a5*x34^3*a3^6*a2^2*a1^6 + 88*x34^4*a3^6*a2^2*a1^6 - 72*a6^3*a3^7*a2^2*a1^6 + 240*a6^2*a5*a3^7*a2^2*a1^6 + 240*a6*a5^2*a3^7*a2^2*a1^6 - 72*a5^3*a3^7*a2^2*a1^6 + 96*a6^2*x34*a3^7*a2^2*a1^6 - 576*a6*a5*x34*a3^7*a2^2*a1^6 + 96*a5^2*x34*a3^7*a2^2*a1^6 - 40*a6*x34^2*a3^7*a2^2*a1^6 - 40*a5*x34^2*a3^7*a2^2*a1^6 + 112*x34^3*a3^7*a2^2*a1^6 + 24*a6^2*a3^8*a2^2*a1^6 - 144*a6*a5*a3^8*a2^2*a1^6 + 24*a5^2*a3^8*a2^2*a1^6 - 18*a6*x34*a3^8*a2^2*a1^6 - 18*a5*x34*a3^8*a2^2*a1^6 + 88*x34^2*a3^8*a2^2*a1^6 - 4*a6*a3^9*a2^2*a1^6 - 4*a5*a3^9*a2^2*a1^6 + 40*x34*a3^9*a2^2*a1^6 + 8*a3^10*a2^2*a1^6 - 8*a6^6*a5^3*a2^3*a1^6 - 4*a6^5*a5^4*a2^3*a1^6 - 4*a6^4*a5^5*a2^3*a1^6 - 8*a6^3*a5^6*a2^3*a1^6 - 4*a6^6*a5^2*x34*a2^3*a1^6 + 40*a6^5*a5^3*x34*a2^3*a1^6 - 28*a6^4*a5^4*x34*a2^3*a1^6 + 40*a6^3*a5^5*x34*a2^3*a1^6 - 4*a6^2*a5^6*x34*a2^3*a1^6 - 4*a6^6*a5*x34^2*a2^3*a1^6 - 28*a6^5*a5^2*x34^2*a2^3*a1^6 - 4*a6^4*a5^3*x34^2*a2^3*a1^6 - 4*a6^3*a5^4*x34^2*a2^3*a1^6 - 28*a6^2*a5^5*x34^2*a2^3*a1^6 - 4*a6*a5^6*x34^2*a2^3*a1^6 - 8*a6^6*x34^3*a2^3*a1^6 + 40*a6^5*a5*x34^3*a2^3*a1^6 - 4*a6^4*a5^2*x34^3*a2^3*a1^6 + 48*a6^3*a5^3*x34^3*a2^3*a1^6 - 4*a6^2*a5^4*x34^3*a2^3*a1^6 + 40*a6*a5^5*x34^3*a2^3*a1^6 - 8*a5^6*x34^3*a2^3*a1^6 - 4*a6^5*x34^4*a2^3*a1^6 - 28*a6^4*a5*x34^4*a2^3*a1^6 - 4*a6^3*a5^2*x34^4*a2^3*a1^6 - 4*a6^2*a5^3*x34^4*a2^3*a1^6 - 28*a6*a5^4*x34^4*a2^3*a1^6 - 4*a5^5*x34^4*a2^3*a1^6 - 4*a6^4*x34^5*a2^3*a1^6 + 40*a6^3*a5*x34^5*a2^3*a1^6 - 28*a6^2*a5^2*x34^5*a2^3*a1^6 + 40*a6*a5^3*x34^5*a2^3*a1^6 - 4*a5^4*x34^5*a2^3*a1^6 - 8*a6^3*x34^6*a2^3*a1^6 - 4*a6^2*a5*x34^6*a2^3*a1^6 - 4*a6*a5^2*x34^6*a2^3*a1^6 - 8*a5^3*x34^6*a2^3*a1^6 - 8*a6^6*a5^2*a3*a2^3*a1^6 + 80*a6^5*a5^3*a3*a2^3*a1^6 - 56*a6^4*a5^4*a3*a2^3*a1^6 + 80*a6^3*a5^5*a3*a2^3*a1^6 - 8*a6^2*a5^6*a3*a2^3*a1^6 + 40*a6^6*a5*x34*a3*a2^3*a1^6 - 104*a6^5*a5^2*x34*a3*a2^3*a1^6 + 24*a6^4*a5^3*x34*a3*a2^3*a1^6 + 24*a6^3*a5^4*x34*a3*a2^3*a1^6 - 104*a6^2*a5^5*x34*a3*a2^3*a1^6 + 40*a6*a5^6*x34*a3*a2^3*a1^6 - 28*a6^6*x34^2*a3*a2^3*a1^6 + 72*a6^5*a5*x34^2*a3*a2^3*a1^6 + 24*a6^4*a5^2*x34^2*a3*a2^3*a1^6 + 48*a6^3*a5^3*x34^2*a3*a2^3*a1^6 + 24*a6^2*a5^4*x34^2*a3*a2^3*a1^6 + 72*a6*a5^5*x34^2*a3*a2^3*a1^6 - 28*a5^6*x34^2*a3*a2^3*a1^6 + 24*a6^5*x34^3*a3*a2^3*a1^6 - 80*a6^4*a5*x34^3*a3*a2^3*a1^6 - 112*a6^3*a5^2*x34^3*a3*a2^3*a1^6 - 112*a6^2*a5^3*x34^3*a3*a2^3*a1^6 - 80*a6*a5^4*x34^3*a3*a2^3*a1^6 + 24*a5^5*x34^3*a3*a2^3*a1^6 - 48*a6^4*x34^4*a3*a2^3*a1^6 + 232*a6^3*a5*x34^4*a3*a2^3*a1^6 - 104*a6^2*a5^2*x34^4*a3*a2^3*a1^6 + 232*a6*a5^3*x34^4*a3*a2^3*a1^6 - 48*a5^4*x34^4*a3*a2^3*a1^6 - 8*a6^3*x34^5*a3*a2^3*a1^6 - 72*a6^2*a5*x34^5*a3*a2^3*a1^6 - 72*a6*a5^2*x34^5*a3*a2^3*a1^6 - 8*a5^3*x34^5*a3*a2^3*a1^6 - 4*a6^2*x34^6*a3*a2^3*a1^6 + 48*a6*a5*x34^6*a3*a2^3*a1^6 - 4*a5^2*x34^6*a3*a2^3*a1^6 + 40*a6^6*a5*a3^2*a2^3*a1^6 - 104*a6^5*a5^2*a3^2*a2^3*a1^6 + 24*a6^4*a5^3*a3^2*a2^3*a1^6 + 24*a6^3*a5^4*a3^2*a2^3*a1^6 - 104*a6^2*a5^5*a3^2*a2^3*a1^6 + 40*a6*a5^6*a3^2*a2^3*a1^6 - 36*a6^6*x34*a3^2*a2^3*a1^6 - 24*a6^5*a5*x34*a3^2*a2^3*a1^6 + 96*a6^4*a5^2*x34*a3^2*a2^3*a1^6 - 144*a6^3*a5^3*x34*a3^2*a2^3*a1^6 + 96*a6^2*a5^4*x34*a3^2*a2^3*a1^6 - 24*a6*a5^5*x34*a3^2*a2^3*a1^6 - 36*a5^6*x34*a3^2*a2^3*a1^6 + 68*a6^5*x34^2*a3^2*a2^3*a1^6 - 36*a6^4*a5*x34^2*a3^2*a2^3*a1^6 - 168*a6^3*a5^2*x34^2*a3^2*a2^3*a1^6 - 168*a6^2*a5^3*x34^2*a3^2*a2^3*a1^6 - 36*a6*a5^4*x34^2*a3^2*a2^3*a1^6 + 68*a5^5*x34^2*a3^2*a2^3*a1^6 - 156*a6^4*x34^3*a3^2*a2^3*a1^6 + 432*a6^3*a5*x34^3*a3^2*a2^3*a1^6 + 8*a6^2*a5^2*x34^3*a3^2*a2^3*a1^6 + 432*a6*a5^3*x34^3*a3^2*a2^3*a1^6 - 156*a5^4*x34^3*a3^2*a2^3*a1^6 + 76*a6^3*x34^4*a3^2*a2^3*a1^6 - 264*a6^2*a5*x34^4*a3^2*a2^3*a1^6 - 264*a6*a5^2*x34^4*a3^2*a2^3*a1^6 + 76*a5^3*x34^4*a3^2*a2^3*a1^6 - 52*a6^2*x34^5*a3^2*a2^3*a1^6 + 240*a6*a5*x34^5*a3^2*a2^3*a1^6 - 52*a5^2*x34^5*a3^2*a2^3*a1^6 - 4*a6*x34^6*a3^2*a2^3*a1^6 - 4*a5*x34^6*a3^2*a2^3*a1^6 - 24*a6^6*a3^3*a2^3*a1^6 - 16*a6^5*a5*a3^3*a2^3*a1^6 + 64*a6^4*a5^2*a3^3*a2^3*a1^6 - 96*a6^3*a5^3*a3^3*a2^3*a1^6 + 64*a6^2*a5^4*a3^3*a2^3*a1^6 - 16*a6*a5^5*a3^3*a2^3*a1^6 - 24*a5^6*a3^3*a2^3*a1^6 + 88*a6^5*x34*a3^3*a2^3*a1^6 + 88*a6^4*a5*x34*a3^3*a2^3*a1^6 - 112*a6^3*a5^2*x34*a3^3*a2^3*a1^6 - 112*a6^2*a5^3*x34*a3^3*a2^3*a1^6 + 88*a6*a5^4*x34*a3^3*a2^3*a1^6 + 88*a5^5*x34*a3^3*a2^3*a1^6 - 224*a6^4*x34^2*a3^3*a2^3*a1^6 + 208*a6^3*a5*x34^2*a3^3*a2^3*a1^6 + 512*a6^2*a5^2*x34^2*a3^3*a2^3*a1^6 + 208*a6*a5^3*x34^2*a3^3*a2^3*a1^6 - 224*a5^4*x34^2*a3^3*a2^3*a1^6 + 272*a6^3*x34^3*a3^3*a2^3*a1^6 - 512*a6^2*a5*x34^3*a3^3*a2^3*a1^6 - 512*a6*a5^2*x34^3*a3^3*a2^3*a1^6 + 272*a5^3*x34^3*a3^3*a2^3*a1^6 - 204*a6^2*x34^4*a3^3*a2^3*a1^6 + 512*a6*a5*x34^4*a3^3*a2^3*a1^6 - 204*a5^2*x34^4*a3^3*a2^3*a1^6 + 16*a6*x34^5*a3^3*a2^3*a1^6 + 16*a5*x34^5*a3^3*a2^3*a1^6 - 8*x34^6*a3^3*a2^3*a1^6 + 44*a6^5*a3^4*a2^3*a1^6 + 44*a6^4*a5*a3^4*a2^3*a1^6 - 56*a6^3*a5^2*a3^4*a2^3*a1^6 - 56*a6^2*a5^3*a3^4*a2^3*a1^6 + 44*a6*a5^4*a3^4*a2^3*a1^6 + 44*a5^5*a3^4*a2^3*a1^6 - 180*a6^4*x34*a3^4*a2^3*a1^6 - 120*a6^3*a5*x34*a3^4*a2^3*a1^6 + 760*a6^2*a5^2*x34*a3^4*a2^3*a1^6 - 120*a6*a5^3*x34*a3^4*a2^3*a1^6 - 180*a5^4*x34*a3^4*a2^3*a1^6 + 396*a6^3*x34^2*a3^4*a2^3*a1^6 - 576*a6^2*a5*x34^2*a3^4*a2^3*a1^6 - 576*a6*a5^2*x34^2*a3^4*a2^3*a1^6 + 396*a5^3*x34^2*a3^4*a2^3*a1^6 - 380*a6^2*x34^3*a3^4*a2^3*a1^6 + 640*a6*a5*x34^3*a3^4*a2^3*a1^6 - 380*a5^2*x34^3*a3^4*a2^3*a1^6 + 112*a6*x34^4*a3^4*a2^3*a1^6 + 112*a5*x34^4*a3^4*a2^3*a1^6 - 52*x34^5*a3^4*a2^3*a1^6 - 72*a6^4*a3^5*a2^3*a1^6 - 48*a6^3*a5*a3^5*a2^3*a1^6 + 304*a6^2*a5^2*a3^5*a2^3*a1^6 - 48*a6*a5^3*a3^5*a2^3*a1^6 - 72*a5^4*a3^5*a2^3*a1^6 + 312*a6^3*x34*a3^5*a2^3*a1^6 - 384*a6^2*a5*x34*a3^5*a2^3*a1^6 - 384*a6*a5^2*x34*a3^5*a2^3*a1^6 + 312*a5^3*x34*a3^5*a2^3*a1^6 - 404*a6^2*x34^2*a3^5*a2^3*a1^6 + 480*a6*a5*x34^2*a3^5*a2^3*a1^6 - 404*a5^2*x34^2*a3^5*a2^3*a1^6 + 248*a6*x34^3*a3^5*a2^3*a1^6 + 248*a5*x34^3*a3^5*a2^3*a1^6 - 144*x34^4*a3^5*a2^3*a1^6 + 104*a6^3*a3^6*a2^3*a1^6 - 128*a6^2*a5*a3^6*a2^3*a1^6 - 128*a6*a5^2*a3^6*a2^3*a1^6 + 104*a5^3*a3^6*a2^3*a1^6 - 252*a6^2*x34*a3^6*a2^3*a1^6 + 224*a6*a5*x34*a3^6*a2^3*a1^6 - 252*a5^2*x34*a3^6*a2^3*a1^6 + 288*a6*x34^2*a3^6*a2^3*a1^6 + 288*a5*x34^2*a3^6*a2^3*a1^6 - 224*x34^3*a3^6*a2^3*a1^6 - 72*a6^2*a3^7*a2^3*a1^6 + 64*a6*a5*a3^7*a2^3*a1^6 - 72*a5^2*a3^7*a2^3*a1^6 + 176*a6*x34*a3^7*a2^3*a1^6 + 176*a5*x34*a3^7*a2^3*a1^6 - 208*x34^2*a3^7*a2^3*a1^6 + 44*a6*a3^8*a2^3*a1^6 + 44*a5*a3^8*a2^3*a1^6 - 108*x34*a3^8*a2^3*a1^6 - 24*a3^9*a2^3*a1^6 + 8*a6^6*a5^2*a2^4*a1^6 - 4*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 4*a6^3*a5^5*a2^4*a1^6 + 8*a6^2*a5^6*a2^4*a1^6 - 8*a6^6*a5*x34*a2^4*a1^6 + 2*a6^5*a5^2*x34*a2^4*a1^6 - 28*a6^4*a5^3*x34*a2^4*a1^6 - 28*a6^3*a5^4*x34*a2^4*a1^6 + 2*a6^2*a5^5*x34*a2^4*a1^6 - 8*a6*a5^6*x34*a2^4*a1^6 + 8*a6^6*x34^2*a2^4*a1^6 + 2*a6^5*a5*x34^2*a2^4*a1^6 + 32*a6^4*a5^2*x34^2*a2^4*a1^6 - 4*a6^3*a5^3*x34^2*a2^4*a1^6 + 32*a6^2*a5^4*x34^2*a2^4*a1^6 + 2*a6*a5^5*x34^2*a2^4*a1^6 + 8*a5^6*x34^2*a2^4*a1^6 - 4*a6^5*x34^3*a2^4*a1^6 - 28*a6^4*a5*x34^3*a2^4*a1^6 - 4*a6^3*a5^2*x34^3*a2^4*a1^6 - 4*a6^2*a5^3*x34^3*a2^4*a1^6 - 28*a6*a5^4*x34^3*a2^4*a1^6 - 4*a5^5*x34^3*a2^4*a1^6 + 24*a6^4*x34^4*a2^4*a1^6 - 28*a6^3*a5*x34^4*a2^4*a1^6 + 32*a6^2*a5^2*x34^4*a2^4*a1^6 - 28*a6*a5^3*x34^4*a2^4*a1^6 + 24*a5^4*x34^4*a2^4*a1^6 - 4*a6^3*x34^5*a2^4*a1^6 + 2*a6^2*a5*x34^5*a2^4*a1^6 + 2*a6*a5^2*x34^5*a2^4*a1^6 - 4*a5^3*x34^5*a2^4*a1^6 + 8*a6^2*x34^6*a2^4*a1^6 - 8*a6*a5*x34^6*a2^4*a1^6 + 8*a5^2*x34^6*a2^4*a1^6 - 16*a6^6*a5*a3*a2^4*a1^6 + 4*a6^5*a5^2*a3*a2^4*a1^6 - 56*a6^4*a5^3*a3*a2^4*a1^6 - 56*a6^3*a5^4*a3*a2^4*a1^6 + 4*a6^2*a5^5*a3*a2^4*a1^6 - 16*a6*a5^6*a3*a2^4*a1^6 + 8*a6^6*x34*a3*a2^4*a1^6 + 4*a6^5*a5*x34*a3*a2^4*a1^6 + 64*a6^4*a5^2*x34*a3*a2^4*a1^6 + 24*a6^3*a5^3*x34*a3*a2^4*a1^6 + 64*a6^2*a5^4*x34*a3*a2^4*a1^6 + 4*a6*a5^5*x34*a3*a2^4*a1^6 + 8*a5^6*x34*a3*a2^4*a1^6 - 10*a6^5*x34^2*a3*a2^4*a1^6 - 84*a6^4*a5*x34^2*a3*a2^4*a1^6 + 24*a6^3*a5^2*x34^2*a3*a2^4*a1^6 + 24*a6^2*a5^3*x34^2*a3*a2^4*a1^6 - 84*a6*a5^4*x34^2*a3*a2^4*a1^6 - 10*a5^5*x34^2*a3*a2^4*a1^6 + 68*a6^4*x34^3*a3*a2^4*a1^6 - 80*a6^3*a5*x34^3*a3*a2^4*a1^6 + 164*a6^2*a5^2*x34^3*a3*a2^4*a1^6 - 80*a6*a5^3*x34^3*a3*a2^4*a1^6 + 68*a5^4*x34^3*a3*a2^4*a1^6 - 48*a6^3*x34^4*a3*a2^4*a1^6 + 10*a6^2*a5*x34^4*a3*a2^4*a1^6 + 10*a6*a5^2*x34^4*a3*a2^4*a1^6 - 48*a5^3*x34^4*a3*a2^4*a1^6 + 50*a6^2*x34^5*a3*a2^4*a1^6 - 48*a6*a5*x34^5*a3*a2^4*a1^6 + 50*a5^2*x34^5*a3*a2^4*a1^6 - 8*a6*x34^6*a3*a2^4*a1^6 - 8*a5*x34^6*a3*a2^4*a1^6 + 8*a6^6*a3^2*a2^4*a1^6 + 4*a6^5*a5*a3^2*a2^4*a1^6 + 64*a6^4*a5^2*a3^2*a2^4*a1^6 + 24*a6^3*a5^3*a3^2*a2^4*a1^6 + 64*a6^2*a5^4*a3^2*a2^4*a1^6 + 4*a6*a5^5*a3^2*a2^4*a1^6 + 8*a5^6*a3^2*a2^4*a1^6 - 6*a6^5*x34*a3^2*a2^4*a1^6 - 84*a6^4*a5*x34*a3^2*a2^4*a1^6 + 96*a6^3*a5^2*x34*a3^2*a2^4*a1^6 + 96*a6^2*a5^3*x34*a3^2*a2^4*a1^6 - 84*a6*a5^4*x34*a3^2*a2^4*a1^6 - 6*a5^5*x34*a3^2*a2^4*a1^6 + 92*a6^4*x34^2*a3^2*a2^4*a1^6 - 36*a6^3*a5*x34^2*a3^2*a2^4*a1^6 - 132*a6^2*a5^2*x34^2*a3^2*a2^4*a1^6 - 36*a6*a5^3*x34^2*a3^2*a2^4*a1^6 + 92*a5^4*x34^2*a3^2*a2^4*a1^6 - 156*a6^3*x34^3*a3^2*a2^4*a1^6 + 56*a6^2*a5*x34^3*a3^2*a2^4*a1^6 + 56*a6*a5^2*x34^3*a3^2*a2^4*a1^6 - 156*a5^3*x34^3*a3^2*a2^4*a1^6 + 162*a6^2*x34^4*a3^2*a2^4*a1^6 - 120*a6*a5*x34^4*a3^2*a2^4*a1^6 + 162*a5^2*x34^4*a3^2*a2^4*a1^6 - 46*a6*x34^5*a3^2*a2^4*a1^6 - 46*a5*x34^5*a3^2*a2^4*a1^6 + 8*x34^6*a3^2*a2^4*a1^6 - 4*a6^5*a3^3*a2^4*a1^6 - 56*a6^4*a5*a3^3*a2^4*a1^6 + 64*a6^3*a5^2*a3^3*a2^4*a1^6 + 64*a6^2*a5^3*a3^3*a2^4*a1^6 - 56*a6*a5^4*a3^3*a2^4*a1^6 - 4*a5^5*a3^3*a2^4*a1^6 + 48*a6^4*x34*a3^3*a2^4*a1^6 + 88*a6^3*a5*x34*a3^3*a2^4*a1^6 - 592*a6^2*a5^2*x34*a3^3*a2^4*a1^6 + 88*a6*a5^3*x34*a3^3*a2^4*a1^6 + 48*a5^4*x34*a3^3*a2^4*a1^6 - 224*a6^3*x34^2*a3^3*a2^4*a1^6 + 164*a6^2*a5*x34^2*a3^3*a2^4*a1^6 + 164*a6*a5^2*x34^2*a3^3*a2^4*a1^6 - 224*a5^3*x34^2*a3^3*a2^4*a1^6 + 304*a6^2*x34^3*a3^3*a2^4*a1^6 - 128*a6*a5*x34^3*a3^3*a2^4*a1^6 + 304*a5^2*x34^3*a3^3*a2^4*a1^6 - 138*a6*x34^4*a3^3*a2^4*a1^6 - 138*a5*x34^4*a3^3*a2^4*a1^6 + 44*x34^5*a3^3*a2^4*a1^6 + 24*a6^4*a3^4*a2^4*a1^6 + 44*a6^3*a5*a3^4*a2^4*a1^6 - 296*a6^2*a5^2*a3^4*a2^4*a1^6 + 44*a6*a5^3*a3^4*a2^4*a1^6 + 24*a5^4*a3^4*a2^4*a1^6 - 180*a6^3*x34*a3^4*a2^4*a1^6 + 190*a6^2*a5*x34*a3^4*a2^4*a1^6 + 190*a6*a5^2*x34*a3^4*a2^4*a1^6 - 180*a5^3*x34*a3^4*a2^4*a1^6 + 352*a6^2*x34^2*a3^4*a2^4*a1^6 - 24*a6*a5*x34^2*a3^4*a2^4*a1^6 + 352*a5^2*x34^2*a3^4*a2^4*a1^6 - 280*a6*x34^3*a3^4*a2^4*a1^6 - 280*a5*x34^3*a3^4*a2^4*a1^6 + 124*x34^4*a3^4*a2^4*a1^6 - 72*a6^3*a3^5*a2^4*a1^6 + 76*a6^2*a5*a3^5*a2^4*a1^6 + 76*a6*a5^2*a3^5*a2^4*a1^6 - 72*a5^3*a3^5*a2^4*a1^6 + 240*a6^2*x34*a3^5*a2^4*a1^6 + 48*a6*a5*x34*a3^5*a2^4*a1^6 + 240*a5^2*x34*a3^5*a2^4*a1^6 - 350*a6*x34^2*a3^5*a2^4*a1^6 - 350*a5*x34^2*a3^5*a2^4*a1^6 + 212*x34^3*a3^5*a2^4*a1^6 + 80*a6^2*a3^6*a2^4*a1^6 + 16*a6*a5*a3^6*a2^4*a1^6 + 80*a5^2*a3^6*a2^4*a1^6 - 238*a6*x34*a3^6*a2^4*a1^6 - 238*a5*x34*a3^6*a2^4*a1^6 + 220*x34^2*a3^6*a2^4*a1^6 - 68*a6*a3^7*a2^4*a1^6 - 68*a5*a3^7*a2^4*a1^6 + 128*x34*a3^7*a2^4*a1^6 + 32*a3^8*a2^4*a1^6 - 8*a6^5*a5^2*a2^5*a1^6 - 4*a6^4*a5^3*a2^5*a1^6 - 4*a6^3*a5^4*a2^5*a1^6 - 8*a6^2*a5^5*a2^5*a1^6 + 8*a6^5*a5*x34*a2^5*a1^6 + 2*a6^4*a5^2*x34*a2^5*a1^6 + 40*a6^3*a5^3*x34*a2^5*a1^6 + 2*a6^2*a5^4*x34*a2^5*a1^6 + 8*a6*a5^5*x34*a2^5*a1^6 - 8*a6^5*x34^2*a2^5*a1^6 + 2*a6^4*a5*x34^2*a2^5*a1^6 - 28*a6^3*a5^2*x34^2*a2^5*a1^6 - 28*a6^2*a5^3*x34^2*a2^5*a1^6 + 2*a6*a5^4*x34^2*a2^5*a1^6 - 8*a5^5*x34^2*a2^5*a1^6 - 4*a6^4*x34^3*a2^5*a1^6 + 40*a6^3*a5*x34^3*a2^5*a1^6 - 28*a6^2*a5^2*x34^3*a2^5*a1^6 + 40*a6*a5^3*x34^3*a2^5*a1^6 - 4*a5^4*x34^3*a2^5*a1^6 - 4*a6^3*x34^4*a2^5*a1^6 + 2*a6^2*a5*x34^4*a2^5*a1^6 + 2*a6*a5^2*x34^4*a2^5*a1^6 - 4*a5^3*x34^4*a2^5*a1^6 - 8*a6^2*x34^5*a2^5*a1^6 + 8*a6*a5*x34^5*a2^5*a1^6 - 8*a5^2*x34^5*a2^5*a1^6 + 16*a6^5*a5*a3*a2^5*a1^6 + 4*a6^4*a5^2*a3*a2^5*a1^6 + 80*a6^3*a5^3*a3*a2^5*a1^6 + 4*a6^2*a5^4*a3*a2^5*a1^6 + 16*a6*a5^5*a3*a2^5*a1^6 - 8*a6^5*x34*a3*a2^5*a1^6 + 4*a6^4*a5*x34*a3*a2^5*a1^6 - 104*a6^3*a5^2*x34*a3*a2^5*a1^6 - 104*a6^2*a5^3*x34*a3*a2^5*a1^6 + 4*a6*a5^4*x34*a3*a2^5*a1^6 - 8*a5^5*x34*a3*a2^5*a1^6 - 10*a6^4*x34^2*a3*a2^5*a1^6 + 72*a6^3*a5*x34^2*a3*a2^5*a1^6 + 24*a6^2*a5^2*x34^2*a3*a2^5*a1^6 + 72*a6*a5^3*x34^2*a3*a2^5*a1^6 - 10*a5^4*x34^2*a3*a2^5*a1^6 + 24*a6^3*x34^3*a3*a2^5*a1^6 - 40*a6^2*a5*x34^3*a3*a2^5*a1^6 - 40*a6*a5^2*x34^3*a3*a2^5*a1^6 + 24*a5^3*x34^3*a3*a2^5*a1^6 - 38*a6^2*x34^4*a3*a2^5*a1^6 + 40*a6*a5*x34^4*a3*a2^5*a1^6 - 38*a5^2*x34^4*a3*a2^5*a1^6 + 8*a6*x34^5*a3*a2^5*a1^6 + 8*a5*x34^5*a3*a2^5*a1^6 - 8*a6^5*a3^2*a2^5*a1^6 + 4*a6^4*a5*a3^2*a2^5*a1^6 - 104*a6^3*a5^2*a3^2*a2^5*a1^6 - 104*a6^2*a5^3*a3^2*a2^5*a1^6 + 4*a6*a5^4*a3^2*a2^5*a1^6 - 8*a5^5*a3^2*a2^5*a1^6 - 6*a6^4*x34*a3^2*a2^5*a1^6 - 24*a6^3*a5*x34*a3^2*a2^5*a1^6 + 240*a6^2*a5^2*x34*a3^2*a2^5*a1^6 - 24*a6*a5^3*x34*a3^2*a2^5*a1^6 - 6*a5^4*x34*a3^2*a2^5*a1^6 + 68*a6^3*x34^2*a3^2*a2^5*a1^6 - 24*a6^2*a5*x34^2*a3^2*a2^5*a1^6 - 24*a6*a5^2*x34^2*a3^2*a2^5*a1^6 + 68*a5^3*x34^2*a3^2*a2^5*a1^6 - 100*a6^2*x34^3*a3^2*a2^5*a1^6 + 32*a6*a5*x34^3*a3^2*a2^5*a1^6 - 100*a5^2*x34^3*a3^2*a2^5*a1^6 + 42*a6*x34^4*a3^2*a2^5*a1^6 + 42*a5*x34^4*a3^2*a2^5*a1^6 - 8*x34^5*a3^2*a2^5*a1^6 - 4*a6^4*a3^3*a2^5*a1^6 - 16*a6^3*a5*a3^3*a2^5*a1^6 + 160*a6^2*a5^2*a3^3*a2^5*a1^6 - 16*a6*a5^3*a3^3*a2^5*a1^6 - 4*a5^4*a3^3*a2^5*a1^6 + 88*a6^3*x34*a3^3*a2^5*a1^6 + 32*a6^2*a5*x34*a3^3*a2^5*a1^6 + 32*a6*a5^2*x34*a3^3*a2^5*a1^6 + 88*a5^3*x34*a3^3*a2^5*a1^6 - 180*a6^2*x34^2*a3^3*a2^5*a1^6 - 112*a6*a5*x34^2*a3^3*a2^5*a1^6 - 180*a5^2*x34^2*a3^3*a2^5*a1^6 + 128*a6*x34^3*a3^3*a2^5*a1^6 + 128*a5*x34^3*a3^3*a2^5*a1^6 - 44*x34^4*a3^3*a2^5*a1^6 + 44*a6^3*a3^4*a2^5*a1^6 + 16*a6^2*a5*a3^4*a2^5*a1^6 + 16*a6*a5^2*a3^4*a2^5*a1^6 + 44*a5^3*a3^4*a2^5*a1^6 - 170*a6^2*x34*a3^4*a2^5*a1^6 - 200*a6*a5*x34*a3^4*a2^5*a1^6 - 170*a5^2*x34*a3^4*a2^5*a1^6 + 214*a6*x34^2*a3^4*a2^5*a1^6 + 214*a5*x34^2*a3^4*a2^5*a1^6 - 100*x34^3*a3^4*a2^5*a1^6 - 68*a6^2*a3^5*a2^5*a1^6 - 80*a6*a5*a3^5*a2^5*a1^6 - 68*a5^2*a3^5*a2^5*a1^6 + 180*a6*x34*a3^5*a2^5*a1^6 + 180*a5*x34*a3^5*a2^5*a1^6 - 124*x34^2*a3^5*a2^5*a1^6 + 60*a6*a3^6*a2^5*a1^6 + 60*a5*a3^6*a2^5*a1^6 - 84*x34*a3^6*a2^5*a1^6 - 24*a3^7*a2^5*a1^6 + 8*a6^4*a5^2*a2^6*a1^6 - 8*a6^3*a5^3*a2^6*a1^6 + 8*a6^2*a5^4*a2^6*a1^6 - 8*a6^4*a5*x34*a2^6*a1^6 - 4*a6^3*a5^2*x34*a2^6*a1^6 - 4*a6^2*a5^3*x34*a2^6*a1^6 - 8*a6*a5^4*x34*a2^6*a1^6 + 8*a6^4*x34^2*a2^6*a1^6 - 4*a6^3*a5*x34^2*a2^6*a1^6 + 24*a6^2*a5^2*x34^2*a2^6*a1^6 - 4*a6*a5^3*x34^2*a2^6*a1^6 + 8*a5^4*x34^2*a2^6*a1^6 - 8*a6^3*x34^3*a2^6*a1^6 - 4*a6^2*a5*x34^3*a2^6*a1^6 - 4*a6*a5^2*x34^3*a2^6*a1^6 - 8*a5^3*x34^3*a2^6*a1^6 + 8*a6^2*x34^4*a2^6*a1^6 - 8*a6*a5*x34^4*a2^6*a1^6 + 8*a5^2*x34^4*a2^6*a1^6 - 16*a6^4*a5*a3*a2^6*a1^6 - 8*a6^3*a5^2*a3*a2^6*a1^6 - 8*a6^2*a5^3*a3*a2^6*a1^6 - 16*a6*a5^4*a3*a2^6*a1^6 + 8*a6^4*x34*a3*a2^6*a1^6 + 40*a6^3*a5*x34*a3*a2^6*a1^6 + 24*a6^2*a5^2*x34*a3*a2^6*a1^6 + 40*a6*a5^3*x34*a3*a2^6*a1^6 + 8*a5^4*x34*a3*a2^6*a1^6 - 28*a6^3*x34^2*a3*a2^6*a1^6 - 36*a6^2*a5*x34^2*a3*a2^6*a1^6 - 36*a6*a5^2*x34^2*a3*a2^6*a1^6 - 28*a5^3*x34^2*a3*a2^6*a1^6 + 28*a6^2*x34^3*a3*a2^6*a1^6 + 16*a6*a5*x34^3*a3*a2^6*a1^6 + 28*a5^2*x34^3*a3*a2^6*a1^6 - 8*a6*x34^4*a3*a2^6*a1^6 - 8*a5*x34^4*a3*a2^6*a1^6 + 8*a6^4*a3^2*a2^6*a1^6 + 40*a6^3*a5*a3^2*a2^6*a1^6 + 24*a6^2*a5^2*a3^2*a2^6*a1^6 + 40*a6*a5^3*a3^2*a2^6*a1^6 + 8*a5^4*a3^2*a2^6*a1^6 - 36*a6^3*x34*a3^2*a2^6*a1^6 - 84*a6^2*a5*x34*a3^2*a2^6*a1^6 - 84*a6*a5^2*x34*a3^2*a2^6*a1^6 - 36*a5^3*x34*a3^2*a2^6*a1^6 + 60*a6^2*x34^2*a3^2*a2^6*a1^6 + 72*a6*a5*x34^2*a3^2*a2^6*a1^6 + 60*a5^2*x34^2*a3^2*a2^6*a1^6 - 36*a6*x34^3*a3^2*a2^6*a1^6 - 36*a5*x34^3*a3^2*a2^6*a1^6 + 8*x34^4*a3^2*a2^6*a1^6 - 24*a6^3*a3^3*a2^6*a1^6 - 56*a6^2*a5*a3^3*a2^6*a1^6 - 56*a6*a5^2*a3^3*a2^6*a1^6 - 24*a5^3*a3^3*a2^6*a1^6 + 64*a6^2*x34*a3^3*a2^6*a1^6 + 112*a6*a5*x34*a3^3*a2^6*a1^6 + 64*a5^2*x34*a3^3*a2^6*a1^6 - 64*a6*x34^2*a3^3*a2^6*a1^6 - 64*a5*x34^2*a3^3*a2^6*a1^6 + 24*x34^3*a3^3*a2^6*a1^6 + 32*a6^2*a3^4*a2^6*a1^6 + 56*a6*a5*a3^4*a2^6*a1^6 + 32*a5^2*a3^4*a2^6*a1^6 - 60*a6*x34*a3^4*a2^6*a1^6 - 60*a5*x34*a3^4*a2^6*a1^6 + 32*x34^2*a3^4*a2^6*a1^6 - 24*a6*a3^5*a2^6*a1^6 - 24*a5*a3^5*a2^6*a1^6 + 24*x34*a3^5*a2^6*a1^6 + 8*a3^6*a2^6*a1^6;

-- polynomial Q4
Q4 = -8*a6^6*a5^6*x34^4*a3^2 + 8*a6^6*a5^5*x34^5*a3^2 + 8*a6^5*a5^6*x34^5*a3^2 - 8*a6^6*a5^4*x34^6*a3^2 + 8*a6^5*a5^5*x34^6*a3^2 - 8*a6^4*a5^6*x34^6*a3^2 - 16*a6^6*a5^6*x34^3*a3^3 + 32*a6^6*a5^5*x34^4*a3^3 + 32*a6^5*a5^6*x34^4*a3^3 - 56*a6^6*a5^4*x34^5*a3^3 + 48*a6^5*a5^5*x34^5*a3^3 - 56*a6^4*a5^6*x34^5*a3^3 + 16*a6^6*a5^3*x34^6*a3^3 - 8*a6^5*a5^4*x34^6*a3^3 - 8*a6^4*a5^5*x34^6*a3^3 + 16*a6^3*a5^6*x34^6*a3^3 - 8*a6^6*a5^6*x34^2*a3^4 + 40*a6^6*a5^5*x34^3*a3^4 + 40*a6^5*a5^6*x34^3*a3^4 - 136*a6^6*a5^4*x34^4*a3^4 + 120*a6^5*a5^5*x34^4*a3^4 - 136*a6^4*a5^6*x34^4*a3^4 + 88*a6^6*a5^3*x34^5*a3^4 - 48*a6^5*a5^4*x34^5*a3^4 - 48*a6^4*a5^5*x34^5*a3^4 + 88*a6^3*a5^6*x34^5*a3^4 - 8*a6^6*a5^2*x34^6*a3^4 - 8*a6^5*a5^3*x34^6*a3^4 + 24*a6^4*a5^4*x34^6*a3^4 - 8*a6^3*a5^5*x34^6*a3^4 - 8*a6^2*a5^6*x34^6*a3^4 + 16*a6^6*a5^5*x34^2*a3^5 + 16*a6^5*a5^6*x34^2*a3^5 - 152*a6^6*a5^4*x34^3*a3^5 + 160*a6^5*a5^5*x34^3*a3^5 - 152*a6^4*a5^6*x34^3*a3^5 + 192*a6^6*a5^3*x34^4*a3^5 - 120*a6^5*a5^4*x34^4*a3^5 - 120*a6^4*a5^5*x34^4*a3^5 + 192*a6^3*a5^6*x34^4*a3^5 - 40*a6^6*a5^2*x34^5*a3^5 - 48*a6^5*a5^3*x34^5*a3^5 + 144*a6^4*a5^4*x34^5*a3^5 - 48*a6^3*a5^5*x34^5*a3^5 - 40*a6^2*a5^6*x34^5*a3^5 + 8*a6^5*a5^2*x34^6*a3^5 - 8*a6^4*a5^3*x34^6*a3^5 - 8*a6^3*a5^4*x34^6*a3^5 + 8*a6^2*a5^5*x34^6*a3^5 - 88*a6^6*a5^4*x34^2*a3^6 + 128*a6^5*a5^5*x34^2*a3^6 - 88*a6^4*a5^6*x34^2*a3^6 + 224*a6^6*a5^3*x34^3*a3^6 - 168*a6^5*a5^4*x34^3*a3^6 - 168*a6^4*a5^5*x34^3*a3^6 + 224*a6^3*a5^6*x34^3*a3^6 - 88*a6^6*a5^2*x34^4*a3^6 - 128*a6^5*a5^3*x34^4*a3^6 + 384*a6^4*a5^4*x34^4*a3^6 - 128*a6^3*a5^5*x34^4*a3^6 - 88*a6^2*a5^6*x34^4*a3^6 + 56*a6^5*a5^2*x34^5*a3^6 - 56*a6^4*a5^3*x34^5*a3^6 - 56*a6^3*a5^4*x34^5*a3^6 + 56*a6^2*a5^5*x34^5*a3^6 - 8*a6^4*a5^2*x34^6*a3^6 + 16*a6^3*a5^3*x34^6*a3^6 - 8*a6^2*a5^4*x34^6*a3^6 - 32*a6^6*a5^4*x34*a3^7 + 64*a6^5*a5^5*x34*a3^7 - 32*a6^4*a5^6*x34*a3^7 + 160*a6^6*a5^3*x34^2*a3^7 - 144*a6^5*a5^4*x34^2*a3^7 - 144*a6^4*a5^5*x34^2*a3^7 + 160*a6^3*a5^6*x34^2*a3^7 - 112*a6^6*a5^2*x34^3*a3^7 - 192*a6^5*a5^3*x34^3*a3^7 + 576*a6^4*a5^4*x34^3*a3^7 - 192*a6^3*a5^5*x34^3*a3^7 - 112*a6^2*a5^6*x34^3*a3^7 + 160*a6^5*a5^2*x34^4*a3^7 - 160*a6^4*a5^3*x34^4*a3^7 - 160*a6^3*a5^4*x34^4*a3^7 + 160*a6^2*a5^5*x34^4*a3^7 - 48*a6^4*a5^2*x34^5*a3^7 + 96*a6^3*a5^3*x34^5*a3^7 - 48*a6^2*a5^4*x34^5*a3^7 - 8*a6^6*a5^4*a3^8 + 16*a6^5*a5^5*a3^8 - 8*a6^4*a5^6*a3^8 + 72*a6^6*a5^3*x34*a3^8 - 72*a6^5*a5^4*x34*a3^8 - 72*a6^4*a5^5*x34*a3^8 + 72*a6^3*a5^6*x34*a3^8 - 88*a6^6*a5^2*x34^2*a3^8 - 168*a6^5*a5^3*x34^2*a3^8 + 504*a6^4*a5^4*x34^2*a3^8 - 168*a6^3*a5^5*x34^2*a3^8 - 88*a6^2*a5^6*x34^2*a3^8 + 240*a6^5*a5^2*x34^3*a3^8 - 240*a6^4*a5^3*x34^3*a3^8 - 240*a6^3*a5^4*x34^3*a3^8 + 240*a6^2*a5^5*x34^3*a3^8 - 120*a6^4*a5^2*x34^4*a3^8 + 240*a6^3*a5^3*x34^4*a3^8 - 120*a6^2*a5^4*x34^4*a3^8 + 16*a6^6*a5^3*a3^9 - 16*a6^5*a5^4*a3^9 - 16*a6^4*a5^5*a3^9 + 16*a6^3*a5^6*a3^9 - 40*a6^6*a5^2*x34*a3^9 - 80*a6^5*a5^3*x34*a3^9 + 240*a6^4*a5^4*x34*a3^9 - 80*a6^3*a5^5*x34*a3^9 - 40*a6^2*a5^6*x34*a3^9 + 200*a6^5*a5^2*x34^2*a3^9 - 200*a6^4*a5^3*x34^2*a3^9 - 200*a6^3*a5^4*x34^2*a3^9 + 200*a6^2*a5^5*x34^2*a3^9 - 160*a6^4*a5^2*x34^3*a3^9 + 320*a6^3*a5^3*x34^3*a3^9 - 160*a6^2*a5^4*x34^3*a3^9 - 8*a6^6*a5^2*a3^10 - 16*a6^5*a5^3*a3^10 + 48*a6^4*a5^4*a3^10 - 16*a6^3*a5^5*a3^10 - 8*a6^2*a5^6*a3^10 + 88*a6^5*a5^2*x34*a3^10 - 88*a6^4*a5^3*x34*a3^10 - 88*a6^3*a5^4*x34*a3^10 + 88*a6^2*a5^5*x34*a3^10 - 120*a6^4*a5^2*x34^2*a3^10 + 240*a6^3*a5^3*x34^2*a3^10 - 120*a6^2*a5^4*x34^2*a3^10 + 16*a6^5*a5^2*a3^11 - 16*a6^4*a5^3*a3^11 - 16*a6^3*a5^4*a3^11 + 16*a6^2*a5^5*a3^11 - 48*a6^4*a5^2*x34*a3^11 + 96*a6^3*a5^3*x34*a3^11 - 48*a6^2*a5^4*x34*a3^11 - 8*a6^4*a5^2*a3^12 + 16*a6^3*a5^3*a3^12 - 8*a6^2*a5^4*a3^12 + 8*a6^6*a5^6*x34^4*a3*a2 - 8*a6^6*a5^5*x34^5*a3*a2 - 8*a6^5*a5^6*x34^5*a3*a2 + 8*a6^6*a5^4*x34^6*a3*a2 - 8*a6^5*a5^5*x34^6*a3*a2 + 8*a6^4*a5^6*x34^6*a3*a2 + 24*a6^6*a5^6*x34^3*a3^2*a2 - 24*a6^6*a5^5*x34^4*a3^2*a2 - 24*a6^5*a5^6*x34^4*a3^2*a2 + 64*a6^6*a5^4*x34^5*a3^2*a2 - 120*a6^5*a5^5*x34^5*a3^2*a2 + 64*a6^4*a5^6*x34^5*a3^2*a2 - 8*a6^6*a5^3*x34^6*a3^2*a2 + 16*a6^5*a5^4*x34^6*a3^2*a2 + 16*a6^4*a5^5*x34^6*a3^2*a2 - 8*a6^3*a5^6*x34^6*a3^2*a2 + 16*a6^6*a5^6*x34^2*a3^3*a2 - 32*a6^6*a5^5*x34^3*a3^3*a2 - 32*a6^5*a5^6*x34^3*a3^3*a2 + 192*a6^6*a5^4*x34^4*a3^3*a2 - 432*a6^5*a5^5*x34^4*a3^3*a2 + 192*a6^4*a5^6*x34^4*a3^3*a2 - 64*a6^6*a5^3*x34^5*a3^3*a2 + 144*a6^5*a5^4*x34^5*a3^3*a2 + 144*a6^4*a5^5*x34^5*a3^3*a2 - 64*a6^3*a5^6*x34^5*a3^3*a2 - 8*a6^6*a5^2*x34^6*a3^3*a2 - 16*a6^5*a5^3*x34^6*a3^3*a2 - 8*a6^4*a5^4*x34^6*a3^3*a2 - 16*a6^3*a5^5*x34^6*a3^3*a2 - 8*a6^2*a5^6*x34^6*a3^3*a2 - 16*a6^6*a5^5*x34^2*a3^4*a2 - 16*a6^5*a5^6*x34^2*a3^4*a2 + 280*a6^6*a5^4*x34^3*a3^4*a2 - 640*a6^5*a5^5*x34^3*a3^4*a2 + 280*a6^4*a5^6*x34^3*a3^4*a2 - 208*a6^6*a5^3*x34^4*a3^4*a2 + 408*a6^5*a5^4*x34^4*a3^4*a2 + 408*a6^4*a5^5*x34^4*a3^4*a2 - 208*a6^3*a5^6*x34^4*a3^4*a2 - 32*a6^6*a5^2*x34^5*a3^4*a2 - 48*a6^5*a5^3*x34^5*a3^4*a2 - 120*a6^4*a5^4*x34^5*a3^4*a2 - 48*a6^3*a5^5*x34^5*a3^4*a2 - 32*a6^2*a5^6*x34^5*a3^4*a2 + 8*a6^6*a5*x34^6*a3^4*a2 + 16*a6^5*a5^2*x34^6*a3^4*a2 - 8*a6^4*a5^3*x34^6*a3^4*a2 - 8*a6^3*a5^4*x34^6*a3^4*a2 + 16*a6^2*a5^5*x34^6*a3^4*a2 + 8*a6*a5^6*x34^6*a3^4*a2 + 224*a6^6*a5^4*x34^2*a3^5*a2 - 480*a6^5*a5^5*x34^2*a3^5*a2 + 224*a6^4*a5^6*x34^2*a3^5*a2 - 368*a6^6*a5^3*x34^3*a3^5*a2 + 560*a6^5*a5^4*x34^3*a3^5*a2 + 560*a6^4*a5^5*x34^3*a3^5*a2 - 368*a6^3*a5^6*x34^3*a3^5*a2 - 24*a6^6*a5^2*x34^4*a3^5*a2 + 48*a6^5*a5^3*x34^4*a3^5*a2 - 552*a6^4*a5^4*x34^4*a3^5*a2 + 48*a6^3*a5^5*x34^4*a3^5*a2 - 24*a6^2*a5^6*x34^4*a3^5*a2 + 40*a6^6*a5*x34^5*a3^5*a2 + 24*a6^5*a5^2*x34^5*a3^5*a2 + 24*a6^2*a5^5*x34^5*a3^5*a2 + 40*a6*a5^6*x34^5*a3^5*a2 - 8*a6^5*a5*x34^6*a3^5*a2 + 16*a6^4*a5^2*x34^6*a3^5*a2 - 16*a6^3*a5^3*x34^6*a3^5*a2 + 16*a6^2*a5^4*x34^6*a3^5*a2 - 8*a6*a5^5*x34^6*a3^5*a2 + 112*a6^6*a5^4*x34*a3^6*a2 - 224*a6^5*a5^5*x34*a3^6*a2 + 112*a6^4*a5^6*x34*a3^6*a2 - 384*a6^6*a5^3*x34^2*a3^6*a2 + 448*a6^5*a5^4*x34^2*a3^6*a2 + 448*a6^4*a5^5*x34^2*a3^6*a2 - 384*a6^3*a5^6*x34^2*a3^6*a2 + 56*a6^6*a5^2*x34^3*a3^6*a2 + 336*a6^5*a5^3*x34^3*a3^6*a2 - 1176*a6^4*a5^4*x34^3*a3^6*a2 + 336*a6^3*a5^5*x34^3*a3^6*a2 + 56*a6^2*a5^6*x34^3*a3^6*a2 + 88*a6^6*a5*x34^4*a3^6*a2 - 104*a6^5*a5^2*x34^4*a3^6*a2 + 112*a6^4*a5^3*x34^4*a3^6*a2 + 112*a6^3*a5^4*x34^4*a3^6*a2 - 104*a6^2*a5^5*x34^4*a3^6*a2 + 88*a6*a5^6*x34^4*a3^6*a2 - 56*a6^5*a5*x34^5*a3^6*a2 + 112*a6^4*a5^2*x34^5*a3^6*a2 - 112*a6^3*a5^3*x34^5*a3^6*a2 + 112*a6^2*a5^4*x34^5*a3^6*a2 - 56*a6*a5^5*x34^5*a3^6*a2 + 8*a6^4*a5*x34^6*a3^6*a2 - 8*a6^3*a5^2*x34^6*a3^6*a2 - 8*a6^2*a5^3*x34^6*a3^6*a2 + 8*a6*a5^4*x34^6*a3^6*a2 + 32*a6^6*a5^4*a3^7*a2 - 64*a6^5*a5^5*a3^7*a2 + 32*a6^4*a5^6*a3^7*a2 - 224*a6^6*a5^3*x34*a3^7*a2 + 224*a6^5*a5^4*x34*a3^7*a2 + 224*a6^4*a5^5*x34*a3^7*a2 - 224*a6^3*a5^6*x34*a3^7*a2 + 112*a6^6*a5^2*x34^2*a3^7*a2 + 480*a6^5*a5^3*x34^2*a3^7*a2 - 1296*a6^4*a5^4*x34^2*a3^7*a2 + 480*a6^3*a5^5*x34^2*a3^7*a2 + 112*a6^2*a5^6*x34^2*a3^7*a2 + 112*a6^6*a5*x34^3*a3^7*a2 - 336*a6^5*a5^2*x34^3*a3^7*a2 + 288*a6^4*a5^3*x34^3*a3^7*a2 + 288*a6^3*a5^4*x34^3*a3^7*a2 - 336*a6^2*a5^5*x34^3*a3^7*a2 + 112*a6*a5^6*x34^3*a3^7*a2 - 160*a6^5*a5*x34^4*a3^7*a2 + 320*a6^4*a5^2*x34^4*a3^7*a2 - 320*a6^3*a5^3*x34^4*a3^7*a2 + 320*a6^2*a5^4*x34^4*a3^7*a2 - 160*a6*a5^5*x34^4*a3^7*a2 + 48*a6^4*a5*x34^5*a3^7*a2 - 48*a6^3*a5^2*x34^5*a3^7*a2 - 48*a6^2*a5^3*x34^5*a3^7*a2 + 48*a6*a5^4*x34^5*a3^7*a2 - 56*a6^6*a5^3*a3^8*a2 + 56*a6^5*a5^4*a3^8*a2 + 56*a6^4*a5^5*a3^8*a2 - 56*a6^3*a5^6*a3^8*a2 + 72*a6^6*a5^2*x34*a3^8*a2 + 288*a6^5*a5^3*x34*a3^8*a2 - 720*a6^4*a5^4*x34*a3^8*a2 + 288*a6^3*a5^5*x34*a3^8*a2 + 72*a6^2*a5^6*x34*a3^8*a2 + 88*a6^6*a5*x34^2*a3^8*a2 - 384*a6^5*a5^2*x34^2*a3^8*a2 + 312*a6^4*a5^3*x34^2*a3^8*a2 + 312*a6^3*a5^4*x34^2*a3^8*a2 - 384*a6^2*a5^5*x34^2*a3^8*a2 + 88*a6*a5^6*x34^2*a3^8*a2 - 240*a6^5*a5*x34^3*a3^8*a2 + 480*a6^4*a5^2*x34^3*a3^8*a2 - 480*a6^3*a5^3*x34^3*a3^8*a2 + 480*a6^2*a5^4*x34^3*a3^8*a2 - 240*a6*a5^5*x34^3*a3^8*a2 + 120*a6^4*a5*x34^4*a3^8*a2 - 120*a6^3*a5^2*x34^4*a3^8*a2 - 120*a6^2*a5^3*x34^4*a3^8*a2 + 120*a6*a5^4*x34^4*a3^8*a2 + 16*a6^6*a5^2*a3^9*a2 + 64*a6^5*a5^3*a3^9*a2 - 160*a6^4*a5^4*a3^9*a2 + 64*a6^3*a5^5*a3^9*a2 + 16*a6^2*a5^6*a3^9*a2 + 40*a6^6*a5*x34*a3^9*a2 - 200*a6^5*a5^2*x34*a3^9*a2 + 160*a6^4*a5^3*x34*a3^9*a2 + 160*a6^3*a5^4*x34*a3^9*a2 - 200*a6^2*a5^5*x34*a3^9*a2 + 40*a6*a5^6*x34*a3^9*a2 - 200*a6^5*a5*x34^2*a3^9*a2 + 400*a6^4*a5^2*x34^2*a3^9*a2 - 400*a6^3*a5^3*x34^2*a3^9*a2 + 400*a6^2*a5^4*x34^2*a3^9*a2 - 200*a6*a5^5*x34^2*a3^9*a2 + 160*a6^4*a5*x34^3*a3^9*a2 - 160*a6^3*a5^2*x34^3*a3^9*a2 - 160*a6^2*a5^3*x34^3*a3^9*a2 + 160*a6*a5^4*x34^3*a3^9*a2 + 8*a6^6*a5*a3^10*a2 - 40*a6^5*a5^2*a3^10*a2 + 32*a6^4*a5^3*a3^10*a2 + 32*a6^3*a5^4*a3^10*a2 - 40*a6^2*a5^5*a3^10*a2 + 8*a6*a5^6*a3^10*a2 - 88*a6^5*a5*x34*a3^10*a2 + 176*a6^4*a5^2*x34*a3^10*a2 - 176*a6^3*a5^3*x34*a3^10*a2 + 176*a6^2*a5^4*x34*a3^10*a2 - 88*a6*a5^5*x34*a3^10*a2 + 120*a6^4*a5*x34^2*a3^10*a2 - 120*a6^3*a5^2*x34^2*a3^10*a2 - 120*a6^2*a5^3*x34^2*a3^10*a2 + 120*a6*a5^4*x34^2*a3^10*a2 - 16*a6^5*a5*a3^11*a2 + 32*a6^4*a5^2*a3^11*a2 - 32*a6^3*a5^3*a3^11*a2 + 32*a6^2*a5^4*a3^11*a2 - 16*a6*a5^5*a3^11*a2 + 48*a6^4*a5*x34*a3^11*a2 - 48*a6^3*a5^2*x34*a3^11*a2 - 48*a6^2*a5^3*x34*a3^11*a2 + 48*a6*a5^4*x34*a3^11*a2 + 8*a6^4*a5*a3^12*a2 - 8*a6^3*a5^2*a3^12*a2 - 8*a6^2*a5^3*a3^12*a2 + 8*a6*a5^4*a3^12*a2 - 8*a6^6*a5^6*x34^4*a2^2 + 8*a6^6*a5^5*x34^5*a2^2 + 8*a6^5*a5^6*x34^5*a2^2 - 8*a6^6*a5^4*x34^6*a2^2 + 8*a6^5*a5^5*x34^6*a2^2 - 8*a6^4*a5^6*x34^6*a2^2 - 40*a6^6*a5^6*x34^3*a3*a2^2 + 56*a6^6*a5^5*x34^4*a3*a2^2 + 56*a6^5*a5^6*x34^4*a3*a2^2 - 32*a6^6*a5^4*x34^5*a3*a2^2 - 24*a6^5*a5^5*x34^5*a3*a2^2 - 32*a6^4*a5^6*x34^5*a3*a2^2 - 8*a6^6*a5^3*x34^6*a3*a2^2 + 16*a6^5*a5^4*x34^6*a3*a2^2 + 16*a6^4*a5^5*x34^6*a3*a2^2 - 8*a6^3*a5^6*x34^6*a3*a2^2 - 48*a6^6*a5^6*x34^2*a3^2*a2^2 + 136*a6^6*a5^5*x34^3*a3^2*a2^2 + 136*a6^5*a5^6*x34^3*a3^2*a2^2 - 168*a6^6*a5^4*x34^4*a3^2*a2^2 - 120*a6^5*a5^5*x34^4*a3^2*a2^2 - 168*a6^4*a5^6*x34^4*a3^2*a2^2 - 56*a6^6*a5^3*x34^5*a3^2*a2^2 + 216*a6^5*a5^4*x34^5*a3^2*a2^2 + 216*a6^4*a5^5*x34^5*a3^2*a2^2 - 56*a6^3*a5^6*x34^5*a3^2*a2^2 + 24*a6^6*a5^2*x34^6*a3^2*a2^2 - 8*a6^5*a5^3*x34^6*a3^2*a2^2 - 128*a6^4*a5^4*x34^6*a3^2*a2^2 - 8*a6^3*a5^5*x34^6*a3^2*a2^2 + 24*a6^2*a5^6*x34^6*a3^2*a2^2 - 16*a6^6*a5^6*x34*a3^3*a2^2 + 144*a6^6*a5^5*x34^2*a3^3*a2^2 + 144*a6^5*a5^6*x34^2*a3^3*a2^2 - 400*a6^6*a5^4*x34^3*a3^3*a2^2 - 160*a6^5*a5^5*x34^3*a3^3*a2^2 - 400*a6^4*a5^6*x34^3*a3^3*a2^2 - 48*a6^6*a5^3*x34^4*a3^3*a2^2 + 720*a6^5*a5^4*x34^4*a3^3*a2^2 + 720*a6^4*a5^5*x34^4*a3^3*a2^2 - 48*a6^3*a5^6*x34^4*a3^3*a2^2 + 136*a6^6*a5^2*x34^5*a3^3*a2^2 - 128*a6^5*a5^3*x34^5*a3^3*a2^2 - 888*a6^4*a5^4*x34^5*a3^3*a2^2 - 128*a6^3*a5^5*x34^5*a3^3*a2^2 + 136*a6^2*a5^6*x34^5*a3^3*a2^2 - 8*a6^6*a5*x34^6*a3^3*a2^2 - 8*a6^5*a5^2*x34^6*a3^3*a2^2 + 112*a6^4*a5^3*x34^6*a3^3*a2^2 + 112*a6^3*a5^4*x34^6*a3^3*a2^2 - 8*a6^2*a5^5*x34^6*a3^3*a2^2 - 8*a6*a5^6*x34^6*a3^3*a2^2 - 8*a6^6*a5^6*a3^4*a2^2 + 80*a6^6*a5^5*x34*a3^4*a2^2 + 80*a6^5*a5^6*x34*a3^4*a2^2 - 520*a6^6*a5^4*x34^2*a3^4*a2^2 - 520*a6^4*a5^6*x34^2*a3^4*a2^2 + 320*a6^6*a5^3*x34^3*a3^4*a2^2 + 920*a6^5*a5^4*x34^3*a3^4*a2^2 + 920*a6^4*a5^5*x34^3*a3^4*a2^2 + 320*a6^3*a5^6*x34^3*a3^4*a2^2 + 192*a6^6*a5^2*x34^4*a3^4*a2^2 - 640*a6^5*a5^3*x34^4*a3^4*a2^2 - 1800*a6^4*a5^4*x34^4*a3^4*a2^2 - 640*a6^3*a5^5*x34^4*a3^4*a2^2 + 192*a6^2*a5^6*x34^4*a3^4*a2^2 - 32*a6^6*a5*x34^5*a3^4*a2^2 + 72*a6^5*a5^2*x34^5*a3^4*a2^2 + 552*a6^4*a5^3*x34^5*a3^4*a2^2 + 552*a6^3*a5^4*x34^5*a3^4*a2^2 + 72*a6^2*a5^5*x34^5*a3^4*a2^2 - 32*a6*a5^6*x34^5*a3^4*a2^2 - 8*a6^6*x34^6*a3^4*a2^2 + 16*a6^5*a5*x34^6*a3^4*a2^2 - 128*a6^4*a5^2*x34^6*a3^4*a2^2 + 112*a6^3*a5^3*x34^6*a3^4*a2^2 - 128*a6^2*a5^4*x34^6*a3^4*a2^2 + 16*a6*a5^5*x34^6*a3^4*a2^2 - 8*a5^6*x34^6*a3^4*a2^2 + 32*a6^6*a5^5*a3^5*a2^2 + 32*a6^5*a5^6*a3^5*a2^2 - 384*a6^6*a5^4*x34*a3^5*a2^2 + 96*a6^5*a5^5*x34*a3^5*a2^2 - 384*a6^4*a5^6*x34*a3^5*a2^2 + 800*a6^6*a5^3*x34^2*a3^5*a2^2 + 480*a6^5*a5^4*x34^2*a3^5*a2^2 + 480*a6^4*a5^5*x34^2*a3^5*a2^2 + 800*a6^3*a5^6*x34^2*a3^5*a2^2 - 120*a6^6*a5^2*x34^3*a3^5*a2^2 - 1520*a6^5*a5^3*x34^3*a3^5*a2^2 - 1000*a6^4*a5^4*x34^3*a3^5*a2^2 - 1520*a6^3*a5^5*x34^3*a3^5*a2^2 - 120*a6^2*a5^6*x34^3*a3^5*a2^2 - 24*a6^6*a5*x34^4*a3^5*a2^2 + 600*a6^5*a5^2*x34^4*a3^5*a2^2 + 960*a6^4*a5^3*x34^4*a3^5*a2^2 + 960*a6^3*a5^4*x34^4*a3^5*a2^2 + 600*a6^2*a5^5*x34^4*a3^5*a2^2 - 24*a6*a5^6*x34^4*a3^5*a2^2 - 40*a6^6*x34^5*a3^5*a2^2 + 24*a6^5*a5*x34^5*a3^5*a2^2 - 648*a6^4*a5^2*x34^5*a3^5*a2^2 + 592*a6^3*a5^3*x34^5*a3^5*a2^2 - 648*a6^2*a5^4*x34^5*a3^5*a2^2 + 24*a6*a5^5*x34^5*a3^5*a2^2 - 40*a5^6*x34^5*a3^5*a2^2 + 8*a6^5*x34^6*a3^5*a2^2 + 16*a6^4*a5*x34^6*a3^5*a2^2 - 8*a6^3*a5^2*x34^6*a3^5*a2^2 - 8*a6^2*a5^3*x34^6*a3^5*a2^2 + 16*a6*a5^4*x34^6*a3^5*a2^2 + 8*a5^5*x34^6*a3^5*a2^2 - 128*a6^6*a5^4*a3^6*a2^2 + 32*a6^5*a5^5*a3^6*a2^2 - 128*a6^4*a5^6*a3^6*a2^2 + 672*a6^6*a5^3*x34*a3^6*a2^2 + 112*a6^5*a5^4*x34*a3^6*a2^2 + 112*a6^4*a5^5*x34*a3^6*a2^2 + 672*a6^3*a5^6*x34*a3^6*a2^2 - 488*a6^6*a5^2*x34^2*a3^6*a2^2 - 1888*a6^5*a5^3*x34^2*a3^6*a2^2 + 712*a6^4*a5^4*x34^2*a3^6*a2^2 - 1888*a6^3*a5^5*x34^2*a3^6*a2^2 - 488*a6^2*a5^6*x34^2*a3^6*a2^2 + 56*a6^6*a5*x34^3*a3^6*a2^2 + 1512*a6^5*a5^2*x34^3*a3^6*a2^2 + 672*a6^4*a5^3*x34^3*a3^6*a2^2 + 672*a6^3*a5^4*x34^3*a3^6*a2^2 + 1512*a6^2*a5^5*x34^3*a3^6*a2^2 + 56*a6*a5^6*x34^3*a3^6*a2^2 - 88*a6^6*x34^4*a3^6*a2^2 - 104*a6^5*a5*x34^4*a3^6*a2^2 - 1448*a6^4*a5^2*x34^4*a3^6*a2^2 + 1392*a6^3*a5^3*x34^4*a3^6*a2^2 - 1448*a6^2*a5^4*x34^4*a3^6*a2^2 - 104*a6*a5^5*x34^4*a3^6*a2^2 - 88*a5^6*x34^4*a3^6*a2^2 + 56*a6^5*x34^5*a3^6*a2^2 + 112*a6^4*a5*x34^5*a3^6*a2^2 - 56*a6^3*a5^2*x34^5*a3^6*a2^2 - 56*a6^2*a5^3*x34^5*a3^6*a2^2 + 112*a6*a5^4*x34^5*a3^6*a2^2 + 56*a5^5*x34^5*a3^6*a2^2 - 8*a6^4*x34^6*a3^6*a2^2 - 8*a6^3*a5*x34^6*a3^6*a2^2 + 24*a6^2*a5^2*x34^6*a3^6*a2^2 - 8*a6*a5^3*x34^6*a3^6*a2^2 - 8*a5^4*x34^6*a3^6*a2^2 + 192*a6^6*a5^3*a3^7*a2^2 + 32*a6^5*a5^4*a3^7*a2^2 + 32*a6^4*a5^5*a3^7*a2^2 + 192*a6^3*a5^6*a3^7*a2^2 - 384*a6^6*a5^2*x34*a3^7*a2^2 - 1184*a6^5*a5^3*x34*a3^7*a2^2 + 896*a6^4*a5^4*x34*a3^7*a2^2 - 1184*a6^3*a5^5*x34*a3^7*a2^2 - 384*a6^2*a5^6*x34*a3^7*a2^2 + 112*a6^6*a5*x34^2*a3^7*a2^2 + 1776*a6^5*a5^2*x34^2*a3^7*a2^2 + 96*a6^4*a5^3*x34^2*a3^7*a2^2 + 96*a6^3*a5^4*x34^2*a3^7*a2^2 + 1776*a6^2*a5^5*x34^2*a3^7*a2^2 + 112*a6*a5^6*x34^2*a3^7*a2^2 - 112*a6^6*x34^3*a3^7*a2^2 - 336*a6^5*a5*x34^3*a3^7*a2^2 - 1872*a6^4*a5^2*x34^3*a3^7*a2^2 + 1888*a6^3*a5^3*x34^3*a3^7*a2^2 - 1872*a6^2*a5^4*x34^3*a3^7*a2^2 - 336*a6*a5^5*x34^3*a3^7*a2^2 - 112*a5^6*x34^3*a3^7*a2^2 + 160*a6^5*x34^4*a3^7*a2^2 + 320*a6^4*a5*x34^4*a3^7*a2^2 - 160*a6^3*a5^2*x34^4*a3^7*a2^2 - 160*a6^2*a5^3*x34^4*a3^7*a2^2 + 320*a6*a5^4*x34^4*a3^7*a2^2 + 160*a5^5*x34^4*a3^7*a2^2 - 48*a6^4*x34^5*a3^7*a2^2 - 48*a6^3*a5*x34^5*a3^7*a2^2 + 144*a6^2*a5^2*x34^5*a3^7*a2^2 - 48*a6*a5^3*x34^5*a3^7*a2^2 - 48*a5^4*x34^5*a3^7*a2^2 - 96*a6^6*a5^2*a3^8*a2^2 - 296*a6^5*a5^3*a3^8*a2^2 + 224*a6^4*a5^4*a3^8*a2^2 - 296*a6^3*a5^5*a3^8*a2^2 - 96*a6^2*a5^6*a3^8*a2^2 + 72*a6^6*a5*x34*a3^8*a2^2 + 1008*a6^5*a5^2*x34*a3^8*a2^2 - 72*a6^4*a5^3*x34*a3^8*a2^2 - 72*a6^3*a5^4*x34*a3^8*a2^2 + 1008*a6^2*a5^5*x34*a3^8*a2^2 + 72*a6*a5^6*x34*a3^8*a2^2 - 88*a6^6*x34^2*a3^8*a2^2 - 384*a6^5*a5*x34^2*a3^8*a2^2 - 1488*a6^4*a5^2*x34^2*a3^8*a2^2 + 1552*a6^3*a5^3*x34^2*a3^8*a2^2 - 1488*a6^2*a5^4*x34^2*a3^8*a2^2 - 384*a6*a5^5*x34^2*a3^8*a2^2 - 88*a5^6*x34^2*a3^8*a2^2 + 240*a6^5*x34^3*a3^8*a2^2 + 480*a6^4*a5*x34^3*a3^8*a2^2 - 240*a6^3*a5^2*x34^3*a3^8*a2^2 - 240*a6^2*a5^3*x34^3*a3^8*a2^2 + 480*a6*a5^4*x34^3*a3^8*a2^2 + 240*a5^5*x34^3*a3^8*a2^2 - 120*a6^4*x34^4*a3^8*a2^2 - 120*a6^3*a5*x34^4*a3^8*a2^2 + 360*a6^2*a5^2*x34^4*a3^8*a2^2 - 120*a6*a5^3*x34^4*a3^8*a2^2 - 120*a5^4*x34^4*a3^8*a2^2 + 16*a6^6*a5*a3^9*a2^2 + 224*a6^5*a5^2*a3^9*a2^2 - 16*a6^4*a5^3*a3^9*a2^2 - 16*a6^3*a5^4*a3^9*a2^2 + 224*a6^2*a5^5*a3^9*a2^2 + 16*a6*a5^6*a3^9*a2^2 - 40*a6^6*x34*a3^9*a2^2 - 200*a6^5*a5*x34*a3^9*a2^2 - 680*a6^4*a5^2*x34*a3^9*a2^2 + 720*a6^3*a5^3*x34*a3^9*a2^2 - 680*a6^2*a5^4*x34*a3^9*a2^2 - 200*a6*a5^5*x34*a3^9*a2^2 - 40*a5^6*x34*a3^9*a2^2 + 200*a6^5*x34^2*a3^9*a2^2 + 400*a6^4*a5*x34^2*a3^9*a2^2 - 200*a6^3*a5^2*x34^2*a3^9*a2^2 - 200*a6^2*a5^3*x34^2*a3^9*a2^2 + 400*a6*a5^4*x34^2*a3^9*a2^2 + 200*a5^5*x34^2*a3^9*a2^2 - 160*a6^4*x34^3*a3^9*a2^2 - 160*a6^3*a5*x34^3*a3^9*a2^2 + 480*a6^2*a5^2*x34^3*a3^9*a2^2 - 160*a6*a5^3*x34^3*a3^9*a2^2 - 160*a5^4*x34^3*a3^9*a2^2 - 8*a6^6*a3^10*a2^2 - 40*a6^5*a5*a3^10*a2^2 - 136*a6^4*a5^2*a3^10*a2^2 + 144*a6^3*a5^3*a3^10*a2^2 - 136*a6^2*a5^4*a3^10*a2^2 - 40*a6*a5^5*a3^10*a2^2 - 8*a5^6*a3^10*a2^2 + 88*a6^5*x34*a3^10*a2^2 + 176*a6^4*a5*x34*a3^10*a2^2 - 88*a6^3*a5^2*x34*a3^10*a2^2 - 88*a6^2*a5^3*x34*a3^10*a2^2 + 176*a6*a5^4*x34*a3^10*a2^2 + 88*a5^5*x34*a3^10*a2^2 - 120*a6^4*x34^2*a3^10*a2^2 - 120*a6^3*a5*x34^2*a3^10*a2^2 + 360*a6^2*a5^2*x34^2*a3^10*a2^2 - 120*a6*a5^3*x34^2*a3^10*a2^2 - 120*a5^4*x34^2*a3^10*a2^2 + 16*a6^5*a3^11*a2^2 + 32*a6^4*a5*a3^11*a2^2 - 16*a6^3*a5^2*a3^11*a2^2 - 16*a6^2*a5^3*a3^11*a2^2 + 32*a6*a5^4*a3^11*a2^2 + 16*a5^5*a3^11*a2^2 - 48*a6^4*x34*a3^11*a2^2 - 48*a6^3*a5*x34*a3^11*a2^2 + 144*a6^2*a5^2*x34*a3^11*a2^2 - 48*a6*a5^3*x34*a3^11*a2^2 - 48*a5^4*x34*a3^11*a2^2 - 8*a6^4*a3^12*a2^2 - 8*a6^3*a5*a3^12*a2^2 + 24*a6^2*a5^2*a3^12*a2^2 - 8*a6*a5^3*a3^12*a2^2 - 8*a5^4*a3^12*a2^2 + 16*a6^6*a5^6*x34^3*a2^3 - 8*a6^6*a5^5*x34^4*a2^3 - 8*a6^5*a5^6*x34^4*a2^3 - 8*a6^6*a5^4*x34^5*a2^3 - 8*a6^4*a5^6*x34^5*a2^3 + 16*a6^6*a5^3*x34^6*a2^3 - 8*a6^5*a5^4*x34^6*a2^3 - 8*a6^4*a5^5*x34^6*a2^3 + 16*a6^3*a5^6*x34^6*a2^3 + 40*a6^6*a5^6*x34^2*a3*a2^3 - 48*a6^6*a5^5*x34^3*a3*a2^3 - 48*a6^5*a5^6*x34^3*a3*a2^3 - 48*a6^6*a5^4*x34^4*a3*a2^3 + 48*a6^5*a5^5*x34^4*a3*a2^3 - 48*a6^4*a5^6*x34^4*a3*a2^3 + 80*a6^6*a5^3*x34^5*a3*a2^3 + 80*a6^3*a5^6*x34^5*a3*a2^3 - 8*a6^6*a5^2*x34^6*a3*a2^3 - 16*a6^5*a5^3*x34^6*a3*a2^3 - 8*a6^4*a5^4*x34^6*a3*a2^3 - 16*a6^3*a5^5*x34^6*a3*a2^3 - 8*a6^2*a5^6*x34^6*a3*a2^3 + 24*a6^6*a5^6*x34*a3^2*a2^3 - 104*a6^6*a5^5*x34^2*a3^2*a2^3 - 104*a6^5*a5^6*x34^2*a3^2*a2^3 + 112*a6^5*a5^5*x34^3*a3^2*a2^3 + 272*a6^6*a5^3*x34^4*a3^2*a2^3 + 272*a6^3*a5^6*x34^4*a3^2*a2^3 - 56*a6^6*a5^2*x34^5*a3^2*a2^3 - 176*a6^5*a5^3*x34^5*a3^2*a2^3 - 168*a6^4*a5^4*x34^5*a3^2*a2^3 - 176*a6^3*a5^5*x34^5*a3^2*a2^3 - 56*a6^2*a5^6*x34^5*a3^2*a2^3 - 8*a6^6*a5*x34^6*a3^2*a2^3 - 8*a6^5*a5^2*x34^6*a3^2*a2^3 + 112*a6^4*a5^3*x34^6*a3^2*a2^3 + 112*a6^3*a5^4*x34^6*a3^2*a2^3 - 8*a6^2*a5^5*x34^6*a3^2*a2^3 - 8*a6*a5^6*x34^6*a3^2*a2^3 + 16*a6^6*a5^6*a3^3*a2^3 - 112*a6^6*a5^5*x34*a3^3*a2^3 - 112*a6^5*a5^6*x34*a3^3*a2^3 + 320*a6^6*a5^4*x34^2*a3^3*a2^3 - 32*a6^5*a5^5*x34^2*a3^3*a2^3 + 320*a6^4*a5^6*x34^2*a3^3*a2^3 + 80*a6^6*a5^3*x34^3*a3^3*a2^3 + 80*a6^5*a5^4*x34^3*a3^3*a2^3 + 80*a6^4*a5^5*x34^3*a3^3*a2^3 + 80*a6^3*a5^6*x34^3*a3^3*a2^3 - 48*a6^6*a5^2*x34^4*a3^3*a2^3 - 400*a6^5*a5^3*x34^4*a3^3*a2^3 - 960*a6^4*a5^4*x34^4*a3^3*a2^3 - 400*a6^3*a5^5*x34^4*a3^3*a2^3 - 48*a6^2*a5^6*x34^4*a3^3*a2^3 - 64*a6^6*a5*x34^5*a3^3*a2^3 - 128*a6^5*a5^2*x34^5*a3^3*a2^3 + 912*a6^4*a5^3*x34^5*a3^3*a2^3 + 912*a6^3*a5^4*x34^5*a3^3*a2^3 - 128*a6^2*a5^5*x34^5*a3^3*a2^3 - 64*a6*a5^6*x34^5*a3^3*a2^3 + 16*a6^6*x34^6*a3^3*a2^3 - 16*a6^5*a5*x34^6*a3^3*a2^3 + 112*a6^4*a5^2*x34^6*a3^3*a2^3 - 528*a6^3*a5^3*x34^6*a3^3*a2^3 + 112*a6^2*a5^4*x34^6*a3^3*a2^3 - 16*a6*a5^5*x34^6*a3^3*a2^3 + 16*a5^6*x34^6*a3^3*a2^3 - 56*a6^6*a5^5*a3^4*a2^3 - 56*a6^5*a5^6*a3^4*a2^3 + 480*a6^6*a5^4*x34*a3^4*a2^3 - 160*a6^5*a5^5*x34*a3^4*a2^3 + 480*a6^4*a5^6*x34*a3^4*a2^3 - 720*a6^6*a5^3*x34^2*a3^4*a2^3 + 240*a6^5*a5^4*x34^2*a3^4*a2^3 + 240*a6^4*a5^5*x34^2*a3^4*a2^3 - 720*a6^3*a5^6*x34^2*a3^4*a2^3 + 320*a6^6*a5^2*x34^3*a3^4*a2^3 + 80*a6^5*a5^3*x34^3*a3^4*a2^3 - 2560*a6^4*a5^4*x34^3*a3^4*a2^3 + 80*a6^3*a5^5*x34^3*a3^4*a2^3 + 320*a6^2*a5^6*x34^3*a3^4*a2^3 - 208*a6^6*a5*x34^4*a3^4*a2^3 - 640*a6^5*a5^2*x34^4*a3^4*a2^3 + 2640*a6^4*a5^3*x34^4*a3^4*a2^3 + 2640*a6^3*a5^4*x34^4*a3^4*a2^3 - 640*a6^2*a5^5*x34^4*a3^4*a2^3 - 208*a6*a5^6*x34^4*a3^4*a2^3 + 88*a6^6*x34^5*a3^4*a2^3 - 48*a6^5*a5*x34^5*a3^4*a2^3 + 552*a6^4*a5^2*x34^5*a3^4*a2^3 - 2928*a6^3*a5^3*x34^5*a3^4*a2^3 + 552*a6^2*a5^4*x34^5*a3^4*a2^3 - 48*a6*a5^5*x34^5*a3^4*a2^3 + 88*a5^6*x34^5*a3^4*a2^3 - 8*a6^5*x34^6*a3^4*a2^3 - 8*a6^4*a5*x34^6*a3^4*a2^3 + 112*a6^3*a5^2*x34^6*a3^4*a2^3 + 112*a6^2*a5^3*x34^6*a3^4*a2^3 - 8*a6*a5^4*x34^6*a3^4*a2^3 - 8*a5^5*x34^6*a3^4*a2^3 + 192*a6^6*a5^4*a3^5*a2^3 - 64*a6^5*a5^5*a3^5*a2^3 + 192*a6^4*a5^6*a3^5*a2^3 - 912*a6^6*a5^3*x34*a3^5*a2^3 + 240*a6^5*a5^4*x34*a3^5*a2^3 + 240*a6^4*a5^5*x34*a3^5*a2^3 - 912*a6^3*a5^6*x34*a3^5*a2^3 + 800*a6^6*a5^2*x34^2*a3^5*a2^3 + 1040*a6^5*a5^3*x34^2*a3^5*a2^3 - 3600*a6^4*a5^4*x34^2*a3^5*a2^3 + 1040*a6^3*a5^5*x34^2*a3^5*a2^3 + 800*a6^2*a5^6*x34^2*a3^5*a2^3 - 368*a6^6*a5*x34^3*a3^5*a2^3 - 1520*a6^5*a5^2*x34^3*a3^5*a2^3 + 3920*a6^4*a5^3*x34^3*a3^5*a2^3 + 3920*a6^3*a5^4*x34^3*a3^5*a2^3 - 1520*a6^2*a5^5*x34^3*a3^5*a2^3 - 368*a6*a5^6*x34^3*a3^5*a2^3 + 192*a6^6*x34^4*a3^5*a2^3 + 48*a6^5*a5*x34^4*a3^5*a2^3 + 960*a6^4*a5^2*x34^4*a3^5*a2^3 - 6480*a6^3*a5^3*x34^4*a3^5*a2^3 + 960*a6^2*a5^4*x34^4*a3^5*a2^3 + 48*a6*a5^5*x34^4*a3^5*a2^3 + 192*a5^6*x34^4*a3^5*a2^3 - 48*a6^5*x34^5*a3^5*a2^3 + 592*a6^3*a5^2*x34^5*a3^5*a2^3 + 592*a6^2*a5^3*x34^5*a3^5*a2^3 - 48*a5^5*x34^5*a3^5*a2^3 - 8*a6^4*x34^6*a3^5*a2^3 - 16*a6^3*a5*x34^6*a3^5*a2^3 - 8*a6^2*a5^2*x34^6*a3^5*a2^3 - 16*a6*a5^3*x34^6*a3^5*a2^3 - 8*a5^4*x34^6*a3^5*a2^3 - 304*a6^6*a5^3*a3^6*a2^3 + 80*a6^5*a5^4*a3^6*a2^3 + 80*a6^4*a5^5*a3^6*a2^3 - 304*a6^3*a5^6*a3^6*a2^3 + 672*a6^6*a5^2*x34*a3^6*a2^3 + 1008*a6^5*a5^3*x34*a3^6*a2^3 - 2576*a6^4*a5^4*x34*a3^6*a2^3 + 1008*a6^3*a5^5*x34*a3^6*a2^3 + 672*a6^2*a5^6*x34*a3^6*a2^3 - 384*a6^6*a5*x34^2*a3^6*a2^3 - 1888*a6^5*a5^2*x34^2*a3^6*a2^3 + 3472*a6^4*a5^3*x34^2*a3^6*a2^3 + 3472*a6^3*a5^4*x34^2*a3^6*a2^3 - 1888*a6^2*a5^5*x34^2*a3^6*a2^3 - 384*a6*a5^6*x34^2*a3^6*a2^3 + 224*a6^6*x34^3*a3^6*a2^3 + 336*a6^5*a5*x34^3*a3^6*a2^3 + 672*a6^4*a5^2*x34^3*a3^6*a2^3 - 7728*a6^3*a5^3*x34^3*a3^6*a2^3 + 672*a6^2*a5^4*x34^3*a3^6*a2^3 + 336*a6*a5^5*x34^3*a3^6*a2^3 + 224*a5^6*x34^3*a3^6*a2^3 - 128*a6^5*x34^4*a3^6*a2^3 + 112*a6^4*a5*x34^4*a3^6*a2^3 + 1392*a6^3*a5^2*x34^4*a3^6*a2^3 + 1392*a6^2*a5^3*x34^4*a3^6*a2^3 + 112*a6*a5^4*x34^4*a3^6*a2^3 - 128*a5^5*x34^4*a3^6*a2^3 - 56*a6^4*x34^5*a3^6*a2^3 - 112*a6^3*a5*x34^5*a3^6*a2^3 - 56*a6^2*a5^2*x34^5*a3^6*a2^3 - 112*a6*a5^3*x34^5*a3^6*a2^3 - 56*a5^4*x34^5*a3^6*a2^3 + 16*a6^3*x34^6*a3^6*a2^3 - 8*a6^2*a5*x34^6*a3^6*a2^3 - 8*a6*a5^2*x34^6*a3^6*a2^3 + 16*a5^3*x34^6*a3^6*a2^3 + 192*a6^6*a5^2*a3^7*a2^3 + 288*a6^5*a5^3*a3^7*a2^3 - 736*a6^4*a5^4*a3^7*a2^3 + 288*a6^3*a5^5*a3^7*a2^3 + 192*a6^2*a5^6*a3^7*a2^3 - 224*a6^6*a5*x34*a3^7*a2^3 - 1184*a6^5*a5^2*x34*a3^7*a2^3 + 1856*a6^4*a5^3*x34*a3^7*a2^3 + 1856*a6^3*a5^4*x34*a3^7*a2^3 - 1184*a6^2*a5^5*x34*a3^7*a2^3 - 224*a6*a5^6*x34*a3^7*a2^3 + 160*a6^6*x34^2*a3^7*a2^3 + 480*a6^5*a5*x34^2*a3^7*a2^3 + 96*a6^4*a5^2*x34^2*a3^7*a2^3 - 5664*a6^3*a5^3*x34^2*a3^7*a2^3 + 96*a6^2*a5^4*x34^2*a3^7*a2^3 + 480*a6*a5^5*x34^2*a3^7*a2^3 + 160*a5^6*x34^2*a3^7*a2^3 - 192*a6^5*x34^3*a3^7*a2^3 + 288*a6^4*a5*x34^3*a3^7*a2^3 + 1888*a6^3*a5^2*x34^3*a3^7*a2^3 + 1888*a6^2*a5^3*x34^3*a3^7*a2^3 + 288*a6*a5^4*x34^3*a3^7*a2^3 - 192*a5^5*x34^3*a3^7*a2^3 - 160*a6^4*x34^4*a3^7*a2^3 - 320*a6^3*a5*x34^4*a3^7*a2^3 - 160*a6^2*a5^2*x34^4*a3^7*a2^3 - 320*a6*a5^3*x34^4*a3^7*a2^3 - 160*a5^4*x34^4*a3^7*a2^3 + 96*a6^3*x34^5*a3^7*a2^3 - 48*a6^2*a5*x34^5*a3^7*a2^3 - 48*a6*a5^2*x34^5*a3^7*a2^3 + 96*a5^3*x34^5*a3^7*a2^3 - 56*a6^6*a5*a3^8*a2^3 - 296*a6^5*a5^2*a3^8*a2^3 + 464*a6^4*a5^3*a3^8*a2^3 + 464*a6^3*a5^4*a3^8*a2^3 - 296*a6^2*a5^5*a3^8*a2^3 - 56*a6*a5^6*a3^8*a2^3 + 72*a6^6*x34*a3^8*a2^3 + 288*a6^5*a5*x34*a3^8*a2^3 - 72*a6^4*a5^2*x34*a3^8*a2^3 - 2592*a6^3*a5^3*x34*a3^8*a2^3 - 72*a6^2*a5^4*x34*a3^8*a2^3 + 288*a6*a5^5*x34*a3^8*a2^3 + 72*a5^6*x34*a3^8*a2^3 - 168*a6^5*x34^2*a3^8*a2^3 + 312*a6^4*a5*x34^2*a3^8*a2^3 + 1552*a6^3*a5^2*x34^2*a3^8*a2^3 + 1552*a6^2*a5^3*x34^2*a3^8*a2^3 + 312*a6*a5^4*x34^2*a3^8*a2^3 - 168*a5^5*x34^2*a3^8*a2^3 - 240*a6^4*x34^3*a3^8*a2^3 - 480*a6^3*a5*x34^3*a3^8*a2^3 - 240*a6^2*a5^2*x34^3*a3^8*a2^3 - 480*a6*a5^3*x34^3*a3^8*a2^3 - 240*a5^4*x34^3*a3^8*a2^3 + 240*a6^3*x34^4*a3^8*a2^3 - 120*a6^2*a5*x34^4*a3^8*a2^3 - 120*a6*a5^2*x34^4*a3^8*a2^3 + 240*a5^3*x34^4*a3^8*a2^3 + 16*a6^6*a3^9*a2^3 + 64*a6^5*a5*a3^9*a2^3 - 16*a6^4*a5^2*a3^9*a2^3 - 576*a6^3*a5^3*a3^9*a2^3 - 16*a6^2*a5^4*a3^9*a2^3 + 64*a6*a5^5*a3^9*a2^3 + 16*a5^6*a3^9*a2^3 - 80*a6^5*x34*a3^9*a2^3 + 160*a6^4*a5*x34*a3^9*a2^3 + 720*a6^3*a5^2*x34*a3^9*a2^3 + 720*a6^2*a5^3*x34*a3^9*a2^3 + 160*a6*a5^4*x34*a3^9*a2^3 - 80*a5^5*x34*a3^9*a2^3 - 200*a6^4*x34^2*a3^9*a2^3 - 400*a6^3*a5*x34^2*a3^9*a2^3 - 200*a6^2*a5^2*x34^2*a3^9*a2^3 - 400*a6*a5^3*x34^2*a3^9*a2^3 - 200*a5^4*x34^2*a3^9*a2^3 + 320*a6^3*x34^3*a3^9*a2^3 - 160*a6^2*a5*x34^3*a3^9*a2^3 - 160*a6*a5^2*x34^3*a3^9*a2^3 + 320*a5^3*x34^3*a3^9*a2^3 - 16*a6^5*a3^10*a2^3 + 32*a6^4*a5*a3^10*a2^3 + 144*a6^3*a5^2*a3^10*a2^3 + 144*a6^2*a5^3*a3^10*a2^3 + 32*a6*a5^4*a3^10*a2^3 - 16*a5^5*a3^10*a2^3 - 88*a6^4*x34*a3^10*a2^3 - 176*a6^3*a5*x34*a3^10*a2^3 - 88*a6^2*a5^2*x34*a3^10*a2^3 - 176*a6*a5^3*x34*a3^10*a2^3 - 88*a5^4*x34*a3^10*a2^3 + 240*a6^3*x34^2*a3^10*a2^3 - 120*a6^2*a5*x34^2*a3^10*a2^3 - 120*a6*a5^2*x34^2*a3^10*a2^3 + 240*a5^3*x34^2*a3^10*a2^3 - 16*a6^4*a3^11*a2^3 - 32*a6^3*a5*a3^11*a2^3 - 16*a6^2*a5^2*a3^11*a2^3 - 32*a6*a5^3*a3^11*a2^3 - 16*a5^4*a3^11*a2^3 + 96*a6^3*x34*a3^11*a2^3 - 48*a6^2*a5*x34*a3^11*a2^3 - 48*a6*a5^2*x34*a3^11*a2^3 + 96*a5^3*x34*a3^11*a2^3 + 16*a6^3*a3^12*a2^3 - 8*a6^2*a5*a3^12*a2^3 - 8*a6*a5^2*a3^12*a2^3 + 16*a5^3*a3^12*a2^3 - 8*a6^6*a5^6*x34^2*a2^4 - 8*a6^6*a5^5*x34^3*a2^4 - 8*a6^5*a5^6*x34^3*a2^4 + 24*a6^6*a5^4*x34^4*a2^4 + 24*a6^4*a5^6*x34^4*a2^4 - 8*a6^6*a5^3*x34^5*a2^4 - 8*a6^3*a5^6*x34^5*a2^4 - 8*a6^6*a5^2*x34^6*a2^4 - 8*a6^5*a5^3*x34^6*a2^4 + 24*a6^4*a5^4*x34^6*a2^4 - 8*a6^3*a5^5*x34^6*a2^4 - 8*a6^2*a5^6*x34^6*a2^4 - 8*a6^6*a5^6*x34*a3*a2^4 - 8*a6^6*a5^5*x34^2*a3*a2^4 - 8*a6^5*a5^6*x34^2*a3*a2^4 + 88*a6^6*a5^4*x34^3*a3*a2^4 + 48*a6^5*a5^5*x34^3*a3*a2^4 + 88*a6^4*a5^6*x34^3*a3*a2^4 - 48*a6^6*a5^3*x34^4*a3*a2^4 - 72*a6^5*a5^4*x34^4*a3*a2^4 - 72*a6^4*a5^5*x34^4*a3*a2^4 - 48*a6^3*a5^6*x34^4*a3*a2^4 - 32*a6^6*a5^2*x34^5*a3*a2^4 + 72*a6^4*a5^4*x34^5*a3*a2^4 - 32*a6^2*a5^6*x34^5*a3*a2^4 + 8*a6^6*a5*x34^6*a3*a2^4 + 16*a6^5*a5^2*x34^6*a3*a2^4 - 8*a6^4*a5^3*x34^6*a3*a2^4 - 8*a6^3*a5^4*x34^6*a3*a2^4 + 16*a6^2*a5^5*x34^6*a3*a2^4 + 8*a6*a5^6*x34^6*a3*a2^4 - 8*a6^6*a5^6*a3^2*a2^4 + 24*a6^6*a5^5*x34*a3^2*a2^4 + 24*a6^5*a5^6*x34*a3^2*a2^4 - 8*a6^6*a5^4*x34^2*a3^2*a2^4 + 264*a6^5*a5^5*x34^2*a3^2*a2^4 - 8*a6^4*a5^6*x34^2*a3^2*a2^4 - 408*a6^5*a5^4*x34^3*a3^2*a2^4 - 408*a6^4*a5^5*x34^3*a3^2*a2^4 - 168*a6^6*a5^2*x34^4*a3^2*a2^4 + 720*a6^4*a5^4*x34^4*a3^2*a2^4 - 168*a6^2*a5^6*x34^4*a3^2*a2^4 + 64*a6^6*a5*x34^5*a3^2*a2^4 + 216*a6^5*a5^2*x34^5*a3^2*a2^4 - 168*a6^4*a5^3*x34^5*a3^2*a2^4 - 168*a6^3*a5^4*x34^5*a3^2*a2^4 + 216*a6^2*a5^5*x34^5*a3^2*a2^4 + 64*a6*a5^6*x34^5*a3^2*a2^4 - 8*a6^6*x34^6*a3^2*a2^4 + 16*a6^5*a5*x34^6*a3^2*a2^4 - 128*a6^4*a5^2*x34^6*a3^2*a2^4 + 112*a6^3*a5^3*x34^6*a3^2*a2^4 - 128*a6^2*a5^4*x34^6*a3^2*a2^4 + 16*a6*a5^5*x34^6*a3^2*a2^4 - 8*a5^6*x34^6*a3^2*a2^4 + 16*a6^6*a5^5*a3^3*a2^4 + 16*a6^5*a5^6*a3^3*a2^4 - 192*a6^6*a5^4*x34*a3^3*a2^4 + 432*a6^5*a5^5*x34*a3^3*a2^4 - 192*a6^4*a5^6*x34*a3^3*a2^4 + 320*a6^6*a5^3*x34^2*a3^3*a2^4 - 912*a6^5*a5^4*x34^2*a3^3*a2^4 - 912*a6^4*a5^5*x34^2*a3^3*a2^4 + 320*a6^3*a5^6*x34^2*a3^3*a2^4 - 400*a6^6*a5^2*x34^3*a3^3*a2^4 + 80*a6^5*a5^3*x34^3*a3^3*a2^4 + 2400*a6^4*a5^4*x34^3*a3^3*a2^4 + 80*a6^3*a5^5*x34^3*a3^3*a2^4 - 400*a6^2*a5^6*x34^3*a3^3*a2^4 + 192*a6^6*a5*x34^4*a3^3*a2^4 + 720*a6^5*a5^2*x34^4*a3^3*a2^4 - 960*a6^4*a5^3*x34^4*a3^3*a2^4 - 960*a6^3*a5^4*x34^4*a3^3*a2^4 + 720*a6^2*a5^5*x34^4*a3^3*a2^4 + 192*a6*a5^6*x34^4*a3^3*a2^4 - 56*a6^6*x34^5*a3^3*a2^4 + 144*a6^5*a5*x34^5*a3^3*a2^4 - 888*a6^4*a5^2*x34^5*a3^3*a2^4 + 912*a6^3*a5^3*x34^5*a3^3*a2^4 - 888*a6^2*a5^4*x34^5*a3^3*a2^4 + 144*a6*a5^5*x34^5*a3^3*a2^4 - 56*a5^6*x34^5*a3^3*a2^4 - 8*a6^5*x34^6*a3^3*a2^4 - 8*a6^4*a5*x34^6*a3^3*a2^4 + 112*a6^3*a5^2*x34^6*a3^3*a2^4 + 112*a6^2*a5^3*x34^6*a3^3*a2^4 - 8*a6*a5^4*x34^6*a3^3*a2^4 - 8*a5^5*x34^6*a3^3*a2^4 - 96*a6^6*a5^4*a3^4*a2^4 + 216*a6^5*a5^5*a3^4*a2^4 - 96*a6^4*a5^6*a3^4*a2^4 + 480*a6^6*a5^3*x34*a3^4*a2^4 - 960*a6^5*a5^4*x34*a3^4*a2^4 - 960*a6^4*a5^5*x34*a3^4*a2^4 + 480*a6^3*a5^6*x34*a3^4*a2^4 - 520*a6^6*a5^2*x34^2*a3^4*a2^4 + 240*a6^5*a5^3*x34^2*a3^4*a2^4 + 3960*a6^4*a5^4*x34^2*a3^4*a2^4 + 240*a6^3*a5^5*x34^2*a3^4*a2^4 - 520*a6^2*a5^6*x34^2*a3^4*a2^4 + 280*a6^6*a5*x34^3*a3^4*a2^4 + 920*a6^5*a5^2*x34^3*a3^4*a2^4 - 2560*a6^4*a5^3*x34^3*a3^4*a2^4 - 2560*a6^3*a5^4*x34^3*a3^4*a2^4 + 920*a6^2*a5^5*x34^3*a3^4*a2^4 + 280*a6*a5^6*x34^3*a3^4*a2^4 - 136*a6^6*x34^4*a3^4*a2^4 + 408*a6^5*a5*x34^4*a3^4*a2^4 - 1800*a6^4*a5^2*x34^4*a3^4*a2^4 + 2640*a6^3*a5^3*x34^4*a3^4*a2^4 - 1800*a6^2*a5^4*x34^4*a3^4*a2^4 + 408*a6*a5^5*x34^4*a3^4*a2^4 - 136*a5^6*x34^4*a3^4*a2^4 - 48*a6^5*x34^5*a3^4*a2^4 - 120*a6^4*a5*x34^5*a3^4*a2^4 + 552*a6^3*a5^2*x34^5*a3^4*a2^4 + 552*a6^2*a5^3*x34^5*a3^4*a2^4 - 120*a6*a5^4*x34^5*a3^4*a2^4 - 48*a5^5*x34^5*a3^4*a2^4 + 24*a6^4*x34^6*a3^4*a2^4 - 8*a6^3*a5*x34^6*a3^4*a2^4 - 128*a6^2*a5^2*x34^6*a3^4*a2^4 - 8*a6*a5^3*x34^6*a3^4*a2^4 + 24*a5^4*x34^6*a3^4*a2^4 + 192*a6^6*a5^3*a3^5*a2^4 - 384*a6^5*a5^4*a3^5*a2^4 - 384*a6^4*a5^5*a3^5*a2^4 + 192*a6^3*a5^6*a3^5*a2^4 - 384*a6^6*a5^2*x34*a3^5*a2^4 + 240*a6^5*a5^3*x34*a3^5*a2^4 + 3312*a6^4*a5^4*x34*a3^5*a2^4 + 240*a6^3*a5^5*x34*a3^5*a2^4 - 384*a6^2*a5^6*x34*a3^5*a2^4 + 224*a6^6*a5*x34^2*a3^5*a2^4 + 480*a6^5*a5^2*x34^2*a3^5*a2^4 - 3600*a6^4*a5^3*x34^2*a3^5*a2^4 - 3600*a6^3*a5^4*x34^2*a3^5*a2^4 + 480*a6^2*a5^5*x34^2*a3^5*a2^4 + 224*a6*a5^6*x34^2*a3^5*a2^4 - 152*a6^6*x34^3*a3^5*a2^4 + 560*a6^5*a5*x34^3*a3^5*a2^4 - 1000*a6^4*a5^2*x34^3*a3^5*a2^4 + 3920*a6^3*a5^3*x34^3*a3^5*a2^4 - 1000*a6^2*a5^4*x34^3*a3^5*a2^4 + 560*a6*a5^5*x34^3*a3^5*a2^4 - 152*a5^6*x34^3*a3^5*a2^4 - 120*a6^5*x34^4*a3^5*a2^4 - 552*a6^4*a5*x34^4*a3^5*a2^4 + 960*a6^3*a5^2*x34^4*a3^5*a2^4 + 960*a6^2*a5^3*x34^4*a3^5*a2^4 - 552*a6*a5^4*x34^4*a3^5*a2^4 - 120*a5^5*x34^4*a3^5*a2^4 + 144*a6^4*x34^5*a3^5*a2^4 - 648*a6^2*a5^2*x34^5*a3^5*a2^4 + 144*a5^4*x34^5*a3^5*a2^4 - 8*a6^3*x34^6*a3^5*a2^4 + 16*a6^2*a5*x34^6*a3^5*a2^4 + 16*a6*a5^2*x34^6*a3^5*a2^4 - 8*a5^3*x34^6*a3^5*a2^4 - 128*a6^6*a5^2*a3^6*a2^4 + 80*a6^5*a5^3*a3^6*a2^4 + 1104*a6^4*a5^4*a3^6*a2^4 + 80*a6^3*a5^5*a3^6*a2^4 - 128*a6^2*a5^6*a3^6*a2^4 + 112*a6^6*a5*x34*a3^6*a2^4 + 112*a6^5*a5^2*x34*a3^6*a2^4 - 2576*a6^4*a5^3*x34*a3^6*a2^4 - 2576*a6^3*a5^4*x34*a3^6*a2^4 + 112*a6^2*a5^5*x34*a3^6*a2^4 + 112*a6*a5^6*x34*a3^6*a2^4 - 88*a6^6*x34^2*a3^6*a2^4 + 448*a6^5*a5*x34^2*a3^6*a2^4 + 712*a6^4*a5^2*x34^2*a3^6*a2^4 + 3472*a6^3*a5^3*x34^2*a3^6*a2^4 + 712*a6^2*a5^4*x34^2*a3^6*a2^4 + 448*a6*a5^5*x34^2*a3^6*a2^4 - 88*a5^6*x34^2*a3^6*a2^4 - 168*a6^5*x34^3*a3^6*a2^4 - 1176*a6^4*a5*x34^3*a3^6*a2^4 + 672*a6^3*a5^2*x34^3*a3^6*a2^4 + 672*a6^2*a5^3*x34^3*a3^6*a2^4 - 1176*a6*a5^4*x34^3*a3^6*a2^4 - 168*a5^5*x34^3*a3^6*a2^4 + 384*a6^4*x34^4*a3^6*a2^4 + 112*a6^3*a5*x34^4*a3^6*a2^4 - 1448*a6^2*a5^2*x34^4*a3^6*a2^4 + 112*a6*a5^3*x34^4*a3^6*a2^4 + 384*a5^4*x34^4*a3^6*a2^4 - 56*a6^3*x34^5*a3^6*a2^4 + 112*a6^2*a5*x34^5*a3^6*a2^4 + 112*a6*a5^2*x34^5*a3^6*a2^4 - 56*a5^3*x34^5*a3^6*a2^4 - 8*a6^2*x34^6*a3^6*a2^4 + 8*a6*a5*x34^6*a3^6*a2^4 - 8*a5^2*x34^6*a3^6*a2^4 + 32*a6^6*a5*a3^7*a2^4 + 32*a6^5*a5^2*a3^7*a2^4 - 736*a6^4*a5^3*a3^7*a2^4 - 736*a6^3*a5^4*a3^7*a2^4 + 32*a6^2*a5^5*a3^7*a2^4 + 32*a6*a5^6*a3^7*a2^4 - 32*a6^6*x34*a3^7*a2^4 + 224*a6^5*a5*x34*a3^7*a2^4 + 896*a6^4*a5^2*x34*a3^7*a2^4 + 1856*a6^3*a5^3*x34*a3^7*a2^4 + 896*a6^2*a5^4*x34*a3^7*a2^4 + 224*a6*a5^5*x34*a3^7*a2^4 - 32*a5^6*x34*a3^7*a2^4 - 144*a6^5*x34^2*a3^7*a2^4 - 1296*a6^4*a5*x34^2*a3^7*a2^4 + 96*a6^3*a5^2*x34^2*a3^7*a2^4 + 96*a6^2*a5^3*x34^2*a3^7*a2^4 - 1296*a6*a5^4*x34^2*a3^7*a2^4 - 144*a5^5*x34^2*a3^7*a2^4 + 576*a6^4*x34^3*a3^7*a2^4 + 288*a6^3*a5*x34^3*a3^7*a2^4 - 1872*a6^2*a5^2*x34^3*a3^7*a2^4 + 288*a6*a5^3*x34^3*a3^7*a2^4 + 576*a5^4*x34^3*a3^7*a2^4 - 160*a6^3*x34^4*a3^7*a2^4 + 320*a6^2*a5*x34^4*a3^7*a2^4 + 320*a6*a5^2*x34^4*a3^7*a2^4 - 160*a5^3*x34^4*a3^7*a2^4 - 48*a6^2*x34^5*a3^7*a2^4 + 48*a6*a5*x34^5*a3^7*a2^4 - 48*a5^2*x34^5*a3^7*a2^4 - 8*a6^6*a3^8*a2^4 + 56*a6^5*a5*a3^8*a2^4 + 224*a6^4*a5^2*a3^8*a2^4 + 464*a6^3*a5^3*a3^8*a2^4 + 224*a6^2*a5^4*a3^8*a2^4 + 56*a6*a5^5*a3^8*a2^4 - 8*a5^6*a3^8*a2^4 - 72*a6^5*x34*a3^8*a2^4 - 720*a6^4*a5*x34*a3^8*a2^4 - 72*a6^3*a5^2*x34*a3^8*a2^4 - 72*a6^2*a5^3*x34*a3^8*a2^4 - 720*a6*a5^4*x34*a3^8*a2^4 - 72*a5^5*x34*a3^8*a2^4 + 504*a6^4*x34^2*a3^8*a2^4 + 312*a6^3*a5*x34^2*a3^8*a2^4 - 1488*a6^2*a5^2*x34^2*a3^8*a2^4 + 312*a6*a5^3*x34^2*a3^8*a2^4 + 504*a5^4*x34^2*a3^8*a2^4 - 240*a6^3*x34^3*a3^8*a2^4 + 480*a6^2*a5*x34^3*a3^8*a2^4 + 480*a6*a5^2*x34^3*a3^8*a2^4 - 240*a5^3*x34^3*a3^8*a2^4 - 120*a6^2*x34^4*a3^8*a2^4 + 120*a6*a5*x34^4*a3^8*a2^4 - 120*a5^2*x34^4*a3^8*a2^4 - 16*a6^5*a3^9*a2^4 - 160*a6^4*a5*a3^9*a2^4 - 16*a6^3*a5^2*a3^9*a2^4 - 16*a6^2*a5^3*a3^9*a2^4 - 160*a6*a5^4*a3^9*a2^4 - 16*a5^5*a3^9*a2^4 + 240*a6^4*x34*a3^9*a2^4 + 160*a6^3*a5*x34*a3^9*a2^4 - 680*a6^2*a5^2*x34*a3^9*a2^4 + 160*a6*a5^3*x34*a3^9*a2^4 + 240*a5^4*x34*a3^9*a2^4 - 200*a6^3*x34^2*a3^9*a2^4 + 400*a6^2*a5*x34^2*a3^9*a2^4 + 400*a6*a5^2*x34^2*a3^9*a2^4 - 200*a5^3*x34^2*a3^9*a2^4 - 160*a6^2*x34^3*a3^9*a2^4 + 160*a6*a5*x34^3*a3^9*a2^4 - 160*a5^2*x34^3*a3^9*a2^4 + 48*a6^4*a3^10*a2^4 + 32*a6^3*a5*a3^10*a2^4 - 136*a6^2*a5^2*a3^10*a2^4 + 32*a6*a5^3*a3^10*a2^4 + 48*a5^4*a3^10*a2^4 - 88*a6^3*x34*a3^10*a2^4 + 176*a6^2*a5*x34*a3^10*a2^4 + 176*a6*a5^2*x34*a3^10*a2^4 - 88*a5^3*x34*a3^10*a2^4 - 120*a6^2*x34^2*a3^10*a2^4 + 120*a6*a5*x34^2*a3^10*a2^4 - 120*a5^2*x34^2*a3^10*a2^4 - 16*a6^3*a3^11*a2^4 + 32*a6^2*a5*a3^11*a2^4 + 32*a6*a5^2*a3^11*a2^4 - 16*a5^3*a3^11*a2^4 - 48*a6^2*x34*a3^11*a2^4 + 48*a6*a5*x34*a3^11*a2^4 - 48*a5^2*x34*a3^11*a2^4 - 8*a6^2*a3^12*a2^4 + 8*a6*a5*a3^12*a2^4 - 8*a5^2*a3^12*a2^4 + 8*a6^6*a5^5*x34^2*a2^5 + 8*a6^5*a5^6*x34^2*a2^5 - 8*a6^6*a5^4*x34^3*a2^5 - 8*a6^4*a5^6*x34^3*a2^5 - 8*a6^6*a5^3*x34^4*a2^5 - 8*a6^3*a5^6*x34^4*a2^5 + 8*a6^6*a5^2*x34^5*a2^5 + 8*a6^2*a5^6*x34^5*a2^5 + 8*a6^5*a5^2*x34^6*a2^5 - 8*a6^4*a5^3*x34^6*a2^5 - 8*a6^3*a5^4*x34^6*a2^5 + 8*a6^2*a5^5*x34^6*a2^5 + 8*a6^6*a5^5*x34*a3*a2^5 + 8*a6^5*a5^6*x34*a3*a2^5 - 8*a6^6*a5^4*x34^2*a3*a2^5 - 72*a6^5*a5^5*x34^2*a3*a2^5 - 8*a6^4*a5^6*x34^2*a3*a2^5 - 48*a6^6*a5^3*x34^3*a3*a2^5 + 48*a6^5*a5^4*x34^3*a3*a2^5 + 48*a6^4*a5^5*x34^3*a3*a2^5 - 48*a6^3*a5^6*x34^3*a3*a2^5 + 56*a6^6*a5^2*x34^4*a3*a2^5 + 48*a6^5*a5^3*x34^4*a3*a2^5 - 72*a6^4*a5^4*x34^4*a3*a2^5 + 48*a6^3*a5^5*x34^4*a3*a2^5 + 56*a6^2*a5^6*x34^4*a3*a2^5 - 8*a6^6*a5*x34^5*a3*a2^5 - 24*a6^5*a5^2*x34^5*a3*a2^5 - 24*a6^2*a5^5*x34^5*a3*a2^5 - 8*a6*a5^6*x34^5*a3*a2^5 - 8*a6^5*a5*x34^6*a3*a2^5 + 16*a6^4*a5^2*x34^6*a3*a2^5 - 16*a6^3*a5^3*x34^6*a3*a2^5 + 16*a6^2*a5^4*x34^6*a3*a2^5 - 8*a6*a5^5*x34^6*a3*a2^5 + 8*a6^6*a5^5*a3^2*a2^5 + 8*a6^5*a5^6*a3^2*a2^5 + 24*a6^6*a5^4*x34*a3^2*a2^5 - 216*a6^5*a5^5*x34*a3^2*a2^5 + 24*a6^4*a5^6*x34*a3^2*a2^5 - 104*a6^6*a5^3*x34^2*a3^2*a2^5 + 264*a6^5*a5^4*x34^2*a3^2*a2^5 + 264*a6^4*a5^5*x34^2*a3^2*a2^5 - 104*a6^3*a5^6*x34^2*a3^2*a2^5 + 136*a6^6*a5^2*x34^3*a3^2*a2^5 + 112*a6^5*a5^3*x34^3*a3^2*a2^5 - 408*a6^4*a5^4*x34^3*a3^2*a2^5 + 112*a6^3*a5^5*x34^3*a3^2*a2^5 + 136*a6^2*a5^6*x34^3*a3^2*a2^5 - 24*a6^6*a5*x34^4*a3^2*a2^5 - 120*a6^5*a5^2*x34^4*a3^2*a2^5 - 120*a6^2*a5^5*x34^4*a3^2*a2^5 - 24*a6*a5^6*x34^4*a3^2*a2^5 + 8*a6^6*x34^5*a3^2*a2^5 - 120*a6^5*a5*x34^5*a3^2*a2^5 + 216*a6^4*a5^2*x34^5*a3^2*a2^5 - 176*a6^3*a5^3*x34^5*a3^2*a2^5 + 216*a6^2*a5^4*x34^5*a3^2*a2^5 - 120*a6*a5^5*x34^5*a3^2*a2^5 + 8*a5^6*x34^5*a3^2*a2^5 + 8*a6^5*x34^6*a3^2*a2^5 + 16*a6^4*a5*x34^6*a3^2*a2^5 - 8*a6^3*a5^2*x34^6*a3^2*a2^5 - 8*a6^2*a5^3*x34^6*a3^2*a2^5 + 16*a6*a5^4*x34^6*a3^2*a2^5 + 8*a5^5*x34^6*a3^2*a2^5 + 16*a6^6*a5^4*a3^3*a2^5 - 144*a6^5*a5^5*a3^3*a2^5 + 16*a6^4*a5^6*a3^3*a2^5 - 112*a6^6*a5^3*x34*a3^3*a2^5 + 432*a6^5*a5^4*x34*a3^3*a2^5 + 432*a6^4*a5^5*x34*a3^3*a2^5 - 112*a6^3*a5^6*x34*a3^3*a2^5 + 144*a6^6*a5^2*x34^2*a3^3*a2^5 - 32*a6^5*a5^3*x34^2*a3^3*a2^5 - 912*a6^4*a5^4*x34^2*a3^3*a2^5 - 32*a6^3*a5^5*x34^2*a3^3*a2^5 + 144*a6^2*a5^6*x34^2*a3^3*a2^5 - 32*a6^6*a5*x34^3*a3^3*a2^5 - 160*a6^5*a5^2*x34^3*a3^3*a2^5 + 80*a6^4*a5^3*x34^3*a3^3*a2^5 + 80*a6^3*a5^4*x34^3*a3^3*a2^5 - 160*a6^2*a5^5*x34^3*a3^3*a2^5 - 32*a6*a5^6*x34^3*a3^3*a2^5 + 32*a6^6*x34^4*a3^3*a2^5 - 432*a6^5*a5*x34^4*a3^3*a2^5 + 720*a6^4*a5^2*x34^4*a3^3*a2^5 - 400*a6^3*a5^3*x34^4*a3^3*a2^5 + 720*a6^2*a5^4*x34^4*a3^3*a2^5 - 432*a6*a5^5*x34^4*a3^3*a2^5 + 32*a5^6*x34^4*a3^3*a2^5 + 48*a6^5*x34^5*a3^3*a2^5 + 144*a6^4*a5*x34^5*a3^3*a2^5 - 128*a6^3*a5^2*x34^5*a3^3*a2^5 - 128*a6^2*a5^3*x34^5*a3^3*a2^5 + 144*a6*a5^4*x34^5*a3^3*a2^5 + 48*a5^5*x34^5*a3^3*a2^5 - 8*a6^4*x34^6*a3^3*a2^5 - 16*a6^3*a5*x34^6*a3^3*a2^5 - 8*a6^2*a5^2*x34^6*a3^3*a2^5 - 16*a6*a5^3*x34^6*a3^3*a2^5 - 8*a5^4*x34^6*a3^3*a2^5 - 56*a6^6*a5^3*a3^4*a2^5 + 216*a6^5*a5^4*a3^4*a2^5 + 216*a6^4*a5^5*a3^4*a2^5 - 56*a6^3*a5^6*a3^4*a2^5 + 80*a6^6*a5^2*x34*a3^4*a2^5 - 160*a6^5*a5^3*x34*a3^4*a2^5 - 960*a6^4*a5^4*x34*a3^4*a2^5 - 160*a6^3*a5^5*x34*a3^4*a2^5 + 80*a6^2*a5^6*x34*a3^4*a2^5 - 16*a6^6*a5*x34^2*a3^4*a2^5 + 240*a6^4*a5^3*x34^2*a3^4*a2^5 + 240*a6^3*a5^4*x34^2*a3^4*a2^5 - 16*a6*a5^6*x34^2*a3^4*a2^5 + 40*a6^6*x34^3*a3^4*a2^5 - 640*a6^5*a5*x34^3*a3^4*a2^5 + 920*a6^4*a5^2*x34^3*a3^4*a2^5 + 80*a6^3*a5^3*x34^3*a3^4*a2^5 + 920*a6^2*a5^4*x34^3*a3^4*a2^5 - 640*a6*a5^5*x34^3*a3^4*a2^5 + 40*a5^6*x34^3*a3^4*a2^5 + 120*a6^5*x34^4*a3^4*a2^5 + 408*a6^4*a5*x34^4*a3^4*a2^5 - 640*a6^3*a5^2*x34^4*a3^4*a2^5 - 640*a6^2*a5^3*x34^4*a3^4*a2^5 + 408*a6*a5^4*x34^4*a3^4*a2^5 + 120*a5^5*x34^4*a3^4*a2^5 - 48*a6^4*x34^5*a3^4*a2^5 - 48*a6^3*a5*x34^5*a3^4*a2^5 + 72*a6^2*a5^2*x34^5*a3^4*a2^5 - 48*a6*a5^3*x34^5*a3^4*a2^5 - 48*a5^4*x34^5*a3^4*a2^5 - 8*a6^3*x34^6*a3^4*a2^5 + 16*a6^2*a5*x34^6*a3^4*a2^5 + 16*a6*a5^2*x34^6*a3^4*a2^5 - 8*a5^3*x34^6*a3^4*a2^5 + 32*a6^6*a5^2*a3^5*a2^5 - 64*a6^5*a5^3*a3^5*a2^5 - 384*a6^4*a5^4*a3^5*a2^5 - 64*a6^3*a5^5*a3^5*a2^5 + 32*a6^2*a5^6*a3^5*a2^5 + 96*a6^5*a5^2*x34*a3^5*a2^5 + 240*a6^4*a5^3*x34*a3^5*a2^5 + 240*a6^3*a5^4*x34*a3^5*a2^5 + 96*a6^2*a5^5*x34*a3^5*a2^5 + 16*a6^6*x34^2*a3^5*a2^5 - 480*a6^5*a5*x34^2*a3^5*a2^5 + 480*a6^4*a5^2*x34^2*a3^5*a2^5 + 1040*a6^3*a5^3*x34^2*a3^5*a2^5 + 480*a6^2*a5^4*x34^2*a3^5*a2^5 - 480*a6*a5^5*x34^2*a3^5*a2^5 + 16*a5^6*x34^2*a3^5*a2^5 + 160*a6^5*x34^3*a3^5*a2^5 + 560*a6^4*a5*x34^3*a3^5*a2^5 - 1520*a6^3*a5^2*x34^3*a3^5*a2^5 - 1520*a6^2*a5^3*x34^3*a3^5*a2^5 + 560*a6*a5^4*x34^3*a3^5*a2^5 + 160*a5^5*x34^3*a3^5*a2^5 - 120*a6^4*x34^4*a3^5*a2^5 + 48*a6^3*a5*x34^4*a3^5*a2^5 + 600*a6^2*a5^2*x34^4*a3^5*a2^5 + 48*a6*a5^3*x34^4*a3^5*a2^5 - 120*a5^4*x34^4*a3^5*a2^5 - 48*a6^3*x34^5*a3^5*a2^5 + 24*a6^2*a5*x34^5*a3^5*a2^5 + 24*a6*a5^2*x34^5*a3^5*a2^5 - 48*a5^3*x34^5*a3^5*a2^5 + 8*a6^2*x34^6*a3^5*a2^5 - 8*a6*a5*x34^6*a3^5*a2^5 + 8*a5^2*x34^6*a3^5*a2^5 + 32*a6^5*a5^2*a3^6*a2^5 + 80*a6^4*a5^3*a3^6*a2^5 + 80*a6^3*a5^4*a3^6*a2^5 + 32*a6^2*a5^5*a3^6*a2^5 - 224*a6^5*a5*x34*a3^6*a2^5 + 112*a6^4*a5^2*x34*a3^6*a2^5 + 1008*a6^3*a5^3*x34*a3^6*a2^5 + 112*a6^2*a5^4*x34*a3^6*a2^5 - 224*a6*a5^5*x34*a3^6*a2^5 + 128*a6^5*x34^2*a3^6*a2^5 + 448*a6^4*a5*x34^2*a3^6*a2^5 - 1888*a6^3*a5^2*x34^2*a3^6*a2^5 - 1888*a6^2*a5^3*x34^2*a3^6*a2^5 + 448*a6*a5^4*x34^2*a3^6*a2^5 + 128*a5^5*x34^2*a3^6*a2^5 - 168*a6^4*x34^3*a3^6*a2^5 + 336*a6^3*a5*x34^3*a3^6*a2^5 + 1512*a6^2*a5^2*x34^3*a3^6*a2^5 + 336*a6*a5^3*x34^3*a3^6*a2^5 - 168*a5^4*x34^3*a3^6*a2^5 - 128*a6^3*x34^4*a3^6*a2^5 - 104*a6^2*a5*x34^4*a3^6*a2^5 - 104*a6*a5^2*x34^4*a3^6*a2^5 - 128*a5^3*x34^4*a3^6*a2^5 + 56*a6^2*x34^5*a3^6*a2^5 - 56*a6*a5*x34^5*a3^6*a2^5 + 56*a5^2*x34^5*a3^6*a2^5 - 64*a6^5*a5*a3^7*a2^5 + 32*a6^4*a5^2*a3^7*a2^5 + 288*a6^3*a5^3*a3^7*a2^5 + 32*a6^2*a5^4*a3^7*a2^5 - 64*a6*a5^5*a3^7*a2^5 + 64*a6^5*x34*a3^7*a2^5 + 224*a6^4*a5*x34*a3^7*a2^5 - 1184*a6^3*a5^2*x34*a3^7*a2^5 - 1184*a6^2*a5^3*x34*a3^7*a2^5 + 224*a6*a5^4*x34*a3^7*a2^5 + 64*a5^5*x34*a3^7*a2^5 - 144*a6^4*x34^2*a3^7*a2^5 + 480*a6^3*a5*x34^2*a3^7*a2^5 + 1776*a6^2*a5^2*x34^2*a3^7*a2^5 + 480*a6*a5^3*x34^2*a3^7*a2^5 - 144*a5^4*x34^2*a3^7*a2^5 - 192*a6^3*x34^3*a3^7*a2^5 - 336*a6^2*a5*x34^3*a3^7*a2^5 - 336*a6*a5^2*x34^3*a3^7*a2^5 - 192*a5^3*x34^3*a3^7*a2^5 + 160*a6^2*x34^4*a3^7*a2^5 - 160*a6*a5*x34^4*a3^7*a2^5 + 160*a5^2*x34^4*a3^7*a2^5 + 16*a6^5*a3^8*a2^5 + 56*a6^4*a5*a3^8*a2^5 - 296*a6^3*a5^2*a3^8*a2^5 - 296*a6^2*a5^3*a3^8*a2^5 + 56*a6*a5^4*a3^8*a2^5 + 16*a5^5*a3^8*a2^5 - 72*a6^4*x34*a3^8*a2^5 + 288*a6^3*a5*x34*a3^8*a2^5 + 1008*a6^2*a5^2*x34*a3^8*a2^5 + 288*a6*a5^3*x34*a3^8*a2^5 - 72*a5^4*x34*a3^8*a2^5 - 168*a6^3*x34^2*a3^8*a2^5 - 384*a6^2*a5*x34^2*a3^8*a2^5 - 384*a6*a5^2*x34^2*a3^8*a2^5 - 168*a5^3*x34^2*a3^8*a2^5 + 240*a6^2*x34^3*a3^8*a2^5 - 240*a6*a5*x34^3*a3^8*a2^5 + 240*a5^2*x34^3*a3^8*a2^5 - 16*a6^4*a3^9*a2^5 + 64*a6^3*a5*a3^9*a2^5 + 224*a6^2*a5^2*a3^9*a2^5 + 64*a6*a5^3*a3^9*a2^5 - 16*a5^4*a3^9*a2^5 - 80*a6^3*x34*a3^9*a2^5 - 200*a6^2*a5*x34*a3^9*a2^5 - 200*a6*a5^2*x34*a3^9*a2^5 - 80*a5^3*x34*a3^9*a2^5 + 200*a6^2*x34^2*a3^9*a2^5 - 200*a6*a5*x34^2*a3^9*a2^5 + 200*a5^2*x34^2*a3^9*a2^5 - 16*a6^3*a3^10*a2^5 - 40*a6^2*a5*a3^10*a2^5 - 40*a6*a5^2*a3^10*a2^5 - 16*a5^3*a3^10*a2^5 + 88*a6^2*x34*a3^10*a2^5 - 88*a6*a5*x34*a3^10*a2^5 + 88*a5^2*x34*a3^10*a2^5 + 16*a6^2*a3^11*a2^5 - 16*a6*a5*a3^11*a2^5 + 16*a5^2*a3^11*a2^5 - 8*a6^6*a5^4*x34^2*a2^6 + 8*a6^5*a5^5*x34^2*a2^6 - 8*a6^4*a5^6*x34^2*a2^6 + 16*a6^6*a5^3*x34^3*a2^6 - 8*a6^5*a5^4*x34^3*a2^6 - 8*a6^4*a5^5*x34^3*a2^6 + 16*a6^3*a5^6*x34^3*a2^6 - 8*a6^6*a5^2*x34^4*a2^6 - 8*a6^5*a5^3*x34^4*a2^6 + 24*a6^4*a5^4*x34^4*a2^6 - 8*a6^3*a5^5*x34^4*a2^6 - 8*a6^2*a5^6*x34^4*a2^6 + 8*a6^5*a5^2*x34^5*a2^6 - 8*a6^4*a5^3*x34^5*a2^6 - 8*a6^3*a5^4*x34^5*a2^6 + 8*a6^2*a5^5*x34^5*a2^6 - 8*a6^4*a5^2*x34^6*a2^6 + 16*a6^3*a5^3*x34^6*a2^6 - 8*a6^2*a5^4*x34^6*a2^6 - 8*a6^6*a5^4*x34*a3*a2^6 + 8*a6^5*a5^5*x34*a3*a2^6 - 8*a6^4*a5^6*x34*a3*a2^6 + 40*a6^6*a5^3*x34^2*a3*a2^6 - 8*a6^5*a5^4*x34^2*a3*a2^6 - 8*a6^4*a5^5*x34^2*a3*a2^6 + 40*a6^3*a5^6*x34^2*a3*a2^6 - 40*a6^6*a5^2*x34^3*a3*a2^6 - 48*a6^5*a5^3*x34^3*a3*a2^6 + 88*a6^4*a5^4*x34^3*a3*a2^6 - 48*a6^3*a5^5*x34^3*a3*a2^6 - 40*a6^2*a5^6*x34^3*a3*a2^6 + 8*a6^6*a5*x34^4*a3*a2^6 + 56*a6^5*a5^2*x34^4*a3*a2^6 - 48*a6^4*a5^3*x34^4*a3*a2^6 - 48*a6^3*a5^4*x34^4*a3*a2^6 + 56*a6^2*a5^5*x34^4*a3*a2^6 + 8*a6*a5^6*x34^4*a3*a2^6 - 8*a6^5*a5*x34^5*a3*a2^6 - 32*a6^4*a5^2*x34^5*a3*a2^6 + 80*a6^3*a5^3*x34^5*a3*a2^6 - 32*a6^2*a5^4*x34^5*a3*a2^6 - 8*a6*a5^5*x34^5*a3*a2^6 + 8*a6^4*a5*x34^6*a3*a2^6 - 8*a6^3*a5^2*x34^6*a3*a2^6 - 8*a6^2*a5^3*x34^6*a3*a2^6 + 8*a6*a5^4*x34^6*a3*a2^6 - 8*a6^6*a5^4*a3^2*a2^6 + 8*a6^5*a5^5*a3^2*a2^6 - 8*a6^4*a5^6*a3^2*a2^6 + 24*a6^6*a5^3*x34*a3^2*a2^6 + 24*a6^5*a5^4*x34*a3^2*a2^6 + 24*a6^4*a5^5*x34*a3^2*a2^6 + 24*a6^3*a5^6*x34*a3^2*a2^6 - 48*a6^6*a5^2*x34^2*a3^2*a2^6 - 104*a6^5*a5^3*x34^2*a3^2*a2^6 - 8*a6^4*a5^4*x34^2*a3^2*a2^6 - 104*a6^3*a5^5*x34^2*a3^2*a2^6 - 48*a6^2*a5^6*x34^2*a3^2*a2^6 + 24*a6^6*a5*x34^3*a3^2*a2^6 + 136*a6^5*a5^2*x34^3*a3^2*a2^6 + 136*a6^2*a5^5*x34^3*a3^2*a2^6 + 24*a6*a5^6*x34^3*a3^2*a2^6 - 8*a6^6*x34^4*a3^2*a2^6 - 24*a6^5*a5*x34^4*a3^2*a2^6 - 168*a6^4*a5^2*x34^4*a3^2*a2^6 + 272*a6^3*a5^3*x34^4*a3^2*a2^6 - 168*a6^2*a5^4*x34^4*a3^2*a2^6 - 24*a6*a5^5*x34^4*a3^2*a2^6 - 8*a5^6*x34^4*a3^2*a2^6 + 8*a6^5*x34^5*a3^2*a2^6 + 64*a6^4*a5*x34^5*a3^2*a2^6 - 56*a6^3*a5^2*x34^5*a3^2*a2^6 - 56*a6^2*a5^3*x34^5*a3^2*a2^6 + 64*a6*a5^4*x34^5*a3^2*a2^6 + 8*a5^5*x34^5*a3^2*a2^6 - 8*a6^4*x34^6*a3^2*a2^6 - 8*a6^3*a5*x34^6*a3^2*a2^6 + 24*a6^2*a5^2*x34^6*a3^2*a2^6 - 8*a6*a5^3*x34^6*a3^2*a2^6 - 8*a5^4*x34^6*a3^2*a2^6 + 16*a6^6*a5^3*a3^3*a2^6 + 16*a6^5*a5^4*a3^3*a2^6 + 16*a6^4*a5^5*a3^3*a2^6 + 16*a6^3*a5^6*a3^3*a2^6 - 16*a6^6*a5^2*x34*a3^3*a2^6 - 112*a6^5*a5^3*x34*a3^3*a2^6 - 192*a6^4*a5^4*x34*a3^3*a2^6 - 112*a6^3*a5^5*x34*a3^3*a2^6 - 16*a6^2*a5^6*x34*a3^3*a2^6 + 16*a6^6*a5*x34^2*a3^3*a2^6 + 144*a6^5*a5^2*x34^2*a3^3*a2^6 + 320*a6^4*a5^3*x34^2*a3^3*a2^6 + 320*a6^3*a5^4*x34^2*a3^3*a2^6 + 144*a6^2*a5^5*x34^2*a3^3*a2^6 + 16*a6*a5^6*x34^2*a3^3*a2^6 - 16*a6^6*x34^3*a3^3*a2^6 - 32*a6^5*a5*x34^3*a3^3*a2^6 - 400*a6^4*a5^2*x34^3*a3^3*a2^6 + 80*a6^3*a5^3*x34^3*a3^3*a2^6 - 400*a6^2*a5^4*x34^3*a3^3*a2^6 - 32*a6*a5^5*x34^3*a3^3*a2^6 - 16*a5^6*x34^3*a3^3*a2^6 + 32*a6^5*x34^4*a3^3*a2^6 + 192*a6^4*a5*x34^4*a3^3*a2^6 - 48*a6^3*a5^2*x34^4*a3^3*a2^6 - 48*a6^2*a5^3*x34^4*a3^3*a2^6 + 192*a6*a5^4*x34^4*a3^3*a2^6 + 32*a5^5*x34^4*a3^3*a2^6 - 56*a6^4*x34^5*a3^3*a2^6 - 64*a6^3*a5*x34^5*a3^3*a2^6 + 136*a6^2*a5^2*x34^5*a3^3*a2^6 - 64*a6*a5^3*x34^5*a3^3*a2^6 - 56*a5^4*x34^5*a3^3*a2^6 + 16*a6^3*x34^6*a3^3*a2^6 - 8*a6^2*a5*x34^6*a3^3*a2^6 - 8*a6*a5^2*x34^6*a3^3*a2^6 + 16*a5^3*x34^6*a3^3*a2^6 - 8*a6^6*a5^2*a3^4*a2^6 - 56*a6^5*a5^3*a3^4*a2^6 - 96*a6^4*a5^4*a3^4*a2^6 - 56*a6^3*a5^5*a3^4*a2^6 - 8*a6^2*a5^6*a3^4*a2^6 + 80*a6^5*a5^2*x34*a3^4*a2^6 + 480*a6^4*a5^3*x34*a3^4*a2^6 + 480*a6^3*a5^4*x34*a3^4*a2^6 + 80*a6^2*a5^5*x34*a3^4*a2^6 - 8*a6^6*x34^2*a3^4*a2^6 - 16*a6^5*a5*x34^2*a3^4*a2^6 - 520*a6^4*a5^2*x34^2*a3^4*a2^6 - 720*a6^3*a5^3*x34^2*a3^4*a2^6 - 520*a6^2*a5^4*x34^2*a3^4*a2^6 - 16*a6*a5^5*x34^2*a3^4*a2^6 - 8*a5^6*x34^2*a3^4*a2^6 + 40*a6^5*x34^3*a3^4*a2^6 + 280*a6^4*a5*x34^3*a3^4*a2^6 + 320*a6^3*a5^2*x34^3*a3^4*a2^6 + 320*a6^2*a5^3*x34^3*a3^4*a2^6 + 280*a6*a5^4*x34^3*a3^4*a2^6 + 40*a5^5*x34^3*a3^4*a2^6 - 136*a6^4*x34^4*a3^4*a2^6 - 208*a6^3*a5*x34^4*a3^4*a2^6 + 192*a6^2*a5^2*x34^4*a3^4*a2^6 - 208*a6*a5^3*x34^4*a3^4*a2^6 - 136*a5^4*x34^4*a3^4*a2^6 + 88*a6^3*x34^5*a3^4*a2^6 - 32*a6^2*a5*x34^5*a3^4*a2^6 - 32*a6*a5^2*x34^5*a3^4*a2^6 + 88*a5^3*x34^5*a3^4*a2^6 - 8*a6^2*x34^6*a3^4*a2^6 + 8*a6*a5*x34^6*a3^4*a2^6 - 8*a5^2*x34^6*a3^4*a2^6 + 32*a6^5*a5^2*a3^5*a2^6 + 192*a6^4*a5^3*a3^5*a2^6 + 192*a6^3*a5^4*a3^5*a2^6 + 32*a6^2*a5^5*a3^5*a2^6 - 384*a6^4*a5^2*x34*a3^5*a2^6 - 912*a6^3*a5^3*x34*a3^5*a2^6 - 384*a6^2*a5^4*x34*a3^5*a2^6 + 16*a6^5*x34^2*a3^5*a2^6 + 224*a6^4*a5*x34^2*a3^5*a2^6 + 800*a6^3*a5^2*x34^2*a3^5*a2^6 + 800*a6^2*a5^3*x34^2*a3^5*a2^6 + 224*a6*a5^4*x34^2*a3^5*a2^6 + 16*a5^5*x34^2*a3^5*a2^6 - 152*a6^4*x34^3*a3^5*a2^6 - 368*a6^3*a5*x34^3*a3^5*a2^6 - 120*a6^2*a5^2*x34^3*a3^5*a2^6 - 368*a6*a5^3*x34^3*a3^5*a2^6 - 152*a5^4*x34^3*a3^5*a2^6 + 192*a6^3*x34^4*a3^5*a2^6 - 24*a6^2*a5*x34^4*a3^5*a2^6 - 24*a6*a5^2*x34^4*a3^5*a2^6 + 192*a5^3*x34^4*a3^5*a2^6 - 40*a6^2*x34^5*a3^5*a2^6 + 40*a6*a5*x34^5*a3^5*a2^6 - 40*a5^2*x34^5*a3^5*a2^6 - 128*a6^4*a5^2*a3^6*a2^6 - 304*a6^3*a5^3*a3^6*a2^6 - 128*a6^2*a5^4*a3^6*a2^6 + 112*a6^4*a5*x34*a3^6*a2^6 + 672*a6^3*a5^2*x34*a3^6*a2^6 + 672*a6^2*a5^3*x34*a3^6*a2^6 + 112*a6*a5^4*x34*a3^6*a2^6 - 88*a6^4*x34^2*a3^6*a2^6 - 384*a6^3*a5*x34^2*a3^6*a2^6 - 488*a6^2*a5^2*x34^2*a3^6*a2^6 - 384*a6*a5^3*x34^2*a3^6*a2^6 - 88*a5^4*x34^2*a3^6*a2^6 + 224*a6^3*x34^3*a3^6*a2^6 + 56*a6^2*a5*x34^3*a3^6*a2^6 + 56*a6*a5^2*x34^3*a3^6*a2^6 + 224*a5^3*x34^3*a3^6*a2^6 - 88*a6^2*x34^4*a3^6*a2^6 + 88*a6*a5*x34^4*a3^6*a2^6 - 88*a5^2*x34^4*a3^6*a2^6 + 32*a6^4*a5*a3^7*a2^6 + 192*a6^3*a5^2*a3^7*a2^6 + 192*a6^2*a5^3*a3^7*a2^6 + 32*a6*a5^4*a3^7*a2^6 - 32*a6^4*x34*a3^7*a2^6 - 224*a6^3*a5*x34*a3^7*a2^6 - 384*a6^2*a5^2*x34*a3^7*a2^6 - 224*a6*a5^3*x34*a3^7*a2^6 - 32*a5^4*x34*a3^7*a2^6 + 160*a6^3*x34^2*a3^7*a2^6 + 112*a6^2*a5*x34^2*a3^7*a2^6 + 112*a6*a5^2*x34^2*a3^7*a2^6 + 160*a5^3*x34^2*a3^7*a2^6 - 112*a6^2*x34^3*a3^7*a2^6 + 112*a6*a5*x34^3*a3^7*a2^6 - 112*a5^2*x34^3*a3^7*a2^6 - 8*a6^4*a3^8*a2^6 - 56*a6^3*a5*a3^8*a2^6 - 96*a6^2*a5^2*a3^8*a2^6 - 56*a6*a5^3*a3^8*a2^6 - 8*a5^4*a3^8*a2^6 + 72*a6^3*x34*a3^8*a2^6 + 72*a6^2*a5*x34*a3^8*a2^6 + 72*a6*a5^2*x34*a3^8*a2^6 + 72*a5^3*x34*a3^8*a2^6 - 88*a6^2*x34^2*a3^8*a2^6 + 88*a6*a5*x34^2*a3^8*a2^6 - 88*a5^2*x34^2*a3^8*a2^6 + 16*a6^3*a3^9*a2^6 + 16*a6^2*a5*a3^9*a2^6 + 16*a6*a5^2*a3^9*a2^6 + 16*a5^3*a3^9*a2^6 - 40*a6^2*x34*a3^9*a2^6 + 40*a6*a5*x34*a3^9*a2^6 - 40*a5^2*x34*a3^9*a2^6 - 8*a6^2*a3^10*a2^6 + 8*a6*a5*a3^10*a2^6 - 8*a5^2*a3^10*a2^6 + 8*a6^6*a5^6*x34^4*a3*a1 - 8*a6^6*a5^5*x34^5*a3*a1 - 8*a6^5*a5^6*x34^5*a3*a1 + 8*a6^6*a5^4*x34^6*a3*a1 - 8*a6^5*a5^5*x34^6*a3*a1 + 8*a6^4*a5^6*x34^6*a3*a1 + 24*a6^6*a5^6*x34^3*a3^2*a1 - 24*a6^6*a5^5*x34^4*a3^2*a1 - 24*a6^5*a5^6*x34^4*a3^2*a1 + 64*a6^6*a5^4*x34^5*a3^2*a1 - 120*a6^5*a5^5*x34^5*a3^2*a1 + 64*a6^4*a5^6*x34^5*a3^2*a1 - 8*a6^6*a5^3*x34^6*a3^2*a1 + 16*a6^5*a5^4*x34^6*a3^2*a1 + 16*a6^4*a5^5*x34^6*a3^2*a1 - 8*a6^3*a5^6*x34^6*a3^2*a1 + 16*a6^6*a5^6*x34^2*a3^3*a1 - 32*a6^6*a5^5*x34^3*a3^3*a1 - 32*a6^5*a5^6*x34^3*a3^3*a1 + 192*a6^6*a5^4*x34^4*a3^3*a1 - 432*a6^5*a5^5*x34^4*a3^3*a1 + 192*a6^4*a5^6*x34^4*a3^3*a1 - 64*a6^6*a5^3*x34^5*a3^3*a1 + 144*a6^5*a5^4*x34^5*a3^3*a1 + 144*a6^4*a5^5*x34^5*a3^3*a1 - 64*a6^3*a5^6*x34^5*a3^3*a1 - 8*a6^6*a5^2*x34^6*a3^3*a1 - 16*a6^5*a5^3*x34^6*a3^3*a1 - 8*a6^4*a5^4*x34^6*a3^3*a1 - 16*a6^3*a5^5*x34^6*a3^3*a1 - 8*a6^2*a5^6*x34^6*a3^3*a1 - 16*a6^6*a5^5*x34^2*a3^4*a1 - 16*a6^5*a5^6*x34^2*a3^4*a1 + 280*a6^6*a5^4*x34^3*a3^4*a1 - 640*a6^5*a5^5*x34^3*a3^4*a1 + 280*a6^4*a5^6*x34^3*a3^4*a1 - 208*a6^6*a5^3*x34^4*a3^4*a1 + 408*a6^5*a5^4*x34^4*a3^4*a1 + 408*a6^4*a5^5*x34^4*a3^4*a1 - 208*a6^3*a5^6*x34^4*a3^4*a1 - 32*a6^6*a5^2*x34^5*a3^4*a1 - 48*a6^5*a5^3*x34^5*a3^4*a1 - 120*a6^4*a5^4*x34^5*a3^4*a1 - 48*a6^3*a5^5*x34^5*a3^4*a1 - 32*a6^2*a5^6*x34^5*a3^4*a1 + 8*a6^6*a5*x34^6*a3^4*a1 + 16*a6^5*a5^2*x34^6*a3^4*a1 - 8*a6^4*a5^3*x34^6*a3^4*a1 - 8*a6^3*a5^4*x34^6*a3^4*a1 + 16*a6^2*a5^5*x34^6*a3^4*a1 + 8*a6*a5^6*x34^6*a3^4*a1 + 224*a6^6*a5^4*x34^2*a3^5*a1 - 480*a6^5*a5^5*x34^2*a3^5*a1 + 224*a6^4*a5^6*x34^2*a3^5*a1 - 368*a6^6*a5^3*x34^3*a3^5*a1 + 560*a6^5*a5^4*x34^3*a3^5*a1 + 560*a6^4*a5^5*x34^3*a3^5*a1 - 368*a6^3*a5^6*x34^3*a3^5*a1 - 24*a6^6*a5^2*x34^4*a3^5*a1 + 48*a6^5*a5^3*x34^4*a3^5*a1 - 552*a6^4*a5^4*x34^4*a3^5*a1 + 48*a6^3*a5^5*x34^4*a3^5*a1 - 24*a6^2*a5^6*x34^4*a3^5*a1 + 40*a6^6*a5*x34^5*a3^5*a1 + 24*a6^5*a5^2*x34^5*a3^5*a1 + 24*a6^2*a5^5*x34^5*a3^5*a1 + 40*a6*a5^6*x34^5*a3^5*a1 - 8*a6^5*a5*x34^6*a3^5*a1 + 16*a6^4*a5^2*x34^6*a3^5*a1 - 16*a6^3*a5^3*x34^6*a3^5*a1 + 16*a6^2*a5^4*x34^6*a3^5*a1 - 8*a6*a5^5*x34^6*a3^5*a1 + 112*a6^6*a5^4*x34*a3^6*a1 - 224*a6^5*a5^5*x34*a3^6*a1 + 112*a6^4*a5^6*x34*a3^6*a1 - 384*a6^6*a5^3*x34^2*a3^6*a1 + 448*a6^5*a5^4*x34^2*a3^6*a1 + 448*a6^4*a5^5*x34^2*a3^6*a1 - 384*a6^3*a5^6*x34^2*a3^6*a1 + 56*a6^6*a5^2*x34^3*a3^6*a1 + 336*a6^5*a5^3*x34^3*a3^6*a1 - 1176*a6^4*a5^4*x34^3*a3^6*a1 + 336*a6^3*a5^5*x34^3*a3^6*a1 + 56*a6^2*a5^6*x34^3*a3^6*a1 + 88*a6^6*a5*x34^4*a3^6*a1 - 104*a6^5*a5^2*x34^4*a3^6*a1 + 112*a6^4*a5^3*x34^4*a3^6*a1 + 112*a6^3*a5^4*x34^4*a3^6*a1 - 104*a6^2*a5^5*x34^4*a3^6*a1 + 88*a6*a5^6*x34^4*a3^6*a1 - 56*a6^5*a5*x34^5*a3^6*a1 + 112*a6^4*a5^2*x34^5*a3^6*a1 - 112*a6^3*a5^3*x34^5*a3^6*a1 + 112*a6^2*a5^4*x34^5*a3^6*a1 - 56*a6*a5^5*x34^5*a3^6*a1 + 8*a6^4*a5*x34^6*a3^6*a1 - 8*a6^3*a5^2*x34^6*a3^6*a1 - 8*a6^2*a5^3*x34^6*a3^6*a1 + 8*a6*a5^4*x34^6*a3^6*a1 + 32*a6^6*a5^4*a3^7*a1 - 64*a6^5*a5^5*a3^7*a1 + 32*a6^4*a5^6*a3^7*a1 - 224*a6^6*a5^3*x34*a3^7*a1 + 224*a6^5*a5^4*x34*a3^7*a1 + 224*a6^4*a5^5*x34*a3^7*a1 - 224*a6^3*a5^6*x34*a3^7*a1 + 112*a6^6*a5^2*x34^2*a3^7*a1 + 480*a6^5*a5^3*x34^2*a3^7*a1 - 1296*a6^4*a5^4*x34^2*a3^7*a1 + 480*a6^3*a5^5*x34^2*a3^7*a1 + 112*a6^2*a5^6*x34^2*a3^7*a1 + 112*a6^6*a5*x34^3*a3^7*a1 - 336*a6^5*a5^2*x34^3*a3^7*a1 + 288*a6^4*a5^3*x34^3*a3^7*a1 + 288*a6^3*a5^4*x34^3*a3^7*a1 - 336*a6^2*a5^5*x34^3*a3^7*a1 + 112*a6*a5^6*x34^3*a3^7*a1 - 160*a6^5*a5*x34^4*a3^7*a1 + 320*a6^4*a5^2*x34^4*a3^7*a1 - 320*a6^3*a5^3*x34^4*a3^7*a1 + 320*a6^2*a5^4*x34^4*a3^7*a1 - 160*a6*a5^5*x34^4*a3^7*a1 + 48*a6^4*a5*x34^5*a3^7*a1 - 48*a6^3*a5^2*x34^5*a3^7*a1 - 48*a6^2*a5^3*x34^5*a3^7*a1 + 48*a6*a5^4*x34^5*a3^7*a1 - 56*a6^6*a5^3*a3^8*a1 + 56*a6^5*a5^4*a3^8*a1 + 56*a6^4*a5^5*a3^8*a1 - 56*a6^3*a5^6*a3^8*a1 + 72*a6^6*a5^2*x34*a3^8*a1 + 288*a6^5*a5^3*x34*a3^8*a1 - 720*a6^4*a5^4*x34*a3^8*a1 + 288*a6^3*a5^5*x34*a3^8*a1 + 72*a6^2*a5^6*x34*a3^8*a1 + 88*a6^6*a5*x34^2*a3^8*a1 - 384*a6^5*a5^2*x34^2*a3^8*a1 + 312*a6^4*a5^3*x34^2*a3^8*a1 + 312*a6^3*a5^4*x34^2*a3^8*a1 - 384*a6^2*a5^5*x34^2*a3^8*a1 + 88*a6*a5^6*x34^2*a3^8*a1 - 240*a6^5*a5*x34^3*a3^8*a1 + 480*a6^4*a5^2*x34^3*a3^8*a1 - 480*a6^3*a5^3*x34^3*a3^8*a1 + 480*a6^2*a5^4*x34^3*a3^8*a1 - 240*a6*a5^5*x34^3*a3^8*a1 + 120*a6^4*a5*x34^4*a3^8*a1 - 120*a6^3*a5^2*x34^4*a3^8*a1 - 120*a6^2*a5^3*x34^4*a3^8*a1 + 120*a6*a5^4*x34^4*a3^8*a1 + 16*a6^6*a5^2*a3^9*a1 + 64*a6^5*a5^3*a3^9*a1 - 160*a6^4*a5^4*a3^9*a1 + 64*a6^3*a5^5*a3^9*a1 + 16*a6^2*a5^6*a3^9*a1 + 40*a6^6*a5*x34*a3^9*a1 - 200*a6^5*a5^2*x34*a3^9*a1 + 160*a6^4*a5^3*x34*a3^9*a1 + 160*a6^3*a5^4*x34*a3^9*a1 - 200*a6^2*a5^5*x34*a3^9*a1 + 40*a6*a5^6*x34*a3^9*a1 - 200*a6^5*a5*x34^2*a3^9*a1 + 400*a6^4*a5^2*x34^2*a3^9*a1 - 400*a6^3*a5^3*x34^2*a3^9*a1 + 400*a6^2*a5^4*x34^2*a3^9*a1 - 200*a6*a5^5*x34^2*a3^9*a1 + 160*a6^4*a5*x34^3*a3^9*a1 - 160*a6^3*a5^2*x34^3*a3^9*a1 - 160*a6^2*a5^3*x34^3*a3^9*a1 + 160*a6*a5^4*x34^3*a3^9*a1 + 8*a6^6*a5*a3^10*a1 - 40*a6^5*a5^2*a3^10*a1 + 32*a6^4*a5^3*a3^10*a1 + 32*a6^3*a5^4*a3^10*a1 - 40*a6^2*a5^5*a3^10*a1 + 8*a6*a5^6*a3^10*a1 - 88*a6^5*a5*x34*a3^10*a1 + 176*a6^4*a5^2*x34*a3^10*a1 - 176*a6^3*a5^3*x34*a3^10*a1 + 176*a6^2*a5^4*x34*a3^10*a1 - 88*a6*a5^5*x34*a3^10*a1 + 120*a6^4*a5*x34^2*a3^10*a1 - 120*a6^3*a5^2*x34^2*a3^10*a1 - 120*a6^2*a5^3*x34^2*a3^10*a1 + 120*a6*a5^4*x34^2*a3^10*a1 - 16*a6^5*a5*a3^11*a1 + 32*a6^4*a5^2*a3^11*a1 - 32*a6^3*a5^3*a3^11*a1 + 32*a6^2*a5^4*a3^11*a1 - 16*a6*a5^5*a3^11*a1 + 48*a6^4*a5*x34*a3^11*a1 - 48*a6^3*a5^2*x34*a3^11*a1 - 48*a6^2*a5^3*x34*a3^11*a1 + 48*a6*a5^4*x34*a3^11*a1 + 8*a6^4*a5*a3^12*a1 - 8*a6^3*a5^2*a3^12*a1 - 8*a6^2*a5^3*a3^12*a1 + 8*a6*a5^4*a3^12*a1 + 8*a6^6*a5^6*x34^4*a2*a1 - 8*a6^6*a5^5*x34^5*a2*a1 - 8*a6^5*a5^6*x34^5*a2*a1 + 8*a6^6*a5^4*x34^6*a2*a1 - 8*a6^5*a5^5*x34^6*a2*a1 + 8*a6^4*a5^6*x34^6*a2*a1 + 32*a6^6*a5^6*x34^3*a3*a2*a1 - 112*a6^6*a5^5*x34^4*a3*a2*a1 - 112*a6^5*a5^6*x34^4*a3*a2*a1 - 24*a6^6*a5^4*x34^5*a3*a2*a1 + 384*a6^5*a5^5*x34^5*a3*a2*a1 - 24*a6^4*a5^6*x34^5*a3*a2*a1 - 72*a6^5*a5^4*x34^6*a3*a2*a1 - 72*a6^4*a5^5*x34^6*a3*a2*a1 + 48*a6^6*a5^6*x34^2*a3^2*a2*a1 - 320*a6^6*a5^5*x34^3*a3^2*a2*a1 - 320*a6^5*a5^6*x34^3*a3^2*a2*a1 - 120*a6^6*a5^4*x34^4*a3^2*a2*a1 + 1824*a6^5*a5^5*x34^4*a3^2*a2*a1 - 120*a6^4*a5^6*x34^4*a3^2*a2*a1 + 48*a6^6*a5^3*x34^5*a3^2*a2*a1 - 648*a6^5*a5^4*x34^5*a3^2*a2*a1 - 648*a6^4*a5^5*x34^5*a3^2*a2*a1 + 48*a6^3*a5^6*x34^5*a3^2*a2*a1 + 48*a6^5*a5^3*x34^6*a3^2*a2*a1 + 120*a6^4*a5^4*x34^6*a3^2*a2*a1 + 48*a6^3*a5^5*x34^6*a3^2*a2*a1 + 32*a6^6*a5^6*x34*a3^3*a2*a1 - 320*a6^6*a5^5*x34^2*a3^3*a2*a1 - 320*a6^5*a5^6*x34^2*a3^3*a2*a1 - 160*a6^6*a5^4*x34^3*a3^3*a2*a1 + 3264*a6^5*a5^5*x34^3*a3^3*a2*a1 - 160*a6^4*a5^6*x34^3*a3^3*a2*a1 + 160*a6^6*a5^3*x34^4*a3^3*a2*a1 - 2064*a6^5*a5^4*x34^4*a3^3*a2*a1 - 2064*a6^4*a5^5*x34^4*a3^3*a2*a1 + 160*a6^3*a5^6*x34^4*a3^3*a2*a1 + 48*a6^6*a5^2*x34^5*a3^3*a2*a1 + 256*a6^5*a5^3*x34^5*a3^3*a2*a1 + 816*a6^4*a5^4*x34^5*a3^3*a2*a1 + 256*a6^3*a5^5*x34^5*a3^3*a2*a1 + 48*a6^2*a5^6*x34^5*a3^3*a2*a1 + 48*a6^5*a5^2*x34^6*a3^3*a2*a1 - 80*a6^4*a5^3*x34^6*a3^3*a2*a1 - 80*a6^3*a5^4*x34^6*a3^3*a2*a1 + 48*a6^2*a5^5*x34^6*a3^3*a2*a1 + 16*a6^6*a5^6*a3^4*a2*a1 - 160*a6^6*a5^5*x34*a3^4*a2*a1 - 160*a6^5*a5^6*x34*a3^4*a2*a1 + 2592*a6^5*a5^5*x34^2*a3^4*a2*a1 + 80*a6^6*a5^3*x34^3*a3^4*a2*a1 - 3120*a6^5*a5^4*x34^3*a3^4*a2*a1 - 3120*a6^4*a5^5*x34^3*a3^4*a2*a1 + 80*a6^3*a5^6*x34^3*a3^4*a2*a1 + 360*a6^6*a5^2*x34^4*a3^4*a2*a1 + 656*a6^5*a5^3*x34^4*a3^4*a2*a1 + 2280*a6^4*a5^4*x34^4*a3^4*a2*a1 + 656*a6^3*a5^5*x34^4*a3^4*a2*a1 + 360*a6^2*a5^6*x34^4*a3^4*a2*a1 - 72*a6^6*a5*x34^5*a3^4*a2*a1 + 72*a6^5*a5^2*x34^5*a3^4*a2*a1 - 384*a6^4*a5^3*x34^5*a3^4*a2*a1 - 384*a6^3*a5^4*x34^5*a3^4*a2*a1 + 72*a6^2*a5^5*x34^5*a3^4*a2*a1 - 72*a6*a5^6*x34^5*a3^4*a2*a1 + 8*a6^6*x34^6*a3^4*a2*a1 - 72*a6^5*a5*x34^6*a3^4*a2*a1 + 120*a6^4*a5^2*x34^6*a3^4*a2*a1 - 80*a6^3*a5^3*x34^6*a3^4*a2*a1 + 120*a6^2*a5^4*x34^6*a3^4*a2*a1 - 72*a6*a5^5*x34^6*a3^4*a2*a1 + 8*a5^6*x34^6*a3^4*a2*a1 - 64*a6^6*a5^5*a3^5*a2*a1 - 64*a6^5*a5^6*a3^5*a2*a1 + 96*a6^6*a5^4*x34*a3^5*a2*a1 + 1152*a6^5*a5^5*x34*a3^5*a2*a1 + 96*a6^4*a5^6*x34*a3^5*a2*a1 - 192*a6^6*a5^3*x34^2*a3^5*a2*a1 - 2592*a6^5*a5^4*x34^2*a3^5*a2*a1 - 2592*a6^4*a5^5*x34^2*a3^5*a2*a1 - 192*a6^3*a5^6*x34^2*a3^5*a2*a1 + 1008*a6^6*a5^2*x34^3*a3^5*a2*a1 + 992*a6^5*a5^3*x34^3*a3^5*a2*a1 + 3456*a6^4*a5^4*x34^3*a3^5*a2*a1 + 992*a6^3*a5^5*x34^3*a3^5*a2*a1 + 1008*a6^2*a5^6*x34^3*a3^5*a2*a1 - 432*a6^6*a5*x34^4*a3^5*a2*a1 - 576*a6^5*a5^2*x34^4*a3^5*a2*a1 - 624*a6^4*a5^3*x34^4*a3^5*a2*a1 - 624*a6^3*a5^4*x34^4*a3^5*a2*a1 - 576*a6^2*a5^5*x34^4*a3^5*a2*a1 - 432*a6*a5^6*x34^4*a3^5*a2*a1 + 40*a6^6*x34^5*a3^5*a2*a1 + 504*a6^4*a5^2*x34^5*a3^5*a2*a1 - 512*a6^3*a5^3*x34^5*a3^5*a2*a1 + 504*a6^2*a5^4*x34^5*a3^5*a2*a1 + 40*a5^6*x34^5*a3^5*a2*a1 - 8*a6^5*x34^6*a3^5*a2*a1 - 72*a6^4*a5*x34^6*a3^5*a2*a1 + 48*a6^3*a5^2*x34^6*a3^5*a2*a1 + 48*a6^2*a5^3*x34^6*a3^5*a2*a1 - 72*a6*a5^4*x34^6*a3^5*a2*a1 - 8*a5^5*x34^6*a3^5*a2*a1 + 32*a6^6*a5^4*a3^6*a2*a1 + 384*a6^5*a5^5*a3^6*a2*a1 + 32*a6^4*a5^6*a3^6*a2*a1 - 224*a6^6*a5^3*x34*a3^6*a2*a1 - 1344*a6^5*a5^4*x34*a3^6*a2*a1 - 1344*a6^4*a5^5*x34*a3^6*a2*a1 - 224*a6^3*a5^6*x34*a3^6*a2*a1 + 1344*a6^6*a5^2*x34^2*a3^6*a2*a1 + 928*a6^5*a5^3*x34^2*a3^6*a2*a1 + 3168*a6^4*a5^4*x34^2*a3^6*a2*a1 + 928*a6^3*a5^5*x34^2*a3^6*a2*a1 + 1344*a6^2*a5^6*x34^2*a3^6*a2*a1 - 1008*a6^6*a5*x34^3*a3^6*a2*a1 - 2016*a6^5*a5^2*x34^3*a3^6*a2*a1 - 336*a6^4*a5^3*x34^3*a3^6*a2*a1 - 336*a6^3*a5^4*x34^3*a3^6*a2*a1 - 2016*a6^2*a5^5*x34^3*a3^6*a2*a1 - 1008*a6*a5^6*x34^3*a3^6*a2*a1 + 88*a6^6*x34^4*a3^6*a2*a1 + 1008*a6^5*a5*x34^4*a3^6*a2*a1 + 840*a6^4*a5^2*x34^4*a3^6*a2*a1 - 1440*a6^3*a5^3*x34^4*a3^6*a2*a1 + 840*a6^2*a5^4*x34^4*a3^6*a2*a1 + 1008*a6*a5^5*x34^4*a3^6*a2*a1 + 88*a5^6*x34^4*a3^6*a2*a1 - 56*a6^5*x34^5*a3^6*a2*a1 - 504*a6^4*a5*x34^5*a3^6*a2*a1 + 336*a6^3*a5^2*x34^5*a3^6*a2*a1 + 336*a6^2*a5^3*x34^5*a3^6*a2*a1 - 504*a6*a5^4*x34^5*a3^6*a2*a1 - 56*a5^5*x34^5*a3^6*a2*a1 + 8*a6^4*x34^6*a3^6*a2*a1 + 8*a5^4*x34^6*a3^6*a2*a1 - 64*a6^6*a5^3*a3^7*a2*a1 - 384*a6^5*a5^4*a3^7*a2*a1 - 384*a6^4*a5^5*a3^7*a2*a1 - 64*a6^3*a5^6*a3^7*a2*a1 + 864*a6^6*a5^2*x34*a3^7*a2*a1 + 512*a6^5*a5^3*x34*a3^7*a2*a1 + 1728*a6^4*a5^4*x34*a3^7*a2*a1 + 512*a6^3*a5^5*x34*a3^7*a2*a1 + 864*a6^2*a5^6*x34*a3^7*a2*a1 - 1152*a6^6*a5*x34^2*a3^7*a2*a1 - 2592*a6^5*a5^2*x34^2*a3^7*a2*a1 + 96*a6^4*a5^3*x34^2*a3^7*a2*a1 + 96*a6^3*a5^4*x34^2*a3^7*a2*a1 - 2592*a6^2*a5^5*x34^2*a3^7*a2*a1 - 1152*a6*a5^6*x34^2*a3^7*a2*a1 + 112*a6^6*x34^3*a3^7*a2*a1 + 2592*a6^5*a5*x34^3*a3^7*a2*a1 + 720*a6^4*a5^2*x34^3*a3^7*a2*a1 - 2240*a6^3*a5^3*x34^3*a3^7*a2*a1 + 720*a6^2*a5^4*x34^3*a3^7*a2*a1 + 2592*a6*a5^5*x34^3*a3^7*a2*a1 + 112*a5^6*x34^3*a3^7*a2*a1 - 160*a6^5*x34^4*a3^7*a2*a1 - 1440*a6^4*a5*x34^4*a3^7*a2*a1 + 960*a6^3*a5^2*x34^4*a3^7*a2*a1 + 960*a6^2*a5^3*x34^4*a3^7*a2*a1 - 1440*a6*a5^4*x34^4*a3^7*a2*a1 - 160*a5^5*x34^4*a3^7*a2*a1 + 48*a6^4*x34^5*a3^7*a2*a1 + 48*a5^4*x34^5*a3^7*a2*a1 + 216*a6^6*a5^2*a3^8*a2*a1 + 128*a6^5*a5^3*a3^8*a2*a1 + 432*a6^4*a5^4*a3^8*a2*a1 + 128*a6^3*a5^5*a3^8*a2*a1 + 216*a6^2*a5^6*a3^8*a2*a1 - 648*a6^6*a5*x34*a3^8*a2*a1 - 1512*a6^5*a5^2*x34*a3^8*a2*a1 + 144*a6^4*a5^3*x34*a3^8*a2*a1 + 144*a6^3*a5^4*x34*a3^8*a2*a1 - 1512*a6^2*a5^5*x34*a3^8*a2*a1 - 648*a6*a5^6*x34*a3^8*a2*a1 + 88*a6^6*x34^2*a3^8*a2*a1 + 2808*a6^5*a5*x34^2*a3^8*a2*a1 + 360*a6^4*a5^2*x34^2*a3^8*a2*a1 - 2000*a6^3*a5^3*x34^2*a3^8*a2*a1 + 360*a6^2*a5^4*x34^2*a3^8*a2*a1 + 2808*a6*a5^5*x34^2*a3^8*a2*a1 + 88*a5^6*x34^2*a3^8*a2*a1 - 240*a6^5*x34^3*a3^8*a2*a1 - 2160*a6^4*a5*x34^3*a3^8*a2*a1 + 1440*a6^3*a5^2*x34^3*a3^8*a2*a1 + 1440*a6^2*a5^3*x34^3*a3^8*a2*a1 - 2160*a6*a5^4*x34^3*a3^8*a2*a1 - 240*a5^5*x34^3*a3^8*a2*a1 + 120*a6^4*x34^4*a3^8*a2*a1 + 120*a5^4*x34^4*a3^8*a2*a1 - 144*a6^6*a5*a3^9*a2*a1 - 336*a6^5*a5^2*a3^9*a2*a1 + 32*a6^4*a5^3*a3^9*a2*a1 + 32*a6^3*a5^4*a3^9*a2*a1 - 336*a6^2*a5^5*a3^9*a2*a1 - 144*a6*a5^6*a3^9*a2*a1 + 40*a6^6*x34*a3^9*a2*a1 + 1440*a6^5*a5*x34*a3^9*a2*a1 + 120*a6^4*a5^2*x34*a3^9*a2*a1 - 960*a6^3*a5^3*x34*a3^9*a2*a1 + 120*a6^2*a5^4*x34*a3^9*a2*a1 + 1440*a6*a5^5*x34*a3^9*a2*a1 + 40*a5^6*x34*a3^9*a2*a1 - 200*a6^5*x34^2*a3^9*a2*a1 - 1800*a6^4*a5*x34^2*a3^9*a2*a1 + 1200*a6^3*a5^2*x34^2*a3^9*a2*a1 + 1200*a6^2*a5^3*x34^2*a3^9*a2*a1 - 1800*a6*a5^4*x34^2*a3^9*a2*a1 - 200*a5^5*x34^2*a3^9*a2*a1 + 160*a6^4*x34^3*a3^9*a2*a1 + 160*a5^4*x34^3*a3^9*a2*a1 + 8*a6^6*a3^10*a2*a1 + 288*a6^5*a5*a3^10*a2*a1 + 24*a6^4*a5^2*a3^10*a2*a1 - 192*a6^3*a5^3*a3^10*a2*a1 + 24*a6^2*a5^4*a3^10*a2*a1 + 288*a6*a5^5*a3^10*a2*a1 + 8*a5^6*a3^10*a2*a1 - 88*a6^5*x34*a3^10*a2*a1 - 792*a6^4*a5*x34*a3^10*a2*a1 + 528*a6^3*a5^2*x34*a3^10*a2*a1 + 528*a6^2*a5^3*x34*a3^10*a2*a1 - 792*a6*a5^4*x34*a3^10*a2*a1 - 88*a5^5*x34*a3^10*a2*a1 + 120*a6^4*x34^2*a3^10*a2*a1 + 120*a5^4*x34^2*a3^10*a2*a1 - 16*a6^5*a3^11*a2*a1 - 144*a6^4*a5*a3^11*a2*a1 + 96*a6^3*a5^2*a3^11*a2*a1 + 96*a6^2*a5^3*a3^11*a2*a1 - 144*a6*a5^4*a3^11*a2*a1 - 16*a5^5*a3^11*a2*a1 + 48*a6^4*x34*a3^11*a2*a1 + 48*a5^4*x34*a3^11*a2*a1 + 8*a6^4*a3^12*a2*a1 + 8*a5^4*a3^12*a2*a1 - 8*a6^6*a5^6*x34^3*a2^2*a1 + 16*a6^6*a5^5*x34^4*a2^2*a1 + 16*a6^5*a5^6*x34^4*a2^2*a1 + 16*a6^6*a5^4*x34^5*a2^2*a1 - 72*a6^5*a5^5*x34^5*a2^2*a1 + 16*a6^4*a5^6*x34^5*a2^2*a1 - 8*a6^6*a5^3*x34^6*a2^2*a1 + 16*a6^5*a5^4*x34^6*a2^2*a1 + 16*a6^4*a5^5*x34^6*a2^2*a1 - 8*a6^3*a5^6*x34^6*a2^2*a1 - 24*a6^6*a5^6*x34^2*a3*a2^2*a1 + 112*a6^6*a5^5*x34^3*a3*a2^2*a1 + 112*a6^5*a5^6*x34^3*a3*a2^2*a1 + 200*a6^6*a5^4*x34^4*a3*a2^2*a1 - 576*a6^5*a5^5*x34^4*a3*a2^2*a1 + 200*a6^4*a5^6*x34^4*a3*a2^2*a1 - 120*a6^5*a5^4*x34^5*a3*a2^2*a1 - 120*a6^4*a5^5*x34^5*a3*a2^2*a1 + 48*a6^5*a5^3*x34^6*a3*a2^2*a1 + 120*a6^4*a5^4*x34^6*a3*a2^2*a1 + 48*a6^3*a5^5*x34^6*a3*a2^2*a1 - 24*a6^6*a5^6*x34*a3^2*a2^2*a1 + 168*a6^6*a5^5*x34^2*a3^2*a2^2*a1 + 168*a6^5*a5^6*x34^2*a3^2*a2^2*a1 + 520*a6^6*a5^4*x34^3*a3^2*a2^2*a1 - 1488*a6^5*a5^5*x34^3*a3^2*a2^2*a1 + 520*a6^4*a5^6*x34^3*a3^2*a2^2*a1 - 552*a6^5*a5^4*x34^4*a3^2*a2^2*a1 - 552*a6^4*a5^5*x34^4*a3^2*a2^2*a1 - 72*a6^6*a5^2*x34^5*a3^2*a2^2*a1 + 384*a6^5*a5^3*x34^5*a3^2*a2^2*a1 + 1008*a6^4*a5^4*x34^5*a3^2*a2^2*a1 + 384*a6^3*a5^5*x34^5*a3^2*a2^2*a1 - 72*a6^2*a5^6*x34^5*a3^2*a2^2*a1 - 72*a6^5*a5^2*x34^6*a3^2*a2^2*a1 - 120*a6^4*a5^3*x34^6*a3^2*a2^2*a1 - 120*a6^3*a5^4*x34^6*a3^2*a2^2*a1 - 72*a6^2*a5^5*x34^6*a3^2*a2^2*a1 - 16*a6^6*a5^6*a3^3*a2^2*a1 + 112*a6^6*a5^5*x34*a3^3*a2^2*a1 + 112*a6^5*a5^6*x34*a3^3*a2^2*a1 + 400*a6^6*a5^4*x34^2*a3^3*a2^2*a1 - 1632*a6^5*a5^5*x34^2*a3^3*a2^2*a1 + 400*a6^4*a5^6*x34^2*a3^3*a2^2*a1 + 80*a6^6*a5^3*x34^3*a3^3*a2^2*a1 - 720*a6^5*a5^4*x34^3*a3^3*a2^2*a1 - 720*a6^4*a5^5*x34^3*a3^3*a2^2*a1 + 80*a6^3*a5^6*x34^3*a3^3*a2^2*a1 - 480*a6^6*a5^2*x34^4*a3^3*a2^2*a1 + 1168*a6^5*a5^3*x34^4*a3^3*a2^2*a1 + 2880*a6^4*a5^4*x34^4*a3^3*a2^2*a1 + 1168*a6^3*a5^5*x34^4*a3^3*a2^2*a1 - 480*a6^2*a5^6*x34^4*a3^3*a2^2*a1 + 48*a6^6*a5*x34^5*a3^3*a2^2*a1 - 336*a6^5*a5^2*x34^5*a3^3*a2^2*a1 - 752*a6^4*a5^3*x34^5*a3^3*a2^2*a1 - 752*a6^3*a5^4*x34^5*a3^3*a2^2*a1 - 336*a6^2*a5^5*x34^5*a3^3*a2^2*a1 + 48*a6*a5^6*x34^5*a3^3*a2^2*a1 - 8*a6^6*x34^6*a3^3*a2^2*a1 + 48*a6^5*a5*x34^6*a3^3*a2^2*a1 - 120*a6^4*a5^2*x34^6*a3^3*a2^2*a1 + 240*a6^3*a5^3*x34^6*a3^3*a2^2*a1 - 120*a6^2*a5^4*x34^6*a3^3*a2^2*a1 + 48*a6*a5^5*x34^6*a3^3*a2^2*a1 - 8*a5^6*x34^6*a3^3*a2^2*a1 + 56*a6^6*a5^5*a3^4*a2^2*a1 + 56*a6^5*a5^6*a3^4*a2^2*a1 + 80*a6^6*a5^4*x34*a3^4*a2^2*a1 - 960*a6^5*a5^5*x34*a3^4*a2^2*a1 + 80*a6^4*a5^6*x34*a3^4*a2^2*a1 + 240*a6^6*a5^3*x34^2*a3^4*a2^2*a1 + 240*a6^3*a5^6*x34^2*a3^4*a2^2*a1 - 1320*a6^6*a5^2*x34^3*a3^4*a2^2*a1 + 1760*a6^5*a5^3*x34^3*a3^4*a2^2*a1 + 3480*a6^4*a5^4*x34^3*a3^4*a2^2*a1 + 1760*a6^3*a5^5*x34^3*a3^4*a2^2*a1 - 1320*a6^2*a5^6*x34^3*a3^4*a2^2*a1 + 360*a6^6*a5*x34^4*a3^4*a2^2*a1 - 312*a6^5*a5^2*x34^4*a3^4*a2^2*a1 - 2320*a6^4*a5^3*x34^4*a3^4*a2^2*a1 - 2320*a6^3*a5^4*x34^4*a3^4*a2^2*a1 - 312*a6^2*a5^5*x34^4*a3^4*a2^2*a1 + 360*a6*a5^6*x34^4*a3^4*a2^2*a1 - 32*a6^6*x34^5*a3^4*a2^2*a1 + 72*a6^5*a5*x34^5*a3^4*a2^2*a1 - 432*a6^4*a5^2*x34^5*a3^4*a2^2*a1 + 1408*a6^3*a5^3*x34^5*a3^4*a2^2*a1 - 432*a6^2*a5^4*x34^5*a3^4*a2^2*a1 + 72*a6*a5^5*x34^5*a3^4*a2^2*a1 - 32*a5^6*x34^5*a3^4*a2^2*a1 + 16*a6^5*x34^6*a3^4*a2^2*a1 + 120*a6^4*a5*x34^6*a3^4*a2^2*a1 - 120*a6^3*a5^2*x34^6*a3^4*a2^2*a1 - 120*a6^2*a5^3*x34^6*a3^4*a2^2*a1 + 120*a6*a5^4*x34^6*a3^4*a2^2*a1 + 16*a5^5*x34^6*a3^4*a2^2*a1 + 32*a6^6*a5^4*a3^5*a2^2*a1 - 384*a6^5*a5^5*a3^5*a2^2*a1 + 32*a6^4*a5^6*a3^5*a2^2*a1 + 240*a6^6*a5^3*x34*a3^5*a2^2*a1 + 432*a6^5*a5^4*x34*a3^5*a2^2*a1 + 432*a6^4*a5^5*x34*a3^5*a2^2*a1 + 240*a6^3*a5^6*x34*a3^5*a2^2*a1 - 1872*a6^6*a5^2*x34^2*a3^5*a2^2*a1 + 1488*a6^5*a5^3*x34^2*a3^5*a2^2*a1 + 1728*a6^4*a5^4*x34^2*a3^5*a2^2*a1 + 1488*a6^3*a5^5*x34^2*a3^5*a2^2*a1 - 1872*a6^2*a5^6*x34^2*a3^5*a2^2*a1 + 1008*a6^6*a5*x34^3*a3^5*a2^2*a1 + 768*a6^5*a5^2*x34^3*a3^5*a2^2*a1 - 4192*a6^4*a5^3*x34^3*a3^5*a2^2*a1 - 4192*a6^3*a5^4*x34^3*a3^5*a2^2*a1 + 768*a6^2*a5^5*x34^3*a3^5*a2^2*a1 + 1008*a6*a5^6*x34^3*a3^5*a2^2*a1 - 24*a6^6*x34^4*a3^5*a2^2*a1 - 576*a6^5*a5*x34^4*a3^5*a2^2*a1 - 72*a6^4*a5^2*x34^4*a3^5*a2^2*a1 + 3408*a6^3*a5^3*x34^4*a3^5*a2^2*a1 - 72*a6^2*a5^4*x34^4*a3^5*a2^2*a1 - 576*a6*a5^5*x34^4*a3^5*a2^2*a1 - 24*a5^6*x34^4*a3^5*a2^2*a1 + 24*a6^5*x34^5*a3^5*a2^2*a1 + 504*a6^4*a5*x34^5*a3^5*a2^2*a1 - 624*a6^3*a5^2*x34^5*a3^5*a2^2*a1 - 624*a6^2*a5^3*x34^5*a3^5*a2^2*a1 + 504*a6*a5^4*x34^5*a3^5*a2^2*a1 + 24*a5^5*x34^5*a3^5*a2^2*a1 + 16*a6^4*x34^6*a3^5*a2^2*a1 + 48*a6^3*a5*x34^6*a3^5*a2^2*a1 - 72*a6^2*a5^2*x34^6*a3^5*a2^2*a1 + 48*a6*a5^3*x34^6*a3^5*a2^2*a1 + 16*a5^4*x34^6*a3^5*a2^2*a1 + 80*a6^6*a5^3*a3^6*a2^2*a1 + 144*a6^5*a5^4*a3^6*a2^2*a1 + 144*a6^4*a5^5*a3^6*a2^2*a1 + 80*a6^3*a5^6*a3^6*a2^2*a1 - 1344*a6^6*a5^2*x34*a3^6*a2^2*a1 + 784*a6^5*a5^3*x34*a3^6*a2^2*a1 + 336*a6^4*a5^4*x34*a3^6*a2^2*a1 + 784*a6^3*a5^5*x34*a3^6*a2^2*a1 - 1344*a6^2*a5^6*x34*a3^6*a2^2*a1 + 1344*a6^6*a5*x34^2*a3^6*a2^2*a1 + 1824*a6^5*a5^2*x34^2*a3^6*a2^2*a1 - 4496*a6^4*a5^3*x34^2*a3^6*a2^2*a1 - 4496*a6^3*a5^4*x34^2*a3^6*a2^2*a1 + 1824*a6^2*a5^5*x34^2*a3^6*a2^2*a1 + 1344*a6*a5^6*x34^2*a3^6*a2^2*a1 + 56*a6^6*x34^3*a3^6*a2^2*a1 - 2016*a6^5*a5*x34^3*a3^6*a2^2*a1 + 1512*a6^4*a5^2*x34^3*a3^6*a2^2*a1 + 4592*a6^3*a5^3*x34^3*a3^6*a2^2*a1 + 1512*a6^2*a5^4*x34^3*a3^6*a2^2*a1 - 2016*a6*a5^5*x34^3*a3^6*a2^2*a1 + 56*a5^6*x34^3*a3^6*a2^2*a1 - 104*a6^5*x34^4*a3^6*a2^2*a1 + 840*a6^4*a5*x34^4*a3^6*a2^2*a1 - 1440*a6^3*a5^2*x34^4*a3^6*a2^2*a1 - 1440*a6^2*a5^3*x34^4*a3^6*a2^2*a1 + 840*a6*a5^4*x34^4*a3^6*a2^2*a1 - 104*a5^5*x34^4*a3^6*a2^2*a1 + 112*a6^4*x34^5*a3^6*a2^2*a1 + 336*a6^3*a5*x34^5*a3^6*a2^2*a1 - 504*a6^2*a5^2*x34^5*a3^6*a2^2*a1 + 336*a6*a5^3*x34^5*a3^6*a2^2*a1 + 112*a5^4*x34^5*a3^6*a2^2*a1 - 8*a6^3*x34^6*a3^6*a2^2*a1 - 8*a5^3*x34^6*a3^6*a2^2*a1 - 384*a6^6*a5^2*a3^7*a2^2*a1 + 224*a6^5*a5^3*a3^7*a2^2*a1 + 96*a6^4*a5^4*a3^7*a2^2*a1 + 224*a6^3*a5^5*a3^7*a2^2*a1 - 384*a6^2*a5^6*a3^7*a2^2*a1 + 864*a6^6*a5*x34*a3^7*a2^2*a1 + 1344*a6^5*a5^2*x34*a3^7*a2^2*a1 - 2656*a6^4*a5^3*x34*a3^7*a2^2*a1 - 2656*a6^3*a5^4*x34*a3^7*a2^2*a1 + 1344*a6^2*a5^5*x34*a3^7*a2^2*a1 + 864*a6*a5^6*x34*a3^7*a2^2*a1 + 112*a6^6*x34^2*a3^7*a2^2*a1 - 2592*a6^5*a5*x34^2*a3^7*a2^2*a1 + 2448*a6^4*a5^2*x34^2*a3^7*a2^2*a1 + 3808*a6^3*a5^3*x34^2*a3^7*a2^2*a1 + 2448*a6^2*a5^4*x34^2*a3^7*a2^2*a1 - 2592*a6*a5^5*x34^2*a3^7*a2^2*a1 + 112*a5^6*x34^2*a3^7*a2^2*a1 - 336*a6^5*x34^3*a3^7*a2^2*a1 + 720*a6^4*a5*x34^3*a3^7*a2^2*a1 - 1920*a6^3*a5^2*x34^3*a3^7*a2^2*a1 - 1920*a6^2*a5^3*x34^3*a3^7*a2^2*a1 + 720*a6*a5^4*x34^3*a3^7*a2^2*a1 - 336*a5^5*x34^3*a3^7*a2^2*a1 + 320*a6^4*x34^4*a3^7*a2^2*a1 + 960*a6^3*a5*x34^4*a3^7*a2^2*a1 - 1440*a6^2*a5^2*x34^4*a3^7*a2^2*a1 + 960*a6*a5^3*x34^4*a3^7*a2^2*a1 + 320*a5^4*x34^4*a3^7*a2^2*a1 - 48*a6^3*x34^5*a3^7*a2^2*a1 - 48*a5^3*x34^5*a3^7*a2^2*a1 + 216*a6^6*a5*a3^8*a2^2*a1 + 336*a6^5*a5^2*a3^8*a2^2*a1 - 664*a6^4*a5^3*a3^8*a2^2*a1 - 664*a6^3*a5^4*a3^8*a2^2*a1 + 336*a6^2*a5^5*a3^8*a2^2*a1 + 216*a6*a5^6*a3^8*a2^2*a1 + 72*a6^6*x34*a3^8*a2^2*a1 - 1512*a6^5*a5*x34*a3^8*a2^2*a1 + 1512*a6^4*a5^2*x34*a3^8*a2^2*a1 + 1872*a6^3*a5^3*x34*a3^8*a2^2*a1 + 1512*a6^2*a5^4*x34*a3^8*a2^2*a1 - 1512*a6*a5^5*x34*a3^8*a2^2*a1 + 72*a5^6*x34*a3^8*a2^2*a1 - 384*a6^5*x34^2*a3^8*a2^2*a1 + 360*a6^4*a5*x34^2*a3^8*a2^2*a1 - 1560*a6^3*a5^2*x34^2*a3^8*a2^2*a1 - 1560*a6^2*a5^3*x34^2*a3^8*a2^2*a1 + 360*a6*a5^4*x34^2*a3^8*a2^2*a1 - 384*a5^5*x34^2*a3^8*a2^2*a1 + 480*a6^4*x34^3*a3^8*a2^2*a1 + 1440*a6^3*a5*x34^3*a3^8*a2^2*a1 - 2160*a6^2*a5^2*x34^3*a3^8*a2^2*a1 + 1440*a6*a5^3*x34^3*a3^8*a2^2*a1 + 480*a5^4*x34^3*a3^8*a2^2*a1 - 120*a6^3*x34^4*a3^8*a2^2*a1 - 120*a5^3*x34^4*a3^8*a2^2*a1 + 16*a6^6*a3^9*a2^2*a1 - 336*a6^5*a5*a3^9*a2^2*a1 + 336*a6^4*a5^2*a3^9*a2^2*a1 + 416*a6^3*a5^3*a3^9*a2^2*a1 + 336*a6^2*a5^4*a3^9*a2^2*a1 - 336*a6*a5^5*a3^9*a2^2*a1 + 16*a5^6*a3^9*a2^2*a1 - 200*a6^5*x34*a3^9*a2^2*a1 + 120*a6^4*a5*x34*a3^9*a2^2*a1 - 720*a6^3*a5^2*x34*a3^9*a2^2*a1 - 720*a6^2*a5^3*x34*a3^9*a2^2*a1 + 120*a6*a5^4*x34*a3^9*a2^2*a1 - 200*a5^5*x34*a3^9*a2^2*a1 + 400*a6^4*x34^2*a3^9*a2^2*a1 + 1200*a6^3*a5*x34^2*a3^9*a2^2*a1 - 1800*a6^2*a5^2*x34^2*a3^9*a2^2*a1 + 1200*a6*a5^3*x34^2*a3^9*a2^2*a1 + 400*a5^4*x34^2*a3^9*a2^2*a1 - 160*a6^3*x34^3*a3^9*a2^2*a1 - 160*a5^3*x34^3*a3^9*a2^2*a1 - 40*a6^5*a3^10*a2^2*a1 + 24*a6^4*a5*a3^10*a2^2*a1 - 144*a6^3*a5^2*a3^10*a2^2*a1 - 144*a6^2*a5^3*a3^10*a2^2*a1 + 24*a6*a5^4*a3^10*a2^2*a1 - 40*a5^5*a3^10*a2^2*a1 + 176*a6^4*x34*a3^10*a2^2*a1 + 528*a6^3*a5*x34*a3^10*a2^2*a1 - 792*a6^2*a5^2*x34*a3^10*a2^2*a1 + 528*a6*a5^3*x34*a3^10*a2^2*a1 + 176*a5^4*x34*a3^10*a2^2*a1 - 120*a6^3*x34^2*a3^10*a2^2*a1 - 120*a5^3*x34^2*a3^10*a2^2*a1 + 32*a6^4*a3^11*a2^2*a1 + 96*a6^3*a5*a3^11*a2^2*a1 - 144*a6^2*a5^2*a3^11*a2^2*a1 + 96*a6*a5^3*a3^11*a2^2*a1 + 32*a5^4*a3^11*a2^2*a1 - 48*a6^3*x34*a3^11*a2^2*a1 - 48*a5^3*x34*a3^11*a2^2*a1 - 8*a6^3*a3^12*a2^2*a1 - 8*a5^3*a3^12*a2^2*a1 - 8*a6^6*a5^6*x34^2*a2^3*a1 - 16*a6^6*a5^5*x34^3*a2^3*a1 - 16*a6^5*a5^6*x34^3*a2^3*a1 - 8*a6^6*a5^4*x34^4*a2^3*a1 + 48*a6^5*a5^5*x34^4*a2^3*a1 - 8*a6^4*a5^6*x34^4*a2^3*a1 - 16*a6^6*a5^3*x34^5*a2^3*a1 + 48*a6^5*a5^4*x34^5*a2^3*a1 + 48*a6^4*a5^5*x34^5*a2^3*a1 - 16*a6^3*a5^6*x34^5*a2^3*a1 - 8*a6^6*a5^2*x34^6*a2^3*a1 - 16*a6^5*a5^3*x34^6*a2^3*a1 - 8*a6^4*a5^4*x34^6*a2^3*a1 - 16*a6^3*a5^5*x34^6*a2^3*a1 - 8*a6^2*a5^6*x34^6*a2^3*a1 - 16*a6^6*a5^6*x34*a3*a2^3*a1 - 112*a6^6*a5^4*x34^3*a3*a2^3*a1 + 160*a6^5*a5^5*x34^3*a3*a2^3*a1 - 112*a6^4*a5^6*x34^3*a3*a2^3*a1 - 160*a6^6*a5^3*x34^4*a3*a2^3*a1 + 336*a6^5*a5^4*x34^4*a3*a2^3*a1 + 336*a6^4*a5^5*x34^4*a3*a2^3*a1 - 160*a6^3*a5^6*x34^4*a3*a2^3*a1 - 128*a6^5*a5^3*x34^5*a3*a2^3*a1 + 48*a6^4*a5^4*x34^5*a3*a2^3*a1 - 128*a6^3*a5^5*x34^5*a3*a2^3*a1 + 48*a6^5*a5^2*x34^6*a3*a2^3*a1 - 80*a6^4*a5^3*x34^6*a3*a2^3*a1 - 80*a6^3*a5^4*x34^6*a3*a2^3*a1 + 48*a6^2*a5^5*x34^6*a3*a2^3*a1 - 16*a6^6*a5^6*a3^2*a2^3*a1 + 96*a6^6*a5^5*x34*a3^2*a2^3*a1 + 96*a6^5*a5^6*x34*a3^2*a2^3*a1 - 408*a6^6*a5^4*x34^2*a3^2*a2^3*a1 + 288*a6^5*a5^5*x34^2*a3^2*a2^3*a1 - 408*a6^4*a5^6*x34^2*a3^2*a2^3*a1 - 240*a6^6*a5^3*x34^3*a3^2*a2^3*a1 + 832*a6^5*a5^4*x34^3*a3^2*a2^3*a1 + 832*a6^4*a5^5*x34^3*a3^2*a2^3*a1 - 240*a6^3*a5^6*x34^3*a3^2*a2^3*a1 - 432*a6^5*a5^3*x34^4*a3^2*a2^3*a1 - 432*a6^3*a5^5*x34^4*a3^2*a2^3*a1 + 48*a6^6*a5*x34^5*a3^2*a2^3*a1 + 384*a6^5*a5^2*x34^5*a3^2*a2^3*a1 - 512*a6^4*a5^3*x34^5*a3^2*a2^3*a1 - 512*a6^3*a5^4*x34^5*a3^2*a2^3*a1 + 384*a6^2*a5^5*x34^5*a3^2*a2^3*a1 + 48*a6*a5^6*x34^5*a3^2*a2^3*a1 - 8*a6^6*x34^6*a3^2*a2^3*a1 + 48*a6^5*a5*x34^6*a3^2*a2^3*a1 - 120*a6^4*a5^2*x34^6*a3^2*a2^3*a1 + 240*a6^3*a5^3*x34^6*a3^2*a2^3*a1 - 120*a6^2*a5^4*x34^6*a3^2*a2^3*a1 + 48*a6*a5^5*x34^6*a3^2*a2^3*a1 - 8*a5^6*x34^6*a3^2*a2^3*a1 + 64*a6^6*a5^5*a3^3*a2^3*a1 + 64*a6^5*a5^6*a3^3*a2^3*a1 - 592*a6^6*a5^4*x34*a3^3*a2^3*a1 + 256*a6^5*a5^5*x34*a3^3*a2^3*a1 - 592*a6^4*a5^6*x34*a3^3*a2^3*a1 + 320*a6^6*a5^3*x34^2*a3^3*a2^3*a1 + 928*a6^5*a5^4*x34^2*a3^3*a2^3*a1 + 928*a6^4*a5^5*x34^2*a3^3*a2^3*a1 + 320*a6^3*a5^6*x34^2*a3^3*a2^3*a1 + 80*a6^6*a5^2*x34^3*a3^3*a2^3*a1 - 1440*a6^5*a5^3*x34^3*a3^3*a2^3*a1 - 160*a6^4*a5^4*x34^3*a3^3*a2^3*a1 - 1440*a6^3*a5^5*x34^3*a3^3*a2^3*a1 + 80*a6^2*a5^6*x34^3*a3^3*a2^3*a1 + 160*a6^6*a5*x34^4*a3^3*a2^3*a1 + 1168*a6^5*a5^2*x34^4*a3^3*a2^3*a1 - 880*a6^4*a5^3*x34^4*a3^3*a2^3*a1 - 880*a6^3*a5^4*x34^4*a3^3*a2^3*a1 + 1168*a6^2*a5^5*x34^4*a3^3*a2^3*a1 + 160*a6*a5^6*x34^4*a3^3*a2^3*a1 - 64*a6^6*x34^5*a3^3*a2^3*a1 + 256*a6^5*a5*x34^5*a3^3*a2^3*a1 - 752*a6^4*a5^2*x34^5*a3^3*a2^3*a1 + 768*a6^3*a5^3*x34^5*a3^3*a2^3*a1 - 752*a6^2*a5^4*x34^5*a3^3*a2^3*a1 + 256*a6*a5^5*x34^5*a3^3*a2^3*a1 - 64*a5^6*x34^5*a3^3*a2^3*a1 - 16*a6^5*x34^6*a3^3*a2^3*a1 - 80*a6^4*a5*x34^6*a3^3*a2^3*a1 + 240*a6^3*a5^2*x34^6*a3^3*a2^3*a1 + 240*a6^2*a5^3*x34^6*a3^3*a2^3*a1 - 80*a6*a5^4*x34^6*a3^3*a2^3*a1 - 16*a5^5*x34^6*a3^3*a2^3*a1 - 296*a6^6*a5^4*a3^4*a2^3*a1 + 128*a6^5*a5^5*a3^4*a2^3*a1 - 296*a6^4*a5^6*a3^4*a2^3*a1 + 720*a6^6*a5^3*x34*a3^4*a2^3*a1 + 560*a6^5*a5^4*x34*a3^4*a2^3*a1 + 560*a6^4*a5^5*x34*a3^4*a2^3*a1 + 720*a6^3*a5^6*x34*a3^4*a2^3*a1 + 240*a6^6*a5^2*x34^2*a3^4*a2^3*a1 - 2800*a6^5*a5^3*x34^2*a3^4*a2^3*a1 - 240*a6^4*a5^4*x34^2*a3^4*a2^3*a1 - 2800*a6^3*a5^5*x34^2*a3^4*a2^3*a1 + 240*a6^2*a5^6*x34^2*a3^4*a2^3*a1 + 80*a6^6*a5*x34^3*a3^4*a2^3*a1 + 1760*a6^5*a5^2*x34^3*a3^4*a2^3*a1 + 480*a6^4*a5^3*x34^3*a3^4*a2^3*a1 + 480*a6^3*a5^4*x34^3*a3^4*a2^3*a1 + 1760*a6^2*a5^5*x34^3*a3^4*a2^3*a1 + 80*a6*a5^6*x34^3*a3^4*a2^3*a1 - 208*a6^6*x34^4*a3^4*a2^3*a1 + 656*a6^5*a5*x34^4*a3^4*a2^3*a1 - 2320*a6^4*a5^2*x34^4*a3^4*a2^3*a1 + 720*a6^3*a5^3*x34^4*a3^4*a2^3*a1 - 2320*a6^2*a5^4*x34^4*a3^4*a2^3*a1 + 656*a6*a5^5*x34^4*a3^4*a2^3*a1 - 208*a5^6*x34^4*a3^4*a2^3*a1 - 48*a6^5*x34^5*a3^4*a2^3*a1 - 384*a6^4*a5*x34^5*a3^4*a2^3*a1 + 1408*a6^3*a5^2*x34^5*a3^4*a2^3*a1 + 1408*a6^2*a5^3*x34^5*a3^4*a2^3*a1 - 384*a6*a5^4*x34^5*a3^4*a2^3*a1 - 48*a5^5*x34^5*a3^4*a2^3*a1 - 8*a6^4*x34^6*a3^4*a2^3*a1 - 80*a6^3*a5*x34^6*a3^4*a2^3*a1 - 120*a6^2*a5^2*x34^6*a3^4*a2^3*a1 - 80*a6*a5^3*x34^6*a3^4*a2^3*a1 - 8*a5^4*x34^6*a3^4*a2^3*a1 + 288*a6^6*a5^3*a3^5*a2^3*a1 + 224*a6^5*a5^4*a3^5*a2^3*a1 + 224*a6^4*a5^5*a3^5*a2^3*a1 + 288*a6^3*a5^6*a3^5*a2^3*a1 + 240*a6^6*a5^2*x34*a3^5*a2^3*a1 - 2496*a6^5*a5^3*x34*a3^5*a2^3*a1 - 192*a6^4*a5^4*x34*a3^5*a2^3*a1 - 2496*a6^3*a5^5*x34*a3^5*a2^3*a1 + 240*a6^2*a5^6*x34*a3^5*a2^3*a1 - 192*a6^6*a5*x34^2*a3^5*a2^3*a1 + 1488*a6^5*a5^2*x34^2*a3^5*a2^3*a1 + 2768*a6^4*a5^3*x34^2*a3^5*a2^3*a1 + 2768*a6^3*a5^4*x34^2*a3^5*a2^3*a1 + 1488*a6^2*a5^5*x34^2*a3^5*a2^3*a1 - 192*a6*a5^6*x34^2*a3^5*a2^3*a1 - 368*a6^6*x34^3*a3^5*a2^3*a1 + 992*a6^5*a5*x34^3*a3^5*a2^3*a1 - 4192*a6^4*a5^2*x34^3*a3^5*a2^3*a1 - 672*a6^3*a5^3*x34^3*a3^5*a2^3*a1 - 4192*a6^2*a5^4*x34^3*a3^5*a2^3*a1 + 992*a6*a5^5*x34^3*a3^5*a2^3*a1 - 368*a5^6*x34^3*a3^5*a2^3*a1 + 48*a6^5*x34^4*a3^5*a2^3*a1 - 624*a6^4*a5*x34^4*a3^5*a2^3*a1 + 3408*a6^3*a5^2*x34^4*a3^5*a2^3*a1 + 3408*a6^2*a5^3*x34^4*a3^5*a2^3*a1 - 624*a6*a5^4*x34^4*a3^5*a2^3*a1 + 48*a5^5*x34^4*a3^5*a2^3*a1 - 512*a6^3*a5*x34^5*a3^5*a2^3*a1 - 624*a6^2*a5^2*x34^5*a3^5*a2^3*a1 - 512*a6*a5^3*x34^5*a3^5*a2^3*a1 - 16*a6^3*x34^6*a3^5*a2^3*a1 + 48*a6^2*a5*x34^6*a3^5*a2^3*a1 + 48*a6*a5^2*x34^6*a3^5*a2^3*a1 - 16*a5^3*x34^6*a3^5*a2^3*a1 + 80*a6^6*a5^2*a3^6*a2^3*a1 - 832*a6^5*a5^3*a3^6*a2^3*a1 - 64*a6^4*a5^4*a3^6*a2^3*a1 - 832*a6^3*a5^5*a3^6*a2^3*a1 + 80*a6^2*a5^6*a3^6*a2^3*a1 - 224*a6^6*a5*x34*a3^6*a2^3*a1 + 784*a6^5*a5^2*x34*a3^6*a2^3*a1 + 2576*a6^4*a5^3*x34*a3^6*a2^3*a1 + 2576*a6^3*a5^4*x34*a3^6*a2^3*a1 + 784*a6^2*a5^5*x34*a3^6*a2^3*a1 - 224*a6*a5^6*x34*a3^6*a2^3*a1 - 384*a6^6*x34^2*a3^6*a2^3*a1 + 928*a6^5*a5*x34^2*a3^6*a2^3*a1 - 4496*a6^4*a5^2*x34^2*a3^6*a2^3*a1 - 2016*a6^3*a5^3*x34^2*a3^6*a2^3*a1 - 4496*a6^2*a5^4*x34^2*a3^6*a2^3*a1 + 928*a6*a5^5*x34^2*a3^6*a2^3*a1 - 384*a5^6*x34^2*a3^6*a2^3*a1 + 336*a6^5*x34^3*a3^6*a2^3*a1 - 336*a6^4*a5*x34^3*a3^6*a2^3*a1 + 4592*a6^3*a5^2*x34^3*a3^6*a2^3*a1 + 4592*a6^2*a5^3*x34^3*a3^6*a2^3*a1 - 336*a6*a5^4*x34^3*a3^6*a2^3*a1 + 336*a5^5*x34^3*a3^6*a2^3*a1 + 112*a6^4*x34^4*a3^6*a2^3*a1 - 1440*a6^3*a5*x34^4*a3^6*a2^3*a1 - 1440*a6^2*a5^2*x34^4*a3^6*a2^3*a1 - 1440*a6*a5^3*x34^4*a3^6*a2^3*a1 + 112*a5^4*x34^4*a3^6*a2^3*a1 - 112*a6^3*x34^5*a3^6*a2^3*a1 + 336*a6^2*a5*x34^5*a3^6*a2^3*a1 + 336*a6*a5^2*x34^5*a3^6*a2^3*a1 - 112*a5^3*x34^5*a3^6*a2^3*a1 - 8*a6^2*x34^6*a3^6*a2^3*a1 - 8*a5^2*x34^6*a3^6*a2^3*a1 - 64*a6^6*a5*a3^7*a2^3*a1 + 224*a6^5*a5^2*a3^7*a2^3*a1 + 736*a6^4*a5^3*a3^7*a2^3*a1 + 736*a6^3*a5^4*a3^7*a2^3*a1 + 224*a6^2*a5^5*a3^7*a2^3*a1 - 64*a6*a5^6*a3^7*a2^3*a1 - 224*a6^6*x34*a3^7*a2^3*a1 + 512*a6^5*a5*x34*a3^7*a2^3*a1 - 2656*a6^4*a5^2*x34*a3^7*a2^3*a1 - 1536*a6^3*a5^3*x34*a3^7*a2^3*a1 - 2656*a6^2*a5^4*x34*a3^7*a2^3*a1 + 512*a6*a5^5*x34*a3^7*a2^3*a1 - 224*a5^6*x34*a3^7*a2^3*a1 + 480*a6^5*x34^2*a3^7*a2^3*a1 + 96*a6^4*a5*x34^2*a3^7*a2^3*a1 + 3808*a6^3*a5^2*x34^2*a3^7*a2^3*a1 + 3808*a6^2*a5^3*x34^2*a3^7*a2^3*a1 + 96*a6*a5^4*x34^2*a3^7*a2^3*a1 + 480*a5^5*x34^2*a3^7*a2^3*a1 + 288*a6^4*x34^3*a3^7*a2^3*a1 - 2240*a6^3*a5*x34^3*a3^7*a2^3*a1 - 1920*a6^2*a5^2*x34^3*a3^7*a2^3*a1 - 2240*a6*a5^3*x34^3*a3^7*a2^3*a1 + 288*a5^4*x34^3*a3^7*a2^3*a1 - 320*a6^3*x34^4*a3^7*a2^3*a1 + 960*a6^2*a5*x34^4*a3^7*a2^3*a1 + 960*a6*a5^2*x34^4*a3^7*a2^3*a1 - 320*a5^3*x34^4*a3^7*a2^3*a1 - 48*a6^2*x34^5*a3^7*a2^3*a1 - 48*a5^2*x34^5*a3^7*a2^3*a1 - 56*a6^6*a3^8*a2^3*a1 + 128*a6^5*a5*a3^8*a2^3*a1 - 664*a6^4*a5^2*a3^8*a2^3*a1 - 384*a6^3*a5^3*a3^8*a2^3*a1 - 664*a6^2*a5^4*a3^8*a2^3*a1 + 128*a6*a5^5*a3^8*a2^3*a1 - 56*a5^6*a3^8*a2^3*a1 + 288*a6^5*x34*a3^8*a2^3*a1 + 144*a6^4*a5*x34*a3^8*a2^3*a1 + 1872*a6^3*a5^2*x34*a3^8*a2^3*a1 + 1872*a6^2*a5^3*x34*a3^8*a2^3*a1 + 144*a6*a5^4*x34*a3^8*a2^3*a1 + 288*a5^5*x34*a3^8*a2^3*a1 + 312*a6^4*x34^2*a3^8*a2^3*a1 - 2000*a6^3*a5*x34^2*a3^8*a2^3*a1 - 1560*a6^2*a5^2*x34^2*a3^8*a2^3*a1 - 2000*a6*a5^3*x34^2*a3^8*a2^3*a1 + 312*a5^4*x34^2*a3^8*a2^3*a1 - 480*a6^3*x34^3*a3^8*a2^3*a1 + 1440*a6^2*a5*x34^3*a3^8*a2^3*a1 + 1440*a6*a5^2*x34^3*a3^8*a2^3*a1 - 480*a5^3*x34^3*a3^8*a2^3*a1 - 120*a6^2*x34^4*a3^8*a2^3*a1 - 120*a5^2*x34^4*a3^8*a2^3*a1 + 64*a6^5*a3^9*a2^3*a1 + 32*a6^4*a5*a3^9*a2^3*a1 + 416*a6^3*a5^2*a3^9*a2^3*a1 + 416*a6^2*a5^3*a3^9*a2^3*a1 + 32*a6*a5^4*a3^9*a2^3*a1 + 64*a5^5*a3^9*a2^3*a1 + 160*a6^4*x34*a3^9*a2^3*a1 - 960*a6^3*a5*x34*a3^9*a2^3*a1 - 720*a6^2*a5^2*x34*a3^9*a2^3*a1 - 960*a6*a5^3*x34*a3^9*a2^3*a1 + 160*a5^4*x34*a3^9*a2^3*a1 - 400*a6^3*x34^2*a3^9*a2^3*a1 + 1200*a6^2*a5*x34^2*a3^9*a2^3*a1 + 1200*a6*a5^2*x34^2*a3^9*a2^3*a1 - 400*a5^3*x34^2*a3^9*a2^3*a1 - 160*a6^2*x34^3*a3^9*a2^3*a1 - 160*a5^2*x34^3*a3^9*a2^3*a1 + 32*a6^4*a3^10*a2^3*a1 - 192*a6^3*a5*a3^10*a2^3*a1 - 144*a6^2*a5^2*a3^10*a2^3*a1 - 192*a6*a5^3*a3^10*a2^3*a1 + 32*a5^4*a3^10*a2^3*a1 - 176*a6^3*x34*a3^10*a2^3*a1 + 528*a6^2*a5*x34*a3^10*a2^3*a1 + 528*a6*a5^2*x34*a3^10*a2^3*a1 - 176*a5^3*x34*a3^10*a2^3*a1 - 120*a6^2*x34^2*a3^10*a2^3*a1 - 120*a5^2*x34^2*a3^10*a2^3*a1 - 32*a6^3*a3^11*a2^3*a1 + 96*a6^2*a5*a3^11*a2^3*a1 + 96*a6*a5^2*a3^11*a2^3*a1 - 32*a5^3*a3^11*a2^3*a1 - 48*a6^2*x34*a3^11*a2^3*a1 - 48*a5^2*x34*a3^11*a2^3*a1 - 8*a6^2*a3^12*a2^3*a1 - 8*a5^2*a3^12*a2^3*a1 + 8*a6^6*a5^6*x34*a2^4*a1 + 16*a6^6*a5^5*x34^2*a2^4*a1 + 16*a6^5*a5^6*x34^2*a2^4*a1 - 8*a6^6*a5^4*x34^3*a2^4*a1 + 48*a6^5*a5^5*x34^3*a2^4*a1 - 8*a6^4*a5^6*x34^3*a2^4*a1 - 8*a6^6*a5^3*x34^4*a2^4*a1 - 72*a6^5*a5^4*x34^4*a2^4*a1 - 72*a6^4*a5^5*x34^4*a2^4*a1 - 8*a6^3*a5^6*x34^4*a2^4*a1 + 16*a6^6*a5^2*x34^5*a2^4*a1 + 48*a6^5*a5^3*x34^5*a2^4*a1 - 72*a6^4*a5^4*x34^5*a2^4*a1 + 48*a6^3*a5^5*x34^5*a2^4*a1 + 16*a6^2*a5^6*x34^5*a2^4*a1 + 8*a6^6*a5*x34^6*a2^4*a1 + 16*a6^5*a5^2*x34^6*a2^4*a1 - 8*a6^4*a5^3*x34^6*a2^4*a1 - 8*a6^3*a5^4*x34^6*a2^4*a1 + 16*a6^2*a5^5*x34^6*a2^4*a1 + 8*a6*a5^6*x34^6*a2^4*a1 + 16*a6^6*a5^6*a3*a2^4*a1 - 40*a6^6*a5^5*x34*a3*a2^4*a1 - 40*a6^5*a5^6*x34*a3*a2^4*a1 + 96*a6^6*a5^4*x34^2*a3*a2^4*a1 - 72*a6^5*a5^5*x34^2*a3*a2^4*a1 + 96*a6^4*a5^6*x34^2*a3*a2^4*a1 - 112*a6^6*a5^3*x34^3*a3*a2^4*a1 - 192*a6^5*a5^4*x34^3*a3*a2^4*a1 - 192*a6^4*a5^5*x34^3*a3*a2^4*a1 - 112*a6^3*a5^6*x34^3*a3*a2^4*a1 + 200*a6^6*a5^2*x34^4*a3*a2^4*a1 + 336*a6^5*a5^3*x34^4*a3*a2^4*a1 - 360*a6^4*a5^4*x34^4*a3*a2^4*a1 + 336*a6^3*a5^5*x34^4*a3*a2^4*a1 + 200*a6^2*a5^6*x34^4*a3*a2^4*a1 - 24*a6^6*a5*x34^5*a3*a2^4*a1 - 120*a6^5*a5^2*x34^5*a3*a2^4*a1 + 48*a6^4*a5^3*x34^5*a3*a2^4*a1 + 48*a6^3*a5^4*x34^5*a3*a2^4*a1 - 120*a6^2*a5^5*x34^5*a3*a2^4*a1 - 24*a6*a5^6*x34^5*a3*a2^4*a1 + 8*a6^6*x34^6*a3*a2^4*a1 - 72*a6^5*a5*x34^6*a3*a2^4*a1 + 120*a6^4*a5^2*x34^6*a3*a2^4*a1 - 80*a6^3*a5^3*x34^6*a3*a2^4*a1 + 120*a6^2*a5^4*x34^6*a3*a2^4*a1 - 72*a6*a5^5*x34^6*a3*a2^4*a1 + 8*a5^6*x34^6*a3*a2^4*a1 - 40*a6^6*a5^5*a3^2*a2^4*a1 - 40*a6^5*a5^6*a3^2*a2^4*a1 + 336*a6^6*a5^4*x34*a3^2*a2^4*a1 - 504*a6^5*a5^5*x34*a3^2*a2^4*a1 + 336*a6^4*a5^6*x34*a3^2*a2^4*a1 - 408*a6^6*a5^3*x34^2*a3^2*a2^4*a1 + 144*a6^5*a5^4*x34^2*a3^2*a2^4*a1 + 144*a6^4*a5^5*x34^2*a3^2*a2^4*a1 - 408*a6^3*a5^6*x34^2*a3^2*a2^4*a1 + 520*a6^6*a5^2*x34^3*a3^2*a2^4*a1 + 832*a6^5*a5^3*x34^3*a3^2*a2^4*a1 - 1080*a6^4*a5^4*x34^3*a3^2*a2^4*a1 + 832*a6^3*a5^5*x34^3*a3^2*a2^4*a1 + 520*a6^2*a5^6*x34^3*a3^2*a2^4*a1 - 120*a6^6*a5*x34^4*a3^2*a2^4*a1 - 552*a6^5*a5^2*x34^4*a3^2*a2^4*a1 - 552*a6^2*a5^5*x34^4*a3^2*a2^4*a1 - 120*a6*a5^6*x34^4*a3^2*a2^4*a1 + 64*a6^6*x34^5*a3^2*a2^4*a1 - 648*a6^5*a5*x34^5*a3^2*a2^4*a1 + 1008*a6^4*a5^2*x34^5*a3^2*a2^4*a1 - 512*a6^3*a5^3*x34^5*a3^2*a2^4*a1 + 1008*a6^2*a5^4*x34^5*a3^2*a2^4*a1 - 648*a6*a5^5*x34^5*a3^2*a2^4*a1 + 64*a5^6*x34^5*a3^2*a2^4*a1 + 16*a6^5*x34^6*a3^2*a2^4*a1 + 120*a6^4*a5*x34^6*a3^2*a2^4*a1 - 120*a6^3*a5^2*x34^6*a3^2*a2^4*a1 - 120*a6^2*a5^3*x34^6*a3^2*a2^4*a1 + 120*a6*a5^4*x34^6*a3^2*a2^4*a1 + 16*a5^5*x34^6*a3^2*a2^4*a1 + 224*a6^6*a5^4*a3^3*a2^4*a1 - 336*a6^5*a5^5*a3^3*a2^4*a1 + 224*a6^4*a5^6*a3^3*a2^4*a1 - 592*a6^6*a5^3*x34*a3^3*a2^4*a1 + 672*a6^5*a5^4*x34*a3^3*a2^4*a1 + 672*a6^4*a5^5*x34*a3^3*a2^4*a1 - 592*a6^3*a5^6*x34*a3^3*a2^4*a1 + 400*a6^6*a5^2*x34^2*a3^3*a2^4*a1 + 928*a6^5*a5^3*x34^2*a3^3*a2^4*a1 - 2160*a6^4*a5^4*x34^2*a3^3*a2^4*a1 + 928*a6^3*a5^5*x34^2*a3^3*a2^4*a1 + 400*a6^2*a5^6*x34^2*a3^3*a2^4*a1 - 160*a6^6*a5*x34^3*a3^3*a2^4*a1 - 720*a6^5*a5^2*x34^3*a3^3*a2^4*a1 - 160*a6^4*a5^3*x34^3*a3^3*a2^4*a1 - 160*a6^3*a5^4*x34^3*a3^3*a2^4*a1 - 720*a6^2*a5^5*x34^3*a3^3*a2^4*a1 - 160*a6*a5^6*x34^3*a3^3*a2^4*a1 + 192*a6^6*x34^4*a3^3*a2^4*a1 - 2064*a6^5*a5*x34^4*a3^3*a2^4*a1 + 2880*a6^4*a5^2*x34^4*a3^3*a2^4*a1 - 880*a6^3*a5^3*x34^4*a3^3*a2^4*a1 + 2880*a6^2*a5^4*x34^4*a3^3*a2^4*a1 - 2064*a6*a5^5*x34^4*a3^3*a2^4*a1 + 192*a5^6*x34^4*a3^3*a2^4*a1 + 144*a6^5*x34^5*a3^3*a2^4*a1 + 816*a6^4*a5*x34^5*a3^3*a2^4*a1 - 752*a6^3*a5^2*x34^5*a3^3*a2^4*a1 - 752*a6^2*a5^3*x34^5*a3^3*a2^4*a1 + 816*a6*a5^4*x34^5*a3^3*a2^4*a1 + 144*a5^5*x34^5*a3^3*a2^4*a1 - 8*a6^4*x34^6*a3^3*a2^4*a1 - 80*a6^3*a5*x34^6*a3^3*a2^4*a1 - 120*a6^2*a5^2*x34^6*a3^3*a2^4*a1 - 80*a6*a5^3*x34^6*a3^3*a2^4*a1 - 8*a5^4*x34^6*a3^3*a2^4*a1 - 296*a6^6*a5^3*a3^4*a2^4*a1 + 336*a6^5*a5^4*a3^4*a2^4*a1 + 336*a6^4*a5^5*a3^4*a2^4*a1 - 296*a6^3*a5^6*a3^4*a2^4*a1 + 80*a6^6*a5^2*x34*a3^4*a2^4*a1 + 560*a6^5*a5^3*x34*a3^4*a2^4*a1 - 2160*a6^4*a5^4*x34*a3^4*a2^4*a1 + 560*a6^3*a5^5*x34*a3^4*a2^4*a1 + 80*a6^2*a5^6*x34*a3^4*a2^4*a1 - 240*a6^4*a5^3*x34^2*a3^4*a2^4*a1 - 240*a6^3*a5^4*x34^2*a3^4*a2^4*a1 + 280*a6^6*x34^3*a3^4*a2^4*a1 - 3120*a6^5*a5*x34^3*a3^4*a2^4*a1 + 3480*a6^4*a5^2*x34^3*a3^4*a2^4*a1 + 480*a6^3*a5^3*x34^3*a3^4*a2^4*a1 + 3480*a6^2*a5^4*x34^3*a3^4*a2^4*a1 - 3120*a6*a5^5*x34^3*a3^4*a2^4*a1 + 280*a5^6*x34^3*a3^4*a2^4*a1 + 408*a6^5*x34^4*a3^4*a2^4*a1 + 2280*a6^4*a5*x34^4*a3^4*a2^4*a1 - 2320*a6^3*a5^2*x34^4*a3^4*a2^4*a1 - 2320*a6^2*a5^3*x34^4*a3^4*a2^4*a1 + 2280*a6*a5^4*x34^4*a3^4*a2^4*a1 + 408*a5^5*x34^4*a3^4*a2^4*a1 - 120*a6^4*x34^5*a3^4*a2^4*a1 - 384*a6^3*a5*x34^5*a3^4*a2^4*a1 - 432*a6^2*a5^2*x34^5*a3^4*a2^4*a1 - 384*a6*a5^3*x34^5*a3^4*a2^4*a1 - 120*a5^4*x34^5*a3^4*a2^4*a1 - 8*a6^3*x34^6*a3^4*a2^4*a1 + 120*a6^2*a5*x34^6*a3^4*a2^4*a1 + 120*a6*a5^2*x34^6*a3^4*a2^4*a1 - 8*a5^3*x34^6*a3^4*a2^4*a1 + 32*a6^6*a5^2*a3^5*a2^4*a1 + 224*a6^5*a5^3*a3^5*a2^4*a1 - 864*a6^4*a5^4*a3^5*a2^4*a1 + 224*a6^3*a5^5*a3^5*a2^4*a1 + 32*a6^2*a5^6*a3^5*a2^4*a1 + 96*a6^6*a5*x34*a3^5*a2^4*a1 + 432*a6^5*a5^2*x34*a3^5*a2^4*a1 - 192*a6^4*a5^3*x34*a3^5*a2^4*a1 - 192*a6^3*a5^4*x34*a3^5*a2^4*a1 + 432*a6^2*a5^5*x34*a3^5*a2^4*a1 + 96*a6*a5^6*x34*a3^5*a2^4*a1 + 224*a6^6*x34^2*a3^5*a2^4*a1 - 2592*a6^5*a5*x34^2*a3^5*a2^4*a1 + 1728*a6^4*a5^2*x34^2*a3^5*a2^4*a1 + 2768*a6^3*a5^3*x34^2*a3^5*a2^4*a1 + 1728*a6^2*a5^4*x34^2*a3^5*a2^4*a1 - 2592*a6*a5^5*x34^2*a3^5*a2^4*a1 + 224*a5^6*x34^2*a3^5*a2^4*a1 + 560*a6^5*x34^3*a3^5*a2^4*a1 + 3456*a6^4*a5*x34^3*a3^5*a2^4*a1 - 4192*a6^3*a5^2*x34^3*a3^5*a2^4*a1 - 4192*a6^2*a5^3*x34^3*a3^5*a2^4*a1 + 3456*a6*a5^4*x34^3*a3^5*a2^4*a1 + 560*a5^5*x34^3*a3^5*a2^4*a1 - 552*a6^4*x34^4*a3^5*a2^4*a1 - 624*a6^3*a5*x34^4*a3^5*a2^4*a1 - 72*a6^2*a5^2*x34^4*a3^5*a2^4*a1 - 624*a6*a5^3*x34^4*a3^5*a2^4*a1 - 552*a5^4*x34^4*a3^5*a2^4*a1 + 504*a6^2*a5*x34^5*a3^5*a2^4*a1 + 504*a6*a5^2*x34^5*a3^5*a2^4*a1 + 16*a6^2*x34^6*a3^5*a2^4*a1 - 72*a6*a5*x34^6*a3^5*a2^4*a1 + 16*a5^2*x34^6*a3^5*a2^4*a1 + 32*a6^6*a5*a3^6*a2^4*a1 + 144*a6^5*a5^2*a3^6*a2^4*a1 - 64*a6^4*a5^3*a3^6*a2^4*a1 - 64*a6^3*a5^4*a3^6*a2^4*a1 + 144*a6^2*a5^5*a3^6*a2^4*a1 + 32*a6*a5^6*a3^6*a2^4*a1 + 112*a6^6*x34*a3^6*a2^4*a1 - 1344*a6^5*a5*x34*a3^6*a2^4*a1 + 336*a6^4*a5^2*x34*a3^6*a2^4*a1 + 2576*a6^3*a5^3*x34*a3^6*a2^4*a1 + 336*a6^2*a5^4*x34*a3^6*a2^4*a1 - 1344*a6*a5^5*x34*a3^6*a2^4*a1 + 112*a5^6*x34*a3^6*a2^4*a1 + 448*a6^5*x34^2*a3^6*a2^4*a1 + 3168*a6^4*a5*x34^2*a3^6*a2^4*a1 - 4496*a6^3*a5^2*x34^2*a3^6*a2^4*a1 - 4496*a6^2*a5^3*x34^2*a3^6*a2^4*a1 + 3168*a6*a5^4*x34^2*a3^6*a2^4*a1 + 448*a5^5*x34^2*a3^6*a2^4*a1 - 1176*a6^4*x34^3*a3^6*a2^4*a1 - 336*a6^3*a5*x34^3*a3^6*a2^4*a1 + 1512*a6^2*a5^2*x34^3*a3^6*a2^4*a1 - 336*a6*a5^3*x34^3*a3^6*a2^4*a1 - 1176*a5^4*x34^3*a3^6*a2^4*a1 + 112*a6^3*x34^4*a3^6*a2^4*a1 + 840*a6^2*a5*x34^4*a3^6*a2^4*a1 + 840*a6*a5^2*x34^4*a3^6*a2^4*a1 + 112*a5^3*x34^4*a3^6*a2^4*a1 + 112*a6^2*x34^5*a3^6*a2^4*a1 - 504*a6*a5*x34^5*a3^6*a2^4*a1 + 112*a5^2*x34^5*a3^6*a2^4*a1 + 8*a6*x34^6*a3^6*a2^4*a1 + 8*a5*x34^6*a3^6*a2^4*a1 + 32*a6^6*a3^7*a2^4*a1 - 384*a6^5*a5*a3^7*a2^4*a1 + 96*a6^4*a5^2*a3^7*a2^4*a1 + 736*a6^3*a5^3*a3^7*a2^4*a1 + 96*a6^2*a5^4*a3^7*a2^4*a1 - 384*a6*a5^5*a3^7*a2^4*a1 + 32*a5^6*a3^7*a2^4*a1 + 224*a6^5*x34*a3^7*a2^4*a1 + 1728*a6^4*a5*x34*a3^7*a2^4*a1 - 2656*a6^3*a5^2*x34*a3^7*a2^4*a1 - 2656*a6^2*a5^3*x34*a3^7*a2^4*a1 + 1728*a6*a5^4*x34*a3^7*a2^4*a1 + 224*a5^5*x34*a3^7*a2^4*a1 - 1296*a6^4*x34^2*a3^7*a2^4*a1 + 96*a6^3*a5*x34^2*a3^7*a2^4*a1 + 2448*a6^2*a5^2*x34^2*a3^7*a2^4*a1 + 96*a6*a5^3*x34^2*a3^7*a2^4*a1 - 1296*a5^4*x34^2*a3^7*a2^4*a1 + 288*a6^3*x34^3*a3^7*a2^4*a1 + 720*a6^2*a5*x34^3*a3^7*a2^4*a1 + 720*a6*a5^2*x34^3*a3^7*a2^4*a1 + 288*a5^3*x34^3*a3^7*a2^4*a1 + 320*a6^2*x34^4*a3^7*a2^4*a1 - 1440*a6*a5*x34^4*a3^7*a2^4*a1 + 320*a5^2*x34^4*a3^7*a2^4*a1 + 48*a6*x34^5*a3^7*a2^4*a1 + 48*a5*x34^5*a3^7*a2^4*a1 + 56*a6^5*a3^8*a2^4*a1 + 432*a6^4*a5*a3^8*a2^4*a1 - 664*a6^3*a5^2*a3^8*a2^4*a1 - 664*a6^2*a5^3*a3^8*a2^4*a1 + 432*a6*a5^4*a3^8*a2^4*a1 + 56*a5^5*a3^8*a2^4*a1 - 720*a6^4*x34*a3^8*a2^4*a1 + 144*a6^3*a5*x34*a3^8*a2^4*a1 + 1512*a6^2*a5^2*x34*a3^8*a2^4*a1 + 144*a6*a5^3*x34*a3^8*a2^4*a1 - 720*a5^4*x34*a3^8*a2^4*a1 + 312*a6^3*x34^2*a3^8*a2^4*a1 + 360*a6^2*a5*x34^2*a3^8*a2^4*a1 + 360*a6*a5^2*x34^2*a3^8*a2^4*a1 + 312*a5^3*x34^2*a3^8*a2^4*a1 + 480*a6^2*x34^3*a3^8*a2^4*a1 - 2160*a6*a5*x34^3*a3^8*a2^4*a1 + 480*a5^2*x34^3*a3^8*a2^4*a1 + 120*a6*x34^4*a3^8*a2^4*a1 + 120*a5*x34^4*a3^8*a2^4*a1 - 160*a6^4*a3^9*a2^4*a1 + 32*a6^3*a5*a3^9*a2^4*a1 + 336*a6^2*a5^2*a3^9*a2^4*a1 + 32*a6*a5^3*a3^9*a2^4*a1 - 160*a5^4*a3^9*a2^4*a1 + 160*a6^3*x34*a3^9*a2^4*a1 + 120*a6^2*a5*x34*a3^9*a2^4*a1 + 120*a6*a5^2*x34*a3^9*a2^4*a1 + 160*a5^3*x34*a3^9*a2^4*a1 + 400*a6^2*x34^2*a3^9*a2^4*a1 - 1800*a6*a5*x34^2*a3^9*a2^4*a1 + 400*a5^2*x34^2*a3^9*a2^4*a1 + 160*a6*x34^3*a3^9*a2^4*a1 + 160*a5*x34^3*a3^9*a2^4*a1 + 32*a6^3*a3^10*a2^4*a1 + 24*a6^2*a5*a3^10*a2^4*a1 + 24*a6*a5^2*a3^10*a2^4*a1 + 32*a5^3*a3^10*a2^4*a1 + 176*a6^2*x34*a3^10*a2^4*a1 - 792*a6*a5*x34*a3^10*a2^4*a1 + 176*a5^2*x34*a3^10*a2^4*a1 + 120*a6*x34^2*a3^10*a2^4*a1 + 120*a5*x34^2*a3^10*a2^4*a1 + 32*a6^2*a3^11*a2^4*a1 - 144*a6*a5*a3^11*a2^4*a1 + 32*a5^2*a3^11*a2^4*a1 + 48*a6*x34*a3^11*a2^4*a1 + 48*a5*x34*a3^11*a2^4*a1 + 8*a6*a3^12*a2^4*a1 + 8*a5*a3^12*a2^4*a1 - 8*a6^6*a5^5*x34*a2^5*a1 - 8*a6^5*a5^6*x34*a2^5*a1 + 16*a6^6*a5^4*x34^2*a2^5*a1 - 72*a6^5*a5^5*x34^2*a2^5*a1 + 16*a6^4*a5^6*x34^2*a2^5*a1 - 16*a6^6*a5^3*x34^3*a2^5*a1 + 48*a6^5*a5^4*x34^3*a2^5*a1 + 48*a6^4*a5^5*x34^3*a2^5*a1 - 16*a6^3*a5^6*x34^3*a2^5*a1 + 16*a6^6*a5^2*x34^4*a2^5*a1 + 48*a6^5*a5^3*x34^4*a2^5*a1 - 72*a6^4*a5^4*x34^4*a2^5*a1 + 48*a6^3*a5^5*x34^4*a2^5*a1 + 16*a6^2*a5^6*x34^4*a2^5*a1 - 8*a6^6*a5*x34^5*a2^5*a1 - 72*a6^5*a5^2*x34^5*a2^5*a1 + 48*a6^4*a5^3*x34^5*a2^5*a1 + 48*a6^3*a5^4*x34^5*a2^5*a1 - 72*a6^2*a5^5*x34^5*a2^5*a1 - 8*a6*a5^6*x34^5*a2^5*a1 - 8*a6^5*a5*x34^6*a2^5*a1 + 16*a6^4*a5^2*x34^6*a2^5*a1 - 16*a6^3*a5^3*x34^6*a2^5*a1 + 16*a6^2*a5^4*x34^6*a2^5*a1 - 8*a6*a5^5*x34^6*a2^5*a1 - 16*a6^6*a5^5*a3*a2^5*a1 - 16*a6^5*a5^6*a3*a2^5*a1 - 40*a6^6*a5^4*x34*a3*a2^5*a1 + 288*a6^5*a5^5*x34*a3*a2^5*a1 - 40*a6^4*a5^6*x34*a3*a2^5*a1 - 72*a6^5*a5^4*x34^2*a3*a2^5*a1 - 72*a6^4*a5^5*x34^2*a3*a2^5*a1 + 112*a6^6*a5^2*x34^3*a3*a2^5*a1 + 160*a6^5*a5^3*x34^3*a3*a2^5*a1 - 192*a6^4*a5^4*x34^3*a3*a2^5*a1 + 160*a6^3*a5^5*x34^3*a3*a2^5*a1 + 112*a6^2*a5^6*x34^3*a3*a2^5*a1 - 112*a6^6*a5*x34^4*a3*a2^5*a1 - 576*a6^5*a5^2*x34^4*a3*a2^5*a1 + 336*a6^4*a5^3*x34^4*a3*a2^5*a1 + 336*a6^3*a5^4*x34^4*a3*a2^5*a1 - 576*a6^2*a5^5*x34^4*a3*a2^5*a1 - 112*a6*a5^6*x34^4*a3*a2^5*a1 - 8*a6^6*x34^5*a3*a2^5*a1 + 384*a6^5*a5*x34^5*a3*a2^5*a1 - 120*a6^4*a5^2*x34^5*a3*a2^5*a1 - 128*a6^3*a5^3*x34^5*a3*a2^5*a1 - 120*a6^2*a5^4*x34^5*a3*a2^5*a1 + 384*a6*a5^5*x34^5*a3*a2^5*a1 - 8*a5^6*x34^5*a3*a2^5*a1 - 8*a6^5*x34^6*a3*a2^5*a1 - 72*a6^4*a5*x34^6*a3*a2^5*a1 + 48*a6^3*a5^2*x34^6*a3*a2^5*a1 + 48*a6^2*a5^3*x34^6*a3*a2^5*a1 - 72*a6*a5^4*x34^6*a3*a2^5*a1 - 8*a5^5*x34^6*a3*a2^5*a1 - 40*a6^6*a5^4*a3^2*a2^5*a1 + 288*a6^5*a5^5*a3^2*a2^5*a1 - 40*a6^4*a5^6*a3^2*a2^5*a1 + 96*a6^6*a5^3*x34*a3^2*a2^5*a1 - 504*a6^5*a5^4*x34*a3^2*a2^5*a1 - 504*a6^4*a5^5*x34*a3^2*a2^5*a1 + 96*a6^3*a5^6*x34*a3^2*a2^5*a1 + 168*a6^6*a5^2*x34^2*a3^2*a2^5*a1 + 288*a6^5*a5^3*x34^2*a3^2*a2^5*a1 + 144*a6^4*a5^4*x34^2*a3^2*a2^5*a1 + 288*a6^3*a5^5*x34^2*a3^2*a2^5*a1 + 168*a6^2*a5^6*x34^2*a3^2*a2^5*a1 - 320*a6^6*a5*x34^3*a3^2*a2^5*a1 - 1488*a6^5*a5^2*x34^3*a3^2*a2^5*a1 + 832*a6^4*a5^3*x34^3*a3^2*a2^5*a1 + 832*a6^3*a5^4*x34^3*a3^2*a2^5*a1 - 1488*a6^2*a5^5*x34^3*a3^2*a2^5*a1 - 320*a6*a5^6*x34^3*a3^2*a2^5*a1 - 24*a6^6*x34^4*a3^2*a2^5*a1 + 1824*a6^5*a5*x34^4*a3^2*a2^5*a1 - 552*a6^4*a5^2*x34^4*a3^2*a2^5*a1 - 432*a6^3*a5^3*x34^4*a3^2*a2^5*a1 - 552*a6^2*a5^4*x34^4*a3^2*a2^5*a1 + 1824*a6*a5^5*x34^4*a3^2*a2^5*a1 - 24*a5^6*x34^4*a3^2*a2^5*a1 - 120*a6^5*x34^5*a3^2*a2^5*a1 - 648*a6^4*a5*x34^5*a3^2*a2^5*a1 + 384*a6^3*a5^2*x34^5*a3^2*a2^5*a1 + 384*a6^2*a5^3*x34^5*a3^2*a2^5*a1 - 648*a6*a5^4*x34^5*a3^2*a2^5*a1 - 120*a5^5*x34^5*a3^2*a2^5*a1 + 16*a6^4*x34^6*a3^2*a2^5*a1 + 48*a6^3*a5*x34^6*a3^2*a2^5*a1 - 72*a6^2*a5^2*x34^6*a3^2*a2^5*a1 + 48*a6*a5^3*x34^6*a3^2*a2^5*a1 + 16*a5^4*x34^6*a3^2*a2^5*a1 + 64*a6^6*a5^3*a3^3*a2^5*a1 - 336*a6^5*a5^4*a3^3*a2^5*a1 - 336*a6^4*a5^5*a3^3*a2^5*a1 + 64*a6^3*a5^6*a3^3*a2^5*a1 + 112*a6^6*a5^2*x34*a3^3*a2^5*a1 + 256*a6^5*a5^3*x34*a3^3*a2^5*a1 + 672*a6^4*a5^4*x34*a3^3*a2^5*a1 + 256*a6^3*a5^5*x34*a3^3*a2^5*a1 + 112*a6^2*a5^6*x34*a3^3*a2^5*a1 - 320*a6^6*a5*x34^2*a3^3*a2^5*a1 - 1632*a6^5*a5^2*x34^2*a3^3*a2^5*a1 + 928*a6^4*a5^3*x34^2*a3^3*a2^5*a1 + 928*a6^3*a5^4*x34^2*a3^3*a2^5*a1 - 1632*a6^2*a5^5*x34^2*a3^3*a2^5*a1 - 320*a6*a5^6*x34^2*a3^3*a2^5*a1 - 32*a6^6*x34^3*a3^3*a2^5*a1 + 3264*a6^5*a5*x34^3*a3^3*a2^5*a1 - 720*a6^4*a5^2*x34^3*a3^3*a2^5*a1 - 1440*a6^3*a5^3*x34^3*a3^3*a2^5*a1 - 720*a6^2*a5^4*x34^3*a3^3*a2^5*a1 + 3264*a6*a5^5*x34^3*a3^3*a2^5*a1 - 32*a5^6*x34^3*a3^3*a2^5*a1 - 432*a6^5*x34^4*a3^3*a2^5*a1 - 2064*a6^4*a5*x34^4*a3^3*a2^5*a1 + 1168*a6^3*a5^2*x34^4*a3^3*a2^5*a1 + 1168*a6^2*a5^3*x34^4*a3^3*a2^5*a1 - 2064*a6*a5^4*x34^4*a3^3*a2^5*a1 - 432*a5^5*x34^4*a3^3*a2^5*a1 + 144*a6^4*x34^5*a3^3*a2^5*a1 + 256*a6^3*a5*x34^5*a3^3*a2^5*a1 - 336*a6^2*a5^2*x34^5*a3^3*a2^5*a1 + 256*a6*a5^3*x34^5*a3^3*a2^5*a1 + 144*a5^4*x34^5*a3^3*a2^5*a1 - 16*a6^3*x34^6*a3^3*a2^5*a1 + 48*a6^2*a5*x34^6*a3^3*a2^5*a1 + 48*a6*a5^2*x34^6*a3^3*a2^5*a1 - 16*a5^3*x34^6*a3^3*a2^5*a1 + 56*a6^6*a5^2*a3^4*a2^5*a1 + 128*a6^5*a5^3*a3^4*a2^5*a1 + 336*a6^4*a5^4*a3^4*a2^5*a1 + 128*a6^3*a5^5*a3^4*a2^5*a1 + 56*a6^2*a5^6*a3^4*a2^5*a1 - 160*a6^6*a5*x34*a3^4*a2^5*a1 - 960*a6^5*a5^2*x34*a3^4*a2^5*a1 + 560*a6^4*a5^3*x34*a3^4*a2^5*a1 + 560*a6^3*a5^4*x34*a3^4*a2^5*a1 - 960*a6^2*a5^5*x34*a3^4*a2^5*a1 - 160*a6*a5^6*x34*a3^4*a2^5*a1 - 16*a6^6*x34^2*a3^4*a2^5*a1 + 2592*a6^5*a5*x34^2*a3^4*a2^5*a1 - 2800*a6^3*a5^3*x34^2*a3^4*a2^5*a1 + 2592*a6*a5^5*x34^2*a3^4*a2^5*a1 - 16*a5^6*x34^2*a3^4*a2^5*a1 - 640*a6^5*x34^3*a3^4*a2^5*a1 - 3120*a6^4*a5*x34^3*a3^4*a2^5*a1 + 1760*a6^3*a5^2*x34^3*a3^4*a2^5*a1 + 1760*a6^2*a5^3*x34^3*a3^4*a2^5*a1 - 3120*a6*a5^4*x34^3*a3^4*a2^5*a1 - 640*a5^5*x34^3*a3^4*a2^5*a1 + 408*a6^4*x34^4*a3^4*a2^5*a1 + 656*a6^3*a5*x34^4*a3^4*a2^5*a1 - 312*a6^2*a5^2*x34^4*a3^4*a2^5*a1 + 656*a6*a5^3*x34^4*a3^4*a2^5*a1 + 408*a5^4*x34^4*a3^4*a2^5*a1 - 48*a6^3*x34^5*a3^4*a2^5*a1 + 72*a6^2*a5*x34^5*a3^4*a2^5*a1 + 72*a6*a5^2*x34^5*a3^4*a2^5*a1 - 48*a5^3*x34^5*a3^4*a2^5*a1 + 16*a6^2*x34^6*a3^4*a2^5*a1 - 72*a6*a5*x34^6*a3^4*a2^5*a1 + 16*a5^2*x34^6*a3^4*a2^5*a1 - 64*a6^6*a5*a3^5*a2^5*a1 - 384*a6^5*a5^2*a3^5*a2^5*a1 + 224*a6^4*a5^3*a3^5*a2^5*a1 + 224*a6^3*a5^4*a3^5*a2^5*a1 - 384*a6^2*a5^5*a3^5*a2^5*a1 - 64*a6*a5^6*a3^5*a2^5*a1 + 1152*a6^5*a5*x34*a3^5*a2^5*a1 + 432*a6^4*a5^2*x34*a3^5*a2^5*a1 - 2496*a6^3*a5^3*x34*a3^5*a2^5*a1 + 432*a6^2*a5^4*x34*a3^5*a2^5*a1 + 1152*a6*a5^5*x34*a3^5*a2^5*a1 - 480*a6^5*x34^2*a3^5*a2^5*a1 - 2592*a6^4*a5*x34^2*a3^5*a2^5*a1 + 1488*a6^3*a5^2*x34^2*a3^5*a2^5*a1 + 1488*a6^2*a5^3*x34^2*a3^5*a2^5*a1 - 2592*a6*a5^4*x34^2*a3^5*a2^5*a1 - 480*a5^5*x34^2*a3^5*a2^5*a1 + 560*a6^4*x34^3*a3^5*a2^5*a1 + 992*a6^3*a5*x34^3*a3^5*a2^5*a1 + 768*a6^2*a5^2*x34^3*a3^5*a2^5*a1 + 992*a6*a5^3*x34^3*a3^5*a2^5*a1 + 560*a5^4*x34^3*a3^5*a2^5*a1 + 48*a6^3*x34^4*a3^5*a2^5*a1 - 576*a6^2*a5*x34^4*a3^5*a2^5*a1 - 576*a6*a5^2*x34^4*a3^5*a2^5*a1 + 48*a5^3*x34^4*a3^5*a2^5*a1 + 24*a6^2*x34^5*a3^5*a2^5*a1 + 24*a5^2*x34^5*a3^5*a2^5*a1 - 8*a6*x34^6*a3^5*a2^5*a1 - 8*a5*x34^6*a3^5*a2^5*a1 + 384*a6^5*a5*a3^6*a2^5*a1 + 144*a6^4*a5^2*a3^6*a2^5*a1 - 832*a6^3*a5^3*a3^6*a2^5*a1 + 144*a6^2*a5^4*a3^6*a2^5*a1 + 384*a6*a5^5*a3^6*a2^5*a1 - 224*a6^5*x34*a3^6*a2^5*a1 - 1344*a6^4*a5*x34*a3^6*a2^5*a1 + 784*a6^3*a5^2*x34*a3^6*a2^5*a1 + 784*a6^2*a5^3*x34*a3^6*a2^5*a1 - 1344*a6*a5^4*x34*a3^6*a2^5*a1 - 224*a5^5*x34*a3^6*a2^5*a1 + 448*a6^4*x34^2*a3^6*a2^5*a1 + 928*a6^3*a5*x34^2*a3^6*a2^5*a1 + 1824*a6^2*a5^2*x34^2*a3^6*a2^5*a1 + 928*a6*a5^3*x34^2*a3^6*a2^5*a1 + 448*a5^4*x34^2*a3^6*a2^5*a1 + 336*a6^3*x34^3*a3^6*a2^5*a1 - 2016*a6^2*a5*x34^3*a3^6*a2^5*a1 - 2016*a6*a5^2*x34^3*a3^6*a2^5*a1 + 336*a5^3*x34^3*a3^6*a2^5*a1 - 104*a6^2*x34^4*a3^6*a2^5*a1 + 1008*a6*a5*x34^4*a3^6*a2^5*a1 - 104*a5^2*x34^4*a3^6*a2^5*a1 - 56*a6*x34^5*a3^6*a2^5*a1 - 56*a5*x34^5*a3^6*a2^5*a1 - 64*a6^5*a3^7*a2^5*a1 - 384*a6^4*a5*a3^7*a2^5*a1 + 224*a6^3*a5^2*a3^7*a2^5*a1 + 224*a6^2*a5^3*a3^7*a2^5*a1 - 384*a6*a5^4*a3^7*a2^5*a1 - 64*a5^5*a3^7*a2^5*a1 + 224*a6^4*x34*a3^7*a2^5*a1 + 512*a6^3*a5*x34*a3^7*a2^5*a1 + 1344*a6^2*a5^2*x34*a3^7*a2^5*a1 + 512*a6*a5^3*x34*a3^7*a2^5*a1 + 224*a5^4*x34*a3^7*a2^5*a1 + 480*a6^3*x34^2*a3^7*a2^5*a1 - 2592*a6^2*a5*x34^2*a3^7*a2^5*a1 - 2592*a6*a5^2*x34^2*a3^7*a2^5*a1 + 480*a5^3*x34^2*a3^7*a2^5*a1 - 336*a6^2*x34^3*a3^7*a2^5*a1 + 2592*a6*a5*x34^3*a3^7*a2^5*a1 - 336*a5^2*x34^3*a3^7*a2^5*a1 - 160*a6*x34^4*a3^7*a2^5*a1 - 160*a5*x34^4*a3^7*a2^5*a1 + 56*a6^4*a3^8*a2^5*a1 + 128*a6^3*a5*a3^8*a2^5*a1 + 336*a6^2*a5^2*a3^8*a2^5*a1 + 128*a6*a5^3*a3^8*a2^5*a1 + 56*a5^4*a3^8*a2^5*a1 + 288*a6^3*x34*a3^8*a2^5*a1 - 1512*a6^2*a5*x34*a3^8*a2^5*a1 - 1512*a6*a5^2*x34*a3^8*a2^5*a1 + 288*a5^3*x34*a3^8*a2^5*a1 - 384*a6^2*x34^2*a3^8*a2^5*a1 + 2808*a6*a5*x34^2*a3^8*a2^5*a1 - 384*a5^2*x34^2*a3^8*a2^5*a1 - 240*a6*x34^3*a3^8*a2^5*a1 - 240*a5*x34^3*a3^8*a2^5*a1 + 64*a6^3*a3^9*a2^5*a1 - 336*a6^2*a5*a3^9*a2^5*a1 - 336*a6*a5^2*a3^9*a2^5*a1 + 64*a5^3*a3^9*a2^5*a1 - 200*a6^2*x34*a3^9*a2^5*a1 + 1440*a6*a5*x34*a3^9*a2^5*a1 - 200*a5^2*x34*a3^9*a2^5*a1 - 200*a6*x34^2*a3^9*a2^5*a1 - 200*a5*x34^2*a3^9*a2^5*a1 - 40*a6^2*a3^10*a2^5*a1 + 288*a6*a5*a3^10*a2^5*a1 - 40*a5^2*a3^10*a2^5*a1 - 88*a6*x34*a3^10*a2^5*a1 - 88*a5*x34*a3^10*a2^5*a1 - 16*a6*a3^11*a2^5*a1 - 16*a5*a3^11*a2^5*a1 + 8*a6^6*a5^4*x34*a2^6*a1 - 8*a6^5*a5^5*x34*a2^6*a1 + 8*a6^4*a5^6*x34*a2^6*a1 - 8*a6^6*a5^3*x34^2*a2^6*a1 + 16*a6^5*a5^4*x34^2*a2^6*a1 + 16*a6^4*a5^5*x34^2*a2^6*a1 - 8*a6^3*a5^6*x34^2*a2^6*a1 - 8*a6^6*a5^2*x34^3*a2^6*a1 - 16*a6^5*a5^3*x34^3*a2^6*a1 - 8*a6^4*a5^4*x34^3*a2^6*a1 - 16*a6^3*a5^5*x34^3*a2^6*a1 - 8*a6^2*a5^6*x34^3*a2^6*a1 + 8*a6^6*a5*x34^4*a2^6*a1 + 16*a6^5*a5^2*x34^4*a2^6*a1 - 8*a6^4*a5^3*x34^4*a2^6*a1 - 8*a6^3*a5^4*x34^4*a2^6*a1 + 16*a6^2*a5^5*x34^4*a2^6*a1 + 8*a6*a5^6*x34^4*a2^6*a1 - 8*a6^5*a5*x34^5*a2^6*a1 + 16*a6^4*a5^2*x34^5*a2^6*a1 - 16*a6^3*a5^3*x34^5*a2^6*a1 + 16*a6^2*a5^4*x34^5*a2^6*a1 - 8*a6*a5^5*x34^5*a2^6*a1 + 8*a6^4*a5*x34^6*a2^6*a1 - 8*a6^3*a5^2*x34^6*a2^6*a1 - 8*a6^2*a5^3*x34^6*a2^6*a1 + 8*a6*a5^4*x34^6*a2^6*a1 + 16*a6^6*a5^4*a3*a2^6*a1 - 16*a6^5*a5^5*a3*a2^6*a1 + 16*a6^4*a5^6*a3*a2^6*a1 - 16*a6^6*a5^3*x34*a3*a2^6*a1 - 40*a6^5*a5^4*x34*a3*a2^6*a1 - 40*a6^4*a5^5*x34*a3*a2^6*a1 - 16*a6^3*a5^6*x34*a3*a2^6*a1 - 24*a6^6*a5^2*x34^2*a3*a2^6*a1 + 96*a6^4*a5^4*x34^2*a3*a2^6*a1 - 24*a6^2*a5^6*x34^2*a3*a2^6*a1 + 32*a6^6*a5*x34^3*a3*a2^6*a1 + 112*a6^5*a5^2*x34^3*a3*a2^6*a1 - 112*a6^4*a5^3*x34^3*a3*a2^6*a1 - 112*a6^3*a5^4*x34^3*a3*a2^6*a1 + 112*a6^2*a5^5*x34^3*a3*a2^6*a1 + 32*a6*a5^6*x34^3*a3*a2^6*a1 + 8*a6^6*x34^4*a3*a2^6*a1 - 112*a6^5*a5*x34^4*a3*a2^6*a1 + 200*a6^4*a5^2*x34^4*a3*a2^6*a1 - 160*a6^3*a5^3*x34^4*a3*a2^6*a1 + 200*a6^2*a5^4*x34^4*a3*a2^6*a1 - 112*a6*a5^5*x34^4*a3*a2^6*a1 + 8*a5^6*x34^4*a3*a2^6*a1 - 8*a6^5*x34^5*a3*a2^6*a1 - 24*a6^4*a5*x34^5*a3*a2^6*a1 - 24*a6*a5^4*x34^5*a3*a2^6*a1 - 8*a5^5*x34^5*a3*a2^6*a1 + 8*a6^4*x34^6*a3*a2^6*a1 + 8*a5^4*x34^6*a3*a2^6*a1 - 16*a6^6*a5^3*a3^2*a2^6*a1 - 40*a6^5*a5^4*a3^2*a2^6*a1 - 40*a6^4*a5^5*a3^2*a2^6*a1 - 16*a6^3*a5^6*a3^2*a2^6*a1 - 24*a6^6*a5^2*x34*a3^2*a2^6*a1 + 96*a6^5*a5^3*x34*a3^2*a2^6*a1 + 336*a6^4*a5^4*x34*a3^2*a2^6*a1 + 96*a6^3*a5^5*x34*a3^2*a2^6*a1 - 24*a6^2*a5^6*x34*a3^2*a2^6*a1 + 48*a6^6*a5*x34^2*a3^2*a2^6*a1 + 168*a6^5*a5^2*x34^2*a3^2*a2^6*a1 - 408*a6^4*a5^3*x34^2*a3^2*a2^6*a1 - 408*a6^3*a5^4*x34^2*a3^2*a2^6*a1 + 168*a6^2*a5^5*x34^2*a3^2*a2^6*a1 + 48*a6*a5^6*x34^2*a3^2*a2^6*a1 + 24*a6^6*x34^3*a3^2*a2^6*a1 - 320*a6^5*a5*x34^3*a3^2*a2^6*a1 + 520*a6^4*a5^2*x34^3*a3^2*a2^6*a1 - 240*a6^3*a5^3*x34^3*a3^2*a2^6*a1 + 520*a6^2*a5^4*x34^3*a3^2*a2^6*a1 - 320*a6*a5^5*x34^3*a3^2*a2^6*a1 + 24*a5^6*x34^3*a3^2*a2^6*a1 - 24*a6^5*x34^4*a3^2*a2^6*a1 - 120*a6^4*a5*x34^4*a3^2*a2^6*a1 - 120*a6*a5^4*x34^4*a3^2*a2^6*a1 - 24*a5^5*x34^4*a3^2*a2^6*a1 + 64*a6^4*x34^5*a3^2*a2^6*a1 + 48*a6^3*a5*x34^5*a3^2*a2^6*a1 - 72*a6^2*a5^2*x34^5*a3^2*a2^6*a1 + 48*a6*a5^3*x34^5*a3^2*a2^6*a1 + 64*a5^4*x34^5*a3^2*a2^6*a1 - 8*a6^3*x34^6*a3^2*a2^6*a1 - 8*a5^3*x34^6*a3^2*a2^6*a1 - 16*a6^6*a5^2*a3^3*a2^6*a1 + 64*a6^5*a5^3*a3^3*a2^6*a1 + 224*a6^4*a5^4*a3^3*a2^6*a1 + 64*a6^3*a5^5*a3^3*a2^6*a1 - 16*a6^2*a5^6*a3^3*a2^6*a1 + 32*a6^6*a5*x34*a3^3*a2^6*a1 + 112*a6^5*a5^2*x34*a3^3*a2^6*a1 - 592*a6^4*a5^3*x34*a3^3*a2^6*a1 - 592*a6^3*a5^4*x34*a3^3*a2^6*a1 + 112*a6^2*a5^5*x34*a3^3*a2^6*a1 + 32*a6*a5^6*x34*a3^3*a2^6*a1 + 16*a6^6*x34^2*a3^3*a2^6*a1 - 320*a6^5*a5*x34^2*a3^3*a2^6*a1 + 400*a6^4*a5^2*x34^2*a3^3*a2^6*a1 + 320*a6^3*a5^3*x34^2*a3^3*a2^6*a1 + 400*a6^2*a5^4*x34^2*a3^3*a2^6*a1 - 320*a6*a5^5*x34^2*a3^3*a2^6*a1 + 16*a5^6*x34^2*a3^3*a2^6*a1 - 32*a6^5*x34^3*a3^3*a2^6*a1 - 160*a6^4*a5*x34^3*a3^3*a2^6*a1 + 80*a6^3*a5^2*x34^3*a3^3*a2^6*a1 + 80*a6^2*a5^3*x34^3*a3^3*a2^6*a1 - 160*a6*a5^4*x34^3*a3^3*a2^6*a1 - 32*a5^5*x34^3*a3^3*a2^6*a1 + 192*a6^4*x34^4*a3^3*a2^6*a1 + 160*a6^3*a5*x34^4*a3^3*a2^6*a1 - 480*a6^2*a5^2*x34^4*a3^3*a2^6*a1 + 160*a6*a5^3*x34^4*a3^3*a2^6*a1 + 192*a5^4*x34^4*a3^3*a2^6*a1 - 64*a6^3*x34^5*a3^3*a2^6*a1 + 48*a6^2*a5*x34^5*a3^3*a2^6*a1 + 48*a6*a5^2*x34^5*a3^3*a2^6*a1 - 64*a5^3*x34^5*a3^3*a2^6*a1 - 8*a6^2*x34^6*a3^3*a2^6*a1 - 8*a5^2*x34^6*a3^3*a2^6*a1 + 16*a6^6*a5*a3^4*a2^6*a1 + 56*a6^5*a5^2*a3^4*a2^6*a1 - 296*a6^4*a5^3*a3^4*a2^6*a1 - 296*a6^3*a5^4*a3^4*a2^6*a1 + 56*a6^2*a5^5*a3^4*a2^6*a1 + 16*a6*a5^6*a3^4*a2^6*a1 - 160*a6^5*a5*x34*a3^4*a2^6*a1 + 80*a6^4*a5^2*x34*a3^4*a2^6*a1 + 720*a6^3*a5^3*x34*a3^4*a2^6*a1 + 80*a6^2*a5^4*x34*a3^4*a2^6*a1 - 160*a6*a5^5*x34*a3^4*a2^6*a1 - 16*a6^5*x34^2*a3^4*a2^6*a1 + 240*a6^3*a5^2*x34^2*a3^4*a2^6*a1 + 240*a6^2*a5^3*x34^2*a3^4*a2^6*a1 - 16*a5^5*x34^2*a3^4*a2^6*a1 + 280*a6^4*x34^3*a3^4*a2^6*a1 + 80*a6^3*a5*x34^3*a3^4*a2^6*a1 - 1320*a6^2*a5^2*x34^3*a3^4*a2^6*a1 + 80*a6*a5^3*x34^3*a3^4*a2^6*a1 + 280*a5^4*x34^3*a3^4*a2^6*a1 - 208*a6^3*x34^4*a3^4*a2^6*a1 + 360*a6^2*a5*x34^4*a3^4*a2^6*a1 + 360*a6*a5^2*x34^4*a3^4*a2^6*a1 - 208*a5^3*x34^4*a3^4*a2^6*a1 - 32*a6^2*x34^5*a3^4*a2^6*a1 - 72*a6*a5*x34^5*a3^4*a2^6*a1 - 32*a5^2*x34^5*a3^4*a2^6*a1 + 8*a6*x34^6*a3^4*a2^6*a1 + 8*a5*x34^6*a3^4*a2^6*a1 - 64*a6^5*a5*a3^5*a2^6*a1 + 32*a6^4*a5^2*a3^5*a2^6*a1 + 288*a6^3*a5^3*a3^5*a2^6*a1 + 32*a6^2*a5^4*a3^5*a2^6*a1 - 64*a6*a5^5*a3^5*a2^6*a1 + 96*a6^4*a5*x34*a3^5*a2^6*a1 + 240*a6^3*a5^2*x34*a3^5*a2^6*a1 + 240*a6^2*a5^3*x34*a3^5*a2^6*a1 + 96*a6*a5^4*x34*a3^5*a2^6*a1 + 224*a6^4*x34^2*a3^5*a2^6*a1 - 192*a6^3*a5*x34^2*a3^5*a2^6*a1 - 1872*a6^2*a5^2*x34^2*a3^5*a2^6*a1 - 192*a6*a5^3*x34^2*a3^5*a2^6*a1 + 224*a5^4*x34^2*a3^5*a2^6*a1 - 368*a6^3*x34^3*a3^5*a2^6*a1 + 1008*a6^2*a5*x34^3*a3^5*a2^6*a1 + 1008*a6*a5^2*x34^3*a3^5*a2^6*a1 - 368*a5^3*x34^3*a3^5*a2^6*a1 - 24*a6^2*x34^4*a3^5*a2^6*a1 - 432*a6*a5*x34^4*a3^5*a2^6*a1 - 24*a5^2*x34^4*a3^5*a2^6*a1 + 40*a6*x34^5*a3^5*a2^6*a1 + 40*a5*x34^5*a3^5*a2^6*a1 + 32*a6^4*a5*a3^6*a2^6*a1 + 80*a6^3*a5^2*a3^6*a2^6*a1 + 80*a6^2*a5^3*a3^6*a2^6*a1 + 32*a6*a5^4*a3^6*a2^6*a1 + 112*a6^4*x34*a3^6*a2^6*a1 - 224*a6^3*a5*x34*a3^6*a2^6*a1 - 1344*a6^2*a5^2*x34*a3^6*a2^6*a1 - 224*a6*a5^3*x34*a3^6*a2^6*a1 + 112*a5^4*x34*a3^6*a2^6*a1 - 384*a6^3*x34^2*a3^6*a2^6*a1 + 1344*a6^2*a5*x34^2*a3^6*a2^6*a1 + 1344*a6*a5^2*x34^2*a3^6*a2^6*a1 - 384*a5^3*x34^2*a3^6*a2^6*a1 + 56*a6^2*x34^3*a3^6*a2^6*a1 - 1008*a6*a5*x34^3*a3^6*a2^6*a1 + 56*a5^2*x34^3*a3^6*a2^6*a1 + 88*a6*x34^4*a3^6*a2^6*a1 + 88*a5*x34^4*a3^6*a2^6*a1 + 32*a6^4*a3^7*a2^6*a1 - 64*a6^3*a5*a3^7*a2^6*a1 - 384*a6^2*a5^2*a3^7*a2^6*a1 - 64*a6*a5^3*a3^7*a2^6*a1 + 32*a5^4*a3^7*a2^6*a1 - 224*a6^3*x34*a3^7*a2^6*a1 + 864*a6^2*a5*x34*a3^7*a2^6*a1 + 864*a6*a5^2*x34*a3^7*a2^6*a1 - 224*a5^3*x34*a3^7*a2^6*a1 + 112*a6^2*x34^2*a3^7*a2^6*a1 - 1152*a6*a5*x34^2*a3^7*a2^6*a1 + 112*a5^2*x34^2*a3^7*a2^6*a1 + 112*a6*x34^3*a3^7*a2^6*a1 + 112*a5*x34^3*a3^7*a2^6*a1 - 56*a6^3*a3^8*a2^6*a1 + 216*a6^2*a5*a3^8*a2^6*a1 + 216*a6*a5^2*a3^8*a2^6*a1 - 56*a5^3*a3^8*a2^6*a1 + 72*a6^2*x34*a3^8*a2^6*a1 - 648*a6*a5*x34*a3^8*a2^6*a1 + 72*a5^2*x34*a3^8*a2^6*a1 + 88*a6*x34^2*a3^8*a2^6*a1 + 88*a5*x34^2*a3^8*a2^6*a1 + 16*a6^2*a3^9*a2^6*a1 - 144*a6*a5*a3^9*a2^6*a1 + 16*a5^2*a3^9*a2^6*a1 + 40*a6*x34*a3^9*a2^6*a1 + 40*a5*x34*a3^9*a2^6*a1 + 8*a6*a3^10*a2^6*a1 + 8*a5*a3^10*a2^6*a1 - 8*a6^6*a5^6*x34^4*a1^2 + 8*a6^6*a5^5*x34^5*a1^2 + 8*a6^5*a5^6*x34^5*a1^2 - 8*a6^6*a5^4*x34^6*a1^2 + 8*a6^5*a5^5*x34^6*a1^2 - 8*a6^4*a5^6*x34^6*a1^2 - 40*a6^6*a5^6*x34^3*a3*a1^2 + 56*a6^6*a5^5*x34^4*a3*a1^2 + 56*a6^5*a5^6*x34^4*a3*a1^2 - 32*a6^6*a5^4*x34^5*a3*a1^2 - 24*a6^5*a5^5*x34^5*a3*a1^2 - 32*a6^4*a5^6*x34^5*a3*a1^2 - 8*a6^6*a5^3*x34^6*a3*a1^2 + 16*a6^5*a5^4*x34^6*a3*a1^2 + 16*a6^4*a5^5*x34^6*a3*a1^2 - 8*a6^3*a5^6*x34^6*a3*a1^2 - 48*a6^6*a5^6*x34^2*a3^2*a1^2 + 136*a6^6*a5^5*x34^3*a3^2*a1^2 + 136*a6^5*a5^6*x34^3*a3^2*a1^2 - 168*a6^6*a5^4*x34^4*a3^2*a1^2 - 120*a6^5*a5^5*x34^4*a3^2*a1^2 - 168*a6^4*a5^6*x34^4*a3^2*a1^2 - 56*a6^6*a5^3*x34^5*a3^2*a1^2 + 216*a6^5*a5^4*x34^5*a3^2*a1^2 + 216*a6^4*a5^5*x34^5*a3^2*a1^2 - 56*a6^3*a5^6*x34^5*a3^2*a1^2 + 24*a6^6*a5^2*x34^6*a3^2*a1^2 - 8*a6^5*a5^3*x34^6*a3^2*a1^2 - 128*a6^4*a5^4*x34^6*a3^2*a1^2 - 8*a6^3*a5^5*x34^6*a3^2*a1^2 + 24*a6^2*a5^6*x34^6*a3^2*a1^2 - 16*a6^6*a5^6*x34*a3^3*a1^2 + 144*a6^6*a5^5*x34^2*a3^3*a1^2 + 144*a6^5*a5^6*x34^2*a3^3*a1^2 - 400*a6^6*a5^4*x34^3*a3^3*a1^2 - 160*a6^5*a5^5*x34^3*a3^3*a1^2 - 400*a6^4*a5^6*x34^3*a3^3*a1^2 - 48*a6^6*a5^3*x34^4*a3^3*a1^2 + 720*a6^5*a5^4*x34^4*a3^3*a1^2 + 720*a6^4*a5^5*x34^4*a3^3*a1^2 - 48*a6^3*a5^6*x34^4*a3^3*a1^2 + 136*a6^6*a5^2*x34^5*a3^3*a1^2 - 128*a6^5*a5^3*x34^5*a3^3*a1^2 - 888*a6^4*a5^4*x34^5*a3^3*a1^2 - 128*a6^3*a5^5*x34^5*a3^3*a1^2 + 136*a6^2*a5^6*x34^5*a3^3*a1^2 - 8*a6^6*a5*x34^6*a3^3*a1^2 - 8*a6^5*a5^2*x34^6*a3^3*a1^2 + 112*a6^4*a5^3*x34^6*a3^3*a1^2 + 112*a6^3*a5^4*x34^6*a3^3*a1^2 - 8*a6^2*a5^5*x34^6*a3^3*a1^2 - 8*a6*a5^6*x34^6*a3^3*a1^2 - 8*a6^6*a5^6*a3^4*a1^2 + 80*a6^6*a5^5*x34*a3^4*a1^2 + 80*a6^5*a5^6*x34*a3^4*a1^2 - 520*a6^6*a5^4*x34^2*a3^4*a1^2 - 520*a6^4*a5^6*x34^2*a3^4*a1^2 + 320*a6^6*a5^3*x34^3*a3^4*a1^2 + 920*a6^5*a5^4*x34^3*a3^4*a1^2 + 920*a6^4*a5^5*x34^3*a3^4*a1^2 + 320*a6^3*a5^6*x34^3*a3^4*a1^2 + 192*a6^6*a5^2*x34^4*a3^4*a1^2 - 640*a6^5*a5^3*x34^4*a3^4*a1^2 - 1800*a6^4*a5^4*x34^4*a3^4*a1^2 - 640*a6^3*a5^5*x34^4*a3^4*a1^2 + 192*a6^2*a5^6*x34^4*a3^4*a1^2 - 32*a6^6*a5*x34^5*a3^4*a1^2 + 72*a6^5*a5^2*x34^5*a3^4*a1^2 + 552*a6^4*a5^3*x34^5*a3^4*a1^2 + 552*a6^3*a5^4*x34^5*a3^4*a1^2 + 72*a6^2*a5^5*x34^5*a3^4*a1^2 - 32*a6*a5^6*x34^5*a3^4*a1^2 - 8*a6^6*x34^6*a3^4*a1^2 + 16*a6^5*a5*x34^6*a3^4*a1^2 - 128*a6^4*a5^2*x34^6*a3^4*a1^2 + 112*a6^3*a5^3*x34^6*a3^4*a1^2 - 128*a6^2*a5^4*x34^6*a3^4*a1^2 + 16*a6*a5^5*x34^6*a3^4*a1^2 - 8*a5^6*x34^6*a3^4*a1^2 + 32*a6^6*a5^5*a3^5*a1^2 + 32*a6^5*a5^6*a3^5*a1^2 - 384*a6^6*a5^4*x34*a3^5*a1^2 + 96*a6^5*a5^5*x34*a3^5*a1^2 - 384*a6^4*a5^6*x34*a3^5*a1^2 + 800*a6^6*a5^3*x34^2*a3^5*a1^2 + 480*a6^5*a5^4*x34^2*a3^5*a1^2 + 480*a6^4*a5^5*x34^2*a3^5*a1^2 + 800*a6^3*a5^6*x34^2*a3^5*a1^2 - 120*a6^6*a5^2*x34^3*a3^5*a1^2 - 1520*a6^5*a5^3*x34^3*a3^5*a1^2 - 1000*a6^4*a5^4*x34^3*a3^5*a1^2 - 1520*a6^3*a5^5*x34^3*a3^5*a1^2 - 120*a6^2*a5^6*x34^3*a3^5*a1^2 - 24*a6^6*a5*x34^4*a3^5*a1^2 + 600*a6^5*a5^2*x34^4*a3^5*a1^2 + 960*a6^4*a5^3*x34^4*a3^5*a1^2 + 960*a6^3*a5^4*x34^4*a3^5*a1^2 + 600*a6^2*a5^5*x34^4*a3^5*a1^2 - 24*a6*a5^6*x34^4*a3^5*a1^2 - 40*a6^6*x34^5*a3^5*a1^2 + 24*a6^5*a5*x34^5*a3^5*a1^2 - 648*a6^4*a5^2*x34^5*a3^5*a1^2 + 592*a6^3*a5^3*x34^5*a3^5*a1^2 - 648*a6^2*a5^4*x34^5*a3^5*a1^2 + 24*a6*a5^5*x34^5*a3^5*a1^2 - 40*a5^6*x34^5*a3^5*a1^2 + 8*a6^5*x34^6*a3^5*a1^2 + 16*a6^4*a5*x34^6*a3^5*a1^2 - 8*a6^3*a5^2*x34^6*a3^5*a1^2 - 8*a6^2*a5^3*x34^6*a3^5*a1^2 + 16*a6*a5^4*x34^6*a3^5*a1^2 + 8*a5^5*x34^6*a3^5*a1^2 - 128*a6^6*a5^4*a3^6*a1^2 + 32*a6^5*a5^5*a3^6*a1^2 - 128*a6^4*a5^6*a3^6*a1^2 + 672*a6^6*a5^3*x34*a3^6*a1^2 + 112*a6^5*a5^4*x34*a3^6*a1^2 + 112*a6^4*a5^5*x34*a3^6*a1^2 + 672*a6^3*a5^6*x34*a3^6*a1^2 - 488*a6^6*a5^2*x34^2*a3^6*a1^2 - 1888*a6^5*a5^3*x34^2*a3^6*a1^2 + 712*a6^4*a5^4*x34^2*a3^6*a1^2 - 1888*a6^3*a5^5*x34^2*a3^6*a1^2 - 488*a6^2*a5^6*x34^2*a3^6*a1^2 + 56*a6^6*a5*x34^3*a3^6*a1^2 + 1512*a6^5*a5^2*x34^3*a3^6*a1^2 + 672*a6^4*a5^3*x34^3*a3^6*a1^2 + 672*a6^3*a5^4*x34^3*a3^6*a1^2 + 1512*a6^2*a5^5*x34^3*a3^6*a1^2 + 56*a6*a5^6*x34^3*a3^6*a1^2 - 88*a6^6*x34^4*a3^6*a1^2 - 104*a6^5*a5*x34^4*a3^6*a1^2 - 1448*a6^4*a5^2*x34^4*a3^6*a1^2 + 1392*a6^3*a5^3*x34^4*a3^6*a1^2 - 1448*a6^2*a5^4*x34^4*a3^6*a1^2 - 104*a6*a5^5*x34^4*a3^6*a1^2 - 88*a5^6*x34^4*a3^6*a1^2 + 56*a6^5*x34^5*a3^6*a1^2 + 112*a6^4*a5*x34^5*a3^6*a1^2 - 56*a6^3*a5^2*x34^5*a3^6*a1^2 - 56*a6^2*a5^3*x34^5*a3^6*a1^2 + 112*a6*a5^4*x34^5*a3^6*a1^2 + 56*a5^5*x34^5*a3^6*a1^2 - 8*a6^4*x34^6*a3^6*a1^2 - 8*a6^3*a5*x34^6*a3^6*a1^2 + 24*a6^2*a5^2*x34^6*a3^6*a1^2 - 8*a6*a5^3*x34^6*a3^6*a1^2 - 8*a5^4*x34^6*a3^6*a1^2 + 192*a6^6*a5^3*a3^7*a1^2 + 32*a6^5*a5^4*a3^7*a1^2 + 32*a6^4*a5^5*a3^7*a1^2 + 192*a6^3*a5^6*a3^7*a1^2 - 384*a6^6*a5^2*x34*a3^7*a1^2 - 1184*a6^5*a5^3*x34*a3^7*a1^2 + 896*a6^4*a5^4*x34*a3^7*a1^2 - 1184*a6^3*a5^5*x34*a3^7*a1^2 - 384*a6^2*a5^6*x34*a3^7*a1^2 + 112*a6^6*a5*x34^2*a3^7*a1^2 + 1776*a6^5*a5^2*x34^2*a3^7*a1^2 + 96*a6^4*a5^3*x34^2*a3^7*a1^2 + 96*a6^3*a5^4*x34^2*a3^7*a1^2 + 1776*a6^2*a5^5*x34^2*a3^7*a1^2 + 112*a6*a5^6*x34^2*a3^7*a1^2 - 112*a6^6*x34^3*a3^7*a1^2 - 336*a6^5*a5*x34^3*a3^7*a1^2 - 1872*a6^4*a5^2*x34^3*a3^7*a1^2 + 1888*a6^3*a5^3*x34^3*a3^7*a1^2 - 1872*a6^2*a5^4*x34^3*a3^7*a1^2 - 336*a6*a5^5*x34^3*a3^7*a1^2 - 112*a5^6*x34^3*a3^7*a1^2 + 160*a6^5*x34^4*a3^7*a1^2 + 320*a6^4*a5*x34^4*a3^7*a1^2 - 160*a6^3*a5^2*x34^4*a3^7*a1^2 - 160*a6^2*a5^3*x34^4*a3^7*a1^2 + 320*a6*a5^4*x34^4*a3^7*a1^2 + 160*a5^5*x34^4*a3^7*a1^2 - 48*a6^4*x34^5*a3^7*a1^2 - 48*a6^3*a5*x34^5*a3^7*a1^2 + 144*a6^2*a5^2*x34^5*a3^7*a1^2 - 48*a6*a5^3*x34^5*a3^7*a1^2 - 48*a5^4*x34^5*a3^7*a1^2 - 96*a6^6*a5^2*a3^8*a1^2 - 296*a6^5*a5^3*a3^8*a1^2 + 224*a6^4*a5^4*a3^8*a1^2 - 296*a6^3*a5^5*a3^8*a1^2 - 96*a6^2*a5^6*a3^8*a1^2 + 72*a6^6*a5*x34*a3^8*a1^2 + 1008*a6^5*a5^2*x34*a3^8*a1^2 - 72*a6^4*a5^3*x34*a3^8*a1^2 - 72*a6^3*a5^4*x34*a3^8*a1^2 + 1008*a6^2*a5^5*x34*a3^8*a1^2 + 72*a6*a5^6*x34*a3^8*a1^2 - 88*a6^6*x34^2*a3^8*a1^2 - 384*a6^5*a5*x34^2*a3^8*a1^2 - 1488*a6^4*a5^2*x34^2*a3^8*a1^2 + 1552*a6^3*a5^3*x34^2*a3^8*a1^2 - 1488*a6^2*a5^4*x34^2*a3^8*a1^2 - 384*a6*a5^5*x34^2*a3^8*a1^2 - 88*a5^6*x34^2*a3^8*a1^2 + 240*a6^5*x34^3*a3^8*a1^2 + 480*a6^4*a5*x34^3*a3^8*a1^2 - 240*a6^3*a5^2*x34^3*a3^8*a1^2 - 240*a6^2*a5^3*x34^3*a3^8*a1^2 + 480*a6*a5^4*x34^3*a3^8*a1^2 + 240*a5^5*x34^3*a3^8*a1^2 - 120*a6^4*x34^4*a3^8*a1^2 - 120*a6^3*a5*x34^4*a3^8*a1^2 + 360*a6^2*a5^2*x34^4*a3^8*a1^2 - 120*a6*a5^3*x34^4*a3^8*a1^2 - 120*a5^4*x34^4*a3^8*a1^2 + 16*a6^6*a5*a3^9*a1^2 + 224*a6^5*a5^2*a3^9*a1^2 - 16*a6^4*a5^3*a3^9*a1^2 - 16*a6^3*a5^4*a3^9*a1^2 + 224*a6^2*a5^5*a3^9*a1^2 + 16*a6*a5^6*a3^9*a1^2 - 40*a6^6*x34*a3^9*a1^2 - 200*a6^5*a5*x34*a3^9*a1^2 - 680*a6^4*a5^2*x34*a3^9*a1^2 + 720*a6^3*a5^3*x34*a3^9*a1^2 - 680*a6^2*a5^4*x34*a3^9*a1^2 - 200*a6*a5^5*x34*a3^9*a1^2 - 40*a5^6*x34*a3^9*a1^2 + 200*a6^5*x34^2*a3^9*a1^2 + 400*a6^4*a5*x34^2*a3^9*a1^2 - 200*a6^3*a5^2*x34^2*a3^9*a1^2 - 200*a6^2*a5^3*x34^2*a3^9*a1^2 + 400*a6*a5^4*x34^2*a3^9*a1^2 + 200*a5^5*x34^2*a3^9*a1^2 - 160*a6^4*x34^3*a3^9*a1^2 - 160*a6^3*a5*x34^3*a3^9*a1^2 + 480*a6^2*a5^2*x34^3*a3^9*a1^2 - 160*a6*a5^3*x34^3*a3^9*a1^2 - 160*a5^4*x34^3*a3^9*a1^2 - 8*a6^6*a3^10*a1^2 - 40*a6^5*a5*a3^10*a1^2 - 136*a6^4*a5^2*a3^10*a1^2 + 144*a6^3*a5^3*a3^10*a1^2 - 136*a6^2*a5^4*a3^10*a1^2 - 40*a6*a5^5*a3^10*a1^2 - 8*a5^6*a3^10*a1^2 + 88*a6^5*x34*a3^10*a1^2 + 176*a6^4*a5*x34*a3^10*a1^2 - 88*a6^3*a5^2*x34*a3^10*a1^2 - 88*a6^2*a5^3*x34*a3^10*a1^2 + 176*a6*a5^4*x34*a3^10*a1^2 + 88*a5^5*x34*a3^10*a1^2 - 120*a6^4*x34^2*a3^10*a1^2 - 120*a6^3*a5*x34^2*a3^10*a1^2 + 360*a6^2*a5^2*x34^2*a3^10*a1^2 - 120*a6*a5^3*x34^2*a3^10*a1^2 - 120*a5^4*x34^2*a3^10*a1^2 + 16*a6^5*a3^11*a1^2 + 32*a6^4*a5*a3^11*a1^2 - 16*a6^3*a5^2*a3^11*a1^2 - 16*a6^2*a5^3*a3^11*a1^2 + 32*a6*a5^4*a3^11*a1^2 + 16*a5^5*a3^11*a1^2 - 48*a6^4*x34*a3^11*a1^2 - 48*a6^3*a5*x34*a3^11*a1^2 + 144*a6^2*a5^2*x34*a3^11*a1^2 - 48*a6*a5^3*x34*a3^11*a1^2 - 48*a5^4*x34*a3^11*a1^2 - 8*a6^4*a3^12*a1^2 - 8*a6^3*a5*a3^12*a1^2 + 24*a6^2*a5^2*a3^12*a1^2 - 8*a6*a5^3*a3^12*a1^2 - 8*a5^4*a3^12*a1^2 - 8*a6^6*a5^6*x34^3*a2*a1^2 + 16*a6^6*a5^5*x34^4*a2*a1^2 + 16*a6^5*a5^6*x34^4*a2*a1^2 + 16*a6^6*a5^4*x34^5*a2*a1^2 - 72*a6^5*a5^5*x34^5*a2*a1^2 + 16*a6^4*a5^6*x34^5*a2*a1^2 - 8*a6^6*a5^3*x34^6*a2*a1^2 + 16*a6^5*a5^4*x34^6*a2*a1^2 + 16*a6^4*a5^5*x34^6*a2*a1^2 - 8*a6^3*a5^6*x34^6*a2*a1^2 - 24*a6^6*a5^6*x34^2*a3*a2*a1^2 + 112*a6^6*a5^5*x34^3*a3*a2*a1^2 + 112*a6^5*a5^6*x34^3*a3*a2*a1^2 + 200*a6^6*a5^4*x34^4*a3*a2*a1^2 - 576*a6^5*a5^5*x34^4*a3*a2*a1^2 + 200*a6^4*a5^6*x34^4*a3*a2*a1^2 - 120*a6^5*a5^4*x34^5*a3*a2*a1^2 - 120*a6^4*a5^5*x34^5*a3*a2*a1^2 + 48*a6^5*a5^3*x34^6*a3*a2*a1^2 + 120*a6^4*a5^4*x34^6*a3*a2*a1^2 + 48*a6^3*a5^5*x34^6*a3*a2*a1^2 - 24*a6^6*a5^6*x34*a3^2*a2*a1^2 + 168*a6^6*a5^5*x34^2*a3^2*a2*a1^2 + 168*a6^5*a5^6*x34^2*a3^2*a2*a1^2 + 520*a6^6*a5^4*x34^3*a3^2*a2*a1^2 - 1488*a6^5*a5^5*x34^3*a3^2*a2*a1^2 + 520*a6^4*a5^6*x34^3*a3^2*a2*a1^2 - 552*a6^5*a5^4*x34^4*a3^2*a2*a1^2 - 552*a6^4*a5^5*x34^4*a3^2*a2*a1^2 - 72*a6^6*a5^2*x34^5*a3^2*a2*a1^2 + 384*a6^5*a5^3*x34^5*a3^2*a2*a1^2 + 1008*a6^4*a5^4*x34^5*a3^2*a2*a1^2 + 384*a6^3*a5^5*x34^5*a3^2*a2*a1^2 - 72*a6^2*a5^6*x34^5*a3^2*a2*a1^2 - 72*a6^5*a5^2*x34^6*a3^2*a2*a1^2 - 120*a6^4*a5^3*x34^6*a3^2*a2*a1^2 - 120*a6^3*a5^4*x34^6*a3^2*a2*a1^2 - 72*a6^2*a5^5*x34^6*a3^2*a2*a1^2 - 16*a6^6*a5^6*a3^3*a2*a1^2 + 112*a6^6*a5^5*x34*a3^3*a2*a1^2 + 112*a6^5*a5^6*x34*a3^3*a2*a1^2 + 400*a6^6*a5^4*x34^2*a3^3*a2*a1^2 - 1632*a6^5*a5^5*x34^2*a3^3*a2*a1^2 + 400*a6^4*a5^6*x34^2*a3^3*a2*a1^2 + 80*a6^6*a5^3*x34^3*a3^3*a2*a1^2 - 720*a6^5*a5^4*x34^3*a3^3*a2*a1^2 - 720*a6^4*a5^5*x34^3*a3^3*a2*a1^2 + 80*a6^3*a5^6*x34^3*a3^3*a2*a1^2 - 480*a6^6*a5^2*x34^4*a3^3*a2*a1^2 + 1168*a6^5*a5^3*x34^4*a3^3*a2*a1^2 + 2880*a6^4*a5^4*x34^4*a3^3*a2*a1^2 + 1168*a6^3*a5^5*x34^4*a3^3*a2*a1^2 - 480*a6^2*a5^6*x34^4*a3^3*a2*a1^2 + 48*a6^6*a5*x34^5*a3^3*a2*a1^2 - 336*a6^5*a5^2*x34^5*a3^3*a2*a1^2 - 752*a6^4*a5^3*x34^5*a3^3*a2*a1^2 - 752*a6^3*a5^4*x34^5*a3^3*a2*a1^2 - 336*a6^2*a5^5*x34^5*a3^3*a2*a1^2 + 48*a6*a5^6*x34^5*a3^3*a2*a1^2 - 8*a6^6*x34^6*a3^3*a2*a1^2 + 48*a6^5*a5*x34^6*a3^3*a2*a1^2 - 120*a6^4*a5^2*x34^6*a3^3*a2*a1^2 + 240*a6^3*a5^3*x34^6*a3^3*a2*a1^2 - 120*a6^2*a5^4*x34^6*a3^3*a2*a1^2 + 48*a6*a5^5*x34^6*a3^3*a2*a1^2 - 8*a5^6*x34^6*a3^3*a2*a1^2 + 56*a6^6*a5^5*a3^4*a2*a1^2 + 56*a6^5*a5^6*a3^4*a2*a1^2 + 80*a6^6*a5^4*x34*a3^4*a2*a1^2 - 960*a6^5*a5^5*x34*a3^4*a2*a1^2 + 80*a6^4*a5^6*x34*a3^4*a2*a1^2 + 240*a6^6*a5^3*x34^2*a3^4*a2*a1^2 + 240*a6^3*a5^6*x34^2*a3^4*a2*a1^2 - 1320*a6^6*a5^2*x34^3*a3^4*a2*a1^2 + 1760*a6^5*a5^3*x34^3*a3^4*a2*a1^2 + 3480*a6^4*a5^4*x34^3*a3^4*a2*a1^2 + 1760*a6^3*a5^5*x34^3*a3^4*a2*a1^2 - 1320*a6^2*a5^6*x34^3*a3^4*a2*a1^2 + 360*a6^6*a5*x34^4*a3^4*a2*a1^2 - 312*a6^5*a5^2*x34^4*a3^4*a2*a1^2 - 2320*a6^4*a5^3*x34^4*a3^4*a2*a1^2 - 2320*a6^3*a5^4*x34^4*a3^4*a2*a1^2 - 312*a6^2*a5^5*x34^4*a3^4*a2*a1^2 + 360*a6*a5^6*x34^4*a3^4*a2*a1^2 - 32*a6^6*x34^5*a3^4*a2*a1^2 + 72*a6^5*a5*x34^5*a3^4*a2*a1^2 - 432*a6^4*a5^2*x34^5*a3^4*a2*a1^2 + 1408*a6^3*a5^3*x34^5*a3^4*a2*a1^2 - 432*a6^2*a5^4*x34^5*a3^4*a2*a1^2 + 72*a6*a5^5*x34^5*a3^4*a2*a1^2 - 32*a5^6*x34^5*a3^4*a2*a1^2 + 16*a6^5*x34^6*a3^4*a2*a1^2 + 120*a6^4*a5*x34^6*a3^4*a2*a1^2 - 120*a6^3*a5^2*x34^6*a3^4*a2*a1^2 - 120*a6^2*a5^3*x34^6*a3^4*a2*a1^2 + 120*a6*a5^4*x34^6*a3^4*a2*a1^2 + 16*a5^5*x34^6*a3^4*a2*a1^2 + 32*a6^6*a5^4*a3^5*a2*a1^2 - 384*a6^5*a5^5*a3^5*a2*a1^2 + 32*a6^4*a5^6*a3^5*a2*a1^2 + 240*a6^6*a5^3*x34*a3^5*a2*a1^2 + 432*a6^5*a5^4*x34*a3^5*a2*a1^2 + 432*a6^4*a5^5*x34*a3^5*a2*a1^2 + 240*a6^3*a5^6*x34*a3^5*a2*a1^2 - 1872*a6^6*a5^2*x34^2*a3^5*a2*a1^2 + 1488*a6^5*a5^3*x34^2*a3^5*a2*a1^2 + 1728*a6^4*a5^4*x34^2*a3^5*a2*a1^2 + 1488*a6^3*a5^5*x34^2*a3^5*a2*a1^2 - 1872*a6^2*a5^6*x34^2*a3^5*a2*a1^2 + 1008*a6^6*a5*x34^3*a3^5*a2*a1^2 + 768*a6^5*a5^2*x34^3*a3^5*a2*a1^2 - 4192*a6^4*a5^3*x34^3*a3^5*a2*a1^2 - 4192*a6^3*a5^4*x34^3*a3^5*a2*a1^2 + 768*a6^2*a5^5*x34^3*a3^5*a2*a1^2 + 1008*a6*a5^6*x34^3*a3^5*a2*a1^2 - 24*a6^6*x34^4*a3^5*a2*a1^2 - 576*a6^5*a5*x34^4*a3^5*a2*a1^2 - 72*a6^4*a5^2*x34^4*a3^5*a2*a1^2 + 3408*a6^3*a5^3*x34^4*a3^5*a2*a1^2 - 72*a6^2*a5^4*x34^4*a3^5*a2*a1^2 - 576*a6*a5^5*x34^4*a3^5*a2*a1^2 - 24*a5^6*x34^4*a3^5*a2*a1^2 + 24*a6^5*x34^5*a3^5*a2*a1^2 + 504*a6^4*a5*x34^5*a3^5*a2*a1^2 - 624*a6^3*a5^2*x34^5*a3^5*a2*a1^2 - 624*a6^2*a5^3*x34^5*a3^5*a2*a1^2 + 504*a6*a5^4*x34^5*a3^5*a2*a1^2 + 24*a5^5*x34^5*a3^5*a2*a1^2 + 16*a6^4*x34^6*a3^5*a2*a1^2 + 48*a6^3*a5*x34^6*a3^5*a2*a1^2 - 72*a6^2*a5^2*x34^6*a3^5*a2*a1^2 + 48*a6*a5^3*x34^6*a3^5*a2*a1^2 + 16*a5^4*x34^6*a3^5*a2*a1^2 + 80*a6^6*a5^3*a3^6*a2*a1^2 + 144*a6^5*a5^4*a3^6*a2*a1^2 + 144*a6^4*a5^5*a3^6*a2*a1^2 + 80*a6^3*a5^6*a3^6*a2*a1^2 - 1344*a6^6*a5^2*x34*a3^6*a2*a1^2 + 784*a6^5*a5^3*x34*a3^6*a2*a1^2 + 336*a6^4*a5^4*x34*a3^6*a2*a1^2 + 784*a6^3*a5^5*x34*a3^6*a2*a1^2 - 1344*a6^2*a5^6*x34*a3^6*a2*a1^2 + 1344*a6^6*a5*x34^2*a3^6*a2*a1^2 + 1824*a6^5*a5^2*x34^2*a3^6*a2*a1^2 - 4496*a6^4*a5^3*x34^2*a3^6*a2*a1^2 - 4496*a6^3*a5^4*x34^2*a3^6*a2*a1^2 + 1824*a6^2*a5^5*x34^2*a3^6*a2*a1^2 + 1344*a6*a5^6*x34^2*a3^6*a2*a1^2 + 56*a6^6*x34^3*a3^6*a2*a1^2 - 2016*a6^5*a5*x34^3*a3^6*a2*a1^2 + 1512*a6^4*a5^2*x34^3*a3^6*a2*a1^2 + 4592*a6^3*a5^3*x34^3*a3^6*a2*a1^2 + 1512*a6^2*a5^4*x34^3*a3^6*a2*a1^2 - 2016*a6*a5^5*x34^3*a3^6*a2*a1^2 + 56*a5^6*x34^3*a3^6*a2*a1^2 - 104*a6^5*x34^4*a3^6*a2*a1^2 + 840*a6^4*a5*x34^4*a3^6*a2*a1^2 - 1440*a6^3*a5^2*x34^4*a3^6*a2*a1^2 - 1440*a6^2*a5^3*x34^4*a3^6*a2*a1^2 + 840*a6*a5^4*x34^4*a3^6*a2*a1^2 - 104*a5^5*x34^4*a3^6*a2*a1^2 + 112*a6^4*x34^5*a3^6*a2*a1^2 + 336*a6^3*a5*x34^5*a3^6*a2*a1^2 - 504*a6^2*a5^2*x34^5*a3^6*a2*a1^2 + 336*a6*a5^3*x34^5*a3^6*a2*a1^2 + 112*a5^4*x34^5*a3^6*a2*a1^2 - 8*a6^3*x34^6*a3^6*a2*a1^2 - 8*a5^3*x34^6*a3^6*a2*a1^2 - 384*a6^6*a5^2*a3^7*a2*a1^2 + 224*a6^5*a5^3*a3^7*a2*a1^2 + 96*a6^4*a5^4*a3^7*a2*a1^2 + 224*a6^3*a5^5*a3^7*a2*a1^2 - 384*a6^2*a5^6*a3^7*a2*a1^2 + 864*a6^6*a5*x34*a3^7*a2*a1^2 + 1344*a6^5*a5^2*x34*a3^7*a2*a1^2 - 2656*a6^4*a5^3*x34*a3^7*a2*a1^2 - 2656*a6^3*a5^4*x34*a3^7*a2*a1^2 + 1344*a6^2*a5^5*x34*a3^7*a2*a1^2 + 864*a6*a5^6*x34*a3^7*a2*a1^2 + 112*a6^6*x34^2*a3^7*a2*a1^2 - 2592*a6^5*a5*x34^2*a3^7*a2*a1^2 + 2448*a6^4*a5^2*x34^2*a3^7*a2*a1^2 + 3808*a6^3*a5^3*x34^2*a3^7*a2*a1^2 + 2448*a6^2*a5^4*x34^2*a3^7*a2*a1^2 - 2592*a6*a5^5*x34^2*a3^7*a2*a1^2 + 112*a5^6*x34^2*a3^7*a2*a1^2 - 336*a6^5*x34^3*a3^7*a2*a1^2 + 720*a6^4*a5*x34^3*a3^7*a2*a1^2 - 1920*a6^3*a5^2*x34^3*a3^7*a2*a1^2 - 1920*a6^2*a5^3*x34^3*a3^7*a2*a1^2 + 720*a6*a5^4*x34^3*a3^7*a2*a1^2 - 336*a5^5*x34^3*a3^7*a2*a1^2 + 320*a6^4*x34^4*a3^7*a2*a1^2 + 960*a6^3*a5*x34^4*a3^7*a2*a1^2 - 1440*a6^2*a5^2*x34^4*a3^7*a2*a1^2 + 960*a6*a5^3*x34^4*a3^7*a2*a1^2 + 320*a5^4*x34^4*a3^7*a2*a1^2 - 48*a6^3*x34^5*a3^7*a2*a1^2 - 48*a5^3*x34^5*a3^7*a2*a1^2 + 216*a6^6*a5*a3^8*a2*a1^2 + 336*a6^5*a5^2*a3^8*a2*a1^2 - 664*a6^4*a5^3*a3^8*a2*a1^2 - 664*a6^3*a5^4*a3^8*a2*a1^2 + 336*a6^2*a5^5*a3^8*a2*a1^2 + 216*a6*a5^6*a3^8*a2*a1^2 + 72*a6^6*x34*a3^8*a2*a1^2 - 1512*a6^5*a5*x34*a3^8*a2*a1^2 + 1512*a6^4*a5^2*x34*a3^8*a2*a1^2 + 1872*a6^3*a5^3*x34*a3^8*a2*a1^2 + 1512*a6^2*a5^4*x34*a3^8*a2*a1^2 - 1512*a6*a5^5*x34*a3^8*a2*a1^2 + 72*a5^6*x34*a3^8*a2*a1^2 - 384*a6^5*x34^2*a3^8*a2*a1^2 + 360*a6^4*a5*x34^2*a3^8*a2*a1^2 - 1560*a6^3*a5^2*x34^2*a3^8*a2*a1^2 - 1560*a6^2*a5^3*x34^2*a3^8*a2*a1^2 + 360*a6*a5^4*x34^2*a3^8*a2*a1^2 - 384*a5^5*x34^2*a3^8*a2*a1^2 + 480*a6^4*x34^3*a3^8*a2*a1^2 + 1440*a6^3*a5*x34^3*a3^8*a2*a1^2 - 2160*a6^2*a5^2*x34^3*a3^8*a2*a1^2 + 1440*a6*a5^3*x34^3*a3^8*a2*a1^2 + 480*a5^4*x34^3*a3^8*a2*a1^2 - 120*a6^3*x34^4*a3^8*a2*a1^2 - 120*a5^3*x34^4*a3^8*a2*a1^2 + 16*a6^6*a3^9*a2*a1^2 - 336*a6^5*a5*a3^9*a2*a1^2 + 336*a6^4*a5^2*a3^9*a2*a1^2 + 416*a6^3*a5^3*a3^9*a2*a1^2 + 336*a6^2*a5^4*a3^9*a2*a1^2 - 336*a6*a5^5*a3^9*a2*a1^2 + 16*a5^6*a3^9*a2*a1^2 - 200*a6^5*x34*a3^9*a2*a1^2 + 120*a6^4*a5*x34*a3^9*a2*a1^2 - 720*a6^3*a5^2*x34*a3^9*a2*a1^2 - 720*a6^2*a5^3*x34*a3^9*a2*a1^2 + 120*a6*a5^4*x34*a3^9*a2*a1^2 - 200*a5^5*x34*a3^9*a2*a1^2 + 400*a6^4*x34^2*a3^9*a2*a1^2 + 1200*a6^3*a5*x34^2*a3^9*a2*a1^2 - 1800*a6^2*a5^2*x34^2*a3^9*a2*a1^2 + 1200*a6*a5^3*x34^2*a3^9*a2*a1^2 + 400*a5^4*x34^2*a3^9*a2*a1^2 - 160*a6^3*x34^3*a3^9*a2*a1^2 - 160*a5^3*x34^3*a3^9*a2*a1^2 - 40*a6^5*a3^10*a2*a1^2 + 24*a6^4*a5*a3^10*a2*a1^2 - 144*a6^3*a5^2*a3^10*a2*a1^2 - 144*a6^2*a5^3*a3^10*a2*a1^2 + 24*a6*a5^4*a3^10*a2*a1^2 - 40*a5^5*a3^10*a2*a1^2 + 176*a6^4*x34*a3^10*a2*a1^2 + 528*a6^3*a5*x34*a3^10*a2*a1^2 - 792*a6^2*a5^2*x34*a3^10*a2*a1^2 + 528*a6*a5^3*x34*a3^10*a2*a1^2 + 176*a5^4*x34*a3^10*a2*a1^2 - 120*a6^3*x34^2*a3^10*a2*a1^2 - 120*a5^3*x34^2*a3^10*a2*a1^2 + 32*a6^4*a3^11*a2*a1^2 + 96*a6^3*a5*a3^11*a2*a1^2 - 144*a6^2*a5^2*a3^11*a2*a1^2 + 96*a6*a5^3*a3^11*a2*a1^2 + 32*a5^4*a3^11*a2*a1^2 - 48*a6^3*x34*a3^11*a2*a1^2 - 48*a5^3*x34*a3^11*a2*a1^2 - 8*a6^3*a3^12*a2*a1^2 - 8*a5^3*a3^12*a2*a1^2 + 24*a6^6*a5^6*x34^2*a2^2*a1^2 - 8*a6^6*a5^5*x34^3*a2^2*a1^2 - 8*a6^5*a5^6*x34^3*a2^2*a1^2 - 128*a6^6*a5^4*x34^4*a2^2*a1^2 + 120*a6^5*a5^5*x34^4*a2^2*a1^2 - 128*a6^4*a5^6*x34^4*a2^2*a1^2 - 8*a6^6*a5^3*x34^5*a2^2*a1^2 + 120*a6^5*a5^4*x34^5*a2^2*a1^2 + 120*a6^4*a5^5*x34^5*a2^2*a1^2 - 8*a6^3*a5^6*x34^5*a2^2*a1^2 + 24*a6^6*a5^2*x34^6*a2^2*a1^2 - 8*a6^5*a5^3*x34^6*a2^2*a1^2 - 128*a6^4*a5^4*x34^6*a2^2*a1^2 - 8*a6^3*a5^5*x34^6*a2^2*a1^2 + 24*a6^2*a5^6*x34^6*a2^2*a1^2 + 48*a6^6*a5^6*x34*a3*a2^2*a1^2 - 96*a6^6*a5^5*x34^2*a3*a2^2*a1^2 - 96*a6^5*a5^6*x34^2*a3*a2^2*a1^2 - 632*a6^6*a5^4*x34^3*a3*a2^2*a1^2 + 576*a6^5*a5^5*x34^3*a3*a2^2*a1^2 - 632*a6^4*a5^6*x34^3*a3*a2^2*a1^2 - 160*a6^6*a5^3*x34^4*a3*a2^2*a1^2 + 888*a6^5*a5^4*x34^4*a3*a2^2*a1^2 + 888*a6^4*a5^5*x34^4*a3*a2^2*a1^2 - 160*a6^3*a5^6*x34^4*a3*a2^2*a1^2 + 72*a6^6*a5^2*x34^5*a3*a2^2*a1^2 + 48*a6^5*a5^3*x34^5*a3*a2^2*a1^2 - 480*a6^4*a5^4*x34^5*a3*a2^2*a1^2 + 48*a6^3*a5^5*x34^5*a3*a2^2*a1^2 + 72*a6^2*a5^6*x34^5*a3*a2^2*a1^2 - 72*a6^5*a5^2*x34^6*a3*a2^2*a1^2 - 120*a6^4*a5^3*x34^6*a3*a2^2*a1^2 - 120*a6^3*a5^4*x34^6*a3*a2^2*a1^2 - 72*a6^2*a5^5*x34^6*a3*a2^2*a1^2 + 48*a6^6*a5^6*a3^2*a2^2*a1^2 - 240*a6^6*a5^5*x34*a3^2*a2^2*a1^2 - 240*a6^5*a5^6*x34*a3^2*a2^2*a1^2 - 408*a6^6*a5^4*x34^2*a3^2*a2^2*a1^2 + 1008*a6^5*a5^5*x34^2*a3^2*a2^2*a1^2 - 408*a6^4*a5^6*x34^2*a3^2*a2^2*a1^2 - 800*a6^6*a5^3*x34^3*a3^2*a2^2*a1^2 + 1992*a6^5*a5^4*x34^3*a3^2*a2^2*a1^2 + 1992*a6^4*a5^5*x34^3*a3^2*a2^2*a1^2 - 800*a6^3*a5^6*x34^3*a3^2*a2^2*a1^2 + 720*a6^6*a5^2*x34^4*a3^2*a2^2*a1^2 - 1560*a6^4*a5^4*x34^4*a3^2*a2^2*a1^2 + 720*a6^2*a5^6*x34^4*a3^2*a2^2*a1^2 - 72*a6^6*a5*x34^5*a3^2*a2^2*a1^2 - 432*a6^5*a5^2*x34^5*a3^2*a2^2*a1^2 - 1080*a6^4*a5^3*x34^5*a3^2*a2^2*a1^2 - 1080*a6^3*a5^4*x34^5*a3^2*a2^2*a1^2 - 432*a6^2*a5^5*x34^5*a3^2*a2^2*a1^2 - 72*a6*a5^6*x34^5*a3^2*a2^2*a1^2 + 24*a6^6*x34^6*a3^2*a2^2*a1^2 - 72*a6^5*a5*x34^6*a3^2*a2^2*a1^2 + 720*a6^4*a5^2*x34^6*a3^2*a2^2*a1^2 - 240*a6^3*a5^3*x34^6*a3^2*a2^2*a1^2 + 720*a6^2*a5^4*x34^6*a3^2*a2^2*a1^2 - 72*a6*a5^5*x34^6*a3^2*a2^2*a1^2 + 24*a5^6*x34^6*a3^2*a2^2*a1^2 - 160*a6^6*a5^5*a3^3*a2^2*a1^2 - 160*a6^5*a5^6*a3^3*a2^2*a1^2 + 448*a6^6*a5^4*x34*a3^3*a2^2*a1^2 + 864*a6^5*a5^5*x34*a3^3*a2^2*a1^2 + 448*a6^4*a5^6*x34*a3^3*a2^2*a1^2 - 1760*a6^6*a5^3*x34^2*a3^3*a2^2*a1^2 + 1488*a6^5*a5^4*x34^2*a3^3*a2^2*a1^2 + 1488*a6^4*a5^5*x34^2*a3^3*a2^2*a1^2 - 1760*a6^3*a5^6*x34^2*a3^3*a2^2*a1^2 + 2400*a6^6*a5^2*x34^3*a3^3*a2^2*a1^2 - 160*a6^5*a5^3*x34^3*a3^3*a2^2*a1^2 - 3120*a6^4*a5^4*x34^3*a3^3*a2^2*a1^2 - 160*a6^3*a5^5*x34^3*a3^3*a2^2*a1^2 + 2400*a6^2*a5^6*x34^3*a3^3*a2^2*a1^2 - 480*a6^6*a5*x34^4*a3^3*a2^2*a1^2 - 1440*a6^5*a5^2*x34^4*a3^3*a2^2*a1^2 - 2720*a6^4*a5^3*x34^4*a3^3*a2^2*a1^2 - 2720*a6^3*a5^4*x34^4*a3^3*a2^2*a1^2 - 1440*a6^2*a5^5*x34^4*a3^3*a2^2*a1^2 - 480*a6*a5^6*x34^4*a3^3*a2^2*a1^2 + 136*a6^6*x34^5*a3^3*a2^2*a1^2 - 336*a6^5*a5*x34^5*a3^3*a2^2*a1^2 + 3960*a6^4*a5^2*x34^5*a3^3*a2^2*a1^2 - 960*a6^3*a5^3*x34^5*a3^3*a2^2*a1^2 + 3960*a6^2*a5^4*x34^5*a3^3*a2^2*a1^2 - 336*a6*a5^5*x34^5*a3^3*a2^2*a1^2 + 136*a5^6*x34^5*a3^3*a2^2*a1^2 - 8*a6^5*x34^6*a3^3*a2^2*a1^2 - 120*a6^4*a5*x34^6*a3^3*a2^2*a1^2 - 240*a6^3*a5^2*x34^6*a3^3*a2^2*a1^2 - 240*a6^2*a5^3*x34^6*a3^3*a2^2*a1^2 - 120*a6*a5^4*x34^6*a3^3*a2^2*a1^2 - 8*a5^5*x34^6*a3^3*a2^2*a1^2 + 224*a6^6*a5^4*a3^4*a2^2*a1^2 + 432*a6^5*a5^5*a3^4*a2^2*a1^2 + 224*a6^4*a5^6*a3^4*a2^2*a1^2 - 1840*a6^6*a5^3*x34*a3^4*a2^2*a1^2 + 240*a6^5*a5^4*x34*a3^4*a2^2*a1^2 + 240*a6^4*a5^5*x34*a3^4*a2^2*a1^2 - 1840*a6^3*a5^6*x34*a3^4*a2^2*a1^2 + 3960*a6^6*a5^2*x34^2*a3^4*a2^2*a1^2 - 240*a6^5*a5^3*x34^2*a3^4*a2^2*a1^2 - 3960*a6^4*a5^4*x34^2*a3^4*a2^2*a1^2 - 240*a6^3*a5^5*x34^2*a3^4*a2^2*a1^2 + 3960*a6^2*a5^6*x34^2*a3^4*a2^2*a1^2 - 1320*a6^6*a5*x34^3*a3^4*a2^2*a1^2 - 3240*a6^5*a5^2*x34^3*a3^4*a2^2*a1^2 - 1600*a6^4*a5^3*x34^3*a3^4*a2^2*a1^2 - 1600*a6^3*a5^4*x34^3*a3^4*a2^2*a1^2 - 3240*a6^2*a5^5*x34^3*a3^4*a2^2*a1^2 - 1320*a6*a5^6*x34^3*a3^4*a2^2*a1^2 + 192*a6^6*x34^4*a3^4*a2^2*a1^2 - 312*a6^5*a5*x34^4*a3^4*a2^2*a1^2 + 7920*a6^4*a5^2*x34^4*a3^4*a2^2*a1^2 - 320*a6^3*a5^3*x34^4*a3^4*a2^2*a1^2 + 7920*a6^2*a5^4*x34^4*a3^4*a2^2*a1^2 - 312*a6*a5^5*x34^4*a3^4*a2^2*a1^2 + 192*a5^6*x34^4*a3^4*a2^2*a1^2 + 72*a6^5*x34^5*a3^4*a2^2*a1^2 - 432*a6^4*a5*x34^5*a3^4*a2^2*a1^2 - 1800*a6^3*a5^2*x34^5*a3^4*a2^2*a1^2 - 1800*a6^2*a5^3*x34^5*a3^4*a2^2*a1^2 - 432*a6*a5^4*x34^5*a3^4*a2^2*a1^2 + 72*a5^5*x34^5*a3^4*a2^2*a1^2 - 128*a6^4*x34^6*a3^4*a2^2*a1^2 - 120*a6^3*a5*x34^6*a3^4*a2^2*a1^2 + 720*a6^2*a5^2*x34^6*a3^4*a2^2*a1^2 - 120*a6*a5^3*x34^6*a3^4*a2^2*a1^2 - 128*a5^4*x34^6*a3^4*a2^2*a1^2 - 736*a6^6*a5^3*a3^5*a2^2*a1^2 + 96*a6^5*a5^4*a3^5*a2^2*a1^2 + 96*a6^4*a5^5*a3^5*a2^2*a1^2 - 736*a6^3*a5^6*a3^5*a2^2*a1^2 + 3312*a6^6*a5^2*x34*a3^5*a2^2*a1^2 - 192*a6^5*a5^3*x34*a3^5*a2^2*a1^2 - 2880*a6^4*a5^4*x34*a3^5*a2^2*a1^2 - 192*a6^3*a5^5*x34*a3^5*a2^2*a1^2 + 3312*a6^2*a5^6*x34*a3^5*a2^2*a1^2 - 1872*a6^6*a5*x34^2*a3^5*a2^2*a1^2 - 4320*a6^5*a5^2*x34^2*a3^5*a2^2*a1^2 + 2160*a6^4*a5^3*x34^2*a3^5*a2^2*a1^2 + 2160*a6^3*a5^4*x34^2*a3^5*a2^2*a1^2 - 4320*a6^2*a5^5*x34^2*a3^5*a2^2*a1^2 - 1872*a6*a5^6*x34^2*a3^5*a2^2*a1^2 - 120*a6^6*x34^3*a3^5*a2^2*a1^2 + 768*a6^5*a5*x34^3*a3^5*a2^2*a1^2 + 6120*a6^4*a5^2*x34^3*a3^5*a2^2*a1^2 + 4000*a6^3*a5^3*x34^3*a3^5*a2^2*a1^2 + 6120*a6^2*a5^4*x34^3*a3^5*a2^2*a1^2 + 768*a6*a5^5*x34^3*a3^5*a2^2*a1^2 - 120*a5^6*x34^3*a3^5*a2^2*a1^2 + 600*a6^5*x34^4*a3^5*a2^2*a1^2 - 72*a6^4*a5*x34^4*a3^5*a2^2*a1^2 - 5760*a6^3*a5^2*x34^4*a3^5*a2^2*a1^2 - 5760*a6^2*a5^3*x34^4*a3^5*a2^2*a1^2 - 72*a6*a5^4*x34^4*a3^5*a2^2*a1^2 + 600*a5^5*x34^4*a3^5*a2^2*a1^2 - 648*a6^4*x34^5*a3^5*a2^2*a1^2 - 624*a6^3*a5*x34^5*a3^5*a2^2*a1^2 + 4320*a6^2*a5^2*x34^5*a3^5*a2^2*a1^2 - 624*a6*a5^3*x34^5*a3^5*a2^2*a1^2 - 648*a5^4*x34^5*a3^5*a2^2*a1^2 - 8*a6^3*x34^6*a3^5*a2^2*a1^2 - 72*a6^2*a5*x34^6*a3^5*a2^2*a1^2 - 72*a6*a5^2*x34^6*a3^5*a2^2*a1^2 - 8*a5^3*x34^6*a3^5*a2^2*a1^2 + 1104*a6^6*a5^2*a3^6*a2^2*a1^2 - 64*a6^5*a5^3*a3^6*a2^2*a1^2 - 960*a6^4*a5^4*a3^6*a2^2*a1^2 - 64*a6^3*a5^5*a3^6*a2^2*a1^2 + 1104*a6^2*a5^6*a3^6*a2^2*a1^2 - 1344*a6^6*a5*x34*a3^6*a2^2*a1^2 - 3024*a6^5*a5^2*x34*a3^6*a2^2*a1^2 + 2800*a6^4*a5^3*x34*a3^6*a2^2*a1^2 + 2800*a6^3*a5^4*x34*a3^6*a2^2*a1^2 - 3024*a6^2*a5^5*x34*a3^6*a2^2*a1^2 - 1344*a6*a5^6*x34*a3^6*a2^2*a1^2 - 488*a6^6*x34^2*a3^6*a2^2*a1^2 + 1824*a6^5*a5*x34^2*a3^6*a2^2*a1^2 + 360*a6^4*a5^2*x34^2*a3^6*a2^2*a1^2 + 7680*a6^3*a5^3*x34^2*a3^6*a2^2*a1^2 + 360*a6^2*a5^4*x34^2*a3^6*a2^2*a1^2 + 1824*a6*a5^5*x34^2*a3^6*a2^2*a1^2 - 488*a5^6*x34^2*a3^6*a2^2*a1^2 + 1512*a6^5*x34^3*a3^6*a2^2*a1^2 + 1512*a6^4*a5*x34^3*a3^6*a2^2*a1^2 - 10080*a6^3*a5^2*x34^3*a3^6*a2^2*a1^2 - 10080*a6^2*a5^3*x34^3*a3^6*a2^2*a1^2 + 1512*a6*a5^4*x34^3*a3^6*a2^2*a1^2 + 1512*a5^5*x34^3*a3^6*a2^2*a1^2 - 1448*a6^4*x34^4*a3^6*a2^2*a1^2 - 1440*a6^3*a5*x34^4*a3^6*a2^2*a1^2 + 11520*a6^2*a5^2*x34^4*a3^6*a2^2*a1^2 - 1440*a6*a5^3*x34^4*a3^6*a2^2*a1^2 - 1448*a5^4*x34^4*a3^6*a2^2*a1^2 - 56*a6^3*x34^5*a3^6*a2^2*a1^2 - 504*a6^2*a5*x34^5*a3^6*a2^2*a1^2 - 504*a6*a5^2*x34^5*a3^6*a2^2*a1^2 - 56*a5^3*x34^5*a3^6*a2^2*a1^2 + 24*a6^2*x34^6*a3^6*a2^2*a1^2 + 24*a5^2*x34^6*a3^6*a2^2*a1^2 - 384*a6^6*a5*a3^7*a2^2*a1^2 - 864*a6^5*a5^2*a3^7*a2^2*a1^2 + 800*a6^4*a5^3*a3^7*a2^2*a1^2 + 800*a6^3*a5^4*a3^7*a2^2*a1^2 - 864*a6^2*a5^5*a3^7*a2^2*a1^2 - 384*a6*a5^6*a3^7*a2^2*a1^2 - 384*a6^6*x34*a3^7*a2^2*a1^2 + 1344*a6^5*a5*x34*a3^7*a2^2*a1^2 - 1440*a6^4*a5^2*x34*a3^7*a2^2*a1^2 + 5440*a6^3*a5^3*x34*a3^7*a2^2*a1^2 - 1440*a6^2*a5^4*x34*a3^7*a2^2*a1^2 + 1344*a6*a5^5*x34*a3^7*a2^2*a1^2 - 384*a5^6*x34*a3^7*a2^2*a1^2 + 1776*a6^5*x34^2*a3^7*a2^2*a1^2 + 2448*a6^4*a5*x34^2*a3^7*a2^2*a1^2 - 10080*a6^3*a5^2*x34^2*a3^7*a2^2*a1^2 - 10080*a6^2*a5^3*x34^2*a3^7*a2^2*a1^2 + 2448*a6*a5^4*x34^2*a3^7*a2^2*a1^2 + 1776*a5^5*x34^2*a3^7*a2^2*a1^2 - 1872*a6^4*x34^3*a3^7*a2^2*a1^2 - 1920*a6^3*a5*x34^3*a3^7*a2^2*a1^2 + 17280*a6^2*a5^2*x34^3*a3^7*a2^2*a1^2 - 1920*a6*a5^3*x34^3*a3^7*a2^2*a1^2 - 1872*a5^4*x34^3*a3^7*a2^2*a1^2 - 160*a6^3*x34^4*a3^7*a2^2*a1^2 - 1440*a6^2*a5*x34^4*a3^7*a2^2*a1^2 - 1440*a6*a5^2*x34^4*a3^7*a2^2*a1^2 - 160*a5^3*x34^4*a3^7*a2^2*a1^2 + 144*a6^2*x34^5*a3^7*a2^2*a1^2 + 144*a5^2*x34^5*a3^7*a2^2*a1^2 - 96*a6^6*a3^8*a2^2*a1^2 + 336*a6^5*a5*a3^8*a2^2*a1^2 - 360*a6^4*a5^2*a3^8*a2^2*a1^2 + 1360*a6^3*a5^3*a3^8*a2^2*a1^2 - 360*a6^2*a5^4*a3^8*a2^2*a1^2 + 336*a6*a5^5*a3^8*a2^2*a1^2 - 96*a5^6*a3^8*a2^2*a1^2 + 1008*a6^5*x34*a3^8*a2^2*a1^2 + 1512*a6^4*a5*x34*a3^8*a2^2*a1^2 - 5400*a6^3*a5^2*x34*a3^8*a2^2*a1^2 - 5400*a6^2*a5^3*x34*a3^8*a2^2*a1^2 + 1512*a6*a5^4*x34*a3^8*a2^2*a1^2 + 1008*a5^5*x34*a3^8*a2^2*a1^2 - 1488*a6^4*x34^2*a3^8*a2^2*a1^2 - 1560*a6^3*a5*x34^2*a3^8*a2^2*a1^2 + 15120*a6^2*a5^2*x34^2*a3^8*a2^2*a1^2 - 1560*a6*a5^3*x34^2*a3^8*a2^2*a1^2 - 1488*a5^4*x34^2*a3^8*a2^2*a1^2 - 240*a6^3*x34^3*a3^8*a2^2*a1^2 - 2160*a6^2*a5*x34^3*a3^8*a2^2*a1^2 - 2160*a6*a5^2*x34^3*a3^8*a2^2*a1^2 - 240*a5^3*x34^3*a3^8*a2^2*a1^2 + 360*a6^2*x34^4*a3^8*a2^2*a1^2 + 360*a5^2*x34^4*a3^8*a2^2*a1^2 + 224*a6^5*a3^9*a2^2*a1^2 + 336*a6^4*a5*a3^9*a2^2*a1^2 - 1200*a6^3*a5^2*a3^9*a2^2*a1^2 - 1200*a6^2*a5^3*a3^9*a2^2*a1^2 + 336*a6*a5^4*a3^9*a2^2*a1^2 + 224*a5^5*a3^9*a2^2*a1^2 - 680*a6^4*x34*a3^9*a2^2*a1^2 - 720*a6^3*a5*x34*a3^9*a2^2*a1^2 + 7200*a6^2*a5^2*x34*a3^9*a2^2*a1^2 - 720*a6*a5^3*x34*a3^9*a2^2*a1^2 - 680*a5^4*x34*a3^9*a2^2*a1^2 - 200*a6^3*x34^2*a3^9*a2^2*a1^2 - 1800*a6^2*a5*x34^2*a3^9*a2^2*a1^2 - 1800*a6*a5^2*x34^2*a3^9*a2^2*a1^2 - 200*a5^3*x34^2*a3^9*a2^2*a1^2 + 480*a6^2*x34^3*a3^9*a2^2*a1^2 + 480*a5^2*x34^3*a3^9*a2^2*a1^2 - 136*a6^4*a3^10*a2^2*a1^2 - 144*a6^3*a5*a3^10*a2^2*a1^2 + 1440*a6^2*a5^2*a3^10*a2^2*a1^2 - 144*a6*a5^3*a3^10*a2^2*a1^2 - 136*a5^4*a3^10*a2^2*a1^2 - 88*a6^3*x34*a3^10*a2^2*a1^2 - 792*a6^2*a5*x34*a3^10*a2^2*a1^2 - 792*a6*a5^2*x34*a3^10*a2^2*a1^2 - 88*a5^3*x34*a3^10*a2^2*a1^2 + 360*a6^2*x34^2*a3^10*a2^2*a1^2 + 360*a5^2*x34^2*a3^10*a2^2*a1^2 - 16*a6^3*a3^11*a2^2*a1^2 - 144*a6^2*a5*a3^11*a2^2*a1^2 - 144*a6*a5^2*a3^11*a2^2*a1^2 - 16*a5^3*a3^11*a2^2*a1^2 + 144*a6^2*x34*a3^11*a2^2*a1^2 + 144*a5^2*x34*a3^11*a2^2*a1^2 + 24*a6^2*a3^12*a2^2*a1^2 + 24*a5^2*a3^12*a2^2*a1^2 - 8*a6^6*a5^6*x34*a2^3*a1^2 - 8*a6^6*a5^5*x34^2*a2^3*a1^2 - 8*a6^5*a5^6*x34^2*a2^3*a1^2 + 112*a6^6*a5^4*x34^3*a2^3*a1^2 - 80*a6^5*a5^5*x34^3*a2^3*a1^2 + 112*a6^4*a5^6*x34^3*a2^3*a1^2 + 112*a6^6*a5^3*x34^4*a2^3*a1^2 - 120*a6^5*a5^4*x34^4*a2^3*a1^2 - 120*a6^4*a5^5*x34^4*a2^3*a1^2 + 112*a6^3*a5^6*x34^4*a2^3*a1^2 - 8*a6^6*a5^2*x34^5*a2^3*a1^2 - 80*a6^5*a5^3*x34^5*a2^3*a1^2 - 120*a6^4*a5^4*x34^5*a2^3*a1^2 - 80*a6^3*a5^5*x34^5*a2^3*a1^2 - 8*a6^2*a5^6*x34^5*a2^3*a1^2 - 8*a6^6*a5*x34^6*a2^3*a1^2 - 8*a6^5*a5^2*x34^6*a2^3*a1^2 + 112*a6^4*a5^3*x34^6*a2^3*a1^2 + 112*a6^3*a5^4*x34^6*a2^3*a1^2 - 8*a6^2*a5^5*x34^6*a2^3*a1^2 - 8*a6*a5^6*x34^6*a2^3*a1^2 - 16*a6^6*a5^6*a3*a2^3*a1^2 + 32*a6^6*a5^5*x34*a3*a2^3*a1^2 + 32*a6^5*a5^6*x34*a3*a2^3*a1^2 + 216*a6^6*a5^4*x34^2*a3*a2^3*a1^2 - 144*a6^5*a5^5*x34^2*a3*a2^3*a1^2 + 216*a6^4*a5^6*x34^2*a3*a2^3*a1^2 + 688*a6^6*a5^3*x34^3*a3*a2^3*a1^2 - 512*a6^5*a5^4*x34^3*a3*a2^3*a1^2 - 512*a6^4*a5^5*x34^3*a3*a2^3*a1^2 + 688*a6^3*a5^6*x34^3*a3*a2^3*a1^2 - 160*a6^6*a5^2*x34^4*a3*a2^3*a1^2 - 432*a6^5*a5^3*x34^4*a3*a2^3*a1^2 - 960*a6^4*a5^4*x34^4*a3*a2^3*a1^2 - 432*a6^3*a5^5*x34^4*a3*a2^3*a1^2 - 160*a6^2*a5^6*x34^4*a3*a2^3*a1^2 + 48*a6^5*a5^2*x34^5*a3*a2^3*a1^2 + 640*a6^4*a5^3*x34^5*a3*a2^3*a1^2 + 640*a6^3*a5^4*x34^5*a3*a2^3*a1^2 + 48*a6^2*a5^5*x34^5*a3*a2^3*a1^2 - 8*a6^6*x34^6*a3*a2^3*a1^2 + 48*a6^5*a5*x34^6*a3*a2^3*a1^2 - 120*a6^4*a5^2*x34^6*a3*a2^3*a1^2 + 240*a6^3*a5^3*x34^6*a3*a2^3*a1^2 - 120*a6^2*a5^4*x34^6*a3*a2^3*a1^2 + 48*a6*a5^5*x34^6*a3*a2^3*a1^2 - 8*a5^6*x34^6*a3*a2^3*a1^2 + 32*a6^6*a5^5*a3^2*a2^3*a1^2 + 32*a6^5*a5^6*a3^2*a2^3*a1^2 - 24*a6^6*a5^4*x34*a3^2*a2^3*a1^2 + 48*a6^5*a5^5*x34*a3^2*a2^3*a1^2 - 24*a6^4*a5^6*x34*a3^2*a2^3*a1^2 + 1152*a6^6*a5^3*x34^2*a3^2*a2^3*a1^2 - 1176*a6^5*a5^4*x34^2*a3^2*a2^3*a1^2 - 1176*a6^4*a5^5*x34^2*a3^2*a2^3*a1^2 + 1152*a6^3*a5^6*x34^2*a3^2*a2^3*a1^2 - 800*a6^6*a5^2*x34^3*a3^2*a2^3*a1^2 - 448*a6^5*a5^3*x34^3*a3^2*a2^3*a1^2 - 1760*a6^4*a5^4*x34^3*a3^2*a2^3*a1^2 - 448*a6^3*a5^5*x34^3*a3^2*a2^3*a1^2 - 800*a6^2*a5^6*x34^3*a3^2*a2^3*a1^2 + 2400*a6^4*a5^3*x34^4*a3^2*a2^3*a1^2 + 2400*a6^3*a5^4*x34^4*a3^2*a2^3*a1^2 - 56*a6^6*x34^5*a3^2*a2^3*a1^2 + 384*a6^5*a5*x34^5*a3^2*a2^3*a1^2 - 1080*a6^4*a5^2*x34^5*a3^2*a2^3*a1^2 + 1920*a6^3*a5^3*x34^5*a3^2*a2^3*a1^2 - 1080*a6^2*a5^4*x34^5*a3^2*a2^3*a1^2 + 384*a6*a5^5*x34^5*a3^2*a2^3*a1^2 - 56*a5^6*x34^5*a3^2*a2^3*a1^2 - 8*a6^5*x34^6*a3^2*a2^3*a1^2 - 120*a6^4*a5*x34^6*a3^2*a2^3*a1^2 - 240*a6^3*a5^2*x34^6*a3^2*a2^3*a1^2 - 240*a6^2*a5^3*x34^6*a3^2*a2^3*a1^2 - 120*a6*a5^4*x34^6*a3^2*a2^3*a1^2 - 8*a5^5*x34^6*a3^2*a2^3*a1^2 - 16*a6^6*a5^4*a3^3*a2^3*a1^2 + 32*a6^5*a5^5*a3^3*a2^3*a1^2 - 16*a6^4*a5^6*a3^3*a2^3*a1^2 + 928*a6^6*a5^3*x34*a3^3*a2^3*a1^2 - 1328*a6^5*a5^4*x34*a3^3*a2^3*a1^2 - 1328*a6^4*a5^5*x34*a3^3*a2^3*a1^2 + 928*a6^3*a5^6*x34*a3^3*a2^3*a1^2 - 1760*a6^6*a5^2*x34^2*a3^3*a2^3*a1^2 + 928*a6^5*a5^3*x34^2*a3^3*a2^3*a1^2 + 160*a6^4*a5^4*x34^2*a3^3*a2^3*a1^2 + 928*a6^3*a5^5*x34^2*a3^3*a2^3*a1^2 - 1760*a6^2*a5^6*x34^2*a3^3*a2^3*a1^2 + 80*a6^6*a5*x34^3*a3^3*a2^3*a1^2 - 160*a6^5*a5^2*x34^3*a3^3*a2^3*a1^2 + 3280*a6^4*a5^3*x34^3*a3^3*a2^3*a1^2 + 3280*a6^3*a5^4*x34^3*a3^3*a2^3*a1^2 - 160*a6^2*a5^5*x34^3*a3^3*a2^3*a1^2 + 80*a6*a5^6*x34^3*a3^3*a2^3*a1^2 - 48*a6^6*x34^4*a3^3*a2^3*a1^2 + 1168*a6^5*a5*x34^4*a3^3*a2^3*a1^2 - 2720*a6^4*a5^2*x34^4*a3^3*a2^3*a1^2 + 3840*a6^3*a5^3*x34^4*a3^3*a2^3*a1^2 - 2720*a6^2*a5^4*x34^4*a3^3*a2^3*a1^2 + 1168*a6*a5^5*x34^4*a3^3*a2^3*a1^2 - 48*a5^6*x34^4*a3^3*a2^3*a1^2 - 128*a6^5*x34^5*a3^3*a2^3*a1^2 - 752*a6^4*a5*x34^5*a3^3*a2^3*a1^2 - 960*a6^3*a5^2*x34^5*a3^3*a2^3*a1^2 - 960*a6^2*a5^3*x34^5*a3^3*a2^3*a1^2 - 752*a6*a5^4*x34^5*a3^3*a2^3*a1^2 - 128*a5^5*x34^5*a3^3*a2^3*a1^2 + 112*a6^4*x34^6*a3^3*a2^3*a1^2 + 240*a6^3*a5*x34^6*a3^3*a2^3*a1^2 - 240*a6^2*a5^2*x34^6*a3^3*a2^3*a1^2 + 240*a6*a5^3*x34^6*a3^3*a2^3*a1^2 + 112*a5^4*x34^6*a3^3*a2^3*a1^2 + 464*a6^6*a5^3*a3^4*a2^3*a1^2 - 664*a6^5*a5^4*a3^4*a2^3*a1^2 - 664*a6^4*a5^5*a3^4*a2^3*a1^2 + 464*a6^3*a5^6*a3^4*a2^3*a1^2 - 1840*a6^6*a5^2*x34*a3^4*a2^3*a1^2 + 1840*a6^5*a5^3*x34*a3^4*a2^3*a1^2 + 2000*a6^4*a5^4*x34*a3^4*a2^3*a1^2 + 1840*a6^3*a5^5*x34*a3^4*a2^3*a1^2 - 1840*a6^2*a5^6*x34*a3^4*a2^3*a1^2 + 240*a6^6*a5*x34^2*a3^4*a2^3*a1^2 - 240*a6^5*a5^2*x34^2*a3^4*a2^3*a1^2 + 1040*a6^4*a5^3*x34^2*a3^4*a2^3*a1^2 + 1040*a6^3*a5^4*x34^2*a3^4*a2^3*a1^2 - 240*a6^2*a5^5*x34^2*a3^4*a2^3*a1^2 + 240*a6*a5^6*x34^2*a3^4*a2^3*a1^2 + 320*a6^6*x34^3*a3^4*a2^3*a1^2 + 1760*a6^5*a5*x34^3*a3^4*a2^3*a1^2 - 1600*a6^4*a5^2*x34^3*a3^4*a2^3*a1^2 - 1200*a6^3*a5^3*x34^3*a3^4*a2^3*a1^2 - 1600*a6^2*a5^4*x34^3*a3^4*a2^3*a1^2 + 1760*a6*a5^5*x34^3*a3^4*a2^3*a1^2 + 320*a5^6*x34^3*a3^4*a2^3*a1^2 - 640*a6^5*x34^4*a3^4*a2^3*a1^2 - 2320*a6^4*a5*x34^4*a3^4*a2^3*a1^2 - 320*a6^3*a5^2*x34^4*a3^4*a2^3*a1^2 - 320*a6^2*a5^3*x34^4*a3^4*a2^3*a1^2 - 2320*a6*a5^4*x34^4*a3^4*a2^3*a1^2 - 640*a5^5*x34^4*a3^4*a2^3*a1^2 + 552*a6^4*x34^5*a3^4*a2^3*a1^2 + 1408*a6^3*a5*x34^5*a3^4*a2^3*a1^2 - 1800*a6^2*a5^2*x34^5*a3^4*a2^3*a1^2 + 1408*a6*a5^3*x34^5*a3^4*a2^3*a1^2 + 552*a5^4*x34^5*a3^4*a2^3*a1^2 + 112*a6^3*x34^6*a3^4*a2^3*a1^2 - 120*a6^2*a5*x34^6*a3^4*a2^3*a1^2 - 120*a6*a5^2*x34^6*a3^4*a2^3*a1^2 + 112*a5^3*x34^6*a3^4*a2^3*a1^2 - 736*a6^6*a5^2*a3^5*a2^3*a1^2 + 736*a6^5*a5^3*a3^5*a2^3*a1^2 + 800*a6^4*a5^4*a3^5*a2^3*a1^2 + 736*a6^3*a5^5*a3^5*a2^3*a1^2 - 736*a6^2*a5^6*a3^5*a2^3*a1^2 + 240*a6^6*a5*x34*a3^5*a2^3*a1^2 - 192*a6^5*a5^2*x34*a3^5*a2^3*a1^2 - 720*a6^4*a5^3*x34*a3^5*a2^3*a1^2 - 720*a6^3*a5^4*x34*a3^5*a2^3*a1^2 - 192*a6^2*a5^5*x34*a3^5*a2^3*a1^2 + 240*a6*a5^6*x34*a3^5*a2^3*a1^2 + 800*a6^6*x34^2*a3^5*a2^3*a1^2 + 1488*a6^5*a5*x34^2*a3^5*a2^3*a1^2 + 2160*a6^4*a5^2*x34^2*a3^5*a2^3*a1^2 - 10560*a6^3*a5^3*x34^2*a3^5*a2^3*a1^2 + 2160*a6^2*a5^4*x34^2*a3^5*a2^3*a1^2 + 1488*a6*a5^5*x34^2*a3^5*a2^3*a1^2 + 800*a5^6*x34^2*a3^5*a2^3*a1^2 - 1520*a6^5*x34^3*a3^5*a2^3*a1^2 - 4192*a6^4*a5*x34^3*a3^5*a2^3*a1^2 + 4000*a6^3*a5^2*x34^3*a3^5*a2^3*a1^2 + 4000*a6^2*a5^3*x34^3*a3^5*a2^3*a1^2 - 4192*a6*a5^4*x34^3*a3^5*a2^3*a1^2 - 1520*a5^5*x34^3*a3^5*a2^3*a1^2 + 960*a6^4*x34^4*a3^5*a2^3*a1^2 + 3408*a6^3*a5*x34^4*a3^5*a2^3*a1^2 - 5760*a6^2*a5^2*x34^4*a3^5*a2^3*a1^2 + 3408*a6*a5^3*x34^4*a3^5*a2^3*a1^2 + 960*a5^4*x34^4*a3^5*a2^3*a1^2 + 592*a6^3*x34^5*a3^5*a2^3*a1^2 - 624*a6^2*a5*x34^5*a3^5*a2^3*a1^2 - 624*a6*a5^2*x34^5*a3^5*a2^3*a1^2 + 592*a5^3*x34^5*a3^5*a2^3*a1^2 - 8*a6^2*x34^6*a3^5*a2^3*a1^2 + 48*a6*a5*x34^6*a3^5*a2^3*a1^2 - 8*a5^2*x34^6*a3^5*a2^3*a1^2 + 80*a6^6*a5*a3^6*a2^3*a1^2 - 64*a6^5*a5^2*a3^6*a2^3*a1^2 - 240*a6^4*a5^3*a3^6*a2^3*a1^2 - 240*a6^3*a5^4*a3^6*a2^3*a1^2 - 64*a6^2*a5^5*a3^6*a2^3*a1^2 + 80*a6*a5^6*a3^6*a2^3*a1^2 + 672*a6^6*x34*a3^6*a2^3*a1^2 + 784*a6^5*a5*x34*a3^6*a2^3*a1^2 + 2800*a6^4*a5^2*x34*a3^6*a2^3*a1^2 - 10080*a6^3*a5^3*x34*a3^6*a2^3*a1^2 + 2800*a6^2*a5^4*x34*a3^6*a2^3*a1^2 + 784*a6*a5^5*x34*a3^6*a2^3*a1^2 + 672*a5^6*x34*a3^6*a2^3*a1^2 - 1888*a6^5*x34^2*a3^6*a2^3*a1^2 - 4496*a6^4*a5*x34^2*a3^6*a2^3*a1^2 + 7680*a6^3*a5^2*x34^2*a3^6*a2^3*a1^2 + 7680*a6^2*a5^3*x34^2*a3^6*a2^3*a1^2 - 4496*a6*a5^4*x34^2*a3^6*a2^3*a1^2 - 1888*a5^5*x34^2*a3^6*a2^3*a1^2 + 672*a6^4*x34^3*a3^6*a2^3*a1^2 + 4592*a6^3*a5*x34^3*a3^6*a2^3*a1^2 - 10080*a6^2*a5^2*x34^3*a3^6*a2^3*a1^2 + 4592*a6*a5^3*x34^3*a3^6*a2^3*a1^2 + 672*a5^4*x34^3*a3^6*a2^3*a1^2 + 1392*a6^3*x34^4*a3^6*a2^3*a1^2 - 1440*a6^2*a5*x34^4*a3^6*a2^3*a1^2 - 1440*a6*a5^2*x34^4*a3^6*a2^3*a1^2 + 1392*a5^3*x34^4*a3^6*a2^3*a1^2 - 56*a6^2*x34^5*a3^6*a2^3*a1^2 + 336*a6*a5*x34^5*a3^6*a2^3*a1^2 - 56*a5^2*x34^5*a3^6*a2^3*a1^2 - 8*a6*x34^6*a3^6*a2^3*a1^2 - 8*a5*x34^6*a3^6*a2^3*a1^2 + 192*a6^6*a3^7*a2^3*a1^2 + 224*a6^5*a5*a3^7*a2^3*a1^2 + 800*a6^4*a5^2*a3^7*a2^3*a1^2 - 2880*a6^3*a5^3*a3^7*a2^3*a1^2 + 800*a6^2*a5^4*a3^7*a2^3*a1^2 + 224*a6*a5^5*a3^7*a2^3*a1^2 + 192*a5^6*a3^7*a2^3*a1^2 - 1184*a6^5*x34*a3^7*a2^3*a1^2 - 2656*a6^4*a5*x34*a3^7*a2^3*a1^2 + 5440*a6^3*a5^2*x34*a3^7*a2^3*a1^2 + 5440*a6^2*a5^3*x34*a3^7*a2^3*a1^2 - 2656*a6*a5^4*x34*a3^7*a2^3*a1^2 - 1184*a5^5*x34*a3^7*a2^3*a1^2 + 96*a6^4*x34^2*a3^7*a2^3*a1^2 + 3808*a6^3*a5*x34^2*a3^7*a2^3*a1^2 - 10080*a6^2*a5^2*x34^2*a3^7*a2^3*a1^2 + 3808*a6*a5^3*x34^2*a3^7*a2^3*a1^2 + 96*a5^4*x34^2*a3^7*a2^3*a1^2 + 1888*a6^3*x34^3*a3^7*a2^3*a1^2 - 1920*a6^2*a5*x34^3*a3^7*a2^3*a1^2 - 1920*a6*a5^2*x34^3*a3^7*a2^3*a1^2 + 1888*a5^3*x34^3*a3^7*a2^3*a1^2 - 160*a6^2*x34^4*a3^7*a2^3*a1^2 + 960*a6*a5*x34^4*a3^7*a2^3*a1^2 - 160*a5^2*x34^4*a3^7*a2^3*a1^2 - 48*a6*x34^5*a3^7*a2^3*a1^2 - 48*a5*x34^5*a3^7*a2^3*a1^2 - 296*a6^5*a3^8*a2^3*a1^2 - 664*a6^4*a5*a3^8*a2^3*a1^2 + 1360*a6^3*a5^2*a3^8*a2^3*a1^2 + 1360*a6^2*a5^3*a3^8*a2^3*a1^2 - 664*a6*a5^4*a3^8*a2^3*a1^2 - 296*a5^5*a3^8*a2^3*a1^2 - 72*a6^4*x34*a3^8*a2^3*a1^2 + 1872*a6^3*a5*x34*a3^8*a2^3*a1^2 - 5400*a6^2*a5^2*x34*a3^8*a2^3*a1^2 + 1872*a6*a5^3*x34*a3^8*a2^3*a1^2 - 72*a5^4*x34*a3^8*a2^3*a1^2 + 1552*a6^3*x34^2*a3^8*a2^3*a1^2 - 1560*a6^2*a5*x34^2*a3^8*a2^3*a1^2 - 1560*a6*a5^2*x34^2*a3^8*a2^3*a1^2 + 1552*a5^3*x34^2*a3^8*a2^3*a1^2 - 240*a6^2*x34^3*a3^8*a2^3*a1^2 + 1440*a6*a5*x34^3*a3^8*a2^3*a1^2 - 240*a5^2*x34^3*a3^8*a2^3*a1^2 - 120*a6*x34^4*a3^8*a2^3*a1^2 - 120*a5*x34^4*a3^8*a2^3*a1^2 - 16*a6^4*a3^9*a2^3*a1^2 + 416*a6^3*a5*a3^9*a2^3*a1^2 - 1200*a6^2*a5^2*a3^9*a2^3*a1^2 + 416*a6*a5^3*a3^9*a2^3*a1^2 - 16*a5^4*a3^9*a2^3*a1^2 + 720*a6^3*x34*a3^9*a2^3*a1^2 - 720*a6^2*a5*x34*a3^9*a2^3*a1^2 - 720*a6*a5^2*x34*a3^9*a2^3*a1^2 + 720*a5^3*x34*a3^9*a2^3*a1^2 - 200*a6^2*x34^2*a3^9*a2^3*a1^2 + 1200*a6*a5*x34^2*a3^9*a2^3*a1^2 - 200*a5^2*x34^2*a3^9*a2^3*a1^2 - 160*a6*x34^3*a3^9*a2^3*a1^2 - 160*a5*x34^3*a3^9*a2^3*a1^2 + 144*a6^3*a3^10*a2^3*a1^2 - 144*a6^2*a5*a3^10*a2^3*a1^2 - 144*a6*a5^2*a3^10*a2^3*a1^2 + 144*a5^3*a3^10*a2^3*a1^2 - 88*a6^2*x34*a3^10*a2^3*a1^2 + 528*a6*a5*x34*a3^10*a2^3*a1^2 - 88*a5^2*x34*a3^10*a2^3*a1^2 - 120*a6*x34^2*a3^10*a2^3*a1^2 - 120*a5*x34^2*a3^10*a2^3*a1^2 - 16*a6^2*a3^11*a2^3*a1^2 + 96*a6*a5*a3^11*a2^3*a1^2 - 16*a5^2*a3^11*a2^3*a1^2 - 48*a6*x34*a3^11*a2^3*a1^2 - 48*a5*x34*a3^11*a2^3*a1^2 - 8*a6*a3^12*a2^3*a1^2 - 8*a5*a3^12*a2^3*a1^2 - 8*a6^6*a5^6*a2^4*a1^2 + 16*a6^6*a5^5*x34*a2^4*a1^2 + 16*a6^5*a5^6*x34*a2^4*a1^2 - 128*a6^6*a5^4*x34^2*a2^4*a1^2 + 120*a6^5*a5^5*x34^2*a2^4*a1^2 - 128*a6^4*a5^6*x34^2*a2^4*a1^2 + 112*a6^6*a5^3*x34^3*a2^4*a1^2 - 120*a6^5*a5^4*x34^3*a2^4*a1^2 - 120*a6^4*a5^5*x34^3*a2^4*a1^2 + 112*a6^3*a5^6*x34^3*a2^4*a1^2 - 128*a6^6*a5^2*x34^4*a2^4*a1^2 - 120*a6^5*a5^3*x34^4*a2^4*a1^2 + 720*a6^4*a5^4*x34^4*a2^4*a1^2 - 120*a6^3*a5^5*x34^4*a2^4*a1^2 - 128*a6^2*a5^6*x34^4*a2^4*a1^2 + 16*a6^6*a5*x34^5*a2^4*a1^2 + 120*a6^5*a5^2*x34^5*a2^4*a1^2 - 120*a6^4*a5^3*x34^5*a2^4*a1^2 - 120*a6^3*a5^4*x34^5*a2^4*a1^2 + 120*a6^2*a5^5*x34^5*a2^4*a1^2 + 16*a6*a5^6*x34^5*a2^4*a1^2 - 8*a6^6*x34^6*a2^4*a1^2 + 16*a6^5*a5*x34^6*a2^4*a1^2 - 128*a6^4*a5^2*x34^6*a2^4*a1^2 + 112*a6^3*a5^3*x34^6*a2^4*a1^2 - 128*a6^2*a5^4*x34^6*a2^4*a1^2 + 16*a6*a5^5*x34^6*a2^4*a1^2 - 8*a5^6*x34^6*a2^4*a1^2 + 32*a6^6*a5^5*a3*a2^4*a1^2 + 32*a6^5*a5^6*a3*a2^4*a1^2 - 136*a6^6*a5^4*x34*a3*a2^4*a1^2 + 24*a6^5*a5^5*x34*a3*a2^4*a1^2 - 136*a6^4*a5^6*x34*a3*a2^4*a1^2 + 216*a6^6*a5^3*x34^2*a3*a2^4*a1^2 - 72*a6^5*a5^4*x34^2*a3*a2^4*a1^2 - 72*a6^4*a5^5*x34^2*a3*a2^4*a1^2 + 216*a6^3*a5^6*x34^2*a3*a2^4*a1^2 - 632*a6^6*a5^2*x34^3*a3*a2^4*a1^2 - 512*a6^5*a5^3*x34^3*a3*a2^4*a1^2 + 2520*a6^4*a5^4*x34^3*a3*a2^4*a1^2 - 512*a6^3*a5^5*x34^3*a3*a2^4*a1^2 - 632*a6^2*a5^6*x34^3*a3*a2^4*a1^2 + 200*a6^6*a5*x34^4*a3*a2^4*a1^2 + 888*a6^5*a5^2*x34^4*a3*a2^4*a1^2 - 960*a6^4*a5^3*x34^4*a3*a2^4*a1^2 - 960*a6^3*a5^4*x34^4*a3*a2^4*a1^2 + 888*a6^2*a5^5*x34^4*a3*a2^4*a1^2 + 200*a6*a5^6*x34^4*a3*a2^4*a1^2 - 32*a6^6*x34^5*a3*a2^4*a1^2 - 120*a6^5*a5*x34^5*a3*a2^4*a1^2 - 480*a6^4*a5^2*x34^5*a3*a2^4*a1^2 + 640*a6^3*a5^3*x34^5*a3*a2^4*a1^2 - 480*a6^2*a5^4*x34^5*a3*a2^4*a1^2 - 120*a6*a5^5*x34^5*a3*a2^4*a1^2 - 32*a5^6*x34^5*a3*a2^4*a1^2 + 16*a6^5*x34^6*a3*a2^4*a1^2 + 120*a6^4*a5*x34^6*a3*a2^4*a1^2 - 120*a6^3*a5^2*x34^6*a3*a2^4*a1^2 - 120*a6^2*a5^3*x34^6*a3*a2^4*a1^2 + 120*a6*a5^4*x34^6*a3*a2^4*a1^2 + 16*a5^5*x34^6*a3*a2^4*a1^2 - 136*a6^6*a5^4*a3^2*a2^4*a1^2 + 24*a6^5*a5^5*a3^2*a2^4*a1^2 - 136*a6^4*a5^6*a3^2*a2^4*a1^2 - 24*a6^6*a5^3*x34*a3^2*a2^4*a1^2 + 504*a6^5*a5^4*x34*a3^2*a2^4*a1^2 + 504*a6^4*a5^5*x34*a3^2*a2^4*a1^2 - 24*a6^3*a5^6*x34*a3^2*a2^4*a1^2 - 408*a6^6*a5^2*x34^2*a3^2*a2^4*a1^2 - 1176*a6^5*a5^3*x34^2*a3^2*a2^4*a1^2 + 2160*a6^4*a5^4*x34^2*a3^2*a2^4*a1^2 - 1176*a6^3*a5^5*x34^2*a3^2*a2^4*a1^2 - 408*a6^2*a5^6*x34^2*a3^2*a2^4*a1^2 + 520*a6^6*a5*x34^3*a3^2*a2^4*a1^2 + 1992*a6^5*a5^2*x34^3*a3^2*a2^4*a1^2 - 1760*a6^4*a5^3*x34^3*a3^2*a2^4*a1^2 - 1760*a6^3*a5^4*x34^3*a3^2*a2^4*a1^2 + 1992*a6^2*a5^5*x34^3*a3^2*a2^4*a1^2 + 520*a6*a5^6*x34^3*a3^2*a2^4*a1^2 - 168*a6^6*x34^4*a3^2*a2^4*a1^2 - 552*a6^5*a5*x34^4*a3^2*a2^4*a1^2 - 1560*a6^4*a5^2*x34^4*a3^2*a2^4*a1^2 + 2400*a6^3*a5^3*x34^4*a3^2*a2^4*a1^2 - 1560*a6^2*a5^4*x34^4*a3^2*a2^4*a1^2 - 552*a6*a5^5*x34^4*a3^2*a2^4*a1^2 - 168*a5^6*x34^4*a3^2*a2^4*a1^2 + 216*a6^5*x34^5*a3^2*a2^4*a1^2 + 1008*a6^4*a5*x34^5*a3^2*a2^4*a1^2 - 1080*a6^3*a5^2*x34^5*a3^2*a2^4*a1^2 - 1080*a6^2*a5^3*x34^5*a3^2*a2^4*a1^2 + 1008*a6*a5^4*x34^5*a3^2*a2^4*a1^2 + 216*a5^5*x34^5*a3^2*a2^4*a1^2 - 128*a6^4*x34^6*a3^2*a2^4*a1^2 - 120*a6^3*a5*x34^6*a3^2*a2^4*a1^2 + 720*a6^2*a5^2*x34^6*a3^2*a2^4*a1^2 - 120*a6*a5^3*x34^6*a3^2*a2^4*a1^2 - 128*a5^4*x34^6*a3^2*a2^4*a1^2 - 16*a6^6*a5^3*a3^3*a2^4*a1^2 + 336*a6^5*a5^4*a3^3*a2^4*a1^2 + 336*a6^4*a5^5*a3^3*a2^4*a1^2 - 16*a6^3*a5^6*a3^3*a2^4*a1^2 + 448*a6^6*a5^2*x34*a3^3*a2^4*a1^2 - 1328*a6^5*a5^3*x34*a3^3*a2^4*a1^2 - 720*a6^4*a5^4*x34*a3^3*a2^4*a1^2 - 1328*a6^3*a5^5*x34*a3^3*a2^4*a1^2 + 448*a6^2*a5^6*x34*a3^3*a2^4*a1^2 + 400*a6^6*a5*x34^2*a3^3*a2^4*a1^2 + 1488*a6^5*a5^2*x34^2*a3^3*a2^4*a1^2 + 160*a6^4*a5^3*x34^2*a3^3*a2^4*a1^2 + 160*a6^3*a5^4*x34^2*a3^3*a2^4*a1^2 + 1488*a6^2*a5^5*x34^2*a3^3*a2^4*a1^2 + 400*a6*a5^6*x34^2*a3^3*a2^4*a1^2 - 400*a6^6*x34^3*a3^3*a2^4*a1^2 - 720*a6^5*a5*x34^3*a3^3*a2^4*a1^2 - 3120*a6^4*a5^2*x34^3*a3^3*a2^4*a1^2 + 3280*a6^3*a5^3*x34^3*a3^3*a2^4*a1^2 - 3120*a6^2*a5^4*x34^3*a3^3*a2^4*a1^2 - 720*a6*a5^5*x34^3*a3^3*a2^4*a1^2 - 400*a5^6*x34^3*a3^3*a2^4*a1^2 + 720*a6^5*x34^4*a3^3*a2^4*a1^2 + 2880*a6^4*a5*x34^4*a3^3*a2^4*a1^2 - 2720*a6^3*a5^2*x34^4*a3^3*a2^4*a1^2 - 2720*a6^2*a5^3*x34^4*a3^3*a2^4*a1^2 + 2880*a6*a5^4*x34^4*a3^3*a2^4*a1^2 + 720*a5^5*x34^4*a3^3*a2^4*a1^2 - 888*a6^4*x34^5*a3^3*a2^4*a1^2 - 752*a6^3*a5*x34^5*a3^3*a2^4*a1^2 + 3960*a6^2*a5^2*x34^5*a3^3*a2^4*a1^2 - 752*a6*a5^3*x34^5*a3^3*a2^4*a1^2 - 888*a5^4*x34^5*a3^3*a2^4*a1^2 + 112*a6^3*x34^6*a3^3*a2^4*a1^2 - 120*a6^2*a5*x34^6*a3^3*a2^4*a1^2 - 120*a6*a5^2*x34^6*a3^3*a2^4*a1^2 + 112*a5^3*x34^6*a3^3*a2^4*a1^2 + 224*a6^6*a5^2*a3^4*a2^4*a1^2 - 664*a6^5*a5^3*a3^4*a2^4*a1^2 - 360*a6^4*a5^4*a3^4*a2^4*a1^2 - 664*a6^3*a5^5*a3^4*a2^4*a1^2 + 224*a6^2*a5^6*a3^4*a2^4*a1^2 + 80*a6^6*a5*x34*a3^4*a2^4*a1^2 + 240*a6^5*a5^2*x34*a3^4*a2^4*a1^2 + 2000*a6^4*a5^3*x34*a3^4*a2^4*a1^2 + 2000*a6^3*a5^4*x34*a3^4*a2^4*a1^2 + 240*a6^2*a5^5*x34*a3^4*a2^4*a1^2 + 80*a6*a5^6*x34*a3^4*a2^4*a1^2 - 520*a6^6*x34^2*a3^4*a2^4*a1^2 - 3960*a6^4*a5^2*x34^2*a3^4*a2^4*a1^2 + 1040*a6^3*a5^3*x34^2*a3^4*a2^4*a1^2 - 3960*a6^2*a5^4*x34^2*a3^4*a2^4*a1^2 - 520*a5^6*x34^2*a3^4*a2^4*a1^2 + 920*a6^5*x34^3*a3^4*a2^4*a1^2 + 3480*a6^4*a5*x34^3*a3^4*a2^4*a1^2 - 1600*a6^3*a5^2*x34^3*a3^4*a2^4*a1^2 - 1600*a6^2*a5^3*x34^3*a3^4*a2^4*a1^2 + 3480*a6*a5^4*x34^3*a3^4*a2^4*a1^2 + 920*a5^5*x34^3*a3^4*a2^4*a1^2 - 1800*a6^4*x34^4*a3^4*a2^4*a1^2 - 2320*a6^3*a5*x34^4*a3^4*a2^4*a1^2 + 7920*a6^2*a5^2*x34^4*a3^4*a2^4*a1^2 - 2320*a6*a5^3*x34^4*a3^4*a2^4*a1^2 - 1800*a5^4*x34^4*a3^4*a2^4*a1^2 + 552*a6^3*x34^5*a3^4*a2^4*a1^2 - 432*a6^2*a5*x34^5*a3^4*a2^4*a1^2 - 432*a6*a5^2*x34^5*a3^4*a2^4*a1^2 + 552*a5^3*x34^5*a3^4*a2^4*a1^2 - 128*a6^2*x34^6*a3^4*a2^4*a1^2 + 120*a6*a5*x34^6*a3^4*a2^4*a1^2 - 128*a5^2*x34^6*a3^4*a2^4*a1^2 + 32*a6^6*a5*a3^5*a2^4*a1^2 + 96*a6^5*a5^2*a3^5*a2^4*a1^2 + 800*a6^4*a5^3*a3^5*a2^4*a1^2 + 800*a6^3*a5^4*a3^5*a2^4*a1^2 + 96*a6^2*a5^5*a3^5*a2^4*a1^2 + 32*a6*a5^6*a3^5*a2^4*a1^2 - 384*a6^6*x34*a3^5*a2^4*a1^2 + 432*a6^5*a5*x34*a3^5*a2^4*a1^2 - 2880*a6^4*a5^2*x34*a3^5*a2^4*a1^2 - 720*a6^3*a5^3*x34*a3^5*a2^4*a1^2 - 2880*a6^2*a5^4*x34*a3^5*a2^4*a1^2 + 432*a6*a5^5*x34*a3^5*a2^4*a1^2 - 384*a5^6*x34*a3^5*a2^4*a1^2 + 480*a6^5*x34^2*a3^5*a2^4*a1^2 + 1728*a6^4*a5*x34^2*a3^5*a2^4*a1^2 + 2160*a6^3*a5^2*x34^2*a3^5*a2^4*a1^2 + 2160*a6^2*a5^3*x34^2*a3^5*a2^4*a1^2 + 1728*a6*a5^4*x34^2*a3^5*a2^4*a1^2 + 480*a5^5*x34^2*a3^5*a2^4*a1^2 - 1000*a6^4*x34^3*a3^5*a2^4*a1^2 - 4192*a6^3*a5*x34^3*a3^5*a2^4*a1^2 + 6120*a6^2*a5^2*x34^3*a3^5*a2^4*a1^2 - 4192*a6*a5^3*x34^3*a3^5*a2^4*a1^2 - 1000*a5^4*x34^3*a3^5*a2^4*a1^2 + 960*a6^3*x34^4*a3^5*a2^4*a1^2 - 72*a6^2*a5*x34^4*a3^5*a2^4*a1^2 - 72*a6*a5^2*x34^4*a3^5*a2^4*a1^2 + 960*a5^3*x34^4*a3^5*a2^4*a1^2 - 648*a6^2*x34^5*a3^5*a2^4*a1^2 + 504*a6*a5*x34^5*a3^5*a2^4*a1^2 - 648*a5^2*x34^5*a3^5*a2^4*a1^2 + 16*a6*x34^6*a3^5*a2^4*a1^2 + 16*a5*x34^6*a3^5*a2^4*a1^2 - 128*a6^6*a3^6*a2^4*a1^2 + 144*a6^5*a5*a3^6*a2^4*a1^2 - 960*a6^4*a5^2*a3^6*a2^4*a1^2 - 240*a6^3*a5^3*a3^6*a2^4*a1^2 - 960*a6^2*a5^4*a3^6*a2^4*a1^2 + 144*a6*a5^5*a3^6*a2^4*a1^2 - 128*a5^6*a3^6*a2^4*a1^2 + 112*a6^5*x34*a3^6*a2^4*a1^2 + 336*a6^4*a5*x34*a3^6*a2^4*a1^2 + 2800*a6^3*a5^2*x34*a3^6*a2^4*a1^2 + 2800*a6^2*a5^3*x34*a3^6*a2^4*a1^2 + 336*a6*a5^4*x34*a3^6*a2^4*a1^2 + 112*a5^5*x34*a3^6*a2^4*a1^2 + 712*a6^4*x34^2*a3^6*a2^4*a1^2 - 4496*a6^3*a5*x34^2*a3^6*a2^4*a1^2 + 360*a6^2*a5^2*x34^2*a3^6*a2^4*a1^2 - 4496*a6*a5^3*x34^2*a3^6*a2^4*a1^2 + 712*a5^4*x34^2*a3^6*a2^4*a1^2 + 672*a6^3*x34^3*a3^6*a2^4*a1^2 + 1512*a6^2*a5*x34^3*a3^6*a2^4*a1^2 + 1512*a6*a5^2*x34^3*a3^6*a2^4*a1^2 + 672*a5^3*x34^3*a3^6*a2^4*a1^2 - 1448*a6^2*x34^4*a3^6*a2^4*a1^2 + 840*a6*a5*x34^4*a3^6*a2^4*a1^2 - 1448*a5^2*x34^4*a3^6*a2^4*a1^2 + 112*a6*x34^5*a3^6*a2^4*a1^2 + 112*a5*x34^5*a3^6*a2^4*a1^2 - 8*x34^6*a3^6*a2^4*a1^2 + 32*a6^5*a3^7*a2^4*a1^2 + 96*a6^4*a5*a3^7*a2^4*a1^2 + 800*a6^3*a5^2*a3^7*a2^4*a1^2 + 800*a6^2*a5^3*a3^7*a2^4*a1^2 + 96*a6*a5^4*a3^7*a2^4*a1^2 + 32*a5^5*a3^7*a2^4*a1^2 + 896*a6^4*x34*a3^7*a2^4*a1^2 - 2656*a6^3*a5*x34*a3^7*a2^4*a1^2 - 1440*a6^2*a5^2*x34*a3^7*a2^4*a1^2 - 2656*a6*a5^3*x34*a3^7*a2^4*a1^2 + 896*a5^4*x34*a3^7*a2^4*a1^2 + 96*a6^3*x34^2*a3^7*a2^4*a1^2 + 2448*a6^2*a5*x34^2*a3^7*a2^4*a1^2 + 2448*a6*a5^2*x34^2*a3^7*a2^4*a1^2 + 96*a5^3*x34^2*a3^7*a2^4*a1^2 - 1872*a6^2*x34^3*a3^7*a2^4*a1^2 + 720*a6*a5*x34^3*a3^7*a2^4*a1^2 - 1872*a5^2*x34^3*a3^7*a2^4*a1^2 + 320*a6*x34^4*a3^7*a2^4*a1^2 + 320*a5*x34^4*a3^7*a2^4*a1^2 - 48*x34^5*a3^7*a2^4*a1^2 + 224*a6^4*a3^8*a2^4*a1^2 - 664*a6^3*a5*a3^8*a2^4*a1^2 - 360*a6^2*a5^2*a3^8*a2^4*a1^2 - 664*a6*a5^3*a3^8*a2^4*a1^2 + 224*a5^4*a3^8*a2^4*a1^2 - 72*a6^3*x34*a3^8*a2^4*a1^2 + 1512*a6^2*a5*x34*a3^8*a2^4*a1^2 + 1512*a6*a5^2*x34*a3^8*a2^4*a1^2 - 72*a5^3*x34*a3^8*a2^4*a1^2 - 1488*a6^2*x34^2*a3^8*a2^4*a1^2 + 360*a6*a5*x34^2*a3^8*a2^4*a1^2 - 1488*a5^2*x34^2*a3^8*a2^4*a1^2 + 480*a6*x34^3*a3^8*a2^4*a1^2 + 480*a5*x34^3*a3^8*a2^4*a1^2 - 120*x34^4*a3^8*a2^4*a1^2 - 16*a6^3*a3^9*a2^4*a1^2 + 336*a6^2*a5*a3^9*a2^4*a1^2 + 336*a6*a5^2*a3^9*a2^4*a1^2 - 16*a5^3*a3^9*a2^4*a1^2 - 680*a6^2*x34*a3^9*a2^4*a1^2 + 120*a6*a5*x34*a3^9*a2^4*a1^2 - 680*a5^2*x34*a3^9*a2^4*a1^2 + 400*a6*x34^2*a3^9*a2^4*a1^2 + 400*a5*x34^2*a3^9*a2^4*a1^2 - 160*x34^3*a3^9*a2^4*a1^2 - 136*a6^2*a3^10*a2^4*a1^2 + 24*a6*a5*a3^10*a2^4*a1^2 - 136*a5^2*a3^10*a2^4*a1^2 + 176*a6*x34*a3^10*a2^4*a1^2 + 176*a5*x34*a3^10*a2^4*a1^2 - 120*x34^2*a3^10*a2^4*a1^2 + 32*a6*a3^11*a2^4*a1^2 + 32*a5*a3^11*a2^4*a1^2 - 48*x34*a3^11*a2^4*a1^2 - 8*a3^12*a2^4*a1^2 + 8*a6^6*a5^5*a2^5*a1^2 + 8*a6^5*a5^6*a2^5*a1^2 + 16*a6^6*a5^4*x34*a2^5*a1^2 - 72*a6^5*a5^5*x34*a2^5*a1^2 + 16*a6^4*a5^6*x34*a2^5*a1^2 - 8*a6^6*a5^3*x34^2*a2^5*a1^2 + 120*a6^5*a5^4*x34^2*a2^5*a1^2 + 120*a6^4*a5^5*x34^2*a2^5*a1^2 - 8*a6^3*a5^6*x34^2*a2^5*a1^2 - 8*a6^6*a5^2*x34^3*a2^5*a1^2 - 80*a6^5*a5^3*x34^3*a2^5*a1^2 - 120*a6^4*a5^4*x34^3*a2^5*a1^2 - 80*a6^3*a5^5*x34^3*a2^5*a1^2 - 8*a6^2*a5^6*x34^3*a2^5*a1^2 + 16*a6^6*a5*x34^4*a2^5*a1^2 + 120*a6^5*a5^2*x34^4*a2^5*a1^2 - 120*a6^4*a5^3*x34^4*a2^5*a1^2 - 120*a6^3*a5^4*x34^4*a2^5*a1^2 + 120*a6^2*a5^5*x34^4*a2^5*a1^2 + 16*a6*a5^6*x34^4*a2^5*a1^2 + 8*a6^6*x34^5*a2^5*a1^2 - 72*a6^5*a5*x34^5*a2^5*a1^2 + 120*a6^4*a5^2*x34^5*a2^5*a1^2 - 80*a6^3*a5^3*x34^5*a2^5*a1^2 + 120*a6^2*a5^4*x34^5*a2^5*a1^2 - 72*a6*a5^5*x34^5*a2^5*a1^2 + 8*a5^6*x34^5*a2^5*a1^2 + 8*a6^5*x34^6*a2^5*a1^2 + 16*a6^4*a5*x34^6*a2^5*a1^2 - 8*a6^3*a5^2*x34^6*a2^5*a1^2 - 8*a6^2*a5^3*x34^6*a2^5*a1^2 + 16*a6*a5^4*x34^6*a2^5*a1^2 + 8*a5^5*x34^6*a2^5*a1^2 + 32*a6^6*a5^4*a3*a2^5*a1^2 - 144*a6^5*a5^5*a3*a2^5*a1^2 + 32*a6^4*a5^6*a3*a2^5*a1^2 + 32*a6^6*a5^3*x34*a3*a2^5*a1^2 + 24*a6^5*a5^4*x34*a3*a2^5*a1^2 + 24*a6^4*a5^5*x34*a3*a2^5*a1^2 + 32*a6^3*a5^6*x34*a3*a2^5*a1^2 - 96*a6^6*a5^2*x34^2*a3*a2^5*a1^2 - 144*a6^5*a5^3*x34^2*a3*a2^5*a1^2 - 72*a6^4*a5^4*x34^2*a3*a2^5*a1^2 - 144*a6^3*a5^5*x34^2*a3*a2^5*a1^2 - 96*a6^2*a5^6*x34^2*a3*a2^5*a1^2 + 112*a6^6*a5*x34^3*a3*a2^5*a1^2 + 576*a6^5*a5^2*x34^3*a3*a2^5*a1^2 - 512*a6^4*a5^3*x34^3*a3*a2^5*a1^2 - 512*a6^3*a5^4*x34^3*a3*a2^5*a1^2 + 576*a6^2*a5^5*x34^3*a3*a2^5*a1^2 + 112*a6*a5^6*x34^3*a3*a2^5*a1^2 + 56*a6^6*x34^4*a3*a2^5*a1^2 - 576*a6^5*a5*x34^4*a3*a2^5*a1^2 + 888*a6^4*a5^2*x34^4*a3*a2^5*a1^2 - 432*a6^3*a5^3*x34^4*a3*a2^5*a1^2 + 888*a6^2*a5^4*x34^4*a3*a2^5*a1^2 - 576*a6*a5^5*x34^4*a3*a2^5*a1^2 + 56*a5^6*x34^4*a3*a2^5*a1^2 - 24*a6^5*x34^5*a3*a2^5*a1^2 - 120*a6^4*a5*x34^5*a3*a2^5*a1^2 + 48*a6^3*a5^2*x34^5*a3*a2^5*a1^2 + 48*a6^2*a5^3*x34^5*a3*a2^5*a1^2 - 120*a6*a5^4*x34^5*a3*a2^5*a1^2 - 24*a5^5*x34^5*a3*a2^5*a1^2 + 16*a6^4*x34^6*a3*a2^5*a1^2 + 48*a6^3*a5*x34^6*a3*a2^5*a1^2 - 72*a6^2*a5^2*x34^6*a3*a2^5*a1^2 + 48*a6*a5^3*x34^6*a3*a2^5*a1^2 + 16*a5^4*x34^6*a3*a2^5*a1^2 + 32*a6^6*a5^3*a3^2*a2^5*a1^2 + 24*a6^5*a5^4*a3^2*a2^5*a1^2 + 24*a6^4*a5^5*a3^2*a2^5*a1^2 + 32*a6^3*a5^6*a3^2*a2^5*a1^2 - 240*a6^6*a5^2*x34*a3^2*a2^5*a1^2 + 48*a6^5*a5^3*x34*a3^2*a2^5*a1^2 + 504*a6^4*a5^4*x34*a3^2*a2^5*a1^2 + 48*a6^3*a5^5*x34*a3^2*a2^5*a1^2 - 240*a6^2*a5^6*x34*a3^2*a2^5*a1^2 + 168*a6^6*a5*x34^2*a3^2*a2^5*a1^2 + 1008*a6^5*a5^2*x34^2*a3^2*a2^5*a1^2 - 1176*a6^4*a5^3*x34^2*a3^2*a2^5*a1^2 - 1176*a6^3*a5^4*x34^2*a3^2*a2^5*a1^2 + 1008*a6^2*a5^5*x34^2*a3^2*a2^5*a1^2 + 168*a6*a5^6*x34^2*a3^2*a2^5*a1^2 + 136*a6^6*x34^3*a3^2*a2^5*a1^2 - 1488*a6^5*a5*x34^3*a3^2*a2^5*a1^2 + 1992*a6^4*a5^2*x34^3*a3^2*a2^5*a1^2 - 448*a6^3*a5^3*x34^3*a3^2*a2^5*a1^2 + 1992*a6^2*a5^4*x34^3*a3^2*a2^5*a1^2 - 1488*a6*a5^5*x34^3*a3^2*a2^5*a1^2 + 136*a5^6*x34^3*a3^2*a2^5*a1^2 - 120*a6^5*x34^4*a3^2*a2^5*a1^2 - 552*a6^4*a5*x34^4*a3^2*a2^5*a1^2 - 552*a6*a5^4*x34^4*a3^2*a2^5*a1^2 - 120*a5^5*x34^4*a3^2*a2^5*a1^2 + 216*a6^4*x34^5*a3^2*a2^5*a1^2 + 384*a6^3*a5*x34^5*a3^2*a2^5*a1^2 - 432*a6^2*a5^2*x34^5*a3^2*a2^5*a1^2 + 384*a6*a5^3*x34^5*a3^2*a2^5*a1^2 + 216*a5^4*x34^5*a3^2*a2^5*a1^2 - 8*a6^3*x34^6*a3^2*a2^5*a1^2 - 72*a6^2*a5*x34^6*a3^2*a2^5*a1^2 - 72*a6*a5^2*x34^6*a3^2*a2^5*a1^2 - 8*a5^3*x34^6*a3^2*a2^5*a1^2 - 160*a6^6*a5^2*a3^3*a2^5*a1^2 + 32*a6^5*a5^3*a3^3*a2^5*a1^2 + 336*a6^4*a5^4*a3^3*a2^5*a1^2 + 32*a6^3*a5^5*a3^3*a2^5*a1^2 - 160*a6^2*a5^6*a3^3*a2^5*a1^2 + 112*a6^6*a5*x34*a3^3*a2^5*a1^2 + 864*a6^5*a5^2*x34*a3^3*a2^5*a1^2 - 1328*a6^4*a5^3*x34*a3^3*a2^5*a1^2 - 1328*a6^3*a5^4*x34*a3^3*a2^5*a1^2 + 864*a6^2*a5^5*x34*a3^3*a2^5*a1^2 + 112*a6*a5^6*x34*a3^3*a2^5*a1^2 + 144*a6^6*x34^2*a3^3*a2^5*a1^2 - 1632*a6^5*a5*x34^2*a3^3*a2^5*a1^2 + 1488*a6^4*a5^2*x34^2*a3^3*a2^5*a1^2 + 928*a6^3*a5^3*x34^2*a3^3*a2^5*a1^2 + 1488*a6^2*a5^4*x34^2*a3^3*a2^5*a1^2 - 1632*a6*a5^5*x34^2*a3^3*a2^5*a1^2 + 144*a5^6*x34^2*a3^3*a2^5*a1^2 - 160*a6^5*x34^3*a3^3*a2^5*a1^2 - 720*a6^4*a5*x34^3*a3^3*a2^5*a1^2 - 160*a6^3*a5^2*x34^3*a3^3*a2^5*a1^2 - 160*a6^2*a5^3*x34^3*a3^3*a2^5*a1^2 - 720*a6*a5^4*x34^3*a3^3*a2^5*a1^2 - 160*a5^5*x34^3*a3^3*a2^5*a1^2 + 720*a6^4*x34^4*a3^3*a2^5*a1^2 + 1168*a6^3*a5*x34^4*a3^3*a2^5*a1^2 - 1440*a6^2*a5^2*x34^4*a3^3*a2^5*a1^2 + 1168*a6*a5^3*x34^4*a3^3*a2^5*a1^2 + 720*a5^4*x34^4*a3^3*a2^5*a1^2 - 128*a6^3*x34^5*a3^3*a2^5*a1^2 - 336*a6^2*a5*x34^5*a3^3*a2^5*a1^2 - 336*a6*a5^2*x34^5*a3^3*a2^5*a1^2 - 128*a5^3*x34^5*a3^3*a2^5*a1^2 - 8*a6^2*x34^6*a3^3*a2^5*a1^2 + 48*a6*a5*x34^6*a3^3*a2^5*a1^2 - 8*a5^2*x34^6*a3^3*a2^5*a1^2 + 56*a6^6*a5*a3^4*a2^5*a1^2 + 432*a6^5*a5^2*a3^4*a2^5*a1^2 - 664*a6^4*a5^3*a3^4*a2^5*a1^2 - 664*a6^3*a5^4*a3^4*a2^5*a1^2 + 432*a6^2*a5^5*a3^4*a2^5*a1^2 + 56*a6*a5^6*a3^4*a2^5*a1^2 + 80*a6^6*x34*a3^4*a2^5*a1^2 - 960*a6^5*a5*x34*a3^4*a2^5*a1^2 + 240*a6^4*a5^2*x34*a3^4*a2^5*a1^2 + 1840*a6^3*a5^3*x34*a3^4*a2^5*a1^2 + 240*a6^2*a5^4*x34*a3^4*a2^5*a1^2 - 960*a6*a5^5*x34*a3^4*a2^5*a1^2 + 80*a5^6*x34*a3^4*a2^5*a1^2 - 240*a6^3*a5^2*x34^2*a3^4*a2^5*a1^2 - 240*a6^2*a5^3*x34^2*a3^4*a2^5*a1^2 + 920*a6^4*x34^3*a3^4*a2^5*a1^2 + 1760*a6^3*a5*x34^3*a3^4*a2^5*a1^2 - 3240*a6^2*a5^2*x34^3*a3^4*a2^5*a1^2 + 1760*a6*a5^3*x34^3*a3^4*a2^5*a1^2 + 920*a5^4*x34^3*a3^4*a2^5*a1^2 - 640*a6^3*x34^4*a3^4*a2^5*a1^2 - 312*a6^2*a5*x34^4*a3^4*a2^5*a1^2 - 312*a6*a5^2*x34^4*a3^4*a2^5*a1^2 - 640*a5^3*x34^4*a3^4*a2^5*a1^2 + 72*a6^2*x34^5*a3^4*a2^5*a1^2 + 72*a6*a5*x34^5*a3^4*a2^5*a1^2 + 72*a5^2*x34^5*a3^4*a2^5*a1^2 + 16*a6*x34^6*a3^4*a2^5*a1^2 + 16*a5*x34^6*a3^4*a2^5*a1^2 + 32*a6^6*a3^5*a2^5*a1^2 - 384*a6^5*a5*a3^5*a2^5*a1^2 + 96*a6^4*a5^2*a3^5*a2^5*a1^2 + 736*a6^3*a5^3*a3^5*a2^5*a1^2 + 96*a6^2*a5^4*a3^5*a2^5*a1^2 - 384*a6*a5^5*a3^5*a2^5*a1^2 + 32*a5^6*a3^5*a2^5*a1^2 + 96*a6^5*x34*a3^5*a2^5*a1^2 + 432*a6^4*a5*x34*a3^5*a2^5*a1^2 - 192*a6^3*a5^2*x34*a3^5*a2^5*a1^2 - 192*a6^2*a5^3*x34*a3^5*a2^5*a1^2 + 432*a6*a5^4*x34*a3^5*a2^5*a1^2 + 96*a5^5*x34*a3^5*a2^5*a1^2 + 480*a6^4*x34^2*a3^5*a2^5*a1^2 + 1488*a6^3*a5*x34^2*a3^5*a2^5*a1^2 - 4320*a6^2*a5^2*x34^2*a3^5*a2^5*a1^2 + 1488*a6*a5^3*x34^2*a3^5*a2^5*a1^2 + 480*a5^4*x34^2*a3^5*a2^5*a1^2 - 1520*a6^3*x34^3*a3^5*a2^5*a1^2 + 768*a6^2*a5*x34^3*a3^5*a2^5*a1^2 + 768*a6*a5^2*x34^3*a3^5*a2^5*a1^2 - 1520*a5^3*x34^3*a3^5*a2^5*a1^2 + 600*a6^2*x34^4*a3^5*a2^5*a1^2 - 576*a6*a5*x34^4*a3^5*a2^5*a1^2 + 600*a5^2*x34^4*a3^5*a2^5*a1^2 + 24*a6*x34^5*a3^5*a2^5*a1^2 + 24*a5*x34^5*a3^5*a2^5*a1^2 + 8*x34^6*a3^5*a2^5*a1^2 + 32*a6^5*a3^6*a2^5*a1^2 + 144*a6^4*a5*a3^6*a2^5*a1^2 - 64*a6^3*a5^2*a3^6*a2^5*a1^2 - 64*a6^2*a5^3*a3^6*a2^5*a1^2 + 144*a6*a5^4*a3^6*a2^5*a1^2 + 32*a5^5*a3^6*a2^5*a1^2 + 112*a6^4*x34*a3^6*a2^5*a1^2 + 784*a6^3*a5*x34*a3^6*a2^5*a1^2 - 3024*a6^2*a5^2*x34*a3^6*a2^5*a1^2 + 784*a6*a5^3*x34*a3^6*a2^5*a1^2 + 112*a5^4*x34*a3^6*a2^5*a1^2 - 1888*a6^3*x34^2*a3^6*a2^5*a1^2 + 1824*a6^2*a5*x34^2*a3^6*a2^5*a1^2 + 1824*a6*a5^2*x34^2*a3^6*a2^5*a1^2 - 1888*a5^3*x34^2*a3^6*a2^5*a1^2 + 1512*a6^2*x34^3*a3^6*a2^5*a1^2 - 2016*a6*a5*x34^3*a3^6*a2^5*a1^2 + 1512*a5^2*x34^3*a3^6*a2^5*a1^2 - 104*a6*x34^4*a3^6*a2^5*a1^2 - 104*a5*x34^4*a3^6*a2^5*a1^2 + 56*x34^5*a3^6*a2^5*a1^2 + 32*a6^4*a3^7*a2^5*a1^2 + 224*a6^3*a5*a3^7*a2^5*a1^2 - 864*a6^2*a5^2*a3^7*a2^5*a1^2 + 224*a6*a5^3*a3^7*a2^5*a1^2 + 32*a5^4*a3^7*a2^5*a1^2 - 1184*a6^3*x34*a3^7*a2^5*a1^2 + 1344*a6^2*a5*x34*a3^7*a2^5*a1^2 + 1344*a6*a5^2*x34*a3^7*a2^5*a1^2 - 1184*a5^3*x34*a3^7*a2^5*a1^2 + 1776*a6^2*x34^2*a3^7*a2^5*a1^2 - 2592*a6*a5*x34^2*a3^7*a2^5*a1^2 + 1776*a5^2*x34^2*a3^7*a2^5*a1^2 - 336*a6*x34^3*a3^7*a2^5*a1^2 - 336*a5*x34^3*a3^7*a2^5*a1^2 + 160*x34^4*a3^7*a2^5*a1^2 - 296*a6^3*a3^8*a2^5*a1^2 + 336*a6^2*a5*a3^8*a2^5*a1^2 + 336*a6*a5^2*a3^8*a2^5*a1^2 - 296*a5^3*a3^8*a2^5*a1^2 + 1008*a6^2*x34*a3^8*a2^5*a1^2 - 1512*a6*a5*x34*a3^8*a2^5*a1^2 + 1008*a5^2*x34*a3^8*a2^5*a1^2 - 384*a6*x34^2*a3^8*a2^5*a1^2 - 384*a5*x34^2*a3^8*a2^5*a1^2 + 240*x34^3*a3^8*a2^5*a1^2 + 224*a6^2*a3^9*a2^5*a1^2 - 336*a6*a5*a3^9*a2^5*a1^2 + 224*a5^2*a3^9*a2^5*a1^2 - 200*a6*x34*a3^9*a2^5*a1^2 - 200*a5*x34*a3^9*a2^5*a1^2 + 200*x34^2*a3^9*a2^5*a1^2 - 40*a6*a3^10*a2^5*a1^2 - 40*a5*a3^10*a2^5*a1^2 + 88*x34*a3^10*a2^5*a1^2 + 16*a3^11*a2^5*a1^2 - 8*a6^6*a5^4*a2^6*a1^2 + 8*a6^5*a5^5*a2^6*a1^2 - 8*a6^4*a5^6*a2^6*a1^2 - 8*a6^6*a5^3*x34*a2^6*a1^2 + 16*a6^5*a5^4*x34*a2^6*a1^2 + 16*a6^4*a5^5*x34*a2^6*a1^2 - 8*a6^3*a5^6*x34*a2^6*a1^2 + 24*a6^6*a5^2*x34^2*a2^6*a1^2 - 8*a6^5*a5^3*x34^2*a2^6*a1^2 - 128*a6^4*a5^4*x34^2*a2^6*a1^2 - 8*a6^3*a5^5*x34^2*a2^6*a1^2 + 24*a6^2*a5^6*x34^2*a2^6*a1^2 - 8*a6^6*a5*x34^3*a2^6*a1^2 - 8*a6^5*a5^2*x34^3*a2^6*a1^2 + 112*a6^4*a5^3*x34^3*a2^6*a1^2 + 112*a6^3*a5^4*x34^3*a2^6*a1^2 - 8*a6^2*a5^5*x34^3*a2^6*a1^2 - 8*a6*a5^6*x34^3*a2^6*a1^2 - 8*a6^6*x34^4*a2^6*a1^2 + 16*a6^5*a5*x34^4*a2^6*a1^2 - 128*a6^4*a5^2*x34^4*a2^6*a1^2 + 112*a6^3*a5^3*x34^4*a2^6*a1^2 - 128*a6^2*a5^4*x34^4*a2^6*a1^2 + 16*a6*a5^5*x34^4*a2^6*a1^2 - 8*a5^6*x34^4*a2^6*a1^2 + 8*a6^5*x34^5*a2^6*a1^2 + 16*a6^4*a5*x34^5*a2^6*a1^2 - 8*a6^3*a5^2*x34^5*a2^6*a1^2 - 8*a6^2*a5^3*x34^5*a2^6*a1^2 + 16*a6*a5^4*x34^5*a2^6*a1^2 + 8*a5^5*x34^5*a2^6*a1^2 - 8*a6^4*x34^6*a2^6*a1^2 - 8*a6^3*a5*x34^6*a2^6*a1^2 + 24*a6^2*a5^2*x34^6*a2^6*a1^2 - 8*a6*a5^3*x34^6*a2^6*a1^2 - 8*a5^4*x34^6*a2^6*a1^2 - 16*a6^6*a5^3*a3*a2^6*a1^2 + 32*a6^5*a5^4*a3*a2^6*a1^2 + 32*a6^4*a5^5*a3*a2^6*a1^2 - 16*a6^3*a5^6*a3*a2^6*a1^2 + 48*a6^6*a5^2*x34*a3*a2^6*a1^2 + 32*a6^5*a5^3*x34*a3*a2^6*a1^2 - 136*a6^4*a5^4*x34*a3*a2^6*a1^2 + 32*a6^3*a5^5*x34*a3*a2^6*a1^2 + 48*a6^2*a5^6*x34*a3*a2^6*a1^2 - 24*a6^6*a5*x34^2*a3*a2^6*a1^2 - 96*a6^5*a5^2*x34^2*a3*a2^6*a1^2 + 216*a6^4*a5^3*x34^2*a3*a2^6*a1^2 + 216*a6^3*a5^4*x34^2*a3*a2^6*a1^2 - 96*a6^2*a5^5*x34^2*a3*a2^6*a1^2 - 24*a6*a5^6*x34^2*a3*a2^6*a1^2 - 40*a6^6*x34^3*a3*a2^6*a1^2 + 112*a6^5*a5*x34^3*a3*a2^6*a1^2 - 632*a6^4*a5^2*x34^3*a3*a2^6*a1^2 + 688*a6^3*a5^3*x34^3*a3*a2^6*a1^2 - 632*a6^2*a5^4*x34^3*a3*a2^6*a1^2 + 112*a6*a5^5*x34^3*a3*a2^6*a1^2 - 40*a5^6*x34^3*a3*a2^6*a1^2 + 56*a6^5*x34^4*a3*a2^6*a1^2 + 200*a6^4*a5*x34^4*a3*a2^6*a1^2 - 160*a6^3*a5^2*x34^4*a3*a2^6*a1^2 - 160*a6^2*a5^3*x34^4*a3*a2^6*a1^2 + 200*a6*a5^4*x34^4*a3*a2^6*a1^2 + 56*a5^5*x34^4*a3*a2^6*a1^2 - 32*a6^4*x34^5*a3*a2^6*a1^2 + 72*a6^2*a5^2*x34^5*a3*a2^6*a1^2 - 32*a5^4*x34^5*a3*a2^6*a1^2 - 8*a6^3*x34^6*a3*a2^6*a1^2 - 8*a5^3*x34^6*a3*a2^6*a1^2 + 48*a6^6*a5^2*a3^2*a2^6*a1^2 + 32*a6^5*a5^3*a3^2*a2^6*a1^2 - 136*a6^4*a5^4*a3^2*a2^6*a1^2 + 32*a6^3*a5^5*a3^2*a2^6*a1^2 + 48*a6^2*a5^6*a3^2*a2^6*a1^2 - 24*a6^6*a5*x34*a3^2*a2^6*a1^2 - 240*a6^5*a5^2*x34*a3^2*a2^6*a1^2 - 24*a6^4*a5^3*x34*a3^2*a2^6*a1^2 - 24*a6^3*a5^4*x34*a3^2*a2^6*a1^2 - 240*a6^2*a5^5*x34*a3^2*a2^6*a1^2 - 24*a6*a5^6*x34*a3^2*a2^6*a1^2 - 48*a6^6*x34^2*a3^2*a2^6*a1^2 + 168*a6^5*a5*x34^2*a3^2*a2^6*a1^2 - 408*a6^4*a5^2*x34^2*a3^2*a2^6*a1^2 + 1152*a6^3*a5^3*x34^2*a3^2*a2^6*a1^2 - 408*a6^2*a5^4*x34^2*a3^2*a2^6*a1^2 + 168*a6*a5^5*x34^2*a3^2*a2^6*a1^2 - 48*a5^6*x34^2*a3^2*a2^6*a1^2 + 136*a6^5*x34^3*a3^2*a2^6*a1^2 + 520*a6^4*a5*x34^3*a3^2*a2^6*a1^2 - 800*a6^3*a5^2*x34^3*a3^2*a2^6*a1^2 - 800*a6^2*a5^3*x34^3*a3^2*a2^6*a1^2 + 520*a6*a5^4*x34^3*a3^2*a2^6*a1^2 + 136*a5^5*x34^3*a3^2*a2^6*a1^2 - 168*a6^4*x34^4*a3^2*a2^6*a1^2 + 720*a6^2*a5^2*x34^4*a3^2*a2^6*a1^2 - 168*a5^4*x34^4*a3^2*a2^6*a1^2 - 56*a6^3*x34^5*a3^2*a2^6*a1^2 - 72*a6^2*a5*x34^5*a3^2*a2^6*a1^2 - 72*a6*a5^2*x34^5*a3^2*a2^6*a1^2 - 56*a5^3*x34^5*a3^2*a2^6*a1^2 + 24*a6^2*x34^6*a3^2*a2^6*a1^2 + 24*a5^2*x34^6*a3^2*a2^6*a1^2 - 16*a6^6*a5*a3^3*a2^6*a1^2 - 160*a6^5*a5^2*a3^3*a2^6*a1^2 - 16*a6^4*a5^3*a3^3*a2^6*a1^2 - 16*a6^3*a5^4*a3^3*a2^6*a1^2 - 160*a6^2*a5^5*a3^3*a2^6*a1^2 - 16*a6*a5^6*a3^3*a2^6*a1^2 - 16*a6^6*x34*a3^3*a2^6*a1^2 + 112*a6^5*a5*x34*a3^3*a2^6*a1^2 + 448*a6^4*a5^2*x34*a3^3*a2^6*a1^2 + 928*a6^3*a5^3*x34*a3^3*a2^6*a1^2 + 448*a6^2*a5^4*x34*a3^3*a2^6*a1^2 + 112*a6*a5^5*x34*a3^3*a2^6*a1^2 - 16*a5^6*x34*a3^3*a2^6*a1^2 + 144*a6^5*x34^2*a3^3*a2^6*a1^2 + 400*a6^4*a5*x34^2*a3^3*a2^6*a1^2 - 1760*a6^3*a5^2*x34^2*a3^3*a2^6*a1^2 - 1760*a6^2*a5^3*x34^2*a3^3*a2^6*a1^2 + 400*a6*a5^4*x34^2*a3^3*a2^6*a1^2 + 144*a5^5*x34^2*a3^3*a2^6*a1^2 - 400*a6^4*x34^3*a3^3*a2^6*a1^2 + 80*a6^3*a5*x34^3*a3^3*a2^6*a1^2 + 2400*a6^2*a5^2*x34^3*a3^3*a2^6*a1^2 + 80*a6*a5^3*x34^3*a3^3*a2^6*a1^2 - 400*a5^4*x34^3*a3^3*a2^6*a1^2 - 48*a6^3*x34^4*a3^3*a2^6*a1^2 - 480*a6^2*a5*x34^4*a3^3*a2^6*a1^2 - 480*a6*a5^2*x34^4*a3^3*a2^6*a1^2 - 48*a5^3*x34^4*a3^3*a2^6*a1^2 + 136*a6^2*x34^5*a3^3*a2^6*a1^2 + 48*a6*a5*x34^5*a3^3*a2^6*a1^2 + 136*a5^2*x34^5*a3^3*a2^6*a1^2 - 8*a6*x34^6*a3^3*a2^6*a1^2 - 8*a5*x34^6*a3^3*a2^6*a1^2 - 8*a6^6*a3^4*a2^6*a1^2 + 56*a6^5*a5*a3^4*a2^6*a1^2 + 224*a6^4*a5^2*a3^4*a2^6*a1^2 + 464*a6^3*a5^3*a3^4*a2^6*a1^2 + 224*a6^2*a5^4*a3^4*a2^6*a1^2 + 56*a6*a5^5*a3^4*a2^6*a1^2 - 8*a5^6*a3^4*a2^6*a1^2 + 80*a6^5*x34*a3^4*a2^6*a1^2 + 80*a6^4*a5*x34*a3^4*a2^6*a1^2 - 1840*a6^3*a5^2*x34*a3^4*a2^6*a1^2 - 1840*a6^2*a5^3*x34*a3^4*a2^6*a1^2 + 80*a6*a5^4*x34*a3^4*a2^6*a1^2 + 80*a5^5*x34*a3^4*a2^6*a1^2 - 520*a6^4*x34^2*a3^4*a2^6*a1^2 + 240*a6^3*a5*x34^2*a3^4*a2^6*a1^2 + 3960*a6^2*a5^2*x34^2*a3^4*a2^6*a1^2 + 240*a6*a5^3*x34^2*a3^4*a2^6*a1^2 - 520*a5^4*x34^2*a3^4*a2^6*a1^2 + 320*a6^3*x34^3*a3^4*a2^6*a1^2 - 1320*a6^2*a5*x34^3*a3^4*a2^6*a1^2 - 1320*a6*a5^2*x34^3*a3^4*a2^6*a1^2 + 320*a5^3*x34^3*a3^4*a2^6*a1^2 + 192*a6^2*x34^4*a3^4*a2^6*a1^2 + 360*a6*a5*x34^4*a3^4*a2^6*a1^2 + 192*a5^2*x34^4*a3^4*a2^6*a1^2 - 32*a6*x34^5*a3^4*a2^6*a1^2 - 32*a5*x34^5*a3^4*a2^6*a1^2 - 8*x34^6*a3^4*a2^6*a1^2 + 32*a6^5*a3^5*a2^6*a1^2 + 32*a6^4*a5*a3^5*a2^6*a1^2 - 736*a6^3*a5^2*a3^5*a2^6*a1^2 - 736*a6^2*a5^3*a3^5*a2^6*a1^2 + 32*a6*a5^4*a3^5*a2^6*a1^2 + 32*a5^5*a3^5*a2^6*a1^2 - 384*a6^4*x34*a3^5*a2^6*a1^2 + 240*a6^3*a5*x34*a3^5*a2^6*a1^2 + 3312*a6^2*a5^2*x34*a3^5*a2^6*a1^2 + 240*a6*a5^3*x34*a3^5*a2^6*a1^2 - 384*a5^4*x34*a3^5*a2^6*a1^2 + 800*a6^3*x34^2*a3^5*a2^6*a1^2 - 1872*a6^2*a5*x34^2*a3^5*a2^6*a1^2 - 1872*a6*a5^2*x34^2*a3^5*a2^6*a1^2 + 800*a5^3*x34^2*a3^5*a2^6*a1^2 - 120*a6^2*x34^3*a3^5*a2^6*a1^2 + 1008*a6*a5*x34^3*a3^5*a2^6*a1^2 - 120*a5^2*x34^3*a3^5*a2^6*a1^2 - 24*a6*x34^4*a3^5*a2^6*a1^2 - 24*a5*x34^4*a3^5*a2^6*a1^2 - 40*x34^5*a3^5*a2^6*a1^2 - 128*a6^4*a3^6*a2^6*a1^2 + 80*a6^3*a5*a3^6*a2^6*a1^2 + 1104*a6^2*a5^2*a3^6*a2^6*a1^2 + 80*a6*a5^3*a3^6*a2^6*a1^2 - 128*a5^4*a3^6*a2^6*a1^2 + 672*a6^3*x34*a3^6*a2^6*a1^2 - 1344*a6^2*a5*x34*a3^6*a2^6*a1^2 - 1344*a6*a5^2*x34*a3^6*a2^6*a1^2 + 672*a5^3*x34*a3^6*a2^6*a1^2 - 488*a6^2*x34^2*a3^6*a2^6*a1^2 + 1344*a6*a5*x34^2*a3^6*a2^6*a1^2 - 488*a5^2*x34^2*a3^6*a2^6*a1^2 + 56*a6*x34^3*a3^6*a2^6*a1^2 + 56*a5*x34^3*a3^6*a2^6*a1^2 - 88*x34^4*a3^6*a2^6*a1^2 + 192*a6^3*a3^7*a2^6*a1^2 - 384*a6^2*a5*a3^7*a2^6*a1^2 - 384*a6*a5^2*a3^7*a2^6*a1^2 + 192*a5^3*a3^7*a2^6*a1^2 - 384*a6^2*x34*a3^7*a2^6*a1^2 + 864*a6*a5*x34*a3^7*a2^6*a1^2 - 384*a5^2*x34*a3^7*a2^6*a1^2 + 112*a6*x34^2*a3^7*a2^6*a1^2 + 112*a5*x34^2*a3^7*a2^6*a1^2 - 112*x34^3*a3^7*a2^6*a1^2 - 96*a6^2*a3^8*a2^6*a1^2 + 216*a6*a5*a3^8*a2^6*a1^2 - 96*a5^2*a3^8*a2^6*a1^2 + 72*a6*x34*a3^8*a2^6*a1^2 + 72*a5*x34*a3^8*a2^6*a1^2 - 88*x34^2*a3^8*a2^6*a1^2 + 16*a6*a3^9*a2^6*a1^2 + 16*a5*a3^9*a2^6*a1^2 - 40*x34*a3^9*a2^6*a1^2 - 8*a3^10*a2^6*a1^2 + 16*a6^6*a5^6*x34^3*a1^3 - 8*a6^6*a5^5*x34^4*a1^3 - 8*a6^5*a5^6*x34^4*a1^3 - 8*a6^6*a5^4*x34^5*a1^3 - 8*a6^4*a5^6*x34^5*a1^3 + 16*a6^6*a5^3*x34^6*a1^3 - 8*a6^5*a5^4*x34^6*a1^3 - 8*a6^4*a5^5*x34^6*a1^3 + 16*a6^3*a5^6*x34^6*a1^3 + 40*a6^6*a5^6*x34^2*a3*a1^3 - 48*a6^6*a5^5*x34^3*a3*a1^3 - 48*a6^5*a5^6*x34^3*a3*a1^3 - 48*a6^6*a5^4*x34^4*a3*a1^3 + 48*a6^5*a5^5*x34^4*a3*a1^3 - 48*a6^4*a5^6*x34^4*a3*a1^3 + 80*a6^6*a5^3*x34^5*a3*a1^3 + 80*a6^3*a5^6*x34^5*a3*a1^3 - 8*a6^6*a5^2*x34^6*a3*a1^3 - 16*a6^5*a5^3*x34^6*a3*a1^3 - 8*a6^4*a5^4*x34^6*a3*a1^3 - 16*a6^3*a5^5*x34^6*a3*a1^3 - 8*a6^2*a5^6*x34^6*a3*a1^3 + 24*a6^6*a5^6*x34*a3^2*a1^3 - 104*a6^6*a5^5*x34^2*a3^2*a1^3 - 104*a6^5*a5^6*x34^2*a3^2*a1^3 + 112*a6^5*a5^5*x34^3*a3^2*a1^3 + 272*a6^6*a5^3*x34^4*a3^2*a1^3 + 272*a6^3*a5^6*x34^4*a3^2*a1^3 - 56*a6^6*a5^2*x34^5*a3^2*a1^3 - 176*a6^5*a5^3*x34^5*a3^2*a1^3 - 168*a6^4*a5^4*x34^5*a3^2*a1^3 - 176*a6^3*a5^5*x34^5*a3^2*a1^3 - 56*a6^2*a5^6*x34^5*a3^2*a1^3 - 8*a6^6*a5*x34^6*a3^2*a1^3 - 8*a6^5*a5^2*x34^6*a3^2*a1^3 + 112*a6^4*a5^3*x34^6*a3^2*a1^3 + 112*a6^3*a5^4*x34^6*a3^2*a1^3 - 8*a6^2*a5^5*x34^6*a3^2*a1^3 - 8*a6*a5^6*x34^6*a3^2*a1^3 + 16*a6^6*a5^6*a3^3*a1^3 - 112*a6^6*a5^5*x34*a3^3*a1^3 - 112*a6^5*a5^6*x34*a3^3*a1^3 + 320*a6^6*a5^4*x34^2*a3^3*a1^3 - 32*a6^5*a5^5*x34^2*a3^3*a1^3 + 320*a6^4*a5^6*x34^2*a3^3*a1^3 + 80*a6^6*a5^3*x34^3*a3^3*a1^3 + 80*a6^5*a5^4*x34^3*a3^3*a1^3 + 80*a6^4*a5^5*x34^3*a3^3*a1^3 + 80*a6^3*a5^6*x34^3*a3^3*a1^3 - 48*a6^6*a5^2*x34^4*a3^3*a1^3 - 400*a6^5*a5^3*x34^4*a3^3*a1^3 - 960*a6^4*a5^4*x34^4*a3^3*a1^3 - 400*a6^3*a5^5*x34^4*a3^3*a1^3 - 48*a6^2*a5^6*x34^4*a3^3*a1^3 - 64*a6^6*a5*x34^5*a3^3*a1^3 - 128*a6^5*a5^2*x34^5*a3^3*a1^3 + 912*a6^4*a5^3*x34^5*a3^3*a1^3 + 912*a6^3*a5^4*x34^5*a3^3*a1^3 - 128*a6^2*a5^5*x34^5*a3^3*a1^3 - 64*a6*a5^6*x34^5*a3^3*a1^3 + 16*a6^6*x34^6*a3^3*a1^3 - 16*a6^5*a5*x34^6*a3^3*a1^3 + 112*a6^4*a5^2*x34^6*a3^3*a1^3 - 528*a6^3*a5^3*x34^6*a3^3*a1^3 + 112*a6^2*a5^4*x34^6*a3^3*a1^3 - 16*a6*a5^5*x34^6*a3^3*a1^3 + 16*a5^6*x34^6*a3^3*a1^3 - 56*a6^6*a5^5*a3^4*a1^3 - 56*a6^5*a5^6*a3^4*a1^3 + 480*a6^6*a5^4*x34*a3^4*a1^3 - 160*a6^5*a5^5*x34*a3^4*a1^3 + 480*a6^4*a5^6*x34*a3^4*a1^3 - 720*a6^6*a5^3*x34^2*a3^4*a1^3 + 240*a6^5*a5^4*x34^2*a3^4*a1^3 + 240*a6^4*a5^5*x34^2*a3^4*a1^3 - 720*a6^3*a5^6*x34^2*a3^4*a1^3 + 320*a6^6*a5^2*x34^3*a3^4*a1^3 + 80*a6^5*a5^3*x34^3*a3^4*a1^3 - 2560*a6^4*a5^4*x34^3*a3^4*a1^3 + 80*a6^3*a5^5*x34^3*a3^4*a1^3 + 320*a6^2*a5^6*x34^3*a3^4*a1^3 - 208*a6^6*a5*x34^4*a3^4*a1^3 - 640*a6^5*a5^2*x34^4*a3^4*a1^3 + 2640*a6^4*a5^3*x34^4*a3^4*a1^3 + 2640*a6^3*a5^4*x34^4*a3^4*a1^3 - 640*a6^2*a5^5*x34^4*a3^4*a1^3 - 208*a6*a5^6*x34^4*a3^4*a1^3 + 88*a6^6*x34^5*a3^4*a1^3 - 48*a6^5*a5*x34^5*a3^4*a1^3 + 552*a6^4*a5^2*x34^5*a3^4*a1^3 - 2928*a6^3*a5^3*x34^5*a3^4*a1^3 + 552*a6^2*a5^4*x34^5*a3^4*a1^3 - 48*a6*a5^5*x34^5*a3^4*a1^3 + 88*a5^6*x34^5*a3^4*a1^3 - 8*a6^5*x34^6*a3^4*a1^3 - 8*a6^4*a5*x34^6*a3^4*a1^3 + 112*a6^3*a5^2*x34^6*a3^4*a1^3 + 112*a6^2*a5^3*x34^6*a3^4*a1^3 - 8*a6*a5^4*x34^6*a3^4*a1^3 - 8*a5^5*x34^6*a3^4*a1^3 + 192*a6^6*a5^4*a3^5*a1^3 - 64*a6^5*a5^5*a3^5*a1^3 + 192*a6^4*a5^6*a3^5*a1^3 - 912*a6^6*a5^3*x34*a3^5*a1^3 + 240*a6^5*a5^4*x34*a3^5*a1^3 + 240*a6^4*a5^5*x34*a3^5*a1^3 - 912*a6^3*a5^6*x34*a3^5*a1^3 + 800*a6^6*a5^2*x34^2*a3^5*a1^3 + 1040*a6^5*a5^3*x34^2*a3^5*a1^3 - 3600*a6^4*a5^4*x34^2*a3^5*a1^3 + 1040*a6^3*a5^5*x34^2*a3^5*a1^3 + 800*a6^2*a5^6*x34^2*a3^5*a1^3 - 368*a6^6*a5*x34^3*a3^5*a1^3 - 1520*a6^5*a5^2*x34^3*a3^5*a1^3 + 3920*a6^4*a5^3*x34^3*a3^5*a1^3 + 3920*a6^3*a5^4*x34^3*a3^5*a1^3 - 1520*a6^2*a5^5*x34^3*a3^5*a1^3 - 368*a6*a5^6*x34^3*a3^5*a1^3 + 192*a6^6*x34^4*a3^5*a1^3 + 48*a6^5*a5*x34^4*a3^5*a1^3 + 960*a6^4*a5^2*x34^4*a3^5*a1^3 - 6480*a6^3*a5^3*x34^4*a3^5*a1^3 + 960*a6^2*a5^4*x34^4*a3^5*a1^3 + 48*a6*a5^5*x34^4*a3^5*a1^3 + 192*a5^6*x34^4*a3^5*a1^3 - 48*a6^5*x34^5*a3^5*a1^3 + 592*a6^3*a5^2*x34^5*a3^5*a1^3 + 592*a6^2*a5^3*x34^5*a3^5*a1^3 - 48*a5^5*x34^5*a3^5*a1^3 - 8*a6^4*x34^6*a3^5*a1^3 - 16*a6^3*a5*x34^6*a3^5*a1^3 - 8*a6^2*a5^2*x34^6*a3^5*a1^3 - 16*a6*a5^3*x34^6*a3^5*a1^3 - 8*a5^4*x34^6*a3^5*a1^3 - 304*a6^6*a5^3*a3^6*a1^3 + 80*a6^5*a5^4*a3^6*a1^3 + 80*a6^4*a5^5*a3^6*a1^3 - 304*a6^3*a5^6*a3^6*a1^3 + 672*a6^6*a5^2*x34*a3^6*a1^3 + 1008*a6^5*a5^3*x34*a3^6*a1^3 - 2576*a6^4*a5^4*x34*a3^6*a1^3 + 1008*a6^3*a5^5*x34*a3^6*a1^3 + 672*a6^2*a5^6*x34*a3^6*a1^3 - 384*a6^6*a5*x34^2*a3^6*a1^3 - 1888*a6^5*a5^2*x34^2*a3^6*a1^3 + 3472*a6^4*a5^3*x34^2*a3^6*a1^3 + 3472*a6^3*a5^4*x34^2*a3^6*a1^3 - 1888*a6^2*a5^5*x34^2*a3^6*a1^3 - 384*a6*a5^6*x34^2*a3^6*a1^3 + 224*a6^6*x34^3*a3^6*a1^3 + 336*a6^5*a5*x34^3*a3^6*a1^3 + 672*a6^4*a5^2*x34^3*a3^6*a1^3 - 7728*a6^3*a5^3*x34^3*a3^6*a1^3 + 672*a6^2*a5^4*x34^3*a3^6*a1^3 + 336*a6*a5^5*x34^3*a3^6*a1^3 + 224*a5^6*x34^3*a3^6*a1^3 - 128*a6^5*x34^4*a3^6*a1^3 + 112*a6^4*a5*x34^4*a3^6*a1^3 + 1392*a6^3*a5^2*x34^4*a3^6*a1^3 + 1392*a6^2*a5^3*x34^4*a3^6*a1^3 + 112*a6*a5^4*x34^4*a3^6*a1^3 - 128*a5^5*x34^4*a3^6*a1^3 - 56*a6^4*x34^5*a3^6*a1^3 - 112*a6^3*a5*x34^5*a3^6*a1^3 - 56*a6^2*a5^2*x34^5*a3^6*a1^3 - 112*a6*a5^3*x34^5*a3^6*a1^3 - 56*a5^4*x34^5*a3^6*a1^3 + 16*a6^3*x34^6*a3^6*a1^3 - 8*a6^2*a5*x34^6*a3^6*a1^3 - 8*a6*a5^2*x34^6*a3^6*a1^3 + 16*a5^3*x34^6*a3^6*a1^3 + 192*a6^6*a5^2*a3^7*a1^3 + 288*a6^5*a5^3*a3^7*a1^3 - 736*a6^4*a5^4*a3^7*a1^3 + 288*a6^3*a5^5*a3^7*a1^3 + 192*a6^2*a5^6*a3^7*a1^3 - 224*a6^6*a5*x34*a3^7*a1^3 - 1184*a6^5*a5^2*x34*a3^7*a1^3 + 1856*a6^4*a5^3*x34*a3^7*a1^3 + 1856*a6^3*a5^4*x34*a3^7*a1^3 - 1184*a6^2*a5^5*x34*a3^7*a1^3 - 224*a6*a5^6*x34*a3^7*a1^3 + 160*a6^6*x34^2*a3^7*a1^3 + 480*a6^5*a5*x34^2*a3^7*a1^3 + 96*a6^4*a5^2*x34^2*a3^7*a1^3 - 5664*a6^3*a5^3*x34^2*a3^7*a1^3 + 96*a6^2*a5^4*x34^2*a3^7*a1^3 + 480*a6*a5^5*x34^2*a3^7*a1^3 + 160*a5^6*x34^2*a3^7*a1^3 - 192*a6^5*x34^3*a3^7*a1^3 + 288*a6^4*a5*x34^3*a3^7*a1^3 + 1888*a6^3*a5^2*x34^3*a3^7*a1^3 + 1888*a6^2*a5^3*x34^3*a3^7*a1^3 + 288*a6*a5^4*x34^3*a3^7*a1^3 - 192*a5^5*x34^3*a3^7*a1^3 - 160*a6^4*x34^4*a3^7*a1^3 - 320*a6^3*a5*x34^4*a3^7*a1^3 - 160*a6^2*a5^2*x34^4*a3^7*a1^3 - 320*a6*a5^3*x34^4*a3^7*a1^3 - 160*a5^4*x34^4*a3^7*a1^3 + 96*a6^3*x34^5*a3^7*a1^3 - 48*a6^2*a5*x34^5*a3^7*a1^3 - 48*a6*a5^2*x34^5*a3^7*a1^3 + 96*a5^3*x34^5*a3^7*a1^3 - 56*a6^6*a5*a3^8*a1^3 - 296*a6^5*a5^2*a3^8*a1^3 + 464*a6^4*a5^3*a3^8*a1^3 + 464*a6^3*a5^4*a3^8*a1^3 - 296*a6^2*a5^5*a3^8*a1^3 - 56*a6*a5^6*a3^8*a1^3 + 72*a6^6*x34*a3^8*a1^3 + 288*a6^5*a5*x34*a3^8*a1^3 - 72*a6^4*a5^2*x34*a3^8*a1^3 - 2592*a6^3*a5^3*x34*a3^8*a1^3 - 72*a6^2*a5^4*x34*a3^8*a1^3 + 288*a6*a5^5*x34*a3^8*a1^3 + 72*a5^6*x34*a3^8*a1^3 - 168*a6^5*x34^2*a3^8*a1^3 + 312*a6^4*a5*x34^2*a3^8*a1^3 + 1552*a6^3*a5^2*x34^2*a3^8*a1^3 + 1552*a6^2*a5^3*x34^2*a3^8*a1^3 + 312*a6*a5^4*x34^2*a3^8*a1^3 - 168*a5^5*x34^2*a3^8*a1^3 - 240*a6^4*x34^3*a3^8*a1^3 - 480*a6^3*a5*x34^3*a3^8*a1^3 - 240*a6^2*a5^2*x34^3*a3^8*a1^3 - 480*a6*a5^3*x34^3*a3^8*a1^3 - 240*a5^4*x34^3*a3^8*a1^3 + 240*a6^3*x34^4*a3^8*a1^3 - 120*a6^2*a5*x34^4*a3^8*a1^3 - 120*a6*a5^2*x34^4*a3^8*a1^3 + 240*a5^3*x34^4*a3^8*a1^3 + 16*a6^6*a3^9*a1^3 + 64*a6^5*a5*a3^9*a1^3 - 16*a6^4*a5^2*a3^9*a1^3 - 576*a6^3*a5^3*a3^9*a1^3 - 16*a6^2*a5^4*a3^9*a1^3 + 64*a6*a5^5*a3^9*a1^3 + 16*a5^6*a3^9*a1^3 - 80*a6^5*x34*a3^9*a1^3 + 160*a6^4*a5*x34*a3^9*a1^3 + 720*a6^3*a5^2*x34*a3^9*a1^3 + 720*a6^2*a5^3*x34*a3^9*a1^3 + 160*a6*a5^4*x34*a3^9*a1^3 - 80*a5^5*x34*a3^9*a1^3 - 200*a6^4*x34^2*a3^9*a1^3 - 400*a6^3*a5*x34^2*a3^9*a1^3 - 200*a6^2*a5^2*x34^2*a3^9*a1^3 - 400*a6*a5^3*x34^2*a3^9*a1^3 - 200*a5^4*x34^2*a3^9*a1^3 + 320*a6^3*x34^3*a3^9*a1^3 - 160*a6^2*a5*x34^3*a3^9*a1^3 - 160*a6*a5^2*x34^3*a3^9*a1^3 + 320*a5^3*x34^3*a3^9*a1^3 - 16*a6^5*a3^10*a1^3 + 32*a6^4*a5*a3^10*a1^3 + 144*a6^3*a5^2*a3^10*a1^3 + 144*a6^2*a5^3*a3^10*a1^3 + 32*a6*a5^4*a3^10*a1^3 - 16*a5^5*a3^10*a1^3 - 88*a6^4*x34*a3^10*a1^3 - 176*a6^3*a5*x34*a3^10*a1^3 - 88*a6^2*a5^2*x34*a3^10*a1^3 - 176*a6*a5^3*x34*a3^10*a1^3 - 88*a5^4*x34*a3^10*a1^3 + 240*a6^3*x34^2*a3^10*a1^3 - 120*a6^2*a5*x34^2*a3^10*a1^3 - 120*a6*a5^2*x34^2*a3^10*a1^3 + 240*a5^3*x34^2*a3^10*a1^3 - 16*a6^4*a3^11*a1^3 - 32*a6^3*a5*a3^11*a1^3 - 16*a6^2*a5^2*a3^11*a1^3 - 32*a6*a5^3*a3^11*a1^3 - 16*a5^4*a3^11*a1^3 + 96*a6^3*x34*a3^11*a1^3 - 48*a6^2*a5*x34*a3^11*a1^3 - 48*a6*a5^2*x34*a3^11*a1^3 + 96*a5^3*x34*a3^11*a1^3 + 16*a6^3*a3^12*a1^3 - 8*a6^2*a5*a3^12*a1^3 - 8*a6*a5^2*a3^12*a1^3 + 16*a5^3*a3^12*a1^3 - 8*a6^6*a5^6*x34^2*a2*a1^3 - 16*a6^6*a5^5*x34^3*a2*a1^3 - 16*a6^5*a5^6*x34^3*a2*a1^3 - 8*a6^6*a5^4*x34^4*a2*a1^3 + 48*a6^5*a5^5*x34^4*a2*a1^3 - 8*a6^4*a5^6*x34^4*a2*a1^3 - 16*a6^6*a5^3*x34^5*a2*a1^3 + 48*a6^5*a5^4*x34^5*a2*a1^3 + 48*a6^4*a5^5*x34^5*a2*a1^3 - 16*a6^3*a5^6*x34^5*a2*a1^3 - 8*a6^6*a5^2*x34^6*a2*a1^3 - 16*a6^5*a5^3*x34^6*a2*a1^3 - 8*a6^4*a5^4*x34^6*a2*a1^3 - 16*a6^3*a5^5*x34^6*a2*a1^3 - 8*a6^2*a5^6*x34^6*a2*a1^3 - 16*a6^6*a5^6*x34*a3*a2*a1^3 - 112*a6^6*a5^4*x34^3*a3*a2*a1^3 + 160*a6^5*a5^5*x34^3*a3*a2*a1^3 - 112*a6^4*a5^6*x34^3*a3*a2*a1^3 - 160*a6^6*a5^3*x34^4*a3*a2*a1^3 + 336*a6^5*a5^4*x34^4*a3*a2*a1^3 + 336*a6^4*a5^5*x34^4*a3*a2*a1^3 - 160*a6^3*a5^6*x34^4*a3*a2*a1^3 - 128*a6^5*a5^3*x34^5*a3*a2*a1^3 + 48*a6^4*a5^4*x34^5*a3*a2*a1^3 - 128*a6^3*a5^5*x34^5*a3*a2*a1^3 + 48*a6^5*a5^2*x34^6*a3*a2*a1^3 - 80*a6^4*a5^3*x34^6*a3*a2*a1^3 - 80*a6^3*a5^4*x34^6*a3*a2*a1^3 + 48*a6^2*a5^5*x34^6*a3*a2*a1^3 - 16*a6^6*a5^6*a3^2*a2*a1^3 + 96*a6^6*a5^5*x34*a3^2*a2*a1^3 + 96*a6^5*a5^6*x34*a3^2*a2*a1^3 - 408*a6^6*a5^4*x34^2*a3^2*a2*a1^3 + 288*a6^5*a5^5*x34^2*a3^2*a2*a1^3 - 408*a6^4*a5^6*x34^2*a3^2*a2*a1^3 - 240*a6^6*a5^3*x34^3*a3^2*a2*a1^3 + 832*a6^5*a5^4*x34^3*a3^2*a2*a1^3 + 832*a6^4*a5^5*x34^3*a3^2*a2*a1^3 - 240*a6^3*a5^6*x34^3*a3^2*a2*a1^3 - 432*a6^5*a5^3*x34^4*a3^2*a2*a1^3 - 432*a6^3*a5^5*x34^4*a3^2*a2*a1^3 + 48*a6^6*a5*x34^5*a3^2*a2*a1^3 + 384*a6^5*a5^2*x34^5*a3^2*a2*a1^3 - 512*a6^4*a5^3*x34^5*a3^2*a2*a1^3 - 512*a6^3*a5^4*x34^5*a3^2*a2*a1^3 + 384*a6^2*a5^5*x34^5*a3^2*a2*a1^3 + 48*a6*a5^6*x34^5*a3^2*a2*a1^3 - 8*a6^6*x34^6*a3^2*a2*a1^3 + 48*a6^5*a5*x34^6*a3^2*a2*a1^3 - 120*a6^4*a5^2*x34^6*a3^2*a2*a1^3 + 240*a6^3*a5^3*x34^6*a3^2*a2*a1^3 - 120*a6^2*a5^4*x34^6*a3^2*a2*a1^3 + 48*a6*a5^5*x34^6*a3^2*a2*a1^3 - 8*a5^6*x34^6*a3^2*a2*a1^3 + 64*a6^6*a5^5*a3^3*a2*a1^3 + 64*a6^5*a5^6*a3^3*a2*a1^3 - 592*a6^6*a5^4*x34*a3^3*a2*a1^3 + 256*a6^5*a5^5*x34*a3^3*a2*a1^3 - 592*a6^4*a5^6*x34*a3^3*a2*a1^3 + 320*a6^6*a5^3*x34^2*a3^3*a2*a1^3 + 928*a6^5*a5^4*x34^2*a3^3*a2*a1^3 + 928*a6^4*a5^5*x34^2*a3^3*a2*a1^3 + 320*a6^3*a5^6*x34^2*a3^3*a2*a1^3 + 80*a6^6*a5^2*x34^3*a3^3*a2*a1^3 - 1440*a6^5*a5^3*x34^3*a3^3*a2*a1^3 - 160*a6^4*a5^4*x34^3*a3^3*a2*a1^3 - 1440*a6^3*a5^5*x34^3*a3^3*a2*a1^3 + 80*a6^2*a5^6*x34^3*a3^3*a2*a1^3 + 160*a6^6*a5*x34^4*a3^3*a2*a1^3 + 1168*a6^5*a5^2*x34^4*a3^3*a2*a1^3 - 880*a6^4*a5^3*x34^4*a3^3*a2*a1^3 - 880*a6^3*a5^4*x34^4*a3^3*a2*a1^3 + 1168*a6^2*a5^5*x34^4*a3^3*a2*a1^3 + 160*a6*a5^6*x34^4*a3^3*a2*a1^3 - 64*a6^6*x34^5*a3^3*a2*a1^3 + 256*a6^5*a5*x34^5*a3^3*a2*a1^3 - 752*a6^4*a5^2*x34^5*a3^3*a2*a1^3 + 768*a6^3*a5^3*x34^5*a3^3*a2*a1^3 - 752*a6^2*a5^4*x34^5*a3^3*a2*a1^3 + 256*a6*a5^5*x34^5*a3^3*a2*a1^3 - 64*a5^6*x34^5*a3^3*a2*a1^3 - 16*a6^5*x34^6*a3^3*a2*a1^3 - 80*a6^4*a5*x34^6*a3^3*a2*a1^3 + 240*a6^3*a5^2*x34^6*a3^3*a2*a1^3 + 240*a6^2*a5^3*x34^6*a3^3*a2*a1^3 - 80*a6*a5^4*x34^6*a3^3*a2*a1^3 - 16*a5^5*x34^6*a3^3*a2*a1^3 - 296*a6^6*a5^4*a3^4*a2*a1^3 + 128*a6^5*a5^5*a3^4*a2*a1^3 - 296*a6^4*a5^6*a3^4*a2*a1^3 + 720*a6^6*a5^3*x34*a3^4*a2*a1^3 + 560*a6^5*a5^4*x34*a3^4*a2*a1^3 + 560*a6^4*a5^5*x34*a3^4*a2*a1^3 + 720*a6^3*a5^6*x34*a3^4*a2*a1^3 + 240*a6^6*a5^2*x34^2*a3^4*a2*a1^3 - 2800*a6^5*a5^3*x34^2*a3^4*a2*a1^3 - 240*a6^4*a5^4*x34^2*a3^4*a2*a1^3 - 2800*a6^3*a5^5*x34^2*a3^4*a2*a1^3 + 240*a6^2*a5^6*x34^2*a3^4*a2*a1^3 + 80*a6^6*a5*x34^3*a3^4*a2*a1^3 + 1760*a6^5*a5^2*x34^3*a3^4*a2*a1^3 + 480*a6^4*a5^3*x34^3*a3^4*a2*a1^3 + 480*a6^3*a5^4*x34^3*a3^4*a2*a1^3 + 1760*a6^2*a5^5*x34^3*a3^4*a2*a1^3 + 80*a6*a5^6*x34^3*a3^4*a2*a1^3 - 208*a6^6*x34^4*a3^4*a2*a1^3 + 656*a6^5*a5*x34^4*a3^4*a2*a1^3 - 2320*a6^4*a5^2*x34^4*a3^4*a2*a1^3 + 720*a6^3*a5^3*x34^4*a3^4*a2*a1^3 - 2320*a6^2*a5^4*x34^4*a3^4*a2*a1^3 + 656*a6*a5^5*x34^4*a3^4*a2*a1^3 - 208*a5^6*x34^4*a3^4*a2*a1^3 - 48*a6^5*x34^5*a3^4*a2*a1^3 - 384*a6^4*a5*x34^5*a3^4*a2*a1^3 + 1408*a6^3*a5^2*x34^5*a3^4*a2*a1^3 + 1408*a6^2*a5^3*x34^5*a3^4*a2*a1^3 - 384*a6*a5^4*x34^5*a3^4*a2*a1^3 - 48*a5^5*x34^5*a3^4*a2*a1^3 - 8*a6^4*x34^6*a3^4*a2*a1^3 - 80*a6^3*a5*x34^6*a3^4*a2*a1^3 - 120*a6^2*a5^2*x34^6*a3^4*a2*a1^3 - 80*a6*a5^3*x34^6*a3^4*a2*a1^3 - 8*a5^4*x34^6*a3^4*a2*a1^3 + 288*a6^6*a5^3*a3^5*a2*a1^3 + 224*a6^5*a5^4*a3^5*a2*a1^3 + 224*a6^4*a5^5*a3^5*a2*a1^3 + 288*a6^3*a5^6*a3^5*a2*a1^3 + 240*a6^6*a5^2*x34*a3^5*a2*a1^3 - 2496*a6^5*a5^3*x34*a3^5*a2*a1^3 - 192*a6^4*a5^4*x34*a3^5*a2*a1^3 - 2496*a6^3*a5^5*x34*a3^5*a2*a1^3 + 240*a6^2*a5^6*x34*a3^5*a2*a1^3 - 192*a6^6*a5*x34^2*a3^5*a2*a1^3 + 1488*a6^5*a5^2*x34^2*a3^5*a2*a1^3 + 2768*a6^4*a5^3*x34^2*a3^5*a2*a1^3 + 2768*a6^3*a5^4*x34^2*a3^5*a2*a1^3 + 1488*a6^2*a5^5*x34^2*a3^5*a2*a1^3 - 192*a6*a5^6*x34^2*a3^5*a2*a1^3 - 368*a6^6*x34^3*a3^5*a2*a1^3 + 992*a6^5*a5*x34^3*a3^5*a2*a1^3 - 4192*a6^4*a5^2*x34^3*a3^5*a2*a1^3 - 672*a6^3*a5^3*x34^3*a3^5*a2*a1^3 - 4192*a6^2*a5^4*x34^3*a3^5*a2*a1^3 + 992*a6*a5^5*x34^3*a3^5*a2*a1^3 - 368*a5^6*x34^3*a3^5*a2*a1^3 + 48*a6^5*x34^4*a3^5*a2*a1^3 - 624*a6^4*a5*x34^4*a3^5*a2*a1^3 + 3408*a6^3*a5^2*x34^4*a3^5*a2*a1^3 + 3408*a6^2*a5^3*x34^4*a3^5*a2*a1^3 - 624*a6*a5^4*x34^4*a3^5*a2*a1^3 + 48*a5^5*x34^4*a3^5*a2*a1^3 - 512*a6^3*a5*x34^5*a3^5*a2*a1^3 - 624*a6^2*a5^2*x34^5*a3^5*a2*a1^3 - 512*a6*a5^3*x34^5*a3^5*a2*a1^3 - 16*a6^3*x34^6*a3^5*a2*a1^3 + 48*a6^2*a5*x34^6*a3^5*a2*a1^3 + 48*a6*a5^2*x34^6*a3^5*a2*a1^3 - 16*a5^3*x34^6*a3^5*a2*a1^3 + 80*a6^6*a5^2*a3^6*a2*a1^3 - 832*a6^5*a5^3*a3^6*a2*a1^3 - 64*a6^4*a5^4*a3^6*a2*a1^3 - 832*a6^3*a5^5*a3^6*a2*a1^3 + 80*a6^2*a5^6*a3^6*a2*a1^3 - 224*a6^6*a5*x34*a3^6*a2*a1^3 + 784*a6^5*a5^2*x34*a3^6*a2*a1^3 + 2576*a6^4*a5^3*x34*a3^6*a2*a1^3 + 2576*a6^3*a5^4*x34*a3^6*a2*a1^3 + 784*a6^2*a5^5*x34*a3^6*a2*a1^3 - 224*a6*a5^6*x34*a3^6*a2*a1^3 - 384*a6^6*x34^2*a3^6*a2*a1^3 + 928*a6^5*a5*x34^2*a3^6*a2*a1^3 - 4496*a6^4*a5^2*x34^2*a3^6*a2*a1^3 - 2016*a6^3*a5^3*x34^2*a3^6*a2*a1^3 - 4496*a6^2*a5^4*x34^2*a3^6*a2*a1^3 + 928*a6*a5^5*x34^2*a3^6*a2*a1^3 - 384*a5^6*x34^2*a3^6*a2*a1^3 + 336*a6^5*x34^3*a3^6*a2*a1^3 - 336*a6^4*a5*x34^3*a3^6*a2*a1^3 + 4592*a6^3*a5^2*x34^3*a3^6*a2*a1^3 + 4592*a6^2*a5^3*x34^3*a3^6*a2*a1^3 - 336*a6*a5^4*x34^3*a3^6*a2*a1^3 + 336*a5^5*x34^3*a3^6*a2*a1^3 + 112*a6^4*x34^4*a3^6*a2*a1^3 - 1440*a6^3*a5*x34^4*a3^6*a2*a1^3 - 1440*a6^2*a5^2*x34^4*a3^6*a2*a1^3 - 1440*a6*a5^3*x34^4*a3^6*a2*a1^3 + 112*a5^4*x34^4*a3^6*a2*a1^3 - 112*a6^3*x34^5*a3^6*a2*a1^3 + 336*a6^2*a5*x34^5*a3^6*a2*a1^3 + 336*a6*a5^2*x34^5*a3^6*a2*a1^3 - 112*a5^3*x34^5*a3^6*a2*a1^3 - 8*a6^2*x34^6*a3^6*a2*a1^3 - 8*a5^2*x34^6*a3^6*a2*a1^3 - 64*a6^6*a5*a3^7*a2*a1^3 + 224*a6^5*a5^2*a3^7*a2*a1^3 + 736*a6^4*a5^3*a3^7*a2*a1^3 + 736*a6^3*a5^4*a3^7*a2*a1^3 + 224*a6^2*a5^5*a3^7*a2*a1^3 - 64*a6*a5^6*a3^7*a2*a1^3 - 224*a6^6*x34*a3^7*a2*a1^3 + 512*a6^5*a5*x34*a3^7*a2*a1^3 - 2656*a6^4*a5^2*x34*a3^7*a2*a1^3 - 1536*a6^3*a5^3*x34*a3^7*a2*a1^3 - 2656*a6^2*a5^4*x34*a3^7*a2*a1^3 + 512*a6*a5^5*x34*a3^7*a2*a1^3 - 224*a5^6*x34*a3^7*a2*a1^3 + 480*a6^5*x34^2*a3^7*a2*a1^3 + 96*a6^4*a5*x34^2*a3^7*a2*a1^3 + 3808*a6^3*a5^2*x34^2*a3^7*a2*a1^3 + 3808*a6^2*a5^3*x34^2*a3^7*a2*a1^3 + 96*a6*a5^4*x34^2*a3^7*a2*a1^3 + 480*a5^5*x34^2*a3^7*a2*a1^3 + 288*a6^4*x34^3*a3^7*a2*a1^3 - 2240*a6^3*a5*x34^3*a3^7*a2*a1^3 - 1920*a6^2*a5^2*x34^3*a3^7*a2*a1^3 - 2240*a6*a5^3*x34^3*a3^7*a2*a1^3 + 288*a5^4*x34^3*a3^7*a2*a1^3 - 320*a6^3*x34^4*a3^7*a2*a1^3 + 960*a6^2*a5*x34^4*a3^7*a2*a1^3 + 960*a6*a5^2*x34^4*a3^7*a2*a1^3 - 320*a5^3*x34^4*a3^7*a2*a1^3 - 48*a6^2*x34^5*a3^7*a2*a1^3 - 48*a5^2*x34^5*a3^7*a2*a1^3 - 56*a6^6*a3^8*a2*a1^3 + 128*a6^5*a5*a3^8*a2*a1^3 - 664*a6^4*a5^2*a3^8*a2*a1^3 - 384*a6^3*a5^3*a3^8*a2*a1^3 - 664*a6^2*a5^4*a3^8*a2*a1^3 + 128*a6*a5^5*a3^8*a2*a1^3 - 56*a5^6*a3^8*a2*a1^3 + 288*a6^5*x34*a3^8*a2*a1^3 + 144*a6^4*a5*x34*a3^8*a2*a1^3 + 1872*a6^3*a5^2*x34*a3^8*a2*a1^3 + 1872*a6^2*a5^3*x34*a3^8*a2*a1^3 + 144*a6*a5^4*x34*a3^8*a2*a1^3 + 288*a5^5*x34*a3^8*a2*a1^3 + 312*a6^4*x34^2*a3^8*a2*a1^3 - 2000*a6^3*a5*x34^2*a3^8*a2*a1^3 - 1560*a6^2*a5^2*x34^2*a3^8*a2*a1^3 - 2000*a6*a5^3*x34^2*a3^8*a2*a1^3 + 312*a5^4*x34^2*a3^8*a2*a1^3 - 480*a6^3*x34^3*a3^8*a2*a1^3 + 1440*a6^2*a5*x34^3*a3^8*a2*a1^3 + 1440*a6*a5^2*x34^3*a3^8*a2*a1^3 - 480*a5^3*x34^3*a3^8*a2*a1^3 - 120*a6^2*x34^4*a3^8*a2*a1^3 - 120*a5^2*x34^4*a3^8*a2*a1^3 + 64*a6^5*a3^9*a2*a1^3 + 32*a6^4*a5*a3^9*a2*a1^3 + 416*a6^3*a5^2*a3^9*a2*a1^3 + 416*a6^2*a5^3*a3^9*a2*a1^3 + 32*a6*a5^4*a3^9*a2*a1^3 + 64*a5^5*a3^9*a2*a1^3 + 160*a6^4*x34*a3^9*a2*a1^3 - 960*a6^3*a5*x34*a3^9*a2*a1^3 - 720*a6^2*a5^2*x34*a3^9*a2*a1^3 - 960*a6*a5^3*x34*a3^9*a2*a1^3 + 160*a5^4*x34*a3^9*a2*a1^3 - 400*a6^3*x34^2*a3^9*a2*a1^3 + 1200*a6^2*a5*x34^2*a3^9*a2*a1^3 + 1200*a6*a5^2*x34^2*a3^9*a2*a1^3 - 400*a5^3*x34^2*a3^9*a2*a1^3 - 160*a6^2*x34^3*a3^9*a2*a1^3 - 160*a5^2*x34^3*a3^9*a2*a1^3 + 32*a6^4*a3^10*a2*a1^3 - 192*a6^3*a5*a3^10*a2*a1^3 - 144*a6^2*a5^2*a3^10*a2*a1^3 - 192*a6*a5^3*a3^10*a2*a1^3 + 32*a5^4*a3^10*a2*a1^3 - 176*a6^3*x34*a3^10*a2*a1^3 + 528*a6^2*a5*x34*a3^10*a2*a1^3 + 528*a6*a5^2*x34*a3^10*a2*a1^3 - 176*a5^3*x34*a3^10*a2*a1^3 - 120*a6^2*x34^2*a3^10*a2*a1^3 - 120*a5^2*x34^2*a3^10*a2*a1^3 - 32*a6^3*a3^11*a2*a1^3 + 96*a6^2*a5*a3^11*a2*a1^3 + 96*a6*a5^2*a3^11*a2*a1^3 - 32*a5^3*a3^11*a2*a1^3 - 48*a6^2*x34*a3^11*a2*a1^3 - 48*a5^2*x34*a3^11*a2*a1^3 - 8*a6^2*a3^12*a2*a1^3 - 8*a5^2*a3^12*a2*a1^3 - 8*a6^6*a5^6*x34*a2^2*a1^3 - 8*a6^6*a5^5*x34^2*a2^2*a1^3 - 8*a6^5*a5^6*x34^2*a2^2*a1^3 + 112*a6^6*a5^4*x34^3*a2^2*a1^3 - 80*a6^5*a5^5*x34^3*a2^2*a1^3 + 112*a6^4*a5^6*x34^3*a2^2*a1^3 + 112*a6^6*a5^3*x34^4*a2^2*a1^3 - 120*a6^5*a5^4*x34^4*a2^2*a1^3 - 120*a6^4*a5^5*x34^4*a2^2*a1^3 + 112*a6^3*a5^6*x34^4*a2^2*a1^3 - 8*a6^6*a5^2*x34^5*a2^2*a1^3 - 80*a6^5*a5^3*x34^5*a2^2*a1^3 - 120*a6^4*a5^4*x34^5*a2^2*a1^3 - 80*a6^3*a5^5*x34^5*a2^2*a1^3 - 8*a6^2*a5^6*x34^5*a2^2*a1^3 - 8*a6^6*a5*x34^6*a2^2*a1^3 - 8*a6^5*a5^2*x34^6*a2^2*a1^3 + 112*a6^4*a5^3*x34^6*a2^2*a1^3 + 112*a6^3*a5^4*x34^6*a2^2*a1^3 - 8*a6^2*a5^5*x34^6*a2^2*a1^3 - 8*a6*a5^6*x34^6*a2^2*a1^3 - 16*a6^6*a5^6*a3*a2^2*a1^3 + 32*a6^6*a5^5*x34*a3*a2^2*a1^3 + 32*a6^5*a5^6*x34*a3*a2^2*a1^3 + 216*a6^6*a5^4*x34^2*a3*a2^2*a1^3 - 144*a6^5*a5^5*x34^2*a3*a2^2*a1^3 + 216*a6^4*a5^6*x34^2*a3*a2^2*a1^3 + 688*a6^6*a5^3*x34^3*a3*a2^2*a1^3 - 512*a6^5*a5^4*x34^3*a3*a2^2*a1^3 - 512*a6^4*a5^5*x34^3*a3*a2^2*a1^3 + 688*a6^3*a5^6*x34^3*a3*a2^2*a1^3 - 160*a6^6*a5^2*x34^4*a3*a2^2*a1^3 - 432*a6^5*a5^3*x34^4*a3*a2^2*a1^3 - 960*a6^4*a5^4*x34^4*a3*a2^2*a1^3 - 432*a6^3*a5^5*x34^4*a3*a2^2*a1^3 - 160*a6^2*a5^6*x34^4*a3*a2^2*a1^3 + 48*a6^5*a5^2*x34^5*a3*a2^2*a1^3 + 640*a6^4*a5^3*x34^5*a3*a2^2*a1^3 + 640*a6^3*a5^4*x34^5*a3*a2^2*a1^3 + 48*a6^2*a5^5*x34^5*a3*a2^2*a1^3 - 8*a6^6*x34^6*a3*a2^2*a1^3 + 48*a6^5*a5*x34^6*a3*a2^2*a1^3 - 120*a6^4*a5^2*x34^6*a3*a2^2*a1^3 + 240*a6^3*a5^3*x34^6*a3*a2^2*a1^3 - 120*a6^2*a5^4*x34^6*a3*a2^2*a1^3 + 48*a6*a5^5*x34^6*a3*a2^2*a1^3 - 8*a5^6*x34^6*a3*a2^2*a1^3 + 32*a6^6*a5^5*a3^2*a2^2*a1^3 + 32*a6^5*a5^6*a3^2*a2^2*a1^3 - 24*a6^6*a5^4*x34*a3^2*a2^2*a1^3 + 48*a6^5*a5^5*x34*a3^2*a2^2*a1^3 - 24*a6^4*a5^6*x34*a3^2*a2^2*a1^3 + 1152*a6^6*a5^3*x34^2*a3^2*a2^2*a1^3 - 1176*a6^5*a5^4*x34^2*a3^2*a2^2*a1^3 - 1176*a6^4*a5^5*x34^2*a3^2*a2^2*a1^3 + 1152*a6^3*a5^6*x34^2*a3^2*a2^2*a1^3 - 800*a6^6*a5^2*x34^3*a3^2*a2^2*a1^3 - 448*a6^5*a5^3*x34^3*a3^2*a2^2*a1^3 - 1760*a6^4*a5^4*x34^3*a3^2*a2^2*a1^3 - 448*a6^3*a5^5*x34^3*a3^2*a2^2*a1^3 - 800*a6^2*a5^6*x34^3*a3^2*a2^2*a1^3 + 2400*a6^4*a5^3*x34^4*a3^2*a2^2*a1^3 + 2400*a6^3*a5^4*x34^4*a3^2*a2^2*a1^3 - 56*a6^6*x34^5*a3^2*a2^2*a1^3 + 384*a6^5*a5*x34^5*a3^2*a2^2*a1^3 - 1080*a6^4*a5^2*x34^5*a3^2*a2^2*a1^3 + 1920*a6^3*a5^3*x34^5*a3^2*a2^2*a1^3 - 1080*a6^2*a5^4*x34^5*a3^2*a2^2*a1^3 + 384*a6*a5^5*x34^5*a3^2*a2^2*a1^3 - 56*a5^6*x34^5*a3^2*a2^2*a1^3 - 8*a6^5*x34^6*a3^2*a2^2*a1^3 - 120*a6^4*a5*x34^6*a3^2*a2^2*a1^3 - 240*a6^3*a5^2*x34^6*a3^2*a2^2*a1^3 - 240*a6^2*a5^3*x34^6*a3^2*a2^2*a1^3 - 120*a6*a5^4*x34^6*a3^2*a2^2*a1^3 - 8*a5^5*x34^6*a3^2*a2^2*a1^3 - 16*a6^6*a5^4*a3^3*a2^2*a1^3 + 32*a6^5*a5^5*a3^3*a2^2*a1^3 - 16*a6^4*a5^6*a3^3*a2^2*a1^3 + 928*a6^6*a5^3*x34*a3^3*a2^2*a1^3 - 1328*a6^5*a5^4*x34*a3^3*a2^2*a1^3 - 1328*a6^4*a5^5*x34*a3^3*a2^2*a1^3 + 928*a6^3*a5^6*x34*a3^3*a2^2*a1^3 - 1760*a6^6*a5^2*x34^2*a3^3*a2^2*a1^3 + 928*a6^5*a5^3*x34^2*a3^3*a2^2*a1^3 + 160*a6^4*a5^4*x34^2*a3^3*a2^2*a1^3 + 928*a6^3*a5^5*x34^2*a3^3*a2^2*a1^3 - 1760*a6^2*a5^6*x34^2*a3^3*a2^2*a1^3 + 80*a6^6*a5*x34^3*a3^3*a2^2*a1^3 - 160*a6^5*a5^2*x34^3*a3^3*a2^2*a1^3 + 3280*a6^4*a5^3*x34^3*a3^3*a2^2*a1^3 + 3280*a6^3*a5^4*x34^3*a3^3*a2^2*a1^3 - 160*a6^2*a5^5*x34^3*a3^3*a2^2*a1^3 + 80*a6*a5^6*x34^3*a3^3*a2^2*a1^3 - 48*a6^6*x34^4*a3^3*a2^2*a1^3 + 1168*a6^5*a5*x34^4*a3^3*a2^2*a1^3 - 2720*a6^4*a5^2*x34^4*a3^3*a2^2*a1^3 + 3840*a6^3*a5^3*x34^4*a3^3*a2^2*a1^3 - 2720*a6^2*a5^4*x34^4*a3^3*a2^2*a1^3 + 1168*a6*a5^5*x34^4*a3^3*a2^2*a1^3 - 48*a5^6*x34^4*a3^3*a2^2*a1^3 - 128*a6^5*x34^5*a3^3*a2^2*a1^3 - 752*a6^4*a5*x34^5*a3^3*a2^2*a1^3 - 960*a6^3*a5^2*x34^5*a3^3*a2^2*a1^3 - 960*a6^2*a5^3*x34^5*a3^3*a2^2*a1^3 - 752*a6*a5^4*x34^5*a3^3*a2^2*a1^3 - 128*a5^5*x34^5*a3^3*a2^2*a1^3 + 112*a6^4*x34^6*a3^3*a2^2*a1^3 + 240*a6^3*a5*x34^6*a3^3*a2^2*a1^3 - 240*a6^2*a5^2*x34^6*a3^3*a2^2*a1^3 + 240*a6*a5^3*x34^6*a3^3*a2^2*a1^3 + 112*a5^4*x34^6*a3^3*a2^2*a1^3 + 464*a6^6*a5^3*a3^4*a2^2*a1^3 - 664*a6^5*a5^4*a3^4*a2^2*a1^3 - 664*a6^4*a5^5*a3^4*a2^2*a1^3 + 464*a6^3*a5^6*a3^4*a2^2*a1^3 - 1840*a6^6*a5^2*x34*a3^4*a2^2*a1^3 + 1840*a6^5*a5^3*x34*a3^4*a2^2*a1^3 + 2000*a6^4*a5^4*x34*a3^4*a2^2*a1^3 + 1840*a6^3*a5^5*x34*a3^4*a2^2*a1^3 - 1840*a6^2*a5^6*x34*a3^4*a2^2*a1^3 + 240*a6^6*a5*x34^2*a3^4*a2^2*a1^3 - 240*a6^5*a5^2*x34^2*a3^4*a2^2*a1^3 + 1040*a6^4*a5^3*x34^2*a3^4*a2^2*a1^3 + 1040*a6^3*a5^4*x34^2*a3^4*a2^2*a1^3 - 240*a6^2*a5^5*x34^2*a3^4*a2^2*a1^3 + 240*a6*a5^6*x34^2*a3^4*a2^2*a1^3 + 320*a6^6*x34^3*a3^4*a2^2*a1^3 + 1760*a6^5*a5*x34^3*a3^4*a2^2*a1^3 - 1600*a6^4*a5^2*x34^3*a3^4*a2^2*a1^3 - 1200*a6^3*a5^3*x34^3*a3^4*a2^2*a1^3 - 1600*a6^2*a5^4*x34^3*a3^4*a2^2*a1^3 + 1760*a6*a5^5*x34^3*a3^4*a2^2*a1^3 + 320*a5^6*x34^3*a3^4*a2^2*a1^3 - 640*a6^5*x34^4*a3^4*a2^2*a1^3 - 2320*a6^4*a5*x34^4*a3^4*a2^2*a1^3 - 320*a6^3*a5^2*x34^4*a3^4*a2^2*a1^3 - 320*a6^2*a5^3*x34^4*a3^4*a2^2*a1^3 - 2320*a6*a5^4*x34^4*a3^4*a2^2*a1^3 - 640*a5^5*x34^4*a3^4*a2^2*a1^3 + 552*a6^4*x34^5*a3^4*a2^2*a1^3 + 1408*a6^3*a5*x34^5*a3^4*a2^2*a1^3 - 1800*a6^2*a5^2*x34^5*a3^4*a2^2*a1^3 + 1408*a6*a5^3*x34^5*a3^4*a2^2*a1^3 + 552*a5^4*x34^5*a3^4*a2^2*a1^3 + 112*a6^3*x34^6*a3^4*a2^2*a1^3 - 120*a6^2*a5*x34^6*a3^4*a2^2*a1^3 - 120*a6*a5^2*x34^6*a3^4*a2^2*a1^3 + 112*a5^3*x34^6*a3^4*a2^2*a1^3 - 736*a6^6*a5^2*a3^5*a2^2*a1^3 + 736*a6^5*a5^3*a3^5*a2^2*a1^3 + 800*a6^4*a5^4*a3^5*a2^2*a1^3 + 736*a6^3*a5^5*a3^5*a2^2*a1^3 - 736*a6^2*a5^6*a3^5*a2^2*a1^3 + 240*a6^6*a5*x34*a3^5*a2^2*a1^3 - 192*a6^5*a5^2*x34*a3^5*a2^2*a1^3 - 720*a6^4*a5^3*x34*a3^5*a2^2*a1^3 - 720*a6^3*a5^4*x34*a3^5*a2^2*a1^3 - 192*a6^2*a5^5*x34*a3^5*a2^2*a1^3 + 240*a6*a5^6*x34*a3^5*a2^2*a1^3 + 800*a6^6*x34^2*a3^5*a2^2*a1^3 + 1488*a6^5*a5*x34^2*a3^5*a2^2*a1^3 + 2160*a6^4*a5^2*x34^2*a3^5*a2^2*a1^3 - 10560*a6^3*a5^3*x34^2*a3^5*a2^2*a1^3 + 2160*a6^2*a5^4*x34^2*a3^5*a2^2*a1^3 + 1488*a6*a5^5*x34^2*a3^5*a2^2*a1^3 + 800*a5^6*x34^2*a3^5*a2^2*a1^3 - 1520*a6^5*x34^3*a3^5*a2^2*a1^3 - 4192*a6^4*a5*x34^3*a3^5*a2^2*a1^3 + 4000*a6^3*a5^2*x34^3*a3^5*a2^2*a1^3 + 4000*a6^2*a5^3*x34^3*a3^5*a2^2*a1^3 - 4192*a6*a5^4*x34^3*a3^5*a2^2*a1^3 - 1520*a5^5*x34^3*a3^5*a2^2*a1^3 + 960*a6^4*x34^4*a3^5*a2^2*a1^3 + 3408*a6^3*a5*x34^4*a3^5*a2^2*a1^3 - 5760*a6^2*a5^2*x34^4*a3^5*a2^2*a1^3 + 3408*a6*a5^3*x34^4*a3^5*a2^2*a1^3 + 960*a5^4*x34^4*a3^5*a2^2*a1^3 + 592*a6^3*x34^5*a3^5*a2^2*a1^3 - 624*a6^2*a5*x34^5*a3^5*a2^2*a1^3 - 624*a6*a5^2*x34^5*a3^5*a2^2*a1^3 + 592*a5^3*x34^5*a3^5*a2^2*a1^3 - 8*a6^2*x34^6*a3^5*a2^2*a1^3 + 48*a6*a5*x34^6*a3^5*a2^2*a1^3 - 8*a5^2*x34^6*a3^5*a2^2*a1^3 + 80*a6^6*a5*a3^6*a2^2*a1^3 - 64*a6^5*a5^2*a3^6*a2^2*a1^3 - 240*a6^4*a5^3*a3^6*a2^2*a1^3 - 240*a6^3*a5^4*a3^6*a2^2*a1^3 - 64*a6^2*a5^5*a3^6*a2^2*a1^3 + 80*a6*a5^6*a3^6*a2^2*a1^3 + 672*a6^6*x34*a3^6*a2^2*a1^3 + 784*a6^5*a5*x34*a3^6*a2^2*a1^3 + 2800*a6^4*a5^2*x34*a3^6*a2^2*a1^3 - 10080*a6^3*a5^3*x34*a3^6*a2^2*a1^3 + 2800*a6^2*a5^4*x34*a3^6*a2^2*a1^3 + 784*a6*a5^5*x34*a3^6*a2^2*a1^3 + 672*a5^6*x34*a3^6*a2^2*a1^3 - 1888*a6^5*x34^2*a3^6*a2^2*a1^3 - 4496*a6^4*a5*x34^2*a3^6*a2^2*a1^3 + 7680*a6^3*a5^2*x34^2*a3^6*a2^2*a1^3 + 7680*a6^2*a5^3*x34^2*a3^6*a2^2*a1^3 - 4496*a6*a5^4*x34^2*a3^6*a2^2*a1^3 - 1888*a5^5*x34^2*a3^6*a2^2*a1^3 + 672*a6^4*x34^3*a3^6*a2^2*a1^3 + 4592*a6^3*a5*x34^3*a3^6*a2^2*a1^3 - 10080*a6^2*a5^2*x34^3*a3^6*a2^2*a1^3 + 4592*a6*a5^3*x34^3*a3^6*a2^2*a1^3 + 672*a5^4*x34^3*a3^6*a2^2*a1^3 + 1392*a6^3*x34^4*a3^6*a2^2*a1^3 - 1440*a6^2*a5*x34^4*a3^6*a2^2*a1^3 - 1440*a6*a5^2*x34^4*a3^6*a2^2*a1^3 + 1392*a5^3*x34^4*a3^6*a2^2*a1^3 - 56*a6^2*x34^5*a3^6*a2^2*a1^3 + 336*a6*a5*x34^5*a3^6*a2^2*a1^3 - 56*a5^2*x34^5*a3^6*a2^2*a1^3 - 8*a6*x34^6*a3^6*a2^2*a1^3 - 8*a5*x34^6*a3^6*a2^2*a1^3 + 192*a6^6*a3^7*a2^2*a1^3 + 224*a6^5*a5*a3^7*a2^2*a1^3 + 800*a6^4*a5^2*a3^7*a2^2*a1^3 - 2880*a6^3*a5^3*a3^7*a2^2*a1^3 + 800*a6^2*a5^4*a3^7*a2^2*a1^3 + 224*a6*a5^5*a3^7*a2^2*a1^3 + 192*a5^6*a3^7*a2^2*a1^3 - 1184*a6^5*x34*a3^7*a2^2*a1^3 - 2656*a6^4*a5*x34*a3^7*a2^2*a1^3 + 5440*a6^3*a5^2*x34*a3^7*a2^2*a1^3 + 5440*a6^2*a5^3*x34*a3^7*a2^2*a1^3 - 2656*a6*a5^4*x34*a3^7*a2^2*a1^3 - 1184*a5^5*x34*a3^7*a2^2*a1^3 + 96*a6^4*x34^2*a3^7*a2^2*a1^3 + 3808*a6^3*a5*x34^2*a3^7*a2^2*a1^3 - 10080*a6^2*a5^2*x34^2*a3^7*a2^2*a1^3 + 3808*a6*a5^3*x34^2*a3^7*a2^2*a1^3 + 96*a5^4*x34^2*a3^7*a2^2*a1^3 + 1888*a6^3*x34^3*a3^7*a2^2*a1^3 - 1920*a6^2*a5*x34^3*a3^7*a2^2*a1^3 - 1920*a6*a5^2*x34^3*a3^7*a2^2*a1^3 + 1888*a5^3*x34^3*a3^7*a2^2*a1^3 - 160*a6^2*x34^4*a3^7*a2^2*a1^3 + 960*a6*a5*x34^4*a3^7*a2^2*a1^3 - 160*a5^2*x34^4*a3^7*a2^2*a1^3 - 48*a6*x34^5*a3^7*a2^2*a1^3 - 48*a5*x34^5*a3^7*a2^2*a1^3 - 296*a6^5*a3^8*a2^2*a1^3 - 664*a6^4*a5*a3^8*a2^2*a1^3 + 1360*a6^3*a5^2*a3^8*a2^2*a1^3 + 1360*a6^2*a5^3*a3^8*a2^2*a1^3 - 664*a6*a5^4*a3^8*a2^2*a1^3 - 296*a5^5*a3^8*a2^2*a1^3 - 72*a6^4*x34*a3^8*a2^2*a1^3 + 1872*a6^3*a5*x34*a3^8*a2^2*a1^3 - 5400*a6^2*a5^2*x34*a3^8*a2^2*a1^3 + 1872*a6*a5^3*x34*a3^8*a2^2*a1^3 - 72*a5^4*x34*a3^8*a2^2*a1^3 + 1552*a6^3*x34^2*a3^8*a2^2*a1^3 - 1560*a6^2*a5*x34^2*a3^8*a2^2*a1^3 - 1560*a6*a5^2*x34^2*a3^8*a2^2*a1^3 + 1552*a5^3*x34^2*a3^8*a2^2*a1^3 - 240*a6^2*x34^3*a3^8*a2^2*a1^3 + 1440*a6*a5*x34^3*a3^8*a2^2*a1^3 - 240*a5^2*x34^3*a3^8*a2^2*a1^3 - 120*a6*x34^4*a3^8*a2^2*a1^3 - 120*a5*x34^4*a3^8*a2^2*a1^3 - 16*a6^4*a3^9*a2^2*a1^3 + 416*a6^3*a5*a3^9*a2^2*a1^3 - 1200*a6^2*a5^2*a3^9*a2^2*a1^3 + 416*a6*a5^3*a3^9*a2^2*a1^3 - 16*a5^4*a3^9*a2^2*a1^3 + 720*a6^3*x34*a3^9*a2^2*a1^3 - 720*a6^2*a5*x34*a3^9*a2^2*a1^3 - 720*a6*a5^2*x34*a3^9*a2^2*a1^3 + 720*a5^3*x34*a3^9*a2^2*a1^3 - 200*a6^2*x34^2*a3^9*a2^2*a1^3 + 1200*a6*a5*x34^2*a3^9*a2^2*a1^3 - 200*a5^2*x34^2*a3^9*a2^2*a1^3 - 160*a6*x34^3*a3^9*a2^2*a1^3 - 160*a5*x34^3*a3^9*a2^2*a1^3 + 144*a6^3*a3^10*a2^2*a1^3 - 144*a6^2*a5*a3^10*a2^2*a1^3 - 144*a6*a5^2*a3^10*a2^2*a1^3 + 144*a5^3*a3^10*a2^2*a1^3 - 88*a6^2*x34*a3^10*a2^2*a1^3 + 528*a6*a5*x34*a3^10*a2^2*a1^3 - 88*a5^2*x34*a3^10*a2^2*a1^3 - 120*a6*x34^2*a3^10*a2^2*a1^3 - 120*a5*x34^2*a3^10*a2^2*a1^3 - 16*a6^2*a3^11*a2^2*a1^3 + 96*a6*a5*a3^11*a2^2*a1^3 - 16*a5^2*a3^11*a2^2*a1^3 - 48*a6*x34*a3^11*a2^2*a1^3 - 48*a5*x34*a3^11*a2^2*a1^3 - 8*a6*a3^12*a2^2*a1^3 - 8*a5*a3^12*a2^2*a1^3 + 16*a6^6*a5^6*a2^3*a1^3 - 16*a6^6*a5^5*x34*a2^3*a1^3 - 16*a6^5*a5^6*x34*a2^3*a1^3 + 112*a6^6*a5^4*x34^2*a2^3*a1^3 - 80*a6^5*a5^5*x34^2*a2^3*a1^3 + 112*a6^4*a5^6*x34^2*a2^3*a1^3 - 528*a6^6*a5^3*x34^3*a2^3*a1^3 + 240*a6^5*a5^4*x34^3*a2^3*a1^3 + 240*a6^4*a5^5*x34^3*a2^3*a1^3 - 528*a6^3*a5^6*x34^3*a2^3*a1^3 + 112*a6^6*a5^2*x34^4*a2^3*a1^3 + 240*a6^5*a5^3*x34^4*a2^3*a1^3 - 240*a6^4*a5^4*x34^4*a2^3*a1^3 + 240*a6^3*a5^5*x34^4*a2^3*a1^3 + 112*a6^2*a5^6*x34^4*a2^3*a1^3 - 16*a6^6*a5*x34^5*a2^3*a1^3 - 80*a6^5*a5^2*x34^5*a2^3*a1^3 + 240*a6^4*a5^3*x34^5*a2^3*a1^3 + 240*a6^3*a5^4*x34^5*a2^3*a1^3 - 80*a6^2*a5^5*x34^5*a2^3*a1^3 - 16*a6*a5^6*x34^5*a2^3*a1^3 + 16*a6^6*x34^6*a2^3*a1^3 - 16*a6^5*a5*x34^6*a2^3*a1^3 + 112*a6^4*a5^2*x34^6*a2^3*a1^3 - 528*a6^3*a5^3*x34^6*a2^3*a1^3 + 112*a6^2*a5^4*x34^6*a2^3*a1^3 - 16*a6*a5^5*x34^6*a2^3*a1^3 + 16*a5^6*x34^6*a2^3*a1^3 - 32*a6^6*a5^5*a3*a2^3*a1^3 - 32*a6^5*a5^6*a3*a2^3*a1^3 + 144*a6^6*a5^4*x34*a3*a2^3*a1^3 - 192*a6^5*a5^5*x34*a3*a2^3*a1^3 + 144*a6^4*a5^6*x34*a3*a2^3*a1^3 - 1344*a6^6*a5^3*x34^2*a3*a2^3*a1^3 + 688*a6^5*a5^4*x34^2*a3*a2^3*a1^3 + 688*a6^4*a5^5*x34^2*a3*a2^3*a1^3 - 1344*a6^3*a5^6*x34^2*a3*a2^3*a1^3 + 688*a6^6*a5^2*x34^3*a3*a2^3*a1^3 + 288*a6^5*a5^3*x34^3*a3*a2^3*a1^3 - 480*a6^4*a5^4*x34^3*a3*a2^3*a1^3 + 288*a6^3*a5^5*x34^3*a3*a2^3*a1^3 + 688*a6^2*a5^6*x34^3*a3*a2^3*a1^3 - 160*a6^6*a5*x34^4*a3*a2^3*a1^3 - 432*a6^5*a5^2*x34^4*a3*a2^3*a1^3 + 1680*a6^4*a5^3*x34^4*a3*a2^3*a1^3 + 1680*a6^3*a5^4*x34^4*a3*a2^3*a1^3 - 432*a6^2*a5^5*x34^4*a3*a2^3*a1^3 - 160*a6*a5^6*x34^4*a3*a2^3*a1^3 + 80*a6^6*x34^5*a3*a2^3*a1^3 - 128*a6^5*a5*x34^5*a3*a2^3*a1^3 + 640*a6^4*a5^2*x34^5*a3*a2^3*a1^3 - 3840*a6^3*a5^3*x34^5*a3*a2^3*a1^3 + 640*a6^2*a5^4*x34^5*a3*a2^3*a1^3 - 128*a6*a5^5*x34^5*a3*a2^3*a1^3 + 80*a5^6*x34^5*a3*a2^3*a1^3 - 16*a6^5*x34^6*a3*a2^3*a1^3 - 80*a6^4*a5*x34^6*a3*a2^3*a1^3 + 240*a6^3*a5^2*x34^6*a3*a2^3*a1^3 + 240*a6^2*a5^3*x34^6*a3*a2^3*a1^3 - 80*a6*a5^4*x34^6*a3*a2^3*a1^3 - 16*a5^5*x34^6*a3*a2^3*a1^3 + 144*a6^6*a5^4*a3^2*a2^3*a1^3 - 192*a6^5*a5^5*a3^2*a2^3*a1^3 + 144*a6^4*a5^6*a3^2*a2^3*a1^3 - 864*a6^6*a5^3*x34*a3^2*a2^3*a1^3 + 624*a6^5*a5^4*x34*a3^2*a2^3*a1^3 + 624*a6^4*a5^5*x34*a3^2*a2^3*a1^3 - 864*a6^3*a5^6*x34*a3^2*a2^3*a1^3 + 1152*a6^6*a5^2*x34^2*a3^2*a2^3*a1^3 - 96*a6^5*a5^3*x34^2*a3^2*a2^3*a1^3 + 880*a6^4*a5^4*x34^2*a3^2*a2^3*a1^3 - 96*a6^3*a5^5*x34^2*a3^2*a2^3*a1^3 + 1152*a6^2*a5^6*x34^2*a3^2*a2^3*a1^3 - 240*a6^6*a5*x34^3*a3^2*a2^3*a1^3 - 448*a6^5*a5^2*x34^3*a3^2*a2^3*a1^3 + 2160*a6^4*a5^3*x34^3*a3^2*a2^3*a1^3 + 2160*a6^3*a5^4*x34^3*a3^2*a2^3*a1^3 - 448*a6^2*a5^5*x34^3*a3^2*a2^3*a1^3 - 240*a6*a5^6*x34^3*a3^2*a2^3*a1^3 + 272*a6^6*x34^4*a3^2*a2^3*a1^3 - 432*a6^5*a5*x34^4*a3^2*a2^3*a1^3 + 2400*a6^4*a5^2*x34^4*a3^2*a2^3*a1^3 - 13440*a6^3*a5^3*x34^4*a3^2*a2^3*a1^3 + 2400*a6^2*a5^4*x34^4*a3^2*a2^3*a1^3 - 432*a6*a5^5*x34^4*a3^2*a2^3*a1^3 + 272*a5^6*x34^4*a3^2*a2^3*a1^3 - 176*a6^5*x34^5*a3^2*a2^3*a1^3 - 512*a6^4*a5*x34^5*a3^2*a2^3*a1^3 + 1920*a6^3*a5^2*x34^5*a3^2*a2^3*a1^3 + 1920*a6^2*a5^3*x34^5*a3^2*a2^3*a1^3 - 512*a6*a5^4*x34^5*a3^2*a2^3*a1^3 - 176*a5^5*x34^5*a3^2*a2^3*a1^3 + 112*a6^4*x34^6*a3^2*a2^3*a1^3 + 240*a6^3*a5*x34^6*a3^2*a2^3*a1^3 - 240*a6^2*a5^2*x34^6*a3^2*a2^3*a1^3 + 240*a6*a5^3*x34^6*a3^2*a2^3*a1^3 + 112*a5^4*x34^6*a3^2*a2^3*a1^3 - 576*a6^6*a5^3*a3^3*a2^3*a1^3 + 416*a6^5*a5^4*a3^3*a2^3*a1^3 + 416*a6^4*a5^5*a3^3*a2^3*a1^3 - 576*a6^3*a5^6*a3^3*a2^3*a1^3 + 928*a6^6*a5^2*x34*a3^3*a2^3*a1^3 - 768*a6^5*a5^3*x34*a3^3*a2^3*a1^3 + 2720*a6^4*a5^4*x34*a3^3*a2^3*a1^3 - 768*a6^3*a5^5*x34*a3^3*a2^3*a1^3 + 928*a6^2*a5^6*x34*a3^3*a2^3*a1^3 + 320*a6^6*a5*x34^2*a3^3*a2^3*a1^3 + 928*a6^5*a5^2*x34^2*a3^3*a2^3*a1^3 - 3360*a6^4*a5^3*x34^2*a3^3*a2^3*a1^3 - 3360*a6^3*a5^4*x34^2*a3^3*a2^3*a1^3 + 928*a6^2*a5^5*x34^2*a3^3*a2^3*a1^3 + 320*a6*a5^6*x34^2*a3^3*a2^3*a1^3 + 80*a6^6*x34^3*a3^3*a2^3*a1^3 - 1440*a6^5*a5*x34^3*a3^3*a2^3*a1^3 + 3280*a6^4*a5^2*x34^3*a3^3*a2^3*a1^3 - 11520*a6^3*a5^3*x34^3*a3^3*a2^3*a1^3 + 3280*a6^2*a5^4*x34^3*a3^3*a2^3*a1^3 - 1440*a6*a5^5*x34^3*a3^3*a2^3*a1^3 + 80*a5^6*x34^3*a3^3*a2^3*a1^3 - 400*a6^5*x34^4*a3^3*a2^3*a1^3 - 880*a6^4*a5*x34^4*a3^3*a2^3*a1^3 + 3840*a6^3*a5^2*x34^4*a3^3*a2^3*a1^3 + 3840*a6^2*a5^3*x34^4*a3^3*a2^3*a1^3 - 880*a6*a5^4*x34^4*a3^3*a2^3*a1^3 - 400*a5^5*x34^4*a3^3*a2^3*a1^3 + 912*a6^4*x34^5*a3^3*a2^3*a1^3 + 768*a6^3*a5*x34^5*a3^3*a2^3*a1^3 - 960*a6^2*a5^2*x34^5*a3^3*a2^3*a1^3 + 768*a6*a5^3*x34^5*a3^3*a2^3*a1^3 + 912*a5^4*x34^5*a3^3*a2^3*a1^3 - 528*a6^3*x34^6*a3^3*a2^3*a1^3 + 240*a6^2*a5*x34^6*a3^3*a2^3*a1^3 + 240*a6*a5^2*x34^6*a3^3*a2^3*a1^3 - 528*a5^3*x34^6*a3^3*a2^3*a1^3 + 464*a6^6*a5^2*a3^4*a2^3*a1^3 - 384*a6^5*a5^3*a3^4*a2^3*a1^3 + 1360*a6^4*a5^4*a3^4*a2^3*a1^3 - 384*a6^3*a5^5*a3^4*a2^3*a1^3 + 464*a6^2*a5^6*a3^4*a2^3*a1^3 + 720*a6^6*a5*x34*a3^4*a2^3*a1^3 + 1840*a6^5*a5^2*x34*a3^4*a2^3*a1^3 - 7200*a6^4*a5^3*x34*a3^4*a2^3*a1^3 - 7200*a6^3*a5^4*x34*a3^4*a2^3*a1^3 + 1840*a6^2*a5^5*x34*a3^4*a2^3*a1^3 + 720*a6*a5^6*x34*a3^4*a2^3*a1^3 - 720*a6^6*x34^2*a3^4*a2^3*a1^3 - 2800*a6^5*a5*x34^2*a3^4*a2^3*a1^3 + 1040*a6^4*a5^2*x34^2*a3^4*a2^3*a1^3 + 13440*a6^3*a5^3*x34^2*a3^4*a2^3*a1^3 + 1040*a6^2*a5^4*x34^2*a3^4*a2^3*a1^3 - 2800*a6*a5^5*x34^2*a3^4*a2^3*a1^3 - 720*a5^6*x34^2*a3^4*a2^3*a1^3 + 80*a6^5*x34^3*a3^4*a2^3*a1^3 + 480*a6^4*a5*x34^3*a3^4*a2^3*a1^3 - 1200*a6^3*a5^2*x34^3*a3^4*a2^3*a1^3 - 1200*a6^2*a5^3*x34^3*a3^4*a2^3*a1^3 + 480*a6*a5^4*x34^3*a3^4*a2^3*a1^3 + 80*a5^5*x34^3*a3^4*a2^3*a1^3 + 2640*a6^4*x34^4*a3^4*a2^3*a1^3 + 720*a6^3*a5*x34^4*a3^4*a2^3*a1^3 - 320*a6^2*a5^2*x34^4*a3^4*a2^3*a1^3 + 720*a6*a5^3*x34^4*a3^4*a2^3*a1^3 + 2640*a5^4*x34^4*a3^4*a2^3*a1^3 - 2928*a6^3*x34^5*a3^4*a2^3*a1^3 + 1408*a6^2*a5*x34^5*a3^4*a2^3*a1^3 + 1408*a6*a5^2*x34^5*a3^4*a2^3*a1^3 - 2928*a5^3*x34^5*a3^4*a2^3*a1^3 + 112*a6^2*x34^6*a3^4*a2^3*a1^3 - 80*a6*a5*x34^6*a3^4*a2^3*a1^3 + 112*a5^2*x34^6*a3^4*a2^3*a1^3 + 288*a6^6*a5*a3^5*a2^3*a1^3 + 736*a6^5*a5^2*a3^5*a2^3*a1^3 - 2880*a6^4*a5^3*a3^5*a2^3*a1^3 - 2880*a6^3*a5^4*a3^5*a2^3*a1^3 + 736*a6^2*a5^5*a3^5*a2^3*a1^3 + 288*a6*a5^6*a3^5*a2^3*a1^3 - 912*a6^6*x34*a3^5*a2^3*a1^3 - 2496*a6^5*a5*x34*a3^5*a2^3*a1^3 - 720*a6^4*a5^2*x34*a3^5*a2^3*a1^3 + 23040*a6^3*a5^3*x34*a3^5*a2^3*a1^3 - 720*a6^2*a5^4*x34*a3^5*a2^3*a1^3 - 2496*a6*a5^5*x34*a3^5*a2^3*a1^3 - 912*a5^6*x34*a3^5*a2^3*a1^3 + 1040*a6^5*x34^2*a3^5*a2^3*a1^3 + 2768*a6^4*a5*x34^2*a3^5*a2^3*a1^3 - 10560*a6^3*a5^2*x34^2*a3^5*a2^3*a1^3 - 10560*a6^2*a5^3*x34^2*a3^5*a2^3*a1^3 + 2768*a6*a5^4*x34^2*a3^5*a2^3*a1^3 + 1040*a5^5*x34^2*a3^5*a2^3*a1^3 + 3920*a6^4*x34^3*a3^5*a2^3*a1^3 - 672*a6^3*a5*x34^3*a3^5*a2^3*a1^3 + 4000*a6^2*a5^2*x34^3*a3^5*a2^3*a1^3 - 672*a6*a5^3*x34^3*a3^5*a2^3*a1^3 + 3920*a5^4*x34^3*a3^5*a2^3*a1^3 - 6480*a6^3*x34^4*a3^5*a2^3*a1^3 + 3408*a6^2*a5*x34^4*a3^5*a2^3*a1^3 + 3408*a6*a5^2*x34^4*a3^5*a2^3*a1^3 - 6480*a5^3*x34^4*a3^5*a2^3*a1^3 + 592*a6^2*x34^5*a3^5*a2^3*a1^3 - 512*a6*a5*x34^5*a3^5*a2^3*a1^3 + 592*a5^2*x34^5*a3^5*a2^3*a1^3 - 16*a6*x34^6*a3^5*a2^3*a1^3 - 16*a5*x34^6*a3^5*a2^3*a1^3 - 304*a6^6*a3^6*a2^3*a1^3 - 832*a6^5*a5*a3^6*a2^3*a1^3 - 240*a6^4*a5^2*a3^6*a2^3*a1^3 + 7680*a6^3*a5^3*a3^6*a2^3*a1^3 - 240*a6^2*a5^4*a3^6*a2^3*a1^3 - 832*a6*a5^5*a3^6*a2^3*a1^3 - 304*a5^6*a3^6*a2^3*a1^3 + 1008*a6^5*x34*a3^6*a2^3*a1^3 + 2576*a6^4*a5*x34*a3^6*a2^3*a1^3 - 10080*a6^3*a5^2*x34*a3^6*a2^3*a1^3 - 10080*a6^2*a5^3*x34*a3^6*a2^3*a1^3 + 2576*a6*a5^4*x34*a3^6*a2^3*a1^3 + 1008*a5^5*x34*a3^6*a2^3*a1^3 + 3472*a6^4*x34^2*a3^6*a2^3*a1^3 - 2016*a6^3*a5*x34^2*a3^6*a2^3*a1^3 + 7680*a6^2*a5^2*x34^2*a3^6*a2^3*a1^3 - 2016*a6*a5^3*x34^2*a3^6*a2^3*a1^3 + 3472*a5^4*x34^2*a3^6*a2^3*a1^3 - 7728*a6^3*x34^3*a3^6*a2^3*a1^3 + 4592*a6^2*a5*x34^3*a3^6*a2^3*a1^3 + 4592*a6*a5^2*x34^3*a3^6*a2^3*a1^3 - 7728*a5^3*x34^3*a3^6*a2^3*a1^3 + 1392*a6^2*x34^4*a3^6*a2^3*a1^3 - 1440*a6*a5*x34^4*a3^6*a2^3*a1^3 + 1392*a5^2*x34^4*a3^6*a2^3*a1^3 - 112*a6*x34^5*a3^6*a2^3*a1^3 - 112*a5*x34^5*a3^6*a2^3*a1^3 + 16*x34^6*a3^6*a2^3*a1^3 + 288*a6^5*a3^7*a2^3*a1^3 + 736*a6^4*a5*a3^7*a2^3*a1^3 - 2880*a6^3*a5^2*a3^7*a2^3*a1^3 - 2880*a6^2*a5^3*a3^7*a2^3*a1^3 + 736*a6*a5^4*a3^7*a2^3*a1^3 + 288*a5^5*a3^7*a2^3*a1^3 + 1856*a6^4*x34*a3^7*a2^3*a1^3 - 1536*a6^3*a5*x34*a3^7*a2^3*a1^3 + 5440*a6^2*a5^2*x34*a3^7*a2^3*a1^3 - 1536*a6*a5^3*x34*a3^7*a2^3*a1^3 + 1856*a5^4*x34*a3^7*a2^3*a1^3 - 5664*a6^3*x34^2*a3^7*a2^3*a1^3 + 3808*a6^2*a5*x34^2*a3^7*a2^3*a1^3 + 3808*a6*a5^2*x34^2*a3^7*a2^3*a1^3 - 5664*a5^3*x34^2*a3^7*a2^3*a1^3 + 1888*a6^2*x34^3*a3^7*a2^3*a1^3 - 2240*a6*a5*x34^3*a3^7*a2^3*a1^3 + 1888*a5^2*x34^3*a3^7*a2^3*a1^3 - 320*a6*x34^4*a3^7*a2^3*a1^3 - 320*a5*x34^4*a3^7*a2^3*a1^3 + 96*x34^5*a3^7*a2^3*a1^3 + 464*a6^4*a3^8*a2^3*a1^3 - 384*a6^3*a5*a3^8*a2^3*a1^3 + 1360*a6^2*a5^2*a3^8*a2^3*a1^3 - 384*a6*a5^3*a3^8*a2^3*a1^3 + 464*a5^4*a3^8*a2^3*a1^3 - 2592*a6^3*x34*a3^8*a2^3*a1^3 + 1872*a6^2*a5*x34*a3^8*a2^3*a1^3 + 1872*a6*a5^2*x34*a3^8*a2^3*a1^3 - 2592*a5^3*x34*a3^8*a2^3*a1^3 + 1552*a6^2*x34^2*a3^8*a2^3*a1^3 - 2000*a6*a5*x34^2*a3^8*a2^3*a1^3 + 1552*a5^2*x34^2*a3^8*a2^3*a1^3 - 480*a6*x34^3*a3^8*a2^3*a1^3 - 480*a5*x34^3*a3^8*a2^3*a1^3 + 240*x34^4*a3^8*a2^3*a1^3 - 576*a6^3*a3^9*a2^3*a1^3 + 416*a6^2*a5*a3^9*a2^3*a1^3 + 416*a6*a5^2*a3^9*a2^3*a1^3 - 576*a5^3*a3^9*a2^3*a1^3 + 720*a6^2*x34*a3^9*a2^3*a1^3 - 960*a6*a5*x34*a3^9*a2^3*a1^3 + 720*a5^2*x34*a3^9*a2^3*a1^3 - 400*a6*x34^2*a3^9*a2^3*a1^3 - 400*a5*x34^2*a3^9*a2^3*a1^3 + 320*x34^3*a3^9*a2^3*a1^3 + 144*a6^2*a3^10*a2^3*a1^3 - 192*a6*a5*a3^10*a2^3*a1^3 + 144*a5^2*a3^10*a2^3*a1^3 - 176*a6*x34*a3^10*a2^3*a1^3 - 176*a5*x34*a3^10*a2^3*a1^3 + 240*x34^2*a3^10*a2^3*a1^3 - 32*a6*a3^11*a2^3*a1^3 - 32*a5*a3^11*a2^3*a1^3 + 96*x34*a3^11*a2^3*a1^3 + 16*a3^12*a2^3*a1^3 - 8*a6^6*a5^5*a2^4*a1^3 - 8*a6^5*a5^6*a2^4*a1^3 - 8*a6^6*a5^4*x34*a2^4*a1^3 + 48*a6^5*a5^5*x34*a2^4*a1^3 - 8*a6^4*a5^6*x34*a2^4*a1^3 + 112*a6^6*a5^3*x34^2*a2^4*a1^3 - 120*a6^5*a5^4*x34^2*a2^4*a1^3 - 120*a6^4*a5^5*x34^2*a2^4*a1^3 + 112*a6^3*a5^6*x34^2*a2^4*a1^3 + 112*a6^6*a5^2*x34^3*a2^4*a1^3 + 240*a6^5*a5^3*x34^3*a2^4*a1^3 - 240*a6^4*a5^4*x34^3*a2^4*a1^3 + 240*a6^3*a5^5*x34^3*a2^4*a1^3 + 112*a6^2*a5^6*x34^3*a2^4*a1^3 - 8*a6^6*a5*x34^4*a2^4*a1^3 - 120*a6^5*a5^2*x34^4*a2^4*a1^3 - 240*a6^4*a5^3*x34^4*a2^4*a1^3 - 240*a6^3*a5^4*x34^4*a2^4*a1^3 - 120*a6^2*a5^5*x34^4*a2^4*a1^3 - 8*a6*a5^6*x34^4*a2^4*a1^3 - 8*a6^6*x34^5*a2^4*a1^3 + 48*a6^5*a5*x34^5*a2^4*a1^3 - 120*a6^4*a5^2*x34^5*a2^4*a1^3 + 240*a6^3*a5^3*x34^5*a2^4*a1^3 - 120*a6^2*a5^4*x34^5*a2^4*a1^3 + 48*a6*a5^5*x34^5*a2^4*a1^3 - 8*a5^6*x34^5*a2^4*a1^3 - 8*a6^5*x34^6*a2^4*a1^3 - 8*a6^4*a5*x34^6*a2^4*a1^3 + 112*a6^3*a5^2*x34^6*a2^4*a1^3 + 112*a6^2*a5^3*x34^6*a2^4*a1^3 - 8*a6*a5^4*x34^6*a2^4*a1^3 - 8*a5^5*x34^6*a2^4*a1^3 - 16*a6^6*a5^4*a3*a2^4*a1^3 + 96*a6^5*a5^5*a3*a2^4*a1^3 - 16*a6^4*a5^6*a3*a2^4*a1^3 + 144*a6^6*a5^3*x34*a3*a2^4*a1^3 - 144*a6^5*a5^4*x34*a3*a2^4*a1^3 - 144*a6^4*a5^5*x34*a3*a2^4*a1^3 + 144*a6^3*a5^6*x34*a3*a2^4*a1^3 + 216*a6^6*a5^2*x34^2*a3*a2^4*a1^3 + 688*a6^5*a5^3*x34^2*a3*a2^4*a1^3 - 1080*a6^4*a5^4*x34^2*a3*a2^4*a1^3 + 688*a6^3*a5^5*x34^2*a3*a2^4*a1^3 + 216*a6^2*a5^6*x34^2*a3*a2^4*a1^3 - 112*a6^6*a5*x34^3*a3*a2^4*a1^3 - 512*a6^5*a5^2*x34^3*a3*a2^4*a1^3 - 480*a6^4*a5^3*x34^3*a3*a2^4*a1^3 - 480*a6^3*a5^4*x34^3*a3*a2^4*a1^3 - 512*a6^2*a5^5*x34^3*a3*a2^4*a1^3 - 112*a6*a5^6*x34^3*a3*a2^4*a1^3 - 48*a6^6*x34^4*a3*a2^4*a1^3 + 336*a6^5*a5*x34^4*a3*a2^4*a1^3 - 960*a6^4*a5^2*x34^4*a3*a2^4*a1^3 + 1680*a6^3*a5^3*x34^4*a3*a2^4*a1^3 - 960*a6^2*a5^4*x34^4*a3*a2^4*a1^3 + 336*a6*a5^5*x34^4*a3*a2^4*a1^3 - 48*a5^6*x34^4*a3*a2^4*a1^3 + 48*a6^4*a5*x34^5*a3*a2^4*a1^3 + 640*a6^3*a5^2*x34^5*a3*a2^4*a1^3 + 640*a6^2*a5^3*x34^5*a3*a2^4*a1^3 + 48*a6*a5^4*x34^5*a3*a2^4*a1^3 - 8*a6^4*x34^6*a3*a2^4*a1^3 - 80*a6^3*a5*x34^6*a3*a2^4*a1^3 - 120*a6^2*a5^2*x34^6*a3*a2^4*a1^3 - 80*a6*a5^3*x34^6*a3*a2^4*a1^3 - 8*a5^4*x34^6*a3*a2^4*a1^3 + 144*a6^6*a5^3*a3^2*a2^4*a1^3 - 144*a6^5*a5^4*a3^2*a2^4*a1^3 - 144*a6^4*a5^5*a3^2*a2^4*a1^3 + 144*a6^3*a5^6*a3^2*a2^4*a1^3 - 24*a6^6*a5^2*x34*a3^2*a2^4*a1^3 + 624*a6^5*a5^3*x34*a3^2*a2^4*a1^3 - 1800*a6^4*a5^4*x34*a3^2*a2^4*a1^3 + 624*a6^3*a5^5*x34*a3^2*a2^4*a1^3 - 24*a6^2*a5^6*x34*a3^2*a2^4*a1^3 - 408*a6^6*a5*x34^2*a3^2*a2^4*a1^3 - 1176*a6^5*a5^2*x34^2*a3^2*a2^4*a1^3 + 880*a6^4*a5^3*x34^2*a3^2*a2^4*a1^3 + 880*a6^3*a5^4*x34^2*a3^2*a2^4*a1^3 - 1176*a6^2*a5^5*x34^2*a3^2*a2^4*a1^3 - 408*a6*a5^6*x34^2*a3^2*a2^4*a1^3 + 832*a6^5*a5*x34^3*a3^2*a2^4*a1^3 - 1760*a6^4*a5^2*x34^3*a3^2*a2^4*a1^3 + 2160*a6^3*a5^3*x34^3*a3^2*a2^4*a1^3 - 1760*a6^2*a5^4*x34^3*a3^2*a2^4*a1^3 + 832*a6*a5^5*x34^3*a3^2*a2^4*a1^3 + 2400*a6^3*a5^2*x34^4*a3^2*a2^4*a1^3 + 2400*a6^2*a5^3*x34^4*a3^2*a2^4*a1^3 - 168*a6^4*x34^5*a3^2*a2^4*a1^3 - 512*a6^3*a5*x34^5*a3^2*a2^4*a1^3 - 1080*a6^2*a5^2*x34^5*a3^2*a2^4*a1^3 - 512*a6*a5^3*x34^5*a3^2*a2^4*a1^3 - 168*a5^4*x34^5*a3^2*a2^4*a1^3 + 112*a6^3*x34^6*a3^2*a2^4*a1^3 - 120*a6^2*a5*x34^6*a3^2*a2^4*a1^3 - 120*a6*a5^2*x34^6*a3^2*a2^4*a1^3 + 112*a5^3*x34^6*a3^2*a2^4*a1^3 - 16*a6^6*a5^2*a3^3*a2^4*a1^3 + 416*a6^5*a5^3*a3^3*a2^4*a1^3 - 1200*a6^4*a5^4*a3^3*a2^4*a1^3 + 416*a6^3*a5^5*a3^3*a2^4*a1^3 - 16*a6^2*a5^6*a3^3*a2^4*a1^3 - 592*a6^6*a5*x34*a3^3*a2^4*a1^3 - 1328*a6^5*a5^2*x34*a3^3*a2^4*a1^3 + 2720*a6^4*a5^3*x34*a3^3*a2^4*a1^3 + 2720*a6^3*a5^4*x34*a3^3*a2^4*a1^3 - 1328*a6^2*a5^5*x34*a3^3*a2^4*a1^3 - 592*a6*a5^6*x34*a3^3*a2^4*a1^3 + 320*a6^6*x34^2*a3^3*a2^4*a1^3 + 928*a6^5*a5*x34^2*a3^3*a2^4*a1^3 + 160*a6^4*a5^2*x34^2*a3^3*a2^4*a1^3 - 3360*a6^3*a5^3*x34^2*a3^3*a2^4*a1^3 + 160*a6^2*a5^4*x34^2*a3^3*a2^4*a1^3 + 928*a6*a5^5*x34^2*a3^3*a2^4*a1^3 + 320*a5^6*x34^2*a3^3*a2^4*a1^3 + 80*a6^5*x34^3*a3^3*a2^4*a1^3 - 160*a6^4*a5*x34^3*a3^3*a2^4*a1^3 + 3280*a6^3*a5^2*x34^3*a3^3*a2^4*a1^3 + 3280*a6^2*a5^3*x34^3*a3^3*a2^4*a1^3 - 160*a6*a5^4*x34^3*a3^3*a2^4*a1^3 + 80*a5^5*x34^3*a3^3*a2^4*a1^3 - 960*a6^4*x34^4*a3^3*a2^4*a1^3 - 880*a6^3*a5*x34^4*a3^3*a2^4*a1^3 - 2720*a6^2*a5^2*x34^4*a3^3*a2^4*a1^3 - 880*a6*a5^3*x34^4*a3^3*a2^4*a1^3 - 960*a5^4*x34^4*a3^3*a2^4*a1^3 + 912*a6^3*x34^5*a3^3*a2^4*a1^3 - 752*a6^2*a5*x34^5*a3^3*a2^4*a1^3 - 752*a6*a5^2*x34^5*a3^3*a2^4*a1^3 + 912*a5^3*x34^5*a3^3*a2^4*a1^3 + 112*a6^2*x34^6*a3^3*a2^4*a1^3 - 80*a6*a5*x34^6*a3^3*a2^4*a1^3 + 112*a5^2*x34^6*a3^3*a2^4*a1^3 - 296*a6^6*a5*a3^4*a2^4*a1^3 - 664*a6^5*a5^2*a3^4*a2^4*a1^3 + 1360*a6^4*a5^3*a3^4*a2^4*a1^3 + 1360*a6^3*a5^4*a3^4*a2^4*a1^3 - 664*a6^2*a5^5*a3^4*a2^4*a1^3 - 296*a6*a5^6*a3^4*a2^4*a1^3 + 480*a6^6*x34*a3^4*a2^4*a1^3 + 560*a6^5*a5*x34*a3^4*a2^4*a1^3 + 2000*a6^4*a5^2*x34*a3^4*a2^4*a1^3 - 7200*a6^3*a5^3*x34*a3^4*a2^4*a1^3 + 2000*a6^2*a5^4*x34*a3^4*a2^4*a1^3 + 560*a6*a5^5*x34*a3^4*a2^4*a1^3 + 480*a5^6*x34*a3^4*a2^4*a1^3 + 240*a6^5*x34^2*a3^4*a2^4*a1^3 - 240*a6^4*a5*x34^2*a3^4*a2^4*a1^3 + 1040*a6^3*a5^2*x34^2*a3^4*a2^4*a1^3 + 1040*a6^2*a5^3*x34^2*a3^4*a2^4*a1^3 - 240*a6*a5^4*x34^2*a3^4*a2^4*a1^3 + 240*a5^5*x34^2*a3^4*a2^4*a1^3 - 2560*a6^4*x34^3*a3^4*a2^4*a1^3 + 480*a6^3*a5*x34^3*a3^4*a2^4*a1^3 - 1600*a6^2*a5^2*x34^3*a3^4*a2^4*a1^3 + 480*a6*a5^3*x34^3*a3^4*a2^4*a1^3 - 2560*a5^4*x34^3*a3^4*a2^4*a1^3 + 2640*a6^3*x34^4*a3^4*a2^4*a1^3 - 2320*a6^2*a5*x34^4*a3^4*a2^4*a1^3 - 2320*a6*a5^2*x34^4*a3^4*a2^4*a1^3 + 2640*a5^3*x34^4*a3^4*a2^4*a1^3 + 552*a6^2*x34^5*a3^4*a2^4*a1^3 - 384*a6*a5*x34^5*a3^4*a2^4*a1^3 + 552*a5^2*x34^5*a3^4*a2^4*a1^3 - 8*a6*x34^6*a3^4*a2^4*a1^3 - 8*a5*x34^6*a3^4*a2^4*a1^3 + 192*a6^6*a3^5*a2^4*a1^3 + 224*a6^5*a5*a3^5*a2^4*a1^3 + 800*a6^4*a5^2*a3^5*a2^4*a1^3 - 2880*a6^3*a5^3*a3^5*a2^4*a1^3 + 800*a6^2*a5^4*a3^5*a2^4*a1^3 + 224*a6*a5^5*a3^5*a2^4*a1^3 + 192*a5^6*a3^5*a2^4*a1^3 + 240*a6^5*x34*a3^5*a2^4*a1^3 - 192*a6^4*a5*x34*a3^5*a2^4*a1^3 - 720*a6^3*a5^2*x34*a3^5*a2^4*a1^3 - 720*a6^2*a5^3*x34*a3^5*a2^4*a1^3 - 192*a6*a5^4*x34*a3^5*a2^4*a1^3 + 240*a5^5*x34*a3^5*a2^4*a1^3 - 3600*a6^4*x34^2*a3^5*a2^4*a1^3 + 2768*a6^3*a5*x34^2*a3^5*a2^4*a1^3 + 2160*a6^2*a5^2*x34^2*a3^5*a2^4*a1^3 + 2768*a6*a5^3*x34^2*a3^5*a2^4*a1^3 - 3600*a5^4*x34^2*a3^5*a2^4*a1^3 + 3920*a6^3*x34^3*a3^5*a2^4*a1^3 - 4192*a6^2*a5*x34^3*a3^5*a2^4*a1^3 - 4192*a6*a5^2*x34^3*a3^5*a2^4*a1^3 + 3920*a5^3*x34^3*a3^5*a2^4*a1^3 + 960*a6^2*x34^4*a3^5*a2^4*a1^3 - 624*a6*a5*x34^4*a3^5*a2^4*a1^3 + 960*a5^2*x34^4*a3^5*a2^4*a1^3 - 8*x34^6*a3^5*a2^4*a1^3 + 80*a6^5*a3^6*a2^4*a1^3 - 64*a6^4*a5*a3^6*a2^4*a1^3 - 240*a6^3*a5^2*a3^6*a2^4*a1^3 - 240*a6^2*a5^3*a3^6*a2^4*a1^3 - 64*a6*a5^4*a3^6*a2^4*a1^3 + 80*a5^5*a3^6*a2^4*a1^3 - 2576*a6^4*x34*a3^6*a2^4*a1^3 + 2576*a6^3*a5*x34*a3^6*a2^4*a1^3 + 2800*a6^2*a5^2*x34*a3^6*a2^4*a1^3 + 2576*a6*a5^3*x34*a3^6*a2^4*a1^3 - 2576*a5^4*x34*a3^6*a2^4*a1^3 + 3472*a6^3*x34^2*a3^6*a2^4*a1^3 - 4496*a6^2*a5*x34^2*a3^6*a2^4*a1^3 - 4496*a6*a5^2*x34^2*a3^6*a2^4*a1^3 + 3472*a5^3*x34^2*a3^6*a2^4*a1^3 + 672*a6^2*x34^3*a3^6*a2^4*a1^3 - 336*a6*a5*x34^3*a3^6*a2^4*a1^3 + 672*a5^2*x34^3*a3^6*a2^4*a1^3 + 112*a6*x34^4*a3^6*a2^4*a1^3 + 112*a5*x34^4*a3^6*a2^4*a1^3 - 56*x34^5*a3^6*a2^4*a1^3 - 736*a6^4*a3^7*a2^4*a1^3 + 736*a6^3*a5*a3^7*a2^4*a1^3 + 800*a6^2*a5^2*a3^7*a2^4*a1^3 + 736*a6*a5^3*a3^7*a2^4*a1^3 - 736*a5^4*a3^7*a2^4*a1^3 + 1856*a6^3*x34*a3^7*a2^4*a1^3 - 2656*a6^2*a5*x34*a3^7*a2^4*a1^3 - 2656*a6*a5^2*x34*a3^7*a2^4*a1^3 + 1856*a5^3*x34*a3^7*a2^4*a1^3 + 96*a6^2*x34^2*a3^7*a2^4*a1^3 + 96*a6*a5*x34^2*a3^7*a2^4*a1^3 + 96*a5^2*x34^2*a3^7*a2^4*a1^3 + 288*a6*x34^3*a3^7*a2^4*a1^3 + 288*a5*x34^3*a3^7*a2^4*a1^3 - 160*x34^4*a3^7*a2^4*a1^3 + 464*a6^3*a3^8*a2^4*a1^3 - 664*a6^2*a5*a3^8*a2^4*a1^3 - 664*a6*a5^2*a3^8*a2^4*a1^3 + 464*a5^3*a3^8*a2^4*a1^3 - 72*a6^2*x34*a3^8*a2^4*a1^3 + 144*a6*a5*x34*a3^8*a2^4*a1^3 - 72*a5^2*x34*a3^8*a2^4*a1^3 + 312*a6*x34^2*a3^8*a2^4*a1^3 + 312*a5*x34^2*a3^8*a2^4*a1^3 - 240*x34^3*a3^8*a2^4*a1^3 - 16*a6^2*a3^9*a2^4*a1^3 + 32*a6*a5*a3^9*a2^4*a1^3 - 16*a5^2*a3^9*a2^4*a1^3 + 160*a6*x34*a3^9*a2^4*a1^3 + 160*a5*x34*a3^9*a2^4*a1^3 - 200*x34^2*a3^9*a2^4*a1^3 + 32*a6*a3^10*a2^4*a1^3 + 32*a5*a3^10*a2^4*a1^3 - 88*x34*a3^10*a2^4*a1^3 - 16*a3^11*a2^4*a1^3 - 8*a6^6*a5^4*a2^5*a1^3 - 8*a6^4*a5^6*a2^5*a1^3 - 16*a6^6*a5^3*x34*a2^5*a1^3 + 48*a6^5*a5^4*x34*a2^5*a1^3 + 48*a6^4*a5^5*x34*a2^5*a1^3 - 16*a6^3*a5^6*x34*a2^5*a1^3 - 8*a6^6*a5^2*x34^2*a2^5*a1^3 - 80*a6^5*a5^3*x34^2*a2^5*a1^3 - 120*a6^4*a5^4*x34^2*a2^5*a1^3 - 80*a6^3*a5^5*x34^2*a2^5*a1^3 - 8*a6^2*a5^6*x34^2*a2^5*a1^3 - 16*a6^6*a5*x34^3*a2^5*a1^3 - 80*a6^5*a5^2*x34^3*a2^5*a1^3 + 240*a6^4*a5^3*x34^3*a2^5*a1^3 + 240*a6^3*a5^4*x34^3*a2^5*a1^3 - 80*a6^2*a5^5*x34^3*a2^5*a1^3 - 16*a6*a5^6*x34^3*a2^5*a1^3 - 8*a6^6*x34^4*a2^5*a1^3 + 48*a6^5*a5*x34^4*a2^5*a1^3 - 120*a6^4*a5^2*x34^4*a2^5*a1^3 + 240*a6^3*a5^3*x34^4*a2^5*a1^3 - 120*a6^2*a5^4*x34^4*a2^5*a1^3 + 48*a6*a5^5*x34^4*a2^5*a1^3 - 8*a5^6*x34^4*a2^5*a1^3 + 48*a6^4*a5*x34^5*a2^5*a1^3 - 80*a6^3*a5^2*x34^5*a2^5*a1^3 - 80*a6^2*a5^3*x34^5*a2^5*a1^3 + 48*a6*a5^4*x34^5*a2^5*a1^3 - 8*a6^4*x34^6*a2^5*a1^3 - 16*a6^3*a5*x34^6*a2^5*a1^3 - 8*a6^2*a5^2*x34^6*a2^5*a1^3 - 16*a6*a5^3*x34^6*a2^5*a1^3 - 8*a5^4*x34^6*a2^5*a1^3 - 32*a6^6*a5^3*a3*a2^5*a1^3 + 96*a6^5*a5^4*a3*a2^5*a1^3 + 96*a6^4*a5^5*a3*a2^5*a1^3 - 32*a6^3*a5^6*a3*a2^5*a1^3 + 32*a6^6*a5^2*x34*a3*a2^5*a1^3 - 192*a6^5*a5^3*x34*a3*a2^5*a1^3 - 144*a6^4*a5^4*x34*a3*a2^5*a1^3 - 192*a6^3*a5^5*x34*a3*a2^5*a1^3 + 32*a6^2*a5^6*x34*a3*a2^5*a1^3 - 144*a6^5*a5^2*x34^2*a3*a2^5*a1^3 + 688*a6^4*a5^3*x34^2*a3*a2^5*a1^3 + 688*a6^3*a5^4*x34^2*a3*a2^5*a1^3 - 144*a6^2*a5^5*x34^2*a3*a2^5*a1^3 - 48*a6^6*x34^3*a3*a2^5*a1^3 + 160*a6^5*a5*x34^3*a3*a2^5*a1^3 - 512*a6^4*a5^2*x34^3*a3*a2^5*a1^3 + 288*a6^3*a5^3*x34^3*a3*a2^5*a1^3 - 512*a6^2*a5^4*x34^3*a3*a2^5*a1^3 + 160*a6*a5^5*x34^3*a3*a2^5*a1^3 - 48*a5^6*x34^3*a3*a2^5*a1^3 + 48*a6^5*x34^4*a3*a2^5*a1^3 + 336*a6^4*a5*x34^4*a3*a2^5*a1^3 - 432*a6^3*a5^2*x34^4*a3*a2^5*a1^3 - 432*a6^2*a5^3*x34^4*a3*a2^5*a1^3 + 336*a6*a5^4*x34^4*a3*a2^5*a1^3 + 48*a5^5*x34^4*a3*a2^5*a1^3 - 128*a6^3*a5*x34^5*a3*a2^5*a1^3 + 48*a6^2*a5^2*x34^5*a3*a2^5*a1^3 - 128*a6*a5^3*x34^5*a3*a2^5*a1^3 - 16*a6^3*x34^6*a3*a2^5*a1^3 + 48*a6^2*a5*x34^6*a3*a2^5*a1^3 + 48*a6*a5^2*x34^6*a3*a2^5*a1^3 - 16*a5^3*x34^6*a3*a2^5*a1^3 + 32*a6^6*a5^2*a3^2*a2^5*a1^3 - 192*a6^5*a5^3*a3^2*a2^5*a1^3 - 144*a6^4*a5^4*a3^2*a2^5*a1^3 - 192*a6^3*a5^5*a3^2*a2^5*a1^3 + 32*a6^2*a5^6*a3^2*a2^5*a1^3 + 96*a6^6*a5*x34*a3^2*a2^5*a1^3 + 48*a6^5*a5^2*x34*a3^2*a2^5*a1^3 + 624*a6^4*a5^3*x34*a3^2*a2^5*a1^3 + 624*a6^3*a5^4*x34*a3^2*a2^5*a1^3 + 48*a6^2*a5^5*x34*a3^2*a2^5*a1^3 + 96*a6*a5^6*x34*a3^2*a2^5*a1^3 - 104*a6^6*x34^2*a3^2*a2^5*a1^3 + 288*a6^5*a5*x34^2*a3^2*a2^5*a1^3 - 1176*a6^4*a5^2*x34^2*a3^2*a2^5*a1^3 - 96*a6^3*a5^3*x34^2*a3^2*a2^5*a1^3 - 1176*a6^2*a5^4*x34^2*a3^2*a2^5*a1^3 + 288*a6*a5^5*x34^2*a3^2*a2^5*a1^3 - 104*a5^6*x34^2*a3^2*a2^5*a1^3 + 112*a6^5*x34^3*a3^2*a2^5*a1^3 + 832*a6^4*a5*x34^3*a3^2*a2^5*a1^3 - 448*a6^3*a5^2*x34^3*a3^2*a2^5*a1^3 - 448*a6^2*a5^3*x34^3*a3^2*a2^5*a1^3 + 832*a6*a5^4*x34^3*a3^2*a2^5*a1^3 + 112*a5^5*x34^3*a3^2*a2^5*a1^3 - 432*a6^3*a5*x34^4*a3^2*a2^5*a1^3 - 432*a6*a5^3*x34^4*a3^2*a2^5*a1^3 - 176*a6^3*x34^5*a3^2*a2^5*a1^3 + 384*a6^2*a5*x34^5*a3^2*a2^5*a1^3 + 384*a6*a5^2*x34^5*a3^2*a2^5*a1^3 - 176*a5^3*x34^5*a3^2*a2^5*a1^3 - 8*a6^2*x34^6*a3^2*a2^5*a1^3 + 48*a6*a5*x34^6*a3^2*a2^5*a1^3 - 8*a5^2*x34^6*a3^2*a2^5*a1^3 + 64*a6^6*a5*a3^3*a2^5*a1^3 + 32*a6^5*a5^2*a3^3*a2^5*a1^3 + 416*a6^4*a5^3*a3^3*a2^5*a1^3 + 416*a6^3*a5^4*a3^3*a2^5*a1^3 + 32*a6^2*a5^5*a3^3*a2^5*a1^3 + 64*a6*a5^6*a3^3*a2^5*a1^3 - 112*a6^6*x34*a3^3*a2^5*a1^3 + 256*a6^5*a5*x34*a3^3*a2^5*a1^3 - 1328*a6^4*a5^2*x34*a3^3*a2^5*a1^3 - 768*a6^3*a5^3*x34*a3^3*a2^5*a1^3 - 1328*a6^2*a5^4*x34*a3^3*a2^5*a1^3 + 256*a6*a5^5*x34*a3^3*a2^5*a1^3 - 112*a5^6*x34*a3^3*a2^5*a1^3 - 32*a6^5*x34^2*a3^3*a2^5*a1^3 + 928*a6^4*a5*x34^2*a3^3*a2^5*a1^3 + 928*a6^3*a5^2*x34^2*a3^3*a2^5*a1^3 + 928*a6^2*a5^3*x34^2*a3^3*a2^5*a1^3 + 928*a6*a5^4*x34^2*a3^3*a2^5*a1^3 - 32*a5^5*x34^2*a3^3*a2^5*a1^3 + 80*a6^4*x34^3*a3^3*a2^5*a1^3 - 1440*a6^3*a5*x34^3*a3^3*a2^5*a1^3 - 160*a6^2*a5^2*x34^3*a3^3*a2^5*a1^3 - 1440*a6*a5^3*x34^3*a3^3*a2^5*a1^3 + 80*a5^4*x34^3*a3^3*a2^5*a1^3 - 400*a6^3*x34^4*a3^3*a2^5*a1^3 + 1168*a6^2*a5*x34^4*a3^3*a2^5*a1^3 + 1168*a6*a5^2*x34^4*a3^3*a2^5*a1^3 - 400*a5^3*x34^4*a3^3*a2^5*a1^3 - 128*a6^2*x34^5*a3^3*a2^5*a1^3 + 256*a6*a5*x34^5*a3^3*a2^5*a1^3 - 128*a5^2*x34^5*a3^3*a2^5*a1^3 - 16*a6*x34^6*a3^3*a2^5*a1^3 - 16*a5*x34^6*a3^3*a2^5*a1^3 - 56*a6^6*a3^4*a2^5*a1^3 + 128*a6^5*a5*a3^4*a2^5*a1^3 - 664*a6^4*a5^2*a3^4*a2^5*a1^3 - 384*a6^3*a5^3*a3^4*a2^5*a1^3 - 664*a6^2*a5^4*a3^4*a2^5*a1^3 + 128*a6*a5^5*a3^4*a2^5*a1^3 - 56*a5^6*a3^4*a2^5*a1^3 - 160*a6^5*x34*a3^4*a2^5*a1^3 + 560*a6^4*a5*x34*a3^4*a2^5*a1^3 + 1840*a6^3*a5^2*x34*a3^4*a2^5*a1^3 + 1840*a6^2*a5^3*x34*a3^4*a2^5*a1^3 + 560*a6*a5^4*x34*a3^4*a2^5*a1^3 - 160*a5^5*x34*a3^4*a2^5*a1^3 + 240*a6^4*x34^2*a3^4*a2^5*a1^3 - 2800*a6^3*a5*x34^2*a3^4*a2^5*a1^3 - 240*a6^2*a5^2*x34^2*a3^4*a2^5*a1^3 - 2800*a6*a5^3*x34^2*a3^4*a2^5*a1^3 + 240*a5^4*x34^2*a3^4*a2^5*a1^3 + 80*a6^3*x34^3*a3^4*a2^5*a1^3 + 1760*a6^2*a5*x34^3*a3^4*a2^5*a1^3 + 1760*a6*a5^2*x34^3*a3^4*a2^5*a1^3 + 80*a5^3*x34^3*a3^4*a2^5*a1^3 - 640*a6^2*x34^4*a3^4*a2^5*a1^3 + 656*a6*a5*x34^4*a3^4*a2^5*a1^3 - 640*a5^2*x34^4*a3^4*a2^5*a1^3 - 48*a6*x34^5*a3^4*a2^5*a1^3 - 48*a5*x34^5*a3^4*a2^5*a1^3 - 8*x34^6*a3^4*a2^5*a1^3 - 64*a6^5*a3^5*a2^5*a1^3 + 224*a6^4*a5*a3^5*a2^5*a1^3 + 736*a6^3*a5^2*a3^5*a2^5*a1^3 + 736*a6^2*a5^3*a3^5*a2^5*a1^3 + 224*a6*a5^4*a3^5*a2^5*a1^3 - 64*a5^5*a3^5*a2^5*a1^3 + 240*a6^4*x34*a3^5*a2^5*a1^3 - 2496*a6^3*a5*x34*a3^5*a2^5*a1^3 - 192*a6^2*a5^2*x34*a3^5*a2^5*a1^3 - 2496*a6*a5^3*x34*a3^5*a2^5*a1^3 + 240*a5^4*x34*a3^5*a2^5*a1^3 + 1040*a6^3*x34^2*a3^5*a2^5*a1^3 + 1488*a6^2*a5*x34^2*a3^5*a2^5*a1^3 + 1488*a6*a5^2*x34^2*a3^5*a2^5*a1^3 + 1040*a5^3*x34^2*a3^5*a2^5*a1^3 - 1520*a6^2*x34^3*a3^5*a2^5*a1^3 + 992*a6*a5*x34^3*a3^5*a2^5*a1^3 - 1520*a5^2*x34^3*a3^5*a2^5*a1^3 + 48*a6*x34^4*a3^5*a2^5*a1^3 + 48*a5*x34^4*a3^5*a2^5*a1^3 - 48*x34^5*a3^5*a2^5*a1^3 + 80*a6^4*a3^6*a2^5*a1^3 - 832*a6^3*a5*a3^6*a2^5*a1^3 - 64*a6^2*a5^2*a3^6*a2^5*a1^3 - 832*a6*a5^3*a3^6*a2^5*a1^3 + 80*a5^4*a3^6*a2^5*a1^3 + 1008*a6^3*x34*a3^6*a2^5*a1^3 + 784*a6^2*a5*x34*a3^6*a2^5*a1^3 + 784*a6*a5^2*x34*a3^6*a2^5*a1^3 + 1008*a5^3*x34*a3^6*a2^5*a1^3 - 1888*a6^2*x34^2*a3^6*a2^5*a1^3 + 928*a6*a5*x34^2*a3^6*a2^5*a1^3 - 1888*a5^2*x34^2*a3^6*a2^5*a1^3 + 336*a6*x34^3*a3^6*a2^5*a1^3 + 336*a5*x34^3*a3^6*a2^5*a1^3 - 128*x34^4*a3^6*a2^5*a1^3 + 288*a6^3*a3^7*a2^5*a1^3 + 224*a6^2*a5*a3^7*a2^5*a1^3 + 224*a6*a5^2*a3^7*a2^5*a1^3 + 288*a5^3*a3^7*a2^5*a1^3 - 1184*a6^2*x34*a3^7*a2^5*a1^3 + 512*a6*a5*x34*a3^7*a2^5*a1^3 - 1184*a5^2*x34*a3^7*a2^5*a1^3 + 480*a6*x34^2*a3^7*a2^5*a1^3 + 480*a5*x34^2*a3^7*a2^5*a1^3 - 192*x34^3*a3^7*a2^5*a1^3 - 296*a6^2*a3^8*a2^5*a1^3 + 128*a6*a5*a3^8*a2^5*a1^3 - 296*a5^2*a3^8*a2^5*a1^3 + 288*a6*x34*a3^8*a2^5*a1^3 + 288*a5*x34*a3^8*a2^5*a1^3 - 168*x34^2*a3^8*a2^5*a1^3 + 64*a6*a3^9*a2^5*a1^3 + 64*a5*a3^9*a2^5*a1^3 - 80*x34*a3^9*a2^5*a1^3 - 16*a3^10*a2^5*a1^3 + 16*a6^6*a5^3*a2^6*a1^3 - 8*a6^5*a5^4*a2^6*a1^3 - 8*a6^4*a5^5*a2^6*a1^3 + 16*a6^3*a5^6*a2^6*a1^3 - 8*a6^6*a5^2*x34*a2^6*a1^3 - 16*a6^5*a5^3*x34*a2^6*a1^3 - 8*a6^4*a5^4*x34*a2^6*a1^3 - 16*a6^3*a5^5*x34*a2^6*a1^3 - 8*a6^2*a5^6*x34*a2^6*a1^3 - 8*a6^6*a5*x34^2*a2^6*a1^3 - 8*a6^5*a5^2*x34^2*a2^6*a1^3 + 112*a6^4*a5^3*x34^2*a2^6*a1^3 + 112*a6^3*a5^4*x34^2*a2^6*a1^3 - 8*a6^2*a5^5*x34^2*a2^6*a1^3 - 8*a6*a5^6*x34^2*a2^6*a1^3 + 16*a6^6*x34^3*a2^6*a1^3 - 16*a6^5*a5*x34^3*a2^6*a1^3 + 112*a6^4*a5^2*x34^3*a2^6*a1^3 - 528*a6^3*a5^3*x34^3*a2^6*a1^3 + 112*a6^2*a5^4*x34^3*a2^6*a1^3 - 16*a6*a5^5*x34^3*a2^6*a1^3 + 16*a5^6*x34^3*a2^6*a1^3 - 8*a6^5*x34^4*a2^6*a1^3 - 8*a6^4*a5*x34^4*a2^6*a1^3 + 112*a6^3*a5^2*x34^4*a2^6*a1^3 + 112*a6^2*a5^3*x34^4*a2^6*a1^3 - 8*a6*a5^4*x34^4*a2^6*a1^3 - 8*a5^5*x34^4*a2^6*a1^3 - 8*a6^4*x34^5*a2^6*a1^3 - 16*a6^3*a5*x34^5*a2^6*a1^3 - 8*a6^2*a5^2*x34^5*a2^6*a1^3 - 16*a6*a5^3*x34^5*a2^6*a1^3 - 8*a5^4*x34^5*a2^6*a1^3 + 16*a6^3*x34^6*a2^6*a1^3 - 8*a6^2*a5*x34^6*a2^6*a1^3 - 8*a6*a5^2*x34^6*a2^6*a1^3 + 16*a5^3*x34^6*a2^6*a1^3 - 16*a6^6*a5^2*a3*a2^6*a1^3 - 32*a6^5*a5^3*a3*a2^6*a1^3 - 16*a6^4*a5^4*a3*a2^6*a1^3 - 32*a6^3*a5^5*a3*a2^6*a1^3 - 16*a6^2*a5^6*a3*a2^6*a1^3 - 16*a6^6*a5*x34*a3*a2^6*a1^3 + 32*a6^5*a5^2*x34*a3*a2^6*a1^3 + 144*a6^4*a5^3*x34*a3*a2^6*a1^3 + 144*a6^3*a5^4*x34*a3*a2^6*a1^3 + 32*a6^2*a5^5*x34*a3*a2^6*a1^3 - 16*a6*a5^6*x34*a3*a2^6*a1^3 + 40*a6^6*x34^2*a3*a2^6*a1^3 + 216*a6^4*a5^2*x34^2*a3*a2^6*a1^3 - 1344*a6^3*a5^3*x34^2*a3*a2^6*a1^3 + 216*a6^2*a5^4*x34^2*a3*a2^6*a1^3 + 40*a5^6*x34^2*a3*a2^6*a1^3 - 48*a6^5*x34^3*a3*a2^6*a1^3 - 112*a6^4*a5*x34^3*a3*a2^6*a1^3 + 688*a6^3*a5^2*x34^3*a3*a2^6*a1^3 + 688*a6^2*a5^3*x34^3*a3*a2^6*a1^3 - 112*a6*a5^4*x34^3*a3*a2^6*a1^3 - 48*a5^5*x34^3*a3*a2^6*a1^3 - 48*a6^4*x34^4*a3*a2^6*a1^3 - 160*a6^3*a5*x34^4*a3*a2^6*a1^3 - 160*a6^2*a5^2*x34^4*a3*a2^6*a1^3 - 160*a6*a5^3*x34^4*a3*a2^6*a1^3 - 48*a5^4*x34^4*a3*a2^6*a1^3 + 80*a6^3*x34^5*a3*a2^6*a1^3 + 80*a5^3*x34^5*a3*a2^6*a1^3 - 8*a6^2*x34^6*a3*a2^6*a1^3 - 8*a5^2*x34^6*a3*a2^6*a1^3 - 16*a6^6*a5*a3^2*a2^6*a1^3 + 32*a6^5*a5^2*a3^2*a2^6*a1^3 + 144*a6^4*a5^3*a3^2*a2^6*a1^3 + 144*a6^3*a5^4*a3^2*a2^6*a1^3 + 32*a6^2*a5^5*a3^2*a2^6*a1^3 - 16*a6*a5^6*a3^2*a2^6*a1^3 + 24*a6^6*x34*a3^2*a2^6*a1^3 + 96*a6^5*a5*x34*a3^2*a2^6*a1^3 - 24*a6^4*a5^2*x34*a3^2*a2^6*a1^3 - 864*a6^3*a5^3*x34*a3^2*a2^6*a1^3 - 24*a6^2*a5^4*x34*a3^2*a2^6*a1^3 + 96*a6*a5^5*x34*a3^2*a2^6*a1^3 + 24*a5^6*x34*a3^2*a2^6*a1^3 - 104*a6^5*x34^2*a3^2*a2^6*a1^3 - 408*a6^4*a5*x34^2*a3^2*a2^6*a1^3 + 1152*a6^3*a5^2*x34^2*a3^2*a2^6*a1^3 + 1152*a6^2*a5^3*x34^2*a3^2*a2^6*a1^3 - 408*a6*a5^4*x34^2*a3^2*a2^6*a1^3 - 104*a5^5*x34^2*a3^2*a2^6*a1^3 - 240*a6^3*a5*x34^3*a3^2*a2^6*a1^3 - 800*a6^2*a5^2*x34^3*a3^2*a2^6*a1^3 - 240*a6*a5^3*x34^3*a3^2*a2^6*a1^3 + 272*a6^3*x34^4*a3^2*a2^6*a1^3 + 272*a5^3*x34^4*a3^2*a2^6*a1^3 - 56*a6^2*x34^5*a3^2*a2^6*a1^3 + 48*a6*a5*x34^5*a3^2*a2^6*a1^3 - 56*a5^2*x34^5*a3^2*a2^6*a1^3 - 8*a6*x34^6*a3^2*a2^6*a1^3 - 8*a5*x34^6*a3^2*a2^6*a1^3 + 16*a6^6*a3^3*a2^6*a1^3 + 64*a6^5*a5*a3^3*a2^6*a1^3 - 16*a6^4*a5^2*a3^3*a2^6*a1^3 - 576*a6^3*a5^3*a3^3*a2^6*a1^3 - 16*a6^2*a5^4*a3^3*a2^6*a1^3 + 64*a6*a5^5*a3^3*a2^6*a1^3 + 16*a5^6*a3^3*a2^6*a1^3 - 112*a6^5*x34*a3^3*a2^6*a1^3 - 592*a6^4*a5*x34*a3^3*a2^6*a1^3 + 928*a6^3*a5^2*x34*a3^3*a2^6*a1^3 + 928*a6^2*a5^3*x34*a3^3*a2^6*a1^3 - 592*a6*a5^4*x34*a3^3*a2^6*a1^3 - 112*a5^5*x34*a3^3*a2^6*a1^3 + 320*a6^4*x34^2*a3^3*a2^6*a1^3 + 320*a6^3*a5*x34^2*a3^3*a2^6*a1^3 - 1760*a6^2*a5^2*x34^2*a3^3*a2^6*a1^3 + 320*a6*a5^3*x34^2*a3^3*a2^6*a1^3 + 320*a5^4*x34^2*a3^3*a2^6*a1^3 + 80*a6^3*x34^3*a3^3*a2^6*a1^3 + 80*a6^2*a5*x34^3*a3^3*a2^6*a1^3 + 80*a6*a5^2*x34^3*a3^3*a2^6*a1^3 + 80*a5^3*x34^3*a3^3*a2^6*a1^3 - 48*a6^2*x34^4*a3^3*a2^6*a1^3 + 160*a6*a5*x34^4*a3^3*a2^6*a1^3 - 48*a5^2*x34^4*a3^3*a2^6*a1^3 - 64*a6*x34^5*a3^3*a2^6*a1^3 - 64*a5*x34^5*a3^3*a2^6*a1^3 + 16*x34^6*a3^3*a2^6*a1^3 - 56*a6^5*a3^4*a2^6*a1^3 - 296*a6^4*a5*a3^4*a2^6*a1^3 + 464*a6^3*a5^2*a3^4*a2^6*a1^3 + 464*a6^2*a5^3*a3^4*a2^6*a1^3 - 296*a6*a5^4*a3^4*a2^6*a1^3 - 56*a5^5*a3^4*a2^6*a1^3 + 480*a6^4*x34*a3^4*a2^6*a1^3 + 720*a6^3*a5*x34*a3^4*a2^6*a1^3 - 1840*a6^2*a5^2*x34*a3^4*a2^6*a1^3 + 720*a6*a5^3*x34*a3^4*a2^6*a1^3 + 480*a5^4*x34*a3^4*a2^6*a1^3 - 720*a6^3*x34^2*a3^4*a2^6*a1^3 + 240*a6^2*a5*x34^2*a3^4*a2^6*a1^3 + 240*a6*a5^2*x34^2*a3^4*a2^6*a1^3 - 720*a5^3*x34^2*a3^4*a2^6*a1^3 + 320*a6^2*x34^3*a3^4*a2^6*a1^3 + 80*a6*a5*x34^3*a3^4*a2^6*a1^3 + 320*a5^2*x34^3*a3^4*a2^6*a1^3 - 208*a6*x34^4*a3^4*a2^6*a1^3 - 208*a5*x34^4*a3^4*a2^6*a1^3 + 88*x34^5*a3^4*a2^6*a1^3 + 192*a6^4*a3^5*a2^6*a1^3 + 288*a6^3*a5*a3^5*a2^6*a1^3 - 736*a6^2*a5^2*a3^5*a2^6*a1^3 + 288*a6*a5^3*a3^5*a2^6*a1^3 + 192*a5^4*a3^5*a2^6*a1^3 - 912*a6^3*x34*a3^5*a2^6*a1^3 + 240*a6^2*a5*x34*a3^5*a2^6*a1^3 + 240*a6*a5^2*x34*a3^5*a2^6*a1^3 - 912*a5^3*x34*a3^5*a2^6*a1^3 + 800*a6^2*x34^2*a3^5*a2^6*a1^3 - 192*a6*a5*x34^2*a3^5*a2^6*a1^3 + 800*a5^2*x34^2*a3^5*a2^6*a1^3 - 368*a6*x34^3*a3^5*a2^6*a1^3 - 368*a5*x34^3*a3^5*a2^6*a1^3 + 192*x34^4*a3^5*a2^6*a1^3 - 304*a6^3*a3^6*a2^6*a1^3 + 80*a6^2*a5*a3^6*a2^6*a1^3 + 80*a6*a5^2*a3^6*a2^6*a1^3 - 304*a5^3*a3^6*a2^6*a1^3 + 672*a6^2*x34*a3^6*a2^6*a1^3 - 224*a6*a5*x34*a3^6*a2^6*a1^3 + 672*a5^2*x34*a3^6*a2^6*a1^3 - 384*a6*x34^2*a3^6*a2^6*a1^3 - 384*a5*x34^2*a3^6*a2^6*a1^3 + 224*x34^3*a3^6*a2^6*a1^3 + 192*a6^2*a3^7*a2^6*a1^3 - 64*a6*a5*a3^7*a2^6*a1^3 + 192*a5^2*a3^7*a2^6*a1^3 - 224*a6*x34*a3^7*a2^6*a1^3 - 224*a5*x34*a3^7*a2^6*a1^3 + 160*x34^2*a3^7*a2^6*a1^3 - 56*a6*a3^8*a2^6*a1^3 - 56*a5*a3^8*a2^6*a1^3 + 72*x34*a3^8*a2^6*a1^3 + 16*a3^9*a2^6*a1^3 - 8*a6^6*a5^6*x34^2*a1^4 - 8*a6^6*a5^5*x34^3*a1^4 - 8*a6^5*a5^6*x34^3*a1^4 + 24*a6^6*a5^4*x34^4*a1^4 + 24*a6^4*a5^6*x34^4*a1^4 - 8*a6^6*a5^3*x34^5*a1^4 - 8*a6^3*a5^6*x34^5*a1^4 - 8*a6^6*a5^2*x34^6*a1^4 - 8*a6^5*a5^3*x34^6*a1^4 + 24*a6^4*a5^4*x34^6*a1^4 - 8*a6^3*a5^5*x34^6*a1^4 - 8*a6^2*a5^6*x34^6*a1^4 - 8*a6^6*a5^6*x34*a3*a1^4 - 8*a6^6*a5^5*x34^2*a3*a1^4 - 8*a6^5*a5^6*x34^2*a3*a1^4 + 88*a6^6*a5^4*x34^3*a3*a1^4 + 48*a6^5*a5^5*x34^3*a3*a1^4 + 88*a6^4*a5^6*x34^3*a3*a1^4 - 48*a6^6*a5^3*x34^4*a3*a1^4 - 72*a6^5*a5^4*x34^4*a3*a1^4 - 72*a6^4*a5^5*x34^4*a3*a1^4 - 48*a6^3*a5^6*x34^4*a3*a1^4 - 32*a6^6*a5^2*x34^5*a3*a1^4 + 72*a6^4*a5^4*x34^5*a3*a1^4 - 32*a6^2*a5^6*x34^5*a3*a1^4 + 8*a6^6*a5*x34^6*a3*a1^4 + 16*a6^5*a5^2*x34^6*a3*a1^4 - 8*a6^4*a5^3*x34^6*a3*a1^4 - 8*a6^3*a5^4*x34^6*a3*a1^4 + 16*a6^2*a5^5*x34^6*a3*a1^4 + 8*a6*a5^6*x34^6*a3*a1^4 - 8*a6^6*a5^6*a3^2*a1^4 + 24*a6^6*a5^5*x34*a3^2*a1^4 + 24*a6^5*a5^6*x34*a3^2*a1^4 - 8*a6^6*a5^4*x34^2*a3^2*a1^4 + 264*a6^5*a5^5*x34^2*a3^2*a1^4 - 8*a6^4*a5^6*x34^2*a3^2*a1^4 - 408*a6^5*a5^4*x34^3*a3^2*a1^4 - 408*a6^4*a5^5*x34^3*a3^2*a1^4 - 168*a6^6*a5^2*x34^4*a3^2*a1^4 + 720*a6^4*a5^4*x34^4*a3^2*a1^4 - 168*a6^2*a5^6*x34^4*a3^2*a1^4 + 64*a6^6*a5*x34^5*a3^2*a1^4 + 216*a6^5*a5^2*x34^5*a3^2*a1^4 - 168*a6^4*a5^3*x34^5*a3^2*a1^4 - 168*a6^3*a5^4*x34^5*a3^2*a1^4 + 216*a6^2*a5^5*x34^5*a3^2*a1^4 + 64*a6*a5^6*x34^5*a3^2*a1^4 - 8*a6^6*x34^6*a3^2*a1^4 + 16*a6^5*a5*x34^6*a3^2*a1^4 - 128*a6^4*a5^2*x34^6*a3^2*a1^4 + 112*a6^3*a5^3*x34^6*a3^2*a1^4 - 128*a6^2*a5^4*x34^6*a3^2*a1^4 + 16*a6*a5^5*x34^6*a3^2*a1^4 - 8*a5^6*x34^6*a3^2*a1^4 + 16*a6^6*a5^5*a3^3*a1^4 + 16*a6^5*a5^6*a3^3*a1^4 - 192*a6^6*a5^4*x34*a3^3*a1^4 + 432*a6^5*a5^5*x34*a3^3*a1^4 - 192*a6^4*a5^6*x34*a3^3*a1^4 + 320*a6^6*a5^3*x34^2*a3^3*a1^4 - 912*a6^5*a5^4*x34^2*a3^3*a1^4 - 912*a6^4*a5^5*x34^2*a3^3*a1^4 + 320*a6^3*a5^6*x34^2*a3^3*a1^4 - 400*a6^6*a5^2*x34^3*a3^3*a1^4 + 80*a6^5*a5^3*x34^3*a3^3*a1^4 + 2400*a6^4*a5^4*x34^3*a3^3*a1^4 + 80*a6^3*a5^5*x34^3*a3^3*a1^4 - 400*a6^2*a5^6*x34^3*a3^3*a1^4 + 192*a6^6*a5*x34^4*a3^3*a1^4 + 720*a6^5*a5^2*x34^4*a3^3*a1^4 - 960*a6^4*a5^3*x34^4*a3^3*a1^4 - 960*a6^3*a5^4*x34^4*a3^3*a1^4 + 720*a6^2*a5^5*x34^4*a3^3*a1^4 + 192*a6*a5^6*x34^4*a3^3*a1^4 - 56*a6^6*x34^5*a3^3*a1^4 + 144*a6^5*a5*x34^5*a3^3*a1^4 - 888*a6^4*a5^2*x34^5*a3^3*a1^4 + 912*a6^3*a5^3*x34^5*a3^3*a1^4 - 888*a6^2*a5^4*x34^5*a3^3*a1^4 + 144*a6*a5^5*x34^5*a3^3*a1^4 - 56*a5^6*x34^5*a3^3*a1^4 - 8*a6^5*x34^6*a3^3*a1^4 - 8*a6^4*a5*x34^6*a3^3*a1^4 + 112*a6^3*a5^2*x34^6*a3^3*a1^4 + 112*a6^2*a5^3*x34^6*a3^3*a1^4 - 8*a6*a5^4*x34^6*a3^3*a1^4 - 8*a5^5*x34^6*a3^3*a1^4 - 96*a6^6*a5^4*a3^4*a1^4 + 216*a6^5*a5^5*a3^4*a1^4 - 96*a6^4*a5^6*a3^4*a1^4 + 480*a6^6*a5^3*x34*a3^4*a1^4 - 960*a6^5*a5^4*x34*a3^4*a1^4 - 960*a6^4*a5^5*x34*a3^4*a1^4 + 480*a6^3*a5^6*x34*a3^4*a1^4 - 520*a6^6*a5^2*x34^2*a3^4*a1^4 + 240*a6^5*a5^3*x34^2*a3^4*a1^4 + 3960*a6^4*a5^4*x34^2*a3^4*a1^4 + 240*a6^3*a5^5*x34^2*a3^4*a1^4 - 520*a6^2*a5^6*x34^2*a3^4*a1^4 + 280*a6^6*a5*x34^3*a3^4*a1^4 + 920*a6^5*a5^2*x34^3*a3^4*a1^4 - 2560*a6^4*a5^3*x34^3*a3^4*a1^4 - 2560*a6^3*a5^4*x34^3*a3^4*a1^4 + 920*a6^2*a5^5*x34^3*a3^4*a1^4 + 280*a6*a5^6*x34^3*a3^4*a1^4 - 136*a6^6*x34^4*a3^4*a1^4 + 408*a6^5*a5*x34^4*a3^4*a1^4 - 1800*a6^4*a5^2*x34^4*a3^4*a1^4 + 2640*a6^3*a5^3*x34^4*a3^4*a1^4 - 1800*a6^2*a5^4*x34^4*a3^4*a1^4 + 408*a6*a5^5*x34^4*a3^4*a1^4 - 136*a5^6*x34^4*a3^4*a1^4 - 48*a6^5*x34^5*a3^4*a1^4 - 120*a6^4*a5*x34^5*a3^4*a1^4 + 552*a6^3*a5^2*x34^5*a3^4*a1^4 + 552*a6^2*a5^3*x34^5*a3^4*a1^4 - 120*a6*a5^4*x34^5*a3^4*a1^4 - 48*a5^5*x34^5*a3^4*a1^4 + 24*a6^4*x34^6*a3^4*a1^4 - 8*a6^3*a5*x34^6*a3^4*a1^4 - 128*a6^2*a5^2*x34^6*a3^4*a1^4 - 8*a6*a5^3*x34^6*a3^4*a1^4 + 24*a5^4*x34^6*a3^4*a1^4 + 192*a6^6*a5^3*a3^5*a1^4 - 384*a6^5*a5^4*a3^5*a1^4 - 384*a6^4*a5^5*a3^5*a1^4 + 192*a6^3*a5^6*a3^5*a1^4 - 384*a6^6*a5^2*x34*a3^5*a1^4 + 240*a6^5*a5^3*x34*a3^5*a1^4 + 3312*a6^4*a5^4*x34*a3^5*a1^4 + 240*a6^3*a5^5*x34*a3^5*a1^4 - 384*a6^2*a5^6*x34*a3^5*a1^4 + 224*a6^6*a5*x34^2*a3^5*a1^4 + 480*a6^5*a5^2*x34^2*a3^5*a1^4 - 3600*a6^4*a5^3*x34^2*a3^5*a1^4 - 3600*a6^3*a5^4*x34^2*a3^5*a1^4 + 480*a6^2*a5^5*x34^2*a3^5*a1^4 + 224*a6*a5^6*x34^2*a3^5*a1^4 - 152*a6^6*x34^3*a3^5*a1^4 + 560*a6^5*a5*x34^3*a3^5*a1^4 - 1000*a6^4*a5^2*x34^3*a3^5*a1^4 + 3920*a6^3*a5^3*x34^3*a3^5*a1^4 - 1000*a6^2*a5^4*x34^3*a3^5*a1^4 + 560*a6*a5^5*x34^3*a3^5*a1^4 - 152*a5^6*x34^3*a3^5*a1^4 - 120*a6^5*x34^4*a3^5*a1^4 - 552*a6^4*a5*x34^4*a3^5*a1^4 + 960*a6^3*a5^2*x34^4*a3^5*a1^4 + 960*a6^2*a5^3*x34^4*a3^5*a1^4 - 552*a6*a5^4*x34^4*a3^5*a1^4 - 120*a5^5*x34^4*a3^5*a1^4 + 144*a6^4*x34^5*a3^5*a1^4 - 648*a6^2*a5^2*x34^5*a3^5*a1^4 + 144*a5^4*x34^5*a3^5*a1^4 - 8*a6^3*x34^6*a3^5*a1^4 + 16*a6^2*a5*x34^6*a3^5*a1^4 + 16*a6*a5^2*x34^6*a3^5*a1^4 - 8*a5^3*x34^6*a3^5*a1^4 - 128*a6^6*a5^2*a3^6*a1^4 + 80*a6^5*a5^3*a3^6*a1^4 + 1104*a6^4*a5^4*a3^6*a1^4 + 80*a6^3*a5^5*a3^6*a1^4 - 128*a6^2*a5^6*a3^6*a1^4 + 112*a6^6*a5*x34*a3^6*a1^4 + 112*a6^5*a5^2*x34*a3^6*a1^4 - 2576*a6^4*a5^3*x34*a3^6*a1^4 - 2576*a6^3*a5^4*x34*a3^6*a1^4 + 112*a6^2*a5^5*x34*a3^6*a1^4 + 112*a6*a5^6*x34*a3^6*a1^4 - 88*a6^6*x34^2*a3^6*a1^4 + 448*a6^5*a5*x34^2*a3^6*a1^4 + 712*a6^4*a5^2*x34^2*a3^6*a1^4 + 3472*a6^3*a5^3*x34^2*a3^6*a1^4 + 712*a6^2*a5^4*x34^2*a3^6*a1^4 + 448*a6*a5^5*x34^2*a3^6*a1^4 - 88*a5^6*x34^2*a3^6*a1^4 - 168*a6^5*x34^3*a3^6*a1^4 - 1176*a6^4*a5*x34^3*a3^6*a1^4 + 672*a6^3*a5^2*x34^3*a3^6*a1^4 + 672*a6^2*a5^3*x34^3*a3^6*a1^4 - 1176*a6*a5^4*x34^3*a3^6*a1^4 - 168*a5^5*x34^3*a3^6*a1^4 + 384*a6^4*x34^4*a3^6*a1^4 + 112*a6^3*a5*x34^4*a3^6*a1^4 - 1448*a6^2*a5^2*x34^4*a3^6*a1^4 + 112*a6*a5^3*x34^4*a3^6*a1^4 + 384*a5^4*x34^4*a3^6*a1^4 - 56*a6^3*x34^5*a3^6*a1^4 + 112*a6^2*a5*x34^5*a3^6*a1^4 + 112*a6*a5^2*x34^5*a3^6*a1^4 - 56*a5^3*x34^5*a3^6*a1^4 - 8*a6^2*x34^6*a3^6*a1^4 + 8*a6*a5*x34^6*a3^6*a1^4 - 8*a5^2*x34^6*a3^6*a1^4 + 32*a6^6*a5*a3^7*a1^4 + 32*a6^5*a5^2*a3^7*a1^4 - 736*a6^4*a5^3*a3^7*a1^4 - 736*a6^3*a5^4*a3^7*a1^4 + 32*a6^2*a5^5*a3^7*a1^4 + 32*a6*a5^6*a3^7*a1^4 - 32*a6^6*x34*a3^7*a1^4 + 224*a6^5*a5*x34*a3^7*a1^4 + 896*a6^4*a5^2*x34*a3^7*a1^4 + 1856*a6^3*a5^3*x34*a3^7*a1^4 + 896*a6^2*a5^4*x34*a3^7*a1^4 + 224*a6*a5^5*x34*a3^7*a1^4 - 32*a5^6*x34*a3^7*a1^4 - 144*a6^5*x34^2*a3^7*a1^4 - 1296*a6^4*a5*x34^2*a3^7*a1^4 + 96*a6^3*a5^2*x34^2*a3^7*a1^4 + 96*a6^2*a5^3*x34^2*a3^7*a1^4 - 1296*a6*a5^4*x34^2*a3^7*a1^4 - 144*a5^5*x34^2*a3^7*a1^4 + 576*a6^4*x34^3*a3^7*a1^4 + 288*a6^3*a5*x34^3*a3^7*a1^4 - 1872*a6^2*a5^2*x34^3*a3^7*a1^4 + 288*a6*a5^3*x34^3*a3^7*a1^4 + 576*a5^4*x34^3*a3^7*a1^4 - 160*a6^3*x34^4*a3^7*a1^4 + 320*a6^2*a5*x34^4*a3^7*a1^4 + 320*a6*a5^2*x34^4*a3^7*a1^4 - 160*a5^3*x34^4*a3^7*a1^4 - 48*a6^2*x34^5*a3^7*a1^4 + 48*a6*a5*x34^5*a3^7*a1^4 - 48*a5^2*x34^5*a3^7*a1^4 - 8*a6^6*a3^8*a1^4 + 56*a6^5*a5*a3^8*a1^4 + 224*a6^4*a5^2*a3^8*a1^4 + 464*a6^3*a5^3*a3^8*a1^4 + 224*a6^2*a5^4*a3^8*a1^4 + 56*a6*a5^5*a3^8*a1^4 - 8*a5^6*a3^8*a1^4 - 72*a6^5*x34*a3^8*a1^4 - 720*a6^4*a5*x34*a3^8*a1^4 - 72*a6^3*a5^2*x34*a3^8*a1^4 - 72*a6^2*a5^3*x34*a3^8*a1^4 - 720*a6*a5^4*x34*a3^8*a1^4 - 72*a5^5*x34*a3^8*a1^4 + 504*a6^4*x34^2*a3^8*a1^4 + 312*a6^3*a5*x34^2*a3^8*a1^4 - 1488*a6^2*a5^2*x34^2*a3^8*a1^4 + 312*a6*a5^3*x34^2*a3^8*a1^4 + 504*a5^4*x34^2*a3^8*a1^4 - 240*a6^3*x34^3*a3^8*a1^4 + 480*a6^2*a5*x34^3*a3^8*a1^4 + 480*a6*a5^2*x34^3*a3^8*a1^4 - 240*a5^3*x34^3*a3^8*a1^4 - 120*a6^2*x34^4*a3^8*a1^4 + 120*a6*a5*x34^4*a3^8*a1^4 - 120*a5^2*x34^4*a3^8*a1^4 - 16*a6^5*a3^9*a1^4 - 160*a6^4*a5*a3^9*a1^4 - 16*a6^3*a5^2*a3^9*a1^4 - 16*a6^2*a5^3*a3^9*a1^4 - 160*a6*a5^4*a3^9*a1^4 - 16*a5^5*a3^9*a1^4 + 240*a6^4*x34*a3^9*a1^4 + 160*a6^3*a5*x34*a3^9*a1^4 - 680*a6^2*a5^2*x34*a3^9*a1^4 + 160*a6*a5^3*x34*a3^9*a1^4 + 240*a5^4*x34*a3^9*a1^4 - 200*a6^3*x34^2*a3^9*a1^4 + 400*a6^2*a5*x34^2*a3^9*a1^4 + 400*a6*a5^2*x34^2*a3^9*a1^4 - 200*a5^3*x34^2*a3^9*a1^4 - 160*a6^2*x34^3*a3^9*a1^4 + 160*a6*a5*x34^3*a3^9*a1^4 - 160*a5^2*x34^3*a3^9*a1^4 + 48*a6^4*a3^10*a1^4 + 32*a6^3*a5*a3^10*a1^4 - 136*a6^2*a5^2*a3^10*a1^4 + 32*a6*a5^3*a3^10*a1^4 + 48*a5^4*a3^10*a1^4 - 88*a6^3*x34*a3^10*a1^4 + 176*a6^2*a5*x34*a3^10*a1^4 + 176*a6*a5^2*x34*a3^10*a1^4 - 88*a5^3*x34*a3^10*a1^4 - 120*a6^2*x34^2*a3^10*a1^4 + 120*a6*a5*x34^2*a3^10*a1^4 - 120*a5^2*x34^2*a3^10*a1^4 - 16*a6^3*a3^11*a1^4 + 32*a6^2*a5*a3^11*a1^4 + 32*a6*a5^2*a3^11*a1^4 - 16*a5^3*a3^11*a1^4 - 48*a6^2*x34*a3^11*a1^4 + 48*a6*a5*x34*a3^11*a1^4 - 48*a5^2*x34*a3^11*a1^4 - 8*a6^2*a3^12*a1^4 + 8*a6*a5*a3^12*a1^4 - 8*a5^2*a3^12*a1^4 + 8*a6^6*a5^6*x34*a2*a1^4 + 16*a6^6*a5^5*x34^2*a2*a1^4 + 16*a6^5*a5^6*x34^2*a2*a1^4 - 8*a6^6*a5^4*x34^3*a2*a1^4 + 48*a6^5*a5^5*x34^3*a2*a1^4 - 8*a6^4*a5^6*x34^3*a2*a1^4 - 8*a6^6*a5^3*x34^4*a2*a1^4 - 72*a6^5*a5^4*x34^4*a2*a1^4 - 72*a6^4*a5^5*x34^4*a2*a1^4 - 8*a6^3*a5^6*x34^4*a2*a1^4 + 16*a6^6*a5^2*x34^5*a2*a1^4 + 48*a6^5*a5^3*x34^5*a2*a1^4 - 72*a6^4*a5^4*x34^5*a2*a1^4 + 48*a6^3*a5^5*x34^5*a2*a1^4 + 16*a6^2*a5^6*x34^5*a2*a1^4 + 8*a6^6*a5*x34^6*a2*a1^4 + 16*a6^5*a5^2*x34^6*a2*a1^4 - 8*a6^4*a5^3*x34^6*a2*a1^4 - 8*a6^3*a5^4*x34^6*a2*a1^4 + 16*a6^2*a5^5*x34^6*a2*a1^4 + 8*a6*a5^6*x34^6*a2*a1^4 + 16*a6^6*a5^6*a3*a2*a1^4 - 40*a6^6*a5^5*x34*a3*a2*a1^4 - 40*a6^5*a5^6*x34*a3*a2*a1^4 + 96*a6^6*a5^4*x34^2*a3*a2*a1^4 - 72*a6^5*a5^5*x34^2*a3*a2*a1^4 + 96*a6^4*a5^6*x34^2*a3*a2*a1^4 - 112*a6^6*a5^3*x34^3*a3*a2*a1^4 - 192*a6^5*a5^4*x34^3*a3*a2*a1^4 - 192*a6^4*a5^5*x34^3*a3*a2*a1^4 - 112*a6^3*a5^6*x34^3*a3*a2*a1^4 + 200*a6^6*a5^2*x34^4*a3*a2*a1^4 + 336*a6^5*a5^3*x34^4*a3*a2*a1^4 - 360*a6^4*a5^4*x34^4*a3*a2*a1^4 + 336*a6^3*a5^5*x34^4*a3*a2*a1^4 + 200*a6^2*a5^6*x34^4*a3*a2*a1^4 - 24*a6^6*a5*x34^5*a3*a2*a1^4 - 120*a6^5*a5^2*x34^5*a3*a2*a1^4 + 48*a6^4*a5^3*x34^5*a3*a2*a1^4 + 48*a6^3*a5^4*x34^5*a3*a2*a1^4 - 120*a6^2*a5^5*x34^5*a3*a2*a1^4 - 24*a6*a5^6*x34^5*a3*a2*a1^4 + 8*a6^6*x34^6*a3*a2*a1^4 - 72*a6^5*a5*x34^6*a3*a2*a1^4 + 120*a6^4*a5^2*x34^6*a3*a2*a1^4 - 80*a6^3*a5^3*x34^6*a3*a2*a1^4 + 120*a6^2*a5^4*x34^6*a3*a2*a1^4 - 72*a6*a5^5*x34^6*a3*a2*a1^4 + 8*a5^6*x34^6*a3*a2*a1^4 - 40*a6^6*a5^5*a3^2*a2*a1^4 - 40*a6^5*a5^6*a3^2*a2*a1^4 + 336*a6^6*a5^4*x34*a3^2*a2*a1^4 - 504*a6^5*a5^5*x34*a3^2*a2*a1^4 + 336*a6^4*a5^6*x34*a3^2*a2*a1^4 - 408*a6^6*a5^3*x34^2*a3^2*a2*a1^4 + 144*a6^5*a5^4*x34^2*a3^2*a2*a1^4 + 144*a6^4*a5^5*x34^2*a3^2*a2*a1^4 - 408*a6^3*a5^6*x34^2*a3^2*a2*a1^4 + 520*a6^6*a5^2*x34^3*a3^2*a2*a1^4 + 832*a6^5*a5^3*x34^3*a3^2*a2*a1^4 - 1080*a6^4*a5^4*x34^3*a3^2*a2*a1^4 + 832*a6^3*a5^5*x34^3*a3^2*a2*a1^4 + 520*a6^2*a5^6*x34^3*a3^2*a2*a1^4 - 120*a6^6*a5*x34^4*a3^2*a2*a1^4 - 552*a6^5*a5^2*x34^4*a3^2*a2*a1^4 - 552*a6^2*a5^5*x34^4*a3^2*a2*a1^4 - 120*a6*a5^6*x34^4*a3^2*a2*a1^4 + 64*a6^6*x34^5*a3^2*a2*a1^4 - 648*a6^5*a5*x34^5*a3^2*a2*a1^4 + 1008*a6^4*a5^2*x34^5*a3^2*a2*a1^4 - 512*a6^3*a5^3*x34^5*a3^2*a2*a1^4 + 1008*a6^2*a5^4*x34^5*a3^2*a2*a1^4 - 648*a6*a5^5*x34^5*a3^2*a2*a1^4 + 64*a5^6*x34^5*a3^2*a2*a1^4 + 16*a6^5*x34^6*a3^2*a2*a1^4 + 120*a6^4*a5*x34^6*a3^2*a2*a1^4 - 120*a6^3*a5^2*x34^6*a3^2*a2*a1^4 - 120*a6^2*a5^3*x34^6*a3^2*a2*a1^4 + 120*a6*a5^4*x34^6*a3^2*a2*a1^4 + 16*a5^5*x34^6*a3^2*a2*a1^4 + 224*a6^6*a5^4*a3^3*a2*a1^4 - 336*a6^5*a5^5*a3^3*a2*a1^4 + 224*a6^4*a5^6*a3^3*a2*a1^4 - 592*a6^6*a5^3*x34*a3^3*a2*a1^4 + 672*a6^5*a5^4*x34*a3^3*a2*a1^4 + 672*a6^4*a5^5*x34*a3^3*a2*a1^4 - 592*a6^3*a5^6*x34*a3^3*a2*a1^4 + 400*a6^6*a5^2*x34^2*a3^3*a2*a1^4 + 928*a6^5*a5^3*x34^2*a3^3*a2*a1^4 - 2160*a6^4*a5^4*x34^2*a3^3*a2*a1^4 + 928*a6^3*a5^5*x34^2*a3^3*a2*a1^4 + 400*a6^2*a5^6*x34^2*a3^3*a2*a1^4 - 160*a6^6*a5*x34^3*a3^3*a2*a1^4 - 720*a6^5*a5^2*x34^3*a3^3*a2*a1^4 - 160*a6^4*a5^3*x34^3*a3^3*a2*a1^4 - 160*a6^3*a5^4*x34^3*a3^3*a2*a1^4 - 720*a6^2*a5^5*x34^3*a3^3*a2*a1^4 - 160*a6*a5^6*x34^3*a3^3*a2*a1^4 + 192*a6^6*x34^4*a3^3*a2*a1^4 - 2064*a6^5*a5*x34^4*a3^3*a2*a1^4 + 2880*a6^4*a5^2*x34^4*a3^3*a2*a1^4 - 880*a6^3*a5^3*x34^4*a3^3*a2*a1^4 + 2880*a6^2*a5^4*x34^4*a3^3*a2*a1^4 - 2064*a6*a5^5*x34^4*a3^3*a2*a1^4 + 192*a5^6*x34^4*a3^3*a2*a1^4 + 144*a6^5*x34^5*a3^3*a2*a1^4 + 816*a6^4*a5*x34^5*a3^3*a2*a1^4 - 752*a6^3*a5^2*x34^5*a3^3*a2*a1^4 - 752*a6^2*a5^3*x34^5*a3^3*a2*a1^4 + 816*a6*a5^4*x34^5*a3^3*a2*a1^4 + 144*a5^5*x34^5*a3^3*a2*a1^4 - 8*a6^4*x34^6*a3^3*a2*a1^4 - 80*a6^3*a5*x34^6*a3^3*a2*a1^4 - 120*a6^2*a5^2*x34^6*a3^3*a2*a1^4 - 80*a6*a5^3*x34^6*a3^3*a2*a1^4 - 8*a5^4*x34^6*a3^3*a2*a1^4 - 296*a6^6*a5^3*a3^4*a2*a1^4 + 336*a6^5*a5^4*a3^4*a2*a1^4 + 336*a6^4*a5^5*a3^4*a2*a1^4 - 296*a6^3*a5^6*a3^4*a2*a1^4 + 80*a6^6*a5^2*x34*a3^4*a2*a1^4 + 560*a6^5*a5^3*x34*a3^4*a2*a1^4 - 2160*a6^4*a5^4*x34*a3^4*a2*a1^4 + 560*a6^3*a5^5*x34*a3^4*a2*a1^4 + 80*a6^2*a5^6*x34*a3^4*a2*a1^4 - 240*a6^4*a5^3*x34^2*a3^4*a2*a1^4 - 240*a6^3*a5^4*x34^2*a3^4*a2*a1^4 + 280*a6^6*x34^3*a3^4*a2*a1^4 - 3120*a6^5*a5*x34^3*a3^4*a2*a1^4 + 3480*a6^4*a5^2*x34^3*a3^4*a2*a1^4 + 480*a6^3*a5^3*x34^3*a3^4*a2*a1^4 + 3480*a6^2*a5^4*x34^3*a3^4*a2*a1^4 - 3120*a6*a5^5*x34^3*a3^4*a2*a1^4 + 280*a5^6*x34^3*a3^4*a2*a1^4 + 408*a6^5*x34^4*a3^4*a2*a1^4 + 2280*a6^4*a5*x34^4*a3^4*a2*a1^4 - 2320*a6^3*a5^2*x34^4*a3^4*a2*a1^4 - 2320*a6^2*a5^3*x34^4*a3^4*a2*a1^4 + 2280*a6*a5^4*x34^4*a3^4*a2*a1^4 + 408*a5^5*x34^4*a3^4*a2*a1^4 - 120*a6^4*x34^5*a3^4*a2*a1^4 - 384*a6^3*a5*x34^5*a3^4*a2*a1^4 - 432*a6^2*a5^2*x34^5*a3^4*a2*a1^4 - 384*a6*a5^3*x34^5*a3^4*a2*a1^4 - 120*a5^4*x34^5*a3^4*a2*a1^4 - 8*a6^3*x34^6*a3^4*a2*a1^4 + 120*a6^2*a5*x34^6*a3^4*a2*a1^4 + 120*a6*a5^2*x34^6*a3^4*a2*a1^4 - 8*a5^3*x34^6*a3^4*a2*a1^4 + 32*a6^6*a5^2*a3^5*a2*a1^4 + 224*a6^5*a5^3*a3^5*a2*a1^4 - 864*a6^4*a5^4*a3^5*a2*a1^4 + 224*a6^3*a5^5*a3^5*a2*a1^4 + 32*a6^2*a5^6*a3^5*a2*a1^4 + 96*a6^6*a5*x34*a3^5*a2*a1^4 + 432*a6^5*a5^2*x34*a3^5*a2*a1^4 - 192*a6^4*a5^3*x34*a3^5*a2*a1^4 - 192*a6^3*a5^4*x34*a3^5*a2*a1^4 + 432*a6^2*a5^5*x34*a3^5*a2*a1^4 + 96*a6*a5^6*x34*a3^5*a2*a1^4 + 224*a6^6*x34^2*a3^5*a2*a1^4 - 2592*a6^5*a5*x34^2*a3^5*a2*a1^4 + 1728*a6^4*a5^2*x34^2*a3^5*a2*a1^4 + 2768*a6^3*a5^3*x34^2*a3^5*a2*a1^4 + 1728*a6^2*a5^4*x34^2*a3^5*a2*a1^4 - 2592*a6*a5^5*x34^2*a3^5*a2*a1^4 + 224*a5^6*x34^2*a3^5*a2*a1^4 + 560*a6^5*x34^3*a3^5*a2*a1^4 + 3456*a6^4*a5*x34^3*a3^5*a2*a1^4 - 4192*a6^3*a5^2*x34^3*a3^5*a2*a1^4 - 4192*a6^2*a5^3*x34^3*a3^5*a2*a1^4 + 3456*a6*a5^4*x34^3*a3^5*a2*a1^4 + 560*a5^5*x34^3*a3^5*a2*a1^4 - 552*a6^4*x34^4*a3^5*a2*a1^4 - 624*a6^3*a5*x34^4*a3^5*a2*a1^4 - 72*a6^2*a5^2*x34^4*a3^5*a2*a1^4 - 624*a6*a5^3*x34^4*a3^5*a2*a1^4 - 552*a5^4*x34^4*a3^5*a2*a1^4 + 504*a6^2*a5*x34^5*a3^5*a2*a1^4 + 504*a6*a5^2*x34^5*a3^5*a2*a1^4 + 16*a6^2*x34^6*a3^5*a2*a1^4 - 72*a6*a5*x34^6*a3^5*a2*a1^4 + 16*a5^2*x34^6*a3^5*a2*a1^4 + 32*a6^6*a5*a3^6*a2*a1^4 + 144*a6^5*a5^2*a3^6*a2*a1^4 - 64*a6^4*a5^3*a3^6*a2*a1^4 - 64*a6^3*a5^4*a3^6*a2*a1^4 + 144*a6^2*a5^5*a3^6*a2*a1^4 + 32*a6*a5^6*a3^6*a2*a1^4 + 112*a6^6*x34*a3^6*a2*a1^4 - 1344*a6^5*a5*x34*a3^6*a2*a1^4 + 336*a6^4*a5^2*x34*a3^6*a2*a1^4 + 2576*a6^3*a5^3*x34*a3^6*a2*a1^4 + 336*a6^2*a5^4*x34*a3^6*a2*a1^4 - 1344*a6*a5^5*x34*a3^6*a2*a1^4 + 112*a5^6*x34*a3^6*a2*a1^4 + 448*a6^5*x34^2*a3^6*a2*a1^4 + 3168*a6^4*a5*x34^2*a3^6*a2*a1^4 - 4496*a6^3*a5^2*x34^2*a3^6*a2*a1^4 - 4496*a6^2*a5^3*x34^2*a3^6*a2*a1^4 + 3168*a6*a5^4*x34^2*a3^6*a2*a1^4 + 448*a5^5*x34^2*a3^6*a2*a1^4 - 1176*a6^4*x34^3*a3^6*a2*a1^4 - 336*a6^3*a5*x34^3*a3^6*a2*a1^4 + 1512*a6^2*a5^2*x34^3*a3^6*a2*a1^4 - 336*a6*a5^3*x34^3*a3^6*a2*a1^4 - 1176*a5^4*x34^3*a3^6*a2*a1^4 + 112*a6^3*x34^4*a3^6*a2*a1^4 + 840*a6^2*a5*x34^4*a3^6*a2*a1^4 + 840*a6*a5^2*x34^4*a3^6*a2*a1^4 + 112*a5^3*x34^4*a3^6*a2*a1^4 + 112*a6^2*x34^5*a3^6*a2*a1^4 - 504*a6*a5*x34^5*a3^6*a2*a1^4 + 112*a5^2*x34^5*a3^6*a2*a1^4 + 8*a6*x34^6*a3^6*a2*a1^4 + 8*a5*x34^6*a3^6*a2*a1^4 + 32*a6^6*a3^7*a2*a1^4 - 384*a6^5*a5*a3^7*a2*a1^4 + 96*a6^4*a5^2*a3^7*a2*a1^4 + 736*a6^3*a5^3*a3^7*a2*a1^4 + 96*a6^2*a5^4*a3^7*a2*a1^4 - 384*a6*a5^5*a3^7*a2*a1^4 + 32*a5^6*a3^7*a2*a1^4 + 224*a6^5*x34*a3^7*a2*a1^4 + 1728*a6^4*a5*x34*a3^7*a2*a1^4 - 2656*a6^3*a5^2*x34*a3^7*a2*a1^4 - 2656*a6^2*a5^3*x34*a3^7*a2*a1^4 + 1728*a6*a5^4*x34*a3^7*a2*a1^4 + 224*a5^5*x34*a3^7*a2*a1^4 - 1296*a6^4*x34^2*a3^7*a2*a1^4 + 96*a6^3*a5*x34^2*a3^7*a2*a1^4 + 2448*a6^2*a5^2*x34^2*a3^7*a2*a1^4 + 96*a6*a5^3*x34^2*a3^7*a2*a1^4 - 1296*a5^4*x34^2*a3^7*a2*a1^4 + 288*a6^3*x34^3*a3^7*a2*a1^4 + 720*a6^2*a5*x34^3*a3^7*a2*a1^4 + 720*a6*a5^2*x34^3*a3^7*a2*a1^4 + 288*a5^3*x34^3*a3^7*a2*a1^4 + 320*a6^2*x34^4*a3^7*a2*a1^4 - 1440*a6*a5*x34^4*a3^7*a2*a1^4 + 320*a5^2*x34^4*a3^7*a2*a1^4 + 48*a6*x34^5*a3^7*a2*a1^4 + 48*a5*x34^5*a3^7*a2*a1^4 + 56*a6^5*a3^8*a2*a1^4 + 432*a6^4*a5*a3^8*a2*a1^4 - 664*a6^3*a5^2*a3^8*a2*a1^4 - 664*a6^2*a5^3*a3^8*a2*a1^4 + 432*a6*a5^4*a3^8*a2*a1^4 + 56*a5^5*a3^8*a2*a1^4 - 720*a6^4*x34*a3^8*a2*a1^4 + 144*a6^3*a5*x34*a3^8*a2*a1^4 + 1512*a6^2*a5^2*x34*a3^8*a2*a1^4 + 144*a6*a5^3*x34*a3^8*a2*a1^4 - 720*a5^4*x34*a3^8*a2*a1^4 + 312*a6^3*x34^2*a3^8*a2*a1^4 + 360*a6^2*a5*x34^2*a3^8*a2*a1^4 + 360*a6*a5^2*x34^2*a3^8*a2*a1^4 + 312*a5^3*x34^2*a3^8*a2*a1^4 + 480*a6^2*x34^3*a3^8*a2*a1^4 - 2160*a6*a5*x34^3*a3^8*a2*a1^4 + 480*a5^2*x34^3*a3^8*a2*a1^4 + 120*a6*x34^4*a3^8*a2*a1^4 + 120*a5*x34^4*a3^8*a2*a1^4 - 160*a6^4*a3^9*a2*a1^4 + 32*a6^3*a5*a3^9*a2*a1^4 + 336*a6^2*a5^2*a3^9*a2*a1^4 + 32*a6*a5^3*a3^9*a2*a1^4 - 160*a5^4*a3^9*a2*a1^4 + 160*a6^3*x34*a3^9*a2*a1^4 + 120*a6^2*a5*x34*a3^9*a2*a1^4 + 120*a6*a5^2*x34*a3^9*a2*a1^4 + 160*a5^3*x34*a3^9*a2*a1^4 + 400*a6^2*x34^2*a3^9*a2*a1^4 - 1800*a6*a5*x34^2*a3^9*a2*a1^4 + 400*a5^2*x34^2*a3^9*a2*a1^4 + 160*a6*x34^3*a3^9*a2*a1^4 + 160*a5*x34^3*a3^9*a2*a1^4 + 32*a6^3*a3^10*a2*a1^4 + 24*a6^2*a5*a3^10*a2*a1^4 + 24*a6*a5^2*a3^10*a2*a1^4 + 32*a5^3*a3^10*a2*a1^4 + 176*a6^2*x34*a3^10*a2*a1^4 - 792*a6*a5*x34*a3^10*a2*a1^4 + 176*a5^2*x34*a3^10*a2*a1^4 + 120*a6*x34^2*a3^10*a2*a1^4 + 120*a5*x34^2*a3^10*a2*a1^4 + 32*a6^2*a3^11*a2*a1^4 - 144*a6*a5*a3^11*a2*a1^4 + 32*a5^2*a3^11*a2*a1^4 + 48*a6*x34*a3^11*a2*a1^4 + 48*a5*x34*a3^11*a2*a1^4 + 8*a6*a3^12*a2*a1^4 + 8*a5*a3^12*a2*a1^4 - 8*a6^6*a5^6*a2^2*a1^4 + 16*a6^6*a5^5*x34*a2^2*a1^4 + 16*a6^5*a5^6*x34*a2^2*a1^4 - 128*a6^6*a5^4*x34^2*a2^2*a1^4 + 120*a6^5*a5^5*x34^2*a2^2*a1^4 - 128*a6^4*a5^6*x34^2*a2^2*a1^4 + 112*a6^6*a5^3*x34^3*a2^2*a1^4 - 120*a6^5*a5^4*x34^3*a2^2*a1^4 - 120*a6^4*a5^5*x34^3*a2^2*a1^4 + 112*a6^3*a5^6*x34^3*a2^2*a1^4 - 128*a6^6*a5^2*x34^4*a2^2*a1^4 - 120*a6^5*a5^3*x34^4*a2^2*a1^4 + 720*a6^4*a5^4*x34^4*a2^2*a1^4 - 120*a6^3*a5^5*x34^4*a2^2*a1^4 - 128*a6^2*a5^6*x34^4*a2^2*a1^4 + 16*a6^6*a5*x34^5*a2^2*a1^4 + 120*a6^5*a5^2*x34^5*a2^2*a1^4 - 120*a6^4*a5^3*x34^5*a2^2*a1^4 - 120*a6^3*a5^4*x34^5*a2^2*a1^4 + 120*a6^2*a5^5*x34^5*a2^2*a1^4 + 16*a6*a5^6*x34^5*a2^2*a1^4 - 8*a6^6*x34^6*a2^2*a1^4 + 16*a6^5*a5*x34^6*a2^2*a1^4 - 128*a6^4*a5^2*x34^6*a2^2*a1^4 + 112*a6^3*a5^3*x34^6*a2^2*a1^4 - 128*a6^2*a5^4*x34^6*a2^2*a1^4 + 16*a6*a5^5*x34^6*a2^2*a1^4 - 8*a5^6*x34^6*a2^2*a1^4 + 32*a6^6*a5^5*a3*a2^2*a1^4 + 32*a6^5*a5^6*a3*a2^2*a1^4 - 136*a6^6*a5^4*x34*a3*a2^2*a1^4 + 24*a6^5*a5^5*x34*a3*a2^2*a1^4 - 136*a6^4*a5^6*x34*a3*a2^2*a1^4 + 216*a6^6*a5^3*x34^2*a3*a2^2*a1^4 - 72*a6^5*a5^4*x34^2*a3*a2^2*a1^4 - 72*a6^4*a5^5*x34^2*a3*a2^2*a1^4 + 216*a6^3*a5^6*x34^2*a3*a2^2*a1^4 - 632*a6^6*a5^2*x34^3*a3*a2^2*a1^4 - 512*a6^5*a5^3*x34^3*a3*a2^2*a1^4 + 2520*a6^4*a5^4*x34^3*a3*a2^2*a1^4 - 512*a6^3*a5^5*x34^3*a3*a2^2*a1^4 - 632*a6^2*a5^6*x34^3*a3*a2^2*a1^4 + 200*a6^6*a5*x34^4*a3*a2^2*a1^4 + 888*a6^5*a5^2*x34^4*a3*a2^2*a1^4 - 960*a6^4*a5^3*x34^4*a3*a2^2*a1^4 - 960*a6^3*a5^4*x34^4*a3*a2^2*a1^4 + 888*a6^2*a5^5*x34^4*a3*a2^2*a1^4 + 200*a6*a5^6*x34^4*a3*a2^2*a1^4 - 32*a6^6*x34^5*a3*a2^2*a1^4 - 120*a6^5*a5*x34^5*a3*a2^2*a1^4 - 480*a6^4*a5^2*x34^5*a3*a2^2*a1^4 + 640*a6^3*a5^3*x34^5*a3*a2^2*a1^4 - 480*a6^2*a5^4*x34^5*a3*a2^2*a1^4 - 120*a6*a5^5*x34^5*a3*a2^2*a1^4 - 32*a5^6*x34^5*a3*a2^2*a1^4 + 16*a6^5*x34^6*a3*a2^2*a1^4 + 120*a6^4*a5*x34^6*a3*a2^2*a1^4 - 120*a6^3*a5^2*x34^6*a3*a2^2*a1^4 - 120*a6^2*a5^3*x34^6*a3*a2^2*a1^4 + 120*a6*a5^4*x34^6*a3*a2^2*a1^4 + 16*a5^5*x34^6*a3*a2^2*a1^4 - 136*a6^6*a5^4*a3^2*a2^2*a1^4 + 24*a6^5*a5^5*a3^2*a2^2*a1^4 - 136*a6^4*a5^6*a3^2*a2^2*a1^4 - 24*a6^6*a5^3*x34*a3^2*a2^2*a1^4 + 504*a6^5*a5^4*x34*a3^2*a2^2*a1^4 + 504*a6^4*a5^5*x34*a3^2*a2^2*a1^4 - 24*a6^3*a5^6*x34*a3^2*a2^2*a1^4 - 408*a6^6*a5^2*x34^2*a3^2*a2^2*a1^4 - 1176*a6^5*a5^3*x34^2*a3^2*a2^2*a1^4 + 2160*a6^4*a5^4*x34^2*a3^2*a2^2*a1^4 - 1176*a6^3*a5^5*x34^2*a3^2*a2^2*a1^4 - 408*a6^2*a5^6*x34^2*a3^2*a2^2*a1^4 + 520*a6^6*a5*x34^3*a3^2*a2^2*a1^4 + 1992*a6^5*a5^2*x34^3*a3^2*a2^2*a1^4 - 1760*a6^4*a5^3*x34^3*a3^2*a2^2*a1^4 - 1760*a6^3*a5^4*x34^3*a3^2*a2^2*a1^4 + 1992*a6^2*a5^5*x34^3*a3^2*a2^2*a1^4 + 520*a6*a5^6*x34^3*a3^2*a2^2*a1^4 - 168*a6^6*x34^4*a3^2*a2^2*a1^4 - 552*a6^5*a5*x34^4*a3^2*a2^2*a1^4 - 1560*a6^4*a5^2*x34^4*a3^2*a2^2*a1^4 + 2400*a6^3*a5^3*x34^4*a3^2*a2^2*a1^4 - 1560*a6^2*a5^4*x34^4*a3^2*a2^2*a1^4 - 552*a6*a5^5*x34^4*a3^2*a2^2*a1^4 - 168*a5^6*x34^4*a3^2*a2^2*a1^4 + 216*a6^5*x34^5*a3^2*a2^2*a1^4 + 1008*a6^4*a5*x34^5*a3^2*a2^2*a1^4 - 1080*a6^3*a5^2*x34^5*a3^2*a2^2*a1^4 - 1080*a6^2*a5^3*x34^5*a3^2*a2^2*a1^4 + 1008*a6*a5^4*x34^5*a3^2*a2^2*a1^4 + 216*a5^5*x34^5*a3^2*a2^2*a1^4 - 128*a6^4*x34^6*a3^2*a2^2*a1^4 - 120*a6^3*a5*x34^6*a3^2*a2^2*a1^4 + 720*a6^2*a5^2*x34^6*a3^2*a2^2*a1^4 - 120*a6*a5^3*x34^6*a3^2*a2^2*a1^4 - 128*a5^4*x34^6*a3^2*a2^2*a1^4 - 16*a6^6*a5^3*a3^3*a2^2*a1^4 + 336*a6^5*a5^4*a3^3*a2^2*a1^4 + 336*a6^4*a5^5*a3^3*a2^2*a1^4 - 16*a6^3*a5^6*a3^3*a2^2*a1^4 + 448*a6^6*a5^2*x34*a3^3*a2^2*a1^4 - 1328*a6^5*a5^3*x34*a3^3*a2^2*a1^4 - 720*a6^4*a5^4*x34*a3^3*a2^2*a1^4 - 1328*a6^3*a5^5*x34*a3^3*a2^2*a1^4 + 448*a6^2*a5^6*x34*a3^3*a2^2*a1^4 + 400*a6^6*a5*x34^2*a3^3*a2^2*a1^4 + 1488*a6^5*a5^2*x34^2*a3^3*a2^2*a1^4 + 160*a6^4*a5^3*x34^2*a3^3*a2^2*a1^4 + 160*a6^3*a5^4*x34^2*a3^3*a2^2*a1^4 + 1488*a6^2*a5^5*x34^2*a3^3*a2^2*a1^4 + 400*a6*a5^6*x34^2*a3^3*a2^2*a1^4 - 400*a6^6*x34^3*a3^3*a2^2*a1^4 - 720*a6^5*a5*x34^3*a3^3*a2^2*a1^4 - 3120*a6^4*a5^2*x34^3*a3^3*a2^2*a1^4 + 3280*a6^3*a5^3*x34^3*a3^3*a2^2*a1^4 - 3120*a6^2*a5^4*x34^3*a3^3*a2^2*a1^4 - 720*a6*a5^5*x34^3*a3^3*a2^2*a1^4 - 400*a5^6*x34^3*a3^3*a2^2*a1^4 + 720*a6^5*x34^4*a3^3*a2^2*a1^4 + 2880*a6^4*a5*x34^4*a3^3*a2^2*a1^4 - 2720*a6^3*a5^2*x34^4*a3^3*a2^2*a1^4 - 2720*a6^2*a5^3*x34^4*a3^3*a2^2*a1^4 + 2880*a6*a5^4*x34^4*a3^3*a2^2*a1^4 + 720*a5^5*x34^4*a3^3*a2^2*a1^4 - 888*a6^4*x34^5*a3^3*a2^2*a1^4 - 752*a6^3*a5*x34^5*a3^3*a2^2*a1^4 + 3960*a6^2*a5^2*x34^5*a3^3*a2^2*a1^4 - 752*a6*a5^3*x34^5*a3^3*a2^2*a1^4 - 888*a5^4*x34^5*a3^3*a2^2*a1^4 + 112*a6^3*x34^6*a3^3*a2^2*a1^4 - 120*a6^2*a5*x34^6*a3^3*a2^2*a1^4 - 120*a6*a5^2*x34^6*a3^3*a2^2*a1^4 + 112*a5^3*x34^6*a3^3*a2^2*a1^4 + 224*a6^6*a5^2*a3^4*a2^2*a1^4 - 664*a6^5*a5^3*a3^4*a2^2*a1^4 - 360*a6^4*a5^4*a3^4*a2^2*a1^4 - 664*a6^3*a5^5*a3^4*a2^2*a1^4 + 224*a6^2*a5^6*a3^4*a2^2*a1^4 + 80*a6^6*a5*x34*a3^4*a2^2*a1^4 + 240*a6^5*a5^2*x34*a3^4*a2^2*a1^4 + 2000*a6^4*a5^3*x34*a3^4*a2^2*a1^4 + 2000*a6^3*a5^4*x34*a3^4*a2^2*a1^4 + 240*a6^2*a5^5*x34*a3^4*a2^2*a1^4 + 80*a6*a5^6*x34*a3^4*a2^2*a1^4 - 520*a6^6*x34^2*a3^4*a2^2*a1^4 - 3960*a6^4*a5^2*x34^2*a3^4*a2^2*a1^4 + 1040*a6^3*a5^3*x34^2*a3^4*a2^2*a1^4 - 3960*a6^2*a5^4*x34^2*a3^4*a2^2*a1^4 - 520*a5^6*x34^2*a3^4*a2^2*a1^4 + 920*a6^5*x34^3*a3^4*a2^2*a1^4 + 3480*a6^4*a5*x34^3*a3^4*a2^2*a1^4 - 1600*a6^3*a5^2*x34^3*a3^4*a2^2*a1^4 - 1600*a6^2*a5^3*x34^3*a3^4*a2^2*a1^4 + 3480*a6*a5^4*x34^3*a3^4*a2^2*a1^4 + 920*a5^5*x34^3*a3^4*a2^2*a1^4 - 1800*a6^4*x34^4*a3^4*a2^2*a1^4 - 2320*a6^3*a5*x34^4*a3^4*a2^2*a1^4 + 7920*a6^2*a5^2*x34^4*a3^4*a2^2*a1^4 - 2320*a6*a5^3*x34^4*a3^4*a2^2*a1^4 - 1800*a5^4*x34^4*a3^4*a2^2*a1^4 + 552*a6^3*x34^5*a3^4*a2^2*a1^4 - 432*a6^2*a5*x34^5*a3^4*a2^2*a1^4 - 432*a6*a5^2*x34^5*a3^4*a2^2*a1^4 + 552*a5^3*x34^5*a3^4*a2^2*a1^4 - 128*a6^2*x34^6*a3^4*a2^2*a1^4 + 120*a6*a5*x34^6*a3^4*a2^2*a1^4 - 128*a5^2*x34^6*a3^4*a2^2*a1^4 + 32*a6^6*a5*a3^5*a2^2*a1^4 + 96*a6^5*a5^2*a3^5*a2^2*a1^4 + 800*a6^4*a5^3*a3^5*a2^2*a1^4 + 800*a6^3*a5^4*a3^5*a2^2*a1^4 + 96*a6^2*a5^5*a3^5*a2^2*a1^4 + 32*a6*a5^6*a3^5*a2^2*a1^4 - 384*a6^6*x34*a3^5*a2^2*a1^4 + 432*a6^5*a5*x34*a3^5*a2^2*a1^4 - 2880*a6^4*a5^2*x34*a3^5*a2^2*a1^4 - 720*a6^3*a5^3*x34*a3^5*a2^2*a1^4 - 2880*a6^2*a5^4*x34*a3^5*a2^2*a1^4 + 432*a6*a5^5*x34*a3^5*a2^2*a1^4 - 384*a5^6*x34*a3^5*a2^2*a1^4 + 480*a6^5*x34^2*a3^5*a2^2*a1^4 + 1728*a6^4*a5*x34^2*a3^5*a2^2*a1^4 + 2160*a6^3*a5^2*x34^2*a3^5*a2^2*a1^4 + 2160*a6^2*a5^3*x34^2*a3^5*a2^2*a1^4 + 1728*a6*a5^4*x34^2*a3^5*a2^2*a1^4 + 480*a5^5*x34^2*a3^5*a2^2*a1^4 - 1000*a6^4*x34^3*a3^5*a2^2*a1^4 - 4192*a6^3*a5*x34^3*a3^5*a2^2*a1^4 + 6120*a6^2*a5^2*x34^3*a3^5*a2^2*a1^4 - 4192*a6*a5^3*x34^3*a3^5*a2^2*a1^4 - 1000*a5^4*x34^3*a3^5*a2^2*a1^4 + 960*a6^3*x34^4*a3^5*a2^2*a1^4 - 72*a6^2*a5*x34^4*a3^5*a2^2*a1^4 - 72*a6*a5^2*x34^4*a3^5*a2^2*a1^4 + 960*a5^3*x34^4*a3^5*a2^2*a1^4 - 648*a6^2*x34^5*a3^5*a2^2*a1^4 + 504*a6*a5*x34^5*a3^5*a2^2*a1^4 - 648*a5^2*x34^5*a3^5*a2^2*a1^4 + 16*a6*x34^6*a3^5*a2^2*a1^4 + 16*a5*x34^6*a3^5*a2^2*a1^4 - 128*a6^6*a3^6*a2^2*a1^4 + 144*a6^5*a5*a3^6*a2^2*a1^4 - 960*a6^4*a5^2*a3^6*a2^2*a1^4 - 240*a6^3*a5^3*a3^6*a2^2*a1^4 - 960*a6^2*a5^4*a3^6*a2^2*a1^4 + 144*a6*a5^5*a3^6*a2^2*a1^4 - 128*a5^6*a3^6*a2^2*a1^4 + 112*a6^5*x34*a3^6*a2^2*a1^4 + 336*a6^4*a5*x34*a3^6*a2^2*a1^4 + 2800*a6^3*a5^2*x34*a3^6*a2^2*a1^4 + 2800*a6^2*a5^3*x34*a3^6*a2^2*a1^4 + 336*a6*a5^4*x34*a3^6*a2^2*a1^4 + 112*a5^5*x34*a3^6*a2^2*a1^4 + 712*a6^4*x34^2*a3^6*a2^2*a1^4 - 4496*a6^3*a5*x34^2*a3^6*a2^2*a1^4 + 360*a6^2*a5^2*x34^2*a3^6*a2^2*a1^4 - 4496*a6*a5^3*x34^2*a3^6*a2^2*a1^4 + 712*a5^4*x34^2*a3^6*a2^2*a1^4 + 672*a6^3*x34^3*a3^6*a2^2*a1^4 + 1512*a6^2*a5*x34^3*a3^6*a2^2*a1^4 + 1512*a6*a5^2*x34^3*a3^6*a2^2*a1^4 + 672*a5^3*x34^3*a3^6*a2^2*a1^4 - 1448*a6^2*x34^4*a3^6*a2^2*a1^4 + 840*a6*a5*x34^4*a3^6*a2^2*a1^4 - 1448*a5^2*x34^4*a3^6*a2^2*a1^4 + 112*a6*x34^5*a3^6*a2^2*a1^4 + 112*a5*x34^5*a3^6*a2^2*a1^4 - 8*x34^6*a3^6*a2^2*a1^4 + 32*a6^5*a3^7*a2^2*a1^4 + 96*a6^4*a5*a3^7*a2^2*a1^4 + 800*a6^3*a5^2*a3^7*a2^2*a1^4 + 800*a6^2*a5^3*a3^7*a2^2*a1^4 + 96*a6*a5^4*a3^7*a2^2*a1^4 + 32*a5^5*a3^7*a2^2*a1^4 + 896*a6^4*x34*a3^7*a2^2*a1^4 - 2656*a6^3*a5*x34*a3^7*a2^2*a1^4 - 1440*a6^2*a5^2*x34*a3^7*a2^2*a1^4 - 2656*a6*a5^3*x34*a3^7*a2^2*a1^4 + 896*a5^4*x34*a3^7*a2^2*a1^4 + 96*a6^3*x34^2*a3^7*a2^2*a1^4 + 2448*a6^2*a5*x34^2*a3^7*a2^2*a1^4 + 2448*a6*a5^2*x34^2*a3^7*a2^2*a1^4 + 96*a5^3*x34^2*a3^7*a2^2*a1^4 - 1872*a6^2*x34^3*a3^7*a2^2*a1^4 + 720*a6*a5*x34^3*a3^7*a2^2*a1^4 - 1872*a5^2*x34^3*a3^7*a2^2*a1^4 + 320*a6*x34^4*a3^7*a2^2*a1^4 + 320*a5*x34^4*a3^7*a2^2*a1^4 - 48*x34^5*a3^7*a2^2*a1^4 + 224*a6^4*a3^8*a2^2*a1^4 - 664*a6^3*a5*a3^8*a2^2*a1^4 - 360*a6^2*a5^2*a3^8*a2^2*a1^4 - 664*a6*a5^3*a3^8*a2^2*a1^4 + 224*a5^4*a3^8*a2^2*a1^4 - 72*a6^3*x34*a3^8*a2^2*a1^4 + 1512*a6^2*a5*x34*a3^8*a2^2*a1^4 + 1512*a6*a5^2*x34*a3^8*a2^2*a1^4 - 72*a5^3*x34*a3^8*a2^2*a1^4 - 1488*a6^2*x34^2*a3^8*a2^2*a1^4 + 360*a6*a5*x34^2*a3^8*a2^2*a1^4 - 1488*a5^2*x34^2*a3^8*a2^2*a1^4 + 480*a6*x34^3*a3^8*a2^2*a1^4 + 480*a5*x34^3*a3^8*a2^2*a1^4 - 120*x34^4*a3^8*a2^2*a1^4 - 16*a6^3*a3^9*a2^2*a1^4 + 336*a6^2*a5*a3^9*a2^2*a1^4 + 336*a6*a5^2*a3^9*a2^2*a1^4 - 16*a5^3*a3^9*a2^2*a1^4 - 680*a6^2*x34*a3^9*a2^2*a1^4 + 120*a6*a5*x34*a3^9*a2^2*a1^4 - 680*a5^2*x34*a3^9*a2^2*a1^4 + 400*a6*x34^2*a3^9*a2^2*a1^4 + 400*a5*x34^2*a3^9*a2^2*a1^4 - 160*x34^3*a3^9*a2^2*a1^4 - 136*a6^2*a3^10*a2^2*a1^4 + 24*a6*a5*a3^10*a2^2*a1^4 - 136*a5^2*a3^10*a2^2*a1^4 + 176*a6*x34*a3^10*a2^2*a1^4 + 176*a5*x34*a3^10*a2^2*a1^4 - 120*x34^2*a3^10*a2^2*a1^4 + 32*a6*a3^11*a2^2*a1^4 + 32*a5*a3^11*a2^2*a1^4 - 48*x34*a3^11*a2^2*a1^4 - 8*a3^12*a2^2*a1^4 - 8*a6^6*a5^5*a2^3*a1^4 - 8*a6^5*a5^6*a2^3*a1^4 - 8*a6^6*a5^4*x34*a2^3*a1^4 + 48*a6^5*a5^5*x34*a2^3*a1^4 - 8*a6^4*a5^6*x34*a2^3*a1^4 + 112*a6^6*a5^3*x34^2*a2^3*a1^4 - 120*a6^5*a5^4*x34^2*a2^3*a1^4 - 120*a6^4*a5^5*x34^2*a2^3*a1^4 + 112*a6^3*a5^6*x34^2*a2^3*a1^4 + 112*a6^6*a5^2*x34^3*a2^3*a1^4 + 240*a6^5*a5^3*x34^3*a2^3*a1^4 - 240*a6^4*a5^4*x34^3*a2^3*a1^4 + 240*a6^3*a5^5*x34^3*a2^3*a1^4 + 112*a6^2*a5^6*x34^3*a2^3*a1^4 - 8*a6^6*a5*x34^4*a2^3*a1^4 - 120*a6^5*a5^2*x34^4*a2^3*a1^4 - 240*a6^4*a5^3*x34^4*a2^3*a1^4 - 240*a6^3*a5^4*x34^4*a2^3*a1^4 - 120*a6^2*a5^5*x34^4*a2^3*a1^4 - 8*a6*a5^6*x34^4*a2^3*a1^4 - 8*a6^6*x34^5*a2^3*a1^4 + 48*a6^5*a5*x34^5*a2^3*a1^4 - 120*a6^4*a5^2*x34^5*a2^3*a1^4 + 240*a6^3*a5^3*x34^5*a2^3*a1^4 - 120*a6^2*a5^4*x34^5*a2^3*a1^4 + 48*a6*a5^5*x34^5*a2^3*a1^4 - 8*a5^6*x34^5*a2^3*a1^4 - 8*a6^5*x34^6*a2^3*a1^4 - 8*a6^4*a5*x34^6*a2^3*a1^4 + 112*a6^3*a5^2*x34^6*a2^3*a1^4 + 112*a6^2*a5^3*x34^6*a2^3*a1^4 - 8*a6*a5^4*x34^6*a2^3*a1^4 - 8*a5^5*x34^6*a2^3*a1^4 - 16*a6^6*a5^4*a3*a2^3*a1^4 + 96*a6^5*a5^5*a3*a2^3*a1^4 - 16*a6^4*a5^6*a3*a2^3*a1^4 + 144*a6^6*a5^3*x34*a3*a2^3*a1^4 - 144*a6^5*a5^4*x34*a3*a2^3*a1^4 - 144*a6^4*a5^5*x34*a3*a2^3*a1^4 + 144*a6^3*a5^6*x34*a3*a2^3*a1^4 + 216*a6^6*a5^2*x34^2*a3*a2^3*a1^4 + 688*a6^5*a5^3*x34^2*a3*a2^3*a1^4 - 1080*a6^4*a5^4*x34^2*a3*a2^3*a1^4 + 688*a6^3*a5^5*x34^2*a3*a2^3*a1^4 + 216*a6^2*a5^6*x34^2*a3*a2^3*a1^4 - 112*a6^6*a5*x34^3*a3*a2^3*a1^4 - 512*a6^5*a5^2*x34^3*a3*a2^3*a1^4 - 480*a6^4*a5^3*x34^3*a3*a2^3*a1^4 - 480*a6^3*a5^4*x34^3*a3*a2^3*a1^4 - 512*a6^2*a5^5*x34^3*a3*a2^3*a1^4 - 112*a6*a5^6*x34^3*a3*a2^3*a1^4 - 48*a6^6*x34^4*a3*a2^3*a1^4 + 336*a6^5*a5*x34^4*a3*a2^3*a1^4 - 960*a6^4*a5^2*x34^4*a3*a2^3*a1^4 + 1680*a6^3*a5^3*x34^4*a3*a2^3*a1^4 - 960*a6^2*a5^4*x34^4*a3*a2^3*a1^4 + 336*a6*a5^5*x34^4*a3*a2^3*a1^4 - 48*a5^6*x34^4*a3*a2^3*a1^4 + 48*a6^4*a5*x34^5*a3*a2^3*a1^4 + 640*a6^3*a5^2*x34^5*a3*a2^3*a1^4 + 640*a6^2*a5^3*x34^5*a3*a2^3*a1^4 + 48*a6*a5^4*x34^5*a3*a2^3*a1^4 - 8*a6^4*x34^6*a3*a2^3*a1^4 - 80*a6^3*a5*x34^6*a3*a2^3*a1^4 - 120*a6^2*a5^2*x34^6*a3*a2^3*a1^4 - 80*a6*a5^3*x34^6*a3*a2^3*a1^4 - 8*a5^4*x34^6*a3*a2^3*a1^4 + 144*a6^6*a5^3*a3^2*a2^3*a1^4 - 144*a6^5*a5^4*a3^2*a2^3*a1^4 - 144*a6^4*a5^5*a3^2*a2^3*a1^4 + 144*a6^3*a5^6*a3^2*a2^3*a1^4 - 24*a6^6*a5^2*x34*a3^2*a2^3*a1^4 + 624*a6^5*a5^3*x34*a3^2*a2^3*a1^4 - 1800*a6^4*a5^4*x34*a3^2*a2^3*a1^4 + 624*a6^3*a5^5*x34*a3^2*a2^3*a1^4 - 24*a6^2*a5^6*x34*a3^2*a2^3*a1^4 - 408*a6^6*a5*x34^2*a3^2*a2^3*a1^4 - 1176*a6^5*a5^2*x34^2*a3^2*a2^3*a1^4 + 880*a6^4*a5^3*x34^2*a3^2*a2^3*a1^4 + 880*a6^3*a5^4*x34^2*a3^2*a2^3*a1^4 - 1176*a6^2*a5^5*x34^2*a3^2*a2^3*a1^4 - 408*a6*a5^6*x34^2*a3^2*a2^3*a1^4 + 832*a6^5*a5*x34^3*a3^2*a2^3*a1^4 - 1760*a6^4*a5^2*x34^3*a3^2*a2^3*a1^4 + 2160*a6^3*a5^3*x34^3*a3^2*a2^3*a1^4 - 1760*a6^2*a5^4*x34^3*a3^2*a2^3*a1^4 + 832*a6*a5^5*x34^3*a3^2*a2^3*a1^4 + 2400*a6^3*a5^2*x34^4*a3^2*a2^3*a1^4 + 2400*a6^2*a5^3*x34^4*a3^2*a2^3*a1^4 - 168*a6^4*x34^5*a3^2*a2^3*a1^4 - 512*a6^3*a5*x34^5*a3^2*a2^3*a1^4 - 1080*a6^2*a5^2*x34^5*a3^2*a2^3*a1^4 - 512*a6*a5^3*x34^5*a3^2*a2^3*a1^4 - 168*a5^4*x34^5*a3^2*a2^3*a1^4 + 112*a6^3*x34^6*a3^2*a2^3*a1^4 - 120*a6^2*a5*x34^6*a3^2*a2^3*a1^4 - 120*a6*a5^2*x34^6*a3^2*a2^3*a1^4 + 112*a5^3*x34^6*a3^2*a2^3*a1^4 - 16*a6^6*a5^2*a3^3*a2^3*a1^4 + 416*a6^5*a5^3*a3^3*a2^3*a1^4 - 1200*a6^4*a5^4*a3^3*a2^3*a1^4 + 416*a6^3*a5^5*a3^3*a2^3*a1^4 - 16*a6^2*a5^6*a3^3*a2^3*a1^4 - 592*a6^6*a5*x34*a3^3*a2^3*a1^4 - 1328*a6^5*a5^2*x34*a3^3*a2^3*a1^4 + 2720*a6^4*a5^3*x34*a3^3*a2^3*a1^4 + 2720*a6^3*a5^4*x34*a3^3*a2^3*a1^4 - 1328*a6^2*a5^5*x34*a3^3*a2^3*a1^4 - 592*a6*a5^6*x34*a3^3*a2^3*a1^4 + 320*a6^6*x34^2*a3^3*a2^3*a1^4 + 928*a6^5*a5*x34^2*a3^3*a2^3*a1^4 + 160*a6^4*a5^2*x34^2*a3^3*a2^3*a1^4 - 3360*a6^3*a5^3*x34^2*a3^3*a2^3*a1^4 + 160*a6^2*a5^4*x34^2*a3^3*a2^3*a1^4 + 928*a6*a5^5*x34^2*a3^3*a2^3*a1^4 + 320*a5^6*x34^2*a3^3*a2^3*a1^4 + 80*a6^5*x34^3*a3^3*a2^3*a1^4 - 160*a6^4*a5*x34^3*a3^3*a2^3*a1^4 + 3280*a6^3*a5^2*x34^3*a3^3*a2^3*a1^4 + 3280*a6^2*a5^3*x34^3*a3^3*a2^3*a1^4 - 160*a6*a5^4*x34^3*a3^3*a2^3*a1^4 + 80*a5^5*x34^3*a3^3*a2^3*a1^4 - 960*a6^4*x34^4*a3^3*a2^3*a1^4 - 880*a6^3*a5*x34^4*a3^3*a2^3*a1^4 - 2720*a6^2*a5^2*x34^4*a3^3*a2^3*a1^4 - 880*a6*a5^3*x34^4*a3^3*a2^3*a1^4 - 960*a5^4*x34^4*a3^3*a2^3*a1^4 + 912*a6^3*x34^5*a3^3*a2^3*a1^4 - 752*a6^2*a5*x34^5*a3^3*a2^3*a1^4 - 752*a6*a5^2*x34^5*a3^3*a2^3*a1^4 + 912*a5^3*x34^5*a3^3*a2^3*a1^4 + 112*a6^2*x34^6*a3^3*a2^3*a1^4 - 80*a6*a5*x34^6*a3^3*a2^3*a1^4 + 112*a5^2*x34^6*a3^3*a2^3*a1^4 - 296*a6^6*a5*a3^4*a2^3*a1^4 - 664*a6^5*a5^2*a3^4*a2^3*a1^4 + 1360*a6^4*a5^3*a3^4*a2^3*a1^4 + 1360*a6^3*a5^4*a3^4*a2^3*a1^4 - 664*a6^2*a5^5*a3^4*a2^3*a1^4 - 296*a6*a5^6*a3^4*a2^3*a1^4 + 480*a6^6*x34*a3^4*a2^3*a1^4 + 560*a6^5*a5*x34*a3^4*a2^3*a1^4 + 2000*a6^4*a5^2*x34*a3^4*a2^3*a1^4 - 7200*a6^3*a5^3*x34*a3^4*a2^3*a1^4 + 2000*a6^2*a5^4*x34*a3^4*a2^3*a1^4 + 560*a6*a5^5*x34*a3^4*a2^3*a1^4 + 480*a5^6*x34*a3^4*a2^3*a1^4 + 240*a6^5*x34^2*a3^4*a2^3*a1^4 - 240*a6^4*a5*x34^2*a3^4*a2^3*a1^4 + 1040*a6^3*a5^2*x34^2*a3^4*a2^3*a1^4 + 1040*a6^2*a5^3*x34^2*a3^4*a2^3*a1^4 - 240*a6*a5^4*x34^2*a3^4*a2^3*a1^4 + 240*a5^5*x34^2*a3^4*a2^3*a1^4 - 2560*a6^4*x34^3*a3^4*a2^3*a1^4 + 480*a6^3*a5*x34^3*a3^4*a2^3*a1^4 - 1600*a6^2*a5^2*x34^3*a3^4*a2^3*a1^4 + 480*a6*a5^3*x34^3*a3^4*a2^3*a1^4 - 2560*a5^4*x34^3*a3^4*a2^3*a1^4 + 2640*a6^3*x34^4*a3^4*a2^3*a1^4 - 2320*a6^2*a5*x34^4*a3^4*a2^3*a1^4 - 2320*a6*a5^2*x34^4*a3^4*a2^3*a1^4 + 2640*a5^3*x34^4*a3^4*a2^3*a1^4 + 552*a6^2*x34^5*a3^4*a2^3*a1^4 - 384*a6*a5*x34^5*a3^4*a2^3*a1^4 + 552*a5^2*x34^5*a3^4*a2^3*a1^4 - 8*a6*x34^6*a3^4*a2^3*a1^4 - 8*a5*x34^6*a3^4*a2^3*a1^4 + 192*a6^6*a3^5*a2^3*a1^4 + 224*a6^5*a5*a3^5*a2^3*a1^4 + 800*a6^4*a5^2*a3^5*a2^3*a1^4 - 2880*a6^3*a5^3*a3^5*a2^3*a1^4 + 800*a6^2*a5^4*a3^5*a2^3*a1^4 + 224*a6*a5^5*a3^5*a2^3*a1^4 + 192*a5^6*a3^5*a2^3*a1^4 + 240*a6^5*x34*a3^5*a2^3*a1^4 - 192*a6^4*a5*x34*a3^5*a2^3*a1^4 - 720*a6^3*a5^2*x34*a3^5*a2^3*a1^4 - 720*a6^2*a5^3*x34*a3^5*a2^3*a1^4 - 192*a6*a5^4*x34*a3^5*a2^3*a1^4 + 240*a5^5*x34*a3^5*a2^3*a1^4 - 3600*a6^4*x34^2*a3^5*a2^3*a1^4 + 2768*a6^3*a5*x34^2*a3^5*a2^3*a1^4 + 2160*a6^2*a5^2*x34^2*a3^5*a2^3*a1^4 + 2768*a6*a5^3*x34^2*a3^5*a2^3*a1^4 - 3600*a5^4*x34^2*a3^5*a2^3*a1^4 + 3920*a6^3*x34^3*a3^5*a2^3*a1^4 - 4192*a6^2*a5*x34^3*a3^5*a2^3*a1^4 - 4192*a6*a5^2*x34^3*a3^5*a2^3*a1^4 + 3920*a5^3*x34^3*a3^5*a2^3*a1^4 + 960*a6^2*x34^4*a3^5*a2^3*a1^4 - 624*a6*a5*x34^4*a3^5*a2^3*a1^4 + 960*a5^2*x34^4*a3^5*a2^3*a1^4 - 8*x34^6*a3^5*a2^3*a1^4 + 80*a6^5*a3^6*a2^3*a1^4 - 64*a6^4*a5*a3^6*a2^3*a1^4 - 240*a6^3*a5^2*a3^6*a2^3*a1^4 - 240*a6^2*a5^3*a3^6*a2^3*a1^4 - 64*a6*a5^4*a3^6*a2^3*a1^4 + 80*a5^5*a3^6*a2^3*a1^4 - 2576*a6^4*x34*a3^6*a2^3*a1^4 + 2576*a6^3*a5*x34*a3^6*a2^3*a1^4 + 2800*a6^2*a5^2*x34*a3^6*a2^3*a1^4 + 2576*a6*a5^3*x34*a3^6*a2^3*a1^4 - 2576*a5^4*x34*a3^6*a2^3*a1^4 + 3472*a6^3*x34^2*a3^6*a2^3*a1^4 - 4496*a6^2*a5*x34^2*a3^6*a2^3*a1^4 - 4496*a6*a5^2*x34^2*a3^6*a2^3*a1^4 + 3472*a5^3*x34^2*a3^6*a2^3*a1^4 + 672*a6^2*x34^3*a3^6*a2^3*a1^4 - 336*a6*a5*x34^3*a3^6*a2^3*a1^4 + 672*a5^2*x34^3*a3^6*a2^3*a1^4 + 112*a6*x34^4*a3^6*a2^3*a1^4 + 112*a5*x34^4*a3^6*a2^3*a1^4 - 56*x34^5*a3^6*a2^3*a1^4 - 736*a6^4*a3^7*a2^3*a1^4 + 736*a6^3*a5*a3^7*a2^3*a1^4 + 800*a6^2*a5^2*a3^7*a2^3*a1^4 + 736*a6*a5^3*a3^7*a2^3*a1^4 - 736*a5^4*a3^7*a2^3*a1^4 + 1856*a6^3*x34*a3^7*a2^3*a1^4 - 2656*a6^2*a5*x34*a3^7*a2^3*a1^4 - 2656*a6*a5^2*x34*a3^7*a2^3*a1^4 + 1856*a5^3*x34*a3^7*a2^3*a1^4 + 96*a6^2*x34^2*a3^7*a2^3*a1^4 + 96*a6*a5*x34^2*a3^7*a2^3*a1^4 + 96*a5^2*x34^2*a3^7*a2^3*a1^4 + 288*a6*x34^3*a3^7*a2^3*a1^4 + 288*a5*x34^3*a3^7*a2^3*a1^4 - 160*x34^4*a3^7*a2^3*a1^4 + 464*a6^3*a3^8*a2^3*a1^4 - 664*a6^2*a5*a3^8*a2^3*a1^4 - 664*a6*a5^2*a3^8*a2^3*a1^4 + 464*a5^3*a3^8*a2^3*a1^4 - 72*a6^2*x34*a3^8*a2^3*a1^4 + 144*a6*a5*x34*a3^8*a2^3*a1^4 - 72*a5^2*x34*a3^8*a2^3*a1^4 + 312*a6*x34^2*a3^8*a2^3*a1^4 + 312*a5*x34^2*a3^8*a2^3*a1^4 - 240*x34^3*a3^8*a2^3*a1^4 - 16*a6^2*a3^9*a2^3*a1^4 + 32*a6*a5*a3^9*a2^3*a1^4 - 16*a5^2*a3^9*a2^3*a1^4 + 160*a6*x34*a3^9*a2^3*a1^4 + 160*a5*x34*a3^9*a2^3*a1^4 - 200*x34^2*a3^9*a2^3*a1^4 + 32*a6*a3^10*a2^3*a1^4 + 32*a5*a3^10*a2^3*a1^4 - 88*x34*a3^10*a2^3*a1^4 - 16*a3^11*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 8*a6^6*a5^3*x34*a2^4*a1^4 - 72*a6^5*a5^4*x34*a2^4*a1^4 - 72*a6^4*a5^5*x34*a2^4*a1^4 - 8*a6^3*a5^6*x34*a2^4*a1^4 - 128*a6^6*a5^2*x34^2*a2^4*a1^4 - 120*a6^5*a5^3*x34^2*a2^4*a1^4 + 720*a6^4*a5^4*x34^2*a2^4*a1^4 - 120*a6^3*a5^5*x34^2*a2^4*a1^4 - 128*a6^2*a5^6*x34^2*a2^4*a1^4 - 8*a6^6*a5*x34^3*a2^4*a1^4 - 120*a6^5*a5^2*x34^3*a2^4*a1^4 - 240*a6^4*a5^3*x34^3*a2^4*a1^4 - 240*a6^3*a5^4*x34^3*a2^4*a1^4 - 120*a6^2*a5^5*x34^3*a2^4*a1^4 - 8*a6*a5^6*x34^3*a2^4*a1^4 + 24*a6^6*x34^4*a2^4*a1^4 - 72*a6^5*a5*x34^4*a2^4*a1^4 + 720*a6^4*a5^2*x34^4*a2^4*a1^4 - 240*a6^3*a5^3*x34^4*a2^4*a1^4 + 720*a6^2*a5^4*x34^4*a2^4*a1^4 - 72*a6*a5^5*x34^4*a2^4*a1^4 + 24*a5^6*x34^4*a2^4*a1^4 - 72*a6^4*a5*x34^5*a2^4*a1^4 - 120*a6^3*a5^2*x34^5*a2^4*a1^4 - 120*a6^2*a5^3*x34^5*a2^4*a1^4 - 72*a6*a5^4*x34^5*a2^4*a1^4 + 24*a6^4*x34^6*a2^4*a1^4 - 8*a6^3*a5*x34^6*a2^4*a1^4 - 128*a6^2*a5^2*x34^6*a2^4*a1^4 - 8*a6*a5^3*x34^6*a2^4*a1^4 + 24*a5^4*x34^6*a2^4*a1^4 - 16*a6^6*a5^3*a3*a2^4*a1^4 - 144*a6^5*a5^4*a3*a2^4*a1^4 - 144*a6^4*a5^5*a3*a2^4*a1^4 - 16*a6^3*a5^6*a3*a2^4*a1^4 - 136*a6^6*a5^2*x34*a3*a2^4*a1^4 - 144*a6^5*a5^3*x34*a3*a2^4*a1^4 + 1440*a6^4*a5^4*x34*a3*a2^4*a1^4 - 144*a6^3*a5^5*x34*a3*a2^4*a1^4 - 136*a6^2*a5^6*x34*a3*a2^4*a1^4 + 96*a6^6*a5*x34^2*a3*a2^4*a1^4 - 72*a6^5*a5^2*x34^2*a3*a2^4*a1^4 - 1080*a6^4*a5^3*x34^2*a3*a2^4*a1^4 - 1080*a6^3*a5^4*x34^2*a3*a2^4*a1^4 - 72*a6^2*a5^5*x34^2*a3*a2^4*a1^4 + 96*a6*a5^6*x34^2*a3*a2^4*a1^4 + 88*a6^6*x34^3*a3*a2^4*a1^4 - 192*a6^5*a5*x34^3*a3*a2^4*a1^4 + 2520*a6^4*a5^2*x34^3*a3*a2^4*a1^4 - 480*a6^3*a5^3*x34^3*a3*a2^4*a1^4 + 2520*a6^2*a5^4*x34^3*a3*a2^4*a1^4 - 192*a6*a5^5*x34^3*a3*a2^4*a1^4 + 88*a5^6*x34^3*a3*a2^4*a1^4 - 72*a6^5*x34^4*a3*a2^4*a1^4 - 360*a6^4*a5*x34^4*a3*a2^4*a1^4 - 960*a6^3*a5^2*x34^4*a3*a2^4*a1^4 - 960*a6^2*a5^3*x34^4*a3*a2^4*a1^4 - 360*a6*a5^4*x34^4*a3*a2^4*a1^4 - 72*a5^5*x34^4*a3*a2^4*a1^4 + 72*a6^4*x34^5*a3*a2^4*a1^4 + 48*a6^3*a5*x34^5*a3*a2^4*a1^4 - 480*a6^2*a5^2*x34^5*a3*a2^4*a1^4 + 48*a6*a5^3*x34^5*a3*a2^4*a1^4 + 72*a5^4*x34^5*a3*a2^4*a1^4 - 8*a6^3*x34^6*a3*a2^4*a1^4 + 120*a6^2*a5*x34^6*a3*a2^4*a1^4 + 120*a6*a5^2*x34^6*a3*a2^4*a1^4 - 8*a5^3*x34^6*a3*a2^4*a1^4 - 136*a6^6*a5^2*a3^2*a2^4*a1^4 - 144*a6^5*a5^3*a3^2*a2^4*a1^4 + 1440*a6^4*a5^4*a3^2*a2^4*a1^4 - 144*a6^3*a5^5*a3^2*a2^4*a1^4 - 136*a6^2*a5^6*a3^2*a2^4*a1^4 + 336*a6^6*a5*x34*a3^2*a2^4*a1^4 + 504*a6^5*a5^2*x34*a3^2*a2^4*a1^4 - 1800*a6^4*a5^3*x34*a3^2*a2^4*a1^4 - 1800*a6^3*a5^4*x34*a3^2*a2^4*a1^4 + 504*a6^2*a5^5*x34*a3^2*a2^4*a1^4 + 336*a6*a5^6*x34*a3^2*a2^4*a1^4 - 8*a6^6*x34^2*a3^2*a2^4*a1^4 + 144*a6^5*a5*x34^2*a3^2*a2^4*a1^4 + 2160*a6^4*a5^2*x34^2*a3^2*a2^4*a1^4 + 880*a6^3*a5^3*x34^2*a3^2*a2^4*a1^4 + 2160*a6^2*a5^4*x34^2*a3^2*a2^4*a1^4 + 144*a6*a5^5*x34^2*a3^2*a2^4*a1^4 - 8*a5^6*x34^2*a3^2*a2^4*a1^4 - 408*a6^5*x34^3*a3^2*a2^4*a1^4 - 1080*a6^4*a5*x34^3*a3^2*a2^4*a1^4 - 1760*a6^3*a5^2*x34^3*a3^2*a2^4*a1^4 - 1760*a6^2*a5^3*x34^3*a3^2*a2^4*a1^4 - 1080*a6*a5^4*x34^3*a3^2*a2^4*a1^4 - 408*a5^5*x34^3*a3^2*a2^4*a1^4 + 720*a6^4*x34^4*a3^2*a2^4*a1^4 - 1560*a6^2*a5^2*x34^4*a3^2*a2^4*a1^4 + 720*a5^4*x34^4*a3^2*a2^4*a1^4 - 168*a6^3*x34^5*a3^2*a2^4*a1^4 + 1008*a6^2*a5*x34^5*a3^2*a2^4*a1^4 + 1008*a6*a5^2*x34^5*a3^2*a2^4*a1^4 - 168*a5^3*x34^5*a3^2*a2^4*a1^4 - 128*a6^2*x34^6*a3^2*a2^4*a1^4 + 120*a6*a5*x34^6*a3^2*a2^4*a1^4 - 128*a5^2*x34^6*a3^2*a2^4*a1^4 + 224*a6^6*a5*a3^3*a2^4*a1^4 + 336*a6^5*a5^2*a3^3*a2^4*a1^4 - 1200*a6^4*a5^3*a3^3*a2^4*a1^4 - 1200*a6^3*a5^4*a3^3*a2^4*a1^4 + 336*a6^2*a5^5*a3^3*a2^4*a1^4 + 224*a6*a5^6*a3^3*a2^4*a1^4 - 192*a6^6*x34*a3^3*a2^4*a1^4 + 672*a6^5*a5*x34*a3^3*a2^4*a1^4 - 720*a6^4*a5^2*x34*a3^3*a2^4*a1^4 + 2720*a6^3*a5^3*x34*a3^3*a2^4*a1^4 - 720*a6^2*a5^4*x34*a3^3*a2^4*a1^4 + 672*a6*a5^5*x34*a3^3*a2^4*a1^4 - 192*a5^6*x34*a3^3*a2^4*a1^4 - 912*a6^5*x34^2*a3^3*a2^4*a1^4 - 2160*a6^4*a5*x34^2*a3^3*a2^4*a1^4 + 160*a6^3*a5^2*x34^2*a3^3*a2^4*a1^4 + 160*a6^2*a5^3*x34^2*a3^3*a2^4*a1^4 - 2160*a6*a5^4*x34^2*a3^3*a2^4*a1^4 - 912*a5^5*x34^2*a3^3*a2^4*a1^4 + 2400*a6^4*x34^3*a3^3*a2^4*a1^4 - 160*a6^3*a5*x34^3*a3^3*a2^4*a1^4 - 3120*a6^2*a5^2*x34^3*a3^3*a2^4*a1^4 - 160*a6*a5^3*x34^3*a3^3*a2^4*a1^4 + 2400*a5^4*x34^3*a3^3*a2^4*a1^4 - 960*a6^3*x34^4*a3^3*a2^4*a1^4 + 2880*a6^2*a5*x34^4*a3^3*a2^4*a1^4 + 2880*a6*a5^2*x34^4*a3^3*a2^4*a1^4 - 960*a5^3*x34^4*a3^3*a2^4*a1^4 - 888*a6^2*x34^5*a3^3*a2^4*a1^4 + 816*a6*a5*x34^5*a3^3*a2^4*a1^4 - 888*a5^2*x34^5*a3^3*a2^4*a1^4 - 8*a6*x34^6*a3^3*a2^4*a1^4 - 8*a5*x34^6*a3^3*a2^4*a1^4 - 96*a6^6*a3^4*a2^4*a1^4 + 336*a6^5*a5*a3^4*a2^4*a1^4 - 360*a6^4*a5^2*a3^4*a2^4*a1^4 + 1360*a6^3*a5^3*a3^4*a2^4*a1^4 - 360*a6^2*a5^4*a3^4*a2^4*a1^4 + 336*a6*a5^5*a3^4*a2^4*a1^4 - 96*a5^6*a3^4*a2^4*a1^4 - 960*a6^5*x34*a3^4*a2^4*a1^4 - 2160*a6^4*a5*x34*a3^4*a2^4*a1^4 + 2000*a6^3*a5^2*x34*a3^4*a2^4*a1^4 + 2000*a6^2*a5^3*x34*a3^4*a2^4*a1^4 - 2160*a6*a5^4*x34*a3^4*a2^4*a1^4 - 960*a5^5*x34*a3^4*a2^4*a1^4 + 3960*a6^4*x34^2*a3^4*a2^4*a1^4 - 240*a6^3*a5*x34^2*a3^4*a2^4*a1^4 - 3960*a6^2*a5^2*x34^2*a3^4*a2^4*a1^4 - 240*a6*a5^3*x34^2*a3^4*a2^4*a1^4 + 3960*a5^4*x34^2*a3^4*a2^4*a1^4 - 2560*a6^3*x34^3*a3^4*a2^4*a1^4 + 3480*a6^2*a5*x34^3*a3^4*a2^4*a1^4 + 3480*a6*a5^2*x34^3*a3^4*a2^4*a1^4 - 2560*a5^3*x34^3*a3^4*a2^4*a1^4 - 1800*a6^2*x34^4*a3^4*a2^4*a1^4 + 2280*a6*a5*x34^4*a3^4*a2^4*a1^4 - 1800*a5^2*x34^4*a3^4*a2^4*a1^4 - 120*a6*x34^5*a3^4*a2^4*a1^4 - 120*a5*x34^5*a3^4*a2^4*a1^4 + 24*x34^6*a3^4*a2^4*a1^4 - 384*a6^5*a3^5*a2^4*a1^4 - 864*a6^4*a5*a3^5*a2^4*a1^4 + 800*a6^3*a5^2*a3^5*a2^4*a1^4 + 800*a6^2*a5^3*a3^5*a2^4*a1^4 - 864*a6*a5^4*a3^5*a2^4*a1^4 - 384*a5^5*a3^5*a2^4*a1^4 + 3312*a6^4*x34*a3^5*a2^4*a1^4 - 192*a6^3*a5*x34*a3^5*a2^4*a1^4 - 2880*a6^2*a5^2*x34*a3^5*a2^4*a1^4 - 192*a6*a5^3*x34*a3^5*a2^4*a1^4 + 3312*a5^4*x34*a3^5*a2^4*a1^4 - 3600*a6^3*x34^2*a3^5*a2^4*a1^4 + 1728*a6^2*a5*x34^2*a3^5*a2^4*a1^4 + 1728*a6*a5^2*x34^2*a3^5*a2^4*a1^4 - 3600*a5^3*x34^2*a3^5*a2^4*a1^4 - 1000*a6^2*x34^3*a3^5*a2^4*a1^4 + 3456*a6*a5*x34^3*a3^5*a2^4*a1^4 - 1000*a5^2*x34^3*a3^5*a2^4*a1^4 - 552*a6*x34^4*a3^5*a2^4*a1^4 - 552*a5*x34^4*a3^5*a2^4*a1^4 + 144*x34^5*a3^5*a2^4*a1^4 + 1104*a6^4*a3^6*a2^4*a1^4 - 64*a6^3*a5*a3^6*a2^4*a1^4 - 960*a6^2*a5^2*a3^6*a2^4*a1^4 - 64*a6*a5^3*a3^6*a2^4*a1^4 + 1104*a5^4*a3^6*a2^4*a1^4 - 2576*a6^3*x34*a3^6*a2^4*a1^4 + 336*a6^2*a5*x34*a3^6*a2^4*a1^4 + 336*a6*a5^2*x34*a3^6*a2^4*a1^4 - 2576*a5^3*x34*a3^6*a2^4*a1^4 + 712*a6^2*x34^2*a3^6*a2^4*a1^4 + 3168*a6*a5*x34^2*a3^6*a2^4*a1^4 + 712*a5^2*x34^2*a3^6*a2^4*a1^4 - 1176*a6*x34^3*a3^6*a2^4*a1^4 - 1176*a5*x34^3*a3^6*a2^4*a1^4 + 384*x34^4*a3^6*a2^4*a1^4 - 736*a6^3*a3^7*a2^4*a1^4 + 96*a6^2*a5*a3^7*a2^4*a1^4 + 96*a6*a5^2*a3^7*a2^4*a1^4 - 736*a5^3*a3^7*a2^4*a1^4 + 896*a6^2*x34*a3^7*a2^4*a1^4 + 1728*a6*a5*x34*a3^7*a2^4*a1^4 + 896*a5^2*x34*a3^7*a2^4*a1^4 - 1296*a6*x34^2*a3^7*a2^4*a1^4 - 1296*a5*x34^2*a3^7*a2^4*a1^4 + 576*x34^3*a3^7*a2^4*a1^4 + 224*a6^2*a3^8*a2^4*a1^4 + 432*a6*a5*a3^8*a2^4*a1^4 + 224*a5^2*a3^8*a2^4*a1^4 - 720*a6*x34*a3^8*a2^4*a1^4 - 720*a5*x34*a3^8*a2^4*a1^4 + 504*x34^2*a3^8*a2^4*a1^4 - 160*a6*a3^9*a2^4*a1^4 - 160*a5*a3^9*a2^4*a1^4 + 240*x34*a3^9*a2^4*a1^4 + 48*a3^10*a2^4*a1^4 - 8*a6^6*a5^3*a2^5*a1^4 - 8*a6^3*a5^6*a2^5*a1^4 + 16*a6^6*a5^2*x34*a2^5*a1^4 + 48*a6^5*a5^3*x34*a2^5*a1^4 - 72*a6^4*a5^4*x34*a2^5*a1^4 + 48*a6^3*a5^5*x34*a2^5*a1^4 + 16*a6^2*a5^6*x34*a2^5*a1^4 + 16*a6^6*a5*x34^2*a2^5*a1^4 + 120*a6^5*a5^2*x34^2*a2^5*a1^4 - 120*a6^4*a5^3*x34^2*a2^5*a1^4 - 120*a6^3*a5^4*x34^2*a2^5*a1^4 + 120*a6^2*a5^5*x34^2*a2^5*a1^4 + 16*a6*a5^6*x34^2*a2^5*a1^4 - 8*a6^6*x34^3*a2^5*a1^4 + 48*a6^5*a5*x34^3*a2^5*a1^4 - 120*a6^4*a5^2*x34^3*a2^5*a1^4 + 240*a6^3*a5^3*x34^3*a2^5*a1^4 - 120*a6^2*a5^4*x34^3*a2^5*a1^4 + 48*a6*a5^5*x34^3*a2^5*a1^4 - 8*a5^6*x34^3*a2^5*a1^4 - 72*a6^4*a5*x34^4*a2^5*a1^4 - 120*a6^3*a5^2*x34^4*a2^5*a1^4 - 120*a6^2*a5^3*x34^4*a2^5*a1^4 - 72*a6*a5^4*x34^4*a2^5*a1^4 + 48*a6^3*a5*x34^5*a2^5*a1^4 + 120*a6^2*a5^2*x34^5*a2^5*a1^4 + 48*a6*a5^3*x34^5*a2^5*a1^4 - 8*a6^3*x34^6*a2^5*a1^4 + 16*a6^2*a5*x34^6*a2^5*a1^4 + 16*a6*a5^2*x34^6*a2^5*a1^4 - 8*a5^3*x34^6*a2^5*a1^4 + 32*a6^6*a5^2*a3*a2^5*a1^4 + 96*a6^5*a5^3*a3*a2^5*a1^4 - 144*a6^4*a5^4*a3*a2^5*a1^4 + 96*a6^3*a5^5*a3*a2^5*a1^4 + 32*a6^2*a5^6*a3*a2^5*a1^4 - 40*a6^6*a5*x34*a3*a2^5*a1^4 + 24*a6^5*a5^2*x34*a3*a2^5*a1^4 - 144*a6^4*a5^3*x34*a3*a2^5*a1^4 - 144*a6^3*a5^4*x34*a3*a2^5*a1^4 + 24*a6^2*a5^5*x34*a3*a2^5*a1^4 - 40*a6*a5^6*x34*a3*a2^5*a1^4 - 8*a6^6*x34^2*a3*a2^5*a1^4 - 72*a6^5*a5*x34^2*a3*a2^5*a1^4 - 72*a6^4*a5^2*x34^2*a3*a2^5*a1^4 + 688*a6^3*a5^3*x34^2*a3*a2^5*a1^4 - 72*a6^2*a5^4*x34^2*a3*a2^5*a1^4 - 72*a6*a5^5*x34^2*a3*a2^5*a1^4 - 8*a5^6*x34^2*a3*a2^5*a1^4 + 48*a6^5*x34^3*a3*a2^5*a1^4 - 192*a6^4*a5*x34^3*a3*a2^5*a1^4 - 512*a6^3*a5^2*x34^3*a3*a2^5*a1^4 - 512*a6^2*a5^3*x34^3*a3*a2^5*a1^4 - 192*a6*a5^4*x34^3*a3*a2^5*a1^4 + 48*a5^5*x34^3*a3*a2^5*a1^4 - 72*a6^4*x34^4*a3*a2^5*a1^4 + 336*a6^3*a5*x34^4*a3*a2^5*a1^4 + 888*a6^2*a5^2*x34^4*a3*a2^5*a1^4 + 336*a6*a5^3*x34^4*a3*a2^5*a1^4 - 72*a5^4*x34^4*a3*a2^5*a1^4 - 120*a6^2*a5*x34^5*a3*a2^5*a1^4 - 120*a6*a5^2*x34^5*a3*a2^5*a1^4 + 16*a6^2*x34^6*a3*a2^5*a1^4 - 72*a6*a5*x34^6*a3*a2^5*a1^4 + 16*a5^2*x34^6*a3*a2^5*a1^4 - 40*a6^6*a5*a3^2*a2^5*a1^4 + 24*a6^5*a5^2*a3^2*a2^5*a1^4 - 144*a6^4*a5^3*a3^2*a2^5*a1^4 - 144*a6^3*a5^4*a3^2*a2^5*a1^4 + 24*a6^2*a5^5*a3^2*a2^5*a1^4 - 40*a6*a5^6*a3^2*a2^5*a1^4 + 24*a6^6*x34*a3^2*a2^5*a1^4 - 504*a6^5*a5*x34*a3^2*a2^5*a1^4 + 504*a6^4*a5^2*x34*a3^2*a2^5*a1^4 + 624*a6^3*a5^3*x34*a3^2*a2^5*a1^4 + 504*a6^2*a5^4*x34*a3^2*a2^5*a1^4 - 504*a6*a5^5*x34*a3^2*a2^5*a1^4 + 24*a5^6*x34*a3^2*a2^5*a1^4 + 264*a6^5*x34^2*a3^2*a2^5*a1^4 + 144*a6^4*a5*x34^2*a3^2*a2^5*a1^4 - 1176*a6^3*a5^2*x34^2*a3^2*a2^5*a1^4 - 1176*a6^2*a5^3*x34^2*a3^2*a2^5*a1^4 + 144*a6*a5^4*x34^2*a3^2*a2^5*a1^4 + 264*a5^5*x34^2*a3^2*a2^5*a1^4 - 408*a6^4*x34^3*a3^2*a2^5*a1^4 + 832*a6^3*a5*x34^3*a3^2*a2^5*a1^4 + 1992*a6^2*a5^2*x34^3*a3^2*a2^5*a1^4 + 832*a6*a5^3*x34^3*a3^2*a2^5*a1^4 - 408*a5^4*x34^3*a3^2*a2^5*a1^4 - 552*a6^2*a5*x34^4*a3^2*a2^5*a1^4 - 552*a6*a5^2*x34^4*a3^2*a2^5*a1^4 + 216*a6^2*x34^5*a3^2*a2^5*a1^4 - 648*a6*a5*x34^5*a3^2*a2^5*a1^4 + 216*a5^2*x34^5*a3^2*a2^5*a1^4 + 16*a6*x34^6*a3^2*a2^5*a1^4 + 16*a5*x34^6*a3^2*a2^5*a1^4 + 16*a6^6*a3^3*a2^5*a1^4 - 336*a6^5*a5*a3^3*a2^5*a1^4 + 336*a6^4*a5^2*a3^3*a2^5*a1^4 + 416*a6^3*a5^3*a3^3*a2^5*a1^4 + 336*a6^2*a5^4*a3^3*a2^5*a1^4 - 336*a6*a5^5*a3^3*a2^5*a1^4 + 16*a5^6*a3^3*a2^5*a1^4 + 432*a6^5*x34*a3^3*a2^5*a1^4 + 672*a6^4*a5*x34*a3^3*a2^5*a1^4 - 1328*a6^3*a5^2*x34*a3^3*a2^5*a1^4 - 1328*a6^2*a5^3*x34*a3^3*a2^5*a1^4 + 672*a6*a5^4*x34*a3^3*a2^5*a1^4 + 432*a5^5*x34*a3^3*a2^5*a1^4 - 912*a6^4*x34^2*a3^3*a2^5*a1^4 + 928*a6^3*a5*x34^2*a3^3*a2^5*a1^4 + 1488*a6^2*a5^2*x34^2*a3^3*a2^5*a1^4 + 928*a6*a5^3*x34^2*a3^3*a2^5*a1^4 - 912*a5^4*x34^2*a3^3*a2^5*a1^4 + 80*a6^3*x34^3*a3^3*a2^5*a1^4 - 720*a6^2*a5*x34^3*a3^3*a2^5*a1^4 - 720*a6*a5^2*x34^3*a3^3*a2^5*a1^4 + 80*a5^3*x34^3*a3^3*a2^5*a1^4 + 720*a6^2*x34^4*a3^3*a2^5*a1^4 - 2064*a6*a5*x34^4*a3^3*a2^5*a1^4 + 720*a5^2*x34^4*a3^3*a2^5*a1^4 + 144*a6*x34^5*a3^3*a2^5*a1^4 + 144*a5*x34^5*a3^3*a2^5*a1^4 - 8*x34^6*a3^3*a2^5*a1^4 + 216*a6^5*a3^4*a2^5*a1^4 + 336*a6^4*a5*a3^4*a2^5*a1^4 - 664*a6^3*a5^2*a3^4*a2^5*a1^4 - 664*a6^2*a5^3*a3^4*a2^5*a1^4 + 336*a6*a5^4*a3^4*a2^5*a1^4 + 216*a5^5*a3^4*a2^5*a1^4 - 960*a6^4*x34*a3^4*a2^5*a1^4 + 560*a6^3*a5*x34*a3^4*a2^5*a1^4 + 240*a6^2*a5^2*x34*a3^4*a2^5*a1^4 + 560*a6*a5^3*x34*a3^4*a2^5*a1^4 - 960*a5^4*x34*a3^4*a2^5*a1^4 + 240*a6^3*x34^2*a3^4*a2^5*a1^4 + 240*a5^3*x34^2*a3^4*a2^5*a1^4 + 920*a6^2*x34^3*a3^4*a2^5*a1^4 - 3120*a6*a5*x34^3*a3^4*a2^5*a1^4 + 920*a5^2*x34^3*a3^4*a2^5*a1^4 + 408*a6*x34^4*a3^4*a2^5*a1^4 + 408*a5*x34^4*a3^4*a2^5*a1^4 - 48*x34^5*a3^4*a2^5*a1^4 - 384*a6^4*a3^5*a2^5*a1^4 + 224*a6^3*a5*a3^5*a2^5*a1^4 + 96*a6^2*a5^2*a3^5*a2^5*a1^4 + 224*a6*a5^3*a3^5*a2^5*a1^4 - 384*a5^4*a3^5*a2^5*a1^4 + 240*a6^3*x34*a3^5*a2^5*a1^4 + 432*a6^2*a5*x34*a3^5*a2^5*a1^4 + 432*a6*a5^2*x34*a3^5*a2^5*a1^4 + 240*a5^3*x34*a3^5*a2^5*a1^4 + 480*a6^2*x34^2*a3^5*a2^5*a1^4 - 2592*a6*a5*x34^2*a3^5*a2^5*a1^4 + 480*a5^2*x34^2*a3^5*a2^5*a1^4 + 560*a6*x34^3*a3^5*a2^5*a1^4 + 560*a5*x34^3*a3^5*a2^5*a1^4 - 120*x34^4*a3^5*a2^5*a1^4 + 80*a6^3*a3^6*a2^5*a1^4 + 144*a6^2*a5*a3^6*a2^5*a1^4 + 144*a6*a5^2*a3^6*a2^5*a1^4 + 80*a5^3*a3^6*a2^5*a1^4 + 112*a6^2*x34*a3^6*a2^5*a1^4 - 1344*a6*a5*x34*a3^6*a2^5*a1^4 + 112*a5^2*x34*a3^6*a2^5*a1^4 + 448*a6*x34^2*a3^6*a2^5*a1^4 + 448*a5*x34^2*a3^6*a2^5*a1^4 - 168*x34^3*a3^6*a2^5*a1^4 + 32*a6^2*a3^7*a2^5*a1^4 - 384*a6*a5*a3^7*a2^5*a1^4 + 32*a5^2*a3^7*a2^5*a1^4 + 224*a6*x34*a3^7*a2^5*a1^4 + 224*a5*x34*a3^7*a2^5*a1^4 - 144*x34^2*a3^7*a2^5*a1^4 + 56*a6*a3^8*a2^5*a1^4 + 56*a5*a3^8*a2^5*a1^4 - 72*x34*a3^8*a2^5*a1^4 - 16*a3^9*a2^5*a1^4 - 8*a6^6*a5^2*a2^6*a1^4 - 8*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 8*a6^3*a5^5*a2^6*a1^4 - 8*a6^2*a5^6*a2^6*a1^4 + 8*a6^6*a5*x34*a2^6*a1^4 + 16*a6^5*a5^2*x34*a2^6*a1^4 - 8*a6^4*a5^3*x34*a2^6*a1^4 - 8*a6^3*a5^4*x34*a2^6*a1^4 + 16*a6^2*a5^5*x34*a2^6*a1^4 + 8*a6*a5^6*x34*a2^6*a1^4 - 8*a6^6*x34^2*a2^6*a1^4 + 16*a6^5*a5*x34^2*a2^6*a1^4 - 128*a6^4*a5^2*x34^2*a2^6*a1^4 + 112*a6^3*a5^3*x34^2*a2^6*a1^4 - 128*a6^2*a5^4*x34^2*a2^6*a1^4 + 16*a6*a5^5*x34^2*a2^6*a1^4 - 8*a5^6*x34^2*a2^6*a1^4 - 8*a6^5*x34^3*a2^6*a1^4 - 8*a6^4*a5*x34^3*a2^6*a1^4 + 112*a6^3*a5^2*x34^3*a2^6*a1^4 + 112*a6^2*a5^3*x34^3*a2^6*a1^4 - 8*a6*a5^4*x34^3*a2^6*a1^4 - 8*a5^5*x34^3*a2^6*a1^4 + 24*a6^4*x34^4*a2^6*a1^4 - 8*a6^3*a5*x34^4*a2^6*a1^4 - 128*a6^2*a5^2*x34^4*a2^6*a1^4 - 8*a6*a5^3*x34^4*a2^6*a1^4 + 24*a5^4*x34^4*a2^6*a1^4 - 8*a6^3*x34^5*a2^6*a1^4 + 16*a6^2*a5*x34^5*a2^6*a1^4 + 16*a6*a5^2*x34^5*a2^6*a1^4 - 8*a5^3*x34^5*a2^6*a1^4 - 8*a6^2*x34^6*a2^6*a1^4 + 8*a6*a5*x34^6*a2^6*a1^4 - 8*a5^2*x34^6*a2^6*a1^4 + 16*a6^6*a5*a3*a2^6*a1^4 + 32*a6^5*a5^2*a3*a2^6*a1^4 - 16*a6^4*a5^3*a3*a2^6*a1^4 - 16*a6^3*a5^4*a3*a2^6*a1^4 + 32*a6^2*a5^5*a3*a2^6*a1^4 + 16*a6*a5^6*a3*a2^6*a1^4 - 8*a6^6*x34*a3*a2^6*a1^4 - 40*a6^5*a5*x34*a3*a2^6*a1^4 - 136*a6^4*a5^2*x34*a3*a2^6*a1^4 + 144*a6^3*a5^3*x34*a3*a2^6*a1^4 - 136*a6^2*a5^4*x34*a3*a2^6*a1^4 - 40*a6*a5^5*x34*a3*a2^6*a1^4 - 8*a5^6*x34*a3*a2^6*a1^4 - 8*a6^5*x34^2*a3*a2^6*a1^4 + 96*a6^4*a5*x34^2*a3*a2^6*a1^4 + 216*a6^3*a5^2*x34^2*a3*a2^6*a1^4 + 216*a6^2*a5^3*x34^2*a3*a2^6*a1^4 + 96*a6*a5^4*x34^2*a3*a2^6*a1^4 - 8*a5^5*x34^2*a3*a2^6*a1^4 + 88*a6^4*x34^3*a3*a2^6*a1^4 - 112*a6^3*a5*x34^3*a3*a2^6*a1^4 - 632*a6^2*a5^2*x34^3*a3*a2^6*a1^4 - 112*a6*a5^3*x34^3*a3*a2^6*a1^4 + 88*a5^4*x34^3*a3*a2^6*a1^4 - 48*a6^3*x34^4*a3*a2^6*a1^4 + 200*a6^2*a5*x34^4*a3*a2^6*a1^4 + 200*a6*a5^2*x34^4*a3*a2^6*a1^4 - 48*a5^3*x34^4*a3*a2^6*a1^4 - 32*a6^2*x34^5*a3*a2^6*a1^4 - 24*a6*a5*x34^5*a3*a2^6*a1^4 - 32*a5^2*x34^5*a3*a2^6*a1^4 + 8*a6*x34^6*a3*a2^6*a1^4 + 8*a5*x34^6*a3*a2^6*a1^4 - 8*a6^6*a3^2*a2^6*a1^4 - 40*a6^5*a5*a3^2*a2^6*a1^4 - 136*a6^4*a5^2*a3^2*a2^6*a1^4 + 144*a6^3*a5^3*a3^2*a2^6*a1^4 - 136*a6^2*a5^4*a3^2*a2^6*a1^4 - 40*a6*a5^5*a3^2*a2^6*a1^4 - 8*a5^6*a3^2*a2^6*a1^4 + 24*a6^5*x34*a3^2*a2^6*a1^4 + 336*a6^4*a5*x34*a3^2*a2^6*a1^4 - 24*a6^3*a5^2*x34*a3^2*a2^6*a1^4 - 24*a6^2*a5^3*x34*a3^2*a2^6*a1^4 + 336*a6*a5^4*x34*a3^2*a2^6*a1^4 + 24*a5^5*x34*a3^2*a2^6*a1^4 - 8*a6^4*x34^2*a3^2*a2^6*a1^4 - 408*a6^3*a5*x34^2*a3^2*a2^6*a1^4 - 408*a6^2*a5^2*x34^2*a3^2*a2^6*a1^4 - 408*a6*a5^3*x34^2*a3^2*a2^6*a1^4 - 8*a5^4*x34^2*a3^2*a2^6*a1^4 + 520*a6^2*a5*x34^3*a3^2*a2^6*a1^4 + 520*a6*a5^2*x34^3*a3^2*a2^6*a1^4 - 168*a6^2*x34^4*a3^2*a2^6*a1^4 - 120*a6*a5*x34^4*a3^2*a2^6*a1^4 - 168*a5^2*x34^4*a3^2*a2^6*a1^4 + 64*a6*x34^5*a3^2*a2^6*a1^4 + 64*a5*x34^5*a3^2*a2^6*a1^4 - 8*x34^6*a3^2*a2^6*a1^4 + 16*a6^5*a3^3*a2^6*a1^4 + 224*a6^4*a5*a3^3*a2^6*a1^4 - 16*a6^3*a5^2*a3^3*a2^6*a1^4 - 16*a6^2*a5^3*a3^3*a2^6*a1^4 + 224*a6*a5^4*a3^3*a2^6*a1^4 + 16*a5^5*a3^3*a2^6*a1^4 - 192*a6^4*x34*a3^3*a2^6*a1^4 - 592*a6^3*a5*x34*a3^3*a2^6*a1^4 + 448*a6^2*a5^2*x34*a3^3*a2^6*a1^4 - 592*a6*a5^3*x34*a3^3*a2^6*a1^4 - 192*a5^4*x34*a3^3*a2^6*a1^4 + 320*a6^3*x34^2*a3^3*a2^6*a1^4 + 400*a6^2*a5*x34^2*a3^3*a2^6*a1^4 + 400*a6*a5^2*x34^2*a3^3*a2^6*a1^4 + 320*a5^3*x34^2*a3^3*a2^6*a1^4 - 400*a6^2*x34^3*a3^3*a2^6*a1^4 - 160*a6*a5*x34^3*a3^3*a2^6*a1^4 - 400*a5^2*x34^3*a3^3*a2^6*a1^4 + 192*a6*x34^4*a3^3*a2^6*a1^4 + 192*a5*x34^4*a3^3*a2^6*a1^4 - 56*x34^5*a3^3*a2^6*a1^4 - 96*a6^4*a3^4*a2^6*a1^4 - 296*a6^3*a5*a3^4*a2^6*a1^4 + 224*a6^2*a5^2*a3^4*a2^6*a1^4 - 296*a6*a5^3*a3^4*a2^6*a1^4 - 96*a5^4*a3^4*a2^6*a1^4 + 480*a6^3*x34*a3^4*a2^6*a1^4 + 80*a6^2*a5*x34*a3^4*a2^6*a1^4 + 80*a6*a5^2*x34*a3^4*a2^6*a1^4 + 480*a5^3*x34*a3^4*a2^6*a1^4 - 520*a6^2*x34^2*a3^4*a2^6*a1^4 - 520*a5^2*x34^2*a3^4*a2^6*a1^4 + 280*a6*x34^3*a3^4*a2^6*a1^4 + 280*a5*x34^3*a3^4*a2^6*a1^4 - 136*x34^4*a3^4*a2^6*a1^4 + 192*a6^3*a3^5*a2^6*a1^4 + 32*a6^2*a5*a3^5*a2^6*a1^4 + 32*a6*a5^2*a3^5*a2^6*a1^4 + 192*a5^3*a3^5*a2^6*a1^4 - 384*a6^2*x34*a3^5*a2^6*a1^4 + 96*a6*a5*x34*a3^5*a2^6*a1^4 - 384*a5^2*x34*a3^5*a2^6*a1^4 + 224*a6*x34^2*a3^5*a2^6*a1^4 + 224*a5*x34^2*a3^5*a2^6*a1^4 - 152*x34^3*a3^5*a2^6*a1^4 - 128*a6^2*a3^6*a2^6*a1^4 + 32*a6*a5*a3^6*a2^6*a1^4 - 128*a5^2*a3^6*a2^6*a1^4 + 112*a6*x34*a3^6*a2^6*a1^4 + 112*a5*x34*a3^6*a2^6*a1^4 - 88*x34^2*a3^6*a2^6*a1^4 + 32*a6*a3^7*a2^6*a1^4 + 32*a5*a3^7*a2^6*a1^4 - 32*x34*a3^7*a2^6*a1^4 - 8*a3^8*a2^6*a1^4 + 8*a6^6*a5^5*x34^2*a1^5 + 8*a6^5*a5^6*x34^2*a1^5 - 8*a6^6*a5^4*x34^3*a1^5 - 8*a6^4*a5^6*x34^3*a1^5 - 8*a6^6*a5^3*x34^4*a1^5 - 8*a6^3*a5^6*x34^4*a1^5 + 8*a6^6*a5^2*x34^5*a1^5 + 8*a6^2*a5^6*x34^5*a1^5 + 8*a6^5*a5^2*x34^6*a1^5 - 8*a6^4*a5^3*x34^6*a1^5 - 8*a6^3*a5^4*x34^6*a1^5 + 8*a6^2*a5^5*x34^6*a1^5 + 8*a6^6*a5^5*x34*a3*a1^5 + 8*a6^5*a5^6*x34*a3*a1^5 - 8*a6^6*a5^4*x34^2*a3*a1^5 - 72*a6^5*a5^5*x34^2*a3*a1^5 - 8*a6^4*a5^6*x34^2*a3*a1^5 - 48*a6^6*a5^3*x34^3*a3*a1^5 + 48*a6^5*a5^4*x34^3*a3*a1^5 + 48*a6^4*a5^5*x34^3*a3*a1^5 - 48*a6^3*a5^6*x34^3*a3*a1^5 + 56*a6^6*a5^2*x34^4*a3*a1^5 + 48*a6^5*a5^3*x34^4*a3*a1^5 - 72*a6^4*a5^4*x34^4*a3*a1^5 + 48*a6^3*a5^5*x34^4*a3*a1^5 + 56*a6^2*a5^6*x34^4*a3*a1^5 - 8*a6^6*a5*x34^5*a3*a1^5 - 24*a6^5*a5^2*x34^5*a3*a1^5 - 24*a6^2*a5^5*x34^5*a3*a1^5 - 8*a6*a5^6*x34^5*a3*a1^5 - 8*a6^5*a5*x34^6*a3*a1^5 + 16*a6^4*a5^2*x34^6*a3*a1^5 - 16*a6^3*a5^3*x34^6*a3*a1^5 + 16*a6^2*a5^4*x34^6*a3*a1^5 - 8*a6*a5^5*x34^6*a3*a1^5 + 8*a6^6*a5^5*a3^2*a1^5 + 8*a6^5*a5^6*a3^2*a1^5 + 24*a6^6*a5^4*x34*a3^2*a1^5 - 216*a6^5*a5^5*x34*a3^2*a1^5 + 24*a6^4*a5^6*x34*a3^2*a1^5 - 104*a6^6*a5^3*x34^2*a3^2*a1^5 + 264*a6^5*a5^4*x34^2*a3^2*a1^5 + 264*a6^4*a5^5*x34^2*a3^2*a1^5 - 104*a6^3*a5^6*x34^2*a3^2*a1^5 + 136*a6^6*a5^2*x34^3*a3^2*a1^5 + 112*a6^5*a5^3*x34^3*a3^2*a1^5 - 408*a6^4*a5^4*x34^3*a3^2*a1^5 + 112*a6^3*a5^5*x34^3*a3^2*a1^5 + 136*a6^2*a5^6*x34^3*a3^2*a1^5 - 24*a6^6*a5*x34^4*a3^2*a1^5 - 120*a6^5*a5^2*x34^4*a3^2*a1^5 - 120*a6^2*a5^5*x34^4*a3^2*a1^5 - 24*a6*a5^6*x34^4*a3^2*a1^5 + 8*a6^6*x34^5*a3^2*a1^5 - 120*a6^5*a5*x34^5*a3^2*a1^5 + 216*a6^4*a5^2*x34^5*a3^2*a1^5 - 176*a6^3*a5^3*x34^5*a3^2*a1^5 + 216*a6^2*a5^4*x34^5*a3^2*a1^5 - 120*a6*a5^5*x34^5*a3^2*a1^5 + 8*a5^6*x34^5*a3^2*a1^5 + 8*a6^5*x34^6*a3^2*a1^5 + 16*a6^4*a5*x34^6*a3^2*a1^5 - 8*a6^3*a5^2*x34^6*a3^2*a1^5 - 8*a6^2*a5^3*x34^6*a3^2*a1^5 + 16*a6*a5^4*x34^6*a3^2*a1^5 + 8*a5^5*x34^6*a3^2*a1^5 + 16*a6^6*a5^4*a3^3*a1^5 - 144*a6^5*a5^5*a3^3*a1^5 + 16*a6^4*a5^6*a3^3*a1^5 - 112*a6^6*a5^3*x34*a3^3*a1^5 + 432*a6^5*a5^4*x34*a3^3*a1^5 + 432*a6^4*a5^5*x34*a3^3*a1^5 - 112*a6^3*a5^6*x34*a3^3*a1^5 + 144*a6^6*a5^2*x34^2*a3^3*a1^5 - 32*a6^5*a5^3*x34^2*a3^3*a1^5 - 912*a6^4*a5^4*x34^2*a3^3*a1^5 - 32*a6^3*a5^5*x34^2*a3^3*a1^5 + 144*a6^2*a5^6*x34^2*a3^3*a1^5 - 32*a6^6*a5*x34^3*a3^3*a1^5 - 160*a6^5*a5^2*x34^3*a3^3*a1^5 + 80*a6^4*a5^3*x34^3*a3^3*a1^5 + 80*a6^3*a5^4*x34^3*a3^3*a1^5 - 160*a6^2*a5^5*x34^3*a3^3*a1^5 - 32*a6*a5^6*x34^3*a3^3*a1^5 + 32*a6^6*x34^4*a3^3*a1^5 - 432*a6^5*a5*x34^4*a3^3*a1^5 + 720*a6^4*a5^2*x34^4*a3^3*a1^5 - 400*a6^3*a5^3*x34^4*a3^3*a1^5 + 720*a6^2*a5^4*x34^4*a3^3*a1^5 - 432*a6*a5^5*x34^4*a3^3*a1^5 + 32*a5^6*x34^4*a3^3*a1^5 + 48*a6^5*x34^5*a3^3*a1^5 + 144*a6^4*a5*x34^5*a3^3*a1^5 - 128*a6^3*a5^2*x34^5*a3^3*a1^5 - 128*a6^2*a5^3*x34^5*a3^3*a1^5 + 144*a6*a5^4*x34^5*a3^3*a1^5 + 48*a5^5*x34^5*a3^3*a1^5 - 8*a6^4*x34^6*a3^3*a1^5 - 16*a6^3*a5*x34^6*a3^3*a1^5 - 8*a6^2*a5^2*x34^6*a3^3*a1^5 - 16*a6*a5^3*x34^6*a3^3*a1^5 - 8*a5^4*x34^6*a3^3*a1^5 - 56*a6^6*a5^3*a3^4*a1^5 + 216*a6^5*a5^4*a3^4*a1^5 + 216*a6^4*a5^5*a3^4*a1^5 - 56*a6^3*a5^6*a3^4*a1^5 + 80*a6^6*a5^2*x34*a3^4*a1^5 - 160*a6^5*a5^3*x34*a3^4*a1^5 - 960*a6^4*a5^4*x34*a3^4*a1^5 - 160*a6^3*a5^5*x34*a3^4*a1^5 + 80*a6^2*a5^6*x34*a3^4*a1^5 - 16*a6^6*a5*x34^2*a3^4*a1^5 + 240*a6^4*a5^3*x34^2*a3^4*a1^5 + 240*a6^3*a5^4*x34^2*a3^4*a1^5 - 16*a6*a5^6*x34^2*a3^4*a1^5 + 40*a6^6*x34^3*a3^4*a1^5 - 640*a6^5*a5*x34^3*a3^4*a1^5 + 920*a6^4*a5^2*x34^3*a3^4*a1^5 + 80*a6^3*a5^3*x34^3*a3^4*a1^5 + 920*a6^2*a5^4*x34^3*a3^4*a1^5 - 640*a6*a5^5*x34^3*a3^4*a1^5 + 40*a5^6*x34^3*a3^4*a1^5 + 120*a6^5*x34^4*a3^4*a1^5 + 408*a6^4*a5*x34^4*a3^4*a1^5 - 640*a6^3*a5^2*x34^4*a3^4*a1^5 - 640*a6^2*a5^3*x34^4*a3^4*a1^5 + 408*a6*a5^4*x34^4*a3^4*a1^5 + 120*a5^5*x34^4*a3^4*a1^5 - 48*a6^4*x34^5*a3^4*a1^5 - 48*a6^3*a5*x34^5*a3^4*a1^5 + 72*a6^2*a5^2*x34^5*a3^4*a1^5 - 48*a6*a5^3*x34^5*a3^4*a1^5 - 48*a5^4*x34^5*a3^4*a1^5 - 8*a6^3*x34^6*a3^4*a1^5 + 16*a6^2*a5*x34^6*a3^4*a1^5 + 16*a6*a5^2*x34^6*a3^4*a1^5 - 8*a5^3*x34^6*a3^4*a1^5 + 32*a6^6*a5^2*a3^5*a1^5 - 64*a6^5*a5^3*a3^5*a1^5 - 384*a6^4*a5^4*a3^5*a1^5 - 64*a6^3*a5^5*a3^5*a1^5 + 32*a6^2*a5^6*a3^5*a1^5 + 96*a6^5*a5^2*x34*a3^5*a1^5 + 240*a6^4*a5^3*x34*a3^5*a1^5 + 240*a6^3*a5^4*x34*a3^5*a1^5 + 96*a6^2*a5^5*x34*a3^5*a1^5 + 16*a6^6*x34^2*a3^5*a1^5 - 480*a6^5*a5*x34^2*a3^5*a1^5 + 480*a6^4*a5^2*x34^2*a3^5*a1^5 + 1040*a6^3*a5^3*x34^2*a3^5*a1^5 + 480*a6^2*a5^4*x34^2*a3^5*a1^5 - 480*a6*a5^5*x34^2*a3^5*a1^5 + 16*a5^6*x34^2*a3^5*a1^5 + 160*a6^5*x34^3*a3^5*a1^5 + 560*a6^4*a5*x34^3*a3^5*a1^5 - 1520*a6^3*a5^2*x34^3*a3^5*a1^5 - 1520*a6^2*a5^3*x34^3*a3^5*a1^5 + 560*a6*a5^4*x34^3*a3^5*a1^5 + 160*a5^5*x34^3*a3^5*a1^5 - 120*a6^4*x34^4*a3^5*a1^5 + 48*a6^3*a5*x34^4*a3^5*a1^5 + 600*a6^2*a5^2*x34^4*a3^5*a1^5 + 48*a6*a5^3*x34^4*a3^5*a1^5 - 120*a5^4*x34^4*a3^5*a1^5 - 48*a6^3*x34^5*a3^5*a1^5 + 24*a6^2*a5*x34^5*a3^5*a1^5 + 24*a6*a5^2*x34^5*a3^5*a1^5 - 48*a5^3*x34^5*a3^5*a1^5 + 8*a6^2*x34^6*a3^5*a1^5 - 8*a6*a5*x34^6*a3^5*a1^5 + 8*a5^2*x34^6*a3^5*a1^5 + 32*a6^5*a5^2*a3^6*a1^5 + 80*a6^4*a5^3*a3^6*a1^5 + 80*a6^3*a5^4*a3^6*a1^5 + 32*a6^2*a5^5*a3^6*a1^5 - 224*a6^5*a5*x34*a3^6*a1^5 + 112*a6^4*a5^2*x34*a3^6*a1^5 + 1008*a6^3*a5^3*x34*a3^6*a1^5 + 112*a6^2*a5^4*x34*a3^6*a1^5 - 224*a6*a5^5*x34*a3^6*a1^5 + 128*a6^5*x34^2*a3^6*a1^5 + 448*a6^4*a5*x34^2*a3^6*a1^5 - 1888*a6^3*a5^2*x34^2*a3^6*a1^5 - 1888*a6^2*a5^3*x34^2*a3^6*a1^5 + 448*a6*a5^4*x34^2*a3^6*a1^5 + 128*a5^5*x34^2*a3^6*a1^5 - 168*a6^4*x34^3*a3^6*a1^5 + 336*a6^3*a5*x34^3*a3^6*a1^5 + 1512*a6^2*a5^2*x34^3*a3^6*a1^5 + 336*a6*a5^3*x34^3*a3^6*a1^5 - 168*a5^4*x34^3*a3^6*a1^5 - 128*a6^3*x34^4*a3^6*a1^5 - 104*a6^2*a5*x34^4*a3^6*a1^5 - 104*a6*a5^2*x34^4*a3^6*a1^5 - 128*a5^3*x34^4*a3^6*a1^5 + 56*a6^2*x34^5*a3^6*a1^5 - 56*a6*a5*x34^5*a3^6*a1^5 + 56*a5^2*x34^5*a3^6*a1^5 - 64*a6^5*a5*a3^7*a1^5 + 32*a6^4*a5^2*a3^7*a1^5 + 288*a6^3*a5^3*a3^7*a1^5 + 32*a6^2*a5^4*a3^7*a1^5 - 64*a6*a5^5*a3^7*a1^5 + 64*a6^5*x34*a3^7*a1^5 + 224*a6^4*a5*x34*a3^7*a1^5 - 1184*a6^3*a5^2*x34*a3^7*a1^5 - 1184*a6^2*a5^3*x34*a3^7*a1^5 + 224*a6*a5^4*x34*a3^7*a1^5 + 64*a5^5*x34*a3^7*a1^5 - 144*a6^4*x34^2*a3^7*a1^5 + 480*a6^3*a5*x34^2*a3^7*a1^5 + 1776*a6^2*a5^2*x34^2*a3^7*a1^5 + 480*a6*a5^3*x34^2*a3^7*a1^5 - 144*a5^4*x34^2*a3^7*a1^5 - 192*a6^3*x34^3*a3^7*a1^5 - 336*a6^2*a5*x34^3*a3^7*a1^5 - 336*a6*a5^2*x34^3*a3^7*a1^5 - 192*a5^3*x34^3*a3^7*a1^5 + 160*a6^2*x34^4*a3^7*a1^5 - 160*a6*a5*x34^4*a3^7*a1^5 + 160*a5^2*x34^4*a3^7*a1^5 + 16*a6^5*a3^8*a1^5 + 56*a6^4*a5*a3^8*a1^5 - 296*a6^3*a5^2*a3^8*a1^5 - 296*a6^2*a5^3*a3^8*a1^5 + 56*a6*a5^4*a3^8*a1^5 + 16*a5^5*a3^8*a1^5 - 72*a6^4*x34*a3^8*a1^5 + 288*a6^3*a5*x34*a3^8*a1^5 + 1008*a6^2*a5^2*x34*a3^8*a1^5 + 288*a6*a5^3*x34*a3^8*a1^5 - 72*a5^4*x34*a3^8*a1^5 - 168*a6^3*x34^2*a3^8*a1^5 - 384*a6^2*a5*x34^2*a3^8*a1^5 - 384*a6*a5^2*x34^2*a3^8*a1^5 - 168*a5^3*x34^2*a3^8*a1^5 + 240*a6^2*x34^3*a3^8*a1^5 - 240*a6*a5*x34^3*a3^8*a1^5 + 240*a5^2*x34^3*a3^8*a1^5 - 16*a6^4*a3^9*a1^5 + 64*a6^3*a5*a3^9*a1^5 + 224*a6^2*a5^2*a3^9*a1^5 + 64*a6*a5^3*a3^9*a1^5 - 16*a5^4*a3^9*a1^5 - 80*a6^3*x34*a3^9*a1^5 - 200*a6^2*a5*x34*a3^9*a1^5 - 200*a6*a5^2*x34*a3^9*a1^5 - 80*a5^3*x34*a3^9*a1^5 + 200*a6^2*x34^2*a3^9*a1^5 - 200*a6*a5*x34^2*a3^9*a1^5 + 200*a5^2*x34^2*a3^9*a1^5 - 16*a6^3*a3^10*a1^5 - 40*a6^2*a5*a3^10*a1^5 - 40*a6*a5^2*a3^10*a1^5 - 16*a5^3*a3^10*a1^5 + 88*a6^2*x34*a3^10*a1^5 - 88*a6*a5*x34*a3^10*a1^5 + 88*a5^2*x34*a3^10*a1^5 + 16*a6^2*a3^11*a1^5 - 16*a6*a5*a3^11*a1^5 + 16*a5^2*a3^11*a1^5 - 8*a6^6*a5^5*x34*a2*a1^5 - 8*a6^5*a5^6*x34*a2*a1^5 + 16*a6^6*a5^4*x34^2*a2*a1^5 - 72*a6^5*a5^5*x34^2*a2*a1^5 + 16*a6^4*a5^6*x34^2*a2*a1^5 - 16*a6^6*a5^3*x34^3*a2*a1^5 + 48*a6^5*a5^4*x34^3*a2*a1^5 + 48*a6^4*a5^5*x34^3*a2*a1^5 - 16*a6^3*a5^6*x34^3*a2*a1^5 + 16*a6^6*a5^2*x34^4*a2*a1^5 + 48*a6^5*a5^3*x34^4*a2*a1^5 - 72*a6^4*a5^4*x34^4*a2*a1^5 + 48*a6^3*a5^5*x34^4*a2*a1^5 + 16*a6^2*a5^6*x34^4*a2*a1^5 - 8*a6^6*a5*x34^5*a2*a1^5 - 72*a6^5*a5^2*x34^5*a2*a1^5 + 48*a6^4*a5^3*x34^5*a2*a1^5 + 48*a6^3*a5^4*x34^5*a2*a1^5 - 72*a6^2*a5^5*x34^5*a2*a1^5 - 8*a6*a5^6*x34^5*a2*a1^5 - 8*a6^5*a5*x34^6*a2*a1^5 + 16*a6^4*a5^2*x34^6*a2*a1^5 - 16*a6^3*a5^3*x34^6*a2*a1^5 + 16*a6^2*a5^4*x34^6*a2*a1^5 - 8*a6*a5^5*x34^6*a2*a1^5 - 16*a6^6*a5^5*a3*a2*a1^5 - 16*a6^5*a5^6*a3*a2*a1^5 - 40*a6^6*a5^4*x34*a3*a2*a1^5 + 288*a6^5*a5^5*x34*a3*a2*a1^5 - 40*a6^4*a5^6*x34*a3*a2*a1^5 - 72*a6^5*a5^4*x34^2*a3*a2*a1^5 - 72*a6^4*a5^5*x34^2*a3*a2*a1^5 + 112*a6^6*a5^2*x34^3*a3*a2*a1^5 + 160*a6^5*a5^3*x34^3*a3*a2*a1^5 - 192*a6^4*a5^4*x34^3*a3*a2*a1^5 + 160*a6^3*a5^5*x34^3*a3*a2*a1^5 + 112*a6^2*a5^6*x34^3*a3*a2*a1^5 - 112*a6^6*a5*x34^4*a3*a2*a1^5 - 576*a6^5*a5^2*x34^4*a3*a2*a1^5 + 336*a6^4*a5^3*x34^4*a3*a2*a1^5 + 336*a6^3*a5^4*x34^4*a3*a2*a1^5 - 576*a6^2*a5^5*x34^4*a3*a2*a1^5 - 112*a6*a5^6*x34^4*a3*a2*a1^5 - 8*a6^6*x34^5*a3*a2*a1^5 + 384*a6^5*a5*x34^5*a3*a2*a1^5 - 120*a6^4*a5^2*x34^5*a3*a2*a1^5 - 128*a6^3*a5^3*x34^5*a3*a2*a1^5 - 120*a6^2*a5^4*x34^5*a3*a2*a1^5 + 384*a6*a5^5*x34^5*a3*a2*a1^5 - 8*a5^6*x34^5*a3*a2*a1^5 - 8*a6^5*x34^6*a3*a2*a1^5 - 72*a6^4*a5*x34^6*a3*a2*a1^5 + 48*a6^3*a5^2*x34^6*a3*a2*a1^5 + 48*a6^2*a5^3*x34^6*a3*a2*a1^5 - 72*a6*a5^4*x34^6*a3*a2*a1^5 - 8*a5^5*x34^6*a3*a2*a1^5 - 40*a6^6*a5^4*a3^2*a2*a1^5 + 288*a6^5*a5^5*a3^2*a2*a1^5 - 40*a6^4*a5^6*a3^2*a2*a1^5 + 96*a6^6*a5^3*x34*a3^2*a2*a1^5 - 504*a6^5*a5^4*x34*a3^2*a2*a1^5 - 504*a6^4*a5^5*x34*a3^2*a2*a1^5 + 96*a6^3*a5^6*x34*a3^2*a2*a1^5 + 168*a6^6*a5^2*x34^2*a3^2*a2*a1^5 + 288*a6^5*a5^3*x34^2*a3^2*a2*a1^5 + 144*a6^4*a5^4*x34^2*a3^2*a2*a1^5 + 288*a6^3*a5^5*x34^2*a3^2*a2*a1^5 + 168*a6^2*a5^6*x34^2*a3^2*a2*a1^5 - 320*a6^6*a5*x34^3*a3^2*a2*a1^5 - 1488*a6^5*a5^2*x34^3*a3^2*a2*a1^5 + 832*a6^4*a5^3*x34^3*a3^2*a2*a1^5 + 832*a6^3*a5^4*x34^3*a3^2*a2*a1^5 - 1488*a6^2*a5^5*x34^3*a3^2*a2*a1^5 - 320*a6*a5^6*x34^3*a3^2*a2*a1^5 - 24*a6^6*x34^4*a3^2*a2*a1^5 + 1824*a6^5*a5*x34^4*a3^2*a2*a1^5 - 552*a6^4*a5^2*x34^4*a3^2*a2*a1^5 - 432*a6^3*a5^3*x34^4*a3^2*a2*a1^5 - 552*a6^2*a5^4*x34^4*a3^2*a2*a1^5 + 1824*a6*a5^5*x34^4*a3^2*a2*a1^5 - 24*a5^6*x34^4*a3^2*a2*a1^5 - 120*a6^5*x34^5*a3^2*a2*a1^5 - 648*a6^4*a5*x34^5*a3^2*a2*a1^5 + 384*a6^3*a5^2*x34^5*a3^2*a2*a1^5 + 384*a6^2*a5^3*x34^5*a3^2*a2*a1^5 - 648*a6*a5^4*x34^5*a3^2*a2*a1^5 - 120*a5^5*x34^5*a3^2*a2*a1^5 + 16*a6^4*x34^6*a3^2*a2*a1^5 + 48*a6^3*a5*x34^6*a3^2*a2*a1^5 - 72*a6^2*a5^2*x34^6*a3^2*a2*a1^5 + 48*a6*a5^3*x34^6*a3^2*a2*a1^5 + 16*a5^4*x34^6*a3^2*a2*a1^5 + 64*a6^6*a5^3*a3^3*a2*a1^5 - 336*a6^5*a5^4*a3^3*a2*a1^5 - 336*a6^4*a5^5*a3^3*a2*a1^5 + 64*a6^3*a5^6*a3^3*a2*a1^5 + 112*a6^6*a5^2*x34*a3^3*a2*a1^5 + 256*a6^5*a5^3*x34*a3^3*a2*a1^5 + 672*a6^4*a5^4*x34*a3^3*a2*a1^5 + 256*a6^3*a5^5*x34*a3^3*a2*a1^5 + 112*a6^2*a5^6*x34*a3^3*a2*a1^5 - 320*a6^6*a5*x34^2*a3^3*a2*a1^5 - 1632*a6^5*a5^2*x34^2*a3^3*a2*a1^5 + 928*a6^4*a5^3*x34^2*a3^3*a2*a1^5 + 928*a6^3*a5^4*x34^2*a3^3*a2*a1^5 - 1632*a6^2*a5^5*x34^2*a3^3*a2*a1^5 - 320*a6*a5^6*x34^2*a3^3*a2*a1^5 - 32*a6^6*x34^3*a3^3*a2*a1^5 + 3264*a6^5*a5*x34^3*a3^3*a2*a1^5 - 720*a6^4*a5^2*x34^3*a3^3*a2*a1^5 - 1440*a6^3*a5^3*x34^3*a3^3*a2*a1^5 - 720*a6^2*a5^4*x34^3*a3^3*a2*a1^5 + 3264*a6*a5^5*x34^3*a3^3*a2*a1^5 - 32*a5^6*x34^3*a3^3*a2*a1^5 - 432*a6^5*x34^4*a3^3*a2*a1^5 - 2064*a6^4*a5*x34^4*a3^3*a2*a1^5 + 1168*a6^3*a5^2*x34^4*a3^3*a2*a1^5 + 1168*a6^2*a5^3*x34^4*a3^3*a2*a1^5 - 2064*a6*a5^4*x34^4*a3^3*a2*a1^5 - 432*a5^5*x34^4*a3^3*a2*a1^5 + 144*a6^4*x34^5*a3^3*a2*a1^5 + 256*a6^3*a5*x34^5*a3^3*a2*a1^5 - 336*a6^2*a5^2*x34^5*a3^3*a2*a1^5 + 256*a6*a5^3*x34^5*a3^3*a2*a1^5 + 144*a5^4*x34^5*a3^3*a2*a1^5 - 16*a6^3*x34^6*a3^3*a2*a1^5 + 48*a6^2*a5*x34^6*a3^3*a2*a1^5 + 48*a6*a5^2*x34^6*a3^3*a2*a1^5 - 16*a5^3*x34^6*a3^3*a2*a1^5 + 56*a6^6*a5^2*a3^4*a2*a1^5 + 128*a6^5*a5^3*a3^4*a2*a1^5 + 336*a6^4*a5^4*a3^4*a2*a1^5 + 128*a6^3*a5^5*a3^4*a2*a1^5 + 56*a6^2*a5^6*a3^4*a2*a1^5 - 160*a6^6*a5*x34*a3^4*a2*a1^5 - 960*a6^5*a5^2*x34*a3^4*a2*a1^5 + 560*a6^4*a5^3*x34*a3^4*a2*a1^5 + 560*a6^3*a5^4*x34*a3^4*a2*a1^5 - 960*a6^2*a5^5*x34*a3^4*a2*a1^5 - 160*a6*a5^6*x34*a3^4*a2*a1^5 - 16*a6^6*x34^2*a3^4*a2*a1^5 + 2592*a6^5*a5*x34^2*a3^4*a2*a1^5 - 2800*a6^3*a5^3*x34^2*a3^4*a2*a1^5 + 2592*a6*a5^5*x34^2*a3^4*a2*a1^5 - 16*a5^6*x34^2*a3^4*a2*a1^5 - 640*a6^5*x34^3*a3^4*a2*a1^5 - 3120*a6^4*a5*x34^3*a3^4*a2*a1^5 + 1760*a6^3*a5^2*x34^3*a3^4*a2*a1^5 + 1760*a6^2*a5^3*x34^3*a3^4*a2*a1^5 - 3120*a6*a5^4*x34^3*a3^4*a2*a1^5 - 640*a5^5*x34^3*a3^4*a2*a1^5 + 408*a6^4*x34^4*a3^4*a2*a1^5 + 656*a6^3*a5*x34^4*a3^4*a2*a1^5 - 312*a6^2*a5^2*x34^4*a3^4*a2*a1^5 + 656*a6*a5^3*x34^4*a3^4*a2*a1^5 + 408*a5^4*x34^4*a3^4*a2*a1^5 - 48*a6^3*x34^5*a3^4*a2*a1^5 + 72*a6^2*a5*x34^5*a3^4*a2*a1^5 + 72*a6*a5^2*x34^5*a3^4*a2*a1^5 - 48*a5^3*x34^5*a3^4*a2*a1^5 + 16*a6^2*x34^6*a3^4*a2*a1^5 - 72*a6*a5*x34^6*a3^4*a2*a1^5 + 16*a5^2*x34^6*a3^4*a2*a1^5 - 64*a6^6*a5*a3^5*a2*a1^5 - 384*a6^5*a5^2*a3^5*a2*a1^5 + 224*a6^4*a5^3*a3^5*a2*a1^5 + 224*a6^3*a5^4*a3^5*a2*a1^5 - 384*a6^2*a5^5*a3^5*a2*a1^5 - 64*a6*a5^6*a3^5*a2*a1^5 + 1152*a6^5*a5*x34*a3^5*a2*a1^5 + 432*a6^4*a5^2*x34*a3^5*a2*a1^5 - 2496*a6^3*a5^3*x34*a3^5*a2*a1^5 + 432*a6^2*a5^4*x34*a3^5*a2*a1^5 + 1152*a6*a5^5*x34*a3^5*a2*a1^5 - 480*a6^5*x34^2*a3^5*a2*a1^5 - 2592*a6^4*a5*x34^2*a3^5*a2*a1^5 + 1488*a6^3*a5^2*x34^2*a3^5*a2*a1^5 + 1488*a6^2*a5^3*x34^2*a3^5*a2*a1^5 - 2592*a6*a5^4*x34^2*a3^5*a2*a1^5 - 480*a5^5*x34^2*a3^5*a2*a1^5 + 560*a6^4*x34^3*a3^5*a2*a1^5 + 992*a6^3*a5*x34^3*a3^5*a2*a1^5 + 768*a6^2*a5^2*x34^3*a3^5*a2*a1^5 + 992*a6*a5^3*x34^3*a3^5*a2*a1^5 + 560*a5^4*x34^3*a3^5*a2*a1^5 + 48*a6^3*x34^4*a3^5*a2*a1^5 - 576*a6^2*a5*x34^4*a3^5*a2*a1^5 - 576*a6*a5^2*x34^4*a3^5*a2*a1^5 + 48*a5^3*x34^4*a3^5*a2*a1^5 + 24*a6^2*x34^5*a3^5*a2*a1^5 + 24*a5^2*x34^5*a3^5*a2*a1^5 - 8*a6*x34^6*a3^5*a2*a1^5 - 8*a5*x34^6*a3^5*a2*a1^5 + 384*a6^5*a5*a3^6*a2*a1^5 + 144*a6^4*a5^2*a3^6*a2*a1^5 - 832*a6^3*a5^3*a3^6*a2*a1^5 + 144*a6^2*a5^4*a3^6*a2*a1^5 + 384*a6*a5^5*a3^6*a2*a1^5 - 224*a6^5*x34*a3^6*a2*a1^5 - 1344*a6^4*a5*x34*a3^6*a2*a1^5 + 784*a6^3*a5^2*x34*a3^6*a2*a1^5 + 784*a6^2*a5^3*x34*a3^6*a2*a1^5 - 1344*a6*a5^4*x34*a3^6*a2*a1^5 - 224*a5^5*x34*a3^6*a2*a1^5 + 448*a6^4*x34^2*a3^6*a2*a1^5 + 928*a6^3*a5*x34^2*a3^6*a2*a1^5 + 1824*a6^2*a5^2*x34^2*a3^6*a2*a1^5 + 928*a6*a5^3*x34^2*a3^6*a2*a1^5 + 448*a5^4*x34^2*a3^6*a2*a1^5 + 336*a6^3*x34^3*a3^6*a2*a1^5 - 2016*a6^2*a5*x34^3*a3^6*a2*a1^5 - 2016*a6*a5^2*x34^3*a3^6*a2*a1^5 + 336*a5^3*x34^3*a3^6*a2*a1^5 - 104*a6^2*x34^4*a3^6*a2*a1^5 + 1008*a6*a5*x34^4*a3^6*a2*a1^5 - 104*a5^2*x34^4*a3^6*a2*a1^5 - 56*a6*x34^5*a3^6*a2*a1^5 - 56*a5*x34^5*a3^6*a2*a1^5 - 64*a6^5*a3^7*a2*a1^5 - 384*a6^4*a5*a3^7*a2*a1^5 + 224*a6^3*a5^2*a3^7*a2*a1^5 + 224*a6^2*a5^3*a3^7*a2*a1^5 - 384*a6*a5^4*a3^7*a2*a1^5 - 64*a5^5*a3^7*a2*a1^5 + 224*a6^4*x34*a3^7*a2*a1^5 + 512*a6^3*a5*x34*a3^7*a2*a1^5 + 1344*a6^2*a5^2*x34*a3^7*a2*a1^5 + 512*a6*a5^3*x34*a3^7*a2*a1^5 + 224*a5^4*x34*a3^7*a2*a1^5 + 480*a6^3*x34^2*a3^7*a2*a1^5 - 2592*a6^2*a5*x34^2*a3^7*a2*a1^5 - 2592*a6*a5^2*x34^2*a3^7*a2*a1^5 + 480*a5^3*x34^2*a3^7*a2*a1^5 - 336*a6^2*x34^3*a3^7*a2*a1^5 + 2592*a6*a5*x34^3*a3^7*a2*a1^5 - 336*a5^2*x34^3*a3^7*a2*a1^5 - 160*a6*x34^4*a3^7*a2*a1^5 - 160*a5*x34^4*a3^7*a2*a1^5 + 56*a6^4*a3^8*a2*a1^5 + 128*a6^3*a5*a3^8*a2*a1^5 + 336*a6^2*a5^2*a3^8*a2*a1^5 + 128*a6*a5^3*a3^8*a2*a1^5 + 56*a5^4*a3^8*a2*a1^5 + 288*a6^3*x34*a3^8*a2*a1^5 - 1512*a6^2*a5*x34*a3^8*a2*a1^5 - 1512*a6*a5^2*x34*a3^8*a2*a1^5 + 288*a5^3*x34*a3^8*a2*a1^5 - 384*a6^2*x34^2*a3^8*a2*a1^5 + 2808*a6*a5*x34^2*a3^8*a2*a1^5 - 384*a5^2*x34^2*a3^8*a2*a1^5 - 240*a6*x34^3*a3^8*a2*a1^5 - 240*a5*x34^3*a3^8*a2*a1^5 + 64*a6^3*a3^9*a2*a1^5 - 336*a6^2*a5*a3^9*a2*a1^5 - 336*a6*a5^2*a3^9*a2*a1^5 + 64*a5^3*a3^9*a2*a1^5 - 200*a6^2*x34*a3^9*a2*a1^5 + 1440*a6*a5*x34*a3^9*a2*a1^5 - 200*a5^2*x34*a3^9*a2*a1^5 - 200*a6*x34^2*a3^9*a2*a1^5 - 200*a5*x34^2*a3^9*a2*a1^5 - 40*a6^2*a3^10*a2*a1^5 + 288*a6*a5*a3^10*a2*a1^5 - 40*a5^2*a3^10*a2*a1^5 - 88*a6*x34*a3^10*a2*a1^5 - 88*a5*x34*a3^10*a2*a1^5 - 16*a6*a3^11*a2*a1^5 - 16*a5*a3^11*a2*a1^5 + 8*a6^6*a5^5*a2^2*a1^5 + 8*a6^5*a5^6*a2^2*a1^5 + 16*a6^6*a5^4*x34*a2^2*a1^5 - 72*a6^5*a5^5*x34*a2^2*a1^5 + 16*a6^4*a5^6*x34*a2^2*a1^5 - 8*a6^6*a5^3*x34^2*a2^2*a1^5 + 120*a6^5*a5^4*x34^2*a2^2*a1^5 + 120*a6^4*a5^5*x34^2*a2^2*a1^5 - 8*a6^3*a5^6*x34^2*a2^2*a1^5 - 8*a6^6*a5^2*x34^3*a2^2*a1^5 - 80*a6^5*a5^3*x34^3*a2^2*a1^5 - 120*a6^4*a5^4*x34^3*a2^2*a1^5 - 80*a6^3*a5^5*x34^3*a2^2*a1^5 - 8*a6^2*a5^6*x34^3*a2^2*a1^5 + 16*a6^6*a5*x34^4*a2^2*a1^5 + 120*a6^5*a5^2*x34^4*a2^2*a1^5 - 120*a6^4*a5^3*x34^4*a2^2*a1^5 - 120*a6^3*a5^4*x34^4*a2^2*a1^5 + 120*a6^2*a5^5*x34^4*a2^2*a1^5 + 16*a6*a5^6*x34^4*a2^2*a1^5 + 8*a6^6*x34^5*a2^2*a1^5 - 72*a6^5*a5*x34^5*a2^2*a1^5 + 120*a6^4*a5^2*x34^5*a2^2*a1^5 - 80*a6^3*a5^3*x34^5*a2^2*a1^5 + 120*a6^2*a5^4*x34^5*a2^2*a1^5 - 72*a6*a5^5*x34^5*a2^2*a1^5 + 8*a5^6*x34^5*a2^2*a1^5 + 8*a6^5*x34^6*a2^2*a1^5 + 16*a6^4*a5*x34^6*a2^2*a1^5 - 8*a6^3*a5^2*x34^6*a2^2*a1^5 - 8*a6^2*a5^3*x34^6*a2^2*a1^5 + 16*a6*a5^4*x34^6*a2^2*a1^5 + 8*a5^5*x34^6*a2^2*a1^5 + 32*a6^6*a5^4*a3*a2^2*a1^5 - 144*a6^5*a5^5*a3*a2^2*a1^5 + 32*a6^4*a5^6*a3*a2^2*a1^5 + 32*a6^6*a5^3*x34*a3*a2^2*a1^5 + 24*a6^5*a5^4*x34*a3*a2^2*a1^5 + 24*a6^4*a5^5*x34*a3*a2^2*a1^5 + 32*a6^3*a5^6*x34*a3*a2^2*a1^5 - 96*a6^6*a5^2*x34^2*a3*a2^2*a1^5 - 144*a6^5*a5^3*x34^2*a3*a2^2*a1^5 - 72*a6^4*a5^4*x34^2*a3*a2^2*a1^5 - 144*a6^3*a5^5*x34^2*a3*a2^2*a1^5 - 96*a6^2*a5^6*x34^2*a3*a2^2*a1^5 + 112*a6^6*a5*x34^3*a3*a2^2*a1^5 + 576*a6^5*a5^2*x34^3*a3*a2^2*a1^5 - 512*a6^4*a5^3*x34^3*a3*a2^2*a1^5 - 512*a6^3*a5^4*x34^3*a3*a2^2*a1^5 + 576*a6^2*a5^5*x34^3*a3*a2^2*a1^5 + 112*a6*a5^6*x34^3*a3*a2^2*a1^5 + 56*a6^6*x34^4*a3*a2^2*a1^5 - 576*a6^5*a5*x34^4*a3*a2^2*a1^5 + 888*a6^4*a5^2*x34^4*a3*a2^2*a1^5 - 432*a6^3*a5^3*x34^4*a3*a2^2*a1^5 + 888*a6^2*a5^4*x34^4*a3*a2^2*a1^5 - 576*a6*a5^5*x34^4*a3*a2^2*a1^5 + 56*a5^6*x34^4*a3*a2^2*a1^5 - 24*a6^5*x34^5*a3*a2^2*a1^5 - 120*a6^4*a5*x34^5*a3*a2^2*a1^5 + 48*a6^3*a5^2*x34^5*a3*a2^2*a1^5 + 48*a6^2*a5^3*x34^5*a3*a2^2*a1^5 - 120*a6*a5^4*x34^5*a3*a2^2*a1^5 - 24*a5^5*x34^5*a3*a2^2*a1^5 + 16*a6^4*x34^6*a3*a2^2*a1^5 + 48*a6^3*a5*x34^6*a3*a2^2*a1^5 - 72*a6^2*a5^2*x34^6*a3*a2^2*a1^5 + 48*a6*a5^3*x34^6*a3*a2^2*a1^5 + 16*a5^4*x34^6*a3*a2^2*a1^5 + 32*a6^6*a5^3*a3^2*a2^2*a1^5 + 24*a6^5*a5^4*a3^2*a2^2*a1^5 + 24*a6^4*a5^5*a3^2*a2^2*a1^5 + 32*a6^3*a5^6*a3^2*a2^2*a1^5 - 240*a6^6*a5^2*x34*a3^2*a2^2*a1^5 + 48*a6^5*a5^3*x34*a3^2*a2^2*a1^5 + 504*a6^4*a5^4*x34*a3^2*a2^2*a1^5 + 48*a6^3*a5^5*x34*a3^2*a2^2*a1^5 - 240*a6^2*a5^6*x34*a3^2*a2^2*a1^5 + 168*a6^6*a5*x34^2*a3^2*a2^2*a1^5 + 1008*a6^5*a5^2*x34^2*a3^2*a2^2*a1^5 - 1176*a6^4*a5^3*x34^2*a3^2*a2^2*a1^5 - 1176*a6^3*a5^4*x34^2*a3^2*a2^2*a1^5 + 1008*a6^2*a5^5*x34^2*a3^2*a2^2*a1^5 + 168*a6*a5^6*x34^2*a3^2*a2^2*a1^5 + 136*a6^6*x34^3*a3^2*a2^2*a1^5 - 1488*a6^5*a5*x34^3*a3^2*a2^2*a1^5 + 1992*a6^4*a5^2*x34^3*a3^2*a2^2*a1^5 - 448*a6^3*a5^3*x34^3*a3^2*a2^2*a1^5 + 1992*a6^2*a5^4*x34^3*a3^2*a2^2*a1^5 - 1488*a6*a5^5*x34^3*a3^2*a2^2*a1^5 + 136*a5^6*x34^3*a3^2*a2^2*a1^5 - 120*a6^5*x34^4*a3^2*a2^2*a1^5 - 552*a6^4*a5*x34^4*a3^2*a2^2*a1^5 - 552*a6*a5^4*x34^4*a3^2*a2^2*a1^5 - 120*a5^5*x34^4*a3^2*a2^2*a1^5 + 216*a6^4*x34^5*a3^2*a2^2*a1^5 + 384*a6^3*a5*x34^5*a3^2*a2^2*a1^5 - 432*a6^2*a5^2*x34^5*a3^2*a2^2*a1^5 + 384*a6*a5^3*x34^5*a3^2*a2^2*a1^5 + 216*a5^4*x34^5*a3^2*a2^2*a1^5 - 8*a6^3*x34^6*a3^2*a2^2*a1^5 - 72*a6^2*a5*x34^6*a3^2*a2^2*a1^5 - 72*a6*a5^2*x34^6*a3^2*a2^2*a1^5 - 8*a5^3*x34^6*a3^2*a2^2*a1^5 - 160*a6^6*a5^2*a3^3*a2^2*a1^5 + 32*a6^5*a5^3*a3^3*a2^2*a1^5 + 336*a6^4*a5^4*a3^3*a2^2*a1^5 + 32*a6^3*a5^5*a3^3*a2^2*a1^5 - 160*a6^2*a5^6*a3^3*a2^2*a1^5 + 112*a6^6*a5*x34*a3^3*a2^2*a1^5 + 864*a6^5*a5^2*x34*a3^3*a2^2*a1^5 - 1328*a6^4*a5^3*x34*a3^3*a2^2*a1^5 - 1328*a6^3*a5^4*x34*a3^3*a2^2*a1^5 + 864*a6^2*a5^5*x34*a3^3*a2^2*a1^5 + 112*a6*a5^6*x34*a3^3*a2^2*a1^5 + 144*a6^6*x34^2*a3^3*a2^2*a1^5 - 1632*a6^5*a5*x34^2*a3^3*a2^2*a1^5 + 1488*a6^4*a5^2*x34^2*a3^3*a2^2*a1^5 + 928*a6^3*a5^3*x34^2*a3^3*a2^2*a1^5 + 1488*a6^2*a5^4*x34^2*a3^3*a2^2*a1^5 - 1632*a6*a5^5*x34^2*a3^3*a2^2*a1^5 + 144*a5^6*x34^2*a3^3*a2^2*a1^5 - 160*a6^5*x34^3*a3^3*a2^2*a1^5 - 720*a6^4*a5*x34^3*a3^3*a2^2*a1^5 - 160*a6^3*a5^2*x34^3*a3^3*a2^2*a1^5 - 160*a6^2*a5^3*x34^3*a3^3*a2^2*a1^5 - 720*a6*a5^4*x34^3*a3^3*a2^2*a1^5 - 160*a5^5*x34^3*a3^3*a2^2*a1^5 + 720*a6^4*x34^4*a3^3*a2^2*a1^5 + 1168*a6^3*a5*x34^4*a3^3*a2^2*a1^5 - 1440*a6^2*a5^2*x34^4*a3^3*a2^2*a1^5 + 1168*a6*a5^3*x34^4*a3^3*a2^2*a1^5 + 720*a5^4*x34^4*a3^3*a2^2*a1^5 - 128*a6^3*x34^5*a3^3*a2^2*a1^5 - 336*a6^2*a5*x34^5*a3^3*a2^2*a1^5 - 336*a6*a5^2*x34^5*a3^3*a2^2*a1^5 - 128*a5^3*x34^5*a3^3*a2^2*a1^5 - 8*a6^2*x34^6*a3^3*a2^2*a1^5 + 48*a6*a5*x34^6*a3^3*a2^2*a1^5 - 8*a5^2*x34^6*a3^3*a2^2*a1^5 + 56*a6^6*a5*a3^4*a2^2*a1^5 + 432*a6^5*a5^2*a3^4*a2^2*a1^5 - 664*a6^4*a5^3*a3^4*a2^2*a1^5 - 664*a6^3*a5^4*a3^4*a2^2*a1^5 + 432*a6^2*a5^5*a3^4*a2^2*a1^5 + 56*a6*a5^6*a3^4*a2^2*a1^5 + 80*a6^6*x34*a3^4*a2^2*a1^5 - 960*a6^5*a5*x34*a3^4*a2^2*a1^5 + 240*a6^4*a5^2*x34*a3^4*a2^2*a1^5 + 1840*a6^3*a5^3*x34*a3^4*a2^2*a1^5 + 240*a6^2*a5^4*x34*a3^4*a2^2*a1^5 - 960*a6*a5^5*x34*a3^4*a2^2*a1^5 + 80*a5^6*x34*a3^4*a2^2*a1^5 - 240*a6^3*a5^2*x34^2*a3^4*a2^2*a1^5 - 240*a6^2*a5^3*x34^2*a3^4*a2^2*a1^5 + 920*a6^4*x34^3*a3^4*a2^2*a1^5 + 1760*a6^3*a5*x34^3*a3^4*a2^2*a1^5 - 3240*a6^2*a5^2*x34^3*a3^4*a2^2*a1^5 + 1760*a6*a5^3*x34^3*a3^4*a2^2*a1^5 + 920*a5^4*x34^3*a3^4*a2^2*a1^5 - 640*a6^3*x34^4*a3^4*a2^2*a1^5 - 312*a6^2*a5*x34^4*a3^4*a2^2*a1^5 - 312*a6*a5^2*x34^4*a3^4*a2^2*a1^5 - 640*a5^3*x34^4*a3^4*a2^2*a1^5 + 72*a6^2*x34^5*a3^4*a2^2*a1^5 + 72*a6*a5*x34^5*a3^4*a2^2*a1^5 + 72*a5^2*x34^5*a3^4*a2^2*a1^5 + 16*a6*x34^6*a3^4*a2^2*a1^5 + 16*a5*x34^6*a3^4*a2^2*a1^5 + 32*a6^6*a3^5*a2^2*a1^5 - 384*a6^5*a5*a3^5*a2^2*a1^5 + 96*a6^4*a5^2*a3^5*a2^2*a1^5 + 736*a6^3*a5^3*a3^5*a2^2*a1^5 + 96*a6^2*a5^4*a3^5*a2^2*a1^5 - 384*a6*a5^5*a3^5*a2^2*a1^5 + 32*a5^6*a3^5*a2^2*a1^5 + 96*a6^5*x34*a3^5*a2^2*a1^5 + 432*a6^4*a5*x34*a3^5*a2^2*a1^5 - 192*a6^3*a5^2*x34*a3^5*a2^2*a1^5 - 192*a6^2*a5^3*x34*a3^5*a2^2*a1^5 + 432*a6*a5^4*x34*a3^5*a2^2*a1^5 + 96*a5^5*x34*a3^5*a2^2*a1^5 + 480*a6^4*x34^2*a3^5*a2^2*a1^5 + 1488*a6^3*a5*x34^2*a3^5*a2^2*a1^5 - 4320*a6^2*a5^2*x34^2*a3^5*a2^2*a1^5 + 1488*a6*a5^3*x34^2*a3^5*a2^2*a1^5 + 480*a5^4*x34^2*a3^5*a2^2*a1^5 - 1520*a6^3*x34^3*a3^5*a2^2*a1^5 + 768*a6^2*a5*x34^3*a3^5*a2^2*a1^5 + 768*a6*a5^2*x34^3*a3^5*a2^2*a1^5 - 1520*a5^3*x34^3*a3^5*a2^2*a1^5 + 600*a6^2*x34^4*a3^5*a2^2*a1^5 - 576*a6*a5*x34^4*a3^5*a2^2*a1^5 + 600*a5^2*x34^4*a3^5*a2^2*a1^5 + 24*a6*x34^5*a3^5*a2^2*a1^5 + 24*a5*x34^5*a3^5*a2^2*a1^5 + 8*x34^6*a3^5*a2^2*a1^5 + 32*a6^5*a3^6*a2^2*a1^5 + 144*a6^4*a5*a3^6*a2^2*a1^5 - 64*a6^3*a5^2*a3^6*a2^2*a1^5 - 64*a6^2*a5^3*a3^6*a2^2*a1^5 + 144*a6*a5^4*a3^6*a2^2*a1^5 + 32*a5^5*a3^6*a2^2*a1^5 + 112*a6^4*x34*a3^6*a2^2*a1^5 + 784*a6^3*a5*x34*a3^6*a2^2*a1^5 - 3024*a6^2*a5^2*x34*a3^6*a2^2*a1^5 + 784*a6*a5^3*x34*a3^6*a2^2*a1^5 + 112*a5^4*x34*a3^6*a2^2*a1^5 - 1888*a6^3*x34^2*a3^6*a2^2*a1^5 + 1824*a6^2*a5*x34^2*a3^6*a2^2*a1^5 + 1824*a6*a5^2*x34^2*a3^6*a2^2*a1^5 - 1888*a5^3*x34^2*a3^6*a2^2*a1^5 + 1512*a6^2*x34^3*a3^6*a2^2*a1^5 - 2016*a6*a5*x34^3*a3^6*a2^2*a1^5 + 1512*a5^2*x34^3*a3^6*a2^2*a1^5 - 104*a6*x34^4*a3^6*a2^2*a1^5 - 104*a5*x34^4*a3^6*a2^2*a1^5 + 56*x34^5*a3^6*a2^2*a1^5 + 32*a6^4*a3^7*a2^2*a1^5 + 224*a6^3*a5*a3^7*a2^2*a1^5 - 864*a6^2*a5^2*a3^7*a2^2*a1^5 + 224*a6*a5^3*a3^7*a2^2*a1^5 + 32*a5^4*a3^7*a2^2*a1^5 - 1184*a6^3*x34*a3^7*a2^2*a1^5 + 1344*a6^2*a5*x34*a3^7*a2^2*a1^5 + 1344*a6*a5^2*x34*a3^7*a2^2*a1^5 - 1184*a5^3*x34*a3^7*a2^2*a1^5 + 1776*a6^2*x34^2*a3^7*a2^2*a1^5 - 2592*a6*a5*x34^2*a3^7*a2^2*a1^5 + 1776*a5^2*x34^2*a3^7*a2^2*a1^5 - 336*a6*x34^3*a3^7*a2^2*a1^5 - 336*a5*x34^3*a3^7*a2^2*a1^5 + 160*x34^4*a3^7*a2^2*a1^5 - 296*a6^3*a3^8*a2^2*a1^5 + 336*a6^2*a5*a3^8*a2^2*a1^5 + 336*a6*a5^2*a3^8*a2^2*a1^5 - 296*a5^3*a3^8*a2^2*a1^5 + 1008*a6^2*x34*a3^8*a2^2*a1^5 - 1512*a6*a5*x34*a3^8*a2^2*a1^5 + 1008*a5^2*x34*a3^8*a2^2*a1^5 - 384*a6*x34^2*a3^8*a2^2*a1^5 - 384*a5*x34^2*a3^8*a2^2*a1^5 + 240*x34^3*a3^8*a2^2*a1^5 + 224*a6^2*a3^9*a2^2*a1^5 - 336*a6*a5*a3^9*a2^2*a1^5 + 224*a5^2*a3^9*a2^2*a1^5 - 200*a6*x34*a3^9*a2^2*a1^5 - 200*a5*x34*a3^9*a2^2*a1^5 + 200*x34^2*a3^9*a2^2*a1^5 - 40*a6*a3^10*a2^2*a1^5 - 40*a5*a3^10*a2^2*a1^5 + 88*x34*a3^10*a2^2*a1^5 + 16*a3^11*a2^2*a1^5 - 8*a6^6*a5^4*a2^3*a1^5 - 8*a6^4*a5^6*a2^3*a1^5 - 16*a6^6*a5^3*x34*a2^3*a1^5 + 48*a6^5*a5^4*x34*a2^3*a1^5 + 48*a6^4*a5^5*x34*a2^3*a1^5 - 16*a6^3*a5^6*x34*a2^3*a1^5 - 8*a6^6*a5^2*x34^2*a2^3*a1^5 - 80*a6^5*a5^3*x34^2*a2^3*a1^5 - 120*a6^4*a5^4*x34^2*a2^3*a1^5 - 80*a6^3*a5^5*x34^2*a2^3*a1^5 - 8*a6^2*a5^6*x34^2*a2^3*a1^5 - 16*a6^6*a5*x34^3*a2^3*a1^5 - 80*a6^5*a5^2*x34^3*a2^3*a1^5 + 240*a6^4*a5^3*x34^3*a2^3*a1^5 + 240*a6^3*a5^4*x34^3*a2^3*a1^5 - 80*a6^2*a5^5*x34^3*a2^3*a1^5 - 16*a6*a5^6*x34^3*a2^3*a1^5 - 8*a6^6*x34^4*a2^3*a1^5 + 48*a6^5*a5*x34^4*a2^3*a1^5 - 120*a6^4*a5^2*x34^4*a2^3*a1^5 + 240*a6^3*a5^3*x34^4*a2^3*a1^5 - 120*a6^2*a5^4*x34^4*a2^3*a1^5 + 48*a6*a5^5*x34^4*a2^3*a1^5 - 8*a5^6*x34^4*a2^3*a1^5 + 48*a6^4*a5*x34^5*a2^3*a1^5 - 80*a6^3*a5^2*x34^5*a2^3*a1^5 - 80*a6^2*a5^3*x34^5*a2^3*a1^5 + 48*a6*a5^4*x34^5*a2^3*a1^5 - 8*a6^4*x34^6*a2^3*a1^5 - 16*a6^3*a5*x34^6*a2^3*a1^5 - 8*a6^2*a5^2*x34^6*a2^3*a1^5 - 16*a6*a5^3*x34^6*a2^3*a1^5 - 8*a5^4*x34^6*a2^3*a1^5 - 32*a6^6*a5^3*a3*a2^3*a1^5 + 96*a6^5*a5^4*a3*a2^3*a1^5 + 96*a6^4*a5^5*a3*a2^3*a1^5 - 32*a6^3*a5^6*a3*a2^3*a1^5 + 32*a6^6*a5^2*x34*a3*a2^3*a1^5 - 192*a6^5*a5^3*x34*a3*a2^3*a1^5 - 144*a6^4*a5^4*x34*a3*a2^3*a1^5 - 192*a6^3*a5^5*x34*a3*a2^3*a1^5 + 32*a6^2*a5^6*x34*a3*a2^3*a1^5 - 144*a6^5*a5^2*x34^2*a3*a2^3*a1^5 + 688*a6^4*a5^3*x34^2*a3*a2^3*a1^5 + 688*a6^3*a5^4*x34^2*a3*a2^3*a1^5 - 144*a6^2*a5^5*x34^2*a3*a2^3*a1^5 - 48*a6^6*x34^3*a3*a2^3*a1^5 + 160*a6^5*a5*x34^3*a3*a2^3*a1^5 - 512*a6^4*a5^2*x34^3*a3*a2^3*a1^5 + 288*a6^3*a5^3*x34^3*a3*a2^3*a1^5 - 512*a6^2*a5^4*x34^3*a3*a2^3*a1^5 + 160*a6*a5^5*x34^3*a3*a2^3*a1^5 - 48*a5^6*x34^3*a3*a2^3*a1^5 + 48*a6^5*x34^4*a3*a2^3*a1^5 + 336*a6^4*a5*x34^4*a3*a2^3*a1^5 - 432*a6^3*a5^2*x34^4*a3*a2^3*a1^5 - 432*a6^2*a5^3*x34^4*a3*a2^3*a1^5 + 336*a6*a5^4*x34^4*a3*a2^3*a1^5 + 48*a5^5*x34^4*a3*a2^3*a1^5 - 128*a6^3*a5*x34^5*a3*a2^3*a1^5 + 48*a6^2*a5^2*x34^5*a3*a2^3*a1^5 - 128*a6*a5^3*x34^5*a3*a2^3*a1^5 - 16*a6^3*x34^6*a3*a2^3*a1^5 + 48*a6^2*a5*x34^6*a3*a2^3*a1^5 + 48*a6*a5^2*x34^6*a3*a2^3*a1^5 - 16*a5^3*x34^6*a3*a2^3*a1^5 + 32*a6^6*a5^2*a3^2*a2^3*a1^5 - 192*a6^5*a5^3*a3^2*a2^3*a1^5 - 144*a6^4*a5^4*a3^2*a2^3*a1^5 - 192*a6^3*a5^5*a3^2*a2^3*a1^5 + 32*a6^2*a5^6*a3^2*a2^3*a1^5 + 96*a6^6*a5*x34*a3^2*a2^3*a1^5 + 48*a6^5*a5^2*x34*a3^2*a2^3*a1^5 + 624*a6^4*a5^3*x34*a3^2*a2^3*a1^5 + 624*a6^3*a5^4*x34*a3^2*a2^3*a1^5 + 48*a6^2*a5^5*x34*a3^2*a2^3*a1^5 + 96*a6*a5^6*x34*a3^2*a2^3*a1^5 - 104*a6^6*x34^2*a3^2*a2^3*a1^5 + 288*a6^5*a5*x34^2*a3^2*a2^3*a1^5 - 1176*a6^4*a5^2*x34^2*a3^2*a2^3*a1^5 - 96*a6^3*a5^3*x34^2*a3^2*a2^3*a1^5 - 1176*a6^2*a5^4*x34^2*a3^2*a2^3*a1^5 + 288*a6*a5^5*x34^2*a3^2*a2^3*a1^5 - 104*a5^6*x34^2*a3^2*a2^3*a1^5 + 112*a6^5*x34^3*a3^2*a2^3*a1^5 + 832*a6^4*a5*x34^3*a3^2*a2^3*a1^5 - 448*a6^3*a5^2*x34^3*a3^2*a2^3*a1^5 - 448*a6^2*a5^3*x34^3*a3^2*a2^3*a1^5 + 832*a6*a5^4*x34^3*a3^2*a2^3*a1^5 + 112*a5^5*x34^3*a3^2*a2^3*a1^5 - 432*a6^3*a5*x34^4*a3^2*a2^3*a1^5 - 432*a6*a5^3*x34^4*a3^2*a2^3*a1^5 - 176*a6^3*x34^5*a3^2*a2^3*a1^5 + 384*a6^2*a5*x34^5*a3^2*a2^3*a1^5 + 384*a6*a5^2*x34^5*a3^2*a2^3*a1^5 - 176*a5^3*x34^5*a3^2*a2^3*a1^5 - 8*a6^2*x34^6*a3^2*a2^3*a1^5 + 48*a6*a5*x34^6*a3^2*a2^3*a1^5 - 8*a5^2*x34^6*a3^2*a2^3*a1^5 + 64*a6^6*a5*a3^3*a2^3*a1^5 + 32*a6^5*a5^2*a3^3*a2^3*a1^5 + 416*a6^4*a5^3*a3^3*a2^3*a1^5 + 416*a6^3*a5^4*a3^3*a2^3*a1^5 + 32*a6^2*a5^5*a3^3*a2^3*a1^5 + 64*a6*a5^6*a3^3*a2^3*a1^5 - 112*a6^6*x34*a3^3*a2^3*a1^5 + 256*a6^5*a5*x34*a3^3*a2^3*a1^5 - 1328*a6^4*a5^2*x34*a3^3*a2^3*a1^5 - 768*a6^3*a5^3*x34*a3^3*a2^3*a1^5 - 1328*a6^2*a5^4*x34*a3^3*a2^3*a1^5 + 256*a6*a5^5*x34*a3^3*a2^3*a1^5 - 112*a5^6*x34*a3^3*a2^3*a1^5 - 32*a6^5*x34^2*a3^3*a2^3*a1^5 + 928*a6^4*a5*x34^2*a3^3*a2^3*a1^5 + 928*a6^3*a5^2*x34^2*a3^3*a2^3*a1^5 + 928*a6^2*a5^3*x34^2*a3^3*a2^3*a1^5 + 928*a6*a5^4*x34^2*a3^3*a2^3*a1^5 - 32*a5^5*x34^2*a3^3*a2^3*a1^5 + 80*a6^4*x34^3*a3^3*a2^3*a1^5 - 1440*a6^3*a5*x34^3*a3^3*a2^3*a1^5 - 160*a6^2*a5^2*x34^3*a3^3*a2^3*a1^5 - 1440*a6*a5^3*x34^3*a3^3*a2^3*a1^5 + 80*a5^4*x34^3*a3^3*a2^3*a1^5 - 400*a6^3*x34^4*a3^3*a2^3*a1^5 + 1168*a6^2*a5*x34^4*a3^3*a2^3*a1^5 + 1168*a6*a5^2*x34^4*a3^3*a2^3*a1^5 - 400*a5^3*x34^4*a3^3*a2^3*a1^5 - 128*a6^2*x34^5*a3^3*a2^3*a1^5 + 256*a6*a5*x34^5*a3^3*a2^3*a1^5 - 128*a5^2*x34^5*a3^3*a2^3*a1^5 - 16*a6*x34^6*a3^3*a2^3*a1^5 - 16*a5*x34^6*a3^3*a2^3*a1^5 - 56*a6^6*a3^4*a2^3*a1^5 + 128*a6^5*a5*a3^4*a2^3*a1^5 - 664*a6^4*a5^2*a3^4*a2^3*a1^5 - 384*a6^3*a5^3*a3^4*a2^3*a1^5 - 664*a6^2*a5^4*a3^4*a2^3*a1^5 + 128*a6*a5^5*a3^4*a2^3*a1^5 - 56*a5^6*a3^4*a2^3*a1^5 - 160*a6^5*x34*a3^4*a2^3*a1^5 + 560*a6^4*a5*x34*a3^4*a2^3*a1^5 + 1840*a6^3*a5^2*x34*a3^4*a2^3*a1^5 + 1840*a6^2*a5^3*x34*a3^4*a2^3*a1^5 + 560*a6*a5^4*x34*a3^4*a2^3*a1^5 - 160*a5^5*x34*a3^4*a2^3*a1^5 + 240*a6^4*x34^2*a3^4*a2^3*a1^5 - 2800*a6^3*a5*x34^2*a3^4*a2^3*a1^5 - 240*a6^2*a5^2*x34^2*a3^4*a2^3*a1^5 - 2800*a6*a5^3*x34^2*a3^4*a2^3*a1^5 + 240*a5^4*x34^2*a3^4*a2^3*a1^5 + 80*a6^3*x34^3*a3^4*a2^3*a1^5 + 1760*a6^2*a5*x34^3*a3^4*a2^3*a1^5 + 1760*a6*a5^2*x34^3*a3^4*a2^3*a1^5 + 80*a5^3*x34^3*a3^4*a2^3*a1^5 - 640*a6^2*x34^4*a3^4*a2^3*a1^5 + 656*a6*a5*x34^4*a3^4*a2^3*a1^5 - 640*a5^2*x34^4*a3^4*a2^3*a1^5 - 48*a6*x34^5*a3^4*a2^3*a1^5 - 48*a5*x34^5*a3^4*a2^3*a1^5 - 8*x34^6*a3^4*a2^3*a1^5 - 64*a6^5*a3^5*a2^3*a1^5 + 224*a6^4*a5*a3^5*a2^3*a1^5 + 736*a6^3*a5^2*a3^5*a2^3*a1^5 + 736*a6^2*a5^3*a3^5*a2^3*a1^5 + 224*a6*a5^4*a3^5*a2^3*a1^5 - 64*a5^5*a3^5*a2^3*a1^5 + 240*a6^4*x34*a3^5*a2^3*a1^5 - 2496*a6^3*a5*x34*a3^5*a2^3*a1^5 - 192*a6^2*a5^2*x34*a3^5*a2^3*a1^5 - 2496*a6*a5^3*x34*a3^5*a2^3*a1^5 + 240*a5^4*x34*a3^5*a2^3*a1^5 + 1040*a6^3*x34^2*a3^5*a2^3*a1^5 + 1488*a6^2*a5*x34^2*a3^5*a2^3*a1^5 + 1488*a6*a5^2*x34^2*a3^5*a2^3*a1^5 + 1040*a5^3*x34^2*a3^5*a2^3*a1^5 - 1520*a6^2*x34^3*a3^5*a2^3*a1^5 + 992*a6*a5*x34^3*a3^5*a2^3*a1^5 - 1520*a5^2*x34^3*a3^5*a2^3*a1^5 + 48*a6*x34^4*a3^5*a2^3*a1^5 + 48*a5*x34^4*a3^5*a2^3*a1^5 - 48*x34^5*a3^5*a2^3*a1^5 + 80*a6^4*a3^6*a2^3*a1^5 - 832*a6^3*a5*a3^6*a2^3*a1^5 - 64*a6^2*a5^2*a3^6*a2^3*a1^5 - 832*a6*a5^3*a3^6*a2^3*a1^5 + 80*a5^4*a3^6*a2^3*a1^5 + 1008*a6^3*x34*a3^6*a2^3*a1^5 + 784*a6^2*a5*x34*a3^6*a2^3*a1^5 + 784*a6*a5^2*x34*a3^6*a2^3*a1^5 + 1008*a5^3*x34*a3^6*a2^3*a1^5 - 1888*a6^2*x34^2*a3^6*a2^3*a1^5 + 928*a6*a5*x34^2*a3^6*a2^3*a1^5 - 1888*a5^2*x34^2*a3^6*a2^3*a1^5 + 336*a6*x34^3*a3^6*a2^3*a1^5 + 336*a5*x34^3*a3^6*a2^3*a1^5 - 128*x34^4*a3^6*a2^3*a1^5 + 288*a6^3*a3^7*a2^3*a1^5 + 224*a6^2*a5*a3^7*a2^3*a1^5 + 224*a6*a5^2*a3^7*a2^3*a1^5 + 288*a5^3*a3^7*a2^3*a1^5 - 1184*a6^2*x34*a3^7*a2^3*a1^5 + 512*a6*a5*x34*a3^7*a2^3*a1^5 - 1184*a5^2*x34*a3^7*a2^3*a1^5 + 480*a6*x34^2*a3^7*a2^3*a1^5 + 480*a5*x34^2*a3^7*a2^3*a1^5 - 192*x34^3*a3^7*a2^3*a1^5 - 296*a6^2*a3^8*a2^3*a1^5 + 128*a6*a5*a3^8*a2^3*a1^5 - 296*a5^2*a3^8*a2^3*a1^5 + 288*a6*x34*a3^8*a2^3*a1^5 + 288*a5*x34*a3^8*a2^3*a1^5 - 168*x34^2*a3^8*a2^3*a1^5 + 64*a6*a3^9*a2^3*a1^5 + 64*a5*a3^9*a2^3*a1^5 - 80*x34*a3^9*a2^3*a1^5 - 16*a3^10*a2^3*a1^5 - 8*a6^6*a5^3*a2^4*a1^5 - 8*a6^3*a5^6*a2^4*a1^5 + 16*a6^6*a5^2*x34*a2^4*a1^5 + 48*a6^5*a5^3*x34*a2^4*a1^5 - 72*a6^4*a5^4*x34*a2^4*a1^5 + 48*a6^3*a5^5*x34*a2^4*a1^5 + 16*a6^2*a5^6*x34*a2^4*a1^5 + 16*a6^6*a5*x34^2*a2^4*a1^5 + 120*a6^5*a5^2*x34^2*a2^4*a1^5 - 120*a6^4*a5^3*x34^2*a2^4*a1^5 - 120*a6^3*a5^4*x34^2*a2^4*a1^5 + 120*a6^2*a5^5*x34^2*a2^4*a1^5 + 16*a6*a5^6*x34^2*a2^4*a1^5 - 8*a6^6*x34^3*a2^4*a1^5 + 48*a6^5*a5*x34^3*a2^4*a1^5 - 120*a6^4*a5^2*x34^3*a2^4*a1^5 + 240*a6^3*a5^3*x34^3*a2^4*a1^5 - 120*a6^2*a5^4*x34^3*a2^4*a1^5 + 48*a6*a5^5*x34^3*a2^4*a1^5 - 8*a5^6*x34^3*a2^4*a1^5 - 72*a6^4*a5*x34^4*a2^4*a1^5 - 120*a6^3*a5^2*x34^4*a2^4*a1^5 - 120*a6^2*a5^3*x34^4*a2^4*a1^5 - 72*a6*a5^4*x34^4*a2^4*a1^5 + 48*a6^3*a5*x34^5*a2^4*a1^5 + 120*a6^2*a5^2*x34^5*a2^4*a1^5 + 48*a6*a5^3*x34^5*a2^4*a1^5 - 8*a6^3*x34^6*a2^4*a1^5 + 16*a6^2*a5*x34^6*a2^4*a1^5 + 16*a6*a5^2*x34^6*a2^4*a1^5 - 8*a5^3*x34^6*a2^4*a1^5 + 32*a6^6*a5^2*a3*a2^4*a1^5 + 96*a6^5*a5^3*a3*a2^4*a1^5 - 144*a6^4*a5^4*a3*a2^4*a1^5 + 96*a6^3*a5^5*a3*a2^4*a1^5 + 32*a6^2*a5^6*a3*a2^4*a1^5 - 40*a6^6*a5*x34*a3*a2^4*a1^5 + 24*a6^5*a5^2*x34*a3*a2^4*a1^5 - 144*a6^4*a5^3*x34*a3*a2^4*a1^5 - 144*a6^3*a5^4*x34*a3*a2^4*a1^5 + 24*a6^2*a5^5*x34*a3*a2^4*a1^5 - 40*a6*a5^6*x34*a3*a2^4*a1^5 - 8*a6^6*x34^2*a3*a2^4*a1^5 - 72*a6^5*a5*x34^2*a3*a2^4*a1^5 - 72*a6^4*a5^2*x34^2*a3*a2^4*a1^5 + 688*a6^3*a5^3*x34^2*a3*a2^4*a1^5 - 72*a6^2*a5^4*x34^2*a3*a2^4*a1^5 - 72*a6*a5^5*x34^2*a3*a2^4*a1^5 - 8*a5^6*x34^2*a3*a2^4*a1^5 + 48*a6^5*x34^3*a3*a2^4*a1^5 - 192*a6^4*a5*x34^3*a3*a2^4*a1^5 - 512*a6^3*a5^2*x34^3*a3*a2^4*a1^5 - 512*a6^2*a5^3*x34^3*a3*a2^4*a1^5 - 192*a6*a5^4*x34^3*a3*a2^4*a1^5 + 48*a5^5*x34^3*a3*a2^4*a1^5 - 72*a6^4*x34^4*a3*a2^4*a1^5 + 336*a6^3*a5*x34^4*a3*a2^4*a1^5 + 888*a6^2*a5^2*x34^4*a3*a2^4*a1^5 + 336*a6*a5^3*x34^4*a3*a2^4*a1^5 - 72*a5^4*x34^4*a3*a2^4*a1^5 - 120*a6^2*a5*x34^5*a3*a2^4*a1^5 - 120*a6*a5^2*x34^5*a3*a2^4*a1^5 + 16*a6^2*x34^6*a3*a2^4*a1^5 - 72*a6*a5*x34^6*a3*a2^4*a1^5 + 16*a5^2*x34^6*a3*a2^4*a1^5 - 40*a6^6*a5*a3^2*a2^4*a1^5 + 24*a6^5*a5^2*a3^2*a2^4*a1^5 - 144*a6^4*a5^3*a3^2*a2^4*a1^5 - 144*a6^3*a5^4*a3^2*a2^4*a1^5 + 24*a6^2*a5^5*a3^2*a2^4*a1^5 - 40*a6*a5^6*a3^2*a2^4*a1^5 + 24*a6^6*x34*a3^2*a2^4*a1^5 - 504*a6^5*a5*x34*a3^2*a2^4*a1^5 + 504*a6^4*a5^2*x34*a3^2*a2^4*a1^5 + 624*a6^3*a5^3*x34*a3^2*a2^4*a1^5 + 504*a6^2*a5^4*x34*a3^2*a2^4*a1^5 - 504*a6*a5^5*x34*a3^2*a2^4*a1^5 + 24*a5^6*x34*a3^2*a2^4*a1^5 + 264*a6^5*x34^2*a3^2*a2^4*a1^5 + 144*a6^4*a5*x34^2*a3^2*a2^4*a1^5 - 1176*a6^3*a5^2*x34^2*a3^2*a2^4*a1^5 - 1176*a6^2*a5^3*x34^2*a3^2*a2^4*a1^5 + 144*a6*a5^4*x34^2*a3^2*a2^4*a1^5 + 264*a5^5*x34^2*a3^2*a2^4*a1^5 - 408*a6^4*x34^3*a3^2*a2^4*a1^5 + 832*a6^3*a5*x34^3*a3^2*a2^4*a1^5 + 1992*a6^2*a5^2*x34^3*a3^2*a2^4*a1^5 + 832*a6*a5^3*x34^3*a3^2*a2^4*a1^5 - 408*a5^4*x34^3*a3^2*a2^4*a1^5 - 552*a6^2*a5*x34^4*a3^2*a2^4*a1^5 - 552*a6*a5^2*x34^4*a3^2*a2^4*a1^5 + 216*a6^2*x34^5*a3^2*a2^4*a1^5 - 648*a6*a5*x34^5*a3^2*a2^4*a1^5 + 216*a5^2*x34^5*a3^2*a2^4*a1^5 + 16*a6*x34^6*a3^2*a2^4*a1^5 + 16*a5*x34^6*a3^2*a2^4*a1^5 + 16*a6^6*a3^3*a2^4*a1^5 - 336*a6^5*a5*a3^3*a2^4*a1^5 + 336*a6^4*a5^2*a3^3*a2^4*a1^5 + 416*a6^3*a5^3*a3^3*a2^4*a1^5 + 336*a6^2*a5^4*a3^3*a2^4*a1^5 - 336*a6*a5^5*a3^3*a2^4*a1^5 + 16*a5^6*a3^3*a2^4*a1^5 + 432*a6^5*x34*a3^3*a2^4*a1^5 + 672*a6^4*a5*x34*a3^3*a2^4*a1^5 - 1328*a6^3*a5^2*x34*a3^3*a2^4*a1^5 - 1328*a6^2*a5^3*x34*a3^3*a2^4*a1^5 + 672*a6*a5^4*x34*a3^3*a2^4*a1^5 + 432*a5^5*x34*a3^3*a2^4*a1^5 - 912*a6^4*x34^2*a3^3*a2^4*a1^5 + 928*a6^3*a5*x34^2*a3^3*a2^4*a1^5 + 1488*a6^2*a5^2*x34^2*a3^3*a2^4*a1^5 + 928*a6*a5^3*x34^2*a3^3*a2^4*a1^5 - 912*a5^4*x34^2*a3^3*a2^4*a1^5 + 80*a6^3*x34^3*a3^3*a2^4*a1^5 - 720*a6^2*a5*x34^3*a3^3*a2^4*a1^5 - 720*a6*a5^2*x34^3*a3^3*a2^4*a1^5 + 80*a5^3*x34^3*a3^3*a2^4*a1^5 + 720*a6^2*x34^4*a3^3*a2^4*a1^5 - 2064*a6*a5*x34^4*a3^3*a2^4*a1^5 + 720*a5^2*x34^4*a3^3*a2^4*a1^5 + 144*a6*x34^5*a3^3*a2^4*a1^5 + 144*a5*x34^5*a3^3*a2^4*a1^5 - 8*x34^6*a3^3*a2^4*a1^5 + 216*a6^5*a3^4*a2^4*a1^5 + 336*a6^4*a5*a3^4*a2^4*a1^5 - 664*a6^3*a5^2*a3^4*a2^4*a1^5 - 664*a6^2*a5^3*a3^4*a2^4*a1^5 + 336*a6*a5^4*a3^4*a2^4*a1^5 + 216*a5^5*a3^4*a2^4*a1^5 - 960*a6^4*x34*a3^4*a2^4*a1^5 + 560*a6^3*a5*x34*a3^4*a2^4*a1^5 + 240*a6^2*a5^2*x34*a3^4*a2^4*a1^5 + 560*a6*a5^3*x34*a3^4*a2^4*a1^5 - 960*a5^4*x34*a3^4*a2^4*a1^5 + 240*a6^3*x34^2*a3^4*a2^4*a1^5 + 240*a5^3*x34^2*a3^4*a2^4*a1^5 + 920*a6^2*x34^3*a3^4*a2^4*a1^5 - 3120*a6*a5*x34^3*a3^4*a2^4*a1^5 + 920*a5^2*x34^3*a3^4*a2^4*a1^5 + 408*a6*x34^4*a3^4*a2^4*a1^5 + 408*a5*x34^4*a3^4*a2^4*a1^5 - 48*x34^5*a3^4*a2^4*a1^5 - 384*a6^4*a3^5*a2^4*a1^5 + 224*a6^3*a5*a3^5*a2^4*a1^5 + 96*a6^2*a5^2*a3^5*a2^4*a1^5 + 224*a6*a5^3*a3^5*a2^4*a1^5 - 384*a5^4*a3^5*a2^4*a1^5 + 240*a6^3*x34*a3^5*a2^4*a1^5 + 432*a6^2*a5*x34*a3^5*a2^4*a1^5 + 432*a6*a5^2*x34*a3^5*a2^4*a1^5 + 240*a5^3*x34*a3^5*a2^4*a1^5 + 480*a6^2*x34^2*a3^5*a2^4*a1^5 - 2592*a6*a5*x34^2*a3^5*a2^4*a1^5 + 480*a5^2*x34^2*a3^5*a2^4*a1^5 + 560*a6*x34^3*a3^5*a2^4*a1^5 + 560*a5*x34^3*a3^5*a2^4*a1^5 - 120*x34^4*a3^5*a2^4*a1^5 + 80*a6^3*a3^6*a2^4*a1^5 + 144*a6^2*a5*a3^6*a2^4*a1^5 + 144*a6*a5^2*a3^6*a2^4*a1^5 + 80*a5^3*a3^6*a2^4*a1^5 + 112*a6^2*x34*a3^6*a2^4*a1^5 - 1344*a6*a5*x34*a3^6*a2^4*a1^5 + 112*a5^2*x34*a3^6*a2^4*a1^5 + 448*a6*x34^2*a3^6*a2^4*a1^5 + 448*a5*x34^2*a3^6*a2^4*a1^5 - 168*x34^3*a3^6*a2^4*a1^5 + 32*a6^2*a3^7*a2^4*a1^5 - 384*a6*a5*a3^7*a2^4*a1^5 + 32*a5^2*a3^7*a2^4*a1^5 + 224*a6*x34*a3^7*a2^4*a1^5 + 224*a5*x34*a3^7*a2^4*a1^5 - 144*x34^2*a3^7*a2^4*a1^5 + 56*a6*a3^8*a2^4*a1^5 + 56*a5*a3^8*a2^4*a1^5 - 72*x34*a3^8*a2^4*a1^5 - 16*a3^9*a2^4*a1^5 + 8*a6^6*a5^2*a2^5*a1^5 + 8*a6^2*a5^6*a2^5*a1^5 - 8*a6^6*a5*x34*a2^5*a1^5 - 72*a6^5*a5^2*x34*a2^5*a1^5 + 48*a6^4*a5^3*x34*a2^5*a1^5 + 48*a6^3*a5^4*x34*a2^5*a1^5 - 72*a6^2*a5^5*x34*a2^5*a1^5 - 8*a6*a5^6*x34*a2^5*a1^5 + 8*a6^6*x34^2*a2^5*a1^5 - 72*a6^5*a5*x34^2*a2^5*a1^5 + 120*a6^4*a5^2*x34^2*a2^5*a1^5 - 80*a6^3*a5^3*x34^2*a2^5*a1^5 + 120*a6^2*a5^4*x34^2*a2^5*a1^5 - 72*a6*a5^5*x34^2*a2^5*a1^5 + 8*a5^6*x34^2*a2^5*a1^5 + 48*a6^4*a5*x34^3*a2^5*a1^5 - 80*a6^3*a5^2*x34^3*a2^5*a1^5 - 80*a6^2*a5^3*x34^3*a2^5*a1^5 + 48*a6*a5^4*x34^3*a2^5*a1^5 + 48*a6^3*a5*x34^4*a2^5*a1^5 + 120*a6^2*a5^2*x34^4*a2^5*a1^5 + 48*a6*a5^3*x34^4*a2^5*a1^5 - 72*a6^2*a5*x34^5*a2^5*a1^5 - 72*a6*a5^2*x34^5*a2^5*a1^5 + 8*a6^2*x34^6*a2^5*a1^5 - 8*a6*a5*x34^6*a2^5*a1^5 + 8*a5^2*x34^6*a2^5*a1^5 - 16*a6^6*a5*a3*a2^5*a1^5 - 144*a6^5*a5^2*a3*a2^5*a1^5 + 96*a6^4*a5^3*a3*a2^5*a1^5 + 96*a6^3*a5^4*a3*a2^5*a1^5 - 144*a6^2*a5^5*a3*a2^5*a1^5 - 16*a6*a5^6*a3*a2^5*a1^5 + 8*a6^6*x34*a3*a2^5*a1^5 + 288*a6^5*a5*x34*a3*a2^5*a1^5 + 24*a6^4*a5^2*x34*a3*a2^5*a1^5 - 192*a6^3*a5^3*x34*a3*a2^5*a1^5 + 24*a6^2*a5^4*x34*a3*a2^5*a1^5 + 288*a6*a5^5*x34*a3*a2^5*a1^5 + 8*a5^6*x34*a3*a2^5*a1^5 - 72*a6^5*x34^2*a3*a2^5*a1^5 - 72*a6^4*a5*x34^2*a3*a2^5*a1^5 - 144*a6^3*a5^2*x34^2*a3*a2^5*a1^5 - 144*a6^2*a5^3*x34^2*a3*a2^5*a1^5 - 72*a6*a5^4*x34^2*a3*a2^5*a1^5 - 72*a5^5*x34^2*a3*a2^5*a1^5 + 48*a6^4*x34^3*a3*a2^5*a1^5 + 160*a6^3*a5*x34^3*a3*a2^5*a1^5 + 576*a6^2*a5^2*x34^3*a3*a2^5*a1^5 + 160*a6*a5^3*x34^3*a3*a2^5*a1^5 + 48*a5^4*x34^3*a3*a2^5*a1^5 + 48*a6^3*x34^4*a3*a2^5*a1^5 - 576*a6^2*a5*x34^4*a3*a2^5*a1^5 - 576*a6*a5^2*x34^4*a3*a2^5*a1^5 + 48*a5^3*x34^4*a3*a2^5*a1^5 - 24*a6^2*x34^5*a3*a2^5*a1^5 + 384*a6*a5*x34^5*a3*a2^5*a1^5 - 24*a5^2*x34^5*a3*a2^5*a1^5 - 8*a6*x34^6*a3*a2^5*a1^5 - 8*a5*x34^6*a3*a2^5*a1^5 + 8*a6^6*a3^2*a2^5*a1^5 + 288*a6^5*a5*a3^2*a2^5*a1^5 + 24*a6^4*a5^2*a3^2*a2^5*a1^5 - 192*a6^3*a5^3*a3^2*a2^5*a1^5 + 24*a6^2*a5^4*a3^2*a2^5*a1^5 + 288*a6*a5^5*a3^2*a2^5*a1^5 + 8*a5^6*a3^2*a2^5*a1^5 - 216*a6^5*x34*a3^2*a2^5*a1^5 - 504*a6^4*a5*x34*a3^2*a2^5*a1^5 + 48*a6^3*a5^2*x34*a3^2*a2^5*a1^5 + 48*a6^2*a5^3*x34*a3^2*a2^5*a1^5 - 504*a6*a5^4*x34*a3^2*a2^5*a1^5 - 216*a5^5*x34*a3^2*a2^5*a1^5 + 264*a6^4*x34^2*a3^2*a2^5*a1^5 + 288*a6^3*a5*x34^2*a3^2*a2^5*a1^5 + 1008*a6^2*a5^2*x34^2*a3^2*a2^5*a1^5 + 288*a6*a5^3*x34^2*a3^2*a2^5*a1^5 + 264*a5^4*x34^2*a3^2*a2^5*a1^5 + 112*a6^3*x34^3*a3^2*a2^5*a1^5 - 1488*a6^2*a5*x34^3*a3^2*a2^5*a1^5 - 1488*a6*a5^2*x34^3*a3^2*a2^5*a1^5 + 112*a5^3*x34^3*a3^2*a2^5*a1^5 - 120*a6^2*x34^4*a3^2*a2^5*a1^5 + 1824*a6*a5*x34^4*a3^2*a2^5*a1^5 - 120*a5^2*x34^4*a3^2*a2^5*a1^5 - 120*a6*x34^5*a3^2*a2^5*a1^5 - 120*a5*x34^5*a3^2*a2^5*a1^5 + 8*x34^6*a3^2*a2^5*a1^5 - 144*a6^5*a3^3*a2^5*a1^5 - 336*a6^4*a5*a3^3*a2^5*a1^5 + 32*a6^3*a5^2*a3^3*a2^5*a1^5 + 32*a6^2*a5^3*a3^3*a2^5*a1^5 - 336*a6*a5^4*a3^3*a2^5*a1^5 - 144*a5^5*a3^3*a2^5*a1^5 + 432*a6^4*x34*a3^3*a2^5*a1^5 + 256*a6^3*a5*x34*a3^3*a2^5*a1^5 + 864*a6^2*a5^2*x34*a3^3*a2^5*a1^5 + 256*a6*a5^3*x34*a3^3*a2^5*a1^5 + 432*a5^4*x34*a3^3*a2^5*a1^5 - 32*a6^3*x34^2*a3^3*a2^5*a1^5 - 1632*a6^2*a5*x34^2*a3^3*a2^5*a1^5 - 1632*a6*a5^2*x34^2*a3^3*a2^5*a1^5 - 32*a5^3*x34^2*a3^3*a2^5*a1^5 - 160*a6^2*x34^3*a3^3*a2^5*a1^5 + 3264*a6*a5*x34^3*a3^3*a2^5*a1^5 - 160*a5^2*x34^3*a3^3*a2^5*a1^5 - 432*a6*x34^4*a3^3*a2^5*a1^5 - 432*a5*x34^4*a3^3*a2^5*a1^5 + 48*x34^5*a3^3*a2^5*a1^5 + 216*a6^4*a3^4*a2^5*a1^5 + 128*a6^3*a5*a3^4*a2^5*a1^5 + 432*a6^2*a5^2*a3^4*a2^5*a1^5 + 128*a6*a5^3*a3^4*a2^5*a1^5 + 216*a5^4*a3^4*a2^5*a1^5 - 160*a6^3*x34*a3^4*a2^5*a1^5 - 960*a6^2*a5*x34*a3^4*a2^5*a1^5 - 960*a6*a5^2*x34*a3^4*a2^5*a1^5 - 160*a5^3*x34*a3^4*a2^5*a1^5 + 2592*a6*a5*x34^2*a3^4*a2^5*a1^5 - 640*a6*x34^3*a3^4*a2^5*a1^5 - 640*a5*x34^3*a3^4*a2^5*a1^5 + 120*x34^4*a3^4*a2^5*a1^5 - 64*a6^3*a3^5*a2^5*a1^5 - 384*a6^2*a5*a3^5*a2^5*a1^5 - 384*a6*a5^2*a3^5*a2^5*a1^5 - 64*a5^3*a3^5*a2^5*a1^5 + 96*a6^2*x34*a3^5*a2^5*a1^5 + 1152*a6*a5*x34*a3^5*a2^5*a1^5 + 96*a5^2*x34*a3^5*a2^5*a1^5 - 480*a6*x34^2*a3^5*a2^5*a1^5 - 480*a5*x34^2*a3^5*a2^5*a1^5 + 160*x34^3*a3^5*a2^5*a1^5 + 32*a6^2*a3^6*a2^5*a1^5 + 384*a6*a5*a3^6*a2^5*a1^5 + 32*a5^2*a3^6*a2^5*a1^5 - 224*a6*x34*a3^6*a2^5*a1^5 - 224*a5*x34*a3^6*a2^5*a1^5 + 128*x34^2*a3^6*a2^5*a1^5 - 64*a6*a3^7*a2^5*a1^5 - 64*a5*a3^7*a2^5*a1^5 + 64*x34*a3^7*a2^5*a1^5 + 16*a3^8*a2^5*a1^5 + 8*a6^5*a5^2*a2^6*a1^5 - 8*a6^4*a5^3*a2^6*a1^5 - 8*a6^3*a5^4*a2^6*a1^5 + 8*a6^2*a5^5*a2^6*a1^5 - 8*a6^5*a5*x34*a2^6*a1^5 + 16*a6^4*a5^2*x34*a2^6*a1^5 - 16*a6^3*a5^3*x34*a2^6*a1^5 + 16*a6^2*a5^4*x34*a2^6*a1^5 - 8*a6*a5^5*x34*a2^6*a1^5 + 8*a6^5*x34^2*a2^6*a1^5 + 16*a6^4*a5*x34^2*a2^6*a1^5 - 8*a6^3*a5^2*x34^2*a2^6*a1^5 - 8*a6^2*a5^3*x34^2*a2^6*a1^5 + 16*a6*a5^4*x34^2*a2^6*a1^5 + 8*a5^5*x34^2*a2^6*a1^5 - 8*a6^4*x34^3*a2^6*a1^5 - 16*a6^3*a5*x34^3*a2^6*a1^5 - 8*a6^2*a5^2*x34^3*a2^6*a1^5 - 16*a6*a5^3*x34^3*a2^6*a1^5 - 8*a5^4*x34^3*a2^6*a1^5 - 8*a6^3*x34^4*a2^6*a1^5 + 16*a6^2*a5*x34^4*a2^6*a1^5 + 16*a6*a5^2*x34^4*a2^6*a1^5 - 8*a5^3*x34^4*a2^6*a1^5 + 8*a6^2*x34^5*a2^6*a1^5 - 8*a6*a5*x34^5*a2^6*a1^5 + 8*a5^2*x34^5*a2^6*a1^5 - 16*a6^5*a5*a3*a2^6*a1^5 + 32*a6^4*a5^2*a3*a2^6*a1^5 - 32*a6^3*a5^3*a3*a2^6*a1^5 + 32*a6^2*a5^4*a3*a2^6*a1^5 - 16*a6*a5^5*a3*a2^6*a1^5 + 8*a6^5*x34*a3*a2^6*a1^5 - 40*a6^4*a5*x34*a3*a2^6*a1^5 + 32*a6^3*a5^2*x34*a3*a2^6*a1^5 + 32*a6^2*a5^3*x34*a3*a2^6*a1^5 - 40*a6*a5^4*x34*a3*a2^6*a1^5 + 8*a5^5*x34*a3*a2^6*a1^5 - 8*a6^4*x34^2*a3*a2^6*a1^5 - 96*a6^2*a5^2*x34^2*a3*a2^6*a1^5 - 8*a5^4*x34^2*a3*a2^6*a1^5 - 48*a6^3*x34^3*a3*a2^6*a1^5 + 112*a6^2*a5*x34^3*a3*a2^6*a1^5 + 112*a6*a5^2*x34^3*a3*a2^6*a1^5 - 48*a5^3*x34^3*a3*a2^6*a1^5 + 56*a6^2*x34^4*a3*a2^6*a1^5 - 112*a6*a5*x34^4*a3*a2^6*a1^5 + 56*a5^2*x34^4*a3*a2^6*a1^5 - 8*a6*x34^5*a3*a2^6*a1^5 - 8*a5*x34^5*a3*a2^6*a1^5 + 8*a6^5*a3^2*a2^6*a1^5 - 40*a6^4*a5*a3^2*a2^6*a1^5 + 32*a6^3*a5^2*a3^2*a2^6*a1^5 + 32*a6^2*a5^3*a3^2*a2^6*a1^5 - 40*a6*a5^4*a3^2*a2^6*a1^5 + 8*a5^5*a3^2*a2^6*a1^5 + 24*a6^4*x34*a3^2*a2^6*a1^5 + 96*a6^3*a5*x34*a3^2*a2^6*a1^5 - 240*a6^2*a5^2*x34*a3^2*a2^6*a1^5 + 96*a6*a5^3*x34*a3^2*a2^6*a1^5 + 24*a5^4*x34*a3^2*a2^6*a1^5 - 104*a6^3*x34^2*a3^2*a2^6*a1^5 + 168*a6^2*a5*x34^2*a3^2*a2^6*a1^5 + 168*a6*a5^2*x34^2*a3^2*a2^6*a1^5 - 104*a5^3*x34^2*a3^2*a2^6*a1^5 + 136*a6^2*x34^3*a3^2*a2^6*a1^5 - 320*a6*a5*x34^3*a3^2*a2^6*a1^5 + 136*a5^2*x34^3*a3^2*a2^6*a1^5 - 24*a6*x34^4*a3^2*a2^6*a1^5 - 24*a5*x34^4*a3^2*a2^6*a1^5 + 8*x34^5*a3^2*a2^6*a1^5 + 16*a6^4*a3^3*a2^6*a1^5 + 64*a6^3*a5*a3^3*a2^6*a1^5 - 160*a6^2*a5^2*a3^3*a2^6*a1^5 + 64*a6*a5^3*a3^3*a2^6*a1^5 + 16*a5^4*a3^3*a2^6*a1^5 - 112*a6^3*x34*a3^3*a2^6*a1^5 + 112*a6^2*a5*x34*a3^3*a2^6*a1^5 + 112*a6*a5^2*x34*a3^3*a2^6*a1^5 - 112*a5^3*x34*a3^3*a2^6*a1^5 + 144*a6^2*x34^2*a3^3*a2^6*a1^5 - 320*a6*a5*x34^2*a3^3*a2^6*a1^5 + 144*a5^2*x34^2*a3^3*a2^6*a1^5 - 32*a6*x34^3*a3^3*a2^6*a1^5 - 32*a5*x34^3*a3^3*a2^6*a1^5 + 32*x34^4*a3^3*a2^6*a1^5 - 56*a6^3*a3^4*a2^6*a1^5 + 56*a6^2*a5*a3^4*a2^6*a1^5 + 56*a6*a5^2*a3^4*a2^6*a1^5 - 56*a5^3*a3^4*a2^6*a1^5 + 80*a6^2*x34*a3^4*a2^6*a1^5 - 160*a6*a5*x34*a3^4*a2^6*a1^5 + 80*a5^2*x34*a3^4*a2^6*a1^5 - 16*a6*x34^2*a3^4*a2^6*a1^5 - 16*a5*x34^2*a3^4*a2^6*a1^5 + 40*x34^3*a3^4*a2^6*a1^5 + 32*a6^2*a3^5*a2^6*a1^5 - 64*a6*a5*a3^5*a2^6*a1^5 + 32*a5^2*a3^5*a2^6*a1^5 + 16*x34^2*a3^5*a2^6*a1^5 - 8*a6^6*a5^4*x34^2*a1^6 + 8*a6^5*a5^5*x34^2*a1^6 - 8*a6^4*a5^6*x34^2*a1^6 + 16*a6^6*a5^3*x34^3*a1^6 - 8*a6^5*a5^4*x34^3*a1^6 - 8*a6^4*a5^5*x34^3*a1^6 + 16*a6^3*a5^6*x34^3*a1^6 - 8*a6^6*a5^2*x34^4*a1^6 - 8*a6^5*a5^3*x34^4*a1^6 + 24*a6^4*a5^4*x34^4*a1^6 - 8*a6^3*a5^5*x34^4*a1^6 - 8*a6^2*a5^6*x34^4*a1^6 + 8*a6^5*a5^2*x34^5*a1^6 - 8*a6^4*a5^3*x34^5*a1^6 - 8*a6^3*a5^4*x34^5*a1^6 + 8*a6^2*a5^5*x34^5*a1^6 - 8*a6^4*a5^2*x34^6*a1^6 + 16*a6^3*a5^3*x34^6*a1^6 - 8*a6^2*a5^4*x34^6*a1^6 - 8*a6^6*a5^4*x34*a3*a1^6 + 8*a6^5*a5^5*x34*a3*a1^6 - 8*a6^4*a5^6*x34*a3*a1^6 + 40*a6^6*a5^3*x34^2*a3*a1^6 - 8*a6^5*a5^4*x34^2*a3*a1^6 - 8*a6^4*a5^5*x34^2*a3*a1^6 + 40*a6^3*a5^6*x34^2*a3*a1^6 - 40*a6^6*a5^2*x34^3*a3*a1^6 - 48*a6^5*a5^3*x34^3*a3*a1^6 + 88*a6^4*a5^4*x34^3*a3*a1^6 - 48*a6^3*a5^5*x34^3*a3*a1^6 - 40*a6^2*a5^6*x34^3*a3*a1^6 + 8*a6^6*a5*x34^4*a3*a1^6 + 56*a6^5*a5^2*x34^4*a3*a1^6 - 48*a6^4*a5^3*x34^4*a3*a1^6 - 48*a6^3*a5^4*x34^4*a3*a1^6 + 56*a6^2*a5^5*x34^4*a3*a1^6 + 8*a6*a5^6*x34^4*a3*a1^6 - 8*a6^5*a5*x34^5*a3*a1^6 - 32*a6^4*a5^2*x34^5*a3*a1^6 + 80*a6^3*a5^3*x34^5*a3*a1^6 - 32*a6^2*a5^4*x34^5*a3*a1^6 - 8*a6*a5^5*x34^5*a3*a1^6 + 8*a6^4*a5*x34^6*a3*a1^6 - 8*a6^3*a5^2*x34^6*a3*a1^6 - 8*a6^2*a5^3*x34^6*a3*a1^6 + 8*a6*a5^4*x34^6*a3*a1^6 - 8*a6^6*a5^4*a3^2*a1^6 + 8*a6^5*a5^5*a3^2*a1^6 - 8*a6^4*a5^6*a3^2*a1^6 + 24*a6^6*a5^3*x34*a3^2*a1^6 + 24*a6^5*a5^4*x34*a3^2*a1^6 + 24*a6^4*a5^5*x34*a3^2*a1^6 + 24*a6^3*a5^6*x34*a3^2*a1^6 - 48*a6^6*a5^2*x34^2*a3^2*a1^6 - 104*a6^5*a5^3*x34^2*a3^2*a1^6 - 8*a6^4*a5^4*x34^2*a3^2*a1^6 - 104*a6^3*a5^5*x34^2*a3^2*a1^6 - 48*a6^2*a5^6*x34^2*a3^2*a1^6 + 24*a6^6*a5*x34^3*a3^2*a1^6 + 136*a6^5*a5^2*x34^3*a3^2*a1^6 + 136*a6^2*a5^5*x34^3*a3^2*a1^6 + 24*a6*a5^6*x34^3*a3^2*a1^6 - 8*a6^6*x34^4*a3^2*a1^6 - 24*a6^5*a5*x34^4*a3^2*a1^6 - 168*a6^4*a5^2*x34^4*a3^2*a1^6 + 272*a6^3*a5^3*x34^4*a3^2*a1^6 - 168*a6^2*a5^4*x34^4*a3^2*a1^6 - 24*a6*a5^5*x34^4*a3^2*a1^6 - 8*a5^6*x34^4*a3^2*a1^6 + 8*a6^5*x34^5*a3^2*a1^6 + 64*a6^4*a5*x34^5*a3^2*a1^6 - 56*a6^3*a5^2*x34^5*a3^2*a1^6 - 56*a6^2*a5^3*x34^5*a3^2*a1^6 + 64*a6*a5^4*x34^5*a3^2*a1^6 + 8*a5^5*x34^5*a3^2*a1^6 - 8*a6^4*x34^6*a3^2*a1^6 - 8*a6^3*a5*x34^6*a3^2*a1^6 + 24*a6^2*a5^2*x34^6*a3^2*a1^6 - 8*a6*a5^3*x34^6*a3^2*a1^6 - 8*a5^4*x34^6*a3^2*a1^6 + 16*a6^6*a5^3*a3^3*a1^6 + 16*a6^5*a5^4*a3^3*a1^6 + 16*a6^4*a5^5*a3^3*a1^6 + 16*a6^3*a5^6*a3^3*a1^6 - 16*a6^6*a5^2*x34*a3^3*a1^6 - 112*a6^5*a5^3*x34*a3^3*a1^6 - 192*a6^4*a5^4*x34*a3^3*a1^6 - 112*a6^3*a5^5*x34*a3^3*a1^6 - 16*a6^2*a5^6*x34*a3^3*a1^6 + 16*a6^6*a5*x34^2*a3^3*a1^6 + 144*a6^5*a5^2*x34^2*a3^3*a1^6 + 320*a6^4*a5^3*x34^2*a3^3*a1^6 + 320*a6^3*a5^4*x34^2*a3^3*a1^6 + 144*a6^2*a5^5*x34^2*a3^3*a1^6 + 16*a6*a5^6*x34^2*a3^3*a1^6 - 16*a6^6*x34^3*a3^3*a1^6 - 32*a6^5*a5*x34^3*a3^3*a1^6 - 400*a6^4*a5^2*x34^3*a3^3*a1^6 + 80*a6^3*a5^3*x34^3*a3^3*a1^6 - 400*a6^2*a5^4*x34^3*a3^3*a1^6 - 32*a6*a5^5*x34^3*a3^3*a1^6 - 16*a5^6*x34^3*a3^3*a1^6 + 32*a6^5*x34^4*a3^3*a1^6 + 192*a6^4*a5*x34^4*a3^3*a1^6 - 48*a6^3*a5^2*x34^4*a3^3*a1^6 - 48*a6^2*a5^3*x34^4*a3^3*a1^6 + 192*a6*a5^4*x34^4*a3^3*a1^6 + 32*a5^5*x34^4*a3^3*a1^6 - 56*a6^4*x34^5*a3^3*a1^6 - 64*a6^3*a5*x34^5*a3^3*a1^6 + 136*a6^2*a5^2*x34^5*a3^3*a1^6 - 64*a6*a5^3*x34^5*a3^3*a1^6 - 56*a5^4*x34^5*a3^3*a1^6 + 16*a6^3*x34^6*a3^3*a1^6 - 8*a6^2*a5*x34^6*a3^3*a1^6 - 8*a6*a5^2*x34^6*a3^3*a1^6 + 16*a5^3*x34^6*a3^3*a1^6 - 8*a6^6*a5^2*a3^4*a1^6 - 56*a6^5*a5^3*a3^4*a1^6 - 96*a6^4*a5^4*a3^4*a1^6 - 56*a6^3*a5^5*a3^4*a1^6 - 8*a6^2*a5^6*a3^4*a1^6 + 80*a6^5*a5^2*x34*a3^4*a1^6 + 480*a6^4*a5^3*x34*a3^4*a1^6 + 480*a6^3*a5^4*x34*a3^4*a1^6 + 80*a6^2*a5^5*x34*a3^4*a1^6 - 8*a6^6*x34^2*a3^4*a1^6 - 16*a6^5*a5*x34^2*a3^4*a1^6 - 520*a6^4*a5^2*x34^2*a3^4*a1^6 - 720*a6^3*a5^3*x34^2*a3^4*a1^6 - 520*a6^2*a5^4*x34^2*a3^4*a1^6 - 16*a6*a5^5*x34^2*a3^4*a1^6 - 8*a5^6*x34^2*a3^4*a1^6 + 40*a6^5*x34^3*a3^4*a1^6 + 280*a6^4*a5*x34^3*a3^4*a1^6 + 320*a6^3*a5^2*x34^3*a3^4*a1^6 + 320*a6^2*a5^3*x34^3*a3^4*a1^6 + 280*a6*a5^4*x34^3*a3^4*a1^6 + 40*a5^5*x34^3*a3^4*a1^6 - 136*a6^4*x34^4*a3^4*a1^6 - 208*a6^3*a5*x34^4*a3^4*a1^6 + 192*a6^2*a5^2*x34^4*a3^4*a1^6 - 208*a6*a5^3*x34^4*a3^4*a1^6 - 136*a5^4*x34^4*a3^4*a1^6 + 88*a6^3*x34^5*a3^4*a1^6 - 32*a6^2*a5*x34^5*a3^4*a1^6 - 32*a6*a5^2*x34^5*a3^4*a1^6 + 88*a5^3*x34^5*a3^4*a1^6 - 8*a6^2*x34^6*a3^4*a1^6 + 8*a6*a5*x34^6*a3^4*a1^6 - 8*a5^2*x34^6*a3^4*a1^6 + 32*a6^5*a5^2*a3^5*a1^6 + 192*a6^4*a5^3*a3^5*a1^6 + 192*a6^3*a5^4*a3^5*a1^6 + 32*a6^2*a5^5*a3^5*a1^6 - 384*a6^4*a5^2*x34*a3^5*a1^6 - 912*a6^3*a5^3*x34*a3^5*a1^6 - 384*a6^2*a5^4*x34*a3^5*a1^6 + 16*a6^5*x34^2*a3^5*a1^6 + 224*a6^4*a5*x34^2*a3^5*a1^6 + 800*a6^3*a5^2*x34^2*a3^5*a1^6 + 800*a6^2*a5^3*x34^2*a3^5*a1^6 + 224*a6*a5^4*x34^2*a3^5*a1^6 + 16*a5^5*x34^2*a3^5*a1^6 - 152*a6^4*x34^3*a3^5*a1^6 - 368*a6^3*a5*x34^3*a3^5*a1^6 - 120*a6^2*a5^2*x34^3*a3^5*a1^6 - 368*a6*a5^3*x34^3*a3^5*a1^6 - 152*a5^4*x34^3*a3^5*a1^6 + 192*a6^3*x34^4*a3^5*a1^6 - 24*a6^2*a5*x34^4*a3^5*a1^6 - 24*a6*a5^2*x34^4*a3^5*a1^6 + 192*a5^3*x34^4*a3^5*a1^6 - 40*a6^2*x34^5*a3^5*a1^6 + 40*a6*a5*x34^5*a3^5*a1^6 - 40*a5^2*x34^5*a3^5*a1^6 - 128*a6^4*a5^2*a3^6*a1^6 - 304*a6^3*a5^3*a3^6*a1^6 - 128*a6^2*a5^4*a3^6*a1^6 + 112*a6^4*a5*x34*a3^6*a1^6 + 672*a6^3*a5^2*x34*a3^6*a1^6 + 672*a6^2*a5^3*x34*a3^6*a1^6 + 112*a6*a5^4*x34*a3^6*a1^6 - 88*a6^4*x34^2*a3^6*a1^6 - 384*a6^3*a5*x34^2*a3^6*a1^6 - 488*a6^2*a5^2*x34^2*a3^6*a1^6 - 384*a6*a5^3*x34^2*a3^6*a1^6 - 88*a5^4*x34^2*a3^6*a1^6 + 224*a6^3*x34^3*a3^6*a1^6 + 56*a6^2*a5*x34^3*a3^6*a1^6 + 56*a6*a5^2*x34^3*a3^6*a1^6 + 224*a5^3*x34^3*a3^6*a1^6 - 88*a6^2*x34^4*a3^6*a1^6 + 88*a6*a5*x34^4*a3^6*a1^6 - 88*a5^2*x34^4*a3^6*a1^6 + 32*a6^4*a5*a3^7*a1^6 + 192*a6^3*a5^2*a3^7*a1^6 + 192*a6^2*a5^3*a3^7*a1^6 + 32*a6*a5^4*a3^7*a1^6 - 32*a6^4*x34*a3^7*a1^6 - 224*a6^3*a5*x34*a3^7*a1^6 - 384*a6^2*a5^2*x34*a3^7*a1^6 - 224*a6*a5^3*x34*a3^7*a1^6 - 32*a5^4*x34*a3^7*a1^6 + 160*a6^3*x34^2*a3^7*a1^6 + 112*a6^2*a5*x34^2*a3^7*a1^6 + 112*a6*a5^2*x34^2*a3^7*a1^6 + 160*a5^3*x34^2*a3^7*a1^6 - 112*a6^2*x34^3*a3^7*a1^6 + 112*a6*a5*x34^3*a3^7*a1^6 - 112*a5^2*x34^3*a3^7*a1^6 - 8*a6^4*a3^8*a1^6 - 56*a6^3*a5*a3^8*a1^6 - 96*a6^2*a5^2*a3^8*a1^6 - 56*a6*a5^3*a3^8*a1^6 - 8*a5^4*a3^8*a1^6 + 72*a6^3*x34*a3^8*a1^6 + 72*a6^2*a5*x34*a3^8*a1^6 + 72*a6*a5^2*x34*a3^8*a1^6 + 72*a5^3*x34*a3^8*a1^6 - 88*a6^2*x34^2*a3^8*a1^6 + 88*a6*a5*x34^2*a3^8*a1^6 - 88*a5^2*x34^2*a3^8*a1^6 + 16*a6^3*a3^9*a1^6 + 16*a6^2*a5*a3^9*a1^6 + 16*a6*a5^2*a3^9*a1^6 + 16*a5^3*a3^9*a1^6 - 40*a6^2*x34*a3^9*a1^6 + 40*a6*a5*x34*a3^9*a1^6 - 40*a5^2*x34*a3^9*a1^6 - 8*a6^2*a3^10*a1^6 + 8*a6*a5*a3^10*a1^6 - 8*a5^2*a3^10*a1^6 + 8*a6^6*a5^4*x34*a2*a1^6 - 8*a6^5*a5^5*x34*a2*a1^6 + 8*a6^4*a5^6*x34*a2*a1^6 - 8*a6^6*a5^3*x34^2*a2*a1^6 + 16*a6^5*a5^4*x34^2*a2*a1^6 + 16*a6^4*a5^5*x34^2*a2*a1^6 - 8*a6^3*a5^6*x34^2*a2*a1^6 - 8*a6^6*a5^2*x34^3*a2*a1^6 - 16*a6^5*a5^3*x34^3*a2*a1^6 - 8*a6^4*a5^4*x34^3*a2*a1^6 - 16*a6^3*a5^5*x34^3*a2*a1^6 - 8*a6^2*a5^6*x34^3*a2*a1^6 + 8*a6^6*a5*x34^4*a2*a1^6 + 16*a6^5*a5^2*x34^4*a2*a1^6 - 8*a6^4*a5^3*x34^4*a2*a1^6 - 8*a6^3*a5^4*x34^4*a2*a1^6 + 16*a6^2*a5^5*x34^4*a2*a1^6 + 8*a6*a5^6*x34^4*a2*a1^6 - 8*a6^5*a5*x34^5*a2*a1^6 + 16*a6^4*a5^2*x34^5*a2*a1^6 - 16*a6^3*a5^3*x34^5*a2*a1^6 + 16*a6^2*a5^4*x34^5*a2*a1^6 - 8*a6*a5^5*x34^5*a2*a1^6 + 8*a6^4*a5*x34^6*a2*a1^6 - 8*a6^3*a5^2*x34^6*a2*a1^6 - 8*a6^2*a5^3*x34^6*a2*a1^6 + 8*a6*a5^4*x34^6*a2*a1^6 + 16*a6^6*a5^4*a3*a2*a1^6 - 16*a6^5*a5^5*a3*a2*a1^6 + 16*a6^4*a5^6*a3*a2*a1^6 - 16*a6^6*a5^3*x34*a3*a2*a1^6 - 40*a6^5*a5^4*x34*a3*a2*a1^6 - 40*a6^4*a5^5*x34*a3*a2*a1^6 - 16*a6^3*a5^6*x34*a3*a2*a1^6 - 24*a6^6*a5^2*x34^2*a3*a2*a1^6 + 96*a6^4*a5^4*x34^2*a3*a2*a1^6 - 24*a6^2*a5^6*x34^2*a3*a2*a1^6 + 32*a6^6*a5*x34^3*a3*a2*a1^6 + 112*a6^5*a5^2*x34^3*a3*a2*a1^6 - 112*a6^4*a5^3*x34^3*a3*a2*a1^6 - 112*a6^3*a5^4*x34^3*a3*a2*a1^6 + 112*a6^2*a5^5*x34^3*a3*a2*a1^6 + 32*a6*a5^6*x34^3*a3*a2*a1^6 + 8*a6^6*x34^4*a3*a2*a1^6 - 112*a6^5*a5*x34^4*a3*a2*a1^6 + 200*a6^4*a5^2*x34^4*a3*a2*a1^6 - 160*a6^3*a5^3*x34^4*a3*a2*a1^6 + 200*a6^2*a5^4*x34^4*a3*a2*a1^6 - 112*a6*a5^5*x34^4*a3*a2*a1^6 + 8*a5^6*x34^4*a3*a2*a1^6 - 8*a6^5*x34^5*a3*a2*a1^6 - 24*a6^4*a5*x34^5*a3*a2*a1^6 - 24*a6*a5^4*x34^5*a3*a2*a1^6 - 8*a5^5*x34^5*a3*a2*a1^6 + 8*a6^4*x34^6*a3*a2*a1^6 + 8*a5^4*x34^6*a3*a2*a1^6 - 16*a6^6*a5^3*a3^2*a2*a1^6 - 40*a6^5*a5^4*a3^2*a2*a1^6 - 40*a6^4*a5^5*a3^2*a2*a1^6 - 16*a6^3*a5^6*a3^2*a2*a1^6 - 24*a6^6*a5^2*x34*a3^2*a2*a1^6 + 96*a6^5*a5^3*x34*a3^2*a2*a1^6 + 336*a6^4*a5^4*x34*a3^2*a2*a1^6 + 96*a6^3*a5^5*x34*a3^2*a2*a1^6 - 24*a6^2*a5^6*x34*a3^2*a2*a1^6 + 48*a6^6*a5*x34^2*a3^2*a2*a1^6 + 168*a6^5*a5^2*x34^2*a3^2*a2*a1^6 - 408*a6^4*a5^3*x34^2*a3^2*a2*a1^6 - 408*a6^3*a5^4*x34^2*a3^2*a2*a1^6 + 168*a6^2*a5^5*x34^2*a3^2*a2*a1^6 + 48*a6*a5^6*x34^2*a3^2*a2*a1^6 + 24*a6^6*x34^3*a3^2*a2*a1^6 - 320*a6^5*a5*x34^3*a3^2*a2*a1^6 + 520*a6^4*a5^2*x34^3*a3^2*a2*a1^6 - 240*a6^3*a5^3*x34^3*a3^2*a2*a1^6 + 520*a6^2*a5^4*x34^3*a3^2*a2*a1^6 - 320*a6*a5^5*x34^3*a3^2*a2*a1^6 + 24*a5^6*x34^3*a3^2*a2*a1^6 - 24*a6^5*x34^4*a3^2*a2*a1^6 - 120*a6^4*a5*x34^4*a3^2*a2*a1^6 - 120*a6*a5^4*x34^4*a3^2*a2*a1^6 - 24*a5^5*x34^4*a3^2*a2*a1^6 + 64*a6^4*x34^5*a3^2*a2*a1^6 + 48*a6^3*a5*x34^5*a3^2*a2*a1^6 - 72*a6^2*a5^2*x34^5*a3^2*a2*a1^6 + 48*a6*a5^3*x34^5*a3^2*a2*a1^6 + 64*a5^4*x34^5*a3^2*a2*a1^6 - 8*a6^3*x34^6*a3^2*a2*a1^6 - 8*a5^3*x34^6*a3^2*a2*a1^6 - 16*a6^6*a5^2*a3^3*a2*a1^6 + 64*a6^5*a5^3*a3^3*a2*a1^6 + 224*a6^4*a5^4*a3^3*a2*a1^6 + 64*a6^3*a5^5*a3^3*a2*a1^6 - 16*a6^2*a5^6*a3^3*a2*a1^6 + 32*a6^6*a5*x34*a3^3*a2*a1^6 + 112*a6^5*a5^2*x34*a3^3*a2*a1^6 - 592*a6^4*a5^3*x34*a3^3*a2*a1^6 - 592*a6^3*a5^4*x34*a3^3*a2*a1^6 + 112*a6^2*a5^5*x34*a3^3*a2*a1^6 + 32*a6*a5^6*x34*a3^3*a2*a1^6 + 16*a6^6*x34^2*a3^3*a2*a1^6 - 320*a6^5*a5*x34^2*a3^3*a2*a1^6 + 400*a6^4*a5^2*x34^2*a3^3*a2*a1^6 + 320*a6^3*a5^3*x34^2*a3^3*a2*a1^6 + 400*a6^2*a5^4*x34^2*a3^3*a2*a1^6 - 320*a6*a5^5*x34^2*a3^3*a2*a1^6 + 16*a5^6*x34^2*a3^3*a2*a1^6 - 32*a6^5*x34^3*a3^3*a2*a1^6 - 160*a6^4*a5*x34^3*a3^3*a2*a1^6 + 80*a6^3*a5^2*x34^3*a3^3*a2*a1^6 + 80*a6^2*a5^3*x34^3*a3^3*a2*a1^6 - 160*a6*a5^4*x34^3*a3^3*a2*a1^6 - 32*a5^5*x34^3*a3^3*a2*a1^6 + 192*a6^4*x34^4*a3^3*a2*a1^6 + 160*a6^3*a5*x34^4*a3^3*a2*a1^6 - 480*a6^2*a5^2*x34^4*a3^3*a2*a1^6 + 160*a6*a5^3*x34^4*a3^3*a2*a1^6 + 192*a5^4*x34^4*a3^3*a2*a1^6 - 64*a6^3*x34^5*a3^3*a2*a1^6 + 48*a6^2*a5*x34^5*a3^3*a2*a1^6 + 48*a6*a5^2*x34^5*a3^3*a2*a1^6 - 64*a5^3*x34^5*a3^3*a2*a1^6 - 8*a6^2*x34^6*a3^3*a2*a1^6 - 8*a5^2*x34^6*a3^3*a2*a1^6 + 16*a6^6*a5*a3^4*a2*a1^6 + 56*a6^5*a5^2*a3^4*a2*a1^6 - 296*a6^4*a5^3*a3^4*a2*a1^6 - 296*a6^3*a5^4*a3^4*a2*a1^6 + 56*a6^2*a5^5*a3^4*a2*a1^6 + 16*a6*a5^6*a3^4*a2*a1^6 - 160*a6^5*a5*x34*a3^4*a2*a1^6 + 80*a6^4*a5^2*x34*a3^4*a2*a1^6 + 720*a6^3*a5^3*x34*a3^4*a2*a1^6 + 80*a6^2*a5^4*x34*a3^4*a2*a1^6 - 160*a6*a5^5*x34*a3^4*a2*a1^6 - 16*a6^5*x34^2*a3^4*a2*a1^6 + 240*a6^3*a5^2*x34^2*a3^4*a2*a1^6 + 240*a6^2*a5^3*x34^2*a3^4*a2*a1^6 - 16*a5^5*x34^2*a3^4*a2*a1^6 + 280*a6^4*x34^3*a3^4*a2*a1^6 + 80*a6^3*a5*x34^3*a3^4*a2*a1^6 - 1320*a6^2*a5^2*x34^3*a3^4*a2*a1^6 + 80*a6*a5^3*x34^3*a3^4*a2*a1^6 + 280*a5^4*x34^3*a3^4*a2*a1^6 - 208*a6^3*x34^4*a3^4*a2*a1^6 + 360*a6^2*a5*x34^4*a3^4*a2*a1^6 + 360*a6*a5^2*x34^4*a3^4*a2*a1^6 - 208*a5^3*x34^4*a3^4*a2*a1^6 - 32*a6^2*x34^5*a3^4*a2*a1^6 - 72*a6*a5*x34^5*a3^4*a2*a1^6 - 32*a5^2*x34^5*a3^4*a2*a1^6 + 8*a6*x34^6*a3^4*a2*a1^6 + 8*a5*x34^6*a3^4*a2*a1^6 - 64*a6^5*a5*a3^5*a2*a1^6 + 32*a6^4*a5^2*a3^5*a2*a1^6 + 288*a6^3*a5^3*a3^5*a2*a1^6 + 32*a6^2*a5^4*a3^5*a2*a1^6 - 64*a6*a5^5*a3^5*a2*a1^6 + 96*a6^4*a5*x34*a3^5*a2*a1^6 + 240*a6^3*a5^2*x34*a3^5*a2*a1^6 + 240*a6^2*a5^3*x34*a3^5*a2*a1^6 + 96*a6*a5^4*x34*a3^5*a2*a1^6 + 224*a6^4*x34^2*a3^5*a2*a1^6 - 192*a6^3*a5*x34^2*a3^5*a2*a1^6 - 1872*a6^2*a5^2*x34^2*a3^5*a2*a1^6 - 192*a6*a5^3*x34^2*a3^5*a2*a1^6 + 224*a5^4*x34^2*a3^5*a2*a1^6 - 368*a6^3*x34^3*a3^5*a2*a1^6 + 1008*a6^2*a5*x34^3*a3^5*a2*a1^6 + 1008*a6*a5^2*x34^3*a3^5*a2*a1^6 - 368*a5^3*x34^3*a3^5*a2*a1^6 - 24*a6^2*x34^4*a3^5*a2*a1^6 - 432*a6*a5*x34^4*a3^5*a2*a1^6 - 24*a5^2*x34^4*a3^5*a2*a1^6 + 40*a6*x34^5*a3^5*a2*a1^6 + 40*a5*x34^5*a3^5*a2*a1^6 + 32*a6^4*a5*a3^6*a2*a1^6 + 80*a6^3*a5^2*a3^6*a2*a1^6 + 80*a6^2*a5^3*a3^6*a2*a1^6 + 32*a6*a5^4*a3^6*a2*a1^6 + 112*a6^4*x34*a3^6*a2*a1^6 - 224*a6^3*a5*x34*a3^6*a2*a1^6 - 1344*a6^2*a5^2*x34*a3^6*a2*a1^6 - 224*a6*a5^3*x34*a3^6*a2*a1^6 + 112*a5^4*x34*a3^6*a2*a1^6 - 384*a6^3*x34^2*a3^6*a2*a1^6 + 1344*a6^2*a5*x34^2*a3^6*a2*a1^6 + 1344*a6*a5^2*x34^2*a3^6*a2*a1^6 - 384*a5^3*x34^2*a3^6*a2*a1^6 + 56*a6^2*x34^3*a3^6*a2*a1^6 - 1008*a6*a5*x34^3*a3^6*a2*a1^6 + 56*a5^2*x34^3*a3^6*a2*a1^6 + 88*a6*x34^4*a3^6*a2*a1^6 + 88*a5*x34^4*a3^6*a2*a1^6 + 32*a6^4*a3^7*a2*a1^6 - 64*a6^3*a5*a3^7*a2*a1^6 - 384*a6^2*a5^2*a3^7*a2*a1^6 - 64*a6*a5^3*a3^7*a2*a1^6 + 32*a5^4*a3^7*a2*a1^6 - 224*a6^3*x34*a3^7*a2*a1^6 + 864*a6^2*a5*x34*a3^7*a2*a1^6 + 864*a6*a5^2*x34*a3^7*a2*a1^6 - 224*a5^3*x34*a3^7*a2*a1^6 + 112*a6^2*x34^2*a3^7*a2*a1^6 - 1152*a6*a5*x34^2*a3^7*a2*a1^6 + 112*a5^2*x34^2*a3^7*a2*a1^6 + 112*a6*x34^3*a3^7*a2*a1^6 + 112*a5*x34^3*a3^7*a2*a1^6 - 56*a6^3*a3^8*a2*a1^6 + 216*a6^2*a5*a3^8*a2*a1^6 + 216*a6*a5^2*a3^8*a2*a1^6 - 56*a5^3*a3^8*a2*a1^6 + 72*a6^2*x34*a3^8*a2*a1^6 - 648*a6*a5*x34*a3^8*a2*a1^6 + 72*a5^2*x34*a3^8*a2*a1^6 + 88*a6*x34^2*a3^8*a2*a1^6 + 88*a5*x34^2*a3^8*a2*a1^6 + 16*a6^2*a3^9*a2*a1^6 - 144*a6*a5*a3^9*a2*a1^6 + 16*a5^2*a3^9*a2*a1^6 + 40*a6*x34*a3^9*a2*a1^6 + 40*a5*x34*a3^9*a2*a1^6 + 8*a6*a3^10*a2*a1^6 + 8*a5*a3^10*a2*a1^6 - 8*a6^6*a5^4*a2^2*a1^6 + 8*a6^5*a5^5*a2^2*a1^6 - 8*a6^4*a5^6*a2^2*a1^6 - 8*a6^6*a5^3*x34*a2^2*a1^6 + 16*a6^5*a5^4*x34*a2^2*a1^6 + 16*a6^4*a5^5*x34*a2^2*a1^6 - 8*a6^3*a5^6*x34*a2^2*a1^6 + 24*a6^6*a5^2*x34^2*a2^2*a1^6 - 8*a6^5*a5^3*x34^2*a2^2*a1^6 - 128*a6^4*a5^4*x34^2*a2^2*a1^6 - 8*a6^3*a5^5*x34^2*a2^2*a1^6 + 24*a6^2*a5^6*x34^2*a2^2*a1^6 - 8*a6^6*a5*x34^3*a2^2*a1^6 - 8*a6^5*a5^2*x34^3*a2^2*a1^6 + 112*a6^4*a5^3*x34^3*a2^2*a1^6 + 112*a6^3*a5^4*x34^3*a2^2*a1^6 - 8*a6^2*a5^5*x34^3*a2^2*a1^6 - 8*a6*a5^6*x34^3*a2^2*a1^6 - 8*a6^6*x34^4*a2^2*a1^6 + 16*a6^5*a5*x34^4*a2^2*a1^6 - 128*a6^4*a5^2*x34^4*a2^2*a1^6 + 112*a6^3*a5^3*x34^4*a2^2*a1^6 - 128*a6^2*a5^4*x34^4*a2^2*a1^6 + 16*a6*a5^5*x34^4*a2^2*a1^6 - 8*a5^6*x34^4*a2^2*a1^6 + 8*a6^5*x34^5*a2^2*a1^6 + 16*a6^4*a5*x34^5*a2^2*a1^6 - 8*a6^3*a5^2*x34^5*a2^2*a1^6 - 8*a6^2*a5^3*x34^5*a2^2*a1^6 + 16*a6*a5^4*x34^5*a2^2*a1^6 + 8*a5^5*x34^5*a2^2*a1^6 - 8*a6^4*x34^6*a2^2*a1^6 - 8*a6^3*a5*x34^6*a2^2*a1^6 + 24*a6^2*a5^2*x34^6*a2^2*a1^6 - 8*a6*a5^3*x34^6*a2^2*a1^6 - 8*a5^4*x34^6*a2^2*a1^6 - 16*a6^6*a5^3*a3*a2^2*a1^6 + 32*a6^5*a5^4*a3*a2^2*a1^6 + 32*a6^4*a5^5*a3*a2^2*a1^6 - 16*a6^3*a5^6*a3*a2^2*a1^6 + 48*a6^6*a5^2*x34*a3*a2^2*a1^6 + 32*a6^5*a5^3*x34*a3*a2^2*a1^6 - 136*a6^4*a5^4*x34*a3*a2^2*a1^6 + 32*a6^3*a5^5*x34*a3*a2^2*a1^6 + 48*a6^2*a5^6*x34*a3*a2^2*a1^6 - 24*a6^6*a5*x34^2*a3*a2^2*a1^6 - 96*a6^5*a5^2*x34^2*a3*a2^2*a1^6 + 216*a6^4*a5^3*x34^2*a3*a2^2*a1^6 + 216*a6^3*a5^4*x34^2*a3*a2^2*a1^6 - 96*a6^2*a5^5*x34^2*a3*a2^2*a1^6 - 24*a6*a5^6*x34^2*a3*a2^2*a1^6 - 40*a6^6*x34^3*a3*a2^2*a1^6 + 112*a6^5*a5*x34^3*a3*a2^2*a1^6 - 632*a6^4*a5^2*x34^3*a3*a2^2*a1^6 + 688*a6^3*a5^3*x34^3*a3*a2^2*a1^6 - 632*a6^2*a5^4*x34^3*a3*a2^2*a1^6 + 112*a6*a5^5*x34^3*a3*a2^2*a1^6 - 40*a5^6*x34^3*a3*a2^2*a1^6 + 56*a6^5*x34^4*a3*a2^2*a1^6 + 200*a6^4*a5*x34^4*a3*a2^2*a1^6 - 160*a6^3*a5^2*x34^4*a3*a2^2*a1^6 - 160*a6^2*a5^3*x34^4*a3*a2^2*a1^6 + 200*a6*a5^4*x34^4*a3*a2^2*a1^6 + 56*a5^5*x34^4*a3*a2^2*a1^6 - 32*a6^4*x34^5*a3*a2^2*a1^6 + 72*a6^2*a5^2*x34^5*a3*a2^2*a1^6 - 32*a5^4*x34^5*a3*a2^2*a1^6 - 8*a6^3*x34^6*a3*a2^2*a1^6 - 8*a5^3*x34^6*a3*a2^2*a1^6 + 48*a6^6*a5^2*a3^2*a2^2*a1^6 + 32*a6^5*a5^3*a3^2*a2^2*a1^6 - 136*a6^4*a5^4*a3^2*a2^2*a1^6 + 32*a6^3*a5^5*a3^2*a2^2*a1^6 + 48*a6^2*a5^6*a3^2*a2^2*a1^6 - 24*a6^6*a5*x34*a3^2*a2^2*a1^6 - 240*a6^5*a5^2*x34*a3^2*a2^2*a1^6 - 24*a6^4*a5^3*x34*a3^2*a2^2*a1^6 - 24*a6^3*a5^4*x34*a3^2*a2^2*a1^6 - 240*a6^2*a5^5*x34*a3^2*a2^2*a1^6 - 24*a6*a5^6*x34*a3^2*a2^2*a1^6 - 48*a6^6*x34^2*a3^2*a2^2*a1^6 + 168*a6^5*a5*x34^2*a3^2*a2^2*a1^6 - 408*a6^4*a5^2*x34^2*a3^2*a2^2*a1^6 + 1152*a6^3*a5^3*x34^2*a3^2*a2^2*a1^6 - 408*a6^2*a5^4*x34^2*a3^2*a2^2*a1^6 + 168*a6*a5^5*x34^2*a3^2*a2^2*a1^6 - 48*a5^6*x34^2*a3^2*a2^2*a1^6 + 136*a6^5*x34^3*a3^2*a2^2*a1^6 + 520*a6^4*a5*x34^3*a3^2*a2^2*a1^6 - 800*a6^3*a5^2*x34^3*a3^2*a2^2*a1^6 - 800*a6^2*a5^3*x34^3*a3^2*a2^2*a1^6 + 520*a6*a5^4*x34^3*a3^2*a2^2*a1^6 + 136*a5^5*x34^3*a3^2*a2^2*a1^6 - 168*a6^4*x34^4*a3^2*a2^2*a1^6 + 720*a6^2*a5^2*x34^4*a3^2*a2^2*a1^6 - 168*a5^4*x34^4*a3^2*a2^2*a1^6 - 56*a6^3*x34^5*a3^2*a2^2*a1^6 - 72*a6^2*a5*x34^5*a3^2*a2^2*a1^6 - 72*a6*a5^2*x34^5*a3^2*a2^2*a1^6 - 56*a5^3*x34^5*a3^2*a2^2*a1^6 + 24*a6^2*x34^6*a3^2*a2^2*a1^6 + 24*a5^2*x34^6*a3^2*a2^2*a1^6 - 16*a6^6*a5*a3^3*a2^2*a1^6 - 160*a6^5*a5^2*a3^3*a2^2*a1^6 - 16*a6^4*a5^3*a3^3*a2^2*a1^6 - 16*a6^3*a5^4*a3^3*a2^2*a1^6 - 160*a6^2*a5^5*a3^3*a2^2*a1^6 - 16*a6*a5^6*a3^3*a2^2*a1^6 - 16*a6^6*x34*a3^3*a2^2*a1^6 + 112*a6^5*a5*x34*a3^3*a2^2*a1^6 + 448*a6^4*a5^2*x34*a3^3*a2^2*a1^6 + 928*a6^3*a5^3*x34*a3^3*a2^2*a1^6 + 448*a6^2*a5^4*x34*a3^3*a2^2*a1^6 + 112*a6*a5^5*x34*a3^3*a2^2*a1^6 - 16*a5^6*x34*a3^3*a2^2*a1^6 + 144*a6^5*x34^2*a3^3*a2^2*a1^6 + 400*a6^4*a5*x34^2*a3^3*a2^2*a1^6 - 1760*a6^3*a5^2*x34^2*a3^3*a2^2*a1^6 - 1760*a6^2*a5^3*x34^2*a3^3*a2^2*a1^6 + 400*a6*a5^4*x34^2*a3^3*a2^2*a1^6 + 144*a5^5*x34^2*a3^3*a2^2*a1^6 - 400*a6^4*x34^3*a3^3*a2^2*a1^6 + 80*a6^3*a5*x34^3*a3^3*a2^2*a1^6 + 2400*a6^2*a5^2*x34^3*a3^3*a2^2*a1^6 + 80*a6*a5^3*x34^3*a3^3*a2^2*a1^6 - 400*a5^4*x34^3*a3^3*a2^2*a1^6 - 48*a6^3*x34^4*a3^3*a2^2*a1^6 - 480*a6^2*a5*x34^4*a3^3*a2^2*a1^6 - 480*a6*a5^2*x34^4*a3^3*a2^2*a1^6 - 48*a5^3*x34^4*a3^3*a2^2*a1^6 + 136*a6^2*x34^5*a3^3*a2^2*a1^6 + 48*a6*a5*x34^5*a3^3*a2^2*a1^6 + 136*a5^2*x34^5*a3^3*a2^2*a1^6 - 8*a6*x34^6*a3^3*a2^2*a1^6 - 8*a5*x34^6*a3^3*a2^2*a1^6 - 8*a6^6*a3^4*a2^2*a1^6 + 56*a6^5*a5*a3^4*a2^2*a1^6 + 224*a6^4*a5^2*a3^4*a2^2*a1^6 + 464*a6^3*a5^3*a3^4*a2^2*a1^6 + 224*a6^2*a5^4*a3^4*a2^2*a1^6 + 56*a6*a5^5*a3^4*a2^2*a1^6 - 8*a5^6*a3^4*a2^2*a1^6 + 80*a6^5*x34*a3^4*a2^2*a1^6 + 80*a6^4*a5*x34*a3^4*a2^2*a1^6 - 1840*a6^3*a5^2*x34*a3^4*a2^2*a1^6 - 1840*a6^2*a5^3*x34*a3^4*a2^2*a1^6 + 80*a6*a5^4*x34*a3^4*a2^2*a1^6 + 80*a5^5*x34*a3^4*a2^2*a1^6 - 520*a6^4*x34^2*a3^4*a2^2*a1^6 + 240*a6^3*a5*x34^2*a3^4*a2^2*a1^6 + 3960*a6^2*a5^2*x34^2*a3^4*a2^2*a1^6 + 240*a6*a5^3*x34^2*a3^4*a2^2*a1^6 - 520*a5^4*x34^2*a3^4*a2^2*a1^6 + 320*a6^3*x34^3*a3^4*a2^2*a1^6 - 1320*a6^2*a5*x34^3*a3^4*a2^2*a1^6 - 1320*a6*a5^2*x34^3*a3^4*a2^2*a1^6 + 320*a5^3*x34^3*a3^4*a2^2*a1^6 + 192*a6^2*x34^4*a3^4*a2^2*a1^6 + 360*a6*a5*x34^4*a3^4*a2^2*a1^6 + 192*a5^2*x34^4*a3^4*a2^2*a1^6 - 32*a6*x34^5*a3^4*a2^2*a1^6 - 32*a5*x34^5*a3^4*a2^2*a1^6 - 8*x34^6*a3^4*a2^2*a1^6 + 32*a6^5*a3^5*a2^2*a1^6 + 32*a6^4*a5*a3^5*a2^2*a1^6 - 736*a6^3*a5^2*a3^5*a2^2*a1^6 - 736*a6^2*a5^3*a3^5*a2^2*a1^6 + 32*a6*a5^4*a3^5*a2^2*a1^6 + 32*a5^5*a3^5*a2^2*a1^6 - 384*a6^4*x34*a3^5*a2^2*a1^6 + 240*a6^3*a5*x34*a3^5*a2^2*a1^6 + 3312*a6^2*a5^2*x34*a3^5*a2^2*a1^6 + 240*a6*a5^3*x34*a3^5*a2^2*a1^6 - 384*a5^4*x34*a3^5*a2^2*a1^6 + 800*a6^3*x34^2*a3^5*a2^2*a1^6 - 1872*a6^2*a5*x34^2*a3^5*a2^2*a1^6 - 1872*a6*a5^2*x34^2*a3^5*a2^2*a1^6 + 800*a5^3*x34^2*a3^5*a2^2*a1^6 - 120*a6^2*x34^3*a3^5*a2^2*a1^6 + 1008*a6*a5*x34^3*a3^5*a2^2*a1^6 - 120*a5^2*x34^3*a3^5*a2^2*a1^6 - 24*a6*x34^4*a3^5*a2^2*a1^6 - 24*a5*x34^4*a3^5*a2^2*a1^6 - 40*x34^5*a3^5*a2^2*a1^6 - 128*a6^4*a3^6*a2^2*a1^6 + 80*a6^3*a5*a3^6*a2^2*a1^6 + 1104*a6^2*a5^2*a3^6*a2^2*a1^6 + 80*a6*a5^3*a3^6*a2^2*a1^6 - 128*a5^4*a3^6*a2^2*a1^6 + 672*a6^3*x34*a3^6*a2^2*a1^6 - 1344*a6^2*a5*x34*a3^6*a2^2*a1^6 - 1344*a6*a5^2*x34*a3^6*a2^2*a1^6 + 672*a5^3*x34*a3^6*a2^2*a1^6 - 488*a6^2*x34^2*a3^6*a2^2*a1^6 + 1344*a6*a5*x34^2*a3^6*a2^2*a1^6 - 488*a5^2*x34^2*a3^6*a2^2*a1^6 + 56*a6*x34^3*a3^6*a2^2*a1^6 + 56*a5*x34^3*a3^6*a2^2*a1^6 - 88*x34^4*a3^6*a2^2*a1^6 + 192*a6^3*a3^7*a2^2*a1^6 - 384*a6^2*a5*a3^7*a2^2*a1^6 - 384*a6*a5^2*a3^7*a2^2*a1^6 + 192*a5^3*a3^7*a2^2*a1^6 - 384*a6^2*x34*a3^7*a2^2*a1^6 + 864*a6*a5*x34*a3^7*a2^2*a1^6 - 384*a5^2*x34*a3^7*a2^2*a1^6 + 112*a6*x34^2*a3^7*a2^2*a1^6 + 112*a5*x34^2*a3^7*a2^2*a1^6 - 112*x34^3*a3^7*a2^2*a1^6 - 96*a6^2*a3^8*a2^2*a1^6 + 216*a6*a5*a3^8*a2^2*a1^6 - 96*a5^2*a3^8*a2^2*a1^6 + 72*a6*x34*a3^8*a2^2*a1^6 + 72*a5*x34*a3^8*a2^2*a1^6 - 88*x34^2*a3^8*a2^2*a1^6 + 16*a6*a3^9*a2^2*a1^6 + 16*a5*a3^9*a2^2*a1^6 - 40*x34*a3^9*a2^2*a1^6 - 8*a3^10*a2^2*a1^6 + 16*a6^6*a5^3*a2^3*a1^6 - 8*a6^5*a5^4*a2^3*a1^6 - 8*a6^4*a5^5*a2^3*a1^6 + 16*a6^3*a5^6*a2^3*a1^6 - 8*a6^6*a5^2*x34*a2^3*a1^6 - 16*a6^5*a5^3*x34*a2^3*a1^6 - 8*a6^4*a5^4*x34*a2^3*a1^6 - 16*a6^3*a5^5*x34*a2^3*a1^6 - 8*a6^2*a5^6*x34*a2^3*a1^6 - 8*a6^6*a5*x34^2*a2^3*a1^6 - 8*a6^5*a5^2*x34^2*a2^3*a1^6 + 112*a6^4*a5^3*x34^2*a2^3*a1^6 + 112*a6^3*a5^4*x34^2*a2^3*a1^6 - 8*a6^2*a5^5*x34^2*a2^3*a1^6 - 8*a6*a5^6*x34^2*a2^3*a1^6 + 16*a6^6*x34^3*a2^3*a1^6 - 16*a6^5*a5*x34^3*a2^3*a1^6 + 112*a6^4*a5^2*x34^3*a2^3*a1^6 - 528*a6^3*a5^3*x34^3*a2^3*a1^6 + 112*a6^2*a5^4*x34^3*a2^3*a1^6 - 16*a6*a5^5*x34^3*a2^3*a1^6 + 16*a5^6*x34^3*a2^3*a1^6 - 8*a6^5*x34^4*a2^3*a1^6 - 8*a6^4*a5*x34^4*a2^3*a1^6 + 112*a6^3*a5^2*x34^4*a2^3*a1^6 + 112*a6^2*a5^3*x34^4*a2^3*a1^6 - 8*a6*a5^4*x34^4*a2^3*a1^6 - 8*a5^5*x34^4*a2^3*a1^6 - 8*a6^4*x34^5*a2^3*a1^6 - 16*a6^3*a5*x34^5*a2^3*a1^6 - 8*a6^2*a5^2*x34^5*a2^3*a1^6 - 16*a6*a5^3*x34^5*a2^3*a1^6 - 8*a5^4*x34^5*a2^3*a1^6 + 16*a6^3*x34^6*a2^3*a1^6 - 8*a6^2*a5*x34^6*a2^3*a1^6 - 8*a6*a5^2*x34^6*a2^3*a1^6 + 16*a5^3*x34^6*a2^3*a1^6 - 16*a6^6*a5^2*a3*a2^3*a1^6 - 32*a6^5*a5^3*a3*a2^3*a1^6 - 16*a6^4*a5^4*a3*a2^3*a1^6 - 32*a6^3*a5^5*a3*a2^3*a1^6 - 16*a6^2*a5^6*a3*a2^3*a1^6 - 16*a6^6*a5*x34*a3*a2^3*a1^6 + 32*a6^5*a5^2*x34*a3*a2^3*a1^6 + 144*a6^4*a5^3*x34*a3*a2^3*a1^6 + 144*a6^3*a5^4*x34*a3*a2^3*a1^6 + 32*a6^2*a5^5*x34*a3*a2^3*a1^6 - 16*a6*a5^6*x34*a3*a2^3*a1^6 + 40*a6^6*x34^2*a3*a2^3*a1^6 + 216*a6^4*a5^2*x34^2*a3*a2^3*a1^6 - 1344*a6^3*a5^3*x34^2*a3*a2^3*a1^6 + 216*a6^2*a5^4*x34^2*a3*a2^3*a1^6 + 40*a5^6*x34^2*a3*a2^3*a1^6 - 48*a6^5*x34^3*a3*a2^3*a1^6 - 112*a6^4*a5*x34^3*a3*a2^3*a1^6 + 688*a6^3*a5^2*x34^3*a3*a2^3*a1^6 + 688*a6^2*a5^3*x34^3*a3*a2^3*a1^6 - 112*a6*a5^4*x34^3*a3*a2^3*a1^6 - 48*a5^5*x34^3*a3*a2^3*a1^6 - 48*a6^4*x34^4*a3*a2^3*a1^6 - 160*a6^3*a5*x34^4*a3*a2^3*a1^6 - 160*a6^2*a5^2*x34^4*a3*a2^3*a1^6 - 160*a6*a5^3*x34^4*a3*a2^3*a1^6 - 48*a5^4*x34^4*a3*a2^3*a1^6 + 80*a6^3*x34^5*a3*a2^3*a1^6 + 80*a5^3*x34^5*a3*a2^3*a1^6 - 8*a6^2*x34^6*a3*a2^3*a1^6 - 8*a5^2*x34^6*a3*a2^3*a1^6 - 16*a6^6*a5*a3^2*a2^3*a1^6 + 32*a6^5*a5^2*a3^2*a2^3*a1^6 + 144*a6^4*a5^3*a3^2*a2^3*a1^6 + 144*a6^3*a5^4*a3^2*a2^3*a1^6 + 32*a6^2*a5^5*a3^2*a2^3*a1^6 - 16*a6*a5^6*a3^2*a2^3*a1^6 + 24*a6^6*x34*a3^2*a2^3*a1^6 + 96*a6^5*a5*x34*a3^2*a2^3*a1^6 - 24*a6^4*a5^2*x34*a3^2*a2^3*a1^6 - 864*a6^3*a5^3*x34*a3^2*a2^3*a1^6 - 24*a6^2*a5^4*x34*a3^2*a2^3*a1^6 + 96*a6*a5^5*x34*a3^2*a2^3*a1^6 + 24*a5^6*x34*a3^2*a2^3*a1^6 - 104*a6^5*x34^2*a3^2*a2^3*a1^6 - 408*a6^4*a5*x34^2*a3^2*a2^3*a1^6 + 1152*a6^3*a5^2*x34^2*a3^2*a2^3*a1^6 + 1152*a6^2*a5^3*x34^2*a3^2*a2^3*a1^6 - 408*a6*a5^4*x34^2*a3^2*a2^3*a1^6 - 104*a5^5*x34^2*a3^2*a2^3*a1^6 - 240*a6^3*a5*x34^3*a3^2*a2^3*a1^6 - 800*a6^2*a5^2*x34^3*a3^2*a2^3*a1^6 - 240*a6*a5^3*x34^3*a3^2*a2^3*a1^6 + 272*a6^3*x34^4*a3^2*a2^3*a1^6 + 272*a5^3*x34^4*a3^2*a2^3*a1^6 - 56*a6^2*x34^5*a3^2*a2^3*a1^6 + 48*a6*a5*x34^5*a3^2*a2^3*a1^6 - 56*a5^2*x34^5*a3^2*a2^3*a1^6 - 8*a6*x34^6*a3^2*a2^3*a1^6 - 8*a5*x34^6*a3^2*a2^3*a1^6 + 16*a6^6*a3^3*a2^3*a1^6 + 64*a6^5*a5*a3^3*a2^3*a1^6 - 16*a6^4*a5^2*a3^3*a2^3*a1^6 - 576*a6^3*a5^3*a3^3*a2^3*a1^6 - 16*a6^2*a5^4*a3^3*a2^3*a1^6 + 64*a6*a5^5*a3^3*a2^3*a1^6 + 16*a5^6*a3^3*a2^3*a1^6 - 112*a6^5*x34*a3^3*a2^3*a1^6 - 592*a6^4*a5*x34*a3^3*a2^3*a1^6 + 928*a6^3*a5^2*x34*a3^3*a2^3*a1^6 + 928*a6^2*a5^3*x34*a3^3*a2^3*a1^6 - 592*a6*a5^4*x34*a3^3*a2^3*a1^6 - 112*a5^5*x34*a3^3*a2^3*a1^6 + 320*a6^4*x34^2*a3^3*a2^3*a1^6 + 320*a6^3*a5*x34^2*a3^3*a2^3*a1^6 - 1760*a6^2*a5^2*x34^2*a3^3*a2^3*a1^6 + 320*a6*a5^3*x34^2*a3^3*a2^3*a1^6 + 320*a5^4*x34^2*a3^3*a2^3*a1^6 + 80*a6^3*x34^3*a3^3*a2^3*a1^6 + 80*a6^2*a5*x34^3*a3^3*a2^3*a1^6 + 80*a6*a5^2*x34^3*a3^3*a2^3*a1^6 + 80*a5^3*x34^3*a3^3*a2^3*a1^6 - 48*a6^2*x34^4*a3^3*a2^3*a1^6 + 160*a6*a5*x34^4*a3^3*a2^3*a1^6 - 48*a5^2*x34^4*a3^3*a2^3*a1^6 - 64*a6*x34^5*a3^3*a2^3*a1^6 - 64*a5*x34^5*a3^3*a2^3*a1^6 + 16*x34^6*a3^3*a2^3*a1^6 - 56*a6^5*a3^4*a2^3*a1^6 - 296*a6^4*a5*a3^4*a2^3*a1^6 + 464*a6^3*a5^2*a3^4*a2^3*a1^6 + 464*a6^2*a5^3*a3^4*a2^3*a1^6 - 296*a6*a5^4*a3^4*a2^3*a1^6 - 56*a5^5*a3^4*a2^3*a1^6 + 480*a6^4*x34*a3^4*a2^3*a1^6 + 720*a6^3*a5*x34*a3^4*a2^3*a1^6 - 1840*a6^2*a5^2*x34*a3^4*a2^3*a1^6 + 720*a6*a5^3*x34*a3^4*a2^3*a1^6 + 480*a5^4*x34*a3^4*a2^3*a1^6 - 720*a6^3*x34^2*a3^4*a2^3*a1^6 + 240*a6^2*a5*x34^2*a3^4*a2^3*a1^6 + 240*a6*a5^2*x34^2*a3^4*a2^3*a1^6 - 720*a5^3*x34^2*a3^4*a2^3*a1^6 + 320*a6^2*x34^3*a3^4*a2^3*a1^6 + 80*a6*a5*x34^3*a3^4*a2^3*a1^6 + 320*a5^2*x34^3*a3^4*a2^3*a1^6 - 208*a6*x34^4*a3^4*a2^3*a1^6 - 208*a5*x34^4*a3^4*a2^3*a1^6 + 88*x34^5*a3^4*a2^3*a1^6 + 192*a6^4*a3^5*a2^3*a1^6 + 288*a6^3*a5*a3^5*a2^3*a1^6 - 736*a6^2*a5^2*a3^5*a2^3*a1^6 + 288*a6*a5^3*a3^5*a2^3*a1^6 + 192*a5^4*a3^5*a2^3*a1^6 - 912*a6^3*x34*a3^5*a2^3*a1^6 + 240*a6^2*a5*x34*a3^5*a2^3*a1^6 + 240*a6*a5^2*x34*a3^5*a2^3*a1^6 - 912*a5^3*x34*a3^5*a2^3*a1^6 + 800*a6^2*x34^2*a3^5*a2^3*a1^6 - 192*a6*a5*x34^2*a3^5*a2^3*a1^6 + 800*a5^2*x34^2*a3^5*a2^3*a1^6 - 368*a6*x34^3*a3^5*a2^3*a1^6 - 368*a5*x34^3*a3^5*a2^3*a1^6 + 192*x34^4*a3^5*a2^3*a1^6 - 304*a6^3*a3^6*a2^3*a1^6 + 80*a6^2*a5*a3^6*a2^3*a1^6 + 80*a6*a5^2*a3^6*a2^3*a1^6 - 304*a5^3*a3^6*a2^3*a1^6 + 672*a6^2*x34*a3^6*a2^3*a1^6 - 224*a6*a5*x34*a3^6*a2^3*a1^6 + 672*a5^2*x34*a3^6*a2^3*a1^6 - 384*a6*x34^2*a3^6*a2^3*a1^6 - 384*a5*x34^2*a3^6*a2^3*a1^6 + 224*x34^3*a3^6*a2^3*a1^6 + 192*a6^2*a3^7*a2^3*a1^6 - 64*a6*a5*a3^7*a2^3*a1^6 + 192*a5^2*a3^7*a2^3*a1^6 - 224*a6*x34*a3^7*a2^3*a1^6 - 224*a5*x34*a3^7*a2^3*a1^6 + 160*x34^2*a3^7*a2^3*a1^6 - 56*a6*a3^8*a2^3*a1^6 - 56*a5*a3^8*a2^3*a1^6 + 72*x34*a3^8*a2^3*a1^6 + 16*a3^9*a2^3*a1^6 - 8*a6^6*a5^2*a2^4*a1^6 - 8*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 8*a6^3*a5^5*a2^4*a1^6 - 8*a6^2*a5^6*a2^4*a1^6 + 8*a6^6*a5*x34*a2^4*a1^6 + 16*a6^5*a5^2*x34*a2^4*a1^6 - 8*a6^4*a5^3*x34*a2^4*a1^6 - 8*a6^3*a5^4*x34*a2^4*a1^6 + 16*a6^2*a5^5*x34*a2^4*a1^6 + 8*a6*a5^6*x34*a2^4*a1^6 - 8*a6^6*x34^2*a2^4*a1^6 + 16*a6^5*a5*x34^2*a2^4*a1^6 - 128*a6^4*a5^2*x34^2*a2^4*a1^6 + 112*a6^3*a5^3*x34^2*a2^4*a1^6 - 128*a6^2*a5^4*x34^2*a2^4*a1^6 + 16*a6*a5^5*x34^2*a2^4*a1^6 - 8*a5^6*x34^2*a2^4*a1^6 - 8*a6^5*x34^3*a2^4*a1^6 - 8*a6^4*a5*x34^3*a2^4*a1^6 + 112*a6^3*a5^2*x34^3*a2^4*a1^6 + 112*a6^2*a5^3*x34^3*a2^4*a1^6 - 8*a6*a5^4*x34^3*a2^4*a1^6 - 8*a5^5*x34^3*a2^4*a1^6 + 24*a6^4*x34^4*a2^4*a1^6 - 8*a6^3*a5*x34^4*a2^4*a1^6 - 128*a6^2*a5^2*x34^4*a2^4*a1^6 - 8*a6*a5^3*x34^4*a2^4*a1^6 + 24*a5^4*x34^4*a2^4*a1^6 - 8*a6^3*x34^5*a2^4*a1^6 + 16*a6^2*a5*x34^5*a2^4*a1^6 + 16*a6*a5^2*x34^5*a2^4*a1^6 - 8*a5^3*x34^5*a2^4*a1^6 - 8*a6^2*x34^6*a2^4*a1^6 + 8*a6*a5*x34^6*a2^4*a1^6 - 8*a5^2*x34^6*a2^4*a1^6 + 16*a6^6*a5*a3*a2^4*a1^6 + 32*a6^5*a5^2*a3*a2^4*a1^6 - 16*a6^4*a5^3*a3*a2^4*a1^6 - 16*a6^3*a5^4*a3*a2^4*a1^6 + 32*a6^2*a5^5*a3*a2^4*a1^6 + 16*a6*a5^6*a3*a2^4*a1^6 - 8*a6^6*x34*a3*a2^4*a1^6 - 40*a6^5*a5*x34*a3*a2^4*a1^6 - 136*a6^4*a5^2*x34*a3*a2^4*a1^6 + 144*a6^3*a5^3*x34*a3*a2^4*a1^6 - 136*a6^2*a5^4*x34*a3*a2^4*a1^6 - 40*a6*a5^5*x34*a3*a2^4*a1^6 - 8*a5^6*x34*a3*a2^4*a1^6 - 8*a6^5*x34^2*a3*a2^4*a1^6 + 96*a6^4*a5*x34^2*a3*a2^4*a1^6 + 216*a6^3*a5^2*x34^2*a3*a2^4*a1^6 + 216*a6^2*a5^3*x34^2*a3*a2^4*a1^6 + 96*a6*a5^4*x34^2*a3*a2^4*a1^6 - 8*a5^5*x34^2*a3*a2^4*a1^6 + 88*a6^4*x34^3*a3*a2^4*a1^6 - 112*a6^3*a5*x34^3*a3*a2^4*a1^6 - 632*a6^2*a5^2*x34^3*a3*a2^4*a1^6 - 112*a6*a5^3*x34^3*a3*a2^4*a1^6 + 88*a5^4*x34^3*a3*a2^4*a1^6 - 48*a6^3*x34^4*a3*a2^4*a1^6 + 200*a6^2*a5*x34^4*a3*a2^4*a1^6 + 200*a6*a5^2*x34^4*a3*a2^4*a1^6 - 48*a5^3*x34^4*a3*a2^4*a1^6 - 32*a6^2*x34^5*a3*a2^4*a1^6 - 24*a6*a5*x34^5*a3*a2^4*a1^6 - 32*a5^2*x34^5*a3*a2^4*a1^6 + 8*a6*x34^6*a3*a2^4*a1^6 + 8*a5*x34^6*a3*a2^4*a1^6 - 8*a6^6*a3^2*a2^4*a1^6 - 40*a6^5*a5*a3^2*a2^4*a1^6 - 136*a6^4*a5^2*a3^2*a2^4*a1^6 + 144*a6^3*a5^3*a3^2*a2^4*a1^6 - 136*a6^2*a5^4*a3^2*a2^4*a1^6 - 40*a6*a5^5*a3^2*a2^4*a1^6 - 8*a5^6*a3^2*a2^4*a1^6 + 24*a6^5*x34*a3^2*a2^4*a1^6 + 336*a6^4*a5*x34*a3^2*a2^4*a1^6 - 24*a6^3*a5^2*x34*a3^2*a2^4*a1^6 - 24*a6^2*a5^3*x34*a3^2*a2^4*a1^6 + 336*a6*a5^4*x34*a3^2*a2^4*a1^6 + 24*a5^5*x34*a3^2*a2^4*a1^6 - 8*a6^4*x34^2*a3^2*a2^4*a1^6 - 408*a6^3*a5*x34^2*a3^2*a2^4*a1^6 - 408*a6^2*a5^2*x34^2*a3^2*a2^4*a1^6 - 408*a6*a5^3*x34^2*a3^2*a2^4*a1^6 - 8*a5^4*x34^2*a3^2*a2^4*a1^6 + 520*a6^2*a5*x34^3*a3^2*a2^4*a1^6 + 520*a6*a5^2*x34^3*a3^2*a2^4*a1^6 - 168*a6^2*x34^4*a3^2*a2^4*a1^6 - 120*a6*a5*x34^4*a3^2*a2^4*a1^6 - 168*a5^2*x34^4*a3^2*a2^4*a1^6 + 64*a6*x34^5*a3^2*a2^4*a1^6 + 64*a5*x34^5*a3^2*a2^4*a1^6 - 8*x34^6*a3^2*a2^4*a1^6 + 16*a6^5*a3^3*a2^4*a1^6 + 224*a6^4*a5*a3^3*a2^4*a1^6 - 16*a6^3*a5^2*a3^3*a2^4*a1^6 - 16*a6^2*a5^3*a3^3*a2^4*a1^6 + 224*a6*a5^4*a3^3*a2^4*a1^6 + 16*a5^5*a3^3*a2^4*a1^6 - 192*a6^4*x34*a3^3*a2^4*a1^6 - 592*a6^3*a5*x34*a3^3*a2^4*a1^6 + 448*a6^2*a5^2*x34*a3^3*a2^4*a1^6 - 592*a6*a5^3*x34*a3^3*a2^4*a1^6 - 192*a5^4*x34*a3^3*a2^4*a1^6 + 320*a6^3*x34^2*a3^3*a2^4*a1^6 + 400*a6^2*a5*x34^2*a3^3*a2^4*a1^6 + 400*a6*a5^2*x34^2*a3^3*a2^4*a1^6 + 320*a5^3*x34^2*a3^3*a2^4*a1^6 - 400*a6^2*x34^3*a3^3*a2^4*a1^6 - 160*a6*a5*x34^3*a3^3*a2^4*a1^6 - 400*a5^2*x34^3*a3^3*a2^4*a1^6 + 192*a6*x34^4*a3^3*a2^4*a1^6 + 192*a5*x34^4*a3^3*a2^4*a1^6 - 56*x34^5*a3^3*a2^4*a1^6 - 96*a6^4*a3^4*a2^4*a1^6 - 296*a6^3*a5*a3^4*a2^4*a1^6 + 224*a6^2*a5^2*a3^4*a2^4*a1^6 - 296*a6*a5^3*a3^4*a2^4*a1^6 - 96*a5^4*a3^4*a2^4*a1^6 + 480*a6^3*x34*a3^4*a2^4*a1^6 + 80*a6^2*a5*x34*a3^4*a2^4*a1^6 + 80*a6*a5^2*x34*a3^4*a2^4*a1^6 + 480*a5^3*x34*a3^4*a2^4*a1^6 - 520*a6^2*x34^2*a3^4*a2^4*a1^6 - 520*a5^2*x34^2*a3^4*a2^4*a1^6 + 280*a6*x34^3*a3^4*a2^4*a1^6 + 280*a5*x34^3*a3^4*a2^4*a1^6 - 136*x34^4*a3^4*a2^4*a1^6 + 192*a6^3*a3^5*a2^4*a1^6 + 32*a6^2*a5*a3^5*a2^4*a1^6 + 32*a6*a5^2*a3^5*a2^4*a1^6 + 192*a5^3*a3^5*a2^4*a1^6 - 384*a6^2*x34*a3^5*a2^4*a1^6 + 96*a6*a5*x34*a3^5*a2^4*a1^6 - 384*a5^2*x34*a3^5*a2^4*a1^6 + 224*a6*x34^2*a3^5*a2^4*a1^6 + 224*a5*x34^2*a3^5*a2^4*a1^6 - 152*x34^3*a3^5*a2^4*a1^6 - 128*a6^2*a3^6*a2^4*a1^6 + 32*a6*a5*a3^6*a2^4*a1^6 - 128*a5^2*a3^6*a2^4*a1^6 + 112*a6*x34*a3^6*a2^4*a1^6 + 112*a5*x34*a3^6*a2^4*a1^6 - 88*x34^2*a3^6*a2^4*a1^6 + 32*a6*a3^7*a2^4*a1^6 + 32*a5*a3^7*a2^4*a1^6 - 32*x34*a3^7*a2^4*a1^6 - 8*a3^8*a2^4*a1^6 + 8*a6^5*a5^2*a2^5*a1^6 - 8*a6^4*a5^3*a2^5*a1^6 - 8*a6^3*a5^4*a2^5*a1^6 + 8*a6^2*a5^5*a2^5*a1^6 - 8*a6^5*a5*x34*a2^5*a1^6 + 16*a6^4*a5^2*x34*a2^5*a1^6 - 16*a6^3*a5^3*x34*a2^5*a1^6 + 16*a6^2*a5^4*x34*a2^5*a1^6 - 8*a6*a5^5*x34*a2^5*a1^6 + 8*a6^5*x34^2*a2^5*a1^6 + 16*a6^4*a5*x34^2*a2^5*a1^6 - 8*a6^3*a5^2*x34^2*a2^5*a1^6 - 8*a6^2*a5^3*x34^2*a2^5*a1^6 + 16*a6*a5^4*x34^2*a2^5*a1^6 + 8*a5^5*x34^2*a2^5*a1^6 - 8*a6^4*x34^3*a2^5*a1^6 - 16*a6^3*a5*x34^3*a2^5*a1^6 - 8*a6^2*a5^2*x34^3*a2^5*a1^6 - 16*a6*a5^3*x34^3*a2^5*a1^6 - 8*a5^4*x34^3*a2^5*a1^6 - 8*a6^3*x34^4*a2^5*a1^6 + 16*a6^2*a5*x34^4*a2^5*a1^6 + 16*a6*a5^2*x34^4*a2^5*a1^6 - 8*a5^3*x34^4*a2^5*a1^6 + 8*a6^2*x34^5*a2^5*a1^6 - 8*a6*a5*x34^5*a2^5*a1^6 + 8*a5^2*x34^5*a2^5*a1^6 - 16*a6^5*a5*a3*a2^5*a1^6 + 32*a6^4*a5^2*a3*a2^5*a1^6 - 32*a6^3*a5^3*a3*a2^5*a1^6 + 32*a6^2*a5^4*a3*a2^5*a1^6 - 16*a6*a5^5*a3*a2^5*a1^6 + 8*a6^5*x34*a3*a2^5*a1^6 - 40*a6^4*a5*x34*a3*a2^5*a1^6 + 32*a6^3*a5^2*x34*a3*a2^5*a1^6 + 32*a6^2*a5^3*x34*a3*a2^5*a1^6 - 40*a6*a5^4*x34*a3*a2^5*a1^6 + 8*a5^5*x34*a3*a2^5*a1^6 - 8*a6^4*x34^2*a3*a2^5*a1^6 - 96*a6^2*a5^2*x34^2*a3*a2^5*a1^6 - 8*a5^4*x34^2*a3*a2^5*a1^6 - 48*a6^3*x34^3*a3*a2^5*a1^6 + 112*a6^2*a5*x34^3*a3*a2^5*a1^6 + 112*a6*a5^2*x34^3*a3*a2^5*a1^6 - 48*a5^3*x34^3*a3*a2^5*a1^6 + 56*a6^2*x34^4*a3*a2^5*a1^6 - 112*a6*a5*x34^4*a3*a2^5*a1^6 + 56*a5^2*x34^4*a3*a2^5*a1^6 - 8*a6*x34^5*a3*a2^5*a1^6 - 8*a5*x34^5*a3*a2^5*a1^6 + 8*a6^5*a3^2*a2^5*a1^6 - 40*a6^4*a5*a3^2*a2^5*a1^6 + 32*a6^3*a5^2*a3^2*a2^5*a1^6 + 32*a6^2*a5^3*a3^2*a2^5*a1^6 - 40*a6*a5^4*a3^2*a2^5*a1^6 + 8*a5^5*a3^2*a2^5*a1^6 + 24*a6^4*x34*a3^2*a2^5*a1^6 + 96*a6^3*a5*x34*a3^2*a2^5*a1^6 - 240*a6^2*a5^2*x34*a3^2*a2^5*a1^6 + 96*a6*a5^3*x34*a3^2*a2^5*a1^6 + 24*a5^4*x34*a3^2*a2^5*a1^6 - 104*a6^3*x34^2*a3^2*a2^5*a1^6 + 168*a6^2*a5*x34^2*a3^2*a2^5*a1^6 + 168*a6*a5^2*x34^2*a3^2*a2^5*a1^6 - 104*a5^3*x34^2*a3^2*a2^5*a1^6 + 136*a6^2*x34^3*a3^2*a2^5*a1^6 - 320*a6*a5*x34^3*a3^2*a2^5*a1^6 + 136*a5^2*x34^3*a3^2*a2^5*a1^6 - 24*a6*x34^4*a3^2*a2^5*a1^6 - 24*a5*x34^4*a3^2*a2^5*a1^6 + 8*x34^5*a3^2*a2^5*a1^6 + 16*a6^4*a3^3*a2^5*a1^6 + 64*a6^3*a5*a3^3*a2^5*a1^6 - 160*a6^2*a5^2*a3^3*a2^5*a1^6 + 64*a6*a5^3*a3^3*a2^5*a1^6 + 16*a5^4*a3^3*a2^5*a1^6 - 112*a6^3*x34*a3^3*a2^5*a1^6 + 112*a6^2*a5*x34*a3^3*a2^5*a1^6 + 112*a6*a5^2*x34*a3^3*a2^5*a1^6 - 112*a5^3*x34*a3^3*a2^5*a1^6 + 144*a6^2*x34^2*a3^3*a2^5*a1^6 - 320*a6*a5*x34^2*a3^3*a2^5*a1^6 + 144*a5^2*x34^2*a3^3*a2^5*a1^6 - 32*a6*x34^3*a3^3*a2^5*a1^6 - 32*a5*x34^3*a3^3*a2^5*a1^6 + 32*x34^4*a3^3*a2^5*a1^6 - 56*a6^3*a3^4*a2^5*a1^6 + 56*a6^2*a5*a3^4*a2^5*a1^6 + 56*a6*a5^2*a3^4*a2^5*a1^6 - 56*a5^3*a3^4*a2^5*a1^6 + 80*a6^2*x34*a3^4*a2^5*a1^6 - 160*a6*a5*x34*a3^4*a2^5*a1^6 + 80*a5^2*x34*a3^4*a2^5*a1^6 - 16*a6*x34^2*a3^4*a2^5*a1^6 - 16*a5*x34^2*a3^4*a2^5*a1^6 + 40*x34^3*a3^4*a2^5*a1^6 + 32*a6^2*a3^5*a2^5*a1^6 - 64*a6*a5*a3^5*a2^5*a1^6 + 32*a5^2*a3^5*a2^5*a1^6 + 16*x34^2*a3^5*a2^5*a1^6 - 8*a6^4*a5^2*a2^6*a1^6 + 16*a6^3*a5^3*a2^6*a1^6 - 8*a6^2*a5^4*a2^6*a1^6 + 8*a6^4*a5*x34*a2^6*a1^6 - 8*a6^3*a5^2*x34*a2^6*a1^6 - 8*a6^2*a5^3*x34*a2^6*a1^6 + 8*a6*a5^4*x34*a2^6*a1^6 - 8*a6^4*x34^2*a2^6*a1^6 - 8*a6^3*a5*x34^2*a2^6*a1^6 + 24*a6^2*a5^2*x34^2*a2^6*a1^6 - 8*a6*a5^3*x34^2*a2^6*a1^6 - 8*a5^4*x34^2*a2^6*a1^6 + 16*a6^3*x34^3*a2^6*a1^6 - 8*a6^2*a5*x34^3*a2^6*a1^6 - 8*a6*a5^2*x34^3*a2^6*a1^6 + 16*a5^3*x34^3*a2^6*a1^6 - 8*a6^2*x34^4*a2^6*a1^6 + 8*a6*a5*x34^4*a2^6*a1^6 - 8*a5^2*x34^4*a2^6*a1^6 + 16*a6^4*a5*a3*a2^6*a1^6 - 16*a6^3*a5^2*a3*a2^6*a1^6 - 16*a6^2*a5^3*a3*a2^6*a1^6 + 16*a6*a5^4*a3*a2^6*a1^6 - 8*a6^4*x34*a3*a2^6*a1^6 - 16*a6^3*a5*x34*a3*a2^6*a1^6 + 48*a6^2*a5^2*x34*a3*a2^6*a1^6 - 16*a6*a5^3*x34*a3*a2^6*a1^6 - 8*a5^4*x34*a3*a2^6*a1^6 + 40*a6^3*x34^2*a3*a2^6*a1^6 - 24*a6^2*a5*x34^2*a3*a2^6*a1^6 - 24*a6*a5^2*x34^2*a3*a2^6*a1^6 + 40*a5^3*x34^2*a3*a2^6*a1^6 - 40*a6^2*x34^3*a3*a2^6*a1^6 + 32*a6*a5*x34^3*a3*a2^6*a1^6 - 40*a5^2*x34^3*a3*a2^6*a1^6 + 8*a6*x34^4*a3*a2^6*a1^6 + 8*a5*x34^4*a3*a2^6*a1^6 - 8*a6^4*a3^2*a2^6*a1^6 - 16*a6^3*a5*a3^2*a2^6*a1^6 + 48*a6^2*a5^2*a3^2*a2^6*a1^6 - 16*a6*a5^3*a3^2*a2^6*a1^6 - 8*a5^4*a3^2*a2^6*a1^6 + 24*a6^3*x34*a3^2*a2^6*a1^6 - 24*a6^2*a5*x34*a3^2*a2^6*a1^6 - 24*a6*a5^2*x34*a3^2*a2^6*a1^6 + 24*a5^3*x34*a3^2*a2^6*a1^6 - 48*a6^2*x34^2*a3^2*a2^6*a1^6 + 48*a6*a5*x34^2*a3^2*a2^6*a1^6 - 48*a5^2*x34^2*a3^2*a2^6*a1^6 + 24*a6*x34^3*a3^2*a2^6*a1^6 + 24*a5*x34^3*a3^2*a2^6*a1^6 - 8*x34^4*a3^2*a2^6*a1^6 + 16*a6^3*a3^3*a2^6*a1^6 - 16*a6^2*a5*a3^3*a2^6*a1^6 - 16*a6*a5^2*a3^3*a2^6*a1^6 + 16*a5^3*a3^3*a2^6*a1^6 - 16*a6^2*x34*a3^3*a2^6*a1^6 + 32*a6*a5*x34*a3^3*a2^6*a1^6 - 16*a5^2*x34*a3^3*a2^6*a1^6 + 16*a6*x34^2*a3^3*a2^6*a1^6 + 16*a5*x34^2*a3^3*a2^6*a1^6 - 16*x34^3*a3^3*a2^6*a1^6 - 8*a6^2*a3^4*a2^6*a1^6 + 16*a6*a5*a3^4*a2^6*a1^6 - 8*a5^2*a3^4*a2^6*a1^6 - 8*x34^2*a3^4*a2^6*a1^6;

-- We compute the leadingTerms
-- polynomial A
toString(leadTerm(1,A))
-- o6 = 8*a6^2*a5^2*a3^2

-- polynomial B
toString(leadTerm(1,B))
-- o7 = 4*a6^4*a5^4*a3^4

-- polynomial C
toString(leadTerm(1,C))
-- o8 = 8*a6^6*a5^6*a3^6

-- polynomial Q4
toString(leadTerm(1,Q4))
-- o9 = -8*a6^6*a5^6*x34^2*a3^4


==> anc/supplementaryMaterial/software/ABCDQ4ThetaPiece1.m2 <==
-- Theta graph calculations Cell 2 (from the Grobner Fan), corresponding to the Theta_1 Cell

S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {6,5,2,4,2,1}},Global=>false];

-- polynomial A
A = 6*a6^2*a5^2*x34^2 + 8*a6^2*a5^2*x34*a3 - 4*a6^2*a5*x34^2*a3 - 4*a6*a5^2*x34^2*a3 + 8*a6^2*a5^2*a3^2 - 12*a6^2*a5*x34*a3^2 - 12*a6*a5^2*x34*a3^2 + 6*a6^2*x34^2*a3^2 - 4*a6*a5*x34^2*a3^2 + 6*a5^2*x34^2*a3^2 - 8*a6^2*a5*a3^3 - 8*a6*a5^2*a3^3 + 12*a6^2*x34*a3^3 - 8*a6*a5*x34*a3^3 + 12*a5^2*x34*a3^3 + 6*a6^2*a3^4 - 4*a6*a5*a3^4 + 6*a5^2*a3^4 - 4*a6^2*a5^2*x34*a2 - 4*a6^2*a5*x34^2*a2 - 4*a6*a5^2*x34^2*a2 - 8*a6^2*a5^2*a3*a2 + 4*a6^2*a5*x34*a3*a2 + 4*a6*a5^2*x34*a3*a2 - 4*a6^2*x34^2*a3*a2 + 12*a6*a5*x34^2*a3*a2 - 4*a5^2*x34^2*a3*a2 + 4*a6^2*a5*a3^2*a2 + 4*a6*a5^2*a3^2*a2 - 12*a6^2*x34*a3^2*a2 + 36*a6*a5*x34*a3^2*a2 - 12*a5^2*x34*a3^2*a2 - 4*a6*x34^2*a3^2*a2 - 4*a5*x34^2*a3^2*a2 - 8*a6^2*a3^3*a2 + 24*a6*a5*a3^3*a2 - 8*a5^2*a3^3*a2 - 8*a6*x34*a3^3*a2 - 8*a5*x34*a3^3*a2 - 4*a6*a3^4*a2 - 4*a5*a3^4*a2 + 6*a6^2*a5^2*a2^2 - 4*a6^2*a5*x34*a2^2 - 4*a6*a5^2*x34*a2^2 + 6*a6^2*x34^2*a2^2 - 4*a6*a5*x34^2*a2^2 + 6*a5^2*x34^2*a2^2 - 8*a6^2*a5*a3*a2^2 - 8*a6*a5^2*a3*a2^2 + 8*a6^2*x34*a3*a2^2 + 4*a6*a5*x34*a3*a2^2 + 8*a5^2*x34*a3*a2^2 - 4*a6*x34^2*a3*a2^2 - 4*a5*x34^2*a3*a2^2 + 8*a6^2*a3^2*a2^2 + 4*a6*a5*a3^2*a2^2 + 8*a5^2*a3^2*a2^2 - 12*a6*x34*a3^2*a2^2 - 12*a5*x34*a3^2*a2^2 + 6*x34^2*a3^2*a2^2 - 8*a6*a3^3*a2^2 - 8*a5*a3^3*a2^2 + 12*x34*a3^3*a2^2 + 6*a3^4*a2^2 - 4*a6^2*a5^2*x34*a1 - 4*a6^2*a5*x34^2*a1 - 4*a6*a5^2*x34^2*a1 - 8*a6^2*a5^2*a3*a1 + 4*a6^2*a5*x34*a3*a1 + 4*a6*a5^2*x34*a3*a1 - 4*a6^2*x34^2*a3*a1 + 12*a6*a5*x34^2*a3*a1 - 4*a5^2*x34^2*a3*a1 + 4*a6^2*a5*a3^2*a1 + 4*a6*a5^2*a3^2*a1 - 12*a6^2*x34*a3^2*a1 + 36*a6*a5*x34*a3^2*a1 - 12*a5^2*x34*a3^2*a1 - 4*a6*x34^2*a3^2*a1 - 4*a5*x34^2*a3^2*a1 - 8*a6^2*a3^3*a1 + 24*a6*a5*a3^3*a1 - 8*a5^2*a3^3*a1 - 8*a6*x34*a3^3*a1 - 8*a5*x34*a3^3*a1 - 4*a6*a3^4*a1 - 4*a5*a3^4*a1 - 4*a6^2*a5^2*a2*a1 + 12*a6^2*a5*x34*a2*a1 + 12*a6*a5^2*x34*a2*a1 - 4*a6^2*x34^2*a2*a1 + 12*a6*a5*x34^2*a2*a1 - 4*a5^2*x34^2*a2*a1 + 24*a6^2*a5*a3*a2*a1 + 24*a6*a5^2*a3*a2*a1 + 4*a6^2*x34*a3*a2*a1 - 96*a6*a5*x34*a3*a2*a1 + 4*a5^2*x34*a3*a2*a1 + 12*a6*x34^2*a3*a2*a1 + 12*a5*x34^2*a3*a2*a1 + 4*a6^2*a3^2*a2*a1 - 96*a6*a5*a3^2*a2*a1 + 4*a5^2*a3^2*a2*a1 + 36*a6*x34*a3^2*a2*a1 + 36*a5*x34*a3^2*a2*a1 - 4*x34^2*a3^2*a2*a1 + 24*a6*a3^3*a2*a1 + 24*a5*a3^3*a2*a1 - 8*x34*a3^3*a2*a1 - 4*a3^4*a2*a1 - 4*a6^2*a5*a2^2*a1 - 4*a6*a5^2*a2^2*a1 - 4*a6^2*x34*a2^2*a1 + 12*a6*a5*x34*a2^2*a1 - 4*a5^2*x34*a2^2*a1 - 4*a6*x34^2*a2^2*a1 - 4*a5*x34^2*a2^2*a1 - 8*a6^2*a3*a2^2*a1 + 24*a6*a5*a3*a2^2*a1 - 8*a5^2*a3*a2^2*a1 + 4*a6*x34*a3*a2^2*a1 + 4*a5*x34*a3*a2^2*a1 - 4*x34^2*a3*a2^2*a1 + 4*a6*a3^2*a2^2*a1 + 4*a5*a3^2*a2^2*a1 - 12*x34*a3^2*a2^2*a1 - 8*a3^3*a2^2*a1 + 6*a6^2*a5^2*a1^2 - 4*a6^2*a5*x34*a1^2 - 4*a6*a5^2*x34*a1^2 + 6*a6^2*x34^2*a1^2 - 4*a6*a5*x34^2*a1^2 + 6*a5^2*x34^2*a1^2 - 8*a6^2*a5*a3*a1^2 - 8*a6*a5^2*a3*a1^2 + 8*a6^2*x34*a3*a1^2 + 4*a6*a5*x34*a3*a1^2 + 8*a5^2*x34*a3*a1^2 - 4*a6*x34^2*a3*a1^2 - 4*a5*x34^2*a3*a1^2 + 8*a6^2*a3^2*a1^2 + 4*a6*a5*a3^2*a1^2 + 8*a5^2*a3^2*a1^2 - 12*a6*x34*a3^2*a1^2 - 12*a5*x34*a3^2*a1^2 + 6*x34^2*a3^2*a1^2 - 8*a6*a3^3*a1^2 - 8*a5*a3^3*a1^2 + 12*x34*a3^3*a1^2 + 6*a3^4*a1^2 - 4*a6^2*a5*a2*a1^2 - 4*a6*a5^2*a2*a1^2 - 4*a6^2*x34*a2*a1^2 + 12*a6*a5*x34*a2*a1^2 - 4*a5^2*x34*a2*a1^2 - 4*a6*x34^2*a2*a1^2 - 4*a5*x34^2*a2*a1^2 - 8*a6^2*a3*a2*a1^2 + 24*a6*a5*a3*a2*a1^2 - 8*a5^2*a3*a2*a1^2 + 4*a6*x34*a3*a2*a1^2 + 4*a5*x34*a3*a2*a1^2 - 4*x34^2*a3*a2*a1^2 + 4*a6*a3^2*a2*a1^2 + 4*a5*a3^2*a2*a1^2 - 12*x34*a3^2*a2*a1^2 - 8*a3^3*a2*a1^2 + 6*a6^2*a2^2*a1^2 - 4*a6*a5*a2^2*a1^2 + 6*a5^2*a2^2*a1^2 - 4*a6*x34*a2^2*a1^2 - 4*a5*x34*a2^2*a1^2 + 6*x34^2*a2^2*a1^2 - 8*a6*a3*a2^2*a1^2 - 8*a5*a3*a2^2*a1^2 + 8*x34*a3*a2^2*a1^2 + 8*a3^2*a2^2*a1^2;

-- polynomial B
B = 4*a6^4*a5^4*x34^2*a3^2 - 4*a6^4*a5^3*x34^3*a3^2 - 4*a6^3*a5^4*x34^3*a3^2 + 4*a6^4*a5^2*x34^4*a3^2 - 4*a6^3*a5^3*x34^4*a3^2 + 4*a6^2*a5^4*x34^4*a3^2 + 8*a6^4*a5^4*x34*a3^3 - 16*a6^4*a5^3*x34^2*a3^3 - 16*a6^3*a5^4*x34^2*a3^3 + 12*a6^4*a5^2*x34^3*a3^3 + 8*a6^3*a5^3*x34^3*a3^3 + 12*a6^2*a5^4*x34^3*a3^3 - 4*a6^3*a5^2*x34^4*a3^3 - 4*a6^2*a5^3*x34^4*a3^3 + 4*a6^4*a5^4*a3^4 - 20*a6^4*a5^3*x34*a3^4 - 20*a6^3*a5^4*x34*a3^4 + 16*a6^4*a5^2*x34^2*a3^4 + 44*a6^3*a5^3*x34^2*a3^4 + 16*a6^2*a5^4*x34^2*a3^4 - 20*a6^3*a5^2*x34^3*a3^4 - 20*a6^2*a5^3*x34^3*a3^4 + 4*a6^2*a5^2*x34^4*a3^4 - 8*a6^4*a5^3*a3^5 - 8*a6^3*a5^4*a3^5 + 12*a6^4*a5^2*x34*a3^5 + 48*a6^3*a5^3*x34*a3^5 + 12*a6^2*a5^4*x34*a3^5 - 36*a6^3*a5^2*x34^2*a3^5 - 36*a6^2*a5^3*x34^2*a3^5 + 16*a6^2*a5^2*x34^3*a3^5 + 4*a6^4*a5^2*a3^6 + 16*a6^3*a5^3*a3^6 + 4*a6^2*a5^4*a3^6 - 28*a6^3*a5^2*x34*a3^6 - 28*a6^2*a5^3*x34*a3^6 + 24*a6^2*a5^2*x34^2*a3^6 - 8*a6^3*a5^2*a3^7 - 8*a6^2*a5^3*a3^7 + 16*a6^2*a5^2*x34*a3^7 + 4*a6^2*a5^2*a3^8 - 4*a6^4*a5^4*x34^2*a3*a2 + 4*a6^4*a5^3*x34^3*a3*a2 + 4*a6^3*a5^4*x34^3*a3*a2 - 4*a6^4*a5^2*x34^4*a3*a2 + 4*a6^3*a5^3*x34^4*a3*a2 - 4*a6^2*a5^4*x34^4*a3*a2 - 12*a6^4*a5^4*x34*a3^2*a2 + 16*a6^4*a5^3*x34^2*a3^2*a2 + 16*a6^3*a5^4*x34^2*a3^2*a2 - 12*a6^4*a5^2*x34^3*a3^2*a2 + 4*a6^3*a5^3*x34^3*a3^2*a2 - 12*a6^2*a5^4*x34^3*a3^2*a2 - 4*a6^4*a5*x34^4*a3^2*a2 + 4*a6^3*a5^2*x34^4*a3^2*a2 + 4*a6^2*a5^3*x34^4*a3^2*a2 - 4*a6*a5^4*x34^4*a3^2*a2 - 8*a6^4*a5^4*a3^3*a2 + 24*a6^4*a5^3*x34*a3^3*a2 + 24*a6^3*a5^4*x34*a3^3*a2 - 8*a6^4*a5^2*x34^2*a3^3*a2 - 24*a6^3*a5^3*x34^2*a3^3*a2 - 8*a6^2*a5^4*x34^2*a3^3*a2 - 12*a6^4*a5*x34^3*a3^3*a2 + 4*a6^3*a5^2*x34^3*a3^3*a2 + 4*a6^2*a5^3*x34^3*a3^3*a2 - 12*a6*a5^4*x34^3*a3^3*a2 + 4*a6^3*a5*x34^4*a3^3*a2 + 4*a6^2*a5^2*x34^4*a3^3*a2 + 4*a6*a5^3*x34^4*a3^3*a2 + 12*a6^4*a5^3*a3^4*a2 + 12*a6^3*a5^4*a3^4*a2 - 40*a6^3*a5^3*x34*a3^4*a2 - 16*a6^4*a5*x34^2*a3^4*a2 - 8*a6^3*a5^2*x34^2*a3^4*a2 - 8*a6^2*a5^3*x34^2*a3^4*a2 - 16*a6*a5^4*x34^2*a3^4*a2 + 20*a6^3*a5*x34^3*a3^4*a2 + 20*a6^2*a5^2*x34^3*a3^4*a2 + 20*a6*a5^3*x34^3*a3^4*a2 - 4*a6^2*a5*x34^4*a3^4*a2 - 4*a6*a5^2*x34^4*a3^4*a2 - 16*a6^3*a5^3*a3^5*a2 - 12*a6^4*a5*x34*a3^5*a2 - 12*a6^3*a5^2*x34*a3^5*a2 - 12*a6^2*a5^3*x34*a3^5*a2 - 12*a6*a5^4*x34*a3^5*a2 + 36*a6^3*a5*x34^2*a3^5*a2 + 36*a6^2*a5^2*x34^2*a3^5*a2 + 36*a6*a5^3*x34^2*a3^5*a2 - 16*a6^2*a5*x34^3*a3^5*a2 - 16*a6*a5^2*x34^3*a3^5*a2 - 4*a6^4*a5*a3^6*a2 - 4*a6^3*a5^2*a3^6*a2 - 4*a6^2*a5^3*a3^6*a2 - 4*a6*a5^4*a3^6*a2 + 28*a6^3*a5*x34*a3^6*a2 + 28*a6^2*a5^2*x34*a3^6*a2 + 28*a6*a5^3*x34*a3^6*a2 - 24*a6^2*a5*x34^2*a3^6*a2 - 24*a6*a5^2*x34^2*a3^6*a2 + 8*a6^3*a5*a3^7*a2 + 8*a6^2*a5^2*a3^7*a2 + 8*a6*a5^3*a3^7*a2 - 16*a6^2*a5*x34*a3^7*a2 - 16*a6*a5^2*x34*a3^7*a2 - 4*a6^2*a5*a3^8*a2 - 4*a6*a5^2*a3^8*a2 + 4*a6^4*a5^4*x34^2*a2^2 - 4*a6^4*a5^3*x34^3*a2^2 - 4*a6^3*a5^4*x34^3*a2^2 + 4*a6^4*a5^2*x34^4*a2^2 - 4*a6^3*a5^3*x34^4*a2^2 + 4*a6^2*a5^4*x34^4*a2^2 + 4*a6^4*a5^4*x34*a3*a2^2 - 8*a6^4*a5^3*x34^2*a3*a2^2 - 8*a6^3*a5^4*x34^2*a3*a2^2 + 20*a6^4*a5^2*x34^3*a3*a2^2 - 28*a6^3*a5^3*x34^3*a3*a2^2 + 20*a6^2*a5^4*x34^3*a3*a2^2 - 4*a6^4*a5*x34^4*a3*a2^2 + 4*a6^3*a5^2*x34^4*a3*a2^2 + 4*a6^2*a5^3*x34^4*a3*a2^2 - 4*a6*a5^4*x34^4*a3*a2^2 + 4*a6^4*a5^4*a3^2*a2^2 + 12*a6^4*a5^2*x34^2*a3^2*a2^2 - 48*a6^3*a5^3*x34^2*a3^2*a2^2 + 12*a6^2*a5^4*x34^2*a3^2*a2^2 - 12*a6^4*a5*x34^3*a3^2*a2^2 + 28*a6^3*a5^2*x34^3*a3^2*a2^2 + 28*a6^2*a5^3*x34^3*a3^2*a2^2 - 12*a6*a5^4*x34^3*a3^2*a2^2 + 4*a6^4*x34^4*a3^2*a2^2 + 4*a6^3*a5*x34^4*a3^2*a2^2 - 24*a6^2*a5^2*x34^4*a3^2*a2^2 + 4*a6*a5^3*x34^4*a3^2*a2^2 + 4*a5^4*x34^4*a3^2*a2^2 - 16*a6^4*a5^2*x34*a3^3*a2^2 - 40*a6^3*a5^3*x34*a3^3*a2^2 - 16*a6^2*a5^4*x34*a3^3*a2^2 - 8*a6^4*a5*x34^2*a3^3*a2^2 + 72*a6^3*a5^2*x34^2*a3^3*a2^2 + 72*a6^2*a5^3*x34^2*a3^3*a2^2 - 8*a6*a5^4*x34^2*a3^3*a2^2 + 12*a6^4*x34^3*a3^3*a2^2 + 4*a6^3*a5*x34^3*a3^3*a2^2 - 84*a6^2*a5^2*x34^3*a3^3*a2^2 + 4*a6*a5^3*x34^3*a3^3*a2^2 + 12*a5^4*x34^3*a3^3*a2^2 - 4*a6^3*x34^4*a3^3*a2^2 + 4*a6^2*a5*x34^4*a3^3*a2^2 + 4*a6*a5^2*x34^4*a3^3*a2^2 - 4*a5^3*x34^4*a3^3*a2^2 - 8*a6^4*a5^2*a3^4*a2^2 - 20*a6^3*a5^3*a3^4*a2^2 - 8*a6^2*a5^4*a3^4*a2^2 + 80*a6^3*a5^2*x34*a3^4*a2^2 + 80*a6^2*a5^3*x34*a3^4*a2^2 + 16*a6^4*x34^2*a3^4*a2^2 - 8*a6^3*a5*x34^2*a3^4*a2^2 - 132*a6^2*a5^2*x34^2*a3^4*a2^2 - 8*a6*a5^3*x34^2*a3^4*a2^2 + 16*a5^4*x34^2*a3^4*a2^2 - 20*a6^3*x34^3*a3^4*a2^2 + 20*a6^2*a5*x34^3*a3^4*a2^2 + 20*a6*a5^2*x34^3*a3^4*a2^2 - 20*a5^3*x34^3*a3^4*a2^2 + 4*a6^2*x34^4*a3^4*a2^2 - 4*a6*a5*x34^4*a3^4*a2^2 + 4*a5^2*x34^4*a3^4*a2^2 + 32*a6^3*a5^2*a3^5*a2^2 + 32*a6^2*a5^3*a3^5*a2^2 + 12*a6^4*x34*a3^5*a2^2 - 12*a6^3*a5*x34*a3^5*a2^2 - 108*a6^2*a5^2*x34*a3^5*a2^2 - 12*a6*a5^3*x34*a3^5*a2^2 + 12*a5^4*x34*a3^5*a2^2 - 36*a6^3*x34^2*a3^5*a2^2 + 36*a6^2*a5*x34^2*a3^5*a2^2 + 36*a6*a5^2*x34^2*a3^5*a2^2 - 36*a5^3*x34^2*a3^5*a2^2 + 16*a6^2*x34^3*a3^5*a2^2 - 16*a6*a5*x34^3*a3^5*a2^2 + 16*a5^2*x34^3*a3^5*a2^2 + 4*a6^4*a3^6*a2^2 - 4*a6^3*a5*a3^6*a2^2 - 36*a6^2*a5^2*a3^6*a2^2 - 4*a6*a5^3*a3^6*a2^2 + 4*a5^4*a3^6*a2^2 - 28*a6^3*x34*a3^6*a2^2 + 28*a6^2*a5*x34*a3^6*a2^2 + 28*a6*a5^2*x34*a3^6*a2^2 - 28*a5^3*x34*a3^6*a2^2 + 24*a6^2*x34^2*a3^6*a2^2 - 24*a6*a5*x34^2*a3^6*a2^2 + 24*a5^2*x34^2*a3^6*a2^2 - 8*a6^3*a3^7*a2^2 + 8*a6^2*a5*a3^7*a2^2 + 8*a6*a5^2*a3^7*a2^2 - 8*a5^3*a3^7*a2^2 + 16*a6^2*x34*a3^7*a2^2 - 16*a6*a5*x34*a3^7*a2^2 + 16*a5^2*x34*a3^7*a2^2 + 4*a6^2*a3^8*a2^2 - 4*a6*a5*a3^8*a2^2 + 4*a5^2*a3^8*a2^2 - 4*a6^4*a5^3*x34^2*a2^3 - 4*a6^3*a5^4*x34^2*a2^3 - 4*a6^4*a5^2*x34^3*a2^3 + 24*a6^3*a5^3*x34^3*a2^3 - 4*a6^2*a5^4*x34^3*a2^3 - 4*a6^3*a5^2*x34^4*a2^3 - 4*a6^2*a5^3*x34^4*a2^3 - 4*a6^4*a5^3*x34*a3*a2^3 - 4*a6^3*a5^4*x34*a3*a2^3 - 8*a6^4*a5^2*x34^2*a3*a2^3 + 60*a6^3*a5^3*x34^2*a3*a2^3 - 8*a6^2*a5^4*x34^2*a3*a2^3 + 4*a6^4*a5*x34^3*a3*a2^3 - 28*a6^3*a5^2*x34^3*a3*a2^3 - 28*a6^2*a5^3*x34^3*a3*a2^3 + 4*a6*a5^4*x34^3*a3*a2^3 + 4*a6^3*a5*x34^4*a3*a2^3 + 4*a6^2*a5^2*x34^4*a3*a2^3 + 4*a6*a5^3*x34^4*a3*a2^3 - 4*a6^4*a5^3*a3^2*a2^3 - 4*a6^3*a5^4*a3^2*a2^3 + 36*a6^3*a5^3*x34*a3^2*a2^3 + 16*a6^4*a5*x34^2*a3^2*a2^3 - 48*a6^3*a5^2*x34^2*a3^2*a2^3 - 48*a6^2*a5^3*x34^2*a3^2*a2^3 + 16*a6*a5^4*x34^2*a3^2*a2^3 - 4*a6^4*x34^3*a3^2*a2^3 + 4*a6^3*a5*x34^3*a3^2*a2^3 + 28*a6^2*a5^2*x34^3*a3^2*a2^3 + 4*a6*a5^3*x34^3*a3^2*a2^3 - 4*a5^4*x34^3*a3^2*a2^3 - 4*a6^3*x34^4*a3^2*a2^3 + 4*a6^2*a5*x34^4*a3^2*a2^3 + 4*a6*a5^2*x34^4*a3^2*a2^3 - 4*a5^3*x34^4*a3^2*a2^3 + 24*a6^3*a5^3*a3^3*a2^3 + 24*a6^4*a5*x34*a3^3*a2^3 - 40*a6^3*a5^2*x34*a3^3*a2^3 - 40*a6^2*a5^3*x34*a3^3*a2^3 + 24*a6*a5^4*x34*a3^3*a2^3 - 16*a6^4*x34^2*a3^3*a2^3 - 24*a6^3*a5*x34^2*a3^3*a2^3 + 72*a6^2*a5^2*x34^2*a3^3*a2^3 - 24*a6*a5^3*x34^2*a3^3*a2^3 - 16*a5^4*x34^2*a3^3*a2^3 + 8*a6^3*x34^3*a3^3*a2^3 + 4*a6^2*a5*x34^3*a3^3*a2^3 + 4*a6*a5^2*x34^3*a3^3*a2^3 + 8*a5^3*x34^3*a3^3*a2^3 - 4*a6^2*x34^4*a3^3*a2^3 + 4*a6*a5*x34^4*a3^3*a2^3 - 4*a5^2*x34^4*a3^3*a2^3 + 12*a6^4*a5*a3^4*a2^3 - 20*a6^3*a5^2*a3^4*a2^3 - 20*a6^2*a5^3*a3^4*a2^3 + 12*a6*a5^4*a3^4*a2^3 - 20*a6^4*x34*a3^4*a2^3 - 40*a6^3*a5*x34*a3^4*a2^3 + 80*a6^2*a5^2*x34*a3^4*a2^3 - 40*a6*a5^3*x34*a3^4*a2^3 - 20*a5^4*x34*a3^4*a2^3 + 44*a6^3*x34^2*a3^4*a2^3 - 8*a6^2*a5*x34^2*a3^4*a2^3 - 8*a6*a5^2*x34^2*a3^4*a2^3 + 44*a5^3*x34^2*a3^4*a2^3 - 20*a6^2*x34^3*a3^4*a2^3 + 20*a6*a5*x34^3*a3^4*a2^3 - 20*a5^2*x34^3*a3^4*a2^3 - 8*a6^4*a3^5*a2^3 - 16*a6^3*a5*a3^5*a2^3 + 32*a6^2*a5^2*a3^5*a2^3 - 16*a6*a5^3*a3^5*a2^3 - 8*a5^4*a3^5*a2^3 + 48*a6^3*x34*a3^5*a2^3 - 12*a6^2*a5*x34*a3^5*a2^3 - 12*a6*a5^2*x34*a3^5*a2^3 + 48*a5^3*x34*a3^5*a2^3 - 36*a6^2*x34^2*a3^5*a2^3 + 36*a6*a5*x34^2*a3^5*a2^3 - 36*a5^2*x34^2*a3^5*a2^3 + 16*a6^3*a3^6*a2^3 - 4*a6^2*a5*a3^6*a2^3 - 4*a6*a5^2*a3^6*a2^3 + 16*a5^3*a3^6*a2^3 - 28*a6^2*x34*a3^6*a2^3 + 28*a6*a5*x34*a3^6*a2^3 - 28*a5^2*x34*a3^6*a2^3 - 8*a6^2*a3^7*a2^3 + 8*a6*a5*a3^7*a2^3 - 8*a5^2*a3^7*a2^3 + 4*a6^4*a5^2*x34^2*a2^4 - 4*a6^3*a5^3*x34^2*a2^4 + 4*a6^2*a5^4*x34^2*a2^4 - 4*a6^3*a5^2*x34^3*a2^4 - 4*a6^2*a5^3*x34^3*a2^4 + 4*a6^2*a5^2*x34^4*a2^4 + 4*a6^4*a5^2*x34*a3*a2^4 - 4*a6^3*a5^3*x34*a3*a2^4 + 4*a6^2*a5^4*x34*a3*a2^4 - 4*a6^4*a5*x34^2*a3*a2^4 - 8*a6^3*a5^2*x34^2*a3*a2^4 - 8*a6^2*a5^3*x34^2*a3*a2^4 - 4*a6*a5^4*x34^2*a3*a2^4 + 4*a6^3*a5*x34^3*a3*a2^4 + 20*a6^2*a5^2*x34^3*a3*a2^4 + 4*a6*a5^3*x34^3*a3*a2^4 - 4*a6^2*a5*x34^4*a3*a2^4 - 4*a6*a5^2*x34^4*a3*a2^4 + 4*a6^4*a5^2*a3^2*a2^4 - 4*a6^3*a5^3*a3^2*a2^4 + 4*a6^2*a5^4*a3^2*a2^4 - 12*a6^4*a5*x34*a3^2*a2^4 - 12*a6*a5^4*x34*a3^2*a2^4 + 4*a6^4*x34^2*a3^2*a2^4 + 16*a6^3*a5*x34^2*a3^2*a2^4 + 12*a6^2*a5^2*x34^2*a3^2*a2^4 + 16*a6*a5^3*x34^2*a3^2*a2^4 + 4*a5^4*x34^2*a3^2*a2^4 - 4*a6^3*x34^3*a3^2*a2^4 - 12*a6^2*a5*x34^3*a3^2*a2^4 - 12*a6*a5^2*x34^3*a3^2*a2^4 - 4*a5^3*x34^3*a3^2*a2^4 + 4*a6^2*x34^4*a3^2*a2^4 - 4*a6*a5*x34^4*a3^2*a2^4 + 4*a5^2*x34^4*a3^2*a2^4 - 8*a6^4*a5*a3^3*a2^4 - 8*a6*a5^4*a3^3*a2^4 + 8*a6^4*x34*a3^3*a2^4 + 24*a6^3*a5*x34*a3^3*a2^4 - 16*a6^2*a5^2*x34*a3^3*a2^4 + 24*a6*a5^3*x34*a3^3*a2^4 + 8*a5^4*x34*a3^3*a2^4 - 16*a6^3*x34^2*a3^3*a2^4 - 8*a6^2*a5*x34^2*a3^3*a2^4 - 8*a6*a5^2*x34^2*a3^3*a2^4 - 16*a5^3*x34^2*a3^3*a2^4 + 12*a6^2*x34^3*a3^3*a2^4 - 12*a6*a5*x34^3*a3^3*a2^4 + 12*a5^2*x34^3*a3^3*a2^4 + 4*a6^4*a3^4*a2^4 + 12*a6^3*a5*a3^4*a2^4 - 8*a6^2*a5^2*a3^4*a2^4 + 12*a6*a5^3*a3^4*a2^4 + 4*a5^4*a3^4*a2^4 - 20*a6^3*x34*a3^4*a2^4 - 20*a5^3*x34*a3^4*a2^4 + 16*a6^2*x34^2*a3^4*a2^4 - 16*a6*a5*x34^2*a3^4*a2^4 + 16*a5^2*x34^2*a3^4*a2^4 - 8*a6^3*a3^5*a2^4 - 8*a5^3*a3^5*a2^4 + 12*a6^2*x34*a3^5*a2^4 - 12*a6*a5*x34*a3^5*a2^4 + 12*a5^2*x34*a3^5*a2^4 + 4*a6^2*a3^6*a2^4 - 4*a6*a5*a3^6*a2^4 + 4*a5^2*a3^6*a2^4 - 4*a6^4*a5^4*x34^2*a3*a1 + 4*a6^4*a5^3*x34^3*a3*a1 + 4*a6^3*a5^4*x34^3*a3*a1 - 4*a6^4*a5^2*x34^4*a3*a1 + 4*a6^3*a5^3*x34^4*a3*a1 - 4*a6^2*a5^4*x34^4*a3*a1 - 12*a6^4*a5^4*x34*a3^2*a1 + 16*a6^4*a5^3*x34^2*a3^2*a1 + 16*a6^3*a5^4*x34^2*a3^2*a1 - 12*a6^4*a5^2*x34^3*a3^2*a1 + 4*a6^3*a5^3*x34^3*a3^2*a1 - 12*a6^2*a5^4*x34^3*a3^2*a1 - 4*a6^4*a5*x34^4*a3^2*a1 + 4*a6^3*a5^2*x34^4*a3^2*a1 + 4*a6^2*a5^3*x34^4*a3^2*a1 - 4*a6*a5^4*x34^4*a3^2*a1 - 8*a6^4*a5^4*a3^3*a1 + 24*a6^4*a5^3*x34*a3^3*a1 + 24*a6^3*a5^4*x34*a3^3*a1 - 8*a6^4*a5^2*x34^2*a3^3*a1 - 24*a6^3*a5^3*x34^2*a3^3*a1 - 8*a6^2*a5^4*x34^2*a3^3*a1 - 12*a6^4*a5*x34^3*a3^3*a1 + 4*a6^3*a5^2*x34^3*a3^3*a1 + 4*a6^2*a5^3*x34^3*a3^3*a1 - 12*a6*a5^4*x34^3*a3^3*a1 + 4*a6^3*a5*x34^4*a3^3*a1 + 4*a6^2*a5^2*x34^4*a3^3*a1 + 4*a6*a5^3*x34^4*a3^3*a1 + 12*a6^4*a5^3*a3^4*a1 + 12*a6^3*a5^4*a3^4*a1 - 40*a6^3*a5^3*x34*a3^4*a1 - 16*a6^4*a5*x34^2*a3^4*a1 - 8*a6^3*a5^2*x34^2*a3^4*a1 - 8*a6^2*a5^3*x34^2*a3^4*a1 - 16*a6*a5^4*x34^2*a3^4*a1 + 20*a6^3*a5*x34^3*a3^4*a1 + 20*a6^2*a5^2*x34^3*a3^4*a1 + 20*a6*a5^3*x34^3*a3^4*a1 - 4*a6^2*a5*x34^4*a3^4*a1 - 4*a6*a5^2*x34^4*a3^4*a1 - 16*a6^3*a5^3*a3^5*a1 - 12*a6^4*a5*x34*a3^5*a1 - 12*a6^3*a5^2*x34*a3^5*a1 - 12*a6^2*a5^3*x34*a3^5*a1 - 12*a6*a5^4*x34*a3^5*a1 + 36*a6^3*a5*x34^2*a3^5*a1 + 36*a6^2*a5^2*x34^2*a3^5*a1 + 36*a6*a5^3*x34^2*a3^5*a1 - 16*a6^2*a5*x34^3*a3^5*a1 - 16*a6*a5^2*x34^3*a3^5*a1 - 4*a6^4*a5*a3^6*a1 - 4*a6^3*a5^2*a3^6*a1 - 4*a6^2*a5^3*a3^6*a1 - 4*a6*a5^4*a3^6*a1 + 28*a6^3*a5*x34*a3^6*a1 + 28*a6^2*a5^2*x34*a3^6*a1 + 28*a6*a5^3*x34*a3^6*a1 - 24*a6^2*a5*x34^2*a3^6*a1 - 24*a6*a5^2*x34^2*a3^6*a1 + 8*a6^3*a5*a3^7*a1 + 8*a6^2*a5^2*a3^7*a1 + 8*a6*a5^3*a3^7*a1 - 16*a6^2*a5*x34*a3^7*a1 - 16*a6*a5^2*x34*a3^7*a1 - 4*a6^2*a5*a3^8*a1 - 4*a6*a5^2*a3^8*a1 - 4*a6^4*a5^4*x34^2*a2*a1 + 4*a6^4*a5^3*x34^3*a2*a1 + 4*a6^3*a5^4*x34^3*a2*a1 - 4*a6^4*a5^2*x34^4*a2*a1 + 4*a6^3*a5^3*x34^4*a2*a1 - 4*a6^2*a5^4*x34^4*a2*a1 + 16*a6^4*a5^4*x34*a3*a2*a1 - 28*a6^4*a5^2*x34^3*a3*a2*a1 + 16*a6^3*a5^3*x34^3*a3*a2*a1 - 28*a6^2*a5^4*x34^3*a3*a2*a1 + 24*a6^4*a5*x34^4*a3*a2*a1 - 12*a6^3*a5^2*x34^4*a3*a2*a1 - 12*a6^2*a5^3*x34^4*a3*a2*a1 + 24*a6*a5^4*x34^4*a3*a2*a1 + 16*a6^4*a5^4*a3^2*a2*a1 - 24*a6^4*a5^3*x34*a3^2*a2*a1 - 24*a6^3*a5^4*x34*a3^2*a2*a1 - 48*a6^4*a5^2*x34^2*a3^2*a2*a1 + 40*a6^3*a5^3*x34^2*a3^2*a2*a1 - 48*a6^2*a5^4*x34^2*a3^2*a2*a1 + 84*a6^4*a5*x34^3*a3^2*a2*a1 - 32*a6^3*a5^2*x34^3*a3^2*a2*a1 - 32*a6^2*a5^3*x34^3*a3^2*a2*a1 + 84*a6*a5^4*x34^3*a3^2*a2*a1 - 4*a6^4*x34^4*a3^2*a2*a1 - 12*a6^3*a5*x34^4*a3^2*a2*a1 + 12*a6^2*a5^2*x34^4*a3^2*a2*a1 - 12*a6*a5^3*x34^4*a3^2*a2*a1 - 4*a5^4*x34^4*a3^2*a2*a1 - 16*a6^4*a5^3*a3^3*a2*a1 - 16*a6^3*a5^4*a3^3*a2*a1 - 40*a6^4*a5^2*x34*a3^3*a2*a1 + 48*a6^3*a5^3*x34*a3^3*a2*a1 - 40*a6^2*a5^4*x34*a3^3*a2*a1 + 96*a6^4*a5*x34^2*a3^3*a2*a1 - 8*a6^3*a5^2*x34^2*a3^3*a2*a1 - 8*a6^2*a5^3*x34^2*a3^3*a2*a1 + 96*a6*a5^4*x34^2*a3^3*a2*a1 - 12*a6^4*x34^3*a3^3*a2*a1 - 48*a6^3*a5*x34^3*a3^3*a2*a1 + 64*a6^2*a5^2*x34^3*a3^3*a2*a1 - 48*a6*a5^3*x34^3*a3^3*a2*a1 - 12*a5^4*x34^3*a3^3*a2*a1 + 4*a6^3*x34^4*a3^3*a2*a1 - 12*a6^2*a5*x34^4*a3^3*a2*a1 - 12*a6*a5^2*x34^4*a3^3*a2*a1 + 4*a5^3*x34^4*a3^3*a2*a1 - 20*a6^4*a5^2*a3^4*a2*a1 + 24*a6^3*a5^3*a3^4*a2*a1 - 20*a6^2*a5^4*a3^4*a2*a1 + 60*a6^4*a5*x34*a3^4*a2*a1 + 20*a6^3*a5^2*x34*a3^4*a2*a1 + 20*a6^2*a5^3*x34*a3^4*a2*a1 + 60*a6*a5^4*x34*a3^4*a2*a1 - 16*a6^4*x34^2*a3^4*a2*a1 - 84*a6^3*a5*x34^2*a3^4*a2*a1 + 132*a6^2*a5^2*x34^2*a3^4*a2*a1 - 84*a6*a5^3*x34^2*a3^4*a2*a1 - 16*a5^4*x34^2*a3^4*a2*a1 + 20*a6^3*x34^3*a3^4*a2*a1 - 60*a6^2*a5*x34^3*a3^4*a2*a1 - 60*a6*a5^2*x34^3*a3^4*a2*a1 + 20*a5^3*x34^3*a3^4*a2*a1 - 4*a6^2*x34^4*a3^4*a2*a1 + 24*a6*a5*x34^4*a3^4*a2*a1 - 4*a5^2*x34^4*a3^4*a2*a1 + 24*a6^4*a5*a3^5*a2*a1 + 8*a6^3*a5^2*a3^5*a2*a1 + 8*a6^2*a5^3*a3^5*a2*a1 + 24*a6*a5^4*a3^5*a2*a1 - 12*a6^4*x34*a3^5*a2*a1 - 72*a6^3*a5*x34*a3^5*a2*a1 + 120*a6^2*a5^2*x34*a3^5*a2*a1 - 72*a6*a5^3*x34*a3^5*a2*a1 - 12*a5^4*x34*a3^5*a2*a1 + 36*a6^3*x34^2*a3^5*a2*a1 - 108*a6^2*a5*x34^2*a3^5*a2*a1 - 108*a6*a5^2*x34^2*a3^5*a2*a1 + 36*a5^3*x34^2*a3^5*a2*a1 - 16*a6^2*x34^3*a3^5*a2*a1 + 96*a6*a5*x34^3*a3^5*a2*a1 - 16*a5^2*x34^3*a3^5*a2*a1 - 4*a6^4*a3^6*a2*a1 - 24*a6^3*a5*a3^6*a2*a1 + 40*a6^2*a5^2*a3^6*a2*a1 - 24*a6*a5^3*a3^6*a2*a1 - 4*a5^4*a3^6*a2*a1 + 28*a6^3*x34*a3^6*a2*a1 - 84*a6^2*a5*x34*a3^6*a2*a1 - 84*a6*a5^2*x34*a3^6*a2*a1 + 28*a5^3*x34*a3^6*a2*a1 - 24*a6^2*x34^2*a3^6*a2*a1 + 144*a6*a5*x34^2*a3^6*a2*a1 - 24*a5^2*x34^2*a3^6*a2*a1 + 8*a6^3*a3^7*a2*a1 - 24*a6^2*a5*a3^7*a2*a1 - 24*a6*a5^2*a3^7*a2*a1 + 8*a5^3*a3^7*a2*a1 - 16*a6^2*x34*a3^7*a2*a1 + 96*a6*a5*x34*a3^7*a2*a1 - 16*a5^2*x34*a3^7*a2*a1 - 4*a6^2*a3^8*a2*a1 + 24*a6*a5*a3^8*a2*a1 - 4*a5^2*a3^8*a2*a1 - 4*a6^4*a5^4*x34*a2^2*a1 + 4*a6^4*a5^3*x34^2*a2^2*a1 + 4*a6^3*a5^4*x34^2*a2^2*a1 + 4*a6^4*a5^2*x34^3*a2^2*a1 - 12*a6^3*a5^3*x34^3*a2^2*a1 + 4*a6^2*a5^4*x34^3*a2^2*a1 - 4*a6^4*a5*x34^4*a2^2*a1 + 4*a6^3*a5^2*x34^4*a2^2*a1 + 4*a6^2*a5^3*x34^4*a2^2*a1 - 4*a6*a5^4*x34^4*a2^2*a1 - 8*a6^4*a5^4*a3*a2^2*a1 - 4*a6^4*a5^3*x34*a3*a2^2*a1 - 4*a6^3*a5^4*x34*a3*a2^2*a1 + 24*a6^4*a5^2*x34^2*a3*a2^2*a1 - 20*a6^3*a5^3*x34^2*a3*a2^2*a1 + 24*a6^2*a5^4*x34^2*a3*a2^2*a1 - 28*a6^4*a5*x34^3*a3*a2^2*a1 + 32*a6^3*a5^2*x34^3*a3*a2^2*a1 + 32*a6^2*a5^3*x34^3*a3*a2^2*a1 - 28*a6*a5^4*x34^3*a3*a2^2*a1 - 4*a6^4*x34^4*a3*a2^2*a1 - 12*a6^3*a5*x34^4*a3*a2^2*a1 + 12*a6^2*a5^2*x34^4*a3*a2^2*a1 - 12*a6*a5^3*x34^4*a3*a2^2*a1 - 4*a5^4*x34^4*a3*a2^2*a1 - 4*a6^4*a5^3*a3^2*a2^2*a1 - 4*a6^3*a5^4*a3^2*a2^2*a1 + 48*a6^4*a5^2*x34*a3^2*a2^2*a1 + 12*a6^3*a5^3*x34*a3^2*a2^2*a1 + 48*a6^2*a5^4*x34*a3^2*a2^2*a1 - 48*a6^4*a5*x34^2*a3^2*a2^2*a1 + 24*a6^3*a5^2*x34^2*a3^2*a2^2*a1 + 24*a6^2*a5^3*x34^2*a3^2*a2^2*a1 - 48*a6*a5^4*x34^2*a3^2*a2^2*a1 - 12*a6^4*x34^3*a3^2*a2^2*a1 - 32*a6^3*a5*x34^3*a3^2*a2^2*a1 - 32*a6*a5^3*x34^3*a3^2*a2^2*a1 - 12*a5^4*x34^3*a3^2*a2^2*a1 + 4*a6^3*x34^4*a3^2*a2^2*a1 + 12*a6^2*a5*x34^4*a3^2*a2^2*a1 + 12*a6*a5^2*x34^4*a3^2*a2^2*a1 + 4*a5^3*x34^4*a3^2*a2^2*a1 + 32*a6^4*a5^2*a3^3*a2^2*a1 + 8*a6^3*a5^3*a3^3*a2^2*a1 + 32*a6^2*a5^4*a3^3*a2^2*a1 - 40*a6^4*a5*x34*a3^3*a2^2*a1 - 16*a6^3*a5^2*x34*a3^3*a2^2*a1 - 16*a6^2*a5^3*x34*a3^3*a2^2*a1 - 40*a6*a5^4*x34*a3^3*a2^2*a1 - 8*a6^4*x34^2*a3^3*a2^2*a1 - 8*a6^3*a5*x34^2*a3^3*a2^2*a1 - 120*a6^2*a5^2*x34^2*a3^3*a2^2*a1 - 8*a6*a5^3*x34^2*a3^3*a2^2*a1 - 8*a5^4*x34^2*a3^3*a2^2*a1 + 4*a6^3*x34^3*a3^3*a2^2*a1 + 64*a6^2*a5*x34^3*a3^3*a2^2*a1 + 64*a6*a5^2*x34^3*a3^3*a2^2*a1 + 4*a5^3*x34^3*a3^3*a2^2*a1 + 4*a6^2*x34^4*a3^3*a2^2*a1 - 12*a6*a5*x34^4*a3^3*a2^2*a1 + 4*a5^2*x34^4*a3^3*a2^2*a1 - 20*a6^4*a5*a3^4*a2^2*a1 - 8*a6^3*a5^2*a3^4*a2^2*a1 - 8*a6^2*a5^3*a3^4*a2^2*a1 - 20*a6*a5^4*a3^4*a2^2*a1 + 20*a6^3*a5*x34*a3^4*a2^2*a1 - 180*a6^2*a5^2*x34*a3^4*a2^2*a1 + 20*a6*a5^3*x34*a3^4*a2^2*a1 - 8*a6^3*x34^2*a3^4*a2^2*a1 + 132*a6^2*a5*x34^2*a3^4*a2^2*a1 + 132*a6*a5^2*x34^2*a3^4*a2^2*a1 - 8*a5^3*x34^2*a3^4*a2^2*a1 + 20*a6^2*x34^3*a3^4*a2^2*a1 - 60*a6*a5*x34^3*a3^4*a2^2*a1 + 20*a5^2*x34^3*a3^4*a2^2*a1 - 4*a6*x34^4*a3^4*a2^2*a1 - 4*a5*x34^4*a3^4*a2^2*a1 + 8*a6^3*a5*a3^5*a2^2*a1 - 72*a6^2*a5^2*a3^5*a2^2*a1 + 8*a6*a5^3*a3^5*a2^2*a1 - 12*a6^3*x34*a3^5*a2^2*a1 + 120*a6^2*a5*x34*a3^5*a2^2*a1 + 120*a6*a5^2*x34*a3^5*a2^2*a1 - 12*a5^3*x34*a3^5*a2^2*a1 + 36*a6^2*x34^2*a3^5*a2^2*a1 - 108*a6*a5*x34^2*a3^5*a2^2*a1 + 36*a5^2*x34^2*a3^5*a2^2*a1 - 16*a6*x34^3*a3^5*a2^2*a1 - 16*a5*x34^3*a3^5*a2^2*a1 - 4*a6^3*a3^6*a2^2*a1 + 40*a6^2*a5*a3^6*a2^2*a1 + 40*a6*a5^2*a3^6*a2^2*a1 - 4*a5^3*a3^6*a2^2*a1 + 28*a6^2*x34*a3^6*a2^2*a1 - 84*a6*a5*x34*a3^6*a2^2*a1 + 28*a5^2*x34*a3^6*a2^2*a1 - 24*a6*x34^2*a3^6*a2^2*a1 - 24*a5*x34^2*a3^6*a2^2*a1 + 8*a6^2*a3^7*a2^2*a1 - 24*a6*a5*a3^7*a2^2*a1 + 8*a5^2*a3^7*a2^2*a1 - 16*a6*x34*a3^7*a2^2*a1 - 16*a5*x34*a3^7*a2^2*a1 - 4*a6*a3^8*a2^2*a1 - 4*a5*a3^8*a2^2*a1 + 4*a6^4*a5^3*x34*a2^3*a1 + 4*a6^3*a5^4*x34*a2^3*a1 + 4*a6^4*a5^2*x34^2*a2^3*a1 - 12*a6^3*a5^3*x34^2*a2^3*a1 + 4*a6^2*a5^4*x34^2*a2^3*a1 + 4*a6^4*a5*x34^3*a2^3*a1 - 12*a6^3*a5^2*x34^3*a2^3*a1 - 12*a6^2*a5^3*x34^3*a2^3*a1 + 4*a6*a5^4*x34^3*a2^3*a1 + 4*a6^3*a5*x34^4*a2^3*a1 + 4*a6^2*a5^2*x34^4*a2^3*a1 + 4*a6*a5^3*x34^4*a2^3*a1 + 8*a6^4*a5^3*a3*a2^3*a1 + 8*a6^3*a5^4*a3*a2^3*a1 - 4*a6^4*a5^2*x34*a3*a2^3*a1 - 24*a6^3*a5^3*x34*a3*a2^3*a1 - 4*a6^2*a5^4*x34*a3*a2^3*a1 - 20*a6^3*a5^2*x34^2*a3*a2^3*a1 - 20*a6^2*a5^3*x34^2*a3*a2^3*a1 + 4*a6^4*x34^3*a3*a2^3*a1 + 16*a6^3*a5*x34^3*a3*a2^3*a1 + 32*a6^2*a5^2*x34^3*a3*a2^3*a1 + 16*a6*a5^3*x34^3*a3*a2^3*a1 + 4*a5^4*x34^3*a3*a2^3*a1 + 4*a6^3*x34^4*a3*a2^3*a1 - 12*a6^2*a5*x34^4*a3*a2^3*a1 - 12*a6*a5^2*x34^4*a3*a2^3*a1 + 4*a5^3*x34^4*a3*a2^3*a1 - 4*a6^4*a5^2*a3^2*a2^3*a1 - 24*a6^3*a5^3*a3^2*a2^3*a1 - 4*a6^2*a5^4*a3^2*a2^3*a1 - 24*a6^4*a5*x34*a3^2*a2^3*a1 + 12*a6^3*a5^2*x34*a3^2*a2^3*a1 + 12*a6^2*a5^3*x34*a3^2*a2^3*a1 - 24*a6*a5^4*x34*a3^2*a2^3*a1 + 16*a6^4*x34^2*a3^2*a2^3*a1 + 40*a6^3*a5*x34^2*a3^2*a2^3*a1 + 24*a6^2*a5^2*x34^2*a3^2*a2^3*a1 + 40*a6*a5^3*x34^2*a3^2*a2^3*a1 + 16*a5^4*x34^2*a3^2*a2^3*a1 + 4*a6^3*x34^3*a3^2*a2^3*a1 - 32*a6^2*a5*x34^3*a3^2*a2^3*a1 - 32*a6*a5^2*x34^3*a3^2*a2^3*a1 + 4*a5^3*x34^3*a3^2*a2^3*a1 + 4*a6^2*x34^4*a3^2*a2^3*a1 - 12*a6*a5*x34^4*a3^2*a2^3*a1 + 4*a5^2*x34^4*a3^2*a2^3*a1 - 16*a6^4*a5*a3^3*a2^3*a1 + 8*a6^3*a5^2*a3^3*a2^3*a1 + 8*a6^2*a5^3*a3^3*a2^3*a1 - 16*a6*a5^4*a3^3*a2^3*a1 + 24*a6^4*x34*a3^3*a2^3*a1 + 48*a6^3*a5*x34*a3^3*a2^3*a1 - 16*a6^2*a5^2*x34*a3^3*a2^3*a1 + 48*a6*a5^3*x34*a3^3*a2^3*a1 + 24*a5^4*x34*a3^3*a2^3*a1 - 24*a6^3*x34^2*a3^3*a2^3*a1 - 8*a6^2*a5*x34^2*a3^3*a2^3*a1 - 8*a6*a5^2*x34^2*a3^3*a2^3*a1 - 24*a5^3*x34^2*a3^3*a2^3*a1 + 4*a6^2*x34^3*a3^3*a2^3*a1 - 48*a6*a5*x34^3*a3^3*a2^3*a1 + 4*a5^2*x34^3*a3^3*a2^3*a1 + 4*a6*x34^4*a3^3*a2^3*a1 + 4*a5*x34^4*a3^3*a2^3*a1 + 12*a6^4*a3^4*a2^3*a1 + 24*a6^3*a5*a3^4*a2^3*a1 - 8*a6^2*a5^2*a3^4*a2^3*a1 + 24*a6*a5^3*a3^4*a2^3*a1 + 12*a5^4*a3^4*a2^3*a1 - 40*a6^3*x34*a3^4*a2^3*a1 + 20*a6^2*a5*x34*a3^4*a2^3*a1 + 20*a6*a5^2*x34*a3^4*a2^3*a1 - 40*a5^3*x34*a3^4*a2^3*a1 - 8*a6^2*x34^2*a3^4*a2^3*a1 - 84*a6*a5*x34^2*a3^4*a2^3*a1 - 8*a5^2*x34^2*a3^4*a2^3*a1 + 20*a6*x34^3*a3^4*a2^3*a1 + 20*a5*x34^3*a3^4*a2^3*a1 - 16*a6^3*a3^5*a2^3*a1 + 8*a6^2*a5*a3^5*a2^3*a1 + 8*a6*a5^2*a3^5*a2^3*a1 - 16*a5^3*a3^5*a2^3*a1 - 12*a6^2*x34*a3^5*a2^3*a1 - 72*a6*a5*x34*a3^5*a2^3*a1 - 12*a5^2*x34*a3^5*a2^3*a1 + 36*a6*x34^2*a3^5*a2^3*a1 + 36*a5*x34^2*a3^5*a2^3*a1 - 4*a6^2*a3^6*a2^3*a1 - 24*a6*a5*a3^6*a2^3*a1 - 4*a5^2*a3^6*a2^3*a1 + 28*a6*x34*a3^6*a2^3*a1 + 28*a5*x34*a3^6*a2^3*a1 + 8*a6*a3^7*a2^3*a1 + 8*a5*a3^7*a2^3*a1 - 4*a6^4*a5^2*x34*a2^4*a1 + 4*a6^3*a5^3*x34*a2^4*a1 - 4*a6^2*a5^4*x34*a2^4*a1 - 4*a6^4*a5*x34^2*a2^4*a1 + 4*a6^3*a5^2*x34^2*a2^4*a1 + 4*a6^2*a5^3*x34^2*a2^4*a1 - 4*a6*a5^4*x34^2*a2^4*a1 + 4*a6^3*a5*x34^3*a2^4*a1 + 4*a6^2*a5^2*x34^3*a2^4*a1 + 4*a6*a5^3*x34^3*a2^4*a1 - 4*a6^2*a5*x34^4*a2^4*a1 - 4*a6*a5^2*x34^4*a2^4*a1 - 8*a6^4*a5^2*a3*a2^4*a1 + 8*a6^3*a5^3*a3*a2^4*a1 - 8*a6^2*a5^4*a3*a2^4*a1 + 16*a6^4*a5*x34*a3*a2^4*a1 - 4*a6^3*a5^2*x34*a3*a2^4*a1 - 4*a6^2*a5^3*x34*a3*a2^4*a1 + 16*a6*a5^4*x34*a3*a2^4*a1 - 4*a6^4*x34^2*a3*a2^4*a1 + 24*a6^2*a5^2*x34^2*a3*a2^4*a1 - 4*a5^4*x34^2*a3*a2^4*a1 + 4*a6^3*x34^3*a3*a2^4*a1 - 28*a6^2*a5*x34^3*a3*a2^4*a1 - 28*a6*a5^2*x34^3*a3*a2^4*a1 + 4*a5^3*x34^3*a3*a2^4*a1 - 4*a6^2*x34^4*a3*a2^4*a1 + 24*a6*a5*x34^4*a3*a2^4*a1 - 4*a5^2*x34^4*a3*a2^4*a1 + 16*a6^4*a5*a3^2*a2^4*a1 - 4*a6^3*a5^2*a3^2*a2^4*a1 - 4*a6^2*a5^3*a3^2*a2^4*a1 + 16*a6*a5^4*a3^2*a2^4*a1 - 12*a6^4*x34*a3^2*a2^4*a1 - 24*a6^3*a5*x34*a3^2*a2^4*a1 + 48*a6^2*a5^2*x34*a3^2*a2^4*a1 - 24*a6*a5^3*x34*a3^2*a2^4*a1 - 12*a5^4*x34*a3^2*a2^4*a1 + 16*a6^3*x34^2*a3^2*a2^4*a1 - 48*a6^2*a5*x34^2*a3^2*a2^4*a1 - 48*a6*a5^2*x34^2*a3^2*a2^4*a1 + 16*a5^3*x34^2*a3^2*a2^4*a1 - 12*a6^2*x34^3*a3^2*a2^4*a1 + 84*a6*a5*x34^3*a3^2*a2^4*a1 - 12*a5^2*x34^3*a3^2*a2^4*a1 - 4*a6*x34^4*a3^2*a2^4*a1 - 4*a5*x34^4*a3^2*a2^4*a1 - 8*a6^4*a3^3*a2^4*a1 - 16*a6^3*a5*a3^3*a2^4*a1 + 32*a6^2*a5^2*a3^3*a2^4*a1 - 16*a6*a5^3*a3^3*a2^4*a1 - 8*a5^4*a3^3*a2^4*a1 + 24*a6^3*x34*a3^3*a2^4*a1 - 40*a6^2*a5*x34*a3^3*a2^4*a1 - 40*a6*a5^2*x34*a3^3*a2^4*a1 + 24*a5^3*x34*a3^3*a2^4*a1 - 8*a6^2*x34^2*a3^3*a2^4*a1 + 96*a6*a5*x34^2*a3^3*a2^4*a1 - 8*a5^2*x34^2*a3^3*a2^4*a1 - 12*a6*x34^3*a3^3*a2^4*a1 - 12*a5*x34^3*a3^3*a2^4*a1 + 12*a6^3*a3^4*a2^4*a1 - 20*a6^2*a5*a3^4*a2^4*a1 - 20*a6*a5^2*a3^4*a2^4*a1 + 12*a5^3*a3^4*a2^4*a1 + 60*a6*a5*x34*a3^4*a2^4*a1 - 16*a6*x34^2*a3^4*a2^4*a1 - 16*a5*x34^2*a3^4*a2^4*a1 + 24*a6*a5*a3^5*a2^4*a1 - 12*a6*x34*a3^5*a2^4*a1 - 12*a5*x34*a3^5*a2^4*a1 - 4*a6*a3^6*a2^4*a1 - 4*a5*a3^6*a2^4*a1 + 4*a6^4*a5^4*x34^2*a1^2 - 4*a6^4*a5^3*x34^3*a1^2 - 4*a6^3*a5^4*x34^3*a1^2 + 4*a6^4*a5^2*x34^4*a1^2 - 4*a6^3*a5^3*x34^4*a1^2 + 4*a6^2*a5^4*x34^4*a1^2 + 4*a6^4*a5^4*x34*a3*a1^2 - 8*a6^4*a5^3*x34^2*a3*a1^2 - 8*a6^3*a5^4*x34^2*a3*a1^2 + 20*a6^4*a5^2*x34^3*a3*a1^2 - 28*a6^3*a5^3*x34^3*a3*a1^2 + 20*a6^2*a5^4*x34^3*a3*a1^2 - 4*a6^4*a5*x34^4*a3*a1^2 + 4*a6^3*a5^2*x34^4*a3*a1^2 + 4*a6^2*a5^3*x34^4*a3*a1^2 - 4*a6*a5^4*x34^4*a3*a1^2 + 4*a6^4*a5^4*a3^2*a1^2 + 12*a6^4*a5^2*x34^2*a3^2*a1^2 - 48*a6^3*a5^3*x34^2*a3^2*a1^2 + 12*a6^2*a5^4*x34^2*a3^2*a1^2 - 12*a6^4*a5*x34^3*a3^2*a1^2 + 28*a6^3*a5^2*x34^3*a3^2*a1^2 + 28*a6^2*a5^3*x34^3*a3^2*a1^2 - 12*a6*a5^4*x34^3*a3^2*a1^2 + 4*a6^4*x34^4*a3^2*a1^2 + 4*a6^3*a5*x34^4*a3^2*a1^2 - 24*a6^2*a5^2*x34^4*a3^2*a1^2 + 4*a6*a5^3*x34^4*a3^2*a1^2 + 4*a5^4*x34^4*a3^2*a1^2 - 16*a6^4*a5^2*x34*a3^3*a1^2 - 40*a6^3*a5^3*x34*a3^3*a1^2 - 16*a6^2*a5^4*x34*a3^3*a1^2 - 8*a6^4*a5*x34^2*a3^3*a1^2 + 72*a6^3*a5^2*x34^2*a3^3*a1^2 + 72*a6^2*a5^3*x34^2*a3^3*a1^2 - 8*a6*a5^4*x34^2*a3^3*a1^2 + 12*a6^4*x34^3*a3^3*a1^2 + 4*a6^3*a5*x34^3*a3^3*a1^2 - 84*a6^2*a5^2*x34^3*a3^3*a1^2 + 4*a6*a5^3*x34^3*a3^3*a1^2 + 12*a5^4*x34^3*a3^3*a1^2 - 4*a6^3*x34^4*a3^3*a1^2 + 4*a6^2*a5*x34^4*a3^3*a1^2 + 4*a6*a5^2*x34^4*a3^3*a1^2 - 4*a5^3*x34^4*a3^3*a1^2 - 8*a6^4*a5^2*a3^4*a1^2 - 20*a6^3*a5^3*a3^4*a1^2 - 8*a6^2*a5^4*a3^4*a1^2 + 80*a6^3*a5^2*x34*a3^4*a1^2 + 80*a6^2*a5^3*x34*a3^4*a1^2 + 16*a6^4*x34^2*a3^4*a1^2 - 8*a6^3*a5*x34^2*a3^4*a1^2 - 132*a6^2*a5^2*x34^2*a3^4*a1^2 - 8*a6*a5^3*x34^2*a3^4*a1^2 + 16*a5^4*x34^2*a3^4*a1^2 - 20*a6^3*x34^3*a3^4*a1^2 + 20*a6^2*a5*x34^3*a3^4*a1^2 + 20*a6*a5^2*x34^3*a3^4*a1^2 - 20*a5^3*x34^3*a3^4*a1^2 + 4*a6^2*x34^4*a3^4*a1^2 - 4*a6*a5*x34^4*a3^4*a1^2 + 4*a5^2*x34^4*a3^4*a1^2 + 32*a6^3*a5^2*a3^5*a1^2 + 32*a6^2*a5^3*a3^5*a1^2 + 12*a6^4*x34*a3^5*a1^2 - 12*a6^3*a5*x34*a3^5*a1^2 - 108*a6^2*a5^2*x34*a3^5*a1^2 - 12*a6*a5^3*x34*a3^5*a1^2 + 12*a5^4*x34*a3^5*a1^2 - 36*a6^3*x34^2*a3^5*a1^2 + 36*a6^2*a5*x34^2*a3^5*a1^2 + 36*a6*a5^2*x34^2*a3^5*a1^2 - 36*a5^3*x34^2*a3^5*a1^2 + 16*a6^2*x34^3*a3^5*a1^2 - 16*a6*a5*x34^3*a3^5*a1^2 + 16*a5^2*x34^3*a3^5*a1^2 + 4*a6^4*a3^6*a1^2 - 4*a6^3*a5*a3^6*a1^2 - 36*a6^2*a5^2*a3^6*a1^2 - 4*a6*a5^3*a3^6*a1^2 + 4*a5^4*a3^6*a1^2 - 28*a6^3*x34*a3^6*a1^2 + 28*a6^2*a5*x34*a3^6*a1^2 + 28*a6*a5^2*x34*a3^6*a1^2 - 28*a5^3*x34*a3^6*a1^2 + 24*a6^2*x34^2*a3^6*a1^2 - 24*a6*a5*x34^2*a3^6*a1^2 + 24*a5^2*x34^2*a3^6*a1^2 - 8*a6^3*a3^7*a1^2 + 8*a6^2*a5*a3^7*a1^2 + 8*a6*a5^2*a3^7*a1^2 - 8*a5^3*a3^7*a1^2 + 16*a6^2*x34*a3^7*a1^2 - 16*a6*a5*x34*a3^7*a1^2 + 16*a5^2*x34*a3^7*a1^2 + 4*a6^2*a3^8*a1^2 - 4*a6*a5*a3^8*a1^2 + 4*a5^2*a3^8*a1^2 - 4*a6^4*a5^4*x34*a2*a1^2 + 4*a6^4*a5^3*x34^2*a2*a1^2 + 4*a6^3*a5^4*x34^2*a2*a1^2 + 4*a6^4*a5^2*x34^3*a2*a1^2 - 12*a6^3*a5^3*x34^3*a2*a1^2 + 4*a6^2*a5^4*x34^3*a2*a1^2 - 4*a6^4*a5*x34^4*a2*a1^2 + 4*a6^3*a5^2*x34^4*a2*a1^2 + 4*a6^2*a5^3*x34^4*a2*a1^2 - 4*a6*a5^4*x34^4*a2*a1^2 - 8*a6^4*a5^4*a3*a2*a1^2 - 4*a6^4*a5^3*x34*a3*a2*a1^2 - 4*a6^3*a5^4*x34*a3*a2*a1^2 + 24*a6^4*a5^2*x34^2*a3*a2*a1^2 - 20*a6^3*a5^3*x34^2*a3*a2*a1^2 + 24*a6^2*a5^4*x34^2*a3*a2*a1^2 - 28*a6^4*a5*x34^3*a3*a2*a1^2 + 32*a6^3*a5^2*x34^3*a3*a2*a1^2 + 32*a6^2*a5^3*x34^3*a3*a2*a1^2 - 28*a6*a5^4*x34^3*a3*a2*a1^2 - 4*a6^4*x34^4*a3*a2*a1^2 - 12*a6^3*a5*x34^4*a3*a2*a1^2 + 12*a6^2*a5^2*x34^4*a3*a2*a1^2 - 12*a6*a5^3*x34^4*a3*a2*a1^2 - 4*a5^4*x34^4*a3*a2*a1^2 - 4*a6^4*a5^3*a3^2*a2*a1^2 - 4*a6^3*a5^4*a3^2*a2*a1^2 + 48*a6^4*a5^2*x34*a3^2*a2*a1^2 + 12*a6^3*a5^3*x34*a3^2*a2*a1^2 + 48*a6^2*a5^4*x34*a3^2*a2*a1^2 - 48*a6^4*a5*x34^2*a3^2*a2*a1^2 + 24*a6^3*a5^2*x34^2*a3^2*a2*a1^2 + 24*a6^2*a5^3*x34^2*a3^2*a2*a1^2 - 48*a6*a5^4*x34^2*a3^2*a2*a1^2 - 12*a6^4*x34^3*a3^2*a2*a1^2 - 32*a6^3*a5*x34^3*a3^2*a2*a1^2 - 32*a6*a5^3*x34^3*a3^2*a2*a1^2 - 12*a5^4*x34^3*a3^2*a2*a1^2 + 4*a6^3*x34^4*a3^2*a2*a1^2 + 12*a6^2*a5*x34^4*a3^2*a2*a1^2 + 12*a6*a5^2*x34^4*a3^2*a2*a1^2 + 4*a5^3*x34^4*a3^2*a2*a1^2 + 32*a6^4*a5^2*a3^3*a2*a1^2 + 8*a6^3*a5^3*a3^3*a2*a1^2 + 32*a6^2*a5^4*a3^3*a2*a1^2 - 40*a6^4*a5*x34*a3^3*a2*a1^2 - 16*a6^3*a5^2*x34*a3^3*a2*a1^2 - 16*a6^2*a5^3*x34*a3^3*a2*a1^2 - 40*a6*a5^4*x34*a3^3*a2*a1^2 - 8*a6^4*x34^2*a3^3*a2*a1^2 - 8*a6^3*a5*x34^2*a3^3*a2*a1^2 - 120*a6^2*a5^2*x34^2*a3^3*a2*a1^2 - 8*a6*a5^3*x34^2*a3^3*a2*a1^2 - 8*a5^4*x34^2*a3^3*a2*a1^2 + 4*a6^3*x34^3*a3^3*a2*a1^2 + 64*a6^2*a5*x34^3*a3^3*a2*a1^2 + 64*a6*a5^2*x34^3*a3^3*a2*a1^2 + 4*a5^3*x34^3*a3^3*a2*a1^2 + 4*a6^2*x34^4*a3^3*a2*a1^2 - 12*a6*a5*x34^4*a3^3*a2*a1^2 + 4*a5^2*x34^4*a3^3*a2*a1^2 - 20*a6^4*a5*a3^4*a2*a1^2 - 8*a6^3*a5^2*a3^4*a2*a1^2 - 8*a6^2*a5^3*a3^4*a2*a1^2 - 20*a6*a5^4*a3^4*a2*a1^2 + 20*a6^3*a5*x34*a3^4*a2*a1^2 - 180*a6^2*a5^2*x34*a3^4*a2*a1^2 + 20*a6*a5^3*x34*a3^4*a2*a1^2 - 8*a6^3*x34^2*a3^4*a2*a1^2 + 132*a6^2*a5*x34^2*a3^4*a2*a1^2 + 132*a6*a5^2*x34^2*a3^4*a2*a1^2 - 8*a5^3*x34^2*a3^4*a2*a1^2 + 20*a6^2*x34^3*a3^4*a2*a1^2 - 60*a6*a5*x34^3*a3^4*a2*a1^2 + 20*a5^2*x34^3*a3^4*a2*a1^2 - 4*a6*x34^4*a3^4*a2*a1^2 - 4*a5*x34^4*a3^4*a2*a1^2 + 8*a6^3*a5*a3^5*a2*a1^2 - 72*a6^2*a5^2*a3^5*a2*a1^2 + 8*a6*a5^3*a3^5*a2*a1^2 - 12*a6^3*x34*a3^5*a2*a1^2 + 120*a6^2*a5*x34*a3^5*a2*a1^2 + 120*a6*a5^2*x34*a3^5*a2*a1^2 - 12*a5^3*x34*a3^5*a2*a1^2 + 36*a6^2*x34^2*a3^5*a2*a1^2 - 108*a6*a5*x34^2*a3^5*a2*a1^2 + 36*a5^2*x34^2*a3^5*a2*a1^2 - 16*a6*x34^3*a3^5*a2*a1^2 - 16*a5*x34^3*a3^5*a2*a1^2 - 4*a6^3*a3^6*a2*a1^2 + 40*a6^2*a5*a3^6*a2*a1^2 + 40*a6*a5^2*a3^6*a2*a1^2 - 4*a5^3*a3^6*a2*a1^2 + 28*a6^2*x34*a3^6*a2*a1^2 - 84*a6*a5*x34*a3^6*a2*a1^2 + 28*a5^2*x34*a3^6*a2*a1^2 - 24*a6*x34^2*a3^6*a2*a1^2 - 24*a5*x34^2*a3^6*a2*a1^2 + 8*a6^2*a3^7*a2*a1^2 - 24*a6*a5*a3^7*a2*a1^2 + 8*a5^2*a3^7*a2*a1^2 - 16*a6*x34*a3^7*a2*a1^2 - 16*a5*x34*a3^7*a2*a1^2 - 4*a6*a3^8*a2*a1^2 - 4*a5*a3^8*a2*a1^2 + 4*a6^4*a5^4*a2^2*a1^2 + 4*a6^4*a5^3*x34*a2^2*a1^2 + 4*a6^3*a5^4*x34*a2^2*a1^2 - 24*a6^4*a5^2*x34^2*a2^2*a1^2 + 12*a6^3*a5^3*x34^2*a2^2*a1^2 - 24*a6^2*a5^4*x34^2*a2^2*a1^2 + 4*a6^4*a5*x34^3*a2^2*a1^2 + 12*a6^3*a5^2*x34^3*a2^2*a1^2 + 12*a6^2*a5^3*x34^3*a2^2*a1^2 + 4*a6*a5^4*x34^3*a2^2*a1^2 + 4*a6^4*x34^4*a2^2*a1^2 + 4*a6^3*a5*x34^4*a2^2*a1^2 - 24*a6^2*a5^2*x34^4*a2^2*a1^2 + 4*a6*a5^3*x34^4*a2^2*a1^2 + 4*a5^4*x34^4*a2^2*a1^2 + 8*a6^4*a5^3*a3*a2^2*a1^2 + 8*a6^3*a5^4*a3*a2^2*a1^2 - 36*a6^4*a5^2*x34*a3*a2^2*a1^2 + 40*a6^3*a5^3*x34*a3*a2^2*a1^2 - 36*a6^2*a5^4*x34*a3*a2^2*a1^2 + 24*a6^4*a5*x34^2*a3*a2^2*a1^2 - 12*a6^3*a5^2*x34^2*a3*a2^2*a1^2 - 12*a6^2*a5^3*x34^2*a3*a2^2*a1^2 + 24*a6*a5^4*x34^2*a3*a2^2*a1^2 + 20*a6^4*x34^3*a3*a2^2*a1^2 + 32*a6^3*a5*x34^3*a3*a2^2*a1^2 - 144*a6^2*a5^2*x34^3*a3*a2^2*a1^2 + 32*a6*a5^3*x34^3*a3*a2^2*a1^2 + 20*a5^4*x34^3*a3*a2^2*a1^2 + 4*a6^3*x34^4*a3*a2^2*a1^2 + 12*a6^2*a5*x34^4*a3*a2^2*a1^2 + 12*a6*a5^2*x34^4*a3*a2^2*a1^2 + 4*a5^3*x34^4*a3*a2^2*a1^2 - 36*a6^4*a5^2*a3^2*a2^2*a1^2 + 40*a6^3*a5^3*a3^2*a2^2*a1^2 - 36*a6^2*a5^4*a3^2*a2^2*a1^2 + 48*a6^4*a5*x34*a3^2*a2^2*a1^2 - 108*a6^3*a5^2*x34*a3^2*a2^2*a1^2 - 108*a6^2*a5^3*x34*a3^2*a2^2*a1^2 + 48*a6*a5^4*x34*a3^2*a2^2*a1^2 + 12*a6^4*x34^2*a3^2*a2^2*a1^2 + 24*a6^3*a5*x34^2*a3^2*a2^2*a1^2 + 72*a6^2*a5^2*x34^2*a3^2*a2^2*a1^2 + 24*a6*a5^3*x34^2*a3^2*a2^2*a1^2 + 12*a5^4*x34^2*a3^2*a2^2*a1^2 + 28*a6^3*x34^3*a3^2*a2^2*a1^2 + 28*a5^3*x34^3*a3^2*a2^2*a1^2 - 24*a6^2*x34^4*a3^2*a2^2*a1^2 + 12*a6*a5*x34^4*a3^2*a2^2*a1^2 - 24*a5^2*x34^4*a3^2*a2^2*a1^2 + 32*a6^4*a5*a3^3*a2^2*a1^2 - 72*a6^3*a5^2*a3^3*a2^2*a1^2 - 72*a6^2*a5^3*a3^3*a2^2*a1^2 + 32*a6*a5^4*a3^3*a2^2*a1^2 - 16*a6^4*x34*a3^3*a2^2*a1^2 - 16*a6^3*a5*x34*a3^3*a2^2*a1^2 + 432*a6^2*a5^2*x34*a3^3*a2^2*a1^2 - 16*a6*a5^3*x34*a3^3*a2^2*a1^2 - 16*a5^4*x34*a3^3*a2^2*a1^2 + 72*a6^3*x34^2*a3^3*a2^2*a1^2 - 120*a6^2*a5*x34^2*a3^3*a2^2*a1^2 - 120*a6*a5^2*x34^2*a3^3*a2^2*a1^2 + 72*a5^3*x34^2*a3^3*a2^2*a1^2 - 84*a6^2*x34^3*a3^3*a2^2*a1^2 + 64*a6*a5*x34^3*a3^3*a2^2*a1^2 - 84*a5^2*x34^3*a3^3*a2^2*a1^2 + 4*a6*x34^4*a3^3*a2^2*a1^2 + 4*a5*x34^4*a3^3*a2^2*a1^2 - 8*a6^4*a3^4*a2^2*a1^2 - 8*a6^3*a5*a3^4*a2^2*a1^2 + 216*a6^2*a5^2*a3^4*a2^2*a1^2 - 8*a6*a5^3*a3^4*a2^2*a1^2 - 8*a5^4*a3^4*a2^2*a1^2 + 80*a6^3*x34*a3^4*a2^2*a1^2 - 180*a6^2*a5*x34*a3^4*a2^2*a1^2 - 180*a6*a5^2*x34*a3^4*a2^2*a1^2 + 80*a5^3*x34*a3^4*a2^2*a1^2 - 132*a6^2*x34^2*a3^4*a2^2*a1^2 + 132*a6*a5*x34^2*a3^4*a2^2*a1^2 - 132*a5^2*x34^2*a3^4*a2^2*a1^2 + 20*a6*x34^3*a3^4*a2^2*a1^2 + 20*a5*x34^3*a3^4*a2^2*a1^2 + 4*x34^4*a3^4*a2^2*a1^2 + 32*a6^3*a3^5*a2^2*a1^2 - 72*a6^2*a5*a3^5*a2^2*a1^2 - 72*a6*a5^2*a3^5*a2^2*a1^2 + 32*a5^3*a3^5*a2^2*a1^2 - 108*a6^2*x34*a3^5*a2^2*a1^2 + 120*a6*a5*x34*a3^5*a2^2*a1^2 - 108*a5^2*x34*a3^5*a2^2*a1^2 + 36*a6*x34^2*a3^5*a2^2*a1^2 + 36*a5*x34^2*a3^5*a2^2*a1^2 + 16*x34^3*a3^5*a2^2*a1^2 - 36*a6^2*a3^6*a2^2*a1^2 + 40*a6*a5*a3^6*a2^2*a1^2 - 36*a5^2*a3^6*a2^2*a1^2 + 28*a6*x34*a3^6*a2^2*a1^2 + 28*a5*x34*a3^6*a2^2*a1^2 + 24*x34^2*a3^6*a2^2*a1^2 + 8*a6*a3^7*a2^2*a1^2 + 8*a5*a3^7*a2^2*a1^2 + 16*x34*a3^7*a2^2*a1^2 + 4*a3^8*a2^2*a1^2 - 4*a6^4*a5^3*a2^3*a1^2 - 4*a6^3*a5^4*a2^3*a1^2 + 4*a6^4*a5^2*x34*a2^3*a1^2 - 12*a6^3*a5^3*x34*a2^3*a1^2 + 4*a6^2*a5^4*x34*a2^3*a1^2 + 4*a6^4*a5*x34^2*a2^3*a1^2 + 12*a6^3*a5^2*x34^2*a2^3*a1^2 + 12*a6^2*a5^3*x34^2*a2^3*a1^2 + 4*a6*a5^4*x34^2*a2^3*a1^2 - 4*a6^4*x34^3*a2^3*a1^2 - 12*a6^3*a5*x34^3*a2^3*a1^2 + 12*a6^2*a5^2*x34^3*a2^3*a1^2 - 12*a6*a5^3*x34^3*a2^3*a1^2 - 4*a5^4*x34^3*a2^3*a1^2 - 4*a6^3*x34^4*a2^3*a1^2 + 4*a6^2*a5*x34^4*a2^3*a1^2 + 4*a6*a5^2*x34^4*a2^3*a1^2 - 4*a5^3*x34^4*a2^3*a1^2 + 8*a6^4*a5^2*a3*a2^3*a1^2 - 24*a6^3*a5^3*a3*a2^3*a1^2 + 8*a6^2*a5^4*a3*a2^3*a1^2 - 4*a6^4*a5*x34*a3*a2^3*a1^2 + 40*a6^3*a5^2*x34*a3*a2^3*a1^2 + 40*a6^2*a5^3*x34*a3*a2^3*a1^2 - 4*a6*a5^4*x34*a3*a2^3*a1^2 - 8*a6^4*x34^2*a3*a2^3*a1^2 - 20*a6^3*a5*x34^2*a3*a2^3*a1^2 - 12*a6^2*a5^2*x34^2*a3*a2^3*a1^2 - 20*a6*a5^3*x34^2*a3*a2^3*a1^2 - 8*a5^4*x34^2*a3*a2^3*a1^2 - 28*a6^3*x34^3*a3*a2^3*a1^2 + 32*a6^2*a5*x34^3*a3*a2^3*a1^2 + 32*a6*a5^2*x34^3*a3*a2^3*a1^2 - 28*a5^3*x34^3*a3*a2^3*a1^2 + 4*a6^2*x34^4*a3*a2^3*a1^2 - 12*a6*a5*x34^4*a3*a2^3*a1^2 + 4*a5^2*x34^4*a3*a2^3*a1^2 - 4*a6^4*a5*a3^2*a2^3*a1^2 + 40*a6^3*a5^2*a3^2*a2^3*a1^2 + 40*a6^2*a5^3*a3^2*a2^3*a1^2 - 4*a6*a5^4*a3^2*a2^3*a1^2 + 12*a6^3*a5*x34*a3^2*a2^3*a1^2 - 108*a6^2*a5^2*x34*a3^2*a2^3*a1^2 + 12*a6*a5^3*x34*a3^2*a2^3*a1^2 - 48*a6^3*x34^2*a3^2*a2^3*a1^2 + 24*a6^2*a5*x34^2*a3^2*a2^3*a1^2 + 24*a6*a5^2*x34^2*a3^2*a2^3*a1^2 - 48*a5^3*x34^2*a3^2*a2^3*a1^2 + 28*a6^2*x34^3*a3^2*a2^3*a1^2 - 32*a6*a5*x34^3*a3^2*a2^3*a1^2 + 28*a5^2*x34^3*a3^2*a2^3*a1^2 + 4*a6*x34^4*a3^2*a2^3*a1^2 + 4*a5*x34^4*a3^2*a2^3*a1^2 + 8*a6^3*a5*a3^3*a2^3*a1^2 - 72*a6^2*a5^2*a3^3*a2^3*a1^2 + 8*a6*a5^3*a3^3*a2^3*a1^2 - 40*a6^3*x34*a3^3*a2^3*a1^2 - 16*a6^2*a5*x34*a3^3*a2^3*a1^2 - 16*a6*a5^2*x34*a3^3*a2^3*a1^2 - 40*a5^3*x34*a3^3*a2^3*a1^2 + 72*a6^2*x34^2*a3^3*a2^3*a1^2 - 8*a6*a5*x34^2*a3^3*a2^3*a1^2 + 72*a5^2*x34^2*a3^3*a2^3*a1^2 + 4*a6*x34^3*a3^3*a2^3*a1^2 + 4*a5*x34^3*a3^3*a2^3*a1^2 - 4*x34^4*a3^3*a2^3*a1^2 - 20*a6^3*a3^4*a2^3*a1^2 - 8*a6^2*a5*a3^4*a2^3*a1^2 - 8*a6*a5^2*a3^4*a2^3*a1^2 - 20*a5^3*a3^4*a2^3*a1^2 + 80*a6^2*x34*a3^4*a2^3*a1^2 + 20*a6*a5*x34*a3^4*a2^3*a1^2 + 80*a5^2*x34*a3^4*a2^3*a1^2 - 8*a6*x34^2*a3^4*a2^3*a1^2 - 8*a5*x34^2*a3^4*a2^3*a1^2 - 20*x34^3*a3^4*a2^3*a1^2 + 32*a6^2*a3^5*a2^3*a1^2 + 8*a6*a5*a3^5*a2^3*a1^2 + 32*a5^2*a3^5*a2^3*a1^2 - 12*a6*x34*a3^5*a2^3*a1^2 - 12*a5*x34*a3^5*a2^3*a1^2 - 36*x34^2*a3^5*a2^3*a1^2 - 4*a6*a3^6*a2^3*a1^2 - 4*a5*a3^6*a2^3*a1^2 - 28*x34*a3^6*a2^3*a1^2 - 8*a3^7*a2^3*a1^2 + 4*a6^4*a5^2*a2^4*a1^2 - 4*a6^3*a5^3*a2^4*a1^2 + 4*a6^2*a5^4*a2^4*a1^2 - 4*a6^4*a5*x34*a2^4*a1^2 + 4*a6^3*a5^2*x34*a2^4*a1^2 + 4*a6^2*a5^3*x34*a2^4*a1^2 - 4*a6*a5^4*x34*a2^4*a1^2 + 4*a6^4*x34^2*a2^4*a1^2 + 4*a6^3*a5*x34^2*a2^4*a1^2 - 24*a6^2*a5^2*x34^2*a2^4*a1^2 + 4*a6*a5^3*x34^2*a2^4*a1^2 + 4*a5^4*x34^2*a2^4*a1^2 - 4*a6^3*x34^3*a2^4*a1^2 + 4*a6^2*a5*x34^3*a2^4*a1^2 + 4*a6*a5^2*x34^3*a2^4*a1^2 - 4*a5^3*x34^3*a2^4*a1^2 + 4*a6^2*x34^4*a2^4*a1^2 - 4*a6*a5*x34^4*a2^4*a1^2 + 4*a5^2*x34^4*a2^4*a1^2 - 8*a6^4*a5*a3*a2^4*a1^2 + 8*a6^3*a5^2*a3*a2^4*a1^2 + 8*a6^2*a5^3*a3*a2^4*a1^2 - 8*a6*a5^4*a3*a2^4*a1^2 + 4*a6^4*x34*a3*a2^4*a1^2 - 4*a6^3*a5*x34*a3*a2^4*a1^2 - 36*a6^2*a5^2*x34*a3*a2^4*a1^2 - 4*a6*a5^3*x34*a3*a2^4*a1^2 + 4*a5^4*x34*a3*a2^4*a1^2 - 8*a6^3*x34^2*a3*a2^4*a1^2 + 24*a6^2*a5*x34^2*a3*a2^4*a1^2 + 24*a6*a5^2*x34^2*a3*a2^4*a1^2 - 8*a5^3*x34^2*a3*a2^4*a1^2 + 20*a6^2*x34^3*a3*a2^4*a1^2 - 28*a6*a5*x34^3*a3*a2^4*a1^2 + 20*a5^2*x34^3*a3*a2^4*a1^2 - 4*a6*x34^4*a3*a2^4*a1^2 - 4*a5*x34^4*a3*a2^4*a1^2 + 4*a6^4*a3^2*a2^4*a1^2 - 4*a6^3*a5*a3^2*a2^4*a1^2 - 36*a6^2*a5^2*a3^2*a2^4*a1^2 - 4*a6*a5^3*a3^2*a2^4*a1^2 + 4*a5^4*a3^2*a2^4*a1^2 + 48*a6^2*a5*x34*a3^2*a2^4*a1^2 + 48*a6*a5^2*x34*a3^2*a2^4*a1^2 + 12*a6^2*x34^2*a3^2*a2^4*a1^2 - 48*a6*a5*x34^2*a3^2*a2^4*a1^2 + 12*a5^2*x34^2*a3^2*a2^4*a1^2 - 12*a6*x34^3*a3^2*a2^4*a1^2 - 12*a5*x34^3*a3^2*a2^4*a1^2 + 4*x34^4*a3^2*a2^4*a1^2 + 32*a6^2*a5*a3^3*a2^4*a1^2 + 32*a6*a5^2*a3^3*a2^4*a1^2 - 16*a6^2*x34*a3^3*a2^4*a1^2 - 40*a6*a5*x34*a3^3*a2^4*a1^2 - 16*a5^2*x34*a3^3*a2^4*a1^2 - 8*a6*x34^2*a3^3*a2^4*a1^2 - 8*a5*x34^2*a3^3*a2^4*a1^2 + 12*x34^3*a3^3*a2^4*a1^2 - 8*a6^2*a3^4*a2^4*a1^2 - 20*a6*a5*a3^4*a2^4*a1^2 - 8*a5^2*a3^4*a2^4*a1^2 + 16*x34^2*a3^4*a2^4*a1^2 + 12*x34*a3^5*a2^4*a1^2 + 4*a3^6*a2^4*a1^2 - 4*a6^4*a5^3*x34^2*a1^3 - 4*a6^3*a5^4*x34^2*a1^3 - 4*a6^4*a5^2*x34^3*a1^3 + 24*a6^3*a5^3*x34^3*a1^3 - 4*a6^2*a5^4*x34^3*a1^3 - 4*a6^3*a5^2*x34^4*a1^3 - 4*a6^2*a5^3*x34^4*a1^3 - 4*a6^4*a5^3*x34*a3*a1^3 - 4*a6^3*a5^4*x34*a3*a1^3 - 8*a6^4*a5^2*x34^2*a3*a1^3 + 60*a6^3*a5^3*x34^2*a3*a1^3 - 8*a6^2*a5^4*x34^2*a3*a1^3 + 4*a6^4*a5*x34^3*a3*a1^3 - 28*a6^3*a5^2*x34^3*a3*a1^3 - 28*a6^2*a5^3*x34^3*a3*a1^3 + 4*a6*a5^4*x34^3*a3*a1^3 + 4*a6^3*a5*x34^4*a3*a1^3 + 4*a6^2*a5^2*x34^4*a3*a1^3 + 4*a6*a5^3*x34^4*a3*a1^3 - 4*a6^4*a5^3*a3^2*a1^3 - 4*a6^3*a5^4*a3^2*a1^3 + 36*a6^3*a5^3*x34*a3^2*a1^3 + 16*a6^4*a5*x34^2*a3^2*a1^3 - 48*a6^3*a5^2*x34^2*a3^2*a1^3 - 48*a6^2*a5^3*x34^2*a3^2*a1^3 + 16*a6*a5^4*x34^2*a3^2*a1^3 - 4*a6^4*x34^3*a3^2*a1^3 + 4*a6^3*a5*x34^3*a3^2*a1^3 + 28*a6^2*a5^2*x34^3*a3^2*a1^3 + 4*a6*a5^3*x34^3*a3^2*a1^3 - 4*a5^4*x34^3*a3^2*a1^3 - 4*a6^3*x34^4*a3^2*a1^3 + 4*a6^2*a5*x34^4*a3^2*a1^3 + 4*a6*a5^2*x34^4*a3^2*a1^3 - 4*a5^3*x34^4*a3^2*a1^3 + 24*a6^3*a5^3*a3^3*a1^3 + 24*a6^4*a5*x34*a3^3*a1^3 - 40*a6^3*a5^2*x34*a3^3*a1^3 - 40*a6^2*a5^3*x34*a3^3*a1^3 + 24*a6*a5^4*x34*a3^3*a1^3 - 16*a6^4*x34^2*a3^3*a1^3 - 24*a6^3*a5*x34^2*a3^3*a1^3 + 72*a6^2*a5^2*x34^2*a3^3*a1^3 - 24*a6*a5^3*x34^2*a3^3*a1^3 - 16*a5^4*x34^2*a3^3*a1^3 + 8*a6^3*x34^3*a3^3*a1^3 + 4*a6^2*a5*x34^3*a3^3*a1^3 + 4*a6*a5^2*x34^3*a3^3*a1^3 + 8*a5^3*x34^3*a3^3*a1^3 - 4*a6^2*x34^4*a3^3*a1^3 + 4*a6*a5*x34^4*a3^3*a1^3 - 4*a5^2*x34^4*a3^3*a1^3 + 12*a6^4*a5*a3^4*a1^3 - 20*a6^3*a5^2*a3^4*a1^3 - 20*a6^2*a5^3*a3^4*a1^3 + 12*a6*a5^4*a3^4*a1^3 - 20*a6^4*x34*a3^4*a1^3 - 40*a6^3*a5*x34*a3^4*a1^3 + 80*a6^2*a5^2*x34*a3^4*a1^3 - 40*a6*a5^3*x34*a3^4*a1^3 - 20*a5^4*x34*a3^4*a1^3 + 44*a6^3*x34^2*a3^4*a1^3 - 8*a6^2*a5*x34^2*a3^4*a1^3 - 8*a6*a5^2*x34^2*a3^4*a1^3 + 44*a5^3*x34^2*a3^4*a1^3 - 20*a6^2*x34^3*a3^4*a1^3 + 20*a6*a5*x34^3*a3^4*a1^3 - 20*a5^2*x34^3*a3^4*a1^3 - 8*a6^4*a3^5*a1^3 - 16*a6^3*a5*a3^5*a1^3 + 32*a6^2*a5^2*a3^5*a1^3 - 16*a6*a5^3*a3^5*a1^3 - 8*a5^4*a3^5*a1^3 + 48*a6^3*x34*a3^5*a1^3 - 12*a6^2*a5*x34*a3^5*a1^3 - 12*a6*a5^2*x34*a3^5*a1^3 + 48*a5^3*x34*a3^5*a1^3 - 36*a6^2*x34^2*a3^5*a1^3 + 36*a6*a5*x34^2*a3^5*a1^3 - 36*a5^2*x34^2*a3^5*a1^3 + 16*a6^3*a3^6*a1^3 - 4*a6^2*a5*a3^6*a1^3 - 4*a6*a5^2*a3^6*a1^3 + 16*a5^3*a3^6*a1^3 - 28*a6^2*x34*a3^6*a1^3 + 28*a6*a5*x34*a3^6*a1^3 - 28*a5^2*x34*a3^6*a1^3 - 8*a6^2*a3^7*a1^3 + 8*a6*a5*a3^7*a1^3 - 8*a5^2*a3^7*a1^3 + 4*a6^4*a5^3*x34*a2*a1^3 + 4*a6^3*a5^4*x34*a2*a1^3 + 4*a6^4*a5^2*x34^2*a2*a1^3 - 12*a6^3*a5^3*x34^2*a2*a1^3 + 4*a6^2*a5^4*x34^2*a2*a1^3 + 4*a6^4*a5*x34^3*a2*a1^3 - 12*a6^3*a5^2*x34^3*a2*a1^3 - 12*a6^2*a5^3*x34^3*a2*a1^3 + 4*a6*a5^4*x34^3*a2*a1^3 + 4*a6^3*a5*x34^4*a2*a1^3 + 4*a6^2*a5^2*x34^4*a2*a1^3 + 4*a6*a5^3*x34^4*a2*a1^3 + 8*a6^4*a5^3*a3*a2*a1^3 + 8*a6^3*a5^4*a3*a2*a1^3 - 4*a6^4*a5^2*x34*a3*a2*a1^3 - 24*a6^3*a5^3*x34*a3*a2*a1^3 - 4*a6^2*a5^4*x34*a3*a2*a1^3 - 20*a6^3*a5^2*x34^2*a3*a2*a1^3 - 20*a6^2*a5^3*x34^2*a3*a2*a1^3 + 4*a6^4*x34^3*a3*a2*a1^3 + 16*a6^3*a5*x34^3*a3*a2*a1^3 + 32*a6^2*a5^2*x34^3*a3*a2*a1^3 + 16*a6*a5^3*x34^3*a3*a2*a1^3 + 4*a5^4*x34^3*a3*a2*a1^3 + 4*a6^3*x34^4*a3*a2*a1^3 - 12*a6^2*a5*x34^4*a3*a2*a1^3 - 12*a6*a5^2*x34^4*a3*a2*a1^3 + 4*a5^3*x34^4*a3*a2*a1^3 - 4*a6^4*a5^2*a3^2*a2*a1^3 - 24*a6^3*a5^3*a3^2*a2*a1^3 - 4*a6^2*a5^4*a3^2*a2*a1^3 - 24*a6^4*a5*x34*a3^2*a2*a1^3 + 12*a6^3*a5^2*x34*a3^2*a2*a1^3 + 12*a6^2*a5^3*x34*a3^2*a2*a1^3 - 24*a6*a5^4*x34*a3^2*a2*a1^3 + 16*a6^4*x34^2*a3^2*a2*a1^3 + 40*a6^3*a5*x34^2*a3^2*a2*a1^3 + 24*a6^2*a5^2*x34^2*a3^2*a2*a1^3 + 40*a6*a5^3*x34^2*a3^2*a2*a1^3 + 16*a5^4*x34^2*a3^2*a2*a1^3 + 4*a6^3*x34^3*a3^2*a2*a1^3 - 32*a6^2*a5*x34^3*a3^2*a2*a1^3 - 32*a6*a5^2*x34^3*a3^2*a2*a1^3 + 4*a5^3*x34^3*a3^2*a2*a1^3 + 4*a6^2*x34^4*a3^2*a2*a1^3 - 12*a6*a5*x34^4*a3^2*a2*a1^3 + 4*a5^2*x34^4*a3^2*a2*a1^3 - 16*a6^4*a5*a3^3*a2*a1^3 + 8*a6^3*a5^2*a3^3*a2*a1^3 + 8*a6^2*a5^3*a3^3*a2*a1^3 - 16*a6*a5^4*a3^3*a2*a1^3 + 24*a6^4*x34*a3^3*a2*a1^3 + 48*a6^3*a5*x34*a3^3*a2*a1^3 - 16*a6^2*a5^2*x34*a3^3*a2*a1^3 + 48*a6*a5^3*x34*a3^3*a2*a1^3 + 24*a5^4*x34*a3^3*a2*a1^3 - 24*a6^3*x34^2*a3^3*a2*a1^3 - 8*a6^2*a5*x34^2*a3^3*a2*a1^3 - 8*a6*a5^2*x34^2*a3^3*a2*a1^3 - 24*a5^3*x34^2*a3^3*a2*a1^3 + 4*a6^2*x34^3*a3^3*a2*a1^3 - 48*a6*a5*x34^3*a3^3*a2*a1^3 + 4*a5^2*x34^3*a3^3*a2*a1^3 + 4*a6*x34^4*a3^3*a2*a1^3 + 4*a5*x34^4*a3^3*a2*a1^3 + 12*a6^4*a3^4*a2*a1^3 + 24*a6^3*a5*a3^4*a2*a1^3 - 8*a6^2*a5^2*a3^4*a2*a1^3 + 24*a6*a5^3*a3^4*a2*a1^3 + 12*a5^4*a3^4*a2*a1^3 - 40*a6^3*x34*a3^4*a2*a1^3 + 20*a6^2*a5*x34*a3^4*a2*a1^3 + 20*a6*a5^2*x34*a3^4*a2*a1^3 - 40*a5^3*x34*a3^4*a2*a1^3 - 8*a6^2*x34^2*a3^4*a2*a1^3 - 84*a6*a5*x34^2*a3^4*a2*a1^3 - 8*a5^2*x34^2*a3^4*a2*a1^3 + 20*a6*x34^3*a3^4*a2*a1^3 + 20*a5*x34^3*a3^4*a2*a1^3 - 16*a6^3*a3^5*a2*a1^3 + 8*a6^2*a5*a3^5*a2*a1^3 + 8*a6*a5^2*a3^5*a2*a1^3 - 16*a5^3*a3^5*a2*a1^3 - 12*a6^2*x34*a3^5*a2*a1^3 - 72*a6*a5*x34*a3^5*a2*a1^3 - 12*a5^2*x34*a3^5*a2*a1^3 + 36*a6*x34^2*a3^5*a2*a1^3 + 36*a5*x34^2*a3^5*a2*a1^3 - 4*a6^2*a3^6*a2*a1^3 - 24*a6*a5*a3^6*a2*a1^3 - 4*a5^2*a3^6*a2*a1^3 + 28*a6*x34*a3^6*a2*a1^3 + 28*a5*x34*a3^6*a2*a1^3 + 8*a6*a3^7*a2*a1^3 + 8*a5*a3^7*a2*a1^3 - 4*a6^4*a5^3*a2^2*a1^3 - 4*a6^3*a5^4*a2^2*a1^3 + 4*a6^4*a5^2*x34*a2^2*a1^3 - 12*a6^3*a5^3*x34*a2^2*a1^3 + 4*a6^2*a5^4*x34*a2^2*a1^3 + 4*a6^4*a5*x34^2*a2^2*a1^3 + 12*a6^3*a5^2*x34^2*a2^2*a1^3 + 12*a6^2*a5^3*x34^2*a2^2*a1^3 + 4*a6*a5^4*x34^2*a2^2*a1^3 - 4*a6^4*x34^3*a2^2*a1^3 - 12*a6^3*a5*x34^3*a2^2*a1^3 + 12*a6^2*a5^2*x34^3*a2^2*a1^3 - 12*a6*a5^3*x34^3*a2^2*a1^3 - 4*a5^4*x34^3*a2^2*a1^3 - 4*a6^3*x34^4*a2^2*a1^3 + 4*a6^2*a5*x34^4*a2^2*a1^3 + 4*a6*a5^2*x34^4*a2^2*a1^3 - 4*a5^3*x34^4*a2^2*a1^3 + 8*a6^4*a5^2*a3*a2^2*a1^3 - 24*a6^3*a5^3*a3*a2^2*a1^3 + 8*a6^2*a5^4*a3*a2^2*a1^3 - 4*a6^4*a5*x34*a3*a2^2*a1^3 + 40*a6^3*a5^2*x34*a3*a2^2*a1^3 + 40*a6^2*a5^3*x34*a3*a2^2*a1^3 - 4*a6*a5^4*x34*a3*a2^2*a1^3 - 8*a6^4*x34^2*a3*a2^2*a1^3 - 20*a6^3*a5*x34^2*a3*a2^2*a1^3 - 12*a6^2*a5^2*x34^2*a3*a2^2*a1^3 - 20*a6*a5^3*x34^2*a3*a2^2*a1^3 - 8*a5^4*x34^2*a3*a2^2*a1^3 - 28*a6^3*x34^3*a3*a2^2*a1^3 + 32*a6^2*a5*x34^3*a3*a2^2*a1^3 + 32*a6*a5^2*x34^3*a3*a2^2*a1^3 - 28*a5^3*x34^3*a3*a2^2*a1^3 + 4*a6^2*x34^4*a3*a2^2*a1^3 - 12*a6*a5*x34^4*a3*a2^2*a1^3 + 4*a5^2*x34^4*a3*a2^2*a1^3 - 4*a6^4*a5*a3^2*a2^2*a1^3 + 40*a6^3*a5^2*a3^2*a2^2*a1^3 + 40*a6^2*a5^3*a3^2*a2^2*a1^3 - 4*a6*a5^4*a3^2*a2^2*a1^3 + 12*a6^3*a5*x34*a3^2*a2^2*a1^3 - 108*a6^2*a5^2*x34*a3^2*a2^2*a1^3 + 12*a6*a5^3*x34*a3^2*a2^2*a1^3 - 48*a6^3*x34^2*a3^2*a2^2*a1^3 + 24*a6^2*a5*x34^2*a3^2*a2^2*a1^3 + 24*a6*a5^2*x34^2*a3^2*a2^2*a1^3 - 48*a5^3*x34^2*a3^2*a2^2*a1^3 + 28*a6^2*x34^3*a3^2*a2^2*a1^3 - 32*a6*a5*x34^3*a3^2*a2^2*a1^3 + 28*a5^2*x34^3*a3^2*a2^2*a1^3 + 4*a6*x34^4*a3^2*a2^2*a1^3 + 4*a5*x34^4*a3^2*a2^2*a1^3 + 8*a6^3*a5*a3^3*a2^2*a1^3 - 72*a6^2*a5^2*a3^3*a2^2*a1^3 + 8*a6*a5^3*a3^3*a2^2*a1^3 - 40*a6^3*x34*a3^3*a2^2*a1^3 - 16*a6^2*a5*x34*a3^3*a2^2*a1^3 - 16*a6*a5^2*x34*a3^3*a2^2*a1^3 - 40*a5^3*x34*a3^3*a2^2*a1^3 + 72*a6^2*x34^2*a3^3*a2^2*a1^3 - 8*a6*a5*x34^2*a3^3*a2^2*a1^3 + 72*a5^2*x34^2*a3^3*a2^2*a1^3 + 4*a6*x34^3*a3^3*a2^2*a1^3 + 4*a5*x34^3*a3^3*a2^2*a1^3 - 4*x34^4*a3^3*a2^2*a1^3 - 20*a6^3*a3^4*a2^2*a1^3 - 8*a6^2*a5*a3^4*a2^2*a1^3 - 8*a6*a5^2*a3^4*a2^2*a1^3 - 20*a5^3*a3^4*a2^2*a1^3 + 80*a6^2*x34*a3^4*a2^2*a1^3 + 20*a6*a5*x34*a3^4*a2^2*a1^3 + 80*a5^2*x34*a3^4*a2^2*a1^3 - 8*a6*x34^2*a3^4*a2^2*a1^3 - 8*a5*x34^2*a3^4*a2^2*a1^3 - 20*x34^3*a3^4*a2^2*a1^3 + 32*a6^2*a3^5*a2^2*a1^3 + 8*a6*a5*a3^5*a2^2*a1^3 + 32*a5^2*a3^5*a2^2*a1^3 - 12*a6*x34*a3^5*a2^2*a1^3 - 12*a5*x34*a3^5*a2^2*a1^3 - 36*x34^2*a3^5*a2^2*a1^3 - 4*a6*a3^6*a2^2*a1^3 - 4*a5*a3^6*a2^2*a1^3 - 28*x34*a3^6*a2^2*a1^3 - 8*a3^7*a2^2*a1^3 - 4*a6^4*a5^2*a2^3*a1^3 + 24*a6^3*a5^3*a2^3*a1^3 - 4*a6^2*a5^4*a2^3*a1^3 + 4*a6^4*a5*x34*a2^3*a1^3 - 12*a6^3*a5^2*x34*a2^3*a1^3 - 12*a6^2*a5^3*x34*a2^3*a1^3 + 4*a6*a5^4*x34*a2^3*a1^3 - 4*a6^4*x34^2*a2^3*a1^3 - 12*a6^3*a5*x34^2*a2^3*a1^3 + 12*a6^2*a5^2*x34^2*a2^3*a1^3 - 12*a6*a5^3*x34^2*a2^3*a1^3 - 4*a5^4*x34^2*a2^3*a1^3 + 24*a6^3*x34^3*a2^3*a1^3 - 12*a6^2*a5*x34^3*a2^3*a1^3 - 12*a6*a5^2*x34^3*a2^3*a1^3 + 24*a5^3*x34^3*a2^3*a1^3 - 4*a6^2*x34^4*a2^3*a1^3 + 4*a6*a5*x34^4*a2^3*a1^3 - 4*a5^2*x34^4*a2^3*a1^3 + 8*a6^4*a5*a3*a2^3*a1^3 - 24*a6^3*a5^2*a3*a2^3*a1^3 - 24*a6^2*a5^3*a3*a2^3*a1^3 + 8*a6*a5^4*a3*a2^3*a1^3 - 4*a6^4*x34*a3*a2^3*a1^3 - 24*a6^3*a5*x34*a3*a2^3*a1^3 + 40*a6^2*a5^2*x34*a3*a2^3*a1^3 - 24*a6*a5^3*x34*a3*a2^3*a1^3 - 4*a5^4*x34*a3*a2^3*a1^3 + 60*a6^3*x34^2*a3*a2^3*a1^3 - 20*a6^2*a5*x34^2*a3*a2^3*a1^3 - 20*a6*a5^2*x34^2*a3*a2^3*a1^3 + 60*a5^3*x34^2*a3*a2^3*a1^3 - 28*a6^2*x34^3*a3*a2^3*a1^3 + 16*a6*a5*x34^3*a3*a2^3*a1^3 - 28*a5^2*x34^3*a3*a2^3*a1^3 + 4*a6*x34^4*a3*a2^3*a1^3 + 4*a5*x34^4*a3*a2^3*a1^3 - 4*a6^4*a3^2*a2^3*a1^3 - 24*a6^3*a5*a3^2*a2^3*a1^3 + 40*a6^2*a5^2*a3^2*a2^3*a1^3 - 24*a6*a5^3*a3^2*a2^3*a1^3 - 4*a5^4*a3^2*a2^3*a1^3 + 36*a6^3*x34*a3^2*a2^3*a1^3 + 12*a6^2*a5*x34*a3^2*a2^3*a1^3 + 12*a6*a5^2*x34*a3^2*a2^3*a1^3 + 36*a5^3*x34*a3^2*a2^3*a1^3 - 48*a6^2*x34^2*a3^2*a2^3*a1^3 + 40*a6*a5*x34^2*a3^2*a2^3*a1^3 - 48*a5^2*x34^2*a3^2*a2^3*a1^3 + 4*a6*x34^3*a3^2*a2^3*a1^3 + 4*a5*x34^3*a3^2*a2^3*a1^3 - 4*x34^4*a3^2*a2^3*a1^3 + 24*a6^3*a3^3*a2^3*a1^3 + 8*a6^2*a5*a3^3*a2^3*a1^3 + 8*a6*a5^2*a3^3*a2^3*a1^3 + 24*a5^3*a3^3*a2^3*a1^3 - 40*a6^2*x34*a3^3*a2^3*a1^3 + 48*a6*a5*x34*a3^3*a2^3*a1^3 - 40*a5^2*x34*a3^3*a2^3*a1^3 - 24*a6*x34^2*a3^3*a2^3*a1^3 - 24*a5*x34^2*a3^3*a2^3*a1^3 + 8*x34^3*a3^3*a2^3*a1^3 - 20*a6^2*a3^4*a2^3*a1^3 + 24*a6*a5*a3^4*a2^3*a1^3 - 20*a5^2*a3^4*a2^3*a1^3 - 40*a6*x34*a3^4*a2^3*a1^3 - 40*a5*x34*a3^4*a2^3*a1^3 + 44*x34^2*a3^4*a2^3*a1^3 - 16*a6*a3^5*a2^3*a1^3 - 16*a5*a3^5*a2^3*a1^3 + 48*x34*a3^5*a2^3*a1^3 + 16*a3^6*a2^3*a1^3 - 4*a6^3*a5^2*a2^4*a1^3 - 4*a6^2*a5^3*a2^4*a1^3 + 4*a6^3*a5*x34*a2^4*a1^3 + 4*a6^2*a5^2*x34*a2^4*a1^3 + 4*a6*a5^3*x34*a2^4*a1^3 - 4*a6^3*x34^2*a2^4*a1^3 + 4*a6^2*a5*x34^2*a2^4*a1^3 + 4*a6*a5^2*x34^2*a2^4*a1^3 - 4*a5^3*x34^2*a2^4*a1^3 - 4*a6^2*x34^3*a2^4*a1^3 + 4*a6*a5*x34^3*a2^4*a1^3 - 4*a5^2*x34^3*a2^4*a1^3 + 8*a6^3*a5*a3*a2^4*a1^3 + 8*a6^2*a5^2*a3*a2^4*a1^3 + 8*a6*a5^3*a3*a2^4*a1^3 - 4*a6^3*x34*a3*a2^4*a1^3 - 4*a6^2*a5*x34*a3*a2^4*a1^3 - 4*a6*a5^2*x34*a3*a2^4*a1^3 - 4*a5^3*x34*a3*a2^4*a1^3 - 8*a6^2*x34^2*a3*a2^4*a1^3 - 8*a5^2*x34^2*a3*a2^4*a1^3 + 4*a6*x34^3*a3*a2^4*a1^3 + 4*a5*x34^3*a3*a2^4*a1^3 - 4*a6^3*a3^2*a2^4*a1^3 - 4*a6^2*a5*a3^2*a2^4*a1^3 - 4*a6*a5^2*a3^2*a2^4*a1^3 - 4*a5^3*a3^2*a2^4*a1^3 - 24*a6*a5*x34*a3^2*a2^4*a1^3 + 16*a6*x34^2*a3^2*a2^4*a1^3 + 16*a5*x34^2*a3^2*a2^4*a1^3 - 4*x34^3*a3^2*a2^4*a1^3 - 16*a6*a5*a3^3*a2^4*a1^3 + 24*a6*x34*a3^3*a2^4*a1^3 + 24*a5*x34*a3^3*a2^4*a1^3 - 16*x34^2*a3^3*a2^4*a1^3 + 12*a6*a3^4*a2^4*a1^3 + 12*a5*a3^4*a2^4*a1^3 - 20*x34*a3^4*a2^4*a1^3 - 8*a3^5*a2^4*a1^3 + 4*a6^4*a5^2*x34^2*a1^4 - 4*a6^3*a5^3*x34^2*a1^4 + 4*a6^2*a5^4*x34^2*a1^4 - 4*a6^3*a5^2*x34^3*a1^4 - 4*a6^2*a5^3*x34^3*a1^4 + 4*a6^2*a5^2*x34^4*a1^4 + 4*a6^4*a5^2*x34*a3*a1^4 - 4*a6^3*a5^3*x34*a3*a1^4 + 4*a6^2*a5^4*x34*a3*a1^4 - 4*a6^4*a5*x34^2*a3*a1^4 - 8*a6^3*a5^2*x34^2*a3*a1^4 - 8*a6^2*a5^3*x34^2*a3*a1^4 - 4*a6*a5^4*x34^2*a3*a1^4 + 4*a6^3*a5*x34^3*a3*a1^4 + 20*a6^2*a5^2*x34^3*a3*a1^4 + 4*a6*a5^3*x34^3*a3*a1^4 - 4*a6^2*a5*x34^4*a3*a1^4 - 4*a6*a5^2*x34^4*a3*a1^4 + 4*a6^4*a5^2*a3^2*a1^4 - 4*a6^3*a5^3*a3^2*a1^4 + 4*a6^2*a5^4*a3^2*a1^4 - 12*a6^4*a5*x34*a3^2*a1^4 - 12*a6*a5^4*x34*a3^2*a1^4 + 4*a6^4*x34^2*a3^2*a1^4 + 16*a6^3*a5*x34^2*a3^2*a1^4 + 12*a6^2*a5^2*x34^2*a3^2*a1^4 + 16*a6*a5^3*x34^2*a3^2*a1^4 + 4*a5^4*x34^2*a3^2*a1^4 - 4*a6^3*x34^3*a3^2*a1^4 - 12*a6^2*a5*x34^3*a3^2*a1^4 - 12*a6*a5^2*x34^3*a3^2*a1^4 - 4*a5^3*x34^3*a3^2*a1^4 + 4*a6^2*x34^4*a3^2*a1^4 - 4*a6*a5*x34^4*a3^2*a1^4 + 4*a5^2*x34^4*a3^2*a1^4 - 8*a6^4*a5*a3^3*a1^4 - 8*a6*a5^4*a3^3*a1^4 + 8*a6^4*x34*a3^3*a1^4 + 24*a6^3*a5*x34*a3^3*a1^4 - 16*a6^2*a5^2*x34*a3^3*a1^4 + 24*a6*a5^3*x34*a3^3*a1^4 + 8*a5^4*x34*a3^3*a1^4 - 16*a6^3*x34^2*a3^3*a1^4 - 8*a6^2*a5*x34^2*a3^3*a1^4 - 8*a6*a5^2*x34^2*a3^3*a1^4 - 16*a5^3*x34^2*a3^3*a1^4 + 12*a6^2*x34^3*a3^3*a1^4 - 12*a6*a5*x34^3*a3^3*a1^4 + 12*a5^2*x34^3*a3^3*a1^4 + 4*a6^4*a3^4*a1^4 + 12*a6^3*a5*a3^4*a1^4 - 8*a6^2*a5^2*a3^4*a1^4 + 12*a6*a5^3*a3^4*a1^4 + 4*a5^4*a3^4*a1^4 - 20*a6^3*x34*a3^4*a1^4 - 20*a5^3*x34*a3^4*a1^4 + 16*a6^2*x34^2*a3^4*a1^4 - 16*a6*a5*x34^2*a3^4*a1^4 + 16*a5^2*x34^2*a3^4*a1^4 - 8*a6^3*a3^5*a1^4 - 8*a5^3*a3^5*a1^4 + 12*a6^2*x34*a3^5*a1^4 - 12*a6*a5*x34*a3^5*a1^4 + 12*a5^2*x34*a3^5*a1^4 + 4*a6^2*a3^6*a1^4 - 4*a6*a5*a3^6*a1^4 + 4*a5^2*a3^6*a1^4 - 4*a6^4*a5^2*x34*a2*a1^4 + 4*a6^3*a5^3*x34*a2*a1^4 - 4*a6^2*a5^4*x34*a2*a1^4 - 4*a6^4*a5*x34^2*a2*a1^4 + 4*a6^3*a5^2*x34^2*a2*a1^4 + 4*a6^2*a5^3*x34^2*a2*a1^4 - 4*a6*a5^4*x34^2*a2*a1^4 + 4*a6^3*a5*x34^3*a2*a1^4 + 4*a6^2*a5^2*x34^3*a2*a1^4 + 4*a6*a5^3*x34^3*a2*a1^4 - 4*a6^2*a5*x34^4*a2*a1^4 - 4*a6*a5^2*x34^4*a2*a1^4 - 8*a6^4*a5^2*a3*a2*a1^4 + 8*a6^3*a5^3*a3*a2*a1^4 - 8*a6^2*a5^4*a3*a2*a1^4 + 16*a6^4*a5*x34*a3*a2*a1^4 - 4*a6^3*a5^2*x34*a3*a2*a1^4 - 4*a6^2*a5^3*x34*a3*a2*a1^4 + 16*a6*a5^4*x34*a3*a2*a1^4 - 4*a6^4*x34^2*a3*a2*a1^4 + 24*a6^2*a5^2*x34^2*a3*a2*a1^4 - 4*a5^4*x34^2*a3*a2*a1^4 + 4*a6^3*x34^3*a3*a2*a1^4 - 28*a6^2*a5*x34^3*a3*a2*a1^4 - 28*a6*a5^2*x34^3*a3*a2*a1^4 + 4*a5^3*x34^3*a3*a2*a1^4 - 4*a6^2*x34^4*a3*a2*a1^4 + 24*a6*a5*x34^4*a3*a2*a1^4 - 4*a5^2*x34^4*a3*a2*a1^4 + 16*a6^4*a5*a3^2*a2*a1^4 - 4*a6^3*a5^2*a3^2*a2*a1^4 - 4*a6^2*a5^3*a3^2*a2*a1^4 + 16*a6*a5^4*a3^2*a2*a1^4 - 12*a6^4*x34*a3^2*a2*a1^4 - 24*a6^3*a5*x34*a3^2*a2*a1^4 + 48*a6^2*a5^2*x34*a3^2*a2*a1^4 - 24*a6*a5^3*x34*a3^2*a2*a1^4 - 12*a5^4*x34*a3^2*a2*a1^4 + 16*a6^3*x34^2*a3^2*a2*a1^4 - 48*a6^2*a5*x34^2*a3^2*a2*a1^4 - 48*a6*a5^2*x34^2*a3^2*a2*a1^4 + 16*a5^3*x34^2*a3^2*a2*a1^4 - 12*a6^2*x34^3*a3^2*a2*a1^4 + 84*a6*a5*x34^3*a3^2*a2*a1^4 - 12*a5^2*x34^3*a3^2*a2*a1^4 - 4*a6*x34^4*a3^2*a2*a1^4 - 4*a5*x34^4*a3^2*a2*a1^4 - 8*a6^4*a3^3*a2*a1^4 - 16*a6^3*a5*a3^3*a2*a1^4 + 32*a6^2*a5^2*a3^3*a2*a1^4 - 16*a6*a5^3*a3^3*a2*a1^4 - 8*a5^4*a3^3*a2*a1^4 + 24*a6^3*x34*a3^3*a2*a1^4 - 40*a6^2*a5*x34*a3^3*a2*a1^4 - 40*a6*a5^2*x34*a3^3*a2*a1^4 + 24*a5^3*x34*a3^3*a2*a1^4 - 8*a6^2*x34^2*a3^3*a2*a1^4 + 96*a6*a5*x34^2*a3^3*a2*a1^4 - 8*a5^2*x34^2*a3^3*a2*a1^4 - 12*a6*x34^3*a3^3*a2*a1^4 - 12*a5*x34^3*a3^3*a2*a1^4 + 12*a6^3*a3^4*a2*a1^4 - 20*a6^2*a5*a3^4*a2*a1^4 - 20*a6*a5^2*a3^4*a2*a1^4 + 12*a5^3*a3^4*a2*a1^4 + 60*a6*a5*x34*a3^4*a2*a1^4 - 16*a6*x34^2*a3^4*a2*a1^4 - 16*a5*x34^2*a3^4*a2*a1^4 + 24*a6*a5*a3^5*a2*a1^4 - 12*a6*x34*a3^5*a2*a1^4 - 12*a5*x34*a3^5*a2*a1^4 - 4*a6*a3^6*a2*a1^4 - 4*a5*a3^6*a2*a1^4 + 4*a6^4*a5^2*a2^2*a1^4 - 4*a6^3*a5^3*a2^2*a1^4 + 4*a6^2*a5^4*a2^2*a1^4 - 4*a6^4*a5*x34*a2^2*a1^4 + 4*a6^3*a5^2*x34*a2^2*a1^4 + 4*a6^2*a5^3*x34*a2^2*a1^4 - 4*a6*a5^4*x34*a2^2*a1^4 + 4*a6^4*x34^2*a2^2*a1^4 + 4*a6^3*a5*x34^2*a2^2*a1^4 - 24*a6^2*a5^2*x34^2*a2^2*a1^4 + 4*a6*a5^3*x34^2*a2^2*a1^4 + 4*a5^4*x34^2*a2^2*a1^4 - 4*a6^3*x34^3*a2^2*a1^4 + 4*a6^2*a5*x34^3*a2^2*a1^4 + 4*a6*a5^2*x34^3*a2^2*a1^4 - 4*a5^3*x34^3*a2^2*a1^4 + 4*a6^2*x34^4*a2^2*a1^4 - 4*a6*a5*x34^4*a2^2*a1^4 + 4*a5^2*x34^4*a2^2*a1^4 - 8*a6^4*a5*a3*a2^2*a1^4 + 8*a6^3*a5^2*a3*a2^2*a1^4 + 8*a6^2*a5^3*a3*a2^2*a1^4 - 8*a6*a5^4*a3*a2^2*a1^4 + 4*a6^4*x34*a3*a2^2*a1^4 - 4*a6^3*a5*x34*a3*a2^2*a1^4 - 36*a6^2*a5^2*x34*a3*a2^2*a1^4 - 4*a6*a5^3*x34*a3*a2^2*a1^4 + 4*a5^4*x34*a3*a2^2*a1^4 - 8*a6^3*x34^2*a3*a2^2*a1^4 + 24*a6^2*a5*x34^2*a3*a2^2*a1^4 + 24*a6*a5^2*x34^2*a3*a2^2*a1^4 - 8*a5^3*x34^2*a3*a2^2*a1^4 + 20*a6^2*x34^3*a3*a2^2*a1^4 - 28*a6*a5*x34^3*a3*a2^2*a1^4 + 20*a5^2*x34^3*a3*a2^2*a1^4 - 4*a6*x34^4*a3*a2^2*a1^4 - 4*a5*x34^4*a3*a2^2*a1^4 + 4*a6^4*a3^2*a2^2*a1^4 - 4*a6^3*a5*a3^2*a2^2*a1^4 - 36*a6^2*a5^2*a3^2*a2^2*a1^4 - 4*a6*a5^3*a3^2*a2^2*a1^4 + 4*a5^4*a3^2*a2^2*a1^4 + 48*a6^2*a5*x34*a3^2*a2^2*a1^4 + 48*a6*a5^2*x34*a3^2*a2^2*a1^4 + 12*a6^2*x34^2*a3^2*a2^2*a1^4 - 48*a6*a5*x34^2*a3^2*a2^2*a1^4 + 12*a5^2*x34^2*a3^2*a2^2*a1^4 - 12*a6*x34^3*a3^2*a2^2*a1^4 - 12*a5*x34^3*a3^2*a2^2*a1^4 + 4*x34^4*a3^2*a2^2*a1^4 + 32*a6^2*a5*a3^3*a2^2*a1^4 + 32*a6*a5^2*a3^3*a2^2*a1^4 - 16*a6^2*x34*a3^3*a2^2*a1^4 - 40*a6*a5*x34*a3^3*a2^2*a1^4 - 16*a5^2*x34*a3^3*a2^2*a1^4 - 8*a6*x34^2*a3^3*a2^2*a1^4 - 8*a5*x34^2*a3^3*a2^2*a1^4 + 12*x34^3*a3^3*a2^2*a1^4 - 8*a6^2*a3^4*a2^2*a1^4 - 20*a6*a5*a3^4*a2^2*a1^4 - 8*a5^2*a3^4*a2^2*a1^4 + 16*x34^2*a3^4*a2^2*a1^4 + 12*x34*a3^5*a2^2*a1^4 + 4*a3^6*a2^2*a1^4 - 4*a6^3*a5^2*a2^3*a1^4 - 4*a6^2*a5^3*a2^3*a1^4 + 4*a6^3*a5*x34*a2^3*a1^4 + 4*a6^2*a5^2*x34*a2^3*a1^4 + 4*a6*a5^3*x34*a2^3*a1^4 - 4*a6^3*x34^2*a2^3*a1^4 + 4*a6^2*a5*x34^2*a2^3*a1^4 + 4*a6*a5^2*x34^2*a2^3*a1^4 - 4*a5^3*x34^2*a2^3*a1^4 - 4*a6^2*x34^3*a2^3*a1^4 + 4*a6*a5*x34^3*a2^3*a1^4 - 4*a5^2*x34^3*a2^3*a1^4 + 8*a6^3*a5*a3*a2^3*a1^4 + 8*a6^2*a5^2*a3*a2^3*a1^4 + 8*a6*a5^3*a3*a2^3*a1^4 - 4*a6^3*x34*a3*a2^3*a1^4 - 4*a6^2*a5*x34*a3*a2^3*a1^4 - 4*a6*a5^2*x34*a3*a2^3*a1^4 - 4*a5^3*x34*a3*a2^3*a1^4 - 8*a6^2*x34^2*a3*a2^3*a1^4 - 8*a5^2*x34^2*a3*a2^3*a1^4 + 4*a6*x34^3*a3*a2^3*a1^4 + 4*a5*x34^3*a3*a2^3*a1^4 - 4*a6^3*a3^2*a2^3*a1^4 - 4*a6^2*a5*a3^2*a2^3*a1^4 - 4*a6*a5^2*a3^2*a2^3*a1^4 - 4*a5^3*a3^2*a2^3*a1^4 - 24*a6*a5*x34*a3^2*a2^3*a1^4 + 16*a6*x34^2*a3^2*a2^3*a1^4 + 16*a5*x34^2*a3^2*a2^3*a1^4 - 4*x34^3*a3^2*a2^3*a1^4 - 16*a6*a5*a3^3*a2^3*a1^4 + 24*a6*x34*a3^3*a2^3*a1^4 + 24*a5*x34*a3^3*a2^3*a1^4 - 16*x34^2*a3^3*a2^3*a1^4 + 12*a6*a3^4*a2^3*a1^4 + 12*a5*a3^4*a2^3*a1^4 - 20*x34*a3^4*a2^3*a1^4 - 8*a3^5*a2^3*a1^4 + 4*a6^2*a5^2*a2^4*a1^4 - 4*a6^2*a5*x34*a2^4*a1^4 - 4*a6*a5^2*x34*a2^4*a1^4 + 4*a6^2*x34^2*a2^4*a1^4 - 4*a6*a5*x34^2*a2^4*a1^4 + 4*a5^2*x34^2*a2^4*a1^4 - 8*a6^2*a5*a3*a2^4*a1^4 - 8*a6*a5^2*a3*a2^4*a1^4 + 4*a6^2*x34*a3*a2^4*a1^4 + 16*a6*a5*x34*a3*a2^4*a1^4 + 4*a5^2*x34*a3*a2^4*a1^4 - 4*a6*x34^2*a3*a2^4*a1^4 - 4*a5*x34^2*a3*a2^4*a1^4 + 4*a6^2*a3^2*a2^4*a1^4 + 16*a6*a5*a3^2*a2^4*a1^4 + 4*a5^2*a3^2*a2^4*a1^4 - 12*a6*x34*a3^2*a2^4*a1^4 - 12*a5*x34*a3^2*a2^4*a1^4 + 4*x34^2*a3^2*a2^4*a1^4 - 8*a6*a3^3*a2^4*a1^4 - 8*a5*a3^3*a2^4*a1^4 + 8*x34*a3^3*a2^4*a1^4 + 4*a3^4*a2^4*a1^4;

-- polynomial C
C = 8*a6^6*a5^6*x34^4*a3^2 - 8*a6^6*a5^5*x34^5*a3^2 - 8*a6^5*a5^6*x34^5*a3^2 + 8*a6^6*a5^4*x34^6*a3^2 - 8*a6^5*a5^5*x34^6*a3^2 + 8*a6^4*a5^6*x34^6*a3^2 + 24*a6^6*a5^6*x34^3*a3^3 - 44*a6^6*a5^5*x34^4*a3^3 - 44*a6^5*a5^6*x34^4*a3^3 + 44*a6^6*a5^4*x34^5*a3^3 + 44*a6^4*a5^6*x34^5*a3^3 - 8*a6^6*a5^3*x34^6*a3^3 - 4*a6^5*a5^4*x34^6*a3^3 - 4*a6^4*a5^5*x34^6*a3^3 - 8*a6^3*a5^6*x34^6*a3^3 + 32*a6^6*a5^6*x34^2*a3^4 - 100*a6^6*a5^5*x34^3*a3^4 - 100*a6^5*a5^6*x34^3*a3^4 + 124*a6^6*a5^4*x34^4*a3^4 + 96*a6^5*a5^5*x34^4*a3^4 + 124*a6^4*a5^6*x34^4*a3^4 - 52*a6^6*a5^3*x34^5*a3^4 - 48*a6^5*a5^4*x34^5*a3^4 - 48*a6^4*a5^5*x34^5*a3^4 - 52*a6^3*a5^6*x34^5*a3^4 + 8*a6^6*a5^2*x34^6*a3^4 - 4*a6^5*a5^3*x34^6*a3^4 + 24*a6^4*a5^4*x34^6*a3^4 - 4*a6^3*a5^5*x34^6*a3^4 + 8*a6^2*a5^6*x34^6*a3^4 + 24*a6^6*a5^6*x34*a3^5 - 124*a6^6*a5^5*x34^2*a3^5 - 124*a6^5*a5^6*x34^2*a3^5 + 212*a6^6*a5^4*x34^3*a3^5 + 272*a6^5*a5^5*x34^3*a3^5 + 212*a6^4*a5^6*x34^3*a3^5 - 144*a6^6*a5^3*x34^4*a3^5 - 204*a6^5*a5^4*x34^4*a3^5 - 204*a6^4*a5^5*x34^4*a3^5 - 144*a6^3*a5^6*x34^4*a3^5 + 40*a6^6*a5^2*x34^5*a3^5 + 24*a6^5*a5^3*x34^5*a3^5 + 120*a6^4*a5^4*x34^5*a3^5 + 24*a6^3*a5^5*x34^5*a3^5 + 40*a6^2*a5^6*x34^5*a3^5 - 8*a6^5*a5^2*x34^6*a3^5 - 4*a6^4*a5^3*x34^6*a3^5 - 4*a6^3*a5^4*x34^6*a3^5 - 8*a6^2*a5^5*x34^6*a3^5 + 8*a6^6*a5^6*a3^6 - 84*a6^6*a5^5*x34*a3^6 - 84*a6^5*a5^6*x34*a3^6 + 220*a6^6*a5^4*x34^2*a3^6 + 352*a6^5*a5^5*x34^2*a3^6 + 220*a6^4*a5^6*x34^2*a3^6 - 224*a6^6*a5^3*x34^3*a3^6 - 420*a6^5*a5^4*x34^3*a3^6 - 420*a6^4*a5^5*x34^3*a3^6 - 224*a6^3*a5^6*x34^3*a3^6 + 88*a6^6*a5^2*x34^4*a3^6 + 176*a6^5*a5^3*x34^4*a3^6 + 264*a6^4*a5^4*x34^4*a3^6 + 176*a6^3*a5^5*x34^4*a3^6 + 88*a6^2*a5^6*x34^4*a3^6 - 56*a6^5*a5^2*x34^5*a3^6 - 28*a6^4*a5^3*x34^5*a3^6 - 28*a6^3*a5^4*x34^5*a3^6 - 56*a6^2*a5^5*x34^5*a3^6 + 8*a6^4*a5^2*x34^6*a3^6 - 8*a6^3*a5^3*x34^6*a3^6 + 8*a6^2*a5^4*x34^6*a3^6 - 24*a6^6*a5^5*a3^7 - 24*a6^5*a5^6*a3^7 + 128*a6^6*a5^4*x34*a3^7 + 224*a6^5*a5^5*x34*a3^7 + 128*a6^4*a5^6*x34*a3^7 - 208*a6^6*a5^3*x34^2*a3^7 - 456*a6^5*a5^4*x34^2*a3^7 - 456*a6^4*a5^5*x34^2*a3^7 - 208*a6^3*a5^6*x34^2*a3^7 + 112*a6^6*a5^2*x34^3*a3^7 + 384*a6^5*a5^3*x34^3*a3^7 + 336*a6^4*a5^4*x34^3*a3^7 + 384*a6^3*a5^5*x34^3*a3^7 + 112*a6^2*a5^6*x34^3*a3^7 - 160*a6^5*a5^2*x34^4*a3^7 - 80*a6^4*a5^3*x34^4*a3^7 - 80*a6^3*a5^4*x34^4*a3^7 - 160*a6^2*a5^5*x34^4*a3^7 + 48*a6^4*a5^2*x34^5*a3^7 - 48*a6^3*a5^3*x34^5*a3^7 + 48*a6^2*a5^4*x34^5*a3^7 + 32*a6^6*a5^4*a3^8 + 56*a6^5*a5^5*a3^8 + 32*a6^4*a5^6*a3^8 - 108*a6^6*a5^3*x34*a3^8 - 252*a6^5*a5^4*x34*a3^8 - 252*a6^4*a5^5*x34*a3^8 - 108*a6^3*a5^6*x34*a3^8 + 88*a6^6*a5^2*x34^2*a3^8 + 396*a6^5*a5^3*x34^2*a3^8 + 264*a6^4*a5^4*x34^2*a3^8 + 396*a6^3*a5^5*x34^2*a3^8 + 88*a6^2*a5^6*x34^2*a3^8 - 240*a6^5*a5^2*x34^3*a3^8 - 120*a6^4*a5^3*x34^3*a3^8 - 120*a6^3*a5^4*x34^3*a3^8 - 240*a6^2*a5^5*x34^3*a3^8 + 120*a6^4*a5^2*x34^4*a3^8 - 120*a6^3*a5^3*x34^4*a3^8 + 120*a6^2*a5^4*x34^4*a3^8 - 24*a6^6*a5^3*a3^9 - 56*a6^5*a5^4*a3^9 - 56*a6^4*a5^5*a3^9 - 24*a6^3*a5^6*a3^9 + 40*a6^6*a5^2*x34*a3^9 + 200*a6^5*a5^3*x34*a3^9 + 120*a6^4*a5^4*x34*a3^9 + 200*a6^3*a5^5*x34*a3^9 + 40*a6^2*a5^6*x34*a3^9 - 200*a6^5*a5^2*x34^2*a3^9 - 100*a6^4*a5^3*x34^2*a3^9 - 100*a6^3*a5^4*x34^2*a3^9 - 200*a6^2*a5^5*x34^2*a3^9 + 160*a6^4*a5^2*x34^3*a3^9 - 160*a6^3*a5^3*x34^3*a3^9 + 160*a6^2*a5^4*x34^3*a3^9 + 8*a6^6*a5^2*a3^10 + 40*a6^5*a5^3*a3^10 + 24*a6^4*a5^4*a3^10 + 40*a6^3*a5^5*a3^10 + 8*a6^2*a5^6*a3^10 - 88*a6^5*a5^2*x34*a3^10 - 44*a6^4*a5^3*x34*a3^10 - 44*a6^3*a5^4*x34*a3^10 - 88*a6^2*a5^5*x34*a3^10 + 120*a6^4*a5^2*x34^2*a3^10 - 120*a6^3*a5^3*x34^2*a3^10 + 120*a6^2*a5^4*x34^2*a3^10 - 16*a6^5*a5^2*a3^11 - 8*a6^4*a5^3*a3^11 - 8*a6^3*a5^4*a3^11 - 16*a6^2*a5^5*a3^11 + 48*a6^4*a5^2*x34*a3^11 - 48*a6^3*a5^3*x34*a3^11 + 48*a6^2*a5^4*x34*a3^11 + 8*a6^4*a5^2*a3^12 - 8*a6^3*a5^3*a3^12 + 8*a6^2*a5^4*a3^12 - 8*a6^6*a5^6*x34^4*a3*a2 + 8*a6^6*a5^5*x34^5*a3*a2 + 8*a6^5*a5^6*x34^5*a3*a2 - 8*a6^6*a5^4*x34^6*a3*a2 + 8*a6^5*a5^5*x34^6*a3*a2 - 8*a6^4*a5^6*x34^6*a3*a2 - 36*a6^6*a5^6*x34^3*a3^2*a2 + 42*a6^6*a5^5*x34^4*a3^2*a2 + 42*a6^5*a5^6*x34^4*a3^2*a2 - 46*a6^6*a5^4*x34^5*a3^2*a2 + 48*a6^5*a5^5*x34^5*a3^2*a2 - 46*a6^4*a5^6*x34^5*a3^2*a2 - 4*a6^6*a5^3*x34^6*a3^2*a2 + 2*a6^5*a5^4*x34^6*a3^2*a2 + 2*a6^4*a5^5*x34^6*a3^2*a2 - 4*a6^3*a5^6*x34^6*a3^2*a2 - 64*a6^6*a5^6*x34^2*a3^3*a2 + 128*a6^6*a5^5*x34^3*a3^3*a2 + 128*a6^5*a5^6*x34^3*a3^3*a2 - 138*a6^6*a5^4*x34^4*a3^3*a2 + 72*a6^5*a5^5*x34^4*a3^3*a2 - 138*a6^4*a5^6*x34^4*a3^3*a2 + 16*a6^6*a5^3*x34^5*a3^3*a2 - 36*a6^5*a5^4*x34^5*a3^3*a2 - 36*a6^4*a5^5*x34^5*a3^3*a2 + 16*a6^3*a5^6*x34^5*a3^3*a2 - 4*a6^6*a5^2*x34^6*a3^3*a2 + 40*a6^5*a5^3*x34^6*a3^3*a2 - 28*a6^4*a5^4*x34^6*a3^3*a2 + 40*a6^3*a5^5*x34^6*a3^3*a2 - 4*a6^2*a5^6*x34^6*a3^3*a2 - 60*a6^6*a5^6*x34*a3^4*a2 + 214*a6^6*a5^5*x34^2*a3^4*a2 + 214*a6^5*a5^6*x34^2*a3^4*a2 - 280*a6^6*a5^4*x34^3*a3^4*a2 - 80*a6^5*a5^5*x34^3*a3^4*a2 - 280*a6^4*a5^6*x34^3*a3^4*a2 + 112*a6^6*a5^3*x34^4*a3^4*a2 - 102*a6^5*a5^4*x34^4*a3^4*a2 - 102*a6^4*a5^5*x34^4*a3^4*a2 + 112*a6^3*a5^6*x34^4*a3^4*a2 - 22*a6^6*a5^2*x34^5*a3^4*a2 + 192*a6^5*a5^3*x34^5*a3^4*a2 - 60*a6^4*a5^4*x34^5*a3^4*a2 + 192*a6^3*a5^5*x34^5*a3^4*a2 - 22*a6^2*a5^6*x34^5*a3^4*a2 - 8*a6^6*a5*x34^6*a3^4*a2 + 2*a6^5*a5^2*x34^6*a3^4*a2 - 28*a6^4*a5^3*x34^6*a3^4*a2 - 28*a6^3*a5^4*x34^6*a3^4*a2 + 2*a6^2*a5^5*x34^6*a3^4*a2 - 8*a6*a5^6*x34^6*a3^4*a2 - 24*a6^6*a5^6*a3^5*a2 + 180*a6^6*a5^5*x34*a3^5*a2 + 180*a6^5*a5^6*x34*a3^5*a2 - 350*a6^6*a5^4*x34^2*a3^5*a2 - 312*a6^5*a5^5*x34^2*a3^5*a2 - 350*a6^4*a5^6*x34^2*a3^5*a2 + 248*a6^6*a5^3*x34^3*a3^5*a2 - 56*a6^5*a5^4*x34^3*a3^5*a2 - 56*a6^4*a5^5*x34^3*a3^5*a2 + 248*a6^3*a5^6*x34^3*a3^5*a2 - 48*a6^6*a5^2*x34^4*a3^5*a2 + 312*a6^5*a5^3*x34^4*a3^5*a2 + 228*a6^4*a5^4*x34^4*a3^5*a2 + 312*a6^3*a5^5*x34^4*a3^5*a2 - 48*a6^2*a5^6*x34^4*a3^5*a2 - 40*a6^6*a5*x34^5*a3^5*a2 + 12*a6^5*a5^2*x34^5*a3^5*a2 - 216*a6^4*a5^3*x34^5*a3^5*a2 - 216*a6^3*a5^4*x34^5*a3^5*a2 + 12*a6^2*a5^5*x34^5*a3^5*a2 - 40*a6*a5^6*x34^5*a3^5*a2 + 8*a6^5*a5*x34^6*a3^5*a2 + 2*a6^4*a5^2*x34^6*a3^5*a2 + 40*a6^3*a5^3*x34^6*a3^5*a2 + 2*a6^2*a5^4*x34^6*a3^5*a2 + 8*a6*a5^5*x34^6*a3^5*a2 + 60*a6^6*a5^5*a3^6*a2 + 60*a6^5*a5^6*a3^6*a2 - 238*a6^6*a5^4*x34*a3^6*a2 - 280*a6^5*a5^5*x34*a3^6*a2 - 238*a6^4*a5^6*x34*a3^6*a2 + 288*a6^6*a5^3*x34^2*a3^6*a2 + 56*a6^5*a5^4*x34^2*a3^6*a2 + 56*a6^4*a5^5*x34^2*a3^6*a2 + 288*a6^3*a5^6*x34^2*a3^6*a2 - 56*a6^6*a5^2*x34^3*a3^6*a2 + 168*a6^5*a5^3*x34^3*a3^6*a2 + 924*a6^4*a5^4*x34^3*a3^6*a2 + 168*a6^3*a5^5*x34^3*a3^6*a2 - 56*a6^2*a5^6*x34^3*a3^6*a2 - 88*a6^6*a5*x34^4*a3^6*a2 + 32*a6^5*a5^2*x34^4*a3^6*a2 - 688*a6^4*a5^3*x34^4*a3^6*a2 - 688*a6^3*a5^4*x34^4*a3^6*a2 + 32*a6^2*a5^5*x34^4*a3^6*a2 - 88*a6*a5^6*x34^4*a3^6*a2 + 56*a6^5*a5*x34^5*a3^6*a2 + 14*a6^4*a5^2*x34^5*a3^6*a2 + 280*a6^3*a5^3*x34^5*a3^6*a2 + 14*a6^2*a5^4*x34^5*a3^6*a2 + 56*a6*a5^5*x34^5*a3^6*a2 - 8*a6^4*a5*x34^6*a3^6*a2 - 4*a6^3*a5^2*x34^6*a3^6*a2 - 4*a6^2*a5^3*x34^6*a3^6*a2 - 8*a6*a5^4*x34^6*a3^6*a2 - 68*a6^6*a5^4*a3^7*a2 - 80*a6^5*a5^5*a3^7*a2 - 68*a6^4*a5^6*a3^7*a2 + 176*a6^6*a5^3*x34*a3^7*a2 + 64*a6^5*a5^4*x34*a3^7*a2 + 64*a6^4*a5^5*x34*a3^7*a2 + 176*a6^3*a5^6*x34*a3^7*a2 - 40*a6^6*a5^2*x34^2*a3^7*a2 - 48*a6^5*a5^3*x34^2*a3^7*a2 + 1224*a6^4*a5^4*x34^2*a3^7*a2 - 48*a6^3*a5^5*x34^2*a3^7*a2 - 40*a6^2*a5^6*x34^2*a3^7*a2 - 112*a6^6*a5*x34^3*a3^7*a2 + 48*a6^5*a5^2*x34^3*a3^7*a2 - 1152*a6^4*a5^3*x34^3*a3^7*a2 - 1152*a6^3*a5^4*x34^3*a3^7*a2 + 48*a6^2*a5^5*x34^3*a3^7*a2 - 112*a6*a5^6*x34^3*a3^7*a2 + 160*a6^5*a5*x34^4*a3^7*a2 + 40*a6^4*a5^2*x34^4*a3^7*a2 + 800*a6^3*a5^3*x34^4*a3^7*a2 + 40*a6^2*a5^4*x34^4*a3^7*a2 + 160*a6*a5^5*x34^4*a3^7*a2 - 48*a6^4*a5*x34^5*a3^7*a2 - 24*a6^3*a5^2*x34^5*a3^7*a2 - 24*a6^2*a5^3*x34^5*a3^7*a2 - 48*a6*a5^4*x34^5*a3^7*a2 + 44*a6^6*a5^3*a3^8*a2 + 16*a6^5*a5^4*a3^8*a2 + 16*a6^4*a5^5*a3^8*a2 + 44*a6^3*a5^6*a3^8*a2 - 18*a6^6*a5^2*x34*a3^8*a2 - 72*a6^5*a5^3*x34*a3^8*a2 + 720*a6^4*a5^4*x34*a3^8*a2 - 72*a6^3*a5^5*x34*a3^8*a2 - 18*a6^2*a5^6*x34*a3^8*a2 - 88*a6^6*a5*x34^2*a3^8*a2 + 42*a6^5*a5^2*x34^2*a3^8*a2 - 1068*a6^4*a5^3*x34^2*a3^8*a2 - 1068*a6^3*a5^4*x34^2*a3^8*a2 + 42*a6^2*a5^5*x34^2*a3^8*a2 - 88*a6*a5^6*x34^2*a3^8*a2 + 240*a6^5*a5*x34^3*a3^8*a2 + 60*a6^4*a5^2*x34^3*a3^8*a2 + 1200*a6^3*a5^3*x34^3*a3^8*a2 + 60*a6^2*a5^4*x34^3*a3^8*a2 + 240*a6*a5^5*x34^3*a3^8*a2 - 120*a6^4*a5*x34^4*a3^8*a2 - 60*a6^3*a5^2*x34^4*a3^8*a2 - 60*a6^2*a5^3*x34^4*a3^8*a2 - 120*a6*a5^4*x34^4*a3^8*a2 - 4*a6^6*a5^2*a3^9*a2 - 16*a6^5*a5^3*a3^9*a2 + 160*a6^4*a5^4*a3^9*a2 - 16*a6^3*a5^5*a3^9*a2 - 4*a6^2*a5^6*a3^9*a2 - 40*a6^6*a5*x34*a3^9*a2 + 20*a6^5*a5^2*x34*a3^9*a2 - 520*a6^4*a5^3*x34*a3^9*a2 - 520*a6^3*a5^4*x34*a3^9*a2 + 20*a6^2*a5^5*x34*a3^9*a2 - 40*a6*a5^6*x34*a3^9*a2 + 200*a6^5*a5*x34^2*a3^9*a2 + 50*a6^4*a5^2*x34^2*a3^9*a2 + 1000*a6^3*a5^3*x34^2*a3^9*a2 + 50*a6^2*a5^4*x34^2*a3^9*a2 + 200*a6*a5^5*x34^2*a3^9*a2 - 160*a6^4*a5*x34^3*a3^9*a2 - 80*a6^3*a5^2*x34^3*a3^9*a2 - 80*a6^2*a5^3*x34^3*a3^9*a2 - 160*a6*a5^4*x34^3*a3^9*a2 - 8*a6^6*a5*a3^10*a2 + 4*a6^5*a5^2*a3^10*a2 - 104*a6^4*a5^3*a3^10*a2 - 104*a6^3*a5^4*a3^10*a2 + 4*a6^2*a5^5*a3^10*a2 - 8*a6*a5^6*a3^10*a2 + 88*a6^5*a5*x34*a3^10*a2 + 22*a6^4*a5^2*x34*a3^10*a2 + 440*a6^3*a5^3*x34*a3^10*a2 + 22*a6^2*a5^4*x34*a3^10*a2 + 88*a6*a5^5*x34*a3^10*a2 - 120*a6^4*a5*x34^2*a3^10*a2 - 60*a6^3*a5^2*x34^2*a3^10*a2 - 60*a6^2*a5^3*x34^2*a3^10*a2 - 120*a6*a5^4*x34^2*a3^10*a2 + 16*a6^5*a5*a3^11*a2 + 4*a6^4*a5^2*a3^11*a2 + 80*a6^3*a5^3*a3^11*a2 + 4*a6^2*a5^4*a3^11*a2 + 16*a6*a5^5*a3^11*a2 - 48*a6^4*a5*x34*a3^11*a2 - 24*a6^3*a5^2*x34*a3^11*a2 - 24*a6^2*a5^3*x34*a3^11*a2 - 48*a6*a5^4*x34*a3^11*a2 - 8*a6^4*a5*a3^12*a2 - 4*a6^3*a5^2*a3^12*a2 - 4*a6^2*a5^3*a3^12*a2 - 8*a6*a5^4*a3^12*a2 + 8*a6^6*a5^6*x34^4*a2^2 - 8*a6^6*a5^5*x34^5*a2^2 - 8*a6^5*a5^6*x34^5*a2^2 + 8*a6^6*a5^4*x34^6*a2^2 - 8*a6^5*a5^5*x34^6*a2^2 + 8*a6^4*a5^6*x34^6*a2^2 + 28*a6^6*a5^6*x34^3*a3*a2^2 - 38*a6^6*a5^5*x34^4*a3*a2^2 - 38*a6^5*a5^6*x34^4*a3*a2^2 + 50*a6^6*a5^4*x34^5*a3*a2^2 - 48*a6^5*a5^5*x34^5*a3*a2^2 + 50*a6^4*a5^6*x34^5*a3*a2^2 - 4*a6^6*a5^3*x34^6*a3*a2^2 + 2*a6^5*a5^4*x34^6*a3*a2^2 + 2*a6^4*a5^5*x34^6*a3*a2^2 - 4*a6^3*a5^6*x34^6*a3*a2^2 + 60*a6^6*a5^6*x34^2*a3^2*a2^2 - 100*a6^6*a5^5*x34^3*a3^2*a2^2 - 100*a6^5*a5^6*x34^3*a3^2*a2^2 + 162*a6^6*a5^4*x34^4*a3^2*a2^2 - 120*a6^5*a5^5*x34^4*a3^2*a2^2 + 162*a6^4*a5^6*x34^4*a3^2*a2^2 - 52*a6^6*a5^3*x34^5*a3^2*a2^2 + 12*a6^5*a5^4*x34^5*a3^2*a2^2 + 12*a6^4*a5^5*x34^5*a3^2*a2^2 - 52*a6^3*a5^6*x34^5*a3^2*a2^2 + 24*a6^6*a5^2*x34^6*a3^2*a2^2 - 28*a6^5*a5^3*x34^6*a3^2*a2^2 + 32*a6^4*a5^4*x34^6*a3^2*a2^2 - 28*a6^3*a5^5*x34^6*a3^2*a2^2 + 24*a6^2*a5^6*x34^6*a3^2*a2^2 + 64*a6^6*a5^6*x34*a3^3*a2^2 - 180*a6^6*a5^5*x34^2*a3^3*a2^2 - 180*a6^5*a5^6*x34^2*a3^3*a2^2 + 304*a6^6*a5^4*x34^3*a3^3*a2^2 - 128*a6^5*a5^5*x34^3*a3^3*a2^2 + 304*a6^4*a5^6*x34^3*a3^3*a2^2 - 204*a6^6*a5^3*x34^4*a3^3*a2^2 + 66*a6^5*a5^4*x34^4*a3^3*a2^2 + 66*a6^4*a5^5*x34^4*a3^3*a2^2 - 204*a6^3*a5^6*x34^4*a3^3*a2^2 + 116*a6^6*a5^2*x34^5*a3^3*a2^2 - 136*a6^5*a5^3*x34^5*a3^3*a2^2 + 228*a6^4*a5^4*x34^5*a3^3*a2^2 - 136*a6^3*a5^5*x34^5*a3^3*a2^2 + 116*a6^2*a5^6*x34^5*a3^3*a2^2 - 4*a6^6*a5*x34^6*a3^3*a2^2 - 28*a6^5*a5^2*x34^6*a3^3*a2^2 - 4*a6^4*a5^3*x34^6*a3^3*a2^2 - 4*a6^3*a5^4*x34^6*a3^3*a2^2 - 28*a6^2*a5^5*x34^6*a3^3*a2^2 - 4*a6*a5^6*x34^6*a3^3*a2^2 + 32*a6^6*a5^6*a3^4*a2^2 - 170*a6^6*a5^5*x34*a3^4*a2^2 - 170*a6^5*a5^6*x34*a3^4*a2^2 + 352*a6^6*a5^4*x34^2*a3^4*a2^2 - 24*a6^5*a5^5*x34^2*a3^4*a2^2 + 352*a6^4*a5^6*x34^2*a3^4*a2^2 - 380*a6^6*a5^3*x34^3*a3^4*a2^2 + 220*a6^5*a5^4*x34^3*a3^4*a2^2 + 220*a6^4*a5^5*x34^3*a3^4*a2^2 - 380*a6^3*a5^6*x34^3*a3^4*a2^2 + 252*a6^6*a5^2*x34^4*a3^4*a2^2 - 224*a6^5*a5^3*x34^4*a3^4*a2^2 + 228*a6^4*a5^4*x34^4*a3^4*a2^2 - 224*a6^3*a5^5*x34^4*a3^4*a2^2 + 252*a6^2*a5^6*x34^4*a3^4*a2^2 - 22*a6^6*a5*x34^5*a3^4*a2^2 - 168*a6^5*a5^2*x34^5*a3^4*a2^2 + 12*a6^4*a5^3*x34^5*a3^4*a2^2 + 12*a6^3*a5^4*x34^5*a3^4*a2^2 - 168*a6^2*a5^5*x34^5*a3^4*a2^2 - 22*a6*a5^6*x34^5*a3^4*a2^2 + 8*a6^6*x34^6*a3^4*a2^2 + 2*a6^5*a5*x34^6*a3^4*a2^2 + 32*a6^4*a5^2*x34^6*a3^4*a2^2 - 4*a6^3*a5^3*x34^6*a3^4*a2^2 + 32*a6^2*a5^4*x34^6*a3^4*a2^2 + 2*a6*a5^5*x34^6*a3^4*a2^2 + 8*a5^6*x34^6*a3^4*a2^2 - 68*a6^6*a5^5*a3^5*a2^2 - 68*a6^5*a5^6*a3^5*a2^2 + 240*a6^6*a5^4*x34*a3^5*a2^2 + 48*a6^5*a5^5*x34*a3^5*a2^2 + 240*a6^4*a5^6*x34*a3^5*a2^2 - 404*a6^6*a5^3*x34^2*a3^5*a2^2 + 354*a6^5*a5^4*x34^2*a3^5*a2^2 + 354*a6^4*a5^5*x34^2*a3^5*a2^2 - 404*a6^3*a5^6*x34^2*a3^5*a2^2 + 300*a6^6*a5^2*x34^3*a3^5*a2^2 - 64*a6^5*a5^3*x34^3*a3^5*a2^2 - 692*a6^4*a5^4*x34^3*a3^5*a2^2 - 64*a6^3*a5^5*x34^3*a3^5*a2^2 + 300*a6^2*a5^6*x34^3*a3^5*a2^2 - 48*a6^6*a5*x34^4*a3^5*a2^2 - 420*a6^5*a5^2*x34^4*a3^5*a2^2 + 156*a6^4*a5^3*x34^4*a3^5*a2^2 + 156*a6^3*a5^4*x34^4*a3^5*a2^2 - 420*a6^2*a5^5*x34^4*a3^5*a2^2 - 48*a6*a5^6*x34^4*a3^5*a2^2 + 40*a6^6*x34^5*a3^5*a2^2 + 12*a6^5*a5*x34^5*a3^5*a2^2 + 192*a6^4*a5^2*x34^5*a3^5*a2^2 + 8*a6^3*a5^3*x34^5*a3^5*a2^2 + 192*a6^2*a5^4*x34^5*a3^5*a2^2 + 12*a6*a5^5*x34^5*a3^5*a2^2 + 40*a5^6*x34^5*a3^5*a2^2 - 8*a6^5*x34^6*a3^5*a2^2 + 2*a6^4*a5*x34^6*a3^5*a2^2 - 28*a6^3*a5^2*x34^6*a3^5*a2^2 - 28*a6^2*a5^3*x34^6*a3^5*a2^2 + 2*a6*a5^4*x34^6*a3^5*a2^2 - 8*a5^5*x34^6*a3^5*a2^2 + 80*a6^6*a5^4*a3^6*a2^2 + 16*a6^5*a5^5*a3^6*a2^2 + 80*a6^4*a5^6*a3^6*a2^2 - 252*a6^6*a5^3*x34*a3^6*a2^2 + 266*a6^5*a5^4*x34*a3^6*a2^2 + 266*a6^4*a5^5*x34*a3^6*a2^2 - 252*a6^3*a5^6*x34*a3^6*a2^2 + 212*a6^6*a5^2*x34^2*a3^6*a2^2 + 184*a6^5*a5^3*x34^2*a3^6*a2^2 - 1612*a6^4*a5^4*x34^2*a3^6*a2^2 + 184*a6^3*a5^5*x34^2*a3^6*a2^2 + 212*a6^2*a5^6*x34^2*a3^6*a2^2 - 56*a6^6*a5*x34^3*a3^6*a2^2 - 588*a6^5*a5^2*x34^3*a3^6*a2^2 + 420*a6^4*a5^3*x34^3*a3^6*a2^2 + 420*a6^3*a5^4*x34^3*a3^6*a2^2 - 588*a6^2*a5^5*x34^3*a3^6*a2^2 - 56*a6*a5^6*x34^3*a3^6*a2^2 + 88*a6^6*x34^4*a3^6*a2^2 + 32*a6^5*a5*x34^4*a3^6*a2^2 + 512*a6^4*a5^2*x34^4*a3^6*a2^2 + 96*a6^3*a5^3*x34^4*a3^6*a2^2 + 512*a6^2*a5^4*x34^4*a3^6*a2^2 + 32*a6*a5^5*x34^4*a3^6*a2^2 + 88*a5^6*x34^4*a3^6*a2^2 - 56*a6^5*x34^5*a3^6*a2^2 + 14*a6^4*a5*x34^5*a3^6*a2^2 - 196*a6^3*a5^2*x34^5*a3^6*a2^2 - 196*a6^2*a5^3*x34^5*a3^6*a2^2 + 14*a6*a5^4*x34^5*a3^6*a2^2 - 56*a5^5*x34^5*a3^6*a2^2 + 8*a6^4*x34^6*a3^6*a2^2 - 4*a6^3*a5*x34^6*a3^6*a2^2 + 24*a6^2*a5^2*x34^6*a3^6*a2^2 - 4*a6*a5^3*x34^6*a3^6*a2^2 + 8*a5^4*x34^6*a3^6*a2^2 - 72*a6^6*a5^3*a3^7*a2^2 + 76*a6^5*a5^4*a3^7*a2^2 + 76*a6^4*a5^5*a3^7*a2^2 - 72*a6^3*a5^6*a3^7*a2^2 + 96*a6^6*a5^2*x34*a3^7*a2^2 + 176*a6^5*a5^3*x34*a3^7*a2^2 - 1184*a6^4*a5^4*x34*a3^7*a2^2 + 176*a6^3*a5^5*x34*a3^7*a2^2 + 96*a6^2*a5^6*x34*a3^7*a2^2 - 40*a6^6*a5*x34^2*a3^7*a2^2 - 504*a6^5*a5^2*x34^2*a3^7*a2^2 + 504*a6^4*a5^3*x34^2*a3^7*a2^2 + 504*a6^3*a5^4*x34^2*a3^7*a2^2 - 504*a6^2*a5^5*x34^2*a3^7*a2^2 - 40*a6*a5^6*x34^2*a3^7*a2^2 + 112*a6^6*x34^3*a3^7*a2^2 + 48*a6^5*a5*x34^3*a3^7*a2^2 + 768*a6^4*a5^2*x34^3*a3^7*a2^2 + 224*a6^3*a5^3*x34^3*a3^7*a2^2 + 768*a6^2*a5^4*x34^3*a3^7*a2^2 + 48*a6*a5^5*x34^3*a3^7*a2^2 + 112*a5^6*x34^3*a3^7*a2^2 - 160*a6^5*x34^4*a3^7*a2^2 + 40*a6^4*a5*x34^4*a3^7*a2^2 - 560*a6^3*a5^2*x34^4*a3^7*a2^2 - 560*a6^2*a5^3*x34^4*a3^7*a2^2 + 40*a6*a5^4*x34^4*a3^7*a2^2 - 160*a5^5*x34^4*a3^7*a2^2 + 48*a6^4*x34^5*a3^7*a2^2 - 24*a6^3*a5*x34^5*a3^7*a2^2 + 144*a6^2*a5^2*x34^5*a3^7*a2^2 - 24*a6*a5^3*x34^5*a3^7*a2^2 + 48*a5^4*x34^5*a3^7*a2^2 + 24*a6^6*a5^2*a3^8*a2^2 + 44*a6^5*a5^3*a3^8*a2^2 - 296*a6^4*a5^4*a3^8*a2^2 + 44*a6^3*a5^5*a3^8*a2^2 + 24*a6^2*a5^6*a3^8*a2^2 - 18*a6^6*a5*x34*a3^8*a2^2 - 252*a6^5*a5^2*x34*a3^8*a2^2 + 288*a6^4*a5^3*x34*a3^8*a2^2 + 288*a6^3*a5^4*x34*a3^8*a2^2 - 252*a6^2*a5^5*x34*a3^8*a2^2 - 18*a6*a5^6*x34*a3^8*a2^2 + 88*a6^6*x34^2*a3^8*a2^2 + 42*a6^5*a5*x34^2*a3^8*a2^2 + 672*a6^4*a5^2*x34^2*a3^8*a2^2 + 236*a6^3*a5^3*x34^2*a3^8*a2^2 + 672*a6^2*a5^4*x34^2*a3^8*a2^2 + 42*a6*a5^5*x34^2*a3^8*a2^2 + 88*a5^6*x34^2*a3^8*a2^2 - 240*a6^5*x34^3*a3^8*a2^2 + 60*a6^4*a5*x34^3*a3^8*a2^2 - 840*a6^3*a5^2*x34^3*a3^8*a2^2 - 840*a6^2*a5^3*x34^3*a3^8*a2^2 + 60*a6*a5^4*x34^3*a3^8*a2^2 - 240*a5^5*x34^3*a3^8*a2^2 + 120*a6^4*x34^4*a3^8*a2^2 - 60*a6^3*a5*x34^4*a3^8*a2^2 + 360*a6^2*a5^2*x34^4*a3^8*a2^2 - 60*a6*a5^3*x34^4*a3^8*a2^2 + 120*a5^4*x34^4*a3^8*a2^2 - 4*a6^6*a5*a3^9*a2^2 - 56*a6^5*a5^2*a3^9*a2^2 + 64*a6^4*a5^3*a3^9*a2^2 + 64*a6^3*a5^4*a3^9*a2^2 - 56*a6^2*a5^5*a3^9*a2^2 - 4*a6*a5^6*a3^9*a2^2 + 40*a6^6*x34*a3^9*a2^2 + 20*a6^5*a5*x34*a3^9*a2^2 + 320*a6^4*a5^2*x34*a3^9*a2^2 + 120*a6^3*a5^3*x34*a3^9*a2^2 + 320*a6^2*a5^4*x34*a3^9*a2^2 + 20*a6*a5^5*x34*a3^9*a2^2 + 40*a5^6*x34*a3^9*a2^2 - 200*a6^5*x34^2*a3^9*a2^2 + 50*a6^4*a5*x34^2*a3^9*a2^2 - 700*a6^3*a5^2*x34^2*a3^9*a2^2 - 700*a6^2*a5^3*x34^2*a3^9*a2^2 + 50*a6*a5^4*x34^2*a3^9*a2^2 - 200*a5^5*x34^2*a3^9*a2^2 + 160*a6^4*x34^3*a3^9*a2^2 - 80*a6^3*a5*x34^3*a3^9*a2^2 + 480*a6^2*a5^2*x34^3*a3^9*a2^2 - 80*a6*a5^3*x34^3*a3^9*a2^2 + 160*a5^4*x34^3*a3^9*a2^2 + 8*a6^6*a3^10*a2^2 + 4*a6^5*a5*a3^10*a2^2 + 64*a6^4*a5^2*a3^10*a2^2 + 24*a6^3*a5^3*a3^10*a2^2 + 64*a6^2*a5^4*a3^10*a2^2 + 4*a6*a5^5*a3^10*a2^2 + 8*a5^6*a3^10*a2^2 - 88*a6^5*x34*a3^10*a2^2 + 22*a6^4*a5*x34*a3^10*a2^2 - 308*a6^3*a5^2*x34*a3^10*a2^2 - 308*a6^2*a5^3*x34*a3^10*a2^2 + 22*a6*a5^4*x34*a3^10*a2^2 - 88*a5^5*x34*a3^10*a2^2 + 120*a6^4*x34^2*a3^10*a2^2 - 60*a6^3*a5*x34^2*a3^10*a2^2 + 360*a6^2*a5^2*x34^2*a3^10*a2^2 - 60*a6*a5^3*x34^2*a3^10*a2^2 + 120*a5^4*x34^2*a3^10*a2^2 - 16*a6^5*a3^11*a2^2 + 4*a6^4*a5*a3^11*a2^2 - 56*a6^3*a5^2*a3^11*a2^2 - 56*a6^2*a5^3*a3^11*a2^2 + 4*a6*a5^4*a3^11*a2^2 - 16*a5^5*a3^11*a2^2 + 48*a6^4*x34*a3^11*a2^2 - 24*a6^3*a5*x34*a3^11*a2^2 + 144*a6^2*a5^2*x34*a3^11*a2^2 - 24*a6*a5^3*x34*a3^11*a2^2 + 48*a5^4*x34*a3^11*a2^2 + 8*a6^4*a3^12*a2^2 - 4*a6^3*a5*a3^12*a2^2 + 24*a6^2*a5^2*a3^12*a2^2 - 4*a6*a5^3*a3^12*a2^2 + 8*a5^4*a3^12*a2^2 - 8*a6^6*a5^6*x34^3*a2^3 - 4*a6^6*a5^5*x34^4*a2^3 - 4*a6^5*a5^6*x34^4*a2^3 - 4*a6^6*a5^4*x34^5*a2^3 + 48*a6^5*a5^5*x34^5*a2^3 - 4*a6^4*a5^6*x34^5*a2^3 - 8*a6^6*a5^3*x34^6*a2^3 - 4*a6^5*a5^4*x34^6*a2^3 - 4*a6^4*a5^5*x34^6*a2^3 - 8*a6^3*a5^6*x34^6*a2^3 - 28*a6^6*a5^6*x34^2*a3*a2^3 + 24*a6^6*a5^5*x34^3*a3*a2^3 + 24*a6^5*a5^6*x34^3*a3*a2^3 - 48*a6^6*a5^4*x34^4*a3*a2^3 + 192*a6^5*a5^5*x34^4*a3*a2^3 - 48*a6^4*a5^6*x34^4*a3*a2^3 - 8*a6^6*a5^3*x34^5*a3*a2^3 - 72*a6^5*a5^4*x34^5*a3*a2^3 - 72*a6^4*a5^5*x34^5*a3*a2^3 - 8*a6^3*a5^6*x34^5*a3*a2^3 - 4*a6^6*a5^2*x34^6*a3*a2^3 + 40*a6^5*a5^3*x34^6*a3*a2^3 - 28*a6^4*a5^4*x34^6*a3*a2^3 + 40*a6^3*a5^5*x34^6*a3*a2^3 - 4*a6^2*a5^6*x34^6*a3*a2^3 - 36*a6^6*a5^6*x34*a3^2*a2^3 + 68*a6^6*a5^5*x34^2*a3^2*a2^3 + 68*a6^5*a5^6*x34^2*a3^2*a2^3 - 156*a6^6*a5^4*x34^3*a3^2*a2^3 + 320*a6^5*a5^5*x34^3*a3^2*a2^3 - 156*a6^4*a5^6*x34^3*a3^2*a2^3 + 76*a6^6*a5^3*x34^4*a3^2*a2^3 - 264*a6^5*a5^4*x34^4*a3^2*a2^3 - 264*a6^4*a5^5*x34^4*a3^2*a2^3 + 76*a6^3*a5^6*x34^4*a3^2*a2^3 - 52*a6^6*a5^2*x34^5*a3^2*a2^3 + 272*a6^5*a5^3*x34^5*a3^2*a2^3 - 132*a6^4*a5^4*x34^5*a3^2*a2^3 + 272*a6^3*a5^5*x34^5*a3^2*a2^3 - 52*a6^2*a5^6*x34^5*a3^2*a2^3 - 4*a6^6*a5*x34^6*a3^2*a2^3 - 28*a6^5*a5^2*x34^6*a3^2*a2^3 - 4*a6^4*a5^3*x34^6*a3^2*a2^3 - 4*a6^3*a5^4*x34^6*a3^2*a2^3 - 28*a6^2*a5^5*x34^6*a3^2*a2^3 - 4*a6*a5^6*x34^6*a3^2*a2^3 - 24*a6^6*a5^6*a3^3*a2^3 + 88*a6^6*a5^5*x34*a3^3*a2^3 + 88*a6^5*a5^6*x34*a3^3*a2^3 - 224*a6^6*a5^4*x34^2*a3^3*a2^3 + 320*a6^5*a5^5*x34^2*a3^3*a2^3 - 224*a6^4*a5^6*x34^2*a3^3*a2^3 + 272*a6^6*a5^3*x34^3*a3^3*a2^3 - 512*a6^5*a5^4*x34^3*a3^3*a2^3 - 512*a6^4*a5^5*x34^3*a3^3*a2^3 + 272*a6^3*a5^6*x34^3*a3^3*a2^3 - 204*a6^6*a5^2*x34^4*a3^3*a2^3 + 664*a6^5*a5^3*x34^4*a3^3*a2^3 - 96*a6^4*a5^4*x34^4*a3^3*a2^3 + 664*a6^3*a5^5*x34^4*a3^3*a2^3 - 204*a6^2*a5^6*x34^4*a3^3*a2^3 + 16*a6^6*a5*x34^5*a3^3*a2^3 - 136*a6^5*a5^2*x34^5*a3^3*a2^3 - 120*a6^4*a5^3*x34^5*a3^3*a2^3 - 120*a6^3*a5^4*x34^5*a3^3*a2^3 - 136*a6^2*a5^5*x34^5*a3^3*a2^3 + 16*a6*a5^6*x34^5*a3^3*a2^3 - 8*a6^6*x34^6*a3^3*a2^3 + 40*a6^5*a5*x34^6*a3^3*a2^3 - 4*a6^4*a5^2*x34^6*a3^3*a2^3 + 48*a6^3*a5^3*x34^6*a3^3*a2^3 - 4*a6^2*a5^4*x34^6*a3^3*a2^3 + 40*a6*a5^5*x34^6*a3^3*a2^3 - 8*a5^6*x34^6*a3^3*a2^3 + 44*a6^6*a5^5*a3^4*a2^3 + 44*a6^5*a5^6*a3^4*a2^3 - 180*a6^6*a5^4*x34*a3^4*a2^3 + 160*a6^5*a5^5*x34*a3^4*a2^3 - 180*a6^4*a5^6*x34*a3^4*a2^3 + 396*a6^6*a5^3*x34^2*a3^4*a2^3 - 576*a6^5*a5^4*x34^2*a3^4*a2^3 - 576*a6^4*a5^5*x34^2*a3^4*a2^3 + 396*a6^3*a5^6*x34^2*a3^4*a2^3 - 380*a6^6*a5^2*x34^3*a3^4*a2^3 + 640*a6^5*a5^3*x34^3*a3^4*a2^3 + 520*a6^4*a5^4*x34^3*a3^4*a2^3 + 640*a6^3*a5^5*x34^3*a3^4*a2^3 - 380*a6^2*a5^6*x34^3*a3^4*a2^3 + 112*a6^6*a5*x34^4*a3^4*a2^3 - 224*a6^5*a5^2*x34^4*a3^4*a2^3 - 396*a6^4*a5^3*x34^4*a3^4*a2^3 - 396*a6^3*a5^4*x34^4*a3^4*a2^3 - 224*a6^2*a5^5*x34^4*a3^4*a2^3 + 112*a6*a5^6*x34^4*a3^4*a2^3 - 52*a6^6*x34^5*a3^4*a2^3 + 192*a6^5*a5*x34^5*a3^4*a2^3 + 12*a6^4*a5^2*x34^5*a3^4*a2^3 + 192*a6^3*a5^3*x34^5*a3^4*a2^3 + 12*a6^2*a5^4*x34^5*a3^4*a2^3 + 192*a6*a5^5*x34^5*a3^4*a2^3 - 52*a5^6*x34^5*a3^4*a2^3 - 4*a6^5*x34^6*a3^4*a2^3 - 28*a6^4*a5*x34^6*a3^4*a2^3 - 4*a6^3*a5^2*x34^6*a3^4*a2^3 - 4*a6^2*a5^3*x34^6*a3^4*a2^3 - 28*a6*a5^4*x34^6*a3^4*a2^3 - 4*a5^5*x34^6*a3^4*a2^3 - 72*a6^6*a5^4*a3^5*a2^3 + 64*a6^5*a5^5*a3^5*a2^3 - 72*a6^4*a5^6*a3^5*a2^3 + 312*a6^6*a5^3*x34*a3^5*a2^3 - 384*a6^5*a5^4*x34*a3^5*a2^3 - 384*a6^4*a5^5*x34*a3^5*a2^3 + 312*a6^3*a5^6*x34*a3^5*a2^3 - 404*a6^6*a5^2*x34^2*a3^5*a2^3 + 88*a6^5*a5^3*x34^2*a3^5*a2^3 + 1272*a6^4*a5^4*x34^2*a3^5*a2^3 + 88*a6^3*a5^5*x34^2*a3^5*a2^3 - 404*a6^2*a5^6*x34^2*a3^5*a2^3 + 248*a6^6*a5*x34^3*a3^5*a2^3 - 64*a6^5*a5^2*x34^3*a3^5*a2^3 - 560*a6^4*a5^3*x34^3*a3^5*a2^3 - 560*a6^3*a5^4*x34^3*a3^5*a2^3 - 64*a6^2*a5^5*x34^3*a3^5*a2^3 + 248*a6*a5^6*x34^3*a3^5*a2^3 - 144*a6^6*x34^4*a3^5*a2^3 + 312*a6^5*a5*x34^4*a3^5*a2^3 + 156*a6^4*a5^2*x34^4*a3^5*a2^3 + 144*a6^3*a5^3*x34^4*a3^5*a2^3 + 156*a6^2*a5^4*x34^4*a3^5*a2^3 + 312*a6*a5^5*x34^4*a3^5*a2^3 - 144*a5^6*x34^4*a3^5*a2^3 + 24*a6^5*x34^5*a3^5*a2^3 - 216*a6^4*a5*x34^5*a3^5*a2^3 + 8*a6^3*a5^2*x34^5*a3^5*a2^3 + 8*a6^2*a5^3*x34^5*a3^5*a2^3 - 216*a6*a5^4*x34^5*a3^5*a2^3 + 24*a5^5*x34^5*a3^5*a2^3 - 4*a6^4*x34^6*a3^5*a2^3 + 40*a6^3*a5*x34^6*a3^5*a2^3 - 28*a6^2*a5^2*x34^6*a3^5*a2^3 + 40*a6*a5^3*x34^6*a3^5*a2^3 - 4*a5^4*x34^6*a3^5*a2^3 + 104*a6^6*a5^3*a3^6*a2^3 - 128*a6^5*a5^4*a3^6*a2^3 - 128*a6^4*a5^5*a3^6*a2^3 + 104*a6^3*a5^6*a3^6*a2^3 - 252*a6^6*a5^2*x34*a3^6*a2^3 - 168*a6^5*a5^3*x34*a3^6*a2^3 + 1064*a6^4*a5^4*x34*a3^6*a2^3 - 168*a6^3*a5^5*x34*a3^6*a2^3 - 252*a6^2*a5^6*x34*a3^6*a2^3 + 288*a6^6*a5*x34^2*a3^6*a2^3 + 184*a6^5*a5^2*x34^2*a3^6*a2^3 - 448*a6^4*a5^3*x34^2*a3^6*a2^3 - 448*a6^3*a5^4*x34^2*a3^6*a2^3 + 184*a6^2*a5^5*x34^2*a3^6*a2^3 + 288*a6*a5^6*x34^2*a3^6*a2^3 - 224*a6^6*x34^3*a3^6*a2^3 + 168*a6^5*a5*x34^3*a3^6*a2^3 + 420*a6^4*a5^2*x34^3*a3^6*a2^3 - 336*a6^3*a5^3*x34^3*a3^6*a2^3 + 420*a6^2*a5^4*x34^3*a3^6*a2^3 + 168*a6*a5^5*x34^3*a3^6*a2^3 - 224*a5^6*x34^3*a3^6*a2^3 + 176*a6^5*x34^4*a3^6*a2^3 - 688*a6^4*a5*x34^4*a3^6*a2^3 + 96*a6^3*a5^2*x34^4*a3^6*a2^3 + 96*a6^2*a5^3*x34^4*a3^6*a2^3 - 688*a6*a5^4*x34^4*a3^6*a2^3 + 176*a5^5*x34^4*a3^6*a2^3 - 28*a6^4*x34^5*a3^6*a2^3 + 280*a6^3*a5*x34^5*a3^6*a2^3 - 196*a6^2*a5^2*x34^5*a3^6*a2^3 + 280*a6*a5^3*x34^5*a3^6*a2^3 - 28*a5^4*x34^5*a3^6*a2^3 - 8*a6^3*x34^6*a3^6*a2^3 - 4*a6^2*a5*x34^6*a3^6*a2^3 - 4*a6*a5^2*x34^6*a3^6*a2^3 - 8*a5^3*x34^6*a3^6*a2^3 - 72*a6^6*a5^2*a3^7*a2^3 - 48*a6^5*a5^3*a3^7*a2^3 + 304*a6^4*a5^4*a3^7*a2^3 - 48*a6^3*a5^5*a3^7*a2^3 - 72*a6^2*a5^6*a3^7*a2^3 + 176*a6^6*a5*x34*a3^7*a2^3 + 176*a6^5*a5^2*x34*a3^7*a2^3 - 224*a6^4*a5^3*x34*a3^7*a2^3 - 224*a6^3*a5^4*x34*a3^7*a2^3 + 176*a6^2*a5^5*x34*a3^7*a2^3 + 176*a6*a5^6*x34*a3^7*a2^3 - 208*a6^6*x34^2*a3^7*a2^3 - 48*a6^5*a5*x34^2*a3^7*a2^3 + 504*a6^4*a5^2*x34^2*a3^7*a2^3 - 672*a6^3*a5^3*x34^2*a3^7*a2^3 + 504*a6^2*a5^4*x34^2*a3^7*a2^3 - 48*a6*a5^5*x34^2*a3^7*a2^3 - 208*a5^6*x34^2*a3^7*a2^3 + 384*a6^5*x34^3*a3^7*a2^3 - 1152*a6^4*a5*x34^3*a3^7*a2^3 + 224*a6^3*a5^2*x34^3*a3^7*a2^3 + 224*a6^2*a5^3*x34^3*a3^7*a2^3 - 1152*a6*a5^4*x34^3*a3^7*a2^3 + 384*a5^5*x34^3*a3^7*a2^3 - 80*a6^4*x34^4*a3^7*a2^3 + 800*a6^3*a5*x34^4*a3^7*a2^3 - 560*a6^2*a5^2*x34^4*a3^7*a2^3 + 800*a6*a5^3*x34^4*a3^7*a2^3 - 80*a5^4*x34^4*a3^7*a2^3 - 48*a6^3*x34^5*a3^7*a2^3 - 24*a6^2*a5*x34^5*a3^7*a2^3 - 24*a6*a5^2*x34^5*a3^7*a2^3 - 48*a5^3*x34^5*a3^7*a2^3 + 44*a6^6*a5*a3^8*a2^3 + 44*a6^5*a5^2*a3^8*a2^3 - 56*a6^4*a5^3*a3^8*a2^3 - 56*a6^3*a5^4*a3^8*a2^3 + 44*a6^2*a5^5*a3^8*a2^3 + 44*a6*a5^6*a3^8*a2^3 - 108*a6^6*x34*a3^8*a2^3 - 72*a6^5*a5*x34*a3^8*a2^3 + 288*a6^4*a5^2*x34*a3^8*a2^3 - 432*a6^3*a5^3*x34*a3^8*a2^3 + 288*a6^2*a5^4*x34*a3^8*a2^3 - 72*a6*a5^5*x34*a3^8*a2^3 - 108*a5^6*x34*a3^8*a2^3 + 396*a6^5*x34^2*a3^8*a2^3 - 1068*a6^4*a5*x34^2*a3^8*a2^3 + 236*a6^3*a5^2*x34^2*a3^8*a2^3 + 236*a6^2*a5^3*x34^2*a3^8*a2^3 - 1068*a6*a5^4*x34^2*a3^8*a2^3 + 396*a5^5*x34^2*a3^8*a2^3 - 120*a6^4*x34^3*a3^8*a2^3 + 1200*a6^3*a5*x34^3*a3^8*a2^3 - 840*a6^2*a5^2*x34^3*a3^8*a2^3 + 1200*a6*a5^3*x34^3*a3^8*a2^3 - 120*a5^4*x34^3*a3^8*a2^3 - 120*a6^3*x34^4*a3^8*a2^3 - 60*a6^2*a5*x34^4*a3^8*a2^3 - 60*a6*a5^2*x34^4*a3^8*a2^3 - 120*a5^3*x34^4*a3^8*a2^3 - 24*a6^6*a3^9*a2^3 - 16*a6^5*a5*a3^9*a2^3 + 64*a6^4*a5^2*a3^9*a2^3 - 96*a6^3*a5^3*a3^9*a2^3 + 64*a6^2*a5^4*a3^9*a2^3 - 16*a6*a5^5*a3^9*a2^3 - 24*a5^6*a3^9*a2^3 + 200*a6^5*x34*a3^9*a2^3 - 520*a6^4*a5*x34*a3^9*a2^3 + 120*a6^3*a5^2*x34*a3^9*a2^3 + 120*a6^2*a5^3*x34*a3^9*a2^3 - 520*a6*a5^4*x34*a3^9*a2^3 + 200*a5^5*x34*a3^9*a2^3 - 100*a6^4*x34^2*a3^9*a2^3 + 1000*a6^3*a5*x34^2*a3^9*a2^3 - 700*a6^2*a5^2*x34^2*a3^9*a2^3 + 1000*a6*a5^3*x34^2*a3^9*a2^3 - 100*a5^4*x34^2*a3^9*a2^3 - 160*a6^3*x34^3*a3^9*a2^3 - 80*a6^2*a5*x34^3*a3^9*a2^3 - 80*a6*a5^2*x34^3*a3^9*a2^3 - 160*a5^3*x34^3*a3^9*a2^3 + 40*a6^5*a3^10*a2^3 - 104*a6^4*a5*a3^10*a2^3 + 24*a6^3*a5^2*a3^10*a2^3 + 24*a6^2*a5^3*a3^10*a2^3 - 104*a6*a5^4*a3^10*a2^3 + 40*a5^5*a3^10*a2^3 - 44*a6^4*x34*a3^10*a2^3 + 440*a6^3*a5*x34*a3^10*a2^3 - 308*a6^2*a5^2*x34*a3^10*a2^3 + 440*a6*a5^3*x34*a3^10*a2^3 - 44*a5^4*x34*a3^10*a2^3 - 120*a6^3*x34^2*a3^10*a2^3 - 60*a6^2*a5*x34^2*a3^10*a2^3 - 60*a6*a5^2*x34^2*a3^10*a2^3 - 120*a5^3*x34^2*a3^10*a2^3 - 8*a6^4*a3^11*a2^3 + 80*a6^3*a5*a3^11*a2^3 - 56*a6^2*a5^2*a3^11*a2^3 + 80*a6*a5^3*a3^11*a2^3 - 8*a5^4*a3^11*a2^3 - 48*a6^3*x34*a3^11*a2^3 - 24*a6^2*a5*x34*a3^11*a2^3 - 24*a6*a5^2*x34*a3^11*a2^3 - 48*a5^3*x34*a3^11*a2^3 - 8*a6^3*a3^12*a2^3 - 4*a6^2*a5*a3^12*a2^3 - 4*a6*a5^2*a3^12*a2^3 - 8*a5^3*a3^12*a2^3 + 8*a6^6*a5^6*x34^2*a2^4 - 4*a6^6*a5^5*x34^3*a2^4 - 4*a6^5*a5^6*x34^3*a2^4 + 24*a6^6*a5^4*x34^4*a2^4 - 24*a6^5*a5^5*x34^4*a2^4 + 24*a6^4*a5^6*x34^4*a2^4 - 4*a6^6*a5^3*x34^5*a2^4 - 24*a6^5*a5^4*x34^5*a2^4 - 24*a6^4*a5^5*x34^5*a2^4 - 4*a6^3*a5^6*x34^5*a2^4 + 8*a6^6*a5^2*x34^6*a2^4 - 4*a6^5*a5^3*x34^6*a2^4 + 24*a6^4*a5^4*x34^6*a2^4 - 4*a6^3*a5^5*x34^6*a2^4 + 8*a6^2*a5^6*x34^6*a2^4 + 8*a6^6*a5^6*x34*a3*a2^4 - 10*a6^6*a5^5*x34^2*a3*a2^4 - 10*a6^5*a5^6*x34^2*a3*a2^4 + 68*a6^6*a5^4*x34^3*a3*a2^4 - 144*a6^5*a5^5*x34^3*a3*a2^4 + 68*a6^4*a5^6*x34^3*a3*a2^4 - 48*a6^6*a5^3*x34^4*a3*a2^4 - 12*a6^5*a5^4*x34^4*a3*a2^4 - 12*a6^4*a5^5*x34^4*a3*a2^4 - 48*a6^3*a5^6*x34^4*a3*a2^4 + 50*a6^6*a5^2*x34^5*a3*a2^4 - 72*a6^5*a5^3*x34^5*a3*a2^4 + 252*a6^4*a5^4*x34^5*a3*a2^4 - 72*a6^3*a5^5*x34^5*a3*a2^4 + 50*a6^2*a5^6*x34^5*a3*a2^4 - 8*a6^6*a5*x34^6*a3*a2^4 + 2*a6^5*a5^2*x34^6*a3*a2^4 - 28*a6^4*a5^3*x34^6*a3*a2^4 - 28*a6^3*a5^4*x34^6*a3*a2^4 + 2*a6^2*a5^5*x34^6*a3*a2^4 - 8*a6*a5^6*x34^6*a3*a2^4 + 8*a6^6*a5^6*a3^2*a2^4 - 6*a6^6*a5^5*x34*a3^2*a2^4 - 6*a6^5*a5^6*x34*a3^2*a2^4 + 92*a6^6*a5^4*x34^2*a3^2*a2^4 - 288*a6^5*a5^5*x34^2*a3^2*a2^4 + 92*a6^4*a5^6*x34^2*a3^2*a2^4 - 156*a6^6*a5^3*x34^3*a3^2*a2^4 + 228*a6^5*a5^4*x34^3*a3^2*a2^4 + 228*a6^4*a5^5*x34^3*a3^2*a2^4 - 156*a6^3*a5^6*x34^3*a3^2*a2^4 + 162*a6^6*a5^2*x34^4*a3^2*a2^4 - 264*a6^5*a5^3*x34^4*a3^2*a2^4 + 468*a6^4*a5^4*x34^4*a3^2*a2^4 - 264*a6^3*a5^5*x34^4*a3^2*a2^4 + 162*a6^2*a5^6*x34^4*a3^2*a2^4 - 46*a6^6*a5*x34^5*a3^2*a2^4 + 12*a6^5*a5^2*x34^5*a3^2*a2^4 - 132*a6^4*a5^3*x34^5*a3^2*a2^4 - 132*a6^3*a5^4*x34^5*a3^2*a2^4 + 12*a6^2*a5^5*x34^5*a3^2*a2^4 - 46*a6*a5^6*x34^5*a3^2*a2^4 + 8*a6^6*x34^6*a3^2*a2^4 + 2*a6^5*a5*x34^6*a3^2*a2^4 + 32*a6^4*a5^2*x34^6*a3^2*a2^4 - 4*a6^3*a5^3*x34^6*a3^2*a2^4 + 32*a6^2*a5^4*x34^6*a3^2*a2^4 + 2*a6*a5^5*x34^6*a3^2*a2^4 + 8*a5^6*x34^6*a3^2*a2^4 - 4*a6^6*a5^5*a3^3*a2^4 - 4*a6^5*a5^6*a3^3*a2^4 + 48*a6^6*a5^4*x34*a3^3*a2^4 - 288*a6^5*a5^5*x34*a3^3*a2^4 + 48*a6^4*a5^6*x34*a3^3*a2^4 - 224*a6^6*a5^3*x34^2*a3^3*a2^4 + 552*a6^5*a5^4*x34^2*a3^3*a2^4 + 552*a6^4*a5^5*x34^2*a3^3*a2^4 - 224*a6^3*a5^6*x34^2*a3^3*a2^4 + 304*a6^6*a5^2*x34^3*a3^3*a2^4 - 512*a6^5*a5^3*x34^3*a3^3*a2^4 - 24*a6^4*a5^4*x34^3*a3^3*a2^4 - 512*a6^3*a5^5*x34^3*a3^3*a2^4 + 304*a6^2*a5^6*x34^3*a3^3*a2^4 - 138*a6^6*a5*x34^4*a3^3*a2^4 + 66*a6^5*a5^2*x34^4*a3^3*a2^4 - 96*a6^4*a5^3*x34^4*a3^3*a2^4 - 96*a6^3*a5^4*x34^4*a3^3*a2^4 + 66*a6^2*a5^5*x34^4*a3^3*a2^4 - 138*a6*a5^6*x34^4*a3^3*a2^4 + 44*a6^6*x34^5*a3^3*a2^4 - 36*a6^5*a5*x34^5*a3^3*a2^4 + 228*a6^4*a5^2*x34^5*a3^3*a2^4 - 120*a6^3*a5^3*x34^5*a3^3*a2^4 + 228*a6^2*a5^4*x34^5*a3^3*a2^4 - 36*a6*a5^5*x34^5*a3^3*a2^4 + 44*a5^6*x34^5*a3^3*a2^4 - 4*a6^5*x34^6*a3^3*a2^4 - 28*a6^4*a5*x34^6*a3^3*a2^4 - 4*a6^3*a5^2*x34^6*a3^3*a2^4 - 4*a6^2*a5^3*x34^6*a3^3*a2^4 - 28*a6*a5^4*x34^6*a3^3*a2^4 - 4*a5^5*x34^6*a3^3*a2^4 + 24*a6^6*a5^4*a3^4*a2^4 - 144*a6^5*a5^5*a3^4*a2^4 + 24*a6^4*a5^6*a3^4*a2^4 - 180*a6^6*a5^3*x34*a3^4*a2^4 + 600*a6^5*a5^4*x34*a3^4*a2^4 + 600*a6^4*a5^5*x34*a3^4*a2^4 - 180*a6^3*a5^6*x34*a3^4*a2^4 + 352*a6^6*a5^2*x34^2*a3^4*a2^4 - 576*a6^5*a5^3*x34^2*a3^4*a2^4 - 1152*a6^4*a5^4*x34^2*a3^4*a2^4 - 576*a6^3*a5^5*x34^2*a3^4*a2^4 + 352*a6^2*a5^6*x34^2*a3^4*a2^4 - 280*a6^6*a5*x34^3*a3^4*a2^4 + 220*a6^5*a5^2*x34^3*a3^4*a2^4 + 520*a6^4*a5^3*x34^3*a3^4*a2^4 + 520*a6^3*a5^4*x34^3*a3^4*a2^4 + 220*a6^2*a5^5*x34^3*a3^4*a2^4 - 280*a6*a5^6*x34^3*a3^4*a2^4 + 124*a6^6*x34^4*a3^4*a2^4 - 102*a6^5*a5*x34^4*a3^4*a2^4 + 228*a6^4*a5^2*x34^4*a3^4*a2^4 - 396*a6^3*a5^3*x34^4*a3^4*a2^4 + 228*a6^2*a5^4*x34^4*a3^4*a2^4 - 102*a6*a5^5*x34^4*a3^4*a2^4 + 124*a5^6*x34^4*a3^4*a2^4 - 48*a6^5*x34^5*a3^4*a2^4 - 60*a6^4*a5*x34^5*a3^4*a2^4 + 12*a6^3*a5^2*x34^5*a3^4*a2^4 + 12*a6^2*a5^3*x34^5*a3^4*a2^4 - 60*a6*a5^4*x34^5*a3^4*a2^4 - 48*a5^5*x34^5*a3^4*a2^4 + 24*a6^4*x34^6*a3^4*a2^4 - 28*a6^3*a5*x34^6*a3^4*a2^4 + 32*a6^2*a5^2*x34^6*a3^4*a2^4 - 28*a6*a5^3*x34^6*a3^4*a2^4 + 24*a5^4*x34^6*a3^4*a2^4 - 72*a6^6*a5^3*a3^5*a2^4 + 240*a6^5*a5^4*a3^5*a2^4 + 240*a6^4*a5^5*a3^5*a2^4 - 72*a6^3*a5^6*a3^5*a2^4 + 240*a6^6*a5^2*x34*a3^5*a2^4 - 384*a6^5*a5^3*x34*a3^5*a2^4 - 1368*a6^4*a5^4*x34*a3^5*a2^4 - 384*a6^3*a5^5*x34*a3^5*a2^4 + 240*a6^2*a5^6*x34*a3^5*a2^4 - 350*a6^6*a5*x34^2*a3^5*a2^4 + 354*a6^5*a5^2*x34^2*a3^5*a2^4 + 1272*a6^4*a5^3*x34^2*a3^5*a2^4 + 1272*a6^3*a5^4*x34^2*a3^5*a2^4 + 354*a6^2*a5^5*x34^2*a3^5*a2^4 - 350*a6*a5^6*x34^2*a3^5*a2^4 + 212*a6^6*x34^3*a3^5*a2^4 - 56*a6^5*a5*x34^3*a3^5*a2^4 - 692*a6^4*a5^2*x34^3*a3^5*a2^4 - 560*a6^3*a5^3*x34^3*a3^5*a2^4 - 692*a6^2*a5^4*x34^3*a3^5*a2^4 - 56*a6*a5^5*x34^3*a3^5*a2^4 + 212*a5^6*x34^3*a3^5*a2^4 - 204*a6^5*x34^4*a3^5*a2^4 + 228*a6^4*a5*x34^4*a3^5*a2^4 + 156*a6^3*a5^2*x34^4*a3^5*a2^4 + 156*a6^2*a5^3*x34^4*a3^5*a2^4 + 228*a6*a5^4*x34^4*a3^5*a2^4 - 204*a5^5*x34^4*a3^5*a2^4 + 120*a6^4*x34^5*a3^5*a2^4 - 216*a6^3*a5*x34^5*a3^5*a2^4 + 192*a6^2*a5^2*x34^5*a3^5*a2^4 - 216*a6*a5^3*x34^5*a3^5*a2^4 + 120*a5^4*x34^5*a3^5*a2^4 - 4*a6^3*x34^6*a3^5*a2^4 + 2*a6^2*a5*x34^6*a3^5*a2^4 + 2*a6*a5^2*x34^6*a3^5*a2^4 - 4*a5^3*x34^6*a3^5*a2^4 + 80*a6^6*a5^2*a3^6*a2^4 - 128*a6^5*a5^3*a3^6*a2^4 - 456*a6^4*a5^4*a3^6*a2^4 - 128*a6^3*a5^5*a3^6*a2^4 + 80*a6^2*a5^6*a3^6*a2^4 - 238*a6^6*a5*x34*a3^6*a2^4 + 266*a6^5*a5^2*x34*a3^6*a2^4 + 1064*a6^4*a5^3*x34*a3^6*a2^4 + 1064*a6^3*a5^4*x34*a3^6*a2^4 + 266*a6^2*a5^5*x34*a3^6*a2^4 - 238*a6*a5^6*x34*a3^6*a2^4 + 220*a6^6*x34^2*a3^6*a2^4 + 56*a6^5*a5*x34^2*a3^6*a2^4 - 1612*a6^4*a5^2*x34^2*a3^6*a2^4 - 448*a6^3*a5^3*x34^2*a3^6*a2^4 - 1612*a6^2*a5^4*x34^2*a3^6*a2^4 + 56*a6*a5^5*x34^2*a3^6*a2^4 + 220*a5^6*x34^2*a3^6*a2^4 - 420*a6^5*x34^3*a3^6*a2^4 + 924*a6^4*a5*x34^3*a3^6*a2^4 + 420*a6^3*a5^2*x34^3*a3^6*a2^4 + 420*a6^2*a5^3*x34^3*a3^6*a2^4 + 924*a6*a5^4*x34^3*a3^6*a2^4 - 420*a5^5*x34^3*a3^6*a2^4 + 264*a6^4*x34^4*a3^6*a2^4 - 688*a6^3*a5*x34^4*a3^6*a2^4 + 512*a6^2*a5^2*x34^4*a3^6*a2^4 - 688*a6*a5^3*x34^4*a3^6*a2^4 + 264*a5^4*x34^4*a3^6*a2^4 - 28*a6^3*x34^5*a3^6*a2^4 + 14*a6^2*a5*x34^5*a3^6*a2^4 + 14*a6*a5^2*x34^5*a3^6*a2^4 - 28*a5^3*x34^5*a3^6*a2^4 + 8*a6^2*x34^6*a3^6*a2^4 - 8*a6*a5*x34^6*a3^6*a2^4 + 8*a5^2*x34^6*a3^6*a2^4 - 68*a6^6*a5*a3^7*a2^4 + 76*a6^5*a5^2*a3^7*a2^4 + 304*a6^4*a5^3*a3^7*a2^4 + 304*a6^3*a5^4*a3^7*a2^4 + 76*a6^2*a5^5*a3^7*a2^4 - 68*a6*a5^6*a3^7*a2^4 + 128*a6^6*x34*a3^7*a2^4 + 64*a6^5*a5*x34*a3^7*a2^4 - 1184*a6^4*a5^2*x34*a3^7*a2^4 - 224*a6^3*a5^3*x34*a3^7*a2^4 - 1184*a6^2*a5^4*x34*a3^7*a2^4 + 64*a6*a5^5*x34*a3^7*a2^4 + 128*a5^6*x34*a3^7*a2^4 - 456*a6^5*x34^2*a3^7*a2^4 + 1224*a6^4*a5*x34^2*a3^7*a2^4 + 504*a6^3*a5^2*x34^2*a3^7*a2^4 + 504*a6^2*a5^3*x34^2*a3^7*a2^4 + 1224*a6*a5^4*x34^2*a3^7*a2^4 - 456*a5^5*x34^2*a3^7*a2^4 + 336*a6^4*x34^3*a3^7*a2^4 - 1152*a6^3*a5*x34^3*a3^7*a2^4 + 768*a6^2*a5^2*x34^3*a3^7*a2^4 - 1152*a6*a5^3*x34^3*a3^7*a2^4 + 336*a5^4*x34^3*a3^7*a2^4 - 80*a6^3*x34^4*a3^7*a2^4 + 40*a6^2*a5*x34^4*a3^7*a2^4 + 40*a6*a5^2*x34^4*a3^7*a2^4 - 80*a5^3*x34^4*a3^7*a2^4 + 48*a6^2*x34^5*a3^7*a2^4 - 48*a6*a5*x34^5*a3^7*a2^4 + 48*a5^2*x34^5*a3^7*a2^4 + 32*a6^6*a3^8*a2^4 + 16*a6^5*a5*a3^8*a2^4 - 296*a6^4*a5^2*a3^8*a2^4 - 56*a6^3*a5^3*a3^8*a2^4 - 296*a6^2*a5^4*a3^8*a2^4 + 16*a6*a5^5*a3^8*a2^4 + 32*a5^6*a3^8*a2^4 - 252*a6^5*x34*a3^8*a2^4 + 720*a6^4*a5*x34*a3^8*a2^4 + 288*a6^3*a5^2*x34*a3^8*a2^4 + 288*a6^2*a5^3*x34*a3^8*a2^4 + 720*a6*a5^4*x34*a3^8*a2^4 - 252*a5^5*x34*a3^8*a2^4 + 264*a6^4*x34^2*a3^8*a2^4 - 1068*a6^3*a5*x34^2*a3^8*a2^4 + 672*a6^2*a5^2*x34^2*a3^8*a2^4 - 1068*a6*a5^3*x34^2*a3^8*a2^4 + 264*a5^4*x34^2*a3^8*a2^4 - 120*a6^3*x34^3*a3^8*a2^4 + 60*a6^2*a5*x34^3*a3^8*a2^4 + 60*a6*a5^2*x34^3*a3^8*a2^4 - 120*a5^3*x34^3*a3^8*a2^4 + 120*a6^2*x34^4*a3^8*a2^4 - 120*a6*a5*x34^4*a3^8*a2^4 + 120*a5^2*x34^4*a3^8*a2^4 - 56*a6^5*a3^9*a2^4 + 160*a6^4*a5*a3^9*a2^4 + 64*a6^3*a5^2*a3^9*a2^4 + 64*a6^2*a5^3*a3^9*a2^4 + 160*a6*a5^4*a3^9*a2^4 - 56*a5^5*a3^9*a2^4 + 120*a6^4*x34*a3^9*a2^4 - 520*a6^3*a5*x34*a3^9*a2^4 + 320*a6^2*a5^2*x34*a3^9*a2^4 - 520*a6*a5^3*x34*a3^9*a2^4 + 120*a5^4*x34*a3^9*a2^4 - 100*a6^3*x34^2*a3^9*a2^4 + 50*a6^2*a5*x34^2*a3^9*a2^4 + 50*a6*a5^2*x34^2*a3^9*a2^4 - 100*a5^3*x34^2*a3^9*a2^4 + 160*a6^2*x34^3*a3^9*a2^4 - 160*a6*a5*x34^3*a3^9*a2^4 + 160*a5^2*x34^3*a3^9*a2^4 + 24*a6^4*a3^10*a2^4 - 104*a6^3*a5*a3^10*a2^4 + 64*a6^2*a5^2*a3^10*a2^4 - 104*a6*a5^3*a3^10*a2^4 + 24*a5^4*a3^10*a2^4 - 44*a6^3*x34*a3^10*a2^4 + 22*a6^2*a5*x34*a3^10*a2^4 + 22*a6*a5^2*x34*a3^10*a2^4 - 44*a5^3*x34*a3^10*a2^4 + 120*a6^2*x34^2*a3^10*a2^4 - 120*a6*a5*x34^2*a3^10*a2^4 + 120*a5^2*x34^2*a3^10*a2^4 - 8*a6^3*a3^11*a2^4 + 4*a6^2*a5*a3^11*a2^4 + 4*a6*a5^2*a3^11*a2^4 - 8*a5^3*a3^11*a2^4 + 48*a6^2*x34*a3^11*a2^4 - 48*a6*a5*x34*a3^11*a2^4 + 48*a5^2*x34*a3^11*a2^4 + 8*a6^2*a3^12*a2^4 - 8*a6*a5*a3^12*a2^4 + 8*a5^2*a3^12*a2^4 - 8*a6^6*a5^5*x34^2*a2^5 - 8*a6^5*a5^6*x34^2*a2^5 - 4*a6^6*a5^4*x34^3*a2^5 + 48*a6^5*a5^5*x34^3*a2^5 - 4*a6^4*a5^6*x34^3*a2^5 - 4*a6^6*a5^3*x34^4*a2^5 - 24*a6^5*a5^4*x34^4*a2^5 - 24*a6^4*a5^5*x34^4*a2^5 - 4*a6^3*a5^6*x34^4*a2^5 - 8*a6^6*a5^2*x34^5*a2^5 + 48*a6^5*a5^3*x34^5*a2^5 - 24*a6^4*a5^4*x34^5*a2^5 + 48*a6^3*a5^5*x34^5*a2^5 - 8*a6^2*a5^6*x34^5*a2^5 - 8*a6^5*a5^2*x34^6*a2^5 - 4*a6^4*a5^3*x34^6*a2^5 - 4*a6^3*a5^4*x34^6*a2^5 - 8*a6^2*a5^5*x34^6*a2^5 - 8*a6^6*a5^5*x34*a3*a2^5 - 8*a6^5*a5^6*x34*a3*a2^5 - 10*a6^6*a5^4*x34^2*a3*a2^5 + 144*a6^5*a5^5*x34^2*a3*a2^5 - 10*a6^4*a5^6*x34^2*a3*a2^5 + 24*a6^6*a5^3*x34^3*a3*a2^5 - 144*a6^5*a5^4*x34^3*a3*a2^5 - 144*a6^4*a5^5*x34^3*a3*a2^5 + 24*a6^3*a5^6*x34^3*a3*a2^5 - 38*a6^6*a5^2*x34^4*a3*a2^5 + 192*a6^5*a5^3*x34^4*a3*a2^5 - 12*a6^4*a5^4*x34^4*a3*a2^5 + 192*a6^3*a5^5*x34^4*a3*a2^5 - 38*a6^2*a5^6*x34^4*a3*a2^5 + 8*a6^6*a5*x34^5*a3*a2^5 - 48*a6^5*a5^2*x34^5*a3*a2^5 - 72*a6^4*a5^3*x34^5*a3*a2^5 - 72*a6^3*a5^4*x34^5*a3*a2^5 - 48*a6^2*a5^5*x34^5*a3*a2^5 + 8*a6*a5^6*x34^5*a3*a2^5 + 8*a6^5*a5*x34^6*a3*a2^5 + 2*a6^4*a5^2*x34^6*a3*a2^5 + 40*a6^3*a5^3*x34^6*a3*a2^5 + 2*a6^2*a5^4*x34^6*a3*a2^5 + 8*a6*a5^5*x34^6*a3*a2^5 - 8*a6^6*a5^5*a3^2*a2^5 - 8*a6^5*a5^6*a3^2*a2^5 - 6*a6^6*a5^4*x34*a3^2*a2^5 + 144*a6^5*a5^5*x34*a3^2*a2^5 - 6*a6^4*a5^6*x34*a3^2*a2^5 + 68*a6^6*a5^3*x34^2*a3^2*a2^5 - 288*a6^5*a5^4*x34^2*a3^2*a2^5 - 288*a6^4*a5^5*x34^2*a3^2*a2^5 + 68*a6^3*a5^6*x34^2*a3^2*a2^5 - 100*a6^6*a5^2*x34^3*a3^2*a2^5 + 320*a6^5*a5^3*x34^3*a3^2*a2^5 + 228*a6^4*a5^4*x34^3*a3^2*a2^5 + 320*a6^3*a5^5*x34^3*a3^2*a2^5 - 100*a6^2*a5^6*x34^3*a3^2*a2^5 + 42*a6^6*a5*x34^4*a3^2*a2^5 - 120*a6^5*a5^2*x34^4*a3^2*a2^5 - 264*a6^4*a5^3*x34^4*a3^2*a2^5 - 264*a6^3*a5^4*x34^4*a3^2*a2^5 - 120*a6^2*a5^5*x34^4*a3^2*a2^5 + 42*a6*a5^6*x34^4*a3^2*a2^5 - 8*a6^6*x34^5*a3^2*a2^5 + 48*a6^5*a5*x34^5*a3^2*a2^5 + 12*a6^4*a5^2*x34^5*a3^2*a2^5 + 272*a6^3*a5^3*x34^5*a3^2*a2^5 + 12*a6^2*a5^4*x34^5*a3^2*a2^5 + 48*a6*a5^5*x34^5*a3^2*a2^5 - 8*a5^6*x34^5*a3^2*a2^5 - 8*a6^5*x34^6*a3^2*a2^5 + 2*a6^4*a5*x34^6*a3^2*a2^5 - 28*a6^3*a5^2*x34^6*a3^2*a2^5 - 28*a6^2*a5^3*x34^6*a3^2*a2^5 + 2*a6*a5^4*x34^6*a3^2*a2^5 - 8*a5^5*x34^6*a3^2*a2^5 - 4*a6^6*a5^4*a3^3*a2^5 + 96*a6^5*a5^5*a3^3*a2^5 - 4*a6^4*a5^6*a3^3*a2^5 + 88*a6^6*a5^3*x34*a3^3*a2^5 - 288*a6^5*a5^4*x34*a3^3*a2^5 - 288*a6^4*a5^5*x34*a3^3*a2^5 + 88*a6^3*a5^6*x34*a3^3*a2^5 - 180*a6^6*a5^2*x34^2*a3^3*a2^5 + 320*a6^5*a5^3*x34^2*a3^3*a2^5 + 552*a6^4*a5^4*x34^2*a3^3*a2^5 + 320*a6^3*a5^5*x34^2*a3^3*a2^5 - 180*a6^2*a5^6*x34^2*a3^3*a2^5 + 128*a6^6*a5*x34^3*a3^3*a2^5 - 128*a6^5*a5^2*x34^3*a3^3*a2^5 - 512*a6^4*a5^3*x34^3*a3^3*a2^5 - 512*a6^3*a5^4*x34^3*a3^3*a2^5 - 128*a6^2*a5^5*x34^3*a3^3*a2^5 + 128*a6*a5^6*x34^3*a3^3*a2^5 - 44*a6^6*x34^4*a3^3*a2^5 + 72*a6^5*a5*x34^4*a3^3*a2^5 + 66*a6^4*a5^2*x34^4*a3^3*a2^5 + 664*a6^3*a5^3*x34^4*a3^3*a2^5 + 66*a6^2*a5^4*x34^4*a3^3*a2^5 + 72*a6*a5^5*x34^4*a3^3*a2^5 - 44*a5^6*x34^4*a3^3*a2^5 - 36*a6^4*a5*x34^5*a3^3*a2^5 - 136*a6^3*a5^2*x34^5*a3^3*a2^5 - 136*a6^2*a5^3*x34^5*a3^3*a2^5 - 36*a6*a5^4*x34^5*a3^3*a2^5 - 4*a6^4*x34^6*a3^3*a2^5 + 40*a6^3*a5*x34^6*a3^3*a2^5 - 28*a6^2*a5^2*x34^6*a3^3*a2^5 + 40*a6*a5^3*x34^6*a3^3*a2^5 - 4*a5^4*x34^6*a3^3*a2^5 + 44*a6^6*a5^3*a3^4*a2^5 - 144*a6^5*a5^4*a3^4*a2^5 - 144*a6^4*a5^5*a3^4*a2^5 + 44*a6^3*a5^6*a3^4*a2^5 - 170*a6^6*a5^2*x34*a3^4*a2^5 + 160*a6^5*a5^3*x34*a3^4*a2^5 + 600*a6^4*a5^4*x34*a3^4*a2^5 + 160*a6^3*a5^5*x34*a3^4*a2^5 - 170*a6^2*a5^6*x34*a3^4*a2^5 + 214*a6^6*a5*x34^2*a3^4*a2^5 - 24*a6^5*a5^2*x34^2*a3^4*a2^5 - 576*a6^4*a5^3*x34^2*a3^4*a2^5 - 576*a6^3*a5^4*x34^2*a3^4*a2^5 - 24*a6^2*a5^5*x34^2*a3^4*a2^5 + 214*a6*a5^6*x34^2*a3^4*a2^5 - 100*a6^6*x34^3*a3^4*a2^5 - 80*a6^5*a5*x34^3*a3^4*a2^5 + 220*a6^4*a5^2*x34^3*a3^4*a2^5 + 640*a6^3*a5^3*x34^3*a3^4*a2^5 + 220*a6^2*a5^4*x34^3*a3^4*a2^5 - 80*a6*a5^5*x34^3*a3^4*a2^5 - 100*a5^6*x34^3*a3^4*a2^5 + 96*a6^5*x34^4*a3^4*a2^5 - 102*a6^4*a5*x34^4*a3^4*a2^5 - 224*a6^3*a5^2*x34^4*a3^4*a2^5 - 224*a6^2*a5^3*x34^4*a3^4*a2^5 - 102*a6*a5^4*x34^4*a3^4*a2^5 + 96*a5^5*x34^4*a3^4*a2^5 - 48*a6^4*x34^5*a3^4*a2^5 + 192*a6^3*a5*x34^5*a3^4*a2^5 - 168*a6^2*a5^2*x34^5*a3^4*a2^5 + 192*a6*a5^3*x34^5*a3^4*a2^5 - 48*a5^4*x34^5*a3^4*a2^5 - 4*a6^3*x34^6*a3^4*a2^5 + 2*a6^2*a5*x34^6*a3^4*a2^5 + 2*a6*a5^2*x34^6*a3^4*a2^5 - 4*a5^3*x34^6*a3^4*a2^5 - 68*a6^6*a5^2*a3^5*a2^5 + 64*a6^5*a5^3*a3^5*a2^5 + 240*a6^4*a5^4*a3^5*a2^5 + 64*a6^3*a5^5*a3^5*a2^5 - 68*a6^2*a5^6*a3^5*a2^5 + 180*a6^6*a5*x34*a3^5*a2^5 + 48*a6^5*a5^2*x34*a3^5*a2^5 - 384*a6^4*a5^3*x34*a3^5*a2^5 - 384*a6^3*a5^4*x34*a3^5*a2^5 + 48*a6^2*a5^5*x34*a3^5*a2^5 + 180*a6*a5^6*x34*a3^5*a2^5 - 124*a6^6*x34^2*a3^5*a2^5 - 312*a6^5*a5*x34^2*a3^5*a2^5 + 354*a6^4*a5^2*x34^2*a3^5*a2^5 + 88*a6^3*a5^3*x34^2*a3^5*a2^5 + 354*a6^2*a5^4*x34^2*a3^5*a2^5 - 312*a6*a5^5*x34^2*a3^5*a2^5 - 124*a5^6*x34^2*a3^5*a2^5 + 272*a6^5*x34^3*a3^5*a2^5 - 56*a6^4*a5*x34^3*a3^5*a2^5 - 64*a6^3*a5^2*x34^3*a3^5*a2^5 - 64*a6^2*a5^3*x34^3*a3^5*a2^5 - 56*a6*a5^4*x34^3*a3^5*a2^5 + 272*a5^5*x34^3*a3^5*a2^5 - 204*a6^4*x34^4*a3^5*a2^5 + 312*a6^3*a5*x34^4*a3^5*a2^5 - 420*a6^2*a5^2*x34^4*a3^5*a2^5 + 312*a6*a5^3*x34^4*a3^5*a2^5 - 204*a5^4*x34^4*a3^5*a2^5 + 24*a6^3*x34^5*a3^5*a2^5 + 12*a6^2*a5*x34^5*a3^5*a2^5 + 12*a6*a5^2*x34^5*a3^5*a2^5 + 24*a5^3*x34^5*a3^5*a2^5 - 8*a6^2*x34^6*a3^5*a2^5 + 8*a6*a5*x34^6*a3^5*a2^5 - 8*a5^2*x34^6*a3^5*a2^5 + 60*a6^6*a5*a3^6*a2^5 + 16*a6^5*a5^2*a3^6*a2^5 - 128*a6^4*a5^3*a3^6*a2^5 - 128*a6^3*a5^4*a3^6*a2^5 + 16*a6^2*a5^5*a3^6*a2^5 + 60*a6*a5^6*a3^6*a2^5 - 84*a6^6*x34*a3^6*a2^5 - 280*a6^5*a5*x34*a3^6*a2^5 + 266*a6^4*a5^2*x34*a3^6*a2^5 - 168*a6^3*a5^3*x34*a3^6*a2^5 + 266*a6^2*a5^4*x34*a3^6*a2^5 - 280*a6*a5^5*x34*a3^6*a2^5 - 84*a5^6*x34*a3^6*a2^5 + 352*a6^5*x34^2*a3^6*a2^5 + 56*a6^4*a5*x34^2*a3^6*a2^5 + 184*a6^3*a5^2*x34^2*a3^6*a2^5 + 184*a6^2*a5^3*x34^2*a3^6*a2^5 + 56*a6*a5^4*x34^2*a3^6*a2^5 + 352*a5^5*x34^2*a3^6*a2^5 - 420*a6^4*x34^3*a3^6*a2^5 + 168*a6^3*a5*x34^3*a3^6*a2^5 - 588*a6^2*a5^2*x34^3*a3^6*a2^5 + 168*a6*a5^3*x34^3*a3^6*a2^5 - 420*a5^4*x34^3*a3^6*a2^5 + 176*a6^3*x34^4*a3^6*a2^5 + 32*a6^2*a5*x34^4*a3^6*a2^5 + 32*a6*a5^2*x34^4*a3^6*a2^5 + 176*a5^3*x34^4*a3^6*a2^5 - 56*a6^2*x34^5*a3^6*a2^5 + 56*a6*a5*x34^5*a3^6*a2^5 - 56*a5^2*x34^5*a3^6*a2^5 - 24*a6^6*a3^7*a2^5 - 80*a6^5*a5*a3^7*a2^5 + 76*a6^4*a5^2*a3^7*a2^5 - 48*a6^3*a5^3*a3^7*a2^5 + 76*a6^2*a5^4*a3^7*a2^5 - 80*a6*a5^5*a3^7*a2^5 - 24*a5^6*a3^7*a2^5 + 224*a6^5*x34*a3^7*a2^5 + 64*a6^4*a5*x34*a3^7*a2^5 + 176*a6^3*a5^2*x34*a3^7*a2^5 + 176*a6^2*a5^3*x34*a3^7*a2^5 + 64*a6*a5^4*x34*a3^7*a2^5 + 224*a5^5*x34*a3^7*a2^5 - 456*a6^4*x34^2*a3^7*a2^5 - 48*a6^3*a5*x34^2*a3^7*a2^5 - 504*a6^2*a5^2*x34^2*a3^7*a2^5 - 48*a6*a5^3*x34^2*a3^7*a2^5 - 456*a5^4*x34^2*a3^7*a2^5 + 384*a6^3*x34^3*a3^7*a2^5 + 48*a6^2*a5*x34^3*a3^7*a2^5 + 48*a6*a5^2*x34^3*a3^7*a2^5 + 384*a5^3*x34^3*a3^7*a2^5 - 160*a6^2*x34^4*a3^7*a2^5 + 160*a6*a5*x34^4*a3^7*a2^5 - 160*a5^2*x34^4*a3^7*a2^5 + 56*a6^5*a3^8*a2^5 + 16*a6^4*a5*a3^8*a2^5 + 44*a6^3*a5^2*a3^8*a2^5 + 44*a6^2*a5^3*a3^8*a2^5 + 16*a6*a5^4*a3^8*a2^5 + 56*a5^5*a3^8*a2^5 - 252*a6^4*x34*a3^8*a2^5 - 72*a6^3*a5*x34*a3^8*a2^5 - 252*a6^2*a5^2*x34*a3^8*a2^5 - 72*a6*a5^3*x34*a3^8*a2^5 - 252*a5^4*x34*a3^8*a2^5 + 396*a6^3*x34^2*a3^8*a2^5 + 42*a6^2*a5*x34^2*a3^8*a2^5 + 42*a6*a5^2*x34^2*a3^8*a2^5 + 396*a5^3*x34^2*a3^8*a2^5 - 240*a6^2*x34^3*a3^8*a2^5 + 240*a6*a5*x34^3*a3^8*a2^5 - 240*a5^2*x34^3*a3^8*a2^5 - 56*a6^4*a3^9*a2^5 - 16*a6^3*a5*a3^9*a2^5 - 56*a6^2*a5^2*a3^9*a2^5 - 16*a6*a5^3*a3^9*a2^5 - 56*a5^4*a3^9*a2^5 + 200*a6^3*x34*a3^9*a2^5 + 20*a6^2*a5*x34*a3^9*a2^5 + 20*a6*a5^2*x34*a3^9*a2^5 + 200*a5^3*x34*a3^9*a2^5 - 200*a6^2*x34^2*a3^9*a2^5 + 200*a6*a5*x34^2*a3^9*a2^5 - 200*a5^2*x34^2*a3^9*a2^5 + 40*a6^3*a3^10*a2^5 + 4*a6^2*a5*a3^10*a2^5 + 4*a6*a5^2*a3^10*a2^5 + 40*a5^3*a3^10*a2^5 - 88*a6^2*x34*a3^10*a2^5 + 88*a6*a5*x34*a3^10*a2^5 - 88*a5^2*x34*a3^10*a2^5 - 16*a6^2*a3^11*a2^5 + 16*a6*a5*a3^11*a2^5 - 16*a5^2*a3^11*a2^5 + 8*a6^6*a5^4*x34^2*a2^6 - 8*a6^5*a5^5*x34^2*a2^6 + 8*a6^4*a5^6*x34^2*a2^6 - 8*a6^6*a5^3*x34^3*a2^6 - 4*a6^5*a5^4*x34^3*a2^6 - 4*a6^4*a5^5*x34^3*a2^6 - 8*a6^3*a5^6*x34^3*a2^6 + 8*a6^6*a5^2*x34^4*a2^6 - 4*a6^5*a5^3*x34^4*a2^6 + 24*a6^4*a5^4*x34^4*a2^6 - 4*a6^3*a5^5*x34^4*a2^6 + 8*a6^2*a5^6*x34^4*a2^6 - 8*a6^5*a5^2*x34^5*a2^6 - 4*a6^4*a5^3*x34^5*a2^6 - 4*a6^3*a5^4*x34^5*a2^6 - 8*a6^2*a5^5*x34^5*a2^6 + 8*a6^4*a5^2*x34^6*a2^6 - 8*a6^3*a5^3*x34^6*a2^6 + 8*a6^2*a5^4*x34^6*a2^6 + 8*a6^6*a5^4*x34*a3*a2^6 - 8*a6^5*a5^5*x34*a3*a2^6 + 8*a6^4*a5^6*x34*a3*a2^6 - 28*a6^6*a5^3*x34^2*a3*a2^6 - 10*a6^5*a5^4*x34^2*a3*a2^6 - 10*a6^4*a5^5*x34^2*a3*a2^6 - 28*a6^3*a5^6*x34^2*a3*a2^6 + 28*a6^6*a5^2*x34^3*a3*a2^6 + 24*a6^5*a5^3*x34^3*a3*a2^6 + 68*a6^4*a5^4*x34^3*a3*a2^6 + 24*a6^3*a5^5*x34^3*a3*a2^6 + 28*a6^2*a5^6*x34^3*a3*a2^6 - 8*a6^6*a5*x34^4*a3*a2^6 - 38*a6^5*a5^2*x34^4*a3*a2^6 - 48*a6^4*a5^3*x34^4*a3*a2^6 - 48*a6^3*a5^4*x34^4*a3*a2^6 - 38*a6^2*a5^5*x34^4*a3*a2^6 - 8*a6*a5^6*x34^4*a3*a2^6 + 8*a6^5*a5*x34^5*a3*a2^6 + 50*a6^4*a5^2*x34^5*a3*a2^6 - 8*a6^3*a5^3*x34^5*a3*a2^6 + 50*a6^2*a5^4*x34^5*a3*a2^6 + 8*a6*a5^5*x34^5*a3*a2^6 - 8*a6^4*a5*x34^6*a3*a2^6 - 4*a6^3*a5^2*x34^6*a3*a2^6 - 4*a6^2*a5^3*x34^6*a3*a2^6 - 8*a6*a5^4*x34^6*a3*a2^6 + 8*a6^6*a5^4*a3^2*a2^6 - 8*a6^5*a5^5*a3^2*a2^6 + 8*a6^4*a5^6*a3^2*a2^6 - 36*a6^6*a5^3*x34*a3^2*a2^6 - 6*a6^5*a5^4*x34*a3^2*a2^6 - 6*a6^4*a5^5*x34*a3^2*a2^6 - 36*a6^3*a5^6*x34*a3^2*a2^6 + 60*a6^6*a5^2*x34^2*a3^2*a2^6 + 68*a6^5*a5^3*x34^2*a3^2*a2^6 + 92*a6^4*a5^4*x34^2*a3^2*a2^6 + 68*a6^3*a5^5*x34^2*a3^2*a2^6 + 60*a6^2*a5^6*x34^2*a3^2*a2^6 - 36*a6^6*a5*x34^3*a3^2*a2^6 - 100*a6^5*a5^2*x34^3*a3^2*a2^6 - 156*a6^4*a5^3*x34^3*a3^2*a2^6 - 156*a6^3*a5^4*x34^3*a3^2*a2^6 - 100*a6^2*a5^5*x34^3*a3^2*a2^6 - 36*a6*a5^6*x34^3*a3^2*a2^6 + 8*a6^6*x34^4*a3^2*a2^6 + 42*a6^5*a5*x34^4*a3^2*a2^6 + 162*a6^4*a5^2*x34^4*a3^2*a2^6 + 76*a6^3*a5^3*x34^4*a3^2*a2^6 + 162*a6^2*a5^4*x34^4*a3^2*a2^6 + 42*a6*a5^5*x34^4*a3^2*a2^6 + 8*a5^6*x34^4*a3^2*a2^6 - 8*a6^5*x34^5*a3^2*a2^6 - 46*a6^4*a5*x34^5*a3^2*a2^6 - 52*a6^3*a5^2*x34^5*a3^2*a2^6 - 52*a6^2*a5^3*x34^5*a3^2*a2^6 - 46*a6*a5^4*x34^5*a3^2*a2^6 - 8*a5^5*x34^5*a3^2*a2^6 + 8*a6^4*x34^6*a3^2*a2^6 - 4*a6^3*a5*x34^6*a3^2*a2^6 + 24*a6^2*a5^2*x34^6*a3^2*a2^6 - 4*a6*a5^3*x34^6*a3^2*a2^6 + 8*a5^4*x34^6*a3^2*a2^6 - 24*a6^6*a5^3*a3^3*a2^6 - 4*a6^5*a5^4*a3^3*a2^6 - 4*a6^4*a5^5*a3^3*a2^6 - 24*a6^3*a5^6*a3^3*a2^6 + 64*a6^6*a5^2*x34*a3^3*a2^6 + 88*a6^5*a5^3*x34*a3^3*a2^6 + 48*a6^4*a5^4*x34*a3^3*a2^6 + 88*a6^3*a5^5*x34*a3^3*a2^6 + 64*a6^2*a5^6*x34*a3^3*a2^6 - 64*a6^6*a5*x34^2*a3^3*a2^6 - 180*a6^5*a5^2*x34^2*a3^3*a2^6 - 224*a6^4*a5^3*x34^2*a3^3*a2^6 - 224*a6^3*a5^4*x34^2*a3^3*a2^6 - 180*a6^2*a5^5*x34^2*a3^3*a2^6 - 64*a6*a5^6*x34^2*a3^3*a2^6 + 24*a6^6*x34^3*a3^3*a2^6 + 128*a6^5*a5*x34^3*a3^3*a2^6 + 304*a6^4*a5^2*x34^3*a3^3*a2^6 + 272*a6^3*a5^3*x34^3*a3^3*a2^6 + 304*a6^2*a5^4*x34^3*a3^3*a2^6 + 128*a6*a5^5*x34^3*a3^3*a2^6 + 24*a5^6*x34^3*a3^3*a2^6 - 44*a6^5*x34^4*a3^3*a2^6 - 138*a6^4*a5*x34^4*a3^3*a2^6 - 204*a6^3*a5^2*x34^4*a3^3*a2^6 - 204*a6^2*a5^3*x34^4*a3^3*a2^6 - 138*a6*a5^4*x34^4*a3^3*a2^6 - 44*a5^5*x34^4*a3^3*a2^6 + 44*a6^4*x34^5*a3^3*a2^6 + 16*a6^3*a5*x34^5*a3^3*a2^6 + 116*a6^2*a5^2*x34^5*a3^3*a2^6 + 16*a6*a5^3*x34^5*a3^3*a2^6 + 44*a5^4*x34^5*a3^3*a2^6 - 8*a6^3*x34^6*a3^3*a2^6 - 4*a6^2*a5*x34^6*a3^3*a2^6 - 4*a6*a5^2*x34^6*a3^3*a2^6 - 8*a5^3*x34^6*a3^3*a2^6 + 32*a6^6*a5^2*a3^4*a2^6 + 44*a6^5*a5^3*a3^4*a2^6 + 24*a6^4*a5^4*a3^4*a2^6 + 44*a6^3*a5^5*a3^4*a2^6 + 32*a6^2*a5^6*a3^4*a2^6 - 60*a6^6*a5*x34*a3^4*a2^6 - 170*a6^5*a5^2*x34*a3^4*a2^6 - 180*a6^4*a5^3*x34*a3^4*a2^6 - 180*a6^3*a5^4*x34*a3^4*a2^6 - 170*a6^2*a5^5*x34*a3^4*a2^6 - 60*a6*a5^6*x34*a3^4*a2^6 + 32*a6^6*x34^2*a3^4*a2^6 + 214*a6^5*a5*x34^2*a3^4*a2^6 + 352*a6^4*a5^2*x34^2*a3^4*a2^6 + 396*a6^3*a5^3*x34^2*a3^4*a2^6 + 352*a6^2*a5^4*x34^2*a3^4*a2^6 + 214*a6*a5^5*x34^2*a3^4*a2^6 + 32*a5^6*x34^2*a3^4*a2^6 - 100*a6^5*x34^3*a3^4*a2^6 - 280*a6^4*a5*x34^3*a3^4*a2^6 - 380*a6^3*a5^2*x34^3*a3^4*a2^6 - 380*a6^2*a5^3*x34^3*a3^4*a2^6 - 280*a6*a5^4*x34^3*a3^4*a2^6 - 100*a5^5*x34^3*a3^4*a2^6 + 124*a6^4*x34^4*a3^4*a2^6 + 112*a6^3*a5*x34^4*a3^4*a2^6 + 252*a6^2*a5^2*x34^4*a3^4*a2^6 + 112*a6*a5^3*x34^4*a3^4*a2^6 + 124*a5^4*x34^4*a3^4*a2^6 - 52*a6^3*x34^5*a3^4*a2^6 - 22*a6^2*a5*x34^5*a3^4*a2^6 - 22*a6*a5^2*x34^5*a3^4*a2^6 - 52*a5^3*x34^5*a3^4*a2^6 + 8*a6^2*x34^6*a3^4*a2^6 - 8*a6*a5*x34^6*a3^4*a2^6 + 8*a5^2*x34^6*a3^4*a2^6 - 24*a6^6*a5*a3^5*a2^6 - 68*a6^5*a5^2*a3^5*a2^6 - 72*a6^4*a5^3*a3^5*a2^6 - 72*a6^3*a5^4*a3^5*a2^6 - 68*a6^2*a5^5*a3^5*a2^6 - 24*a6*a5^6*a3^5*a2^6 + 24*a6^6*x34*a3^5*a2^6 + 180*a6^5*a5*x34*a3^5*a2^6 + 240*a6^4*a5^2*x34*a3^5*a2^6 + 312*a6^3*a5^3*x34*a3^5*a2^6 + 240*a6^2*a5^4*x34*a3^5*a2^6 + 180*a6*a5^5*x34*a3^5*a2^6 + 24*a5^6*x34*a3^5*a2^6 - 124*a6^5*x34^2*a3^5*a2^6 - 350*a6^4*a5*x34^2*a3^5*a2^6 - 404*a6^3*a5^2*x34^2*a3^5*a2^6 - 404*a6^2*a5^3*x34^2*a3^5*a2^6 - 350*a6*a5^4*x34^2*a3^5*a2^6 - 124*a5^5*x34^2*a3^5*a2^6 + 212*a6^4*x34^3*a3^5*a2^6 + 248*a6^3*a5*x34^3*a3^5*a2^6 + 300*a6^2*a5^2*x34^3*a3^5*a2^6 + 248*a6*a5^3*x34^3*a3^5*a2^6 + 212*a5^4*x34^3*a3^5*a2^6 - 144*a6^3*x34^4*a3^5*a2^6 - 48*a6^2*a5*x34^4*a3^5*a2^6 - 48*a6*a5^2*x34^4*a3^5*a2^6 - 144*a5^3*x34^4*a3^5*a2^6 + 40*a6^2*x34^5*a3^5*a2^6 - 40*a6*a5*x34^5*a3^5*a2^6 + 40*a5^2*x34^5*a3^5*a2^6 + 8*a6^6*a3^6*a2^6 + 60*a6^5*a5*a3^6*a2^6 + 80*a6^4*a5^2*a3^6*a2^6 + 104*a6^3*a5^3*a3^6*a2^6 + 80*a6^2*a5^4*a3^6*a2^6 + 60*a6*a5^5*a3^6*a2^6 + 8*a5^6*a3^6*a2^6 - 84*a6^5*x34*a3^6*a2^6 - 238*a6^4*a5*x34*a3^6*a2^6 - 252*a6^3*a5^2*x34*a3^6*a2^6 - 252*a6^2*a5^3*x34*a3^6*a2^6 - 238*a6*a5^4*x34*a3^6*a2^6 - 84*a5^5*x34*a3^6*a2^6 + 220*a6^4*x34^2*a3^6*a2^6 + 288*a6^3*a5*x34^2*a3^6*a2^6 + 212*a6^2*a5^2*x34^2*a3^6*a2^6 + 288*a6*a5^3*x34^2*a3^6*a2^6 + 220*a5^4*x34^2*a3^6*a2^6 - 224*a6^3*x34^3*a3^6*a2^6 - 56*a6^2*a5*x34^3*a3^6*a2^6 - 56*a6*a5^2*x34^3*a3^6*a2^6 - 224*a5^3*x34^3*a3^6*a2^6 + 88*a6^2*x34^4*a3^6*a2^6 - 88*a6*a5*x34^4*a3^6*a2^6 + 88*a5^2*x34^4*a3^6*a2^6 - 24*a6^5*a3^7*a2^6 - 68*a6^4*a5*a3^7*a2^6 - 72*a6^3*a5^2*a3^7*a2^6 - 72*a6^2*a5^3*a3^7*a2^6 - 68*a6*a5^4*a3^7*a2^6 - 24*a5^5*a3^7*a2^6 + 128*a6^4*x34*a3^7*a2^6 + 176*a6^3*a5*x34*a3^7*a2^6 + 96*a6^2*a5^2*x34*a3^7*a2^6 + 176*a6*a5^3*x34*a3^7*a2^6 + 128*a5^4*x34*a3^7*a2^6 - 208*a6^3*x34^2*a3^7*a2^6 - 40*a6^2*a5*x34^2*a3^7*a2^6 - 40*a6*a5^2*x34^2*a3^7*a2^6 - 208*a5^3*x34^2*a3^7*a2^6 + 112*a6^2*x34^3*a3^7*a2^6 - 112*a6*a5*x34^3*a3^7*a2^6 + 112*a5^2*x34^3*a3^7*a2^6 + 32*a6^4*a3^8*a2^6 + 44*a6^3*a5*a3^8*a2^6 + 24*a6^2*a5^2*a3^8*a2^6 + 44*a6*a5^3*a3^8*a2^6 + 32*a5^4*a3^8*a2^6 - 108*a6^3*x34*a3^8*a2^6 - 18*a6^2*a5*x34*a3^8*a2^6 - 18*a6*a5^2*x34*a3^8*a2^6 - 108*a5^3*x34*a3^8*a2^6 + 88*a6^2*x34^2*a3^8*a2^6 - 88*a6*a5*x34^2*a3^8*a2^6 + 88*a5^2*x34^2*a3^8*a2^6 - 24*a6^3*a3^9*a2^6 - 4*a6^2*a5*a3^9*a2^6 - 4*a6*a5^2*a3^9*a2^6 - 24*a5^3*a3^9*a2^6 + 40*a6^2*x34*a3^9*a2^6 - 40*a6*a5*x34*a3^9*a2^6 + 40*a5^2*x34*a3^9*a2^6 + 8*a6^2*a3^10*a2^6 - 8*a6*a5*a3^10*a2^6 + 8*a5^2*a3^10*a2^6 - 8*a6^6*a5^6*x34^4*a3*a1 + 8*a6^6*a5^5*x34^5*a3*a1 + 8*a6^5*a5^6*x34^5*a3*a1 - 8*a6^6*a5^4*x34^6*a3*a1 + 8*a6^5*a5^5*x34^6*a3*a1 - 8*a6^4*a5^6*x34^6*a3*a1 - 36*a6^6*a5^6*x34^3*a3^2*a1 + 42*a6^6*a5^5*x34^4*a3^2*a1 + 42*a6^5*a5^6*x34^4*a3^2*a1 - 46*a6^6*a5^4*x34^5*a3^2*a1 + 48*a6^5*a5^5*x34^5*a3^2*a1 - 46*a6^4*a5^6*x34^5*a3^2*a1 - 4*a6^6*a5^3*x34^6*a3^2*a1 + 2*a6^5*a5^4*x34^6*a3^2*a1 + 2*a6^4*a5^5*x34^6*a3^2*a1 - 4*a6^3*a5^6*x34^6*a3^2*a1 - 64*a6^6*a5^6*x34^2*a3^3*a1 + 128*a6^6*a5^5*x34^3*a3^3*a1 + 128*a6^5*a5^6*x34^3*a3^3*a1 - 138*a6^6*a5^4*x34^4*a3^3*a1 + 72*a6^5*a5^5*x34^4*a3^3*a1 - 138*a6^4*a5^6*x34^4*a3^3*a1 + 16*a6^6*a5^3*x34^5*a3^3*a1 - 36*a6^5*a5^4*x34^5*a3^3*a1 - 36*a6^4*a5^5*x34^5*a3^3*a1 + 16*a6^3*a5^6*x34^5*a3^3*a1 - 4*a6^6*a5^2*x34^6*a3^3*a1 + 40*a6^5*a5^3*x34^6*a3^3*a1 - 28*a6^4*a5^4*x34^6*a3^3*a1 + 40*a6^3*a5^5*x34^6*a3^3*a1 - 4*a6^2*a5^6*x34^6*a3^3*a1 - 60*a6^6*a5^6*x34*a3^4*a1 + 214*a6^6*a5^5*x34^2*a3^4*a1 + 214*a6^5*a5^6*x34^2*a3^4*a1 - 280*a6^6*a5^4*x34^3*a3^4*a1 - 80*a6^5*a5^5*x34^3*a3^4*a1 - 280*a6^4*a5^6*x34^3*a3^4*a1 + 112*a6^6*a5^3*x34^4*a3^4*a1 - 102*a6^5*a5^4*x34^4*a3^4*a1 - 102*a6^4*a5^5*x34^4*a3^4*a1 + 112*a6^3*a5^6*x34^4*a3^4*a1 - 22*a6^6*a5^2*x34^5*a3^4*a1 + 192*a6^5*a5^3*x34^5*a3^4*a1 - 60*a6^4*a5^4*x34^5*a3^4*a1 + 192*a6^3*a5^5*x34^5*a3^4*a1 - 22*a6^2*a5^6*x34^5*a3^4*a1 - 8*a6^6*a5*x34^6*a3^4*a1 + 2*a6^5*a5^2*x34^6*a3^4*a1 - 28*a6^4*a5^3*x34^6*a3^4*a1 - 28*a6^3*a5^4*x34^6*a3^4*a1 + 2*a6^2*a5^5*x34^6*a3^4*a1 - 8*a6*a5^6*x34^6*a3^4*a1 - 24*a6^6*a5^6*a3^5*a1 + 180*a6^6*a5^5*x34*a3^5*a1 + 180*a6^5*a5^6*x34*a3^5*a1 - 350*a6^6*a5^4*x34^2*a3^5*a1 - 312*a6^5*a5^5*x34^2*a3^5*a1 - 350*a6^4*a5^6*x34^2*a3^5*a1 + 248*a6^6*a5^3*x34^3*a3^5*a1 - 56*a6^5*a5^4*x34^3*a3^5*a1 - 56*a6^4*a5^5*x34^3*a3^5*a1 + 248*a6^3*a5^6*x34^3*a3^5*a1 - 48*a6^6*a5^2*x34^4*a3^5*a1 + 312*a6^5*a5^3*x34^4*a3^5*a1 + 228*a6^4*a5^4*x34^4*a3^5*a1 + 312*a6^3*a5^5*x34^4*a3^5*a1 - 48*a6^2*a5^6*x34^4*a3^5*a1 - 40*a6^6*a5*x34^5*a3^5*a1 + 12*a6^5*a5^2*x34^5*a3^5*a1 - 216*a6^4*a5^3*x34^5*a3^5*a1 - 216*a6^3*a5^4*x34^5*a3^5*a1 + 12*a6^2*a5^5*x34^5*a3^5*a1 - 40*a6*a5^6*x34^5*a3^5*a1 + 8*a6^5*a5*x34^6*a3^5*a1 + 2*a6^4*a5^2*x34^6*a3^5*a1 + 40*a6^3*a5^3*x34^6*a3^5*a1 + 2*a6^2*a5^4*x34^6*a3^5*a1 + 8*a6*a5^5*x34^6*a3^5*a1 + 60*a6^6*a5^5*a3^6*a1 + 60*a6^5*a5^6*a3^6*a1 - 238*a6^6*a5^4*x34*a3^6*a1 - 280*a6^5*a5^5*x34*a3^6*a1 - 238*a6^4*a5^6*x34*a3^6*a1 + 288*a6^6*a5^3*x34^2*a3^6*a1 + 56*a6^5*a5^4*x34^2*a3^6*a1 + 56*a6^4*a5^5*x34^2*a3^6*a1 + 288*a6^3*a5^6*x34^2*a3^6*a1 - 56*a6^6*a5^2*x34^3*a3^6*a1 + 168*a6^5*a5^3*x34^3*a3^6*a1 + 924*a6^4*a5^4*x34^3*a3^6*a1 + 168*a6^3*a5^5*x34^3*a3^6*a1 - 56*a6^2*a5^6*x34^3*a3^6*a1 - 88*a6^6*a5*x34^4*a3^6*a1 + 32*a6^5*a5^2*x34^4*a3^6*a1 - 688*a6^4*a5^3*x34^4*a3^6*a1 - 688*a6^3*a5^4*x34^4*a3^6*a1 + 32*a6^2*a5^5*x34^4*a3^6*a1 - 88*a6*a5^6*x34^4*a3^6*a1 + 56*a6^5*a5*x34^5*a3^6*a1 + 14*a6^4*a5^2*x34^5*a3^6*a1 + 280*a6^3*a5^3*x34^5*a3^6*a1 + 14*a6^2*a5^4*x34^5*a3^6*a1 + 56*a6*a5^5*x34^5*a3^6*a1 - 8*a6^4*a5*x34^6*a3^6*a1 - 4*a6^3*a5^2*x34^6*a3^6*a1 - 4*a6^2*a5^3*x34^6*a3^6*a1 - 8*a6*a5^4*x34^6*a3^6*a1 - 68*a6^6*a5^4*a3^7*a1 - 80*a6^5*a5^5*a3^7*a1 - 68*a6^4*a5^6*a3^7*a1 + 176*a6^6*a5^3*x34*a3^7*a1 + 64*a6^5*a5^4*x34*a3^7*a1 + 64*a6^4*a5^5*x34*a3^7*a1 + 176*a6^3*a5^6*x34*a3^7*a1 - 40*a6^6*a5^2*x34^2*a3^7*a1 - 48*a6^5*a5^3*x34^2*a3^7*a1 + 1224*a6^4*a5^4*x34^2*a3^7*a1 - 48*a6^3*a5^5*x34^2*a3^7*a1 - 40*a6^2*a5^6*x34^2*a3^7*a1 - 112*a6^6*a5*x34^3*a3^7*a1 + 48*a6^5*a5^2*x34^3*a3^7*a1 - 1152*a6^4*a5^3*x34^3*a3^7*a1 - 1152*a6^3*a5^4*x34^3*a3^7*a1 + 48*a6^2*a5^5*x34^3*a3^7*a1 - 112*a6*a5^6*x34^3*a3^7*a1 + 160*a6^5*a5*x34^4*a3^7*a1 + 40*a6^4*a5^2*x34^4*a3^7*a1 + 800*a6^3*a5^3*x34^4*a3^7*a1 + 40*a6^2*a5^4*x34^4*a3^7*a1 + 160*a6*a5^5*x34^4*a3^7*a1 - 48*a6^4*a5*x34^5*a3^7*a1 - 24*a6^3*a5^2*x34^5*a3^7*a1 - 24*a6^2*a5^3*x34^5*a3^7*a1 - 48*a6*a5^4*x34^5*a3^7*a1 + 44*a6^6*a5^3*a3^8*a1 + 16*a6^5*a5^4*a3^8*a1 + 16*a6^4*a5^5*a3^8*a1 + 44*a6^3*a5^6*a3^8*a1 - 18*a6^6*a5^2*x34*a3^8*a1 - 72*a6^5*a5^3*x34*a3^8*a1 + 720*a6^4*a5^4*x34*a3^8*a1 - 72*a6^3*a5^5*x34*a3^8*a1 - 18*a6^2*a5^6*x34*a3^8*a1 - 88*a6^6*a5*x34^2*a3^8*a1 + 42*a6^5*a5^2*x34^2*a3^8*a1 - 1068*a6^4*a5^3*x34^2*a3^8*a1 - 1068*a6^3*a5^4*x34^2*a3^8*a1 + 42*a6^2*a5^5*x34^2*a3^8*a1 - 88*a6*a5^6*x34^2*a3^8*a1 + 240*a6^5*a5*x34^3*a3^8*a1 + 60*a6^4*a5^2*x34^3*a3^8*a1 + 1200*a6^3*a5^3*x34^3*a3^8*a1 + 60*a6^2*a5^4*x34^3*a3^8*a1 + 240*a6*a5^5*x34^3*a3^8*a1 - 120*a6^4*a5*x34^4*a3^8*a1 - 60*a6^3*a5^2*x34^4*a3^8*a1 - 60*a6^2*a5^3*x34^4*a3^8*a1 - 120*a6*a5^4*x34^4*a3^8*a1 - 4*a6^6*a5^2*a3^9*a1 - 16*a6^5*a5^3*a3^9*a1 + 160*a6^4*a5^4*a3^9*a1 - 16*a6^3*a5^5*a3^9*a1 - 4*a6^2*a5^6*a3^9*a1 - 40*a6^6*a5*x34*a3^9*a1 + 20*a6^5*a5^2*x34*a3^9*a1 - 520*a6^4*a5^3*x34*a3^9*a1 - 520*a6^3*a5^4*x34*a3^9*a1 + 20*a6^2*a5^5*x34*a3^9*a1 - 40*a6*a5^6*x34*a3^9*a1 + 200*a6^5*a5*x34^2*a3^9*a1 + 50*a6^4*a5^2*x34^2*a3^9*a1 + 1000*a6^3*a5^3*x34^2*a3^9*a1 + 50*a6^2*a5^4*x34^2*a3^9*a1 + 200*a6*a5^5*x34^2*a3^9*a1 - 160*a6^4*a5*x34^3*a3^9*a1 - 80*a6^3*a5^2*x34^3*a3^9*a1 - 80*a6^2*a5^3*x34^3*a3^9*a1 - 160*a6*a5^4*x34^3*a3^9*a1 - 8*a6^6*a5*a3^10*a1 + 4*a6^5*a5^2*a3^10*a1 - 104*a6^4*a5^3*a3^10*a1 - 104*a6^3*a5^4*a3^10*a1 + 4*a6^2*a5^5*a3^10*a1 - 8*a6*a5^6*a3^10*a1 + 88*a6^5*a5*x34*a3^10*a1 + 22*a6^4*a5^2*x34*a3^10*a1 + 440*a6^3*a5^3*x34*a3^10*a1 + 22*a6^2*a5^4*x34*a3^10*a1 + 88*a6*a5^5*x34*a3^10*a1 - 120*a6^4*a5*x34^2*a3^10*a1 - 60*a6^3*a5^2*x34^2*a3^10*a1 - 60*a6^2*a5^3*x34^2*a3^10*a1 - 120*a6*a5^4*x34^2*a3^10*a1 + 16*a6^5*a5*a3^11*a1 + 4*a6^4*a5^2*a3^11*a1 + 80*a6^3*a5^3*a3^11*a1 + 4*a6^2*a5^4*a3^11*a1 + 16*a6*a5^5*a3^11*a1 - 48*a6^4*a5*x34*a3^11*a1 - 24*a6^3*a5^2*x34*a3^11*a1 - 24*a6^2*a5^3*x34*a3^11*a1 - 48*a6*a5^4*x34*a3^11*a1 - 8*a6^4*a5*a3^12*a1 - 4*a6^3*a5^2*a3^12*a1 - 4*a6^2*a5^3*a3^12*a1 - 8*a6*a5^4*a3^12*a1 - 8*a6^6*a5^6*x34^4*a2*a1 + 8*a6^6*a5^5*x34^5*a2*a1 + 8*a6^5*a5^6*x34^5*a2*a1 - 8*a6^6*a5^4*x34^6*a2*a1 + 8*a6^5*a5^5*x34^6*a2*a1 - 8*a6^4*a5^6*x34^6*a2*a1 + 16*a6^6*a5^6*x34^3*a3*a2*a1 + 40*a6^6*a5^5*x34^4*a3*a2*a1 + 40*a6^5*a5^6*x34^4*a3*a2*a1 - 48*a6^6*a5^4*x34^5*a3*a2*a1 - 96*a6^5*a5^5*x34^5*a3*a2*a1 - 48*a6^4*a5^6*x34^5*a3*a2*a1 + 48*a6^6*a5^3*x34^6*a3*a2*a1 + 48*a6^3*a5^6*x34^6*a3*a2*a1 + 72*a6^6*a5^6*x34^2*a3^2*a2*a1 + 32*a6^6*a5^5*x34^3*a3^2*a2*a1 + 32*a6^5*a5^6*x34^3*a3^2*a2*a1 - 120*a6^6*a5^4*x34^4*a3^2*a2*a1 - 480*a6^5*a5^5*x34^4*a3^2*a2*a1 - 120*a6^4*a5^6*x34^4*a3^2*a2*a1 + 240*a6^6*a5^3*x34^5*a3^2*a2*a1 + 120*a6^5*a5^4*x34^5*a3^2*a2*a1 + 120*a6^4*a5^5*x34^5*a3^2*a2*a1 + 240*a6^3*a5^6*x34^5*a3^2*a2*a1 - 24*a6^6*a5^2*x34^6*a3^2*a2*a1 - 48*a6^5*a5^3*x34^6*a3^2*a2*a1 - 48*a6^3*a5^5*x34^6*a3^2*a2*a1 - 24*a6^2*a5^6*x34^6*a3^2*a2*a1 + 112*a6^6*a5^6*x34*a3^3*a2*a1 - 112*a6^6*a5^5*x34^2*a3^3*a2*a1 - 112*a6^5*a5^6*x34^2*a3^3*a2*a1 - 128*a6^6*a5^4*x34^3*a3^3*a2*a1 - 960*a6^5*a5^5*x34^3*a3^3*a2*a1 - 128*a6^4*a5^6*x34^3*a3^3*a2*a1 + 512*a6^6*a5^3*x34^4*a3^3*a2*a1 + 744*a6^5*a5^4*x34^4*a3^3*a2*a1 + 744*a6^4*a5^5*x34^4*a3^3*a2*a1 + 512*a6^3*a5^6*x34^4*a3^3*a2*a1 - 192*a6^6*a5^2*x34^5*a3^3*a2*a1 - 448*a6^5*a5^3*x34^5*a3^3*a2*a1 + 144*a6^4*a5^4*x34^5*a3^3*a2*a1 - 448*a6^3*a5^5*x34^5*a3^3*a2*a1 - 192*a6^2*a5^6*x34^5*a3^3*a2*a1 + 48*a6^6*a5*x34^6*a3^3*a2*a1 - 48*a6^5*a5^2*x34^6*a3^3*a2*a1 + 32*a6^4*a5^3*x34^6*a3^3*a2*a1 + 32*a6^3*a5^4*x34^6*a3^3*a2*a1 - 48*a6^2*a5^5*x34^6*a3^3*a2*a1 + 48*a6*a5^6*x34^6*a3^3*a2*a1 + 56*a6^6*a5^6*a3^4*a2*a1 - 200*a6^6*a5^5*x34*a3^4*a2*a1 - 200*a6^5*a5^6*x34*a3^4*a2*a1 - 24*a6^6*a5^4*x34^2*a3^4*a2*a1 - 960*a6^5*a5^5*x34^2*a3^4*a2*a1 - 24*a6^4*a5^6*x34^2*a3^4*a2*a1 + 640*a6^6*a5^3*x34^3*a3^4*a2*a1 + 1920*a6^5*a5^4*x34^3*a3^4*a2*a1 + 1920*a6^4*a5^5*x34^3*a3^4*a2*a1 + 640*a6^3*a5^6*x34^3*a3^4*a2*a1 - 600*a6^6*a5^2*x34^4*a3^4*a2*a1 - 1376*a6^5*a5^3*x34^4*a3^4*a2*a1 - 576*a6^4*a5^4*x34^4*a3^4*a2*a1 - 1376*a6^3*a5^5*x34^4*a3^4*a2*a1 - 600*a6^2*a5^6*x34^4*a3^4*a2*a1 + 288*a6^6*a5*x34^5*a3^4*a2*a1 - 168*a6^5*a5^2*x34^5*a3^4*a2*a1 + 336*a6^4*a5^3*x34^5*a3^4*a2*a1 + 336*a6^3*a5^4*x34^5*a3^4*a2*a1 - 168*a6^2*a5^5*x34^5*a3^4*a2*a1 + 288*a6*a5^6*x34^5*a3^4*a2*a1 - 8*a6^6*x34^6*a3^4*a2*a1 + 32*a6^3*a5^3*x34^6*a3^4*a2*a1 - 8*a5^6*x34^6*a3^4*a2*a1 - 80*a6^6*a5^5*a3^5*a2*a1 - 80*a6^5*a5^6*a3^5*a2*a1 + 48*a6^6*a5^4*x34*a3^5*a2*a1 - 576*a6^5*a5^5*x34*a3^5*a2*a1 + 48*a6^4*a5^6*x34*a3^5*a2*a1 + 480*a6^6*a5^3*x34^2*a3^5*a2*a1 + 2616*a6^5*a5^4*x34^2*a3^5*a2*a1 + 2616*a6^4*a5^5*x34^2*a3^5*a2*a1 + 480*a6^3*a5^6*x34^2*a3^5*a2*a1 - 1008*a6^6*a5^2*x34^3*a3^5*a2*a1 - 2144*a6^5*a5^3*x34^3*a3^5*a2*a1 - 3600*a6^4*a5^4*x34^3*a3^5*a2*a1 - 2144*a6^3*a5^5*x34^3*a3^5*a2*a1 - 1008*a6^2*a5^6*x34^3*a3^5*a2*a1 + 720*a6^6*a5*x34^4*a3^5*a2*a1 + 1344*a6^4*a5^3*x34^4*a3^5*a2*a1 + 1344*a6^3*a5^4*x34^4*a3^5*a2*a1 + 720*a6*a5^6*x34^4*a3^5*a2*a1 - 40*a6^6*x34^5*a3^5*a2*a1 - 144*a6^5*a5*x34^5*a3^5*a2*a1 + 120*a6^4*a5^2*x34^5*a3^5*a2*a1 + 32*a6^3*a5^3*x34^5*a3^5*a2*a1 + 120*a6^2*a5^4*x34^5*a3^5*a2*a1 - 144*a6*a5^5*x34^5*a3^5*a2*a1 - 40*a5^6*x34^5*a3^5*a2*a1 + 8*a6^5*x34^6*a3^5*a2*a1 - 48*a6^3*a5^2*x34^6*a3^5*a2*a1 - 48*a6^2*a5^3*x34^6*a3^5*a2*a1 + 8*a5^5*x34^6*a3^5*a2*a1 + 16*a6^6*a5^4*a3^6*a2*a1 - 192*a6^5*a5^5*a3^6*a2*a1 + 16*a6^4*a5^6*a3^6*a2*a1 + 224*a6^6*a5^3*x34*a3^6*a2*a1 + 1848*a6^5*a5^4*x34*a3^6*a2*a1 + 1848*a6^4*a5^5*x34*a3^6*a2*a1 + 224*a6^3*a5^6*x34*a3^6*a2*a1 - 1008*a6^6*a5^2*x34^2*a3^6*a2*a1 - 1984*a6^5*a5^3*x34^2*a3^6*a2*a1 - 5904*a6^4*a5^4*x34^2*a3^6*a2*a1 - 1984*a6^3*a5^5*x34^2*a3^6*a2*a1 - 1008*a6^2*a5^6*x34^2*a3^6*a2*a1 + 1008*a6^6*a5*x34^3*a3^6*a2*a1 + 672*a6^5*a5^2*x34^3*a3^6*a2*a1 + 2688*a6^4*a5^3*x34^3*a3^6*a2*a1 + 2688*a6^3*a5^4*x34^3*a3^6*a2*a1 + 672*a6^2*a5^5*x34^3*a3^6*a2*a1 + 1008*a6*a5^6*x34^3*a3^6*a2*a1 - 88*a6^6*x34^4*a3^6*a2*a1 - 720*a6^5*a5*x34^4*a3^6*a2*a1 + 600*a6^4*a5^2*x34^4*a3^6*a2*a1 - 288*a6^3*a5^3*x34^4*a3^6*a2*a1 + 600*a6^2*a5^4*x34^4*a3^6*a2*a1 - 720*a6*a5^5*x34^4*a3^6*a2*a1 - 88*a5^6*x34^4*a3^6*a2*a1 + 56*a6^5*x34^5*a3^6*a2*a1 - 336*a6^3*a5^2*x34^5*a3^6*a2*a1 - 336*a6^2*a5^3*x34^5*a3^6*a2*a1 + 56*a5^5*x34^5*a3^6*a2*a1 - 8*a6^4*x34^6*a3^6*a2*a1 + 48*a6^3*a5*x34^6*a3^6*a2*a1 - 24*a6^2*a5^2*x34^6*a3^6*a2*a1 + 48*a6*a5^3*x34^6*a3^6*a2*a1 - 8*a5^4*x34^6*a3^6*a2*a1 + 64*a6^6*a5^3*a3^7*a2*a1 + 528*a6^5*a5^4*a3^7*a2*a1 + 528*a6^4*a5^5*a3^7*a2*a1 + 64*a6^3*a5^6*a3^7*a2*a1 - 576*a6^6*a5^2*x34*a3^7*a2*a1 - 1088*a6^5*a5^3*x34*a3^7*a2*a1 - 4032*a6^4*a5^4*x34*a3^7*a2*a1 - 1088*a6^3*a5^5*x34*a3^7*a2*a1 - 576*a6^2*a5^6*x34*a3^7*a2*a1 + 864*a6^6*a5*x34^2*a3^7*a2*a1 + 1056*a6^5*a5^2*x34^2*a3^7*a2*a1 + 2880*a6^4*a5^3*x34^2*a3^7*a2*a1 + 2880*a6^3*a5^4*x34^2*a3^7*a2*a1 + 1056*a6^2*a5^5*x34^2*a3^7*a2*a1 + 864*a6*a5^6*x34^2*a3^7*a2*a1 - 112*a6^6*x34^3*a3^7*a2*a1 - 1440*a6^5*a5*x34^3*a3^7*a2*a1 + 1200*a6^4*a5^2*x34^3*a3^7*a2*a1 - 832*a6^3*a5^3*x34^3*a3^7*a2*a1 + 1200*a6^2*a5^4*x34^3*a3^7*a2*a1 - 1440*a6*a5^5*x34^3*a3^7*a2*a1 - 112*a5^6*x34^3*a3^7*a2*a1 + 160*a6^5*x34^4*a3^7*a2*a1 - 960*a6^3*a5^2*x34^4*a3^7*a2*a1 - 960*a6^2*a5^3*x34^4*a3^7*a2*a1 + 160*a5^5*x34^4*a3^7*a2*a1 - 48*a6^4*x34^5*a3^7*a2*a1 + 288*a6^3*a5*x34^5*a3^7*a2*a1 - 144*a6^2*a5^2*x34^5*a3^7*a2*a1 + 288*a6*a5^3*x34^5*a3^7*a2*a1 - 48*a5^4*x34^5*a3^7*a2*a1 - 144*a6^6*a5^2*a3^8*a2*a1 - 272*a6^5*a5^3*a3^8*a2*a1 - 1008*a6^4*a5^4*a3^8*a2*a1 - 272*a6^3*a5^5*a3^8*a2*a1 - 144*a6^2*a5^6*a3^8*a2*a1 + 432*a6^6*a5*x34*a3^8*a2*a1 + 648*a6^5*a5^2*x34*a3^8*a2*a1 + 1584*a6^4*a5^3*x34*a3^8*a2*a1 + 1584*a6^3*a5^4*x34*a3^8*a2*a1 + 648*a6^2*a5^5*x34*a3^8*a2*a1 + 432*a6*a5^6*x34*a3^8*a2*a1 - 88*a6^6*x34^2*a3^8*a2*a1 - 1440*a6^5*a5*x34^2*a3^8*a2*a1 + 1200*a6^4*a5^2*x34^2*a3^8*a2*a1 - 928*a6^3*a5^3*x34^2*a3^8*a2*a1 + 1200*a6^2*a5^4*x34^2*a3^8*a2*a1 - 1440*a6*a5^5*x34^2*a3^8*a2*a1 - 88*a5^6*x34^2*a3^8*a2*a1 + 240*a6^5*x34^3*a3^8*a2*a1 - 1440*a6^3*a5^2*x34^3*a3^8*a2*a1 - 1440*a6^2*a5^3*x34^3*a3^8*a2*a1 + 240*a5^5*x34^3*a3^8*a2*a1 - 120*a6^4*x34^4*a3^8*a2*a1 + 720*a6^3*a5*x34^4*a3^8*a2*a1 - 360*a6^2*a5^2*x34^4*a3^8*a2*a1 + 720*a6*a5^3*x34^4*a3^8*a2*a1 - 120*a5^4*x34^4*a3^8*a2*a1 + 96*a6^6*a5*a3^9*a2*a1 + 144*a6^5*a5^2*a3^9*a2*a1 + 352*a6^4*a5^3*a3^9*a2*a1 + 352*a6^3*a5^4*a3^9*a2*a1 + 144*a6^2*a5^5*a3^9*a2*a1 + 96*a6*a5^6*a3^9*a2*a1 - 40*a6^6*x34*a3^9*a2*a1 - 720*a6^5*a5*x34*a3^9*a2*a1 + 600*a6^4*a5^2*x34*a3^9*a2*a1 - 480*a6^3*a5^3*x34*a3^9*a2*a1 + 600*a6^2*a5^4*x34*a3^9*a2*a1 - 720*a6*a5^5*x34*a3^9*a2*a1 - 40*a5^6*x34*a3^9*a2*a1 + 200*a6^5*x34^2*a3^9*a2*a1 - 1200*a6^3*a5^2*x34^2*a3^9*a2*a1 - 1200*a6^2*a5^3*x34^2*a3^9*a2*a1 + 200*a5^5*x34^2*a3^9*a2*a1 - 160*a6^4*x34^3*a3^9*a2*a1 + 960*a6^3*a5*x34^3*a3^9*a2*a1 - 480*a6^2*a5^2*x34^3*a3^9*a2*a1 + 960*a6*a5^3*x34^3*a3^9*a2*a1 - 160*a5^4*x34^3*a3^9*a2*a1 - 8*a6^6*a3^10*a2*a1 - 144*a6^5*a5*a3^10*a2*a1 + 120*a6^4*a5^2*a3^10*a2*a1 - 96*a6^3*a5^3*a3^10*a2*a1 + 120*a6^2*a5^4*a3^10*a2*a1 - 144*a6*a5^5*a3^10*a2*a1 - 8*a5^6*a3^10*a2*a1 + 88*a6^5*x34*a3^10*a2*a1 - 528*a6^3*a5^2*x34*a3^10*a2*a1 - 528*a6^2*a5^3*x34*a3^10*a2*a1 + 88*a5^5*x34*a3^10*a2*a1 - 120*a6^4*x34^2*a3^10*a2*a1 + 720*a6^3*a5*x34^2*a3^10*a2*a1 - 360*a6^2*a5^2*x34^2*a3^10*a2*a1 + 720*a6*a5^3*x34^2*a3^10*a2*a1 - 120*a5^4*x34^2*a3^10*a2*a1 + 16*a6^5*a3^11*a2*a1 - 96*a6^3*a5^2*a3^11*a2*a1 - 96*a6^2*a5^3*a3^11*a2*a1 + 16*a5^5*a3^11*a2*a1 - 48*a6^4*x34*a3^11*a2*a1 + 288*a6^3*a5*x34*a3^11*a2*a1 - 144*a6^2*a5^2*x34*a3^11*a2*a1 + 288*a6*a5^3*x34*a3^11*a2*a1 - 48*a5^4*x34*a3^11*a2*a1 - 8*a6^4*a3^12*a2*a1 + 48*a6^3*a5*a3^12*a2*a1 - 24*a6^2*a5^2*a3^12*a2*a1 + 48*a6*a5^3*a3^12*a2*a1 - 8*a5^4*a3^12*a2*a1 - 4*a6^6*a5^6*x34^3*a2^2*a1 + 2*a6^6*a5^5*x34^4*a2^2*a1 + 2*a6^5*a5^6*x34^4*a2^2*a1 + 2*a6^6*a5^4*x34^5*a2^2*a1 + 2*a6^4*a5^6*x34^5*a2^2*a1 - 4*a6^6*a5^3*x34^6*a2^2*a1 + 2*a6^5*a5^4*x34^6*a2^2*a1 + 2*a6^4*a5^5*x34^6*a2^2*a1 - 4*a6^3*a5^6*x34^6*a2^2*a1 - 36*a6^6*a5^6*x34^2*a3*a2^2*a1 - 40*a6^6*a5^5*x34^3*a3*a2^2*a1 - 40*a6^5*a5^6*x34^3*a3*a2^2*a1 + 10*a6^6*a5^4*x34^4*a3*a2^2*a1 + 120*a6^5*a5^5*x34^4*a3*a2^2*a1 + 10*a6^4*a5^6*x34^4*a3*a2^2*a1 - 72*a6^6*a5^3*x34^5*a3*a2^2*a1 + 132*a6^5*a5^4*x34^5*a3*a2^2*a1 + 132*a6^4*a5^5*x34^5*a3*a2^2*a1 - 72*a6^3*a5^6*x34^5*a3*a2^2*a1 - 24*a6^6*a5^2*x34^6*a3*a2^2*a1 - 48*a6^5*a5^3*x34^6*a3*a2^2*a1 - 48*a6^3*a5^5*x34^6*a3*a2^2*a1 - 24*a6^2*a5^6*x34^6*a3*a2^2*a1 - 84*a6^6*a5^6*x34*a3^2*a2^2*a1 - 24*a6^6*a5^5*x34^2*a3^2*a2^2*a1 - 24*a6^5*a5^6*x34^2*a3^2*a2^2*a1 + 56*a6^6*a5^4*x34^3*a3^2*a2^2*a1 + 624*a6^5*a5^5*x34^3*a3^2*a2^2*a1 + 56*a6^4*a5^6*x34^3*a3^2*a2^2*a1 - 264*a6^6*a5^3*x34^4*a3^2*a2^2*a1 + 222*a6^5*a5^4*x34^4*a3^2*a2^2*a1 + 222*a6^4*a5^5*x34^4*a3^2*a2^2*a1 - 264*a6^3*a5^6*x34^4*a3^2*a2^2*a1 - 36*a6^6*a5^2*x34^5*a3^2*a2^2*a1 - 144*a6^5*a5^3*x34^5*a3^2*a2^2*a1 - 408*a6^4*a5^4*x34^5*a3^2*a2^2*a1 - 144*a6^3*a5^5*x34^5*a3^2*a2^2*a1 - 36*a6^2*a5^6*x34^5*a3^2*a2^2*a1 - 24*a6^6*a5*x34^6*a3^2*a2^2*a1 + 108*a6^5*a5^2*x34^6*a3^2*a2^2*a1 + 36*a6^4*a5^3*x34^6*a3^2*a2^2*a1 + 36*a6^3*a5^4*x34^6*a3^2*a2^2*a1 + 108*a6^2*a5^5*x34^6*a3^2*a2^2*a1 - 24*a6*a5^6*x34^6*a3^2*a2^2*a1 - 56*a6^6*a5^6*a3^3*a2^2*a1 + 32*a6^6*a5^5*x34*a3^3*a2^2*a1 + 32*a6^5*a5^6*x34*a3^3*a2^2*a1 + 164*a6^6*a5^4*x34^2*a3^3*a2^2*a1 + 1296*a6^5*a5^5*x34^2*a3^3*a2^2*a1 + 164*a6^4*a5^6*x34^2*a3^3*a2^2*a1 - 512*a6^6*a5^3*x34^3*a3^3*a2^2*a1 - 528*a6^5*a5^4*x34^3*a3^3*a2^2*a1 - 528*a6^4*a5^5*x34^3*a3^3*a2^2*a1 - 512*a6^3*a5^6*x34^3*a3^3*a2^2*a1 + 216*a6^6*a5^2*x34^4*a3^3*a2^2*a1 - 136*a6^5*a5^3*x34^4*a3^3*a2^2*a1 - 1284*a6^4*a5^4*x34^4*a3^3*a2^2*a1 - 136*a6^3*a5^5*x34^4*a3^3*a2^2*a1 + 216*a6^2*a5^6*x34^4*a3^3*a2^2*a1 - 192*a6^6*a5*x34^5*a3^3*a2^2*a1 + 792*a6^5*a5^2*x34^5*a3^3*a2^2*a1 + 80*a6^4*a5^3*x34^5*a3^3*a2^2*a1 + 80*a6^3*a5^4*x34^5*a3^3*a2^2*a1 + 792*a6^2*a5^5*x34^5*a3^3*a2^2*a1 - 192*a6*a5^6*x34^5*a3^3*a2^2*a1 - 4*a6^6*x34^6*a3^3*a2^2*a1 - 48*a6^5*a5*x34^6*a3^3*a2^2*a1 + 36*a6^4*a5^2*x34^6*a3^3*a2^2*a1 - 96*a6^3*a5^3*x34^6*a3^3*a2^2*a1 + 36*a6^2*a5^4*x34^6*a3^3*a2^2*a1 - 48*a6*a5^5*x34^6*a3^3*a2^2*a1 - 4*a5^6*x34^6*a3^3*a2^2*a1 + 16*a6^6*a5^5*a3^4*a2^2*a1 + 16*a6^5*a5^6*a3^4*a2^2*a1 + 190*a6^6*a5^4*x34*a3^4*a2^2*a1 + 1320*a6^5*a5^5*x34*a3^4*a2^2*a1 + 190*a6^4*a5^6*x34*a3^4*a2^2*a1 - 576*a6^6*a5^3*x34^2*a3^4*a2^2*a1 - 2034*a6^5*a5^4*x34^2*a3^4*a2^2*a1 - 2034*a6^4*a5^5*x34^2*a3^4*a2^2*a1 - 576*a6^3*a5^6*x34^2*a3^4*a2^2*a1 + 780*a6^6*a5^2*x34^3*a3^4*a2^2*a1 - 200*a6^5*a5^3*x34^3*a3^4*a2^2*a1 - 300*a6^4*a5^4*x34^3*a3^4*a2^2*a1 - 200*a6^3*a5^5*x34^3*a3^4*a2^2*a1 + 780*a6^2*a5^6*x34^3*a3^4*a2^2*a1 - 600*a6^6*a5*x34^4*a3^4*a2^2*a1 + 1932*a6^5*a5^2*x34^4*a3^4*a2^2*a1 + 616*a6^4*a5^3*x34^4*a3^4*a2^2*a1 + 616*a6^3*a5^4*x34^4*a3^4*a2^2*a1 + 1932*a6^2*a5^5*x34^4*a3^4*a2^2*a1 - 600*a6*a5^6*x34^4*a3^4*a2^2*a1 - 22*a6^6*x34^5*a3^4*a2^2*a1 - 168*a6^5*a5*x34^5*a3^4*a2^2*a1 - 192*a6^4*a5^2*x34^5*a3^4*a2^2*a1 - 712*a6^3*a5^3*x34^5*a3^4*a2^2*a1 - 192*a6^2*a5^4*x34^5*a3^4*a2^2*a1 - 168*a6*a5^5*x34^5*a3^4*a2^2*a1 - 22*a5^6*x34^5*a3^4*a2^2*a1 + 2*a6^5*x34^6*a3^4*a2^2*a1 + 36*a6^3*a5^2*x34^6*a3^4*a2^2*a1 + 36*a6^2*a5^3*x34^6*a3^4*a2^2*a1 + 2*a5^5*x34^6*a3^4*a2^2*a1 + 76*a6^6*a5^4*a3^5*a2^2*a1 + 528*a6^5*a5^5*a3^5*a2^2*a1 + 76*a6^4*a5^6*a3^5*a2^2*a1 - 384*a6^6*a5^3*x34*a3^5*a2^2*a1 - 2124*a6^5*a5^4*x34*a3^5*a2^2*a1 - 2124*a6^4*a5^5*x34*a3^5*a2^2*a1 - 384*a6^3*a5^6*x34*a3^5*a2^2*a1 + 1152*a6^6*a5^2*x34^2*a3^5*a2^2*a1 - 360*a6^5*a5^3*x34^2*a3^5*a2^2*a1 + 2316*a6^4*a5^4*x34^2*a3^5*a2^2*a1 - 360*a6^3*a5^5*x34^2*a3^5*a2^2*a1 + 1152*a6^2*a5^6*x34^2*a3^5*a2^2*a1 - 1008*a6^6*a5*x34^3*a3^5*a2^2*a1 + 2112*a6^5*a5^2*x34^3*a3^5*a2^2*a1 + 2248*a6^4*a5^3*x34^3*a3^5*a2^2*a1 + 2248*a6^3*a5^4*x34^3*a3^5*a2^2*a1 + 2112*a6^2*a5^5*x34^3*a3^5*a2^2*a1 - 1008*a6*a5^6*x34^3*a3^5*a2^2*a1 - 48*a6^6*x34^4*a3^5*a2^2*a1 - 1908*a6^4*a5^2*x34^4*a3^5*a2^2*a1 - 2256*a6^3*a5^3*x34^4*a3^5*a2^2*a1 - 1908*a6^2*a5^4*x34^4*a3^5*a2^2*a1 - 48*a5^6*x34^4*a3^5*a2^2*a1 + 12*a6^5*x34^5*a3^5*a2^2*a1 + 120*a6^4*a5*x34^5*a3^5*a2^2*a1 + 360*a6^3*a5^2*x34^5*a3^5*a2^2*a1 + 360*a6^2*a5^3*x34^5*a3^5*a2^2*a1 + 120*a6*a5^4*x34^5*a3^5*a2^2*a1 + 12*a5^5*x34^5*a3^5*a2^2*a1 + 2*a6^4*x34^6*a3^5*a2^2*a1 - 48*a6^3*a5*x34^6*a3^5*a2^2*a1 + 108*a6^2*a5^2*x34^6*a3^5*a2^2*a1 - 48*a6*a5^3*x34^6*a3^5*a2^2*a1 + 2*a5^4*x34^6*a3^5*a2^2*a1 - 128*a6^6*a5^3*a3^6*a2^2*a1 - 708*a6^5*a5^4*a3^6*a2^2*a1 - 708*a6^4*a5^5*a3^6*a2^2*a1 - 128*a6^3*a5^6*a3^6*a2^2*a1 + 840*a6^6*a5^2*x34*a3^6*a2^2*a1 - 280*a6^5*a5^3*x34*a3^6*a2^2*a1 + 2436*a6^4*a5^4*x34*a3^6*a2^2*a1 - 280*a6^3*a5^5*x34*a3^6*a2^2*a1 + 840*a6^2*a5^6*x34*a3^6*a2^2*a1 - 1008*a6^6*a5*x34^2*a3^6*a2^2*a1 + 1152*a6^5*a5^2*x34^2*a3^6*a2^2*a1 + 3344*a6^4*a5^3*x34^2*a3^6*a2^2*a1 + 3344*a6^3*a5^4*x34^2*a3^6*a2^2*a1 + 1152*a6^2*a5^5*x34^2*a3^6*a2^2*a1 - 1008*a6*a5^6*x34^2*a3^6*a2^2*a1 - 56*a6^6*x34^3*a3^6*a2^2*a1 + 672*a6^5*a5*x34^3*a3^6*a2^2*a1 - 4956*a6^4*a5^2*x34^3*a3^6*a2^2*a1 - 3920*a6^3*a5^3*x34^3*a3^6*a2^2*a1 - 4956*a6^2*a5^4*x34^3*a3^6*a2^2*a1 + 672*a6*a5^5*x34^3*a3^6*a2^2*a1 - 56*a5^6*x34^3*a3^6*a2^2*a1 + 32*a6^5*x34^4*a3^6*a2^2*a1 + 600*a6^4*a5*x34^4*a3^6*a2^2*a1 + 1296*a6^3*a5^2*x34^4*a3^6*a2^2*a1 + 1296*a6^2*a5^3*x34^4*a3^6*a2^2*a1 + 600*a6*a5^4*x34^4*a3^6*a2^2*a1 + 32*a5^5*x34^4*a3^6*a2^2*a1 + 14*a6^4*x34^5*a3^6*a2^2*a1 - 336*a6^3*a5*x34^5*a3^6*a2^2*a1 + 756*a6^2*a5^2*x34^5*a3^6*a2^2*a1 - 336*a6*a5^3*x34^5*a3^6*a2^2*a1 + 14*a5^4*x34^5*a3^6*a2^2*a1 - 4*a6^3*x34^6*a3^6*a2^2*a1 - 24*a6^2*a5*x34^6*a3^6*a2^2*a1 - 24*a6*a5^2*x34^6*a3^6*a2^2*a1 - 4*a5^3*x34^6*a3^6*a2^2*a1 + 240*a6^6*a5^2*a3^7*a2^2*a1 - 80*a6^5*a5^3*a3^7*a2^2*a1 + 696*a6^4*a5^4*a3^7*a2^2*a1 - 80*a6^3*a5^5*a3^7*a2^2*a1 + 240*a6^2*a5^6*a3^7*a2^2*a1 - 576*a6^6*a5*x34*a3^7*a2^2*a1 + 384*a6^5*a5^2*x34*a3^7*a2^2*a1 + 2224*a6^4*a5^3*x34*a3^7*a2^2*a1 + 2224*a6^3*a5^4*x34*a3^7*a2^2*a1 + 384*a6^2*a5^5*x34*a3^7*a2^2*a1 - 576*a6*a5^6*x34*a3^7*a2^2*a1 - 40*a6^6*x34^2*a3^7*a2^2*a1 + 1056*a6^5*a5*x34^2*a3^7*a2^2*a1 - 5880*a6^4*a5^2*x34^2*a3^7*a2^2*a1 - 3904*a6^3*a5^3*x34^2*a3^7*a2^2*a1 - 5880*a6^2*a5^4*x34^2*a3^7*a2^2*a1 + 1056*a6*a5^5*x34^2*a3^7*a2^2*a1 - 40*a5^6*x34^2*a3^7*a2^2*a1 + 48*a6^5*x34^3*a3^7*a2^2*a1 + 1200*a6^4*a5*x34^3*a3^7*a2^2*a1 + 2304*a6^3*a5^2*x34^3*a3^7*a2^2*a1 + 2304*a6^2*a5^3*x34^3*a3^7*a2^2*a1 + 1200*a6*a5^4*x34^3*a3^7*a2^2*a1 + 48*a5^5*x34^3*a3^7*a2^2*a1 + 40*a6^4*x34^4*a3^7*a2^2*a1 - 960*a6^3*a5*x34^4*a3^7*a2^2*a1 + 2160*a6^2*a5^2*x34^4*a3^7*a2^2*a1 - 960*a6*a5^3*x34^4*a3^7*a2^2*a1 + 40*a5^4*x34^4*a3^7*a2^2*a1 - 24*a6^3*x34^5*a3^7*a2^2*a1 - 144*a6^2*a5*x34^5*a3^7*a2^2*a1 - 144*a6*a5^2*x34^5*a3^7*a2^2*a1 - 24*a5^3*x34^5*a3^7*a2^2*a1 - 144*a6^6*a5*a3^8*a2^2*a1 + 96*a6^5*a5^2*a3^8*a2^2*a1 + 556*a6^4*a5^3*a3^8*a2^2*a1 + 556*a6^3*a5^4*a3^8*a2^2*a1 + 96*a6^2*a5^5*a3^8*a2^2*a1 - 144*a6*a5^6*a3^8*a2^2*a1 - 18*a6^6*x34*a3^8*a2^2*a1 + 648*a6^5*a5*x34*a3^8*a2^2*a1 - 3348*a6^4*a5^2*x34*a3^8*a2^2*a1 - 2088*a6^3*a5^3*x34*a3^8*a2^2*a1 - 3348*a6^2*a5^4*x34*a3^8*a2^2*a1 + 648*a6*a5^5*x34*a3^8*a2^2*a1 - 18*a5^6*x34*a3^8*a2^2*a1 + 42*a6^5*x34^2*a3^8*a2^2*a1 + 1200*a6^4*a5*x34^2*a3^8*a2^2*a1 + 2196*a6^3*a5^2*x34^2*a3^8*a2^2*a1 + 2196*a6^2*a5^3*x34^2*a3^8*a2^2*a1 + 1200*a6*a5^4*x34^2*a3^8*a2^2*a1 + 42*a5^5*x34^2*a3^8*a2^2*a1 + 60*a6^4*x34^3*a3^8*a2^2*a1 - 1440*a6^3*a5*x34^3*a3^8*a2^2*a1 + 3240*a6^2*a5^2*x34^3*a3^8*a2^2*a1 - 1440*a6*a5^3*x34^3*a3^8*a2^2*a1 + 60*a5^4*x34^3*a3^8*a2^2*a1 - 60*a6^3*x34^4*a3^8*a2^2*a1 - 360*a6^2*a5*x34^4*a3^8*a2^2*a1 - 360*a6*a5^2*x34^4*a3^8*a2^2*a1 - 60*a5^3*x34^4*a3^8*a2^2*a1 - 4*a6^6*a3^9*a2^2*a1 + 144*a6^5*a5*a3^9*a2^2*a1 - 744*a6^4*a5^2*a3^9*a2^2*a1 - 464*a6^3*a5^3*a3^9*a2^2*a1 - 744*a6^2*a5^4*a3^9*a2^2*a1 + 144*a6*a5^5*a3^9*a2^2*a1 - 4*a5^6*a3^9*a2^2*a1 + 20*a6^5*x34*a3^9*a2^2*a1 + 600*a6^4*a5*x34*a3^9*a2^2*a1 + 1080*a6^3*a5^2*x34*a3^9*a2^2*a1 + 1080*a6^2*a5^3*x34*a3^9*a2^2*a1 + 600*a6*a5^4*x34*a3^9*a2^2*a1 + 20*a5^5*x34*a3^9*a2^2*a1 + 50*a6^4*x34^2*a3^9*a2^2*a1 - 1200*a6^3*a5*x34^2*a3^9*a2^2*a1 + 2700*a6^2*a5^2*x34^2*a3^9*a2^2*a1 - 1200*a6*a5^3*x34^2*a3^9*a2^2*a1 + 50*a5^4*x34^2*a3^9*a2^2*a1 - 80*a6^3*x34^3*a3^9*a2^2*a1 - 480*a6^2*a5*x34^3*a3^9*a2^2*a1 - 480*a6*a5^2*x34^3*a3^9*a2^2*a1 - 80*a5^3*x34^3*a3^9*a2^2*a1 + 4*a6^5*a3^10*a2^2*a1 + 120*a6^4*a5*a3^10*a2^2*a1 + 216*a6^3*a5^2*a3^10*a2^2*a1 + 216*a6^2*a5^3*a3^10*a2^2*a1 + 120*a6*a5^4*a3^10*a2^2*a1 + 4*a5^5*a3^10*a2^2*a1 + 22*a6^4*x34*a3^10*a2^2*a1 - 528*a6^3*a5*x34*a3^10*a2^2*a1 + 1188*a6^2*a5^2*x34*a3^10*a2^2*a1 - 528*a6*a5^3*x34*a3^10*a2^2*a1 + 22*a5^4*x34*a3^10*a2^2*a1 - 60*a6^3*x34^2*a3^10*a2^2*a1 - 360*a6^2*a5*x34^2*a3^10*a2^2*a1 - 360*a6*a5^2*x34^2*a3^10*a2^2*a1 - 60*a5^3*x34^2*a3^10*a2^2*a1 + 4*a6^4*a3^11*a2^2*a1 - 96*a6^3*a5*a3^11*a2^2*a1 + 216*a6^2*a5^2*a3^11*a2^2*a1 - 96*a6*a5^3*a3^11*a2^2*a1 + 4*a5^4*a3^11*a2^2*a1 - 24*a6^3*x34*a3^11*a2^2*a1 - 144*a6^2*a5*x34*a3^11*a2^2*a1 - 144*a6*a5^2*x34*a3^11*a2^2*a1 - 24*a5^3*x34*a3^11*a2^2*a1 - 4*a6^3*a3^12*a2^2*a1 - 24*a6^2*a5*a3^12*a2^2*a1 - 24*a6*a5^2*a3^12*a2^2*a1 - 4*a5^3*a3^12*a2^2*a1 - 4*a6^6*a5^6*x34^2*a2^3*a1 + 40*a6^6*a5^5*x34^3*a2^3*a1 + 40*a6^5*a5^6*x34^3*a2^3*a1 - 28*a6^6*a5^4*x34^4*a2^3*a1 - 48*a6^5*a5^5*x34^4*a2^3*a1 - 28*a6^4*a5^6*x34^4*a2^3*a1 + 40*a6^6*a5^3*x34^5*a2^3*a1 - 48*a6^5*a5^4*x34^5*a2^3*a1 - 48*a6^4*a5^5*x34^5*a2^3*a1 + 40*a6^3*a5^6*x34^5*a2^3*a1 - 4*a6^6*a5^2*x34^6*a2^3*a1 + 40*a6^5*a5^3*x34^6*a2^3*a1 - 28*a6^4*a5^4*x34^6*a2^3*a1 + 40*a6^3*a5^5*x34^6*a2^3*a1 - 4*a6^2*a5^6*x34^6*a2^3*a1 + 40*a6^6*a5^6*x34*a3*a2^3*a1 + 72*a6^6*a5^5*x34^2*a3*a2^3*a1 + 72*a6^5*a5^6*x34^2*a3*a2^3*a1 - 80*a6^6*a5^4*x34^3*a3*a2^3*a1 - 352*a6^5*a5^5*x34^3*a3*a2^3*a1 - 80*a6^4*a5^6*x34^3*a3*a2^3*a1 + 232*a6^6*a5^3*x34^4*a3*a2^3*a1 - 96*a6^5*a5^4*x34^4*a3*a2^3*a1 - 96*a6^4*a5^5*x34^4*a3*a2^3*a1 + 232*a6^3*a5^6*x34^4*a3*a2^3*a1 - 72*a6^6*a5^2*x34^5*a3*a2^3*a1 + 80*a6^5*a5^3*x34^5*a3*a2^3*a1 - 24*a6^4*a5^4*x34^5*a3*a2^3*a1 + 80*a6^3*a5^5*x34^5*a3*a2^3*a1 - 72*a6^2*a5^6*x34^5*a3*a2^3*a1 + 48*a6^6*a5*x34^6*a3*a2^3*a1 - 48*a6^5*a5^2*x34^6*a3*a2^3*a1 + 32*a6^4*a5^3*x34^6*a3*a2^3*a1 + 32*a6^3*a5^4*x34^6*a3*a2^3*a1 - 48*a6^2*a5^5*x34^6*a3*a2^3*a1 + 48*a6*a5^6*x34^6*a3*a2^3*a1 + 40*a6^6*a5^6*a3^2*a2^3*a1 - 24*a6^6*a5^5*x34*a3^2*a2^3*a1 - 24*a6^5*a5^6*x34*a3^2*a2^3*a1 - 36*a6^6*a5^4*x34^2*a3^2*a2^3*a1 - 624*a6^5*a5^5*x34^2*a3^2*a2^3*a1 - 36*a6^4*a5^6*x34^2*a3^2*a2^3*a1 + 432*a6^6*a5^3*x34^3*a3^2*a2^3*a1 - 40*a6^5*a5^4*x34^3*a3^2*a2^3*a1 - 40*a6^4*a5^5*x34^3*a3^2*a2^3*a1 + 432*a6^3*a5^6*x34^3*a3^2*a2^3*a1 - 264*a6^6*a5^2*x34^4*a3^2*a2^3*a1 - 336*a6^5*a5^3*x34^4*a3^2*a2^3*a1 + 1056*a6^4*a5^4*x34^4*a3^2*a2^3*a1 - 336*a6^3*a5^5*x34^4*a3^2*a2^3*a1 - 264*a6^2*a5^6*x34^4*a3^2*a2^3*a1 + 240*a6^6*a5*x34^5*a3^2*a2^3*a1 - 144*a6^5*a5^2*x34^5*a3^2*a2^3*a1 + 56*a6^4*a5^3*x34^5*a3^2*a2^3*a1 + 56*a6^3*a5^4*x34^5*a3^2*a2^3*a1 - 144*a6^2*a5^5*x34^5*a3^2*a2^3*a1 + 240*a6*a5^6*x34^5*a3^2*a2^3*a1 - 4*a6^6*x34^6*a3^2*a2^3*a1 - 48*a6^5*a5*x34^6*a3^2*a2^3*a1 + 36*a6^4*a5^2*x34^6*a3^2*a2^3*a1 - 96*a6^3*a5^3*x34^6*a3^2*a2^3*a1 + 36*a6^2*a5^4*x34^6*a3^2*a2^3*a1 - 48*a6*a5^5*x34^6*a3^2*a2^3*a1 - 4*a5^6*x34^6*a3^2*a2^3*a1 - 16*a6^6*a5^5*a3^3*a2^3*a1 - 16*a6^5*a5^6*a3^3*a2^3*a1 + 88*a6^6*a5^4*x34*a3^3*a2^3*a1 - 544*a6^5*a5^5*x34*a3^3*a2^3*a1 + 88*a6^4*a5^6*x34*a3^3*a2^3*a1 + 208*a6^6*a5^3*x34^2*a3^3*a2^3*a1 - 160*a6^5*a5^4*x34^2*a3^3*a2^3*a1 - 160*a6^4*a5^5*x34^2*a3^3*a2^3*a1 + 208*a6^3*a5^6*x34^2*a3^3*a2^3*a1 - 512*a6^6*a5^2*x34^3*a3^3*a2^3*a1 - 96*a6^5*a5^3*x34^3*a3^3*a2^3*a1 + 3136*a6^4*a5^4*x34^3*a3^3*a2^3*a1 - 96*a6^3*a5^5*x34^3*a3^3*a2^3*a1 - 512*a6^2*a5^6*x34^3*a3^3*a2^3*a1 + 512*a6^6*a5*x34^4*a3^3*a2^3*a1 - 136*a6^5*a5^2*x34^4*a3^3*a2^3*a1 - 968*a6^4*a5^3*x34^4*a3^3*a2^3*a1 - 968*a6^3*a5^4*x34^4*a3^3*a2^3*a1 - 136*a6^2*a5^5*x34^4*a3^3*a2^3*a1 + 512*a6*a5^6*x34^4*a3^3*a2^3*a1 + 16*a6^6*x34^5*a3^3*a2^3*a1 - 448*a6^5*a5*x34^5*a3^3*a2^3*a1 + 80*a6^4*a5^2*x34^5*a3^3*a2^3*a1 + 672*a6^3*a5^3*x34^5*a3^3*a2^3*a1 + 80*a6^2*a5^4*x34^5*a3^3*a2^3*a1 - 448*a6*a5^5*x34^5*a3^3*a2^3*a1 + 16*a5^6*x34^5*a3^3*a2^3*a1 + 40*a6^5*x34^6*a3^3*a2^3*a1 + 32*a6^4*a5*x34^6*a3^3*a2^3*a1 - 96*a6^3*a5^2*x34^6*a3^3*a2^3*a1 - 96*a6^2*a5^3*x34^6*a3^3*a2^3*a1 + 32*a6*a5^4*x34^6*a3^3*a2^3*a1 + 40*a5^5*x34^6*a3^3*a2^3*a1 + 44*a6^6*a5^4*a3^4*a2^3*a1 - 272*a6^5*a5^5*a3^4*a2^3*a1 + 44*a6^4*a5^6*a3^4*a2^3*a1 - 120*a6^6*a5^3*x34*a3^4*a2^3*a1 - 200*a6^5*a5^4*x34*a3^4*a2^3*a1 - 200*a6^4*a5^5*x34*a3^4*a2^3*a1 - 120*a6^3*a5^6*x34*a3^4*a2^3*a1 - 576*a6^6*a5^2*x34^2*a3^4*a2^3*a1 + 1792*a6^5*a5^3*x34^2*a3^4*a2^3*a1 + 4008*a6^4*a5^4*x34^2*a3^4*a2^3*a1 + 1792*a6^3*a5^5*x34^2*a3^4*a2^3*a1 - 576*a6^2*a5^6*x34^2*a3^4*a2^3*a1 + 640*a6^6*a5*x34^3*a3^4*a2^3*a1 - 200*a6^5*a5^2*x34^3*a3^4*a2^3*a1 - 4560*a6^4*a5^3*x34^3*a3^4*a2^3*a1 - 4560*a6^3*a5^4*x34^3*a3^4*a2^3*a1 - 200*a6^2*a5^5*x34^3*a3^4*a2^3*a1 + 640*a6*a5^6*x34^3*a3^4*a2^3*a1 + 112*a6^6*x34^4*a3^4*a2^3*a1 - 1376*a6^5*a5*x34^4*a3^4*a2^3*a1 + 616*a6^4*a5^2*x34^4*a3^4*a2^3*a1 + 4032*a6^3*a5^3*x34^4*a3^4*a2^3*a1 + 616*a6^2*a5^4*x34^4*a3^4*a2^3*a1 - 1376*a6*a5^5*x34^4*a3^4*a2^3*a1 + 112*a5^6*x34^4*a3^4*a2^3*a1 + 192*a6^5*x34^5*a3^4*a2^3*a1 + 336*a6^4*a5*x34^5*a3^4*a2^3*a1 - 712*a6^3*a5^2*x34^5*a3^4*a2^3*a1 - 712*a6^2*a5^3*x34^5*a3^4*a2^3*a1 + 336*a6*a5^4*x34^5*a3^4*a2^3*a1 + 192*a5^5*x34^5*a3^4*a2^3*a1 - 28*a6^4*x34^6*a3^4*a2^3*a1 + 32*a6^3*a5*x34^6*a3^4*a2^3*a1 + 36*a6^2*a5^2*x34^6*a3^4*a2^3*a1 + 32*a6*a5^3*x34^6*a3^4*a2^3*a1 - 28*a5^4*x34^6*a3^4*a2^3*a1 - 48*a6^6*a5^3*a3^5*a2^3*a1 - 80*a6^5*a5^4*a3^5*a2^3*a1 - 80*a6^4*a5^5*a3^5*a2^3*a1 - 48*a6^3*a5^6*a3^5*a2^3*a1 - 384*a6^6*a5^2*x34*a3^5*a2^3*a1 + 2208*a6^5*a5^3*x34*a3^5*a2^3*a1 + 2928*a6^4*a5^4*x34*a3^5*a2^3*a1 + 2208*a6^3*a5^5*x34*a3^5*a2^3*a1 - 384*a6^2*a5^6*x34*a3^5*a2^3*a1 + 480*a6^6*a5*x34^2*a3^5*a2^3*a1 - 360*a6^5*a5^2*x34^2*a3^5*a2^3*a1 - 7928*a6^4*a5^3*x34^2*a3^5*a2^3*a1 - 7928*a6^3*a5^4*x34^2*a3^5*a2^3*a1 - 360*a6^2*a5^5*x34^2*a3^5*a2^3*a1 + 480*a6*a5^6*x34^2*a3^5*a2^3*a1 + 248*a6^6*x34^3*a3^5*a2^3*a1 - 2144*a6^5*a5*x34^3*a3^5*a2^3*a1 + 2248*a6^4*a5^2*x34^3*a3^5*a2^3*a1 + 8736*a6^3*a5^3*x34^3*a3^5*a2^3*a1 + 2248*a6^2*a5^4*x34^3*a3^5*a2^3*a1 - 2144*a6*a5^5*x34^3*a3^5*a2^3*a1 + 248*a5^6*x34^3*a3^5*a2^3*a1 + 312*a6^5*x34^4*a3^5*a2^3*a1 + 1344*a6^4*a5*x34^4*a3^5*a2^3*a1 - 2256*a6^3*a5^2*x34^4*a3^5*a2^3*a1 - 2256*a6^2*a5^3*x34^4*a3^5*a2^3*a1 + 1344*a6*a5^4*x34^4*a3^5*a2^3*a1 + 312*a5^5*x34^4*a3^5*a2^3*a1 - 216*a6^4*x34^5*a3^5*a2^3*a1 + 32*a6^3*a5*x34^5*a3^5*a2^3*a1 + 360*a6^2*a5^2*x34^5*a3^5*a2^3*a1 + 32*a6*a5^3*x34^5*a3^5*a2^3*a1 - 216*a5^4*x34^5*a3^5*a2^3*a1 + 40*a6^3*x34^6*a3^5*a2^3*a1 - 48*a6^2*a5*x34^6*a3^5*a2^3*a1 - 48*a6*a5^2*x34^6*a3^5*a2^3*a1 + 40*a5^3*x34^6*a3^5*a2^3*a1 - 128*a6^6*a5^2*a3^6*a2^3*a1 + 736*a6^5*a5^3*a3^6*a2^3*a1 + 976*a6^4*a5^4*a3^6*a2^3*a1 + 736*a6^3*a5^5*a3^6*a2^3*a1 - 128*a6^2*a5^6*a3^6*a2^3*a1 + 224*a6^6*a5*x34*a3^6*a2^3*a1 - 280*a6^5*a5^2*x34*a3^6*a2^3*a1 - 6104*a6^4*a5^3*x34*a3^6*a2^3*a1 - 6104*a6^3*a5^4*x34*a3^6*a2^3*a1 - 280*a6^2*a5^5*x34*a3^6*a2^3*a1 + 224*a6*a5^6*x34*a3^6*a2^3*a1 + 288*a6^6*x34^2*a3^6*a2^3*a1 - 1984*a6^5*a5*x34^2*a3^6*a2^3*a1 + 3344*a6^4*a5^2*x34^2*a3^6*a2^3*a1 + 10080*a6^3*a5^3*x34^2*a3^6*a2^3*a1 + 3344*a6^2*a5^4*x34^2*a3^6*a2^3*a1 - 1984*a6*a5^5*x34^2*a3^6*a2^3*a1 + 288*a5^6*x34^2*a3^6*a2^3*a1 + 168*a6^5*x34^3*a3^6*a2^3*a1 + 2688*a6^4*a5*x34^3*a3^6*a2^3*a1 - 3920*a6^3*a5^2*x34^3*a3^6*a2^3*a1 - 3920*a6^2*a5^3*x34^3*a3^6*a2^3*a1 + 2688*a6*a5^4*x34^3*a3^6*a2^3*a1 + 168*a5^5*x34^3*a3^6*a2^3*a1 - 688*a6^4*x34^4*a3^6*a2^3*a1 - 288*a6^3*a5*x34^4*a3^6*a2^3*a1 + 1296*a6^2*a5^2*x34^4*a3^6*a2^3*a1 - 288*a6*a5^3*x34^4*a3^6*a2^3*a1 - 688*a5^4*x34^4*a3^6*a2^3*a1 + 280*a6^3*x34^5*a3^6*a2^3*a1 - 336*a6^2*a5*x34^5*a3^6*a2^3*a1 - 336*a6*a5^2*x34^5*a3^6*a2^3*a1 + 280*a5^3*x34^5*a3^6*a2^3*a1 - 4*a6^2*x34^6*a3^6*a2^3*a1 + 48*a6*a5*x34^6*a3^6*a2^3*a1 - 4*a5^2*x34^6*a3^6*a2^3*a1 + 64*a6^6*a5*a3^7*a2^3*a1 - 80*a6^5*a5^2*a3^7*a2^3*a1 - 1744*a6^4*a5^3*a3^7*a2^3*a1 - 1744*a6^3*a5^4*a3^7*a2^3*a1 - 80*a6^2*a5^5*a3^7*a2^3*a1 + 64*a6*a5^6*a3^7*a2^3*a1 + 176*a6^6*x34*a3^7*a2^3*a1 - 1088*a6^5*a5*x34*a3^7*a2^3*a1 + 2224*a6^4*a5^2*x34*a3^7*a2^3*a1 + 6144*a6^3*a5^3*x34*a3^7*a2^3*a1 + 2224*a6^2*a5^4*x34*a3^7*a2^3*a1 - 1088*a6*a5^5*x34*a3^7*a2^3*a1 + 176*a5^6*x34*a3^7*a2^3*a1 - 48*a6^5*x34^2*a3^7*a2^3*a1 + 2880*a6^4*a5*x34^2*a3^7*a2^3*a1 - 3904*a6^3*a5^2*x34^2*a3^7*a2^3*a1 - 3904*a6^2*a5^3*x34^2*a3^7*a2^3*a1 + 2880*a6*a5^4*x34^2*a3^7*a2^3*a1 - 48*a5^5*x34^2*a3^7*a2^3*a1 - 1152*a6^4*x34^3*a3^7*a2^3*a1 - 832*a6^3*a5*x34^3*a3^7*a2^3*a1 + 2304*a6^2*a5^2*x34^3*a3^7*a2^3*a1 - 832*a6*a5^3*x34^3*a3^7*a2^3*a1 - 1152*a5^4*x34^3*a3^7*a2^3*a1 + 800*a6^3*x34^4*a3^7*a2^3*a1 - 960*a6^2*a5*x34^4*a3^7*a2^3*a1 - 960*a6*a5^2*x34^4*a3^7*a2^3*a1 + 800*a5^3*x34^4*a3^7*a2^3*a1 - 24*a6^2*x34^5*a3^7*a2^3*a1 + 288*a6*a5*x34^5*a3^7*a2^3*a1 - 24*a5^2*x34^5*a3^7*a2^3*a1 + 44*a6^6*a3^8*a2^3*a1 - 272*a6^5*a5*a3^8*a2^3*a1 + 556*a6^4*a5^2*a3^8*a2^3*a1 + 1536*a6^3*a5^3*a3^8*a2^3*a1 + 556*a6^2*a5^4*a3^8*a2^3*a1 - 272*a6*a5^5*a3^8*a2^3*a1 + 44*a5^6*a3^8*a2^3*a1 - 72*a6^5*x34*a3^8*a2^3*a1 + 1584*a6^4*a5*x34*a3^8*a2^3*a1 - 2088*a6^3*a5^2*x34*a3^8*a2^3*a1 - 2088*a6^2*a5^3*x34*a3^8*a2^3*a1 + 1584*a6*a5^4*x34*a3^8*a2^3*a1 - 72*a5^5*x34*a3^8*a2^3*a1 - 1068*a6^4*x34^2*a3^8*a2^3*a1 - 928*a6^3*a5*x34^2*a3^8*a2^3*a1 + 2196*a6^2*a5^2*x34^2*a3^8*a2^3*a1 - 928*a6*a5^3*x34^2*a3^8*a2^3*a1 - 1068*a5^4*x34^2*a3^8*a2^3*a1 + 1200*a6^3*x34^3*a3^8*a2^3*a1 - 1440*a6^2*a5*x34^3*a3^8*a2^3*a1 - 1440*a6*a5^2*x34^3*a3^8*a2^3*a1 + 1200*a5^3*x34^3*a3^8*a2^3*a1 - 60*a6^2*x34^4*a3^8*a2^3*a1 + 720*a6*a5*x34^4*a3^8*a2^3*a1 - 60*a5^2*x34^4*a3^8*a2^3*a1 - 16*a6^5*a3^9*a2^3*a1 + 352*a6^4*a5*a3^9*a2^3*a1 - 464*a6^3*a5^2*a3^9*a2^3*a1 - 464*a6^2*a5^3*a3^9*a2^3*a1 + 352*a6*a5^4*a3^9*a2^3*a1 - 16*a5^5*a3^9*a2^3*a1 - 520*a6^4*x34*a3^9*a2^3*a1 - 480*a6^3*a5*x34*a3^9*a2^3*a1 + 1080*a6^2*a5^2*x34*a3^9*a2^3*a1 - 480*a6*a5^3*x34*a3^9*a2^3*a1 - 520*a5^4*x34*a3^9*a2^3*a1 + 1000*a6^3*x34^2*a3^9*a2^3*a1 - 1200*a6^2*a5*x34^2*a3^9*a2^3*a1 - 1200*a6*a5^2*x34^2*a3^9*a2^3*a1 + 1000*a5^3*x34^2*a3^9*a2^3*a1 - 80*a6^2*x34^3*a3^9*a2^3*a1 + 960*a6*a5*x34^3*a3^9*a2^3*a1 - 80*a5^2*x34^3*a3^9*a2^3*a1 - 104*a6^4*a3^10*a2^3*a1 - 96*a6^3*a5*a3^10*a2^3*a1 + 216*a6^2*a5^2*a3^10*a2^3*a1 - 96*a6*a5^3*a3^10*a2^3*a1 - 104*a5^4*a3^10*a2^3*a1 + 440*a6^3*x34*a3^10*a2^3*a1 - 528*a6^2*a5*x34*a3^10*a2^3*a1 - 528*a6*a5^2*x34*a3^10*a2^3*a1 + 440*a5^3*x34*a3^10*a2^3*a1 - 60*a6^2*x34^2*a3^10*a2^3*a1 + 720*a6*a5*x34^2*a3^10*a2^3*a1 - 60*a5^2*x34^2*a3^10*a2^3*a1 + 80*a6^3*a3^11*a2^3*a1 - 96*a6^2*a5*a3^11*a2^3*a1 - 96*a6*a5^2*a3^11*a2^3*a1 + 80*a5^3*a3^11*a2^3*a1 - 24*a6^2*x34*a3^11*a2^3*a1 + 288*a6*a5*x34*a3^11*a2^3*a1 - 24*a5^2*x34*a3^11*a2^3*a1 - 4*a6^2*a3^12*a2^3*a1 + 48*a6*a5*a3^12*a2^3*a1 - 4*a5^2*a3^12*a2^3*a1 - 8*a6^6*a5^6*x34*a2^4*a1 + 2*a6^6*a5^5*x34^2*a2^4*a1 + 2*a6^5*a5^6*x34^2*a2^4*a1 - 28*a6^6*a5^4*x34^3*a2^4*a1 - 48*a6^5*a5^5*x34^3*a2^4*a1 - 28*a6^4*a5^6*x34^3*a2^4*a1 - 28*a6^6*a5^3*x34^4*a2^4*a1 + 108*a6^5*a5^4*x34^4*a2^4*a1 + 108*a6^4*a5^5*x34^4*a2^4*a1 - 28*a6^3*a5^6*x34^4*a2^4*a1 + 2*a6^6*a5^2*x34^5*a2^4*a1 - 48*a6^5*a5^3*x34^5*a2^4*a1 + 108*a6^4*a5^4*x34^5*a2^4*a1 - 48*a6^3*a5^5*x34^5*a2^4*a1 + 2*a6^2*a5^6*x34^5*a2^4*a1 - 8*a6^6*a5*x34^6*a2^4*a1 + 2*a6^5*a5^2*x34^6*a2^4*a1 - 28*a6^4*a5^3*x34^6*a2^4*a1 - 28*a6^3*a5^4*x34^6*a2^4*a1 + 2*a6^2*a5^5*x34^6*a2^4*a1 - 8*a6*a5^6*x34^6*a2^4*a1 - 16*a6^6*a5^6*a3*a2^4*a1 + 4*a6^6*a5^5*x34*a3*a2^4*a1 + 4*a6^5*a5^6*x34*a3*a2^4*a1 - 84*a6^6*a5^4*x34^2*a3*a2^4*a1 - 24*a6^5*a5^5*x34^2*a3*a2^4*a1 - 84*a6^4*a5^6*x34^2*a3*a2^4*a1 - 80*a6^6*a5^3*x34^3*a3*a2^4*a1 + 576*a6^5*a5^4*x34^3*a3*a2^4*a1 + 576*a6^4*a5^5*x34^3*a3*a2^4*a1 - 80*a6^3*a5^6*x34^3*a3*a2^4*a1 + 10*a6^6*a5^2*x34^4*a3*a2^4*a1 - 96*a6^5*a5^3*x34^4*a3*a2^4*a1 - 756*a6^4*a5^4*x34^4*a3*a2^4*a1 - 96*a6^3*a5^5*x34^4*a3*a2^4*a1 + 10*a6^2*a5^6*x34^4*a3*a2^4*a1 - 48*a6^6*a5*x34^5*a3*a2^4*a1 + 132*a6^5*a5^2*x34^5*a3*a2^4*a1 - 24*a6^4*a5^3*x34^5*a3*a2^4*a1 - 24*a6^3*a5^4*x34^5*a3*a2^4*a1 + 132*a6^2*a5^5*x34^5*a3*a2^4*a1 - 48*a6*a5^6*x34^5*a3*a2^4*a1 - 8*a6^6*x34^6*a3*a2^4*a1 + 32*a6^3*a5^3*x34^6*a3*a2^4*a1 - 8*a5^6*x34^6*a3*a2^4*a1 + 4*a6^6*a5^5*a3^2*a2^4*a1 + 4*a6^5*a5^6*a3^2*a2^4*a1 - 84*a6^6*a5^4*x34*a3^2*a2^4*a1 + 216*a6^5*a5^5*x34*a3^2*a2^4*a1 - 84*a6^4*a5^6*x34*a3^2*a2^4*a1 - 36*a6^6*a5^3*x34^2*a3^2*a2^4*a1 + 672*a6^5*a5^4*x34^2*a3^2*a2^4*a1 + 672*a6^4*a5^5*x34^2*a3^2*a2^4*a1 - 36*a6^3*a5^6*x34^2*a3^2*a2^4*a1 + 56*a6^6*a5^2*x34^3*a3^2*a2^4*a1 - 40*a6^5*a5^3*x34^3*a3^2*a2^4*a1 - 3348*a6^4*a5^4*x34^3*a3^2*a2^4*a1 - 40*a6^3*a5^5*x34^3*a3^2*a2^4*a1 + 56*a6^2*a5^6*x34^3*a3^2*a2^4*a1 - 120*a6^6*a5*x34^4*a3^2*a2^4*a1 + 222*a6^5*a5^2*x34^4*a3^2*a2^4*a1 + 1056*a6^4*a5^3*x34^4*a3^2*a2^4*a1 + 1056*a6^3*a5^4*x34^4*a3^2*a2^4*a1 + 222*a6^2*a5^5*x34^4*a3^2*a2^4*a1 - 120*a6*a5^6*x34^4*a3^2*a2^4*a1 - 46*a6^6*x34^5*a3^2*a2^4*a1 + 120*a6^5*a5*x34^5*a3^2*a2^4*a1 - 408*a6^4*a5^2*x34^5*a3^2*a2^4*a1 + 56*a6^3*a5^3*x34^5*a3^2*a2^4*a1 - 408*a6^2*a5^4*x34^5*a3^2*a2^4*a1 + 120*a6*a5^5*x34^5*a3^2*a2^4*a1 - 46*a5^6*x34^5*a3^2*a2^4*a1 + 2*a6^5*x34^6*a3^2*a2^4*a1 + 36*a6^3*a5^2*x34^6*a3^2*a2^4*a1 + 36*a6^2*a5^3*x34^6*a3^2*a2^4*a1 + 2*a5^5*x34^6*a3^2*a2^4*a1 - 56*a6^6*a5^4*a3^3*a2^4*a1 + 144*a6^5*a5^5*a3^3*a2^4*a1 - 56*a6^4*a5^6*a3^3*a2^4*a1 + 88*a6^6*a5^3*x34*a3^3*a2^4*a1 + 192*a6^5*a5^4*x34*a3^3*a2^4*a1 + 192*a6^4*a5^5*x34*a3^3*a2^4*a1 + 88*a6^3*a5^6*x34*a3^3*a2^4*a1 + 164*a6^6*a5^2*x34^2*a3^3*a2^4*a1 - 160*a6^5*a5^3*x34^2*a3^3*a2^4*a1 - 3672*a6^4*a5^4*x34^2*a3^3*a2^4*a1 - 160*a6^3*a5^5*x34^2*a3^3*a2^4*a1 + 164*a6^2*a5^6*x34^2*a3^3*a2^4*a1 - 128*a6^6*a5*x34^3*a3^3*a2^4*a1 - 528*a6^5*a5^2*x34^3*a3^3*a2^4*a1 + 3136*a6^4*a5^3*x34^3*a3^3*a2^4*a1 + 3136*a6^3*a5^4*x34^3*a3^3*a2^4*a1 - 528*a6^2*a5^5*x34^3*a3^3*a2^4*a1 - 128*a6*a5^6*x34^3*a3^3*a2^4*a1 - 138*a6^6*x34^4*a3^3*a2^4*a1 + 744*a6^5*a5*x34^4*a3^3*a2^4*a1 - 1284*a6^4*a5^2*x34^4*a3^3*a2^4*a1 - 968*a6^3*a5^3*x34^4*a3^3*a2^4*a1 - 1284*a6^2*a5^4*x34^4*a3^3*a2^4*a1 + 744*a6*a5^5*x34^4*a3^3*a2^4*a1 - 138*a5^6*x34^4*a3^3*a2^4*a1 - 36*a6^5*x34^5*a3^3*a2^4*a1 + 144*a6^4*a5*x34^5*a3^3*a2^4*a1 + 80*a6^3*a5^2*x34^5*a3^3*a2^4*a1 + 80*a6^2*a5^3*x34^5*a3^3*a2^4*a1 + 144*a6*a5^4*x34^5*a3^3*a2^4*a1 - 36*a5^5*x34^5*a3^3*a2^4*a1 - 28*a6^4*x34^6*a3^3*a2^4*a1 + 32*a6^3*a5*x34^6*a3^3*a2^4*a1 + 36*a6^2*a5^2*x34^6*a3^3*a2^4*a1 + 32*a6*a5^3*x34^6*a3^3*a2^4*a1 - 28*a5^4*x34^6*a3^3*a2^4*a1 + 44*a6^6*a5^3*a3^4*a2^4*a1 + 96*a6^5*a5^4*a3^4*a2^4*a1 + 96*a6^4*a5^5*a3^4*a2^4*a1 + 44*a6^3*a5^6*a3^4*a2^4*a1 + 190*a6^6*a5^2*x34*a3^4*a2^4*a1 - 200*a6^5*a5^3*x34*a3^4*a2^4*a1 - 2160*a6^4*a5^4*x34*a3^4*a2^4*a1 - 200*a6^3*a5^5*x34*a3^4*a2^4*a1 + 190*a6^2*a5^6*x34*a3^4*a2^4*a1 - 24*a6^6*a5*x34^2*a3^4*a2^4*a1 - 2034*a6^5*a5^2*x34^2*a3^4*a2^4*a1 + 4008*a6^4*a5^3*x34^2*a3^4*a2^4*a1 + 4008*a6^3*a5^4*x34^2*a3^4*a2^4*a1 - 2034*a6^2*a5^5*x34^2*a3^4*a2^4*a1 - 24*a6*a5^6*x34^2*a3^4*a2^4*a1 - 280*a6^6*x34^3*a3^4*a2^4*a1 + 1920*a6^5*a5*x34^3*a3^4*a2^4*a1 - 300*a6^4*a5^2*x34^3*a3^4*a2^4*a1 - 4560*a6^3*a5^3*x34^3*a3^4*a2^4*a1 - 300*a6^2*a5^4*x34^3*a3^4*a2^4*a1 + 1920*a6*a5^5*x34^3*a3^4*a2^4*a1 - 280*a5^6*x34^3*a3^4*a2^4*a1 - 102*a6^5*x34^4*a3^4*a2^4*a1 - 576*a6^4*a5*x34^4*a3^4*a2^4*a1 + 616*a6^3*a5^2*x34^4*a3^4*a2^4*a1 + 616*a6^2*a5^3*x34^4*a3^4*a2^4*a1 - 576*a6*a5^4*x34^4*a3^4*a2^4*a1 - 102*a5^5*x34^4*a3^4*a2^4*a1 - 60*a6^4*x34^5*a3^4*a2^4*a1 + 336*a6^3*a5*x34^5*a3^4*a2^4*a1 - 192*a6^2*a5^2*x34^5*a3^4*a2^4*a1 + 336*a6*a5^3*x34^5*a3^4*a2^4*a1 - 60*a5^4*x34^5*a3^4*a2^4*a1 - 28*a6^3*x34^6*a3^4*a2^4*a1 - 28*a5^3*x34^6*a3^4*a2^4*a1 + 76*a6^6*a5^2*a3^5*a2^4*a1 - 80*a6^5*a5^3*a3^5*a2^4*a1 - 864*a6^4*a5^4*a3^5*a2^4*a1 - 80*a6^3*a5^5*a3^5*a2^4*a1 + 76*a6^2*a5^6*a3^5*a2^4*a1 + 48*a6^6*a5*x34*a3^5*a2^4*a1 - 2124*a6^5*a5^2*x34*a3^5*a2^4*a1 + 2928*a6^4*a5^3*x34*a3^5*a2^4*a1 + 2928*a6^3*a5^4*x34*a3^5*a2^4*a1 - 2124*a6^2*a5^5*x34*a3^5*a2^4*a1 + 48*a6*a5^6*x34*a3^5*a2^4*a1 - 350*a6^6*x34^2*a3^5*a2^4*a1 + 2616*a6^5*a5*x34^2*a3^5*a2^4*a1 + 2316*a6^4*a5^2*x34^2*a3^5*a2^4*a1 - 7928*a6^3*a5^3*x34^2*a3^5*a2^4*a1 + 2316*a6^2*a5^4*x34^2*a3^5*a2^4*a1 + 2616*a6*a5^5*x34^2*a3^5*a2^4*a1 - 350*a5^6*x34^2*a3^5*a2^4*a1 - 56*a6^5*x34^3*a3^5*a2^4*a1 - 3600*a6^4*a5*x34^3*a3^5*a2^4*a1 + 2248*a6^3*a5^2*x34^3*a3^5*a2^4*a1 + 2248*a6^2*a5^3*x34^3*a3^5*a2^4*a1 - 3600*a6*a5^4*x34^3*a3^5*a2^4*a1 - 56*a5^5*x34^3*a3^5*a2^4*a1 + 228*a6^4*x34^4*a3^5*a2^4*a1 + 1344*a6^3*a5*x34^4*a3^5*a2^4*a1 - 1908*a6^2*a5^2*x34^4*a3^5*a2^4*a1 + 1344*a6*a5^3*x34^4*a3^5*a2^4*a1 + 228*a5^4*x34^4*a3^5*a2^4*a1 - 216*a6^3*x34^5*a3^5*a2^4*a1 + 120*a6^2*a5*x34^5*a3^5*a2^4*a1 + 120*a6*a5^2*x34^5*a3^5*a2^4*a1 - 216*a5^3*x34^5*a3^5*a2^4*a1 + 2*a6^2*x34^6*a3^5*a2^4*a1 + 2*a5^2*x34^6*a3^5*a2^4*a1 + 16*a6^6*a5*a3^6*a2^4*a1 - 708*a6^5*a5^2*a3^6*a2^4*a1 + 976*a6^4*a5^3*a3^6*a2^4*a1 + 976*a6^3*a5^4*a3^6*a2^4*a1 - 708*a6^2*a5^5*a3^6*a2^4*a1 + 16*a6*a5^6*a3^6*a2^4*a1 - 238*a6^6*x34*a3^6*a2^4*a1 + 1848*a6^5*a5*x34*a3^6*a2^4*a1 + 2436*a6^4*a5^2*x34*a3^6*a2^4*a1 - 6104*a6^3*a5^3*x34*a3^6*a2^4*a1 + 2436*a6^2*a5^4*x34*a3^6*a2^4*a1 + 1848*a6*a5^5*x34*a3^6*a2^4*a1 - 238*a5^6*x34*a3^6*a2^4*a1 + 56*a6^5*x34^2*a3^6*a2^4*a1 - 5904*a6^4*a5*x34^2*a3^6*a2^4*a1 + 3344*a6^3*a5^2*x34^2*a3^6*a2^4*a1 + 3344*a6^2*a5^3*x34^2*a3^6*a2^4*a1 - 5904*a6*a5^4*x34^2*a3^6*a2^4*a1 + 56*a5^5*x34^2*a3^6*a2^4*a1 + 924*a6^4*x34^3*a3^6*a2^4*a1 + 2688*a6^3*a5*x34^3*a3^6*a2^4*a1 - 4956*a6^2*a5^2*x34^3*a3^6*a2^4*a1 + 2688*a6*a5^3*x34^3*a3^6*a2^4*a1 + 924*a5^4*x34^3*a3^6*a2^4*a1 - 688*a6^3*x34^4*a3^6*a2^4*a1 + 600*a6^2*a5*x34^4*a3^6*a2^4*a1 + 600*a6*a5^2*x34^4*a3^6*a2^4*a1 - 688*a5^3*x34^4*a3^6*a2^4*a1 + 14*a6^2*x34^5*a3^6*a2^4*a1 + 14*a5^2*x34^5*a3^6*a2^4*a1 - 8*a6*x34^6*a3^6*a2^4*a1 - 8*a5*x34^6*a3^6*a2^4*a1 - 68*a6^6*a3^7*a2^4*a1 + 528*a6^5*a5*a3^7*a2^4*a1 + 696*a6^4*a5^2*a3^7*a2^4*a1 - 1744*a6^3*a5^3*a3^7*a2^4*a1 + 696*a6^2*a5^4*a3^7*a2^4*a1 + 528*a6*a5^5*a3^7*a2^4*a1 - 68*a5^6*a3^7*a2^4*a1 + 64*a6^5*x34*a3^7*a2^4*a1 - 4032*a6^4*a5*x34*a3^7*a2^4*a1 + 2224*a6^3*a5^2*x34*a3^7*a2^4*a1 + 2224*a6^2*a5^3*x34*a3^7*a2^4*a1 - 4032*a6*a5^4*x34*a3^7*a2^4*a1 + 64*a5^5*x34*a3^7*a2^4*a1 + 1224*a6^4*x34^2*a3^7*a2^4*a1 + 2880*a6^3*a5*x34^2*a3^7*a2^4*a1 - 5880*a6^2*a5^2*x34^2*a3^7*a2^4*a1 + 2880*a6*a5^3*x34^2*a3^7*a2^4*a1 + 1224*a5^4*x34^2*a3^7*a2^4*a1 - 1152*a6^3*x34^3*a3^7*a2^4*a1 + 1200*a6^2*a5*x34^3*a3^7*a2^4*a1 + 1200*a6*a5^2*x34^3*a3^7*a2^4*a1 - 1152*a5^3*x34^3*a3^7*a2^4*a1 + 40*a6^2*x34^4*a3^7*a2^4*a1 + 40*a5^2*x34^4*a3^7*a2^4*a1 - 48*a6*x34^5*a3^7*a2^4*a1 - 48*a5*x34^5*a3^7*a2^4*a1 + 16*a6^5*a3^8*a2^4*a1 - 1008*a6^4*a5*a3^8*a2^4*a1 + 556*a6^3*a5^2*a3^8*a2^4*a1 + 556*a6^2*a5^3*a3^8*a2^4*a1 - 1008*a6*a5^4*a3^8*a2^4*a1 + 16*a5^5*a3^8*a2^4*a1 + 720*a6^4*x34*a3^8*a2^4*a1 + 1584*a6^3*a5*x34*a3^8*a2^4*a1 - 3348*a6^2*a5^2*x34*a3^8*a2^4*a1 + 1584*a6*a5^3*x34*a3^8*a2^4*a1 + 720*a5^4*x34*a3^8*a2^4*a1 - 1068*a6^3*x34^2*a3^8*a2^4*a1 + 1200*a6^2*a5*x34^2*a3^8*a2^4*a1 + 1200*a6*a5^2*x34^2*a3^8*a2^4*a1 - 1068*a5^3*x34^2*a3^8*a2^4*a1 + 60*a6^2*x34^3*a3^8*a2^4*a1 + 60*a5^2*x34^3*a3^8*a2^4*a1 - 120*a6*x34^4*a3^8*a2^4*a1 - 120*a5*x34^4*a3^8*a2^4*a1 + 160*a6^4*a3^9*a2^4*a1 + 352*a6^3*a5*a3^9*a2^4*a1 - 744*a6^2*a5^2*a3^9*a2^4*a1 + 352*a6*a5^3*a3^9*a2^4*a1 + 160*a5^4*a3^9*a2^4*a1 - 520*a6^3*x34*a3^9*a2^4*a1 + 600*a6^2*a5*x34*a3^9*a2^4*a1 + 600*a6*a5^2*x34*a3^9*a2^4*a1 - 520*a5^3*x34*a3^9*a2^4*a1 + 50*a6^2*x34^2*a3^9*a2^4*a1 + 50*a5^2*x34^2*a3^9*a2^4*a1 - 160*a6*x34^3*a3^9*a2^4*a1 - 160*a5*x34^3*a3^9*a2^4*a1 - 104*a6^3*a3^10*a2^4*a1 + 120*a6^2*a5*a3^10*a2^4*a1 + 120*a6*a5^2*a3^10*a2^4*a1 - 104*a5^3*a3^10*a2^4*a1 + 22*a6^2*x34*a3^10*a2^4*a1 + 22*a5^2*x34*a3^10*a2^4*a1 - 120*a6*x34^2*a3^10*a2^4*a1 - 120*a5*x34^2*a3^10*a2^4*a1 + 4*a6^2*a3^11*a2^4*a1 + 4*a5^2*a3^11*a2^4*a1 - 48*a6*x34*a3^11*a2^4*a1 - 48*a5*x34*a3^11*a2^4*a1 - 8*a6*a3^12*a2^4*a1 - 8*a5*a3^12*a2^4*a1 + 8*a6^6*a5^5*x34*a2^5*a1 + 8*a6^5*a5^6*x34*a2^5*a1 + 2*a6^6*a5^4*x34^2*a2^5*a1 + 2*a6^4*a5^6*x34^2*a2^5*a1 + 40*a6^6*a5^3*x34^3*a2^5*a1 - 48*a6^5*a5^4*x34^3*a2^5*a1 - 48*a6^4*a5^5*x34^3*a2^5*a1 + 40*a6^3*a5^6*x34^3*a2^5*a1 + 2*a6^6*a5^2*x34^4*a2^5*a1 - 48*a6^5*a5^3*x34^4*a2^5*a1 + 108*a6^4*a5^4*x34^4*a2^5*a1 - 48*a6^3*a5^5*x34^4*a2^5*a1 + 2*a6^2*a5^6*x34^4*a2^5*a1 + 8*a6^6*a5*x34^5*a2^5*a1 - 48*a6^4*a5^3*x34^5*a2^5*a1 - 48*a6^3*a5^4*x34^5*a2^5*a1 + 8*a6*a5^6*x34^5*a2^5*a1 + 8*a6^5*a5*x34^6*a2^5*a1 + 2*a6^4*a5^2*x34^6*a2^5*a1 + 40*a6^3*a5^3*x34^6*a2^5*a1 + 2*a6^2*a5^4*x34^6*a2^5*a1 + 8*a6*a5^5*x34^6*a2^5*a1 + 16*a6^6*a5^5*a3*a2^5*a1 + 16*a6^5*a5^6*a3*a2^5*a1 + 4*a6^6*a5^4*x34*a3*a2^5*a1 - 144*a6^5*a5^5*x34*a3*a2^5*a1 + 4*a6^4*a5^6*x34*a3*a2^5*a1 + 72*a6^6*a5^3*x34^2*a3*a2^5*a1 - 24*a6^5*a5^4*x34^2*a3*a2^5*a1 - 24*a6^4*a5^5*x34^2*a3*a2^5*a1 + 72*a6^3*a5^6*x34^2*a3*a2^5*a1 - 40*a6^6*a5^2*x34^3*a3*a2^5*a1 - 352*a6^5*a5^3*x34^3*a3*a2^5*a1 + 576*a6^4*a5^4*x34^3*a3*a2^5*a1 - 352*a6^3*a5^5*x34^3*a3*a2^5*a1 - 40*a6^2*a5^6*x34^3*a3*a2^5*a1 + 40*a6^6*a5*x34^4*a3*a2^5*a1 + 120*a6^5*a5^2*x34^4*a3*a2^5*a1 - 96*a6^4*a5^3*x34^4*a3*a2^5*a1 - 96*a6^3*a5^4*x34^4*a3*a2^5*a1 + 120*a6^2*a5^5*x34^4*a3*a2^5*a1 + 40*a6*a5^6*x34^4*a3*a2^5*a1 + 8*a6^6*x34^5*a3*a2^5*a1 - 96*a6^5*a5*x34^5*a3*a2^5*a1 + 132*a6^4*a5^2*x34^5*a3*a2^5*a1 + 80*a6^3*a5^3*x34^5*a3*a2^5*a1 + 132*a6^2*a5^4*x34^5*a3*a2^5*a1 - 96*a6*a5^5*x34^5*a3*a2^5*a1 + 8*a5^6*x34^5*a3*a2^5*a1 + 8*a6^5*x34^6*a3*a2^5*a1 - 48*a6^3*a5^2*x34^6*a3*a2^5*a1 - 48*a6^2*a5^3*x34^6*a3*a2^5*a1 + 8*a5^5*x34^6*a3*a2^5*a1 + 4*a6^6*a5^4*a3^2*a2^5*a1 - 144*a6^5*a5^5*a3^2*a2^5*a1 + 4*a6^4*a5^6*a3^2*a2^5*a1 - 24*a6^6*a5^3*x34*a3^2*a2^5*a1 + 216*a6^5*a5^4*x34*a3^2*a2^5*a1 + 216*a6^4*a5^5*x34*a3^2*a2^5*a1 - 24*a6^3*a5^6*x34*a3^2*a2^5*a1 - 24*a6^6*a5^2*x34^2*a3^2*a2^5*a1 - 624*a6^5*a5^3*x34^2*a3^2*a2^5*a1 + 672*a6^4*a5^4*x34^2*a3^2*a2^5*a1 - 624*a6^3*a5^5*x34^2*a3^2*a2^5*a1 - 24*a6^2*a5^6*x34^2*a3^2*a2^5*a1 + 32*a6^6*a5*x34^3*a3^2*a2^5*a1 + 624*a6^5*a5^2*x34^3*a3^2*a2^5*a1 - 40*a6^4*a5^3*x34^3*a3^2*a2^5*a1 - 40*a6^3*a5^4*x34^3*a3^2*a2^5*a1 + 624*a6^2*a5^5*x34^3*a3^2*a2^5*a1 + 32*a6*a5^6*x34^3*a3^2*a2^5*a1 + 42*a6^6*x34^4*a3^2*a2^5*a1 - 480*a6^5*a5*x34^4*a3^2*a2^5*a1 + 222*a6^4*a5^2*x34^4*a3^2*a2^5*a1 - 336*a6^3*a5^3*x34^4*a3^2*a2^5*a1 + 222*a6^2*a5^4*x34^4*a3^2*a2^5*a1 - 480*a6*a5^5*x34^4*a3^2*a2^5*a1 + 42*a5^6*x34^4*a3^2*a2^5*a1 + 48*a6^5*x34^5*a3^2*a2^5*a1 + 120*a6^4*a5*x34^5*a3^2*a2^5*a1 - 144*a6^3*a5^2*x34^5*a3^2*a2^5*a1 - 144*a6^2*a5^3*x34^5*a3^2*a2^5*a1 + 120*a6*a5^4*x34^5*a3^2*a2^5*a1 + 48*a5^5*x34^5*a3^2*a2^5*a1 + 2*a6^4*x34^6*a3^2*a2^5*a1 - 48*a6^3*a5*x34^6*a3^2*a2^5*a1 + 108*a6^2*a5^2*x34^6*a3^2*a2^5*a1 - 48*a6*a5^3*x34^6*a3^2*a2^5*a1 + 2*a5^4*x34^6*a3^2*a2^5*a1 - 16*a6^6*a5^3*a3^3*a2^5*a1 + 144*a6^5*a5^4*a3^3*a2^5*a1 + 144*a6^4*a5^5*a3^3*a2^5*a1 - 16*a6^3*a5^6*a3^3*a2^5*a1 + 32*a6^6*a5^2*x34*a3^3*a2^5*a1 - 544*a6^5*a5^3*x34*a3^3*a2^5*a1 + 192*a6^4*a5^4*x34*a3^3*a2^5*a1 - 544*a6^3*a5^5*x34*a3^3*a2^5*a1 + 32*a6^2*a5^6*x34*a3^3*a2^5*a1 - 112*a6^6*a5*x34^2*a3^3*a2^5*a1 + 1296*a6^5*a5^2*x34^2*a3^3*a2^5*a1 - 160*a6^4*a5^3*x34^2*a3^3*a2^5*a1 - 160*a6^3*a5^4*x34^2*a3^3*a2^5*a1 + 1296*a6^2*a5^5*x34^2*a3^3*a2^5*a1 - 112*a6*a5^6*x34^2*a3^3*a2^5*a1 + 128*a6^6*x34^3*a3^3*a2^5*a1 - 960*a6^5*a5*x34^3*a3^3*a2^5*a1 - 528*a6^4*a5^2*x34^3*a3^3*a2^5*a1 - 96*a6^3*a5^3*x34^3*a3^3*a2^5*a1 - 528*a6^2*a5^4*x34^3*a3^3*a2^5*a1 - 960*a6*a5^5*x34^3*a3^3*a2^5*a1 + 128*a5^6*x34^3*a3^3*a2^5*a1 + 72*a6^5*x34^4*a3^3*a2^5*a1 + 744*a6^4*a5*x34^4*a3^3*a2^5*a1 - 136*a6^3*a5^2*x34^4*a3^3*a2^5*a1 - 136*a6^2*a5^3*x34^4*a3^3*a2^5*a1 + 744*a6*a5^4*x34^4*a3^3*a2^5*a1 + 72*a5^5*x34^4*a3^3*a2^5*a1 - 36*a6^4*x34^5*a3^3*a2^5*a1 - 448*a6^3*a5*x34^5*a3^3*a2^5*a1 + 792*a6^2*a5^2*x34^5*a3^3*a2^5*a1 - 448*a6*a5^3*x34^5*a3^3*a2^5*a1 - 36*a5^4*x34^5*a3^3*a2^5*a1 + 40*a6^3*x34^6*a3^3*a2^5*a1 - 48*a6^2*a5*x34^6*a3^3*a2^5*a1 - 48*a6*a5^2*x34^6*a3^3*a2^5*a1 + 40*a5^3*x34^6*a3^3*a2^5*a1 + 16*a6^6*a5^2*a3^4*a2^5*a1 - 272*a6^5*a5^3*a3^4*a2^5*a1 + 96*a6^4*a5^4*a3^4*a2^5*a1 - 272*a6^3*a5^5*a3^4*a2^5*a1 + 16*a6^2*a5^6*a3^4*a2^5*a1 - 200*a6^6*a5*x34*a3^4*a2^5*a1 + 1320*a6^5*a5^2*x34*a3^4*a2^5*a1 - 200*a6^4*a5^3*x34*a3^4*a2^5*a1 - 200*a6^3*a5^4*x34*a3^4*a2^5*a1 + 1320*a6^2*a5^5*x34*a3^4*a2^5*a1 - 200*a6*a5^6*x34*a3^4*a2^5*a1 + 214*a6^6*x34^2*a3^4*a2^5*a1 - 960*a6^5*a5*x34^2*a3^4*a2^5*a1 - 2034*a6^4*a5^2*x34^2*a3^4*a2^5*a1 + 1792*a6^3*a5^3*x34^2*a3^4*a2^5*a1 - 2034*a6^2*a5^4*x34^2*a3^4*a2^5*a1 - 960*a6*a5^5*x34^2*a3^4*a2^5*a1 + 214*a5^6*x34^2*a3^4*a2^5*a1 - 80*a6^5*x34^3*a3^4*a2^5*a1 + 1920*a6^4*a5*x34^3*a3^4*a2^5*a1 - 200*a6^3*a5^2*x34^3*a3^4*a2^5*a1 - 200*a6^2*a5^3*x34^3*a3^4*a2^5*a1 + 1920*a6*a5^4*x34^3*a3^4*a2^5*a1 - 80*a5^5*x34^3*a3^4*a2^5*a1 - 102*a6^4*x34^4*a3^4*a2^5*a1 - 1376*a6^3*a5*x34^4*a3^4*a2^5*a1 + 1932*a6^2*a5^2*x34^4*a3^4*a2^5*a1 - 1376*a6*a5^3*x34^4*a3^4*a2^5*a1 - 102*a5^4*x34^4*a3^4*a2^5*a1 + 192*a6^3*x34^5*a3^4*a2^5*a1 - 168*a6^2*a5*x34^5*a3^4*a2^5*a1 - 168*a6*a5^2*x34^5*a3^4*a2^5*a1 + 192*a5^3*x34^5*a3^4*a2^5*a1 + 2*a6^2*x34^6*a3^4*a2^5*a1 + 2*a5^2*x34^6*a3^4*a2^5*a1 - 80*a6^6*a5*a3^5*a2^5*a1 + 528*a6^5*a5^2*a3^5*a2^5*a1 - 80*a6^4*a5^3*a3^5*a2^5*a1 - 80*a6^3*a5^4*a3^5*a2^5*a1 + 528*a6^2*a5^5*a3^5*a2^5*a1 - 80*a6*a5^6*a3^5*a2^5*a1 + 180*a6^6*x34*a3^5*a2^5*a1 - 576*a6^5*a5*x34*a3^5*a2^5*a1 - 2124*a6^4*a5^2*x34*a3^5*a2^5*a1 + 2208*a6^3*a5^3*x34*a3^5*a2^5*a1 - 2124*a6^2*a5^4*x34*a3^5*a2^5*a1 - 576*a6*a5^5*x34*a3^5*a2^5*a1 + 180*a5^6*x34*a3^5*a2^5*a1 - 312*a6^5*x34^2*a3^5*a2^5*a1 + 2616*a6^4*a5*x34^2*a3^5*a2^5*a1 - 360*a6^3*a5^2*x34^2*a3^5*a2^5*a1 - 360*a6^2*a5^3*x34^2*a3^5*a2^5*a1 + 2616*a6*a5^4*x34^2*a3^5*a2^5*a1 - 312*a5^5*x34^2*a3^5*a2^5*a1 - 56*a6^4*x34^3*a3^5*a2^5*a1 - 2144*a6^3*a5*x34^3*a3^5*a2^5*a1 + 2112*a6^2*a5^2*x34^3*a3^5*a2^5*a1 - 2144*a6*a5^3*x34^3*a3^5*a2^5*a1 - 56*a5^4*x34^3*a3^5*a2^5*a1 + 312*a6^3*x34^4*a3^5*a2^5*a1 + 312*a5^3*x34^4*a3^5*a2^5*a1 + 12*a6^2*x34^5*a3^5*a2^5*a1 - 144*a6*a5*x34^5*a3^5*a2^5*a1 + 12*a5^2*x34^5*a3^5*a2^5*a1 + 8*a6*x34^6*a3^5*a2^5*a1 + 8*a5*x34^6*a3^5*a2^5*a1 + 60*a6^6*a3^6*a2^5*a1 - 192*a6^5*a5*a3^6*a2^5*a1 - 708*a6^4*a5^2*a3^6*a2^5*a1 + 736*a6^3*a5^3*a3^6*a2^5*a1 - 708*a6^2*a5^4*a3^6*a2^5*a1 - 192*a6*a5^5*a3^6*a2^5*a1 + 60*a5^6*a3^6*a2^5*a1 - 280*a6^5*x34*a3^6*a2^5*a1 + 1848*a6^4*a5*x34*a3^6*a2^5*a1 - 280*a6^3*a5^2*x34*a3^6*a2^5*a1 - 280*a6^2*a5^3*x34*a3^6*a2^5*a1 + 1848*a6*a5^4*x34*a3^6*a2^5*a1 - 280*a5^5*x34*a3^6*a2^5*a1 + 56*a6^4*x34^2*a3^6*a2^5*a1 - 1984*a6^3*a5*x34^2*a3^6*a2^5*a1 + 1152*a6^2*a5^2*x34^2*a3^6*a2^5*a1 - 1984*a6*a5^3*x34^2*a3^6*a2^5*a1 + 56*a5^4*x34^2*a3^6*a2^5*a1 + 168*a6^3*x34^3*a3^6*a2^5*a1 + 672*a6^2*a5*x34^3*a3^6*a2^5*a1 + 672*a6*a5^2*x34^3*a3^6*a2^5*a1 + 168*a5^3*x34^3*a3^6*a2^5*a1 + 32*a6^2*x34^4*a3^6*a2^5*a1 - 720*a6*a5*x34^4*a3^6*a2^5*a1 + 32*a5^2*x34^4*a3^6*a2^5*a1 + 56*a6*x34^5*a3^6*a2^5*a1 + 56*a5*x34^5*a3^6*a2^5*a1 - 80*a6^5*a3^7*a2^5*a1 + 528*a6^4*a5*a3^7*a2^5*a1 - 80*a6^3*a5^2*a3^7*a2^5*a1 - 80*a6^2*a5^3*a3^7*a2^5*a1 + 528*a6*a5^4*a3^7*a2^5*a1 - 80*a5^5*a3^7*a2^5*a1 + 64*a6^4*x34*a3^7*a2^5*a1 - 1088*a6^3*a5*x34*a3^7*a2^5*a1 + 384*a6^2*a5^2*x34*a3^7*a2^5*a1 - 1088*a6*a5^3*x34*a3^7*a2^5*a1 + 64*a5^4*x34*a3^7*a2^5*a1 - 48*a6^3*x34^2*a3^7*a2^5*a1 + 1056*a6^2*a5*x34^2*a3^7*a2^5*a1 + 1056*a6*a5^2*x34^2*a3^7*a2^5*a1 - 48*a5^3*x34^2*a3^7*a2^5*a1 + 48*a6^2*x34^3*a3^7*a2^5*a1 - 1440*a6*a5*x34^3*a3^7*a2^5*a1 + 48*a5^2*x34^3*a3^7*a2^5*a1 + 160*a6*x34^4*a3^7*a2^5*a1 + 160*a5*x34^4*a3^7*a2^5*a1 + 16*a6^4*a3^8*a2^5*a1 - 272*a6^3*a5*a3^8*a2^5*a1 + 96*a6^2*a5^2*a3^8*a2^5*a1 - 272*a6*a5^3*a3^8*a2^5*a1 + 16*a5^4*a3^8*a2^5*a1 - 72*a6^3*x34*a3^8*a2^5*a1 + 648*a6^2*a5*x34*a3^8*a2^5*a1 + 648*a6*a5^2*x34*a3^8*a2^5*a1 - 72*a5^3*x34*a3^8*a2^5*a1 + 42*a6^2*x34^2*a3^8*a2^5*a1 - 1440*a6*a5*x34^2*a3^8*a2^5*a1 + 42*a5^2*x34^2*a3^8*a2^5*a1 + 240*a6*x34^3*a3^8*a2^5*a1 + 240*a5*x34^3*a3^8*a2^5*a1 - 16*a6^3*a3^9*a2^5*a1 + 144*a6^2*a5*a3^9*a2^5*a1 + 144*a6*a5^2*a3^9*a2^5*a1 - 16*a5^3*a3^9*a2^5*a1 + 20*a6^2*x34*a3^9*a2^5*a1 - 720*a6*a5*x34*a3^9*a2^5*a1 + 20*a5^2*x34*a3^9*a2^5*a1 + 200*a6*x34^2*a3^9*a2^5*a1 + 200*a5*x34^2*a3^9*a2^5*a1 + 4*a6^2*a3^10*a2^5*a1 - 144*a6*a5*a3^10*a2^5*a1 + 4*a5^2*a3^10*a2^5*a1 + 88*a6*x34*a3^10*a2^5*a1 + 88*a5*x34*a3^10*a2^5*a1 + 16*a6*a3^11*a2^5*a1 + 16*a5*a3^11*a2^5*a1 - 8*a6^6*a5^4*x34*a2^6*a1 + 8*a6^5*a5^5*x34*a2^6*a1 - 8*a6^4*a5^6*x34*a2^6*a1 - 4*a6^6*a5^3*x34^2*a2^6*a1 + 2*a6^5*a5^4*x34^2*a2^6*a1 + 2*a6^4*a5^5*x34^2*a2^6*a1 - 4*a6^3*a5^6*x34^2*a2^6*a1 - 4*a6^6*a5^2*x34^3*a2^6*a1 + 40*a6^5*a5^3*x34^3*a2^6*a1 - 28*a6^4*a5^4*x34^3*a2^6*a1 + 40*a6^3*a5^5*x34^3*a2^6*a1 - 4*a6^2*a5^6*x34^3*a2^6*a1 - 8*a6^6*a5*x34^4*a2^6*a1 + 2*a6^5*a5^2*x34^4*a2^6*a1 - 28*a6^4*a5^3*x34^4*a2^6*a1 - 28*a6^3*a5^4*x34^4*a2^6*a1 + 2*a6^2*a5^5*x34^4*a2^6*a1 - 8*a6*a5^6*x34^4*a2^6*a1 + 8*a6^5*a5*x34^5*a2^6*a1 + 2*a6^4*a5^2*x34^5*a2^6*a1 + 40*a6^3*a5^3*x34^5*a2^6*a1 + 2*a6^2*a5^4*x34^5*a2^6*a1 + 8*a6*a5^5*x34^5*a2^6*a1 - 8*a6^4*a5*x34^6*a2^6*a1 - 4*a6^3*a5^2*x34^6*a2^6*a1 - 4*a6^2*a5^3*x34^6*a2^6*a1 - 8*a6*a5^4*x34^6*a2^6*a1 - 16*a6^6*a5^4*a3*a2^6*a1 + 16*a6^5*a5^5*a3*a2^6*a1 - 16*a6^4*a5^6*a3*a2^6*a1 + 40*a6^6*a5^3*x34*a3*a2^6*a1 + 4*a6^5*a5^4*x34*a3*a2^6*a1 + 4*a6^4*a5^5*x34*a3*a2^6*a1 + 40*a6^3*a5^6*x34*a3*a2^6*a1 - 36*a6^6*a5^2*x34^2*a3*a2^6*a1 + 72*a6^5*a5^3*x34^2*a3*a2^6*a1 - 84*a6^4*a5^4*x34^2*a3*a2^6*a1 + 72*a6^3*a5^5*x34^2*a3*a2^6*a1 - 36*a6^2*a5^6*x34^2*a3*a2^6*a1 + 16*a6^6*a5*x34^3*a3*a2^6*a1 - 40*a6^5*a5^2*x34^3*a3*a2^6*a1 - 80*a6^4*a5^3*x34^3*a3*a2^6*a1 - 80*a6^3*a5^4*x34^3*a3*a2^6*a1 - 40*a6^2*a5^5*x34^3*a3*a2^6*a1 + 16*a6*a5^6*x34^3*a3*a2^6*a1 - 8*a6^6*x34^4*a3*a2^6*a1 + 40*a6^5*a5*x34^4*a3*a2^6*a1 + 10*a6^4*a5^2*x34^4*a3*a2^6*a1 + 232*a6^3*a5^3*x34^4*a3*a2^6*a1 + 10*a6^2*a5^4*x34^4*a3*a2^6*a1 + 40*a6*a5^5*x34^4*a3*a2^6*a1 - 8*a5^6*x34^4*a3*a2^6*a1 + 8*a6^5*x34^5*a3*a2^6*a1 - 48*a6^4*a5*x34^5*a3*a2^6*a1 - 72*a6^3*a5^2*x34^5*a3*a2^6*a1 - 72*a6^2*a5^3*x34^5*a3*a2^6*a1 - 48*a6*a5^4*x34^5*a3*a2^6*a1 + 8*a5^5*x34^5*a3*a2^6*a1 - 8*a6^4*x34^6*a3*a2^6*a1 + 48*a6^3*a5*x34^6*a3*a2^6*a1 - 24*a6^2*a5^2*x34^6*a3*a2^6*a1 + 48*a6*a5^3*x34^6*a3*a2^6*a1 - 8*a5^4*x34^6*a3*a2^6*a1 + 40*a6^6*a5^3*a3^2*a2^6*a1 + 4*a6^5*a5^4*a3^2*a2^6*a1 + 4*a6^4*a5^5*a3^2*a2^6*a1 + 40*a6^3*a5^6*a3^2*a2^6*a1 - 84*a6^6*a5^2*x34*a3^2*a2^6*a1 - 24*a6^5*a5^3*x34*a3^2*a2^6*a1 - 84*a6^4*a5^4*x34*a3^2*a2^6*a1 - 24*a6^3*a5^5*x34*a3^2*a2^6*a1 - 84*a6^2*a5^6*x34*a3^2*a2^6*a1 + 72*a6^6*a5*x34^2*a3^2*a2^6*a1 - 24*a6^5*a5^2*x34^2*a3^2*a2^6*a1 - 36*a6^4*a5^3*x34^2*a3^2*a2^6*a1 - 36*a6^3*a5^4*x34^2*a3^2*a2^6*a1 - 24*a6^2*a5^5*x34^2*a3^2*a2^6*a1 + 72*a6*a5^6*x34^2*a3^2*a2^6*a1 - 36*a6^6*x34^3*a3^2*a2^6*a1 + 32*a6^5*a5*x34^3*a3^2*a2^6*a1 + 56*a6^4*a5^2*x34^3*a3^2*a2^6*a1 + 432*a6^3*a5^3*x34^3*a3^2*a2^6*a1 + 56*a6^2*a5^4*x34^3*a3^2*a2^6*a1 + 32*a6*a5^5*x34^3*a3^2*a2^6*a1 - 36*a5^6*x34^3*a3^2*a2^6*a1 + 42*a6^5*x34^4*a3^2*a2^6*a1 - 120*a6^4*a5*x34^4*a3^2*a2^6*a1 - 264*a6^3*a5^2*x34^4*a3^2*a2^6*a1 - 264*a6^2*a5^3*x34^4*a3^2*a2^6*a1 - 120*a6*a5^4*x34^4*a3^2*a2^6*a1 + 42*a5^5*x34^4*a3^2*a2^6*a1 - 46*a6^4*x34^5*a3^2*a2^6*a1 + 240*a6^3*a5*x34^5*a3^2*a2^6*a1 - 36*a6^2*a5^2*x34^5*a3^2*a2^6*a1 + 240*a6*a5^3*x34^5*a3^2*a2^6*a1 - 46*a5^4*x34^5*a3^2*a2^6*a1 - 4*a6^3*x34^6*a3^2*a2^6*a1 - 24*a6^2*a5*x34^6*a3^2*a2^6*a1 - 24*a6*a5^2*x34^6*a3^2*a2^6*a1 - 4*a5^3*x34^6*a3^2*a2^6*a1 - 56*a6^6*a5^2*a3^3*a2^6*a1 - 16*a6^5*a5^3*a3^3*a2^6*a1 - 56*a6^4*a5^4*a3^3*a2^6*a1 - 16*a6^3*a5^5*a3^3*a2^6*a1 - 56*a6^2*a5^6*a3^3*a2^6*a1 + 112*a6^6*a5*x34*a3^3*a2^6*a1 + 32*a6^5*a5^2*x34*a3^3*a2^6*a1 + 88*a6^4*a5^3*x34*a3^3*a2^6*a1 + 88*a6^3*a5^4*x34*a3^3*a2^6*a1 + 32*a6^2*a5^5*x34*a3^3*a2^6*a1 + 112*a6*a5^6*x34*a3^3*a2^6*a1 - 64*a6^6*x34^2*a3^3*a2^6*a1 - 112*a6^5*a5*x34^2*a3^3*a2^6*a1 + 164*a6^4*a5^2*x34^2*a3^3*a2^6*a1 + 208*a6^3*a5^3*x34^2*a3^3*a2^6*a1 + 164*a6^2*a5^4*x34^2*a3^3*a2^6*a1 - 112*a6*a5^5*x34^2*a3^3*a2^6*a1 - 64*a5^6*x34^2*a3^3*a2^6*a1 + 128*a6^5*x34^3*a3^3*a2^6*a1 - 128*a6^4*a5*x34^3*a3^3*a2^6*a1 - 512*a6^3*a5^2*x34^3*a3^3*a2^6*a1 - 512*a6^2*a5^3*x34^3*a3^3*a2^6*a1 - 128*a6*a5^4*x34^3*a3^3*a2^6*a1 + 128*a5^5*x34^3*a3^3*a2^6*a1 - 138*a6^4*x34^4*a3^3*a2^6*a1 + 512*a6^3*a5*x34^4*a3^3*a2^6*a1 + 216*a6^2*a5^2*x34^4*a3^3*a2^6*a1 + 512*a6*a5^3*x34^4*a3^3*a2^6*a1 - 138*a5^4*x34^4*a3^3*a2^6*a1 + 16*a6^3*x34^5*a3^3*a2^6*a1 - 192*a6^2*a5*x34^5*a3^3*a2^6*a1 - 192*a6*a5^2*x34^5*a3^3*a2^6*a1 + 16*a5^3*x34^5*a3^3*a2^6*a1 - 4*a6^2*x34^6*a3^3*a2^6*a1 + 48*a6*a5*x34^6*a3^3*a2^6*a1 - 4*a5^2*x34^6*a3^3*a2^6*a1 + 56*a6^6*a5*a3^4*a2^6*a1 + 16*a6^5*a5^2*a3^4*a2^6*a1 + 44*a6^4*a5^3*a3^4*a2^6*a1 + 44*a6^3*a5^4*a3^4*a2^6*a1 + 16*a6^2*a5^5*a3^4*a2^6*a1 + 56*a6*a5^6*a3^4*a2^6*a1 - 60*a6^6*x34*a3^4*a2^6*a1 - 200*a6^5*a5*x34*a3^4*a2^6*a1 + 190*a6^4*a5^2*x34*a3^4*a2^6*a1 - 120*a6^3*a5^3*x34*a3^4*a2^6*a1 + 190*a6^2*a5^4*x34*a3^4*a2^6*a1 - 200*a6*a5^5*x34*a3^4*a2^6*a1 - 60*a5^6*x34*a3^4*a2^6*a1 + 214*a6^5*x34^2*a3^4*a2^6*a1 - 24*a6^4*a5*x34^2*a3^4*a2^6*a1 - 576*a6^3*a5^2*x34^2*a3^4*a2^6*a1 - 576*a6^2*a5^3*x34^2*a3^4*a2^6*a1 - 24*a6*a5^4*x34^2*a3^4*a2^6*a1 + 214*a5^5*x34^2*a3^4*a2^6*a1 - 280*a6^4*x34^3*a3^4*a2^6*a1 + 640*a6^3*a5*x34^3*a3^4*a2^6*a1 + 780*a6^2*a5^2*x34^3*a3^4*a2^6*a1 + 640*a6*a5^3*x34^3*a3^4*a2^6*a1 - 280*a5^4*x34^3*a3^4*a2^6*a1 + 112*a6^3*x34^4*a3^4*a2^6*a1 - 600*a6^2*a5*x34^4*a3^4*a2^6*a1 - 600*a6*a5^2*x34^4*a3^4*a2^6*a1 + 112*a5^3*x34^4*a3^4*a2^6*a1 - 22*a6^2*x34^5*a3^4*a2^6*a1 + 288*a6*a5*x34^5*a3^4*a2^6*a1 - 22*a5^2*x34^5*a3^4*a2^6*a1 - 8*a6*x34^6*a3^4*a2^6*a1 - 8*a5*x34^6*a3^4*a2^6*a1 - 24*a6^6*a3^5*a2^6*a1 - 80*a6^5*a5*a3^5*a2^6*a1 + 76*a6^4*a5^2*a3^5*a2^6*a1 - 48*a6^3*a5^3*a3^5*a2^6*a1 + 76*a6^2*a5^4*a3^5*a2^6*a1 - 80*a6*a5^5*a3^5*a2^6*a1 - 24*a5^6*a3^5*a2^6*a1 + 180*a6^5*x34*a3^5*a2^6*a1 + 48*a6^4*a5*x34*a3^5*a2^6*a1 - 384*a6^3*a5^2*x34*a3^5*a2^6*a1 - 384*a6^2*a5^3*x34*a3^5*a2^6*a1 + 48*a6*a5^4*x34*a3^5*a2^6*a1 + 180*a5^5*x34*a3^5*a2^6*a1 - 350*a6^4*x34^2*a3^5*a2^6*a1 + 480*a6^3*a5*x34^2*a3^5*a2^6*a1 + 1152*a6^2*a5^2*x34^2*a3^5*a2^6*a1 + 480*a6*a5^3*x34^2*a3^5*a2^6*a1 - 350*a5^4*x34^2*a3^5*a2^6*a1 + 248*a6^3*x34^3*a3^5*a2^6*a1 - 1008*a6^2*a5*x34^3*a3^5*a2^6*a1 - 1008*a6*a5^2*x34^3*a3^5*a2^6*a1 + 248*a5^3*x34^3*a3^5*a2^6*a1 - 48*a6^2*x34^4*a3^5*a2^6*a1 + 720*a6*a5*x34^4*a3^5*a2^6*a1 - 48*a5^2*x34^4*a3^5*a2^6*a1 - 40*a6*x34^5*a3^5*a2^6*a1 - 40*a5*x34^5*a3^5*a2^6*a1 + 60*a6^5*a3^6*a2^6*a1 + 16*a6^4*a5*a3^6*a2^6*a1 - 128*a6^3*a5^2*a3^6*a2^6*a1 - 128*a6^2*a5^3*a3^6*a2^6*a1 + 16*a6*a5^4*a3^6*a2^6*a1 + 60*a5^5*a3^6*a2^6*a1 - 238*a6^4*x34*a3^6*a2^6*a1 + 224*a6^3*a5*x34*a3^6*a2^6*a1 + 840*a6^2*a5^2*x34*a3^6*a2^6*a1 + 224*a6*a5^3*x34*a3^6*a2^6*a1 - 238*a5^4*x34*a3^6*a2^6*a1 + 288*a6^3*x34^2*a3^6*a2^6*a1 - 1008*a6^2*a5*x34^2*a3^6*a2^6*a1 - 1008*a6*a5^2*x34^2*a3^6*a2^6*a1 + 288*a5^3*x34^2*a3^6*a2^6*a1 - 56*a6^2*x34^3*a3^6*a2^6*a1 + 1008*a6*a5*x34^3*a3^6*a2^6*a1 - 56*a5^2*x34^3*a3^6*a2^6*a1 - 88*a6*x34^4*a3^6*a2^6*a1 - 88*a5*x34^4*a3^6*a2^6*a1 - 68*a6^4*a3^7*a2^6*a1 + 64*a6^3*a5*a3^7*a2^6*a1 + 240*a6^2*a5^2*a3^7*a2^6*a1 + 64*a6*a5^3*a3^7*a2^6*a1 - 68*a5^4*a3^7*a2^6*a1 + 176*a6^3*x34*a3^7*a2^6*a1 - 576*a6^2*a5*x34*a3^7*a2^6*a1 - 576*a6*a5^2*x34*a3^7*a2^6*a1 + 176*a5^3*x34*a3^7*a2^6*a1 - 40*a6^2*x34^2*a3^7*a2^6*a1 + 864*a6*a5*x34^2*a3^7*a2^6*a1 - 40*a5^2*x34^2*a3^7*a2^6*a1 - 112*a6*x34^3*a3^7*a2^6*a1 - 112*a5*x34^3*a3^7*a2^6*a1 + 44*a6^3*a3^8*a2^6*a1 - 144*a6^2*a5*a3^8*a2^6*a1 - 144*a6*a5^2*a3^8*a2^6*a1 + 44*a5^3*a3^8*a2^6*a1 - 18*a6^2*x34*a3^8*a2^6*a1 + 432*a6*a5*x34*a3^8*a2^6*a1 - 18*a5^2*x34*a3^8*a2^6*a1 - 88*a6*x34^2*a3^8*a2^6*a1 - 88*a5*x34^2*a3^8*a2^6*a1 - 4*a6^2*a3^9*a2^6*a1 + 96*a6*a5*a3^9*a2^6*a1 - 4*a5^2*a3^9*a2^6*a1 - 40*a6*x34*a3^9*a2^6*a1 - 40*a5*x34*a3^9*a2^6*a1 - 8*a6*a3^10*a2^6*a1 - 8*a5*a3^10*a2^6*a1 + 8*a6^6*a5^6*x34^4*a1^2 - 8*a6^6*a5^5*x34^5*a1^2 - 8*a6^5*a5^6*x34^5*a1^2 + 8*a6^6*a5^4*x34^6*a1^2 - 8*a6^5*a5^5*x34^6*a1^2 + 8*a6^4*a5^6*x34^6*a1^2 + 28*a6^6*a5^6*x34^3*a3*a1^2 - 38*a6^6*a5^5*x34^4*a3*a1^2 - 38*a6^5*a5^6*x34^4*a3*a1^2 + 50*a6^6*a5^4*x34^5*a3*a1^2 - 48*a6^5*a5^5*x34^5*a3*a1^2 + 50*a6^4*a5^6*x34^5*a3*a1^2 - 4*a6^6*a5^3*x34^6*a3*a1^2 + 2*a6^5*a5^4*x34^6*a3*a1^2 + 2*a6^4*a5^5*x34^6*a3*a1^2 - 4*a6^3*a5^6*x34^6*a3*a1^2 + 60*a6^6*a5^6*x34^2*a3^2*a1^2 - 100*a6^6*a5^5*x34^3*a3^2*a1^2 - 100*a6^5*a5^6*x34^3*a3^2*a1^2 + 162*a6^6*a5^4*x34^4*a3^2*a1^2 - 120*a6^5*a5^5*x34^4*a3^2*a1^2 + 162*a6^4*a5^6*x34^4*a3^2*a1^2 - 52*a6^6*a5^3*x34^5*a3^2*a1^2 + 12*a6^5*a5^4*x34^5*a3^2*a1^2 + 12*a6^4*a5^5*x34^5*a3^2*a1^2 - 52*a6^3*a5^6*x34^5*a3^2*a1^2 + 24*a6^6*a5^2*x34^6*a3^2*a1^2 - 28*a6^5*a5^3*x34^6*a3^2*a1^2 + 32*a6^4*a5^4*x34^6*a3^2*a1^2 - 28*a6^3*a5^5*x34^6*a3^2*a1^2 + 24*a6^2*a5^6*x34^6*a3^2*a1^2 + 64*a6^6*a5^6*x34*a3^3*a1^2 - 180*a6^6*a5^5*x34^2*a3^3*a1^2 - 180*a6^5*a5^6*x34^2*a3^3*a1^2 + 304*a6^6*a5^4*x34^3*a3^3*a1^2 - 128*a6^5*a5^5*x34^3*a3^3*a1^2 + 304*a6^4*a5^6*x34^3*a3^3*a1^2 - 204*a6^6*a5^3*x34^4*a3^3*a1^2 + 66*a6^5*a5^4*x34^4*a3^3*a1^2 + 66*a6^4*a5^5*x34^4*a3^3*a1^2 - 204*a6^3*a5^6*x34^4*a3^3*a1^2 + 116*a6^6*a5^2*x34^5*a3^3*a1^2 - 136*a6^5*a5^3*x34^5*a3^3*a1^2 + 228*a6^4*a5^4*x34^5*a3^3*a1^2 - 136*a6^3*a5^5*x34^5*a3^3*a1^2 + 116*a6^2*a5^6*x34^5*a3^3*a1^2 - 4*a6^6*a5*x34^6*a3^3*a1^2 - 28*a6^5*a5^2*x34^6*a3^3*a1^2 - 4*a6^4*a5^3*x34^6*a3^3*a1^2 - 4*a6^3*a5^4*x34^6*a3^3*a1^2 - 28*a6^2*a5^5*x34^6*a3^3*a1^2 - 4*a6*a5^6*x34^6*a3^3*a1^2 + 32*a6^6*a5^6*a3^4*a1^2 - 170*a6^6*a5^5*x34*a3^4*a1^2 - 170*a6^5*a5^6*x34*a3^4*a1^2 + 352*a6^6*a5^4*x34^2*a3^4*a1^2 - 24*a6^5*a5^5*x34^2*a3^4*a1^2 + 352*a6^4*a5^6*x34^2*a3^4*a1^2 - 380*a6^6*a5^3*x34^3*a3^4*a1^2 + 220*a6^5*a5^4*x34^3*a3^4*a1^2 + 220*a6^4*a5^5*x34^3*a3^4*a1^2 - 380*a6^3*a5^6*x34^3*a3^4*a1^2 + 252*a6^6*a5^2*x34^4*a3^4*a1^2 - 224*a6^5*a5^3*x34^4*a3^4*a1^2 + 228*a6^4*a5^4*x34^4*a3^4*a1^2 - 224*a6^3*a5^5*x34^4*a3^4*a1^2 + 252*a6^2*a5^6*x34^4*a3^4*a1^2 - 22*a6^6*a5*x34^5*a3^4*a1^2 - 168*a6^5*a5^2*x34^5*a3^4*a1^2 + 12*a6^4*a5^3*x34^5*a3^4*a1^2 + 12*a6^3*a5^4*x34^5*a3^4*a1^2 - 168*a6^2*a5^5*x34^5*a3^4*a1^2 - 22*a6*a5^6*x34^5*a3^4*a1^2 + 8*a6^6*x34^6*a3^4*a1^2 + 2*a6^5*a5*x34^6*a3^4*a1^2 + 32*a6^4*a5^2*x34^6*a3^4*a1^2 - 4*a6^3*a5^3*x34^6*a3^4*a1^2 + 32*a6^2*a5^4*x34^6*a3^4*a1^2 + 2*a6*a5^5*x34^6*a3^4*a1^2 + 8*a5^6*x34^6*a3^4*a1^2 - 68*a6^6*a5^5*a3^5*a1^2 - 68*a6^5*a5^6*a3^5*a1^2 + 240*a6^6*a5^4*x34*a3^5*a1^2 + 48*a6^5*a5^5*x34*a3^5*a1^2 + 240*a6^4*a5^6*x34*a3^5*a1^2 - 404*a6^6*a5^3*x34^2*a3^5*a1^2 + 354*a6^5*a5^4*x34^2*a3^5*a1^2 + 354*a6^4*a5^5*x34^2*a3^5*a1^2 - 404*a6^3*a5^6*x34^2*a3^5*a1^2 + 300*a6^6*a5^2*x34^3*a3^5*a1^2 - 64*a6^5*a5^3*x34^3*a3^5*a1^2 - 692*a6^4*a5^4*x34^3*a3^5*a1^2 - 64*a6^3*a5^5*x34^3*a3^5*a1^2 + 300*a6^2*a5^6*x34^3*a3^5*a1^2 - 48*a6^6*a5*x34^4*a3^5*a1^2 - 420*a6^5*a5^2*x34^4*a3^5*a1^2 + 156*a6^4*a5^3*x34^4*a3^5*a1^2 + 156*a6^3*a5^4*x34^4*a3^5*a1^2 - 420*a6^2*a5^5*x34^4*a3^5*a1^2 - 48*a6*a5^6*x34^4*a3^5*a1^2 + 40*a6^6*x34^5*a3^5*a1^2 + 12*a6^5*a5*x34^5*a3^5*a1^2 + 192*a6^4*a5^2*x34^5*a3^5*a1^2 + 8*a6^3*a5^3*x34^5*a3^5*a1^2 + 192*a6^2*a5^4*x34^5*a3^5*a1^2 + 12*a6*a5^5*x34^5*a3^5*a1^2 + 40*a5^6*x34^5*a3^5*a1^2 - 8*a6^5*x34^6*a3^5*a1^2 + 2*a6^4*a5*x34^6*a3^5*a1^2 - 28*a6^3*a5^2*x34^6*a3^5*a1^2 - 28*a6^2*a5^3*x34^6*a3^5*a1^2 + 2*a6*a5^4*x34^6*a3^5*a1^2 - 8*a5^5*x34^6*a3^5*a1^2 + 80*a6^6*a5^4*a3^6*a1^2 + 16*a6^5*a5^5*a3^6*a1^2 + 80*a6^4*a5^6*a3^6*a1^2 - 252*a6^6*a5^3*x34*a3^6*a1^2 + 266*a6^5*a5^4*x34*a3^6*a1^2 + 266*a6^4*a5^5*x34*a3^6*a1^2 - 252*a6^3*a5^6*x34*a3^6*a1^2 + 212*a6^6*a5^2*x34^2*a3^6*a1^2 + 184*a6^5*a5^3*x34^2*a3^6*a1^2 - 1612*a6^4*a5^4*x34^2*a3^6*a1^2 + 184*a6^3*a5^5*x34^2*a3^6*a1^2 + 212*a6^2*a5^6*x34^2*a3^6*a1^2 - 56*a6^6*a5*x34^3*a3^6*a1^2 - 588*a6^5*a5^2*x34^3*a3^6*a1^2 + 420*a6^4*a5^3*x34^3*a3^6*a1^2 + 420*a6^3*a5^4*x34^3*a3^6*a1^2 - 588*a6^2*a5^5*x34^3*a3^6*a1^2 - 56*a6*a5^6*x34^3*a3^6*a1^2 + 88*a6^6*x34^4*a3^6*a1^2 + 32*a6^5*a5*x34^4*a3^6*a1^2 + 512*a6^4*a5^2*x34^4*a3^6*a1^2 + 96*a6^3*a5^3*x34^4*a3^6*a1^2 + 512*a6^2*a5^4*x34^4*a3^6*a1^2 + 32*a6*a5^5*x34^4*a3^6*a1^2 + 88*a5^6*x34^4*a3^6*a1^2 - 56*a6^5*x34^5*a3^6*a1^2 + 14*a6^4*a5*x34^5*a3^6*a1^2 - 196*a6^3*a5^2*x34^5*a3^6*a1^2 - 196*a6^2*a5^3*x34^5*a3^6*a1^2 + 14*a6*a5^4*x34^5*a3^6*a1^2 - 56*a5^5*x34^5*a3^6*a1^2 + 8*a6^4*x34^6*a3^6*a1^2 - 4*a6^3*a5*x34^6*a3^6*a1^2 + 24*a6^2*a5^2*x34^6*a3^6*a1^2 - 4*a6*a5^3*x34^6*a3^6*a1^2 + 8*a5^4*x34^6*a3^6*a1^2 - 72*a6^6*a5^3*a3^7*a1^2 + 76*a6^5*a5^4*a3^7*a1^2 + 76*a6^4*a5^5*a3^7*a1^2 - 72*a6^3*a5^6*a3^7*a1^2 + 96*a6^6*a5^2*x34*a3^7*a1^2 + 176*a6^5*a5^3*x34*a3^7*a1^2 - 1184*a6^4*a5^4*x34*a3^7*a1^2 + 176*a6^3*a5^5*x34*a3^7*a1^2 + 96*a6^2*a5^6*x34*a3^7*a1^2 - 40*a6^6*a5*x34^2*a3^7*a1^2 - 504*a6^5*a5^2*x34^2*a3^7*a1^2 + 504*a6^4*a5^3*x34^2*a3^7*a1^2 + 504*a6^3*a5^4*x34^2*a3^7*a1^2 - 504*a6^2*a5^5*x34^2*a3^7*a1^2 - 40*a6*a5^6*x34^2*a3^7*a1^2 + 112*a6^6*x34^3*a3^7*a1^2 + 48*a6^5*a5*x34^3*a3^7*a1^2 + 768*a6^4*a5^2*x34^3*a3^7*a1^2 + 224*a6^3*a5^3*x34^3*a3^7*a1^2 + 768*a6^2*a5^4*x34^3*a3^7*a1^2 + 48*a6*a5^5*x34^3*a3^7*a1^2 + 112*a5^6*x34^3*a3^7*a1^2 - 160*a6^5*x34^4*a3^7*a1^2 + 40*a6^4*a5*x34^4*a3^7*a1^2 - 560*a6^3*a5^2*x34^4*a3^7*a1^2 - 560*a6^2*a5^3*x34^4*a3^7*a1^2 + 40*a6*a5^4*x34^4*a3^7*a1^2 - 160*a5^5*x34^4*a3^7*a1^2 + 48*a6^4*x34^5*a3^7*a1^2 - 24*a6^3*a5*x34^5*a3^7*a1^2 + 144*a6^2*a5^2*x34^5*a3^7*a1^2 - 24*a6*a5^3*x34^5*a3^7*a1^2 + 48*a5^4*x34^5*a3^7*a1^2 + 24*a6^6*a5^2*a3^8*a1^2 + 44*a6^5*a5^3*a3^8*a1^2 - 296*a6^4*a5^4*a3^8*a1^2 + 44*a6^3*a5^5*a3^8*a1^2 + 24*a6^2*a5^6*a3^8*a1^2 - 18*a6^6*a5*x34*a3^8*a1^2 - 252*a6^5*a5^2*x34*a3^8*a1^2 + 288*a6^4*a5^3*x34*a3^8*a1^2 + 288*a6^3*a5^4*x34*a3^8*a1^2 - 252*a6^2*a5^5*x34*a3^8*a1^2 - 18*a6*a5^6*x34*a3^8*a1^2 + 88*a6^6*x34^2*a3^8*a1^2 + 42*a6^5*a5*x34^2*a3^8*a1^2 + 672*a6^4*a5^2*x34^2*a3^8*a1^2 + 236*a6^3*a5^3*x34^2*a3^8*a1^2 + 672*a6^2*a5^4*x34^2*a3^8*a1^2 + 42*a6*a5^5*x34^2*a3^8*a1^2 + 88*a5^6*x34^2*a3^8*a1^2 - 240*a6^5*x34^3*a3^8*a1^2 + 60*a6^4*a5*x34^3*a3^8*a1^2 - 840*a6^3*a5^2*x34^3*a3^8*a1^2 - 840*a6^2*a5^3*x34^3*a3^8*a1^2 + 60*a6*a5^4*x34^3*a3^8*a1^2 - 240*a5^5*x34^3*a3^8*a1^2 + 120*a6^4*x34^4*a3^8*a1^2 - 60*a6^3*a5*x34^4*a3^8*a1^2 + 360*a6^2*a5^2*x34^4*a3^8*a1^2 - 60*a6*a5^3*x34^4*a3^8*a1^2 + 120*a5^4*x34^4*a3^8*a1^2 - 4*a6^6*a5*a3^9*a1^2 - 56*a6^5*a5^2*a3^9*a1^2 + 64*a6^4*a5^3*a3^9*a1^2 + 64*a6^3*a5^4*a3^9*a1^2 - 56*a6^2*a5^5*a3^9*a1^2 - 4*a6*a5^6*a3^9*a1^2 + 40*a6^6*x34*a3^9*a1^2 + 20*a6^5*a5*x34*a3^9*a1^2 + 320*a6^4*a5^2*x34*a3^9*a1^2 + 120*a6^3*a5^3*x34*a3^9*a1^2 + 320*a6^2*a5^4*x34*a3^9*a1^2 + 20*a6*a5^5*x34*a3^9*a1^2 + 40*a5^6*x34*a3^9*a1^2 - 200*a6^5*x34^2*a3^9*a1^2 + 50*a6^4*a5*x34^2*a3^9*a1^2 - 700*a6^3*a5^2*x34^2*a3^9*a1^2 - 700*a6^2*a5^3*x34^2*a3^9*a1^2 + 50*a6*a5^4*x34^2*a3^9*a1^2 - 200*a5^5*x34^2*a3^9*a1^2 + 160*a6^4*x34^3*a3^9*a1^2 - 80*a6^3*a5*x34^3*a3^9*a1^2 + 480*a6^2*a5^2*x34^3*a3^9*a1^2 - 80*a6*a5^3*x34^3*a3^9*a1^2 + 160*a5^4*x34^3*a3^9*a1^2 + 8*a6^6*a3^10*a1^2 + 4*a6^5*a5*a3^10*a1^2 + 64*a6^4*a5^2*a3^10*a1^2 + 24*a6^3*a5^3*a3^10*a1^2 + 64*a6^2*a5^4*a3^10*a1^2 + 4*a6*a5^5*a3^10*a1^2 + 8*a5^6*a3^10*a1^2 - 88*a6^5*x34*a3^10*a1^2 + 22*a6^4*a5*x34*a3^10*a1^2 - 308*a6^3*a5^2*x34*a3^10*a1^2 - 308*a6^2*a5^3*x34*a3^10*a1^2 + 22*a6*a5^4*x34*a3^10*a1^2 - 88*a5^5*x34*a3^10*a1^2 + 120*a6^4*x34^2*a3^10*a1^2 - 60*a6^3*a5*x34^2*a3^10*a1^2 + 360*a6^2*a5^2*x34^2*a3^10*a1^2 - 60*a6*a5^3*x34^2*a3^10*a1^2 + 120*a5^4*x34^2*a3^10*a1^2 - 16*a6^5*a3^11*a1^2 + 4*a6^4*a5*a3^11*a1^2 - 56*a6^3*a5^2*a3^11*a1^2 - 56*a6^2*a5^3*a3^11*a1^2 + 4*a6*a5^4*a3^11*a1^2 - 16*a5^5*a3^11*a1^2 + 48*a6^4*x34*a3^11*a1^2 - 24*a6^3*a5*x34*a3^11*a1^2 + 144*a6^2*a5^2*x34*a3^11*a1^2 - 24*a6*a5^3*x34*a3^11*a1^2 + 48*a5^4*x34*a3^11*a1^2 + 8*a6^4*a3^12*a1^2 - 4*a6^3*a5*a3^12*a1^2 + 24*a6^2*a5^2*a3^12*a1^2 - 4*a6*a5^3*a3^12*a1^2 + 8*a5^4*a3^12*a1^2 - 4*a6^6*a5^6*x34^3*a2*a1^2 + 2*a6^6*a5^5*x34^4*a2*a1^2 + 2*a6^5*a5^6*x34^4*a2*a1^2 + 2*a6^6*a5^4*x34^5*a2*a1^2 + 2*a6^4*a5^6*x34^5*a2*a1^2 - 4*a6^6*a5^3*x34^6*a2*a1^2 + 2*a6^5*a5^4*x34^6*a2*a1^2 + 2*a6^4*a5^5*x34^6*a2*a1^2 - 4*a6^3*a5^6*x34^6*a2*a1^2 - 36*a6^6*a5^6*x34^2*a3*a2*a1^2 - 40*a6^6*a5^5*x34^3*a3*a2*a1^2 - 40*a6^5*a5^6*x34^3*a3*a2*a1^2 + 10*a6^6*a5^4*x34^4*a3*a2*a1^2 + 120*a6^5*a5^5*x34^4*a3*a2*a1^2 + 10*a6^4*a5^6*x34^4*a3*a2*a1^2 - 72*a6^6*a5^3*x34^5*a3*a2*a1^2 + 132*a6^5*a5^4*x34^5*a3*a2*a1^2 + 132*a6^4*a5^5*x34^5*a3*a2*a1^2 - 72*a6^3*a5^6*x34^5*a3*a2*a1^2 - 24*a6^6*a5^2*x34^6*a3*a2*a1^2 - 48*a6^5*a5^3*x34^6*a3*a2*a1^2 - 48*a6^3*a5^5*x34^6*a3*a2*a1^2 - 24*a6^2*a5^6*x34^6*a3*a2*a1^2 - 84*a6^6*a5^6*x34*a3^2*a2*a1^2 - 24*a6^6*a5^5*x34^2*a3^2*a2*a1^2 - 24*a6^5*a5^6*x34^2*a3^2*a2*a1^2 + 56*a6^6*a5^4*x34^3*a3^2*a2*a1^2 + 624*a6^5*a5^5*x34^3*a3^2*a2*a1^2 + 56*a6^4*a5^6*x34^3*a3^2*a2*a1^2 - 264*a6^6*a5^3*x34^4*a3^2*a2*a1^2 + 222*a6^5*a5^4*x34^4*a3^2*a2*a1^2 + 222*a6^4*a5^5*x34^4*a3^2*a2*a1^2 - 264*a6^3*a5^6*x34^4*a3^2*a2*a1^2 - 36*a6^6*a5^2*x34^5*a3^2*a2*a1^2 - 144*a6^5*a5^3*x34^5*a3^2*a2*a1^2 - 408*a6^4*a5^4*x34^5*a3^2*a2*a1^2 - 144*a6^3*a5^5*x34^5*a3^2*a2*a1^2 - 36*a6^2*a5^6*x34^5*a3^2*a2*a1^2 - 24*a6^6*a5*x34^6*a3^2*a2*a1^2 + 108*a6^5*a5^2*x34^6*a3^2*a2*a1^2 + 36*a6^4*a5^3*x34^6*a3^2*a2*a1^2 + 36*a6^3*a5^4*x34^6*a3^2*a2*a1^2 + 108*a6^2*a5^5*x34^6*a3^2*a2*a1^2 - 24*a6*a5^6*x34^6*a3^2*a2*a1^2 - 56*a6^6*a5^6*a3^3*a2*a1^2 + 32*a6^6*a5^5*x34*a3^3*a2*a1^2 + 32*a6^5*a5^6*x34*a3^3*a2*a1^2 + 164*a6^6*a5^4*x34^2*a3^3*a2*a1^2 + 1296*a6^5*a5^5*x34^2*a3^3*a2*a1^2 + 164*a6^4*a5^6*x34^2*a3^3*a2*a1^2 - 512*a6^6*a5^3*x34^3*a3^3*a2*a1^2 - 528*a6^5*a5^4*x34^3*a3^3*a2*a1^2 - 528*a6^4*a5^5*x34^3*a3^3*a2*a1^2 - 512*a6^3*a5^6*x34^3*a3^3*a2*a1^2 + 216*a6^6*a5^2*x34^4*a3^3*a2*a1^2 - 136*a6^5*a5^3*x34^4*a3^3*a2*a1^2 - 1284*a6^4*a5^4*x34^4*a3^3*a2*a1^2 - 136*a6^3*a5^5*x34^4*a3^3*a2*a1^2 + 216*a6^2*a5^6*x34^4*a3^3*a2*a1^2 - 192*a6^6*a5*x34^5*a3^3*a2*a1^2 + 792*a6^5*a5^2*x34^5*a3^3*a2*a1^2 + 80*a6^4*a5^3*x34^5*a3^3*a2*a1^2 + 80*a6^3*a5^4*x34^5*a3^3*a2*a1^2 + 792*a6^2*a5^5*x34^5*a3^3*a2*a1^2 - 192*a6*a5^6*x34^5*a3^3*a2*a1^2 - 4*a6^6*x34^6*a3^3*a2*a1^2 - 48*a6^5*a5*x34^6*a3^3*a2*a1^2 + 36*a6^4*a5^2*x34^6*a3^3*a2*a1^2 - 96*a6^3*a5^3*x34^6*a3^3*a2*a1^2 + 36*a6^2*a5^4*x34^6*a3^3*a2*a1^2 - 48*a6*a5^5*x34^6*a3^3*a2*a1^2 - 4*a5^6*x34^6*a3^3*a2*a1^2 + 16*a6^6*a5^5*a3^4*a2*a1^2 + 16*a6^5*a5^6*a3^4*a2*a1^2 + 190*a6^6*a5^4*x34*a3^4*a2*a1^2 + 1320*a6^5*a5^5*x34*a3^4*a2*a1^2 + 190*a6^4*a5^6*x34*a3^4*a2*a1^2 - 576*a6^6*a5^3*x34^2*a3^4*a2*a1^2 - 2034*a6^5*a5^4*x34^2*a3^4*a2*a1^2 - 2034*a6^4*a5^5*x34^2*a3^4*a2*a1^2 - 576*a6^3*a5^6*x34^2*a3^4*a2*a1^2 + 780*a6^6*a5^2*x34^3*a3^4*a2*a1^2 - 200*a6^5*a5^3*x34^3*a3^4*a2*a1^2 - 300*a6^4*a5^4*x34^3*a3^4*a2*a1^2 - 200*a6^3*a5^5*x34^3*a3^4*a2*a1^2 + 780*a6^2*a5^6*x34^3*a3^4*a2*a1^2 - 600*a6^6*a5*x34^4*a3^4*a2*a1^2 + 1932*a6^5*a5^2*x34^4*a3^4*a2*a1^2 + 616*a6^4*a5^3*x34^4*a3^4*a2*a1^2 + 616*a6^3*a5^4*x34^4*a3^4*a2*a1^2 + 1932*a6^2*a5^5*x34^4*a3^4*a2*a1^2 - 600*a6*a5^6*x34^4*a3^4*a2*a1^2 - 22*a6^6*x34^5*a3^4*a2*a1^2 - 168*a6^5*a5*x34^5*a3^4*a2*a1^2 - 192*a6^4*a5^2*x34^5*a3^4*a2*a1^2 - 712*a6^3*a5^3*x34^5*a3^4*a2*a1^2 - 192*a6^2*a5^4*x34^5*a3^4*a2*a1^2 - 168*a6*a5^5*x34^5*a3^4*a2*a1^2 - 22*a5^6*x34^5*a3^4*a2*a1^2 + 2*a6^5*x34^6*a3^4*a2*a1^2 + 36*a6^3*a5^2*x34^6*a3^4*a2*a1^2 + 36*a6^2*a5^3*x34^6*a3^4*a2*a1^2 + 2*a5^5*x34^6*a3^4*a2*a1^2 + 76*a6^6*a5^4*a3^5*a2*a1^2 + 528*a6^5*a5^5*a3^5*a2*a1^2 + 76*a6^4*a5^6*a3^5*a2*a1^2 - 384*a6^6*a5^3*x34*a3^5*a2*a1^2 - 2124*a6^5*a5^4*x34*a3^5*a2*a1^2 - 2124*a6^4*a5^5*x34*a3^5*a2*a1^2 - 384*a6^3*a5^6*x34*a3^5*a2*a1^2 + 1152*a6^6*a5^2*x34^2*a3^5*a2*a1^2 - 360*a6^5*a5^3*x34^2*a3^5*a2*a1^2 + 2316*a6^4*a5^4*x34^2*a3^5*a2*a1^2 - 360*a6^3*a5^5*x34^2*a3^5*a2*a1^2 + 1152*a6^2*a5^6*x34^2*a3^5*a2*a1^2 - 1008*a6^6*a5*x34^3*a3^5*a2*a1^2 + 2112*a6^5*a5^2*x34^3*a3^5*a2*a1^2 + 2248*a6^4*a5^3*x34^3*a3^5*a2*a1^2 + 2248*a6^3*a5^4*x34^3*a3^5*a2*a1^2 + 2112*a6^2*a5^5*x34^3*a3^5*a2*a1^2 - 1008*a6*a5^6*x34^3*a3^5*a2*a1^2 - 48*a6^6*x34^4*a3^5*a2*a1^2 - 1908*a6^4*a5^2*x34^4*a3^5*a2*a1^2 - 2256*a6^3*a5^3*x34^4*a3^5*a2*a1^2 - 1908*a6^2*a5^4*x34^4*a3^5*a2*a1^2 - 48*a5^6*x34^4*a3^5*a2*a1^2 + 12*a6^5*x34^5*a3^5*a2*a1^2 + 120*a6^4*a5*x34^5*a3^5*a2*a1^2 + 360*a6^3*a5^2*x34^5*a3^5*a2*a1^2 + 360*a6^2*a5^3*x34^5*a3^5*a2*a1^2 + 120*a6*a5^4*x34^5*a3^5*a2*a1^2 + 12*a5^5*x34^5*a3^5*a2*a1^2 + 2*a6^4*x34^6*a3^5*a2*a1^2 - 48*a6^3*a5*x34^6*a3^5*a2*a1^2 + 108*a6^2*a5^2*x34^6*a3^5*a2*a1^2 - 48*a6*a5^3*x34^6*a3^5*a2*a1^2 + 2*a5^4*x34^6*a3^5*a2*a1^2 - 128*a6^6*a5^3*a3^6*a2*a1^2 - 708*a6^5*a5^4*a3^6*a2*a1^2 - 708*a6^4*a5^5*a3^6*a2*a1^2 - 128*a6^3*a5^6*a3^6*a2*a1^2 + 840*a6^6*a5^2*x34*a3^6*a2*a1^2 - 280*a6^5*a5^3*x34*a3^6*a2*a1^2 + 2436*a6^4*a5^4*x34*a3^6*a2*a1^2 - 280*a6^3*a5^5*x34*a3^6*a2*a1^2 + 840*a6^2*a5^6*x34*a3^6*a2*a1^2 - 1008*a6^6*a5*x34^2*a3^6*a2*a1^2 + 1152*a6^5*a5^2*x34^2*a3^6*a2*a1^2 + 3344*a6^4*a5^3*x34^2*a3^6*a2*a1^2 + 3344*a6^3*a5^4*x34^2*a3^6*a2*a1^2 + 1152*a6^2*a5^5*x34^2*a3^6*a2*a1^2 - 1008*a6*a5^6*x34^2*a3^6*a2*a1^2 - 56*a6^6*x34^3*a3^6*a2*a1^2 + 672*a6^5*a5*x34^3*a3^6*a2*a1^2 - 4956*a6^4*a5^2*x34^3*a3^6*a2*a1^2 - 3920*a6^3*a5^3*x34^3*a3^6*a2*a1^2 - 4956*a6^2*a5^4*x34^3*a3^6*a2*a1^2 + 672*a6*a5^5*x34^3*a3^6*a2*a1^2 - 56*a5^6*x34^3*a3^6*a2*a1^2 + 32*a6^5*x34^4*a3^6*a2*a1^2 + 600*a6^4*a5*x34^4*a3^6*a2*a1^2 + 1296*a6^3*a5^2*x34^4*a3^6*a2*a1^2 + 1296*a6^2*a5^3*x34^4*a3^6*a2*a1^2 + 600*a6*a5^4*x34^4*a3^6*a2*a1^2 + 32*a5^5*x34^4*a3^6*a2*a1^2 + 14*a6^4*x34^5*a3^6*a2*a1^2 - 336*a6^3*a5*x34^5*a3^6*a2*a1^2 + 756*a6^2*a5^2*x34^5*a3^6*a2*a1^2 - 336*a6*a5^3*x34^5*a3^6*a2*a1^2 + 14*a5^4*x34^5*a3^6*a2*a1^2 - 4*a6^3*x34^6*a3^6*a2*a1^2 - 24*a6^2*a5*x34^6*a3^6*a2*a1^2 - 24*a6*a5^2*x34^6*a3^6*a2*a1^2 - 4*a5^3*x34^6*a3^6*a2*a1^2 + 240*a6^6*a5^2*a3^7*a2*a1^2 - 80*a6^5*a5^3*a3^7*a2*a1^2 + 696*a6^4*a5^4*a3^7*a2*a1^2 - 80*a6^3*a5^5*a3^7*a2*a1^2 + 240*a6^2*a5^6*a3^7*a2*a1^2 - 576*a6^6*a5*x34*a3^7*a2*a1^2 + 384*a6^5*a5^2*x34*a3^7*a2*a1^2 + 2224*a6^4*a5^3*x34*a3^7*a2*a1^2 + 2224*a6^3*a5^4*x34*a3^7*a2*a1^2 + 384*a6^2*a5^5*x34*a3^7*a2*a1^2 - 576*a6*a5^6*x34*a3^7*a2*a1^2 - 40*a6^6*x34^2*a3^7*a2*a1^2 + 1056*a6^5*a5*x34^2*a3^7*a2*a1^2 - 5880*a6^4*a5^2*x34^2*a3^7*a2*a1^2 - 3904*a6^3*a5^3*x34^2*a3^7*a2*a1^2 - 5880*a6^2*a5^4*x34^2*a3^7*a2*a1^2 + 1056*a6*a5^5*x34^2*a3^7*a2*a1^2 - 40*a5^6*x34^2*a3^7*a2*a1^2 + 48*a6^5*x34^3*a3^7*a2*a1^2 + 1200*a6^4*a5*x34^3*a3^7*a2*a1^2 + 2304*a6^3*a5^2*x34^3*a3^7*a2*a1^2 + 2304*a6^2*a5^3*x34^3*a3^7*a2*a1^2 + 1200*a6*a5^4*x34^3*a3^7*a2*a1^2 + 48*a5^5*x34^3*a3^7*a2*a1^2 + 40*a6^4*x34^4*a3^7*a2*a1^2 - 960*a6^3*a5*x34^4*a3^7*a2*a1^2 + 2160*a6^2*a5^2*x34^4*a3^7*a2*a1^2 - 960*a6*a5^3*x34^4*a3^7*a2*a1^2 + 40*a5^4*x34^4*a3^7*a2*a1^2 - 24*a6^3*x34^5*a3^7*a2*a1^2 - 144*a6^2*a5*x34^5*a3^7*a2*a1^2 - 144*a6*a5^2*x34^5*a3^7*a2*a1^2 - 24*a5^3*x34^5*a3^7*a2*a1^2 - 144*a6^6*a5*a3^8*a2*a1^2 + 96*a6^5*a5^2*a3^8*a2*a1^2 + 556*a6^4*a5^3*a3^8*a2*a1^2 + 556*a6^3*a5^4*a3^8*a2*a1^2 + 96*a6^2*a5^5*a3^8*a2*a1^2 - 144*a6*a5^6*a3^8*a2*a1^2 - 18*a6^6*x34*a3^8*a2*a1^2 + 648*a6^5*a5*x34*a3^8*a2*a1^2 - 3348*a6^4*a5^2*x34*a3^8*a2*a1^2 - 2088*a6^3*a5^3*x34*a3^8*a2*a1^2 - 3348*a6^2*a5^4*x34*a3^8*a2*a1^2 + 648*a6*a5^5*x34*a3^8*a2*a1^2 - 18*a5^6*x34*a3^8*a2*a1^2 + 42*a6^5*x34^2*a3^8*a2*a1^2 + 1200*a6^4*a5*x34^2*a3^8*a2*a1^2 + 2196*a6^3*a5^2*x34^2*a3^8*a2*a1^2 + 2196*a6^2*a5^3*x34^2*a3^8*a2*a1^2 + 1200*a6*a5^4*x34^2*a3^8*a2*a1^2 + 42*a5^5*x34^2*a3^8*a2*a1^2 + 60*a6^4*x34^3*a3^8*a2*a1^2 - 1440*a6^3*a5*x34^3*a3^8*a2*a1^2 + 3240*a6^2*a5^2*x34^3*a3^8*a2*a1^2 - 1440*a6*a5^3*x34^3*a3^8*a2*a1^2 + 60*a5^4*x34^3*a3^8*a2*a1^2 - 60*a6^3*x34^4*a3^8*a2*a1^2 - 360*a6^2*a5*x34^4*a3^8*a2*a1^2 - 360*a6*a5^2*x34^4*a3^8*a2*a1^2 - 60*a5^3*x34^4*a3^8*a2*a1^2 - 4*a6^6*a3^9*a2*a1^2 + 144*a6^5*a5*a3^9*a2*a1^2 - 744*a6^4*a5^2*a3^9*a2*a1^2 - 464*a6^3*a5^3*a3^9*a2*a1^2 - 744*a6^2*a5^4*a3^9*a2*a1^2 + 144*a6*a5^5*a3^9*a2*a1^2 - 4*a5^6*a3^9*a2*a1^2 + 20*a6^5*x34*a3^9*a2*a1^2 + 600*a6^4*a5*x34*a3^9*a2*a1^2 + 1080*a6^3*a5^2*x34*a3^9*a2*a1^2 + 1080*a6^2*a5^3*x34*a3^9*a2*a1^2 + 600*a6*a5^4*x34*a3^9*a2*a1^2 + 20*a5^5*x34*a3^9*a2*a1^2 + 50*a6^4*x34^2*a3^9*a2*a1^2 - 1200*a6^3*a5*x34^2*a3^9*a2*a1^2 + 2700*a6^2*a5^2*x34^2*a3^9*a2*a1^2 - 1200*a6*a5^3*x34^2*a3^9*a2*a1^2 + 50*a5^4*x34^2*a3^9*a2*a1^2 - 80*a6^3*x34^3*a3^9*a2*a1^2 - 480*a6^2*a5*x34^3*a3^9*a2*a1^2 - 480*a6*a5^2*x34^3*a3^9*a2*a1^2 - 80*a5^3*x34^3*a3^9*a2*a1^2 + 4*a6^5*a3^10*a2*a1^2 + 120*a6^4*a5*a3^10*a2*a1^2 + 216*a6^3*a5^2*a3^10*a2*a1^2 + 216*a6^2*a5^3*a3^10*a2*a1^2 + 120*a6*a5^4*a3^10*a2*a1^2 + 4*a5^5*a3^10*a2*a1^2 + 22*a6^4*x34*a3^10*a2*a1^2 - 528*a6^3*a5*x34*a3^10*a2*a1^2 + 1188*a6^2*a5^2*x34*a3^10*a2*a1^2 - 528*a6*a5^3*x34*a3^10*a2*a1^2 + 22*a5^4*x34*a3^10*a2*a1^2 - 60*a6^3*x34^2*a3^10*a2*a1^2 - 360*a6^2*a5*x34^2*a3^10*a2*a1^2 - 360*a6*a5^2*x34^2*a3^10*a2*a1^2 - 60*a5^3*x34^2*a3^10*a2*a1^2 + 4*a6^4*a3^11*a2*a1^2 - 96*a6^3*a5*a3^11*a2*a1^2 + 216*a6^2*a5^2*a3^11*a2*a1^2 - 96*a6*a5^3*a3^11*a2*a1^2 + 4*a5^4*a3^11*a2*a1^2 - 24*a6^3*x34*a3^11*a2*a1^2 - 144*a6^2*a5*x34*a3^11*a2*a1^2 - 144*a6*a5^2*x34*a3^11*a2*a1^2 - 24*a5^3*x34*a3^11*a2*a1^2 - 4*a6^3*a3^12*a2*a1^2 - 24*a6^2*a5*a3^12*a2*a1^2 - 24*a6*a5^2*a3^12*a2*a1^2 - 4*a5^3*a3^12*a2*a1^2 + 24*a6^6*a5^6*x34^2*a2^2*a1^2 - 28*a6^6*a5^5*x34^3*a2^2*a1^2 - 28*a6^5*a5^6*x34^3*a2^2*a1^2 + 32*a6^6*a5^4*x34^4*a2^2*a1^2 + 32*a6^4*a5^6*x34^4*a2^2*a1^2 - 28*a6^6*a5^3*x34^5*a2^2*a1^2 - 28*a6^3*a5^6*x34^5*a2^2*a1^2 + 24*a6^6*a5^2*x34^6*a2^2*a1^2 - 28*a6^5*a5^3*x34^6*a2^2*a1^2 + 32*a6^4*a5^4*x34^6*a2^2*a1^2 - 28*a6^3*a5^5*x34^6*a2^2*a1^2 + 24*a6^2*a5^6*x34^6*a2^2*a1^2 + 24*a6^6*a5^6*x34*a3*a2^2*a1^2 + 24*a6^6*a5^5*x34^2*a3*a2^2*a1^2 + 24*a6^5*a5^6*x34^2*a3*a2^2*a1^2 + 164*a6^6*a5^4*x34^3*a3*a2^2*a1^2 + 144*a6^5*a5^5*x34^3*a3*a2^2*a1^2 + 164*a6^4*a5^6*x34^3*a3*a2^2*a1^2 - 104*a6^6*a5^3*x34^4*a3*a2^2*a1^2 - 408*a6^5*a5^4*x34^4*a3*a2^2*a1^2 - 408*a6^4*a5^5*x34^4*a3*a2^2*a1^2 - 104*a6^3*a5^6*x34^4*a3*a2^2*a1^2 + 252*a6^6*a5^2*x34^5*a3*a2^2*a1^2 - 24*a6^5*a5^3*x34^5*a3*a2^2*a1^2 - 216*a6^4*a5^4*x34^5*a3*a2^2*a1^2 - 24*a6^3*a5^5*x34^5*a3*a2^2*a1^2 + 252*a6^2*a5^6*x34^5*a3*a2^2*a1^2 - 24*a6^6*a5*x34^6*a3*a2^2*a1^2 + 108*a6^5*a5^2*x34^6*a3*a2^2*a1^2 + 36*a6^4*a5^3*x34^6*a3*a2^2*a1^2 + 36*a6^3*a5^4*x34^6*a3*a2^2*a1^2 + 108*a6^2*a5^5*x34^6*a3*a2^2*a1^2 - 24*a6*a5^6*x34^6*a3*a2^2*a1^2 + 24*a6^6*a5^6*a3^2*a2^2*a1^2 + 240*a6^6*a5^5*x34*a3^2*a2^2*a1^2 + 240*a6^5*a5^6*x34*a3^2*a2^2*a1^2 - 132*a6^6*a5^4*x34^2*a3^2*a2^2*a1^2 - 864*a6^5*a5^5*x34^2*a3^2*a2^2*a1^2 - 132*a6^4*a5^6*x34^2*a3^2*a2^2*a1^2 + 8*a6^6*a5^3*x34^3*a3^2*a2^2*a1^2 - 876*a6^5*a5^4*x34^3*a3^2*a2^2*a1^2 - 876*a6^4*a5^5*x34^3*a3^2*a2^2*a1^2 + 8*a6^3*a5^6*x34^3*a3^2*a2^2*a1^2 + 468*a6^6*a5^2*x34^4*a3^2*a2^2*a1^2 + 1056*a6^5*a5^3*x34^4*a3^2*a2^2*a1^2 - 768*a6^4*a5^4*x34^4*a3^2*a2^2*a1^2 + 1056*a6^3*a5^5*x34^4*a3^2*a2^2*a1^2 + 468*a6^2*a5^6*x34^4*a3^2*a2^2*a1^2 - 36*a6^6*a5*x34^5*a3^2*a2^2*a1^2 - 648*a6^5*a5^2*x34^5*a3^2*a2^2*a1^2 + 972*a6^4*a5^3*x34^5*a3^2*a2^2*a1^2 + 972*a6^3*a5^4*x34^5*a3^2*a2^2*a1^2 - 648*a6^2*a5^5*x34^5*a3^2*a2^2*a1^2 - 36*a6*a5^6*x34^5*a3^2*a2^2*a1^2 + 24*a6^6*x34^6*a3^2*a2^2*a1^2 + 108*a6^5*a5*x34^6*a3^2*a2^2*a1^2 - 432*a6^4*a5^2*x34^6*a3^2*a2^2*a1^2 + 144*a6^3*a5^3*x34^6*a3^2*a2^2*a1^2 - 432*a6^2*a5^4*x34^6*a3^2*a2^2*a1^2 + 108*a6*a5^5*x34^6*a3^2*a2^2*a1^2 + 24*a5^6*x34^6*a3^2*a2^2*a1^2 + 160*a6^6*a5^5*a3^3*a2^2*a1^2 + 160*a6^5*a5^6*a3^3*a2^2*a1^2 - 592*a6^6*a5^4*x34*a3^3*a2^2*a1^2 - 2016*a6^5*a5^5*x34*a3^3*a2^2*a1^2 - 592*a6^4*a5^6*x34*a3^3*a2^2*a1^2 + 512*a6^6*a5^3*x34^2*a3^3*a2^2*a1^2 + 576*a6^5*a5^4*x34^2*a3^3*a2^2*a1^2 + 576*a6^4*a5^5*x34^2*a3^3*a2^2*a1^2 + 512*a6^3*a5^6*x34^2*a3^3*a2^2*a1^2 - 24*a6^6*a5^2*x34^3*a3^3*a2^2*a1^2 + 3136*a6^5*a5^3*x34^3*a3^3*a2^2*a1^2 - 1464*a6^4*a5^4*x34^3*a3^3*a2^2*a1^2 + 3136*a6^3*a5^5*x34^3*a3^3*a2^2*a1^2 - 24*a6^2*a5^6*x34^3*a3^3*a2^2*a1^2 + 216*a6^6*a5*x34^4*a3^3*a2^2*a1^2 - 4104*a6^5*a5^2*x34^4*a3^3*a2^2*a1^2 + 3128*a6^4*a5^3*x34^4*a3^3*a2^2*a1^2 + 3128*a6^3*a5^4*x34^4*a3^3*a2^2*a1^2 - 4104*a6^2*a5^5*x34^4*a3^3*a2^2*a1^2 + 216*a6*a5^6*x34^4*a3^3*a2^2*a1^2 + 116*a6^6*x34^5*a3^3*a2^2*a1^2 + 792*a6^5*a5*x34^5*a3^3*a2^2*a1^2 - 1836*a6^4*a5^2*x34^5*a3^3*a2^2*a1^2 + 96*a6^3*a5^3*x34^5*a3^3*a2^2*a1^2 - 1836*a6^2*a5^4*x34^5*a3^3*a2^2*a1^2 + 792*a6*a5^5*x34^5*a3^3*a2^2*a1^2 + 116*a5^6*x34^5*a3^3*a2^2*a1^2 - 28*a6^5*x34^6*a3^3*a2^2*a1^2 + 36*a6^4*a5*x34^6*a3^3*a2^2*a1^2 + 144*a6^3*a5^2*x34^6*a3^3*a2^2*a1^2 + 144*a6^2*a5^3*x34^6*a3^3*a2^2*a1^2 + 36*a6*a5^4*x34^6*a3^3*a2^2*a1^2 - 28*a5^5*x34^6*a3^3*a2^2*a1^2 - 296*a6^6*a5^4*a3^4*a2^2*a1^2 - 1008*a6^5*a5^5*a3^4*a2^2*a1^2 - 296*a6^4*a5^6*a3^4*a2^2*a1^2 + 760*a6^6*a5^3*x34*a3^4*a2^2*a1^2 + 1740*a6^5*a5^4*x34*a3^4*a2^2*a1^2 + 1740*a6^4*a5^5*x34*a3^4*a2^2*a1^2 + 760*a6^3*a5^6*x34*a3^4*a2^2*a1^2 - 1152*a6^6*a5^2*x34^2*a3^4*a2^2*a1^2 + 4008*a6^5*a5^3*x34^2*a3^4*a2^2*a1^2 - 1632*a6^4*a5^4*x34^2*a3^4*a2^2*a1^2 + 4008*a6^3*a5^5*x34^2*a3^4*a2^2*a1^2 - 1152*a6^2*a5^6*x34^2*a3^4*a2^2*a1^2 + 780*a6^6*a5*x34^3*a3^4*a2^2*a1^2 - 7020*a6^5*a5^2*x34^3*a3^4*a2^2*a1^2 + 2320*a6^4*a5^3*x34^3*a3^4*a2^2*a1^2 + 2320*a6^3*a5^4*x34^3*a3^4*a2^2*a1^2 - 7020*a6^2*a5^5*x34^3*a3^4*a2^2*a1^2 + 780*a6*a5^6*x34^3*a3^4*a2^2*a1^2 + 252*a6^6*x34^4*a3^4*a2^2*a1^2 + 1932*a6^5*a5*x34^4*a3^4*a2^2*a1^2 - 1908*a6^4*a5^2*x34^4*a3^4*a2^2*a1^2 - 2872*a6^3*a5^3*x34^4*a3^4*a2^2*a1^2 - 1908*a6^2*a5^4*x34^4*a3^4*a2^2*a1^2 + 1932*a6*a5^5*x34^4*a3^4*a2^2*a1^2 + 252*a5^6*x34^4*a3^4*a2^2*a1^2 - 168*a6^5*x34^5*a3^4*a2^2*a1^2 - 192*a6^4*a5*x34^5*a3^4*a2^2*a1^2 + 1620*a6^3*a5^2*x34^5*a3^4*a2^2*a1^2 + 1620*a6^2*a5^3*x34^5*a3^4*a2^2*a1^2 - 192*a6*a5^4*x34^5*a3^4*a2^2*a1^2 - 168*a5^5*x34^5*a3^4*a2^2*a1^2 + 32*a6^4*x34^6*a3^4*a2^2*a1^2 + 36*a6^3*a5*x34^6*a3^4*a2^2*a1^2 - 432*a6^2*a5^2*x34^6*a3^4*a2^2*a1^2 + 36*a6*a5^3*x34^6*a3^4*a2^2*a1^2 + 32*a5^4*x34^6*a3^4*a2^2*a1^2 + 304*a6^6*a5^3*a3^5*a2^2*a1^2 + 696*a6^5*a5^4*a3^5*a2^2*a1^2 + 696*a6^4*a5^5*a3^5*a2^2*a1^2 + 304*a6^3*a5^6*a3^5*a2^2*a1^2 - 1368*a6^6*a5^2*x34*a3^5*a2^2*a1^2 + 2928*a6^5*a5^3*x34*a3^5*a2^2*a1^2 - 1080*a6^4*a5^4*x34*a3^5*a2^2*a1^2 + 2928*a6^3*a5^5*x34*a3^5*a2^2*a1^2 - 1368*a6^2*a5^6*x34*a3^5*a2^2*a1^2 + 1152*a6^6*a5*x34^2*a3^5*a2^2*a1^2 - 5832*a6^5*a5^2*x34^2*a3^5*a2^2*a1^2 - 1872*a6^4*a5^3*x34^2*a3^5*a2^2*a1^2 - 1872*a6^3*a5^4*x34^2*a3^5*a2^2*a1^2 - 5832*a6^2*a5^5*x34^2*a3^5*a2^2*a1^2 + 1152*a6*a5^6*x34^2*a3^5*a2^2*a1^2 + 300*a6^6*x34^3*a3^5*a2^2*a1^2 + 2112*a6^5*a5*x34^3*a3^5*a2^2*a1^2 + 2844*a6^4*a5^2*x34^3*a3^5*a2^2*a1^2 - 10336*a6^3*a5^3*x34^3*a3^5*a2^2*a1^2 + 2844*a6^2*a5^4*x34^3*a3^5*a2^2*a1^2 + 2112*a6*a5^5*x34^3*a3^5*a2^2*a1^2 + 300*a5^6*x34^3*a3^5*a2^2*a1^2 - 420*a6^5*x34^4*a3^5*a2^2*a1^2 - 1908*a6^4*a5*x34^4*a3^5*a2^2*a1^2 + 6696*a6^3*a5^2*x34^4*a3^5*a2^2*a1^2 + 6696*a6^2*a5^3*x34^4*a3^5*a2^2*a1^2 - 1908*a6*a5^4*x34^4*a3^5*a2^2*a1^2 - 420*a5^5*x34^4*a3^5*a2^2*a1^2 + 192*a6^4*x34^5*a3^5*a2^2*a1^2 + 360*a6^3*a5*x34^5*a3^5*a2^2*a1^2 - 3888*a6^2*a5^2*x34^5*a3^5*a2^2*a1^2 + 360*a6*a5^3*x34^5*a3^5*a2^2*a1^2 + 192*a5^4*x34^5*a3^5*a2^2*a1^2 - 28*a6^3*x34^6*a3^5*a2^2*a1^2 + 108*a6^2*a5*x34^6*a3^5*a2^2*a1^2 + 108*a6*a5^2*x34^6*a3^5*a2^2*a1^2 - 28*a5^3*x34^6*a3^5*a2^2*a1^2 - 456*a6^6*a5^2*a3^6*a2^2*a1^2 + 976*a6^5*a5^3*a3^6*a2^2*a1^2 - 360*a6^4*a5^4*a3^6*a2^2*a1^2 + 976*a6^3*a5^5*a3^6*a2^2*a1^2 - 456*a6^2*a5^6*a3^6*a2^2*a1^2 + 840*a6^6*a5*x34*a3^6*a2^2*a1^2 - 3024*a6^5*a5^2*x34*a3^6*a2^2*a1^2 - 2800*a6^4*a5^3*x34*a3^6*a2^2*a1^2 - 2800*a6^3*a5^4*x34*a3^6*a2^2*a1^2 - 3024*a6^2*a5^5*x34*a3^6*a2^2*a1^2 + 840*a6*a5^6*x34*a3^6*a2^2*a1^2 + 212*a6^6*x34^2*a3^6*a2^2*a1^2 + 1152*a6^5*a5*x34^2*a3^6*a2^2*a1^2 + 7668*a6^4*a5^2*x34^2*a3^6*a2^2*a1^2 - 14832*a6^3*a5^3*x34^2*a3^6*a2^2*a1^2 + 7668*a6^2*a5^4*x34^2*a3^6*a2^2*a1^2 + 1152*a6*a5^5*x34^2*a3^6*a2^2*a1^2 + 212*a5^6*x34^2*a3^6*a2^2*a1^2 - 588*a6^5*x34^3*a3^6*a2^2*a1^2 - 4956*a6^4*a5*x34^3*a3^6*a2^2*a1^2 + 13608*a6^3*a5^2*x34^3*a3^6*a2^2*a1^2 + 13608*a6^2*a5^3*x34^3*a3^6*a2^2*a1^2 - 4956*a6*a5^4*x34^3*a3^6*a2^2*a1^2 - 588*a5^5*x34^3*a3^6*a2^2*a1^2 + 512*a6^4*x34^4*a3^6*a2^2*a1^2 + 1296*a6^3*a5*x34^4*a3^6*a2^2*a1^2 - 13392*a6^2*a5^2*x34^4*a3^6*a2^2*a1^2 + 1296*a6*a5^3*x34^4*a3^6*a2^2*a1^2 + 512*a5^4*x34^4*a3^6*a2^2*a1^2 - 196*a6^3*x34^5*a3^6*a2^2*a1^2 + 756*a6^2*a5*x34^5*a3^6*a2^2*a1^2 + 756*a6*a5^2*x34^5*a3^6*a2^2*a1^2 - 196*a5^3*x34^5*a3^6*a2^2*a1^2 + 24*a6^2*x34^6*a3^6*a2^2*a1^2 - 24*a6*a5*x34^6*a3^6*a2^2*a1^2 + 24*a5^2*x34^6*a3^6*a2^2*a1^2 + 240*a6^6*a5*a3^7*a2^2*a1^2 - 864*a6^5*a5^2*a3^7*a2^2*a1^2 - 800*a6^4*a5^3*a3^7*a2^2*a1^2 - 800*a6^3*a5^4*a3^7*a2^2*a1^2 - 864*a6^2*a5^5*a3^7*a2^2*a1^2 + 240*a6*a5^6*a3^7*a2^2*a1^2 + 96*a6^6*x34*a3^7*a2^2*a1^2 + 384*a6^5*a5*x34*a3^7*a2^2*a1^2 + 5760*a6^4*a5^2*x34*a3^7*a2^2*a1^2 - 9760*a6^3*a5^3*x34*a3^7*a2^2*a1^2 + 5760*a6^2*a5^4*x34*a3^7*a2^2*a1^2 + 384*a6*a5^5*x34*a3^7*a2^2*a1^2 + 96*a5^6*x34*a3^7*a2^2*a1^2 - 504*a6^5*x34^2*a3^7*a2^2*a1^2 - 5880*a6^4*a5*x34^2*a3^7*a2^2*a1^2 + 14688*a6^3*a5^2*x34^2*a3^7*a2^2*a1^2 + 14688*a6^2*a5^3*x34^2*a3^7*a2^2*a1^2 - 5880*a6*a5^4*x34^2*a3^7*a2^2*a1^2 - 504*a5^5*x34^2*a3^7*a2^2*a1^2 + 768*a6^4*x34^3*a3^7*a2^2*a1^2 + 2304*a6^3*a5*x34^3*a3^7*a2^2*a1^2 - 23328*a6^2*a5^2*x34^3*a3^7*a2^2*a1^2 + 2304*a6*a5^3*x34^3*a3^7*a2^2*a1^2 + 768*a5^4*x34^3*a3^7*a2^2*a1^2 - 560*a6^3*x34^4*a3^7*a2^2*a1^2 + 2160*a6^2*a5*x34^4*a3^7*a2^2*a1^2 + 2160*a6*a5^2*x34^4*a3^7*a2^2*a1^2 - 560*a5^3*x34^4*a3^7*a2^2*a1^2 + 144*a6^2*x34^5*a3^7*a2^2*a1^2 - 144*a6*a5*x34^5*a3^7*a2^2*a1^2 + 144*a5^2*x34^5*a3^7*a2^2*a1^2 + 24*a6^6*a3^8*a2^2*a1^2 + 96*a6^5*a5*a3^8*a2^2*a1^2 + 1440*a6^4*a5^2*a3^8*a2^2*a1^2 - 2440*a6^3*a5^3*a3^8*a2^2*a1^2 + 1440*a6^2*a5^4*a3^8*a2^2*a1^2 + 96*a6*a5^5*a3^8*a2^2*a1^2 + 24*a5^6*a3^8*a2^2*a1^2 - 252*a6^5*x34*a3^8*a2^2*a1^2 - 3348*a6^4*a5*x34*a3^8*a2^2*a1^2 + 8100*a6^3*a5^2*x34*a3^8*a2^2*a1^2 + 8100*a6^2*a5^3*x34*a3^8*a2^2*a1^2 - 3348*a6*a5^4*x34*a3^8*a2^2*a1^2 - 252*a5^5*x34*a3^8*a2^2*a1^2 + 672*a6^4*x34^2*a3^8*a2^2*a1^2 + 2196*a6^3*a5*x34^2*a3^8*a2^2*a1^2 - 22032*a6^2*a5^2*x34^2*a3^8*a2^2*a1^2 + 2196*a6*a5^3*x34^2*a3^8*a2^2*a1^2 + 672*a5^4*x34^2*a3^8*a2^2*a1^2 - 840*a6^3*x34^3*a3^8*a2^2*a1^2 + 3240*a6^2*a5*x34^3*a3^8*a2^2*a1^2 + 3240*a6*a5^2*x34^3*a3^8*a2^2*a1^2 - 840*a5^3*x34^3*a3^8*a2^2*a1^2 + 360*a6^2*x34^4*a3^8*a2^2*a1^2 - 360*a6*a5*x34^4*a3^8*a2^2*a1^2 + 360*a5^2*x34^4*a3^8*a2^2*a1^2 - 56*a6^5*a3^9*a2^2*a1^2 - 744*a6^4*a5*a3^9*a2^2*a1^2 + 1800*a6^3*a5^2*a3^9*a2^2*a1^2 + 1800*a6^2*a5^3*a3^9*a2^2*a1^2 - 744*a6*a5^4*a3^9*a2^2*a1^2 - 56*a5^5*a3^9*a2^2*a1^2 + 320*a6^4*x34*a3^9*a2^2*a1^2 + 1080*a6^3*a5*x34*a3^9*a2^2*a1^2 - 10800*a6^2*a5^2*x34*a3^9*a2^2*a1^2 + 1080*a6*a5^3*x34*a3^9*a2^2*a1^2 + 320*a5^4*x34*a3^9*a2^2*a1^2 - 700*a6^3*x34^2*a3^9*a2^2*a1^2 + 2700*a6^2*a5*x34^2*a3^9*a2^2*a1^2 + 2700*a6*a5^2*x34^2*a3^9*a2^2*a1^2 - 700*a5^3*x34^2*a3^9*a2^2*a1^2 + 480*a6^2*x34^3*a3^9*a2^2*a1^2 - 480*a6*a5*x34^3*a3^9*a2^2*a1^2 + 480*a5^2*x34^3*a3^9*a2^2*a1^2 + 64*a6^4*a3^10*a2^2*a1^2 + 216*a6^3*a5*a3^10*a2^2*a1^2 - 2160*a6^2*a5^2*a3^10*a2^2*a1^2 + 216*a6*a5^3*a3^10*a2^2*a1^2 + 64*a5^4*a3^10*a2^2*a1^2 - 308*a6^3*x34*a3^10*a2^2*a1^2 + 1188*a6^2*a5*x34*a3^10*a2^2*a1^2 + 1188*a6*a5^2*x34*a3^10*a2^2*a1^2 - 308*a5^3*x34*a3^10*a2^2*a1^2 + 360*a6^2*x34^2*a3^10*a2^2*a1^2 - 360*a6*a5*x34^2*a3^10*a2^2*a1^2 + 360*a5^2*x34^2*a3^10*a2^2*a1^2 - 56*a6^3*a3^11*a2^2*a1^2 + 216*a6^2*a5*a3^11*a2^2*a1^2 + 216*a6*a5^2*a3^11*a2^2*a1^2 - 56*a5^3*a3^11*a2^2*a1^2 + 144*a6^2*x34*a3^11*a2^2*a1^2 - 144*a6*a5*x34*a3^11*a2^2*a1^2 + 144*a5^2*x34*a3^11*a2^2*a1^2 + 24*a6^2*a3^12*a2^2*a1^2 - 24*a6*a5*a3^12*a2^2*a1^2 + 24*a5^2*a3^12*a2^2*a1^2 - 4*a6^6*a5^6*x34*a2^3*a1^2 - 28*a6^6*a5^5*x34^2*a2^3*a1^2 - 28*a6^5*a5^6*x34^2*a2^3*a1^2 - 4*a6^6*a5^4*x34^3*a2^3*a1^2 + 32*a6^5*a5^5*x34^3*a2^3*a1^2 - 4*a6^4*a5^6*x34^3*a2^3*a1^2 - 4*a6^6*a5^3*x34^4*a2^3*a1^2 + 36*a6^5*a5^4*x34^4*a2^3*a1^2 + 36*a6^4*a5^5*x34^4*a2^3*a1^2 - 4*a6^3*a5^6*x34^4*a2^3*a1^2 - 28*a6^6*a5^2*x34^5*a2^3*a1^2 + 32*a6^5*a5^3*x34^5*a2^3*a1^2 + 36*a6^4*a5^4*x34^5*a2^3*a1^2 + 32*a6^3*a5^5*x34^5*a2^3*a1^2 - 28*a6^2*a5^6*x34^5*a2^3*a1^2 - 4*a6^6*a5*x34^6*a2^3*a1^2 - 28*a6^5*a5^2*x34^6*a2^3*a1^2 - 4*a6^4*a5^3*x34^6*a2^3*a1^2 - 4*a6^3*a5^4*x34^6*a2^3*a1^2 - 28*a6^2*a5^5*x34^6*a2^3*a1^2 - 4*a6*a5^6*x34^6*a2^3*a1^2 - 8*a6^6*a5^6*a3*a2^3*a1^2 - 104*a6^6*a5^5*x34*a3*a2^3*a1^2 - 104*a6^5*a5^6*x34*a3*a2^3*a1^2 + 24*a6^6*a5^4*x34^2*a3*a2^3*a1^2 + 240*a6^5*a5^5*x34^2*a3*a2^3*a1^2 + 24*a6^4*a5^6*x34^2*a3*a2^3*a1^2 - 112*a6^6*a5^3*x34^3*a3*a2^3*a1^2 + 8*a6^5*a5^4*x34^3*a3*a2^3*a1^2 + 8*a6^4*a5^5*x34^3*a3*a2^3*a1^2 - 112*a6^3*a5^6*x34^3*a3*a2^3*a1^2 - 104*a6^6*a5^2*x34^4*a3*a2^3*a1^2 + 24*a6^5*a5^3*x34^4*a3*a2^3*a1^2 + 936*a6^4*a5^4*x34^4*a3*a2^3*a1^2 + 24*a6^3*a5^5*x34^4*a3*a2^3*a1^2 - 104*a6^2*a5^6*x34^4*a3*a2^3*a1^2 - 72*a6^6*a5*x34^5*a3*a2^3*a1^2 - 24*a6^5*a5^2*x34^5*a3*a2^3*a1^2 - 160*a6^4*a5^3*x34^5*a3*a2^3*a1^2 - 160*a6^3*a5^4*x34^5*a3*a2^3*a1^2 - 24*a6^2*a5^5*x34^5*a3*a2^3*a1^2 - 72*a6*a5^6*x34^5*a3*a2^3*a1^2 - 4*a6^6*x34^6*a3*a2^3*a1^2 - 48*a6^5*a5*x34^6*a3*a2^3*a1^2 + 36*a6^4*a5^2*x34^6*a3*a2^3*a1^2 - 96*a6^3*a5^3*x34^6*a3*a2^3*a1^2 + 36*a6^2*a5^4*x34^6*a3*a2^3*a1^2 - 48*a6*a5^5*x34^6*a3*a2^3*a1^2 - 4*a5^6*x34^6*a3*a2^3*a1^2 - 104*a6^6*a5^5*a3^2*a2^3*a1^2 - 104*a6^5*a5^6*a3^2*a2^3*a1^2 + 96*a6^6*a5^4*x34*a3^2*a2^3*a1^2 + 528*a6^5*a5^5*x34*a3^2*a2^3*a1^2 + 96*a6^4*a5^6*x34*a3^2*a2^3*a1^2 - 168*a6^6*a5^3*x34^2*a3^2*a2^3*a1^2 + 564*a6^5*a5^4*x34^2*a3^2*a2^3*a1^2 + 564*a6^4*a5^5*x34^2*a3^2*a2^3*a1^2 - 168*a6^3*a5^6*x34^2*a3^2*a2^3*a1^2 + 8*a6^6*a5^2*x34^3*a3^2*a2^3*a1^2 - 992*a6^5*a5^3*x34^3*a3^2*a2^3*a1^2 + 2192*a6^4*a5^4*x34^3*a3^2*a2^3*a1^2 - 992*a6^3*a5^5*x34^3*a3^2*a2^3*a1^2 + 8*a6^2*a5^6*x34^3*a3^2*a2^3*a1^2 - 264*a6^6*a5*x34^4*a3^2*a2^3*a1^2 + 1056*a6^5*a5^2*x34^4*a3^2*a2^3*a1^2 - 1932*a6^4*a5^3*x34^4*a3^2*a2^3*a1^2 - 1932*a6^3*a5^4*x34^4*a3^2*a2^3*a1^2 + 1056*a6^2*a5^5*x34^4*a3^2*a2^3*a1^2 - 264*a6*a5^6*x34^4*a3^2*a2^3*a1^2 - 52*a6^6*x34^5*a3^2*a2^3*a1^2 - 144*a6^5*a5*x34^5*a3^2*a2^3*a1^2 + 972*a6^4*a5^2*x34^5*a3^2*a2^3*a1^2 - 1344*a6^3*a5^3*x34^5*a3^2*a2^3*a1^2 + 972*a6^2*a5^4*x34^5*a3^2*a2^3*a1^2 - 144*a6*a5^5*x34^5*a3^2*a2^3*a1^2 - 52*a5^6*x34^5*a3^2*a2^3*a1^2 - 28*a6^5*x34^6*a3^2*a2^3*a1^2 + 36*a6^4*a5*x34^6*a3^2*a2^3*a1^2 + 144*a6^3*a5^2*x34^6*a3^2*a2^3*a1^2 + 144*a6^2*a5^3*x34^6*a3^2*a2^3*a1^2 + 36*a6*a5^4*x34^6*a3^2*a2^3*a1^2 - 28*a5^5*x34^6*a3^2*a2^3*a1^2 + 64*a6^6*a5^4*a3^3*a2^3*a1^2 + 352*a6^5*a5^5*a3^3*a2^3*a1^2 + 64*a6^4*a5^6*a3^3*a2^3*a1^2 - 112*a6^6*a5^3*x34*a3^3*a2^3*a1^2 + 1112*a6^5*a5^4*x34*a3^3*a2^3*a1^2 + 1112*a6^4*a5^5*x34*a3^3*a2^3*a1^2 - 112*a6^3*a5^6*x34*a3^3*a2^3*a1^2 + 512*a6^6*a5^2*x34^2*a3^3*a2^3*a1^2 - 3568*a6^5*a5^3*x34^2*a3^3*a2^3*a1^2 + 128*a6^4*a5^4*x34^2*a3^3*a2^3*a1^2 - 3568*a6^3*a5^5*x34^2*a3^3*a2^3*a1^2 + 512*a6^2*a5^6*x34^2*a3^3*a2^3*a1^2 - 512*a6^6*a5*x34^3*a3^3*a2^3*a1^2 + 3136*a6^5*a5^2*x34^3*a3^3*a2^3*a1^2 - 3184*a6^4*a5^3*x34^3*a3^3*a2^3*a1^2 - 3184*a6^3*a5^4*x34^3*a3^3*a2^3*a1^2 + 3136*a6^2*a5^5*x34^3*a3^3*a2^3*a1^2 - 512*a6*a5^6*x34^3*a3^3*a2^3*a1^2 - 204*a6^6*x34^4*a3^3*a2^3*a1^2 - 136*a6^5*a5*x34^4*a3^3*a2^3*a1^2 + 3128*a6^4*a5^2*x34^4*a3^3*a2^3*a1^2 - 2256*a6^3*a5^3*x34^4*a3^3*a2^3*a1^2 + 3128*a6^2*a5^4*x34^4*a3^3*a2^3*a1^2 - 136*a6*a5^5*x34^4*a3^3*a2^3*a1^2 - 204*a5^6*x34^4*a3^3*a2^3*a1^2 - 136*a6^5*x34^5*a3^3*a2^3*a1^2 + 80*a6^4*a5*x34^5*a3^3*a2^3*a1^2 + 96*a6^3*a5^2*x34^5*a3^3*a2^3*a1^2 + 96*a6^2*a5^3*x34^5*a3^3*a2^3*a1^2 + 80*a6*a5^4*x34^5*a3^3*a2^3*a1^2 - 136*a5^5*x34^5*a3^3*a2^3*a1^2 - 4*a6^4*x34^6*a3^3*a2^3*a1^2 - 96*a6^3*a5*x34^6*a3^3*a2^3*a1^2 + 144*a6^2*a5^2*x34^6*a3^3*a2^3*a1^2 - 96*a6*a5^3*x34^6*a3^3*a2^3*a1^2 - 4*a5^4*x34^6*a3^3*a2^3*a1^2 - 56*a6^6*a5^3*a3^4*a2^3*a1^2 + 556*a6^5*a5^4*a3^4*a2^3*a1^2 + 556*a6^4*a5^5*a3^4*a2^3*a1^2 - 56*a6^3*a5^6*a3^4*a2^3*a1^2 + 760*a6^6*a5^2*x34*a3^4*a2^3*a1^2 - 4360*a6^5*a5^3*x34*a3^4*a2^3*a1^2 - 2000*a6^4*a5^4*x34*a3^4*a2^3*a1^2 - 4360*a6^3*a5^5*x34*a3^4*a2^3*a1^2 + 760*a6^2*a5^6*x34*a3^4*a2^3*a1^2 - 576*a6^6*a5*x34^2*a3^4*a2^3*a1^2 + 4008*a6^5*a5^2*x34^2*a3^4*a2^3*a1^2 - 692*a6^4*a5^3*x34^2*a3^4*a2^3*a1^2 - 692*a6^3*a5^4*x34^2*a3^4*a2^3*a1^2 + 4008*a6^2*a5^5*x34^2*a3^4*a2^3*a1^2 - 576*a6*a5^6*x34^2*a3^4*a2^3*a1^2 - 380*a6^6*x34^3*a3^4*a2^3*a1^2 - 200*a6^5*a5*x34^3*a3^4*a2^3*a1^2 + 2320*a6^4*a5^2*x34^3*a3^4*a2^3*a1^2 + 5520*a6^3*a5^3*x34^3*a3^4*a2^3*a1^2 + 2320*a6^2*a5^4*x34^3*a3^4*a2^3*a1^2 - 200*a6*a5^5*x34^3*a3^4*a2^3*a1^2 - 380*a5^6*x34^3*a3^4*a2^3*a1^2 - 224*a6^5*x34^4*a3^4*a2^3*a1^2 + 616*a6^4*a5*x34^4*a3^4*a2^3*a1^2 - 2872*a6^3*a5^2*x34^4*a3^4*a2^3*a1^2 - 2872*a6^2*a5^3*x34^4*a3^4*a2^3*a1^2 + 616*a6*a5^4*x34^4*a3^4*a2^3*a1^2 - 224*a5^5*x34^4*a3^4*a2^3*a1^2 + 12*a6^4*x34^5*a3^4*a2^3*a1^2 - 712*a6^3*a5*x34^5*a3^4*a2^3*a1^2 + 1620*a6^2*a5^2*x34^5*a3^4*a2^3*a1^2 - 712*a6*a5^3*x34^5*a3^4*a2^3*a1^2 + 12*a5^4*x34^5*a3^4*a2^3*a1^2 - 4*a6^3*x34^6*a3^4*a2^3*a1^2 + 36*a6^2*a5*x34^6*a3^4*a2^3*a1^2 + 36*a6*a5^2*x34^6*a3^4*a2^3*a1^2 - 4*a5^3*x34^6*a3^4*a2^3*a1^2 + 304*a6^6*a5^2*a3^5*a2^3*a1^2 - 1744*a6^5*a5^3*a3^5*a2^3*a1^2 - 800*a6^4*a5^4*a3^5*a2^3*a1^2 - 1744*a6^3*a5^5*a3^5*a2^3*a1^2 + 304*a6^2*a5^6*a3^5*a2^3*a1^2 - 384*a6^6*a5*x34*a3^5*a2^3*a1^2 + 2928*a6^5*a5^2*x34*a3^5*a2^3*a1^2 + 1080*a6^4*a5^3*x34*a3^5*a2^3*a1^2 + 1080*a6^3*a5^4*x34*a3^5*a2^3*a1^2 + 2928*a6^2*a5^5*x34*a3^5*a2^3*a1^2 - 384*a6*a5^6*x34*a3^5*a2^3*a1^2 - 404*a6^6*x34^2*a3^5*a2^3*a1^2 - 360*a6^5*a5*x34^2*a3^5*a2^3*a1^2 - 1872*a6^4*a5^2*x34^2*a3^5*a2^3*a1^2 + 17328*a6^3*a5^3*x34^2*a3^5*a2^3*a1^2 - 1872*a6^2*a5^4*x34^2*a3^5*a2^3*a1^2 - 360*a6*a5^5*x34^2*a3^5*a2^3*a1^2 - 404*a5^6*x34^2*a3^5*a2^3*a1^2 - 64*a6^5*x34^3*a3^5*a2^3*a1^2 + 2248*a6^4*a5*x34^3*a3^5*a2^3*a1^2 - 10336*a6^3*a5^2*x34^3*a3^5*a2^3*a1^2 - 10336*a6^2*a5^3*x34^3*a3^5*a2^3*a1^2 + 2248*a6*a5^4*x34^3*a3^5*a2^3*a1^2 - 64*a5^5*x34^3*a3^5*a2^3*a1^2 + 156*a6^4*x34^4*a3^5*a2^3*a1^2 - 2256*a6^3*a5*x34^4*a3^5*a2^3*a1^2 + 6696*a6^2*a5^2*x34^4*a3^5*a2^3*a1^2 - 2256*a6*a5^3*x34^4*a3^5*a2^3*a1^2 + 156*a5^4*x34^4*a3^5*a2^3*a1^2 + 8*a6^3*x34^5*a3^5*a2^3*a1^2 + 360*a6^2*a5*x34^5*a3^5*a2^3*a1^2 + 360*a6*a5^2*x34^5*a3^5*a2^3*a1^2 + 8*a5^3*x34^5*a3^5*a2^3*a1^2 - 28*a6^2*x34^6*a3^5*a2^3*a1^2 - 48*a6*a5*x34^6*a3^5*a2^3*a1^2 - 28*a5^2*x34^6*a3^5*a2^3*a1^2 - 128*a6^6*a5*a3^6*a2^3*a1^2 + 976*a6^5*a5^2*a3^6*a2^3*a1^2 + 360*a6^4*a5^3*a3^6*a2^3*a1^2 + 360*a6^3*a5^4*a3^6*a2^3*a1^2 + 976*a6^2*a5^5*a3^6*a2^3*a1^2 - 128*a6*a5^6*a3^6*a2^3*a1^2 - 252*a6^6*x34*a3^6*a2^3*a1^2 - 280*a6^5*a5*x34*a3^6*a2^3*a1^2 - 2800*a6^4*a5^2*x34*a3^6*a2^3*a1^2 + 15120*a6^3*a5^3*x34*a3^6*a2^3*a1^2 - 2800*a6^2*a5^4*x34*a3^6*a2^3*a1^2 - 280*a6*a5^5*x34*a3^6*a2^3*a1^2 - 252*a5^6*x34*a3^6*a2^3*a1^2 + 184*a6^5*x34^2*a3^6*a2^3*a1^2 + 3344*a6^4*a5*x34^2*a3^6*a2^3*a1^2 - 14832*a6^3*a5^2*x34^2*a3^6*a2^3*a1^2 - 14832*a6^2*a5^3*x34^2*a3^6*a2^3*a1^2 + 3344*a6*a5^4*x34^2*a3^6*a2^3*a1^2 + 184*a5^5*x34^2*a3^6*a2^3*a1^2 + 420*a6^4*x34^3*a3^6*a2^3*a1^2 - 3920*a6^3*a5*x34^3*a3^6*a2^3*a1^2 + 13608*a6^2*a5^2*x34^3*a3^6*a2^3*a1^2 - 3920*a6*a5^3*x34^3*a3^6*a2^3*a1^2 + 420*a5^4*x34^3*a3^6*a2^3*a1^2 + 96*a6^3*x34^4*a3^6*a2^3*a1^2 + 1296*a6^2*a5*x34^4*a3^6*a2^3*a1^2 + 1296*a6*a5^2*x34^4*a3^6*a2^3*a1^2 + 96*a5^3*x34^4*a3^6*a2^3*a1^2 - 196*a6^2*x34^5*a3^6*a2^3*a1^2 - 336*a6*a5*x34^5*a3^6*a2^3*a1^2 - 196*a5^2*x34^5*a3^6*a2^3*a1^2 - 4*a6*x34^6*a3^6*a2^3*a1^2 - 4*a5*x34^6*a3^6*a2^3*a1^2 - 72*a6^6*a3^7*a2^3*a1^2 - 80*a6^5*a5*a3^7*a2^3*a1^2 - 800*a6^4*a5^2*a3^7*a2^3*a1^2 + 4320*a6^3*a5^3*a3^7*a2^3*a1^2 - 800*a6^2*a5^4*a3^7*a2^3*a1^2 - 80*a6*a5^5*a3^7*a2^3*a1^2 - 72*a5^6*a3^7*a2^3*a1^2 + 176*a6^5*x34*a3^7*a2^3*a1^2 + 2224*a6^4*a5*x34*a3^7*a2^3*a1^2 - 9760*a6^3*a5^2*x34*a3^7*a2^3*a1^2 - 9760*a6^2*a5^3*x34*a3^7*a2^3*a1^2 + 2224*a6*a5^4*x34*a3^7*a2^3*a1^2 + 176*a5^5*x34*a3^7*a2^3*a1^2 + 504*a6^4*x34^2*a3^7*a2^3*a1^2 - 3904*a6^3*a5*x34^2*a3^7*a2^3*a1^2 + 14688*a6^2*a5^2*x34^2*a3^7*a2^3*a1^2 - 3904*a6*a5^3*x34^2*a3^7*a2^3*a1^2 + 504*a5^4*x34^2*a3^7*a2^3*a1^2 + 224*a6^3*x34^3*a3^7*a2^3*a1^2 + 2304*a6^2*a5*x34^3*a3^7*a2^3*a1^2 + 2304*a6*a5^2*x34^3*a3^7*a2^3*a1^2 + 224*a5^3*x34^3*a3^7*a2^3*a1^2 - 560*a6^2*x34^4*a3^7*a2^3*a1^2 - 960*a6*a5*x34^4*a3^7*a2^3*a1^2 - 560*a5^2*x34^4*a3^7*a2^3*a1^2 - 24*a6*x34^5*a3^7*a2^3*a1^2 - 24*a5*x34^5*a3^7*a2^3*a1^2 + 44*a6^5*a3^8*a2^3*a1^2 + 556*a6^4*a5*a3^8*a2^3*a1^2 - 2440*a6^3*a5^2*a3^8*a2^3*a1^2 - 2440*a6^2*a5^3*a3^8*a2^3*a1^2 + 556*a6*a5^4*a3^8*a2^3*a1^2 + 44*a5^5*a3^8*a2^3*a1^2 + 288*a6^4*x34*a3^8*a2^3*a1^2 - 2088*a6^3*a5*x34*a3^8*a2^3*a1^2 + 8100*a6^2*a5^2*x34*a3^8*a2^3*a1^2 - 2088*a6*a5^3*x34*a3^8*a2^3*a1^2 + 288*a5^4*x34*a3^8*a2^3*a1^2 + 236*a6^3*x34^2*a3^8*a2^3*a1^2 + 2196*a6^2*a5*x34^2*a3^8*a2^3*a1^2 + 2196*a6*a5^2*x34^2*a3^8*a2^3*a1^2 + 236*a5^3*x34^2*a3^8*a2^3*a1^2 - 840*a6^2*x34^3*a3^8*a2^3*a1^2 - 1440*a6*a5*x34^3*a3^8*a2^3*a1^2 - 840*a5^2*x34^3*a3^8*a2^3*a1^2 - 60*a6*x34^4*a3^8*a2^3*a1^2 - 60*a5*x34^4*a3^8*a2^3*a1^2 + 64*a6^4*a3^9*a2^3*a1^2 - 464*a6^3*a5*a3^9*a2^3*a1^2 + 1800*a6^2*a5^2*a3^9*a2^3*a1^2 - 464*a6*a5^3*a3^9*a2^3*a1^2 + 64*a5^4*a3^9*a2^3*a1^2 + 120*a6^3*x34*a3^9*a2^3*a1^2 + 1080*a6^2*a5*x34*a3^9*a2^3*a1^2 + 1080*a6*a5^2*x34*a3^9*a2^3*a1^2 + 120*a5^3*x34*a3^9*a2^3*a1^2 - 700*a6^2*x34^2*a3^9*a2^3*a1^2 - 1200*a6*a5*x34^2*a3^9*a2^3*a1^2 - 700*a5^2*x34^2*a3^9*a2^3*a1^2 - 80*a6*x34^3*a3^9*a2^3*a1^2 - 80*a5*x34^3*a3^9*a2^3*a1^2 + 24*a6^3*a3^10*a2^3*a1^2 + 216*a6^2*a5*a3^10*a2^3*a1^2 + 216*a6*a5^2*a3^10*a2^3*a1^2 + 24*a5^3*a3^10*a2^3*a1^2 - 308*a6^2*x34*a3^10*a2^3*a1^2 - 528*a6*a5*x34*a3^10*a2^3*a1^2 - 308*a5^2*x34*a3^10*a2^3*a1^2 - 60*a6*x34^2*a3^10*a2^3*a1^2 - 60*a5*x34^2*a3^10*a2^3*a1^2 - 56*a6^2*a3^11*a2^3*a1^2 - 96*a6*a5*a3^11*a2^3*a1^2 - 56*a5^2*a3^11*a2^3*a1^2 - 24*a6*x34*a3^11*a2^3*a1^2 - 24*a5*x34*a3^11*a2^3*a1^2 - 4*a6*a3^12*a2^3*a1^2 - 4*a5*a3^12*a2^3*a1^2 + 8*a6^6*a5^6*a2^4*a1^2 + 2*a6^6*a5^5*x34*a2^4*a1^2 + 2*a6^5*a5^6*x34*a2^4*a1^2 + 32*a6^6*a5^4*x34^2*a2^4*a1^2 + 32*a6^4*a5^6*x34^2*a2^4*a1^2 - 4*a6^6*a5^3*x34^3*a2^4*a1^2 + 36*a6^5*a5^4*x34^3*a2^4*a1^2 + 36*a6^4*a5^5*x34^3*a2^4*a1^2 - 4*a6^3*a5^6*x34^3*a2^4*a1^2 + 32*a6^6*a5^2*x34^4*a2^4*a1^2 + 36*a6^5*a5^3*x34^4*a2^4*a1^2 - 432*a6^4*a5^4*x34^4*a2^4*a1^2 + 36*a6^3*a5^5*x34^4*a2^4*a1^2 + 32*a6^2*a5^6*x34^4*a2^4*a1^2 + 2*a6^6*a5*x34^5*a2^4*a1^2 + 36*a6^4*a5^3*x34^5*a2^4*a1^2 + 36*a6^3*a5^4*x34^5*a2^4*a1^2 + 2*a6*a5^6*x34^5*a2^4*a1^2 + 8*a6^6*x34^6*a2^4*a1^2 + 2*a6^5*a5*x34^6*a2^4*a1^2 + 32*a6^4*a5^2*x34^6*a2^4*a1^2 - 4*a6^3*a5^3*x34^6*a2^4*a1^2 + 32*a6^2*a5^4*x34^6*a2^4*a1^2 + 2*a6*a5^5*x34^6*a2^4*a1^2 + 8*a5^6*x34^6*a2^4*a1^2 + 4*a6^6*a5^5*a3*a2^4*a1^2 + 4*a6^5*a5^6*a3*a2^4*a1^2 + 64*a6^6*a5^4*x34*a3*a2^4*a1^2 + 120*a6^5*a5^5*x34*a3*a2^4*a1^2 + 64*a6^4*a5^6*x34*a3*a2^4*a1^2 + 24*a6^6*a5^3*x34^2*a3*a2^4*a1^2 - 300*a6^5*a5^4*x34^2*a3*a2^4*a1^2 - 300*a6^4*a5^5*x34^2*a3*a2^4*a1^2 + 24*a6^3*a5^6*x34^2*a3*a2^4*a1^2 + 164*a6^6*a5^2*x34^3*a3*a2^4*a1^2 + 8*a6^5*a5^3*x34^3*a3*a2^4*a1^2 - 972*a6^4*a5^4*x34^3*a3*a2^4*a1^2 + 8*a6^3*a5^5*x34^3*a3*a2^4*a1^2 + 164*a6^2*a5^6*x34^3*a3*a2^4*a1^2 + 10*a6^6*a5*x34^4*a3*a2^4*a1^2 - 408*a6^5*a5^2*x34^4*a3*a2^4*a1^2 + 936*a6^4*a5^3*x34^4*a3*a2^4*a1^2 + 936*a6^3*a5^4*x34^4*a3*a2^4*a1^2 - 408*a6^2*a5^5*x34^4*a3*a2^4*a1^2 + 10*a6*a5^6*x34^4*a3*a2^4*a1^2 + 50*a6^6*x34^5*a3*a2^4*a1^2 + 132*a6^5*a5*x34^5*a3*a2^4*a1^2 - 216*a6^4*a5^2*x34^5*a3*a2^4*a1^2 - 160*a6^3*a5^3*x34^5*a3*a2^4*a1^2 - 216*a6^2*a5^4*x34^5*a3*a2^4*a1^2 + 132*a6*a5^5*x34^5*a3*a2^4*a1^2 + 50*a5^6*x34^5*a3*a2^4*a1^2 + 2*a6^5*x34^6*a3*a2^4*a1^2 + 36*a6^3*a5^2*x34^6*a3*a2^4*a1^2 + 36*a6^2*a5^3*x34^6*a3*a2^4*a1^2 + 2*a5^5*x34^6*a3*a2^4*a1^2 + 64*a6^6*a5^4*a3^2*a2^4*a1^2 + 120*a6^5*a5^5*a3^2*a2^4*a1^2 + 64*a6^4*a5^6*a3^2*a2^4*a1^2 + 96*a6^6*a5^3*x34*a3^2*a2^4*a1^2 - 1116*a6^5*a5^4*x34*a3^2*a2^4*a1^2 - 1116*a6^4*a5^5*x34*a3^2*a2^4*a1^2 + 96*a6^3*a5^6*x34*a3^2*a2^4*a1^2 - 132*a6^6*a5^2*x34^2*a3^2*a2^4*a1^2 + 564*a6^5*a5^3*x34^2*a3^2*a2^4*a1^2 + 468*a6^4*a5^4*x34^2*a3^2*a2^4*a1^2 + 564*a6^3*a5^5*x34^2*a3^2*a2^4*a1^2 - 132*a6^2*a5^6*x34^2*a3^2*a2^4*a1^2 + 56*a6^6*a5*x34^3*a3^2*a2^4*a1^2 - 876*a6^5*a5^2*x34^3*a3^2*a2^4*a1^2 + 2192*a6^4*a5^3*x34^3*a3^2*a2^4*a1^2 + 2192*a6^3*a5^4*x34^3*a3^2*a2^4*a1^2 - 876*a6^2*a5^5*x34^3*a3^2*a2^4*a1^2 + 56*a6*a5^6*x34^3*a3^2*a2^4*a1^2 + 162*a6^6*x34^4*a3^2*a2^4*a1^2 + 222*a6^5*a5*x34^4*a3^2*a2^4*a1^2 - 768*a6^4*a5^2*x34^4*a3^2*a2^4*a1^2 - 1932*a6^3*a5^3*x34^4*a3^2*a2^4*a1^2 - 768*a6^2*a5^4*x34^4*a3^2*a2^4*a1^2 + 222*a6*a5^5*x34^4*a3^2*a2^4*a1^2 + 162*a5^6*x34^4*a3^2*a2^4*a1^2 + 12*a6^5*x34^5*a3^2*a2^4*a1^2 - 408*a6^4*a5*x34^5*a3^2*a2^4*a1^2 + 972*a6^3*a5^2*x34^5*a3^2*a2^4*a1^2 + 972*a6^2*a5^3*x34^5*a3^2*a2^4*a1^2 - 408*a6*a5^4*x34^5*a3^2*a2^4*a1^2 + 12*a5^5*x34^5*a3^2*a2^4*a1^2 + 32*a6^4*x34^6*a3^2*a2^4*a1^2 + 36*a6^3*a5*x34^6*a3^2*a2^4*a1^2 - 432*a6^2*a5^2*x34^6*a3^2*a2^4*a1^2 + 36*a6*a5^3*x34^6*a3^2*a2^4*a1^2 + 32*a5^4*x34^6*a3^2*a2^4*a1^2 + 64*a6^6*a5^3*a3^3*a2^4*a1^2 - 744*a6^5*a5^4*a3^3*a2^4*a1^2 - 744*a6^4*a5^5*a3^3*a2^4*a1^2 + 64*a6^3*a5^6*a3^3*a2^4*a1^2 - 592*a6^6*a5^2*x34*a3^3*a2^4*a1^2 + 1112*a6^5*a5^3*x34*a3^3*a2^4*a1^2 + 2880*a6^4*a5^4*x34*a3^3*a2^4*a1^2 + 1112*a6^3*a5^5*x34*a3^3*a2^4*a1^2 - 592*a6^2*a5^6*x34*a3^3*a2^4*a1^2 + 164*a6^6*a5*x34^2*a3^3*a2^4*a1^2 + 576*a6^5*a5^2*x34^2*a3^3*a2^4*a1^2 + 128*a6^4*a5^3*x34^2*a3^3*a2^4*a1^2 + 128*a6^3*a5^4*x34^2*a3^3*a2^4*a1^2 + 576*a6^2*a5^5*x34^2*a3^3*a2^4*a1^2 + 164*a6*a5^6*x34^2*a3^3*a2^4*a1^2 + 304*a6^6*x34^3*a3^3*a2^4*a1^2 - 528*a6^5*a5*x34^3*a3^3*a2^4*a1^2 - 1464*a6^4*a5^2*x34^3*a3^3*a2^4*a1^2 - 3184*a6^3*a5^3*x34^3*a3^3*a2^4*a1^2 - 1464*a6^2*a5^4*x34^3*a3^3*a2^4*a1^2 - 528*a6*a5^5*x34^3*a3^3*a2^4*a1^2 + 304*a5^6*x34^3*a3^3*a2^4*a1^2 + 66*a6^5*x34^4*a3^3*a2^4*a1^2 - 1284*a6^4*a5*x34^4*a3^3*a2^4*a1^2 + 3128*a6^3*a5^2*x34^4*a3^3*a2^4*a1^2 + 3128*a6^2*a5^3*x34^4*a3^3*a2^4*a1^2 - 1284*a6*a5^4*x34^4*a3^3*a2^4*a1^2 + 66*a5^5*x34^4*a3^3*a2^4*a1^2 + 228*a6^4*x34^5*a3^3*a2^4*a1^2 + 80*a6^3*a5*x34^5*a3^3*a2^4*a1^2 - 1836*a6^2*a5^2*x34^5*a3^3*a2^4*a1^2 + 80*a6*a5^3*x34^5*a3^3*a2^4*a1^2 + 228*a5^4*x34^5*a3^3*a2^4*a1^2 - 4*a6^3*x34^6*a3^3*a2^4*a1^2 + 36*a6^2*a5*x34^6*a3^3*a2^4*a1^2 + 36*a6*a5^2*x34^6*a3^3*a2^4*a1^2 - 4*a5^3*x34^6*a3^3*a2^4*a1^2 - 296*a6^6*a5^2*a3^4*a2^4*a1^2 + 556*a6^5*a5^3*a3^4*a2^4*a1^2 + 1440*a6^4*a5^4*a3^4*a2^4*a1^2 + 556*a6^3*a5^5*a3^4*a2^4*a1^2 - 296*a6^2*a5^6*a3^4*a2^4*a1^2 + 190*a6^6*a5*x34*a3^4*a2^4*a1^2 + 1740*a6^5*a5^2*x34*a3^4*a2^4*a1^2 - 2000*a6^4*a5^3*x34*a3^4*a2^4*a1^2 - 2000*a6^3*a5^4*x34*a3^4*a2^4*a1^2 + 1740*a6^2*a5^5*x34*a3^4*a2^4*a1^2 + 190*a6*a5^6*x34*a3^4*a2^4*a1^2 + 352*a6^6*x34^2*a3^4*a2^4*a1^2 - 2034*a6^5*a5*x34^2*a3^4*a2^4*a1^2 - 1632*a6^4*a5^2*x34^2*a3^4*a2^4*a1^2 - 692*a6^3*a5^3*x34^2*a3^4*a2^4*a1^2 - 1632*a6^2*a5^4*x34^2*a3^4*a2^4*a1^2 - 2034*a6*a5^5*x34^2*a3^4*a2^4*a1^2 + 352*a5^6*x34^2*a3^4*a2^4*a1^2 + 220*a6^5*x34^3*a3^4*a2^4*a1^2 - 300*a6^4*a5*x34^3*a3^4*a2^4*a1^2 + 2320*a6^3*a5^2*x34^3*a3^4*a2^4*a1^2 + 2320*a6^2*a5^3*x34^3*a3^4*a2^4*a1^2 - 300*a6*a5^4*x34^3*a3^4*a2^4*a1^2 + 220*a5^5*x34^3*a3^4*a2^4*a1^2 + 228*a6^4*x34^4*a3^4*a2^4*a1^2 + 616*a6^3*a5*x34^4*a3^4*a2^4*a1^2 - 1908*a6^2*a5^2*x34^4*a3^4*a2^4*a1^2 + 616*a6*a5^3*x34^4*a3^4*a2^4*a1^2 + 228*a5^4*x34^4*a3^4*a2^4*a1^2 + 12*a6^3*x34^5*a3^4*a2^4*a1^2 - 192*a6^2*a5*x34^5*a3^4*a2^4*a1^2 - 192*a6*a5^2*x34^5*a3^4*a2^4*a1^2 + 12*a5^3*x34^5*a3^4*a2^4*a1^2 + 32*a6^2*x34^6*a3^4*a2^4*a1^2 + 32*a5^2*x34^6*a3^4*a2^4*a1^2 + 76*a6^6*a5*a3^5*a2^4*a1^2 + 696*a6^5*a5^2*a3^5*a2^4*a1^2 - 800*a6^4*a5^3*a3^5*a2^4*a1^2 - 800*a6^3*a5^4*a3^5*a2^4*a1^2 + 696*a6^2*a5^5*a3^5*a2^4*a1^2 + 76*a6*a5^6*a3^5*a2^4*a1^2 + 240*a6^6*x34*a3^5*a2^4*a1^2 - 2124*a6^5*a5*x34*a3^5*a2^4*a1^2 - 1080*a6^4*a5^2*x34*a3^5*a2^4*a1^2 + 1080*a6^3*a5^3*x34*a3^5*a2^4*a1^2 - 1080*a6^2*a5^4*x34*a3^5*a2^4*a1^2 - 2124*a6*a5^5*x34*a3^5*a2^4*a1^2 + 240*a5^6*x34*a3^5*a2^4*a1^2 + 354*a6^5*x34^2*a3^5*a2^4*a1^2 + 2316*a6^4*a5*x34^2*a3^5*a2^4*a1^2 - 1872*a6^3*a5^2*x34^2*a3^5*a2^4*a1^2 - 1872*a6^2*a5^3*x34^2*a3^5*a2^4*a1^2 + 2316*a6*a5^4*x34^2*a3^5*a2^4*a1^2 + 354*a5^5*x34^2*a3^5*a2^4*a1^2 - 692*a6^4*x34^3*a3^5*a2^4*a1^2 + 2248*a6^3*a5*x34^3*a3^5*a2^4*a1^2 + 2844*a6^2*a5^2*x34^3*a3^5*a2^4*a1^2 + 2248*a6*a5^3*x34^3*a3^5*a2^4*a1^2 - 692*a5^4*x34^3*a3^5*a2^4*a1^2 + 156*a6^3*x34^4*a3^5*a2^4*a1^2 - 1908*a6^2*a5*x34^4*a3^5*a2^4*a1^2 - 1908*a6*a5^2*x34^4*a3^5*a2^4*a1^2 + 156*a5^3*x34^4*a3^5*a2^4*a1^2 + 192*a6^2*x34^5*a3^5*a2^4*a1^2 + 120*a6*a5*x34^5*a3^5*a2^4*a1^2 + 192*a5^2*x34^5*a3^5*a2^4*a1^2 + 2*a6*x34^6*a3^5*a2^4*a1^2 + 2*a5*x34^6*a3^5*a2^4*a1^2 + 80*a6^6*a3^6*a2^4*a1^2 - 708*a6^5*a5*a3^6*a2^4*a1^2 - 360*a6^4*a5^2*a3^6*a2^4*a1^2 + 360*a6^3*a5^3*a3^6*a2^4*a1^2 - 360*a6^2*a5^4*a3^6*a2^4*a1^2 - 708*a6*a5^5*a3^6*a2^4*a1^2 + 80*a5^6*a3^6*a2^4*a1^2 + 266*a6^5*x34*a3^6*a2^4*a1^2 + 2436*a6^4*a5*x34*a3^6*a2^4*a1^2 - 2800*a6^3*a5^2*x34*a3^6*a2^4*a1^2 - 2800*a6^2*a5^3*x34*a3^6*a2^4*a1^2 + 2436*a6*a5^4*x34*a3^6*a2^4*a1^2 + 266*a5^5*x34*a3^6*a2^4*a1^2 - 1612*a6^4*x34^2*a3^6*a2^4*a1^2 + 3344*a6^3*a5*x34^2*a3^6*a2^4*a1^2 + 7668*a6^2*a5^2*x34^2*a3^6*a2^4*a1^2 + 3344*a6*a5^3*x34^2*a3^6*a2^4*a1^2 - 1612*a5^4*x34^2*a3^6*a2^4*a1^2 + 420*a6^3*x34^3*a3^6*a2^4*a1^2 - 4956*a6^2*a5*x34^3*a3^6*a2^4*a1^2 - 4956*a6*a5^2*x34^3*a3^6*a2^4*a1^2 + 420*a5^3*x34^3*a3^6*a2^4*a1^2 + 512*a6^2*x34^4*a3^6*a2^4*a1^2 + 600*a6*a5*x34^4*a3^6*a2^4*a1^2 + 512*a5^2*x34^4*a3^6*a2^4*a1^2 + 14*a6*x34^5*a3^6*a2^4*a1^2 + 14*a5*x34^5*a3^6*a2^4*a1^2 + 8*x34^6*a3^6*a2^4*a1^2 + 76*a6^5*a3^7*a2^4*a1^2 + 696*a6^4*a5*a3^7*a2^4*a1^2 - 800*a6^3*a5^2*a3^7*a2^4*a1^2 - 800*a6^2*a5^3*a3^7*a2^4*a1^2 + 696*a6*a5^4*a3^7*a2^4*a1^2 + 76*a5^5*a3^7*a2^4*a1^2 - 1184*a6^4*x34*a3^7*a2^4*a1^2 + 2224*a6^3*a5*x34*a3^7*a2^4*a1^2 + 5760*a6^2*a5^2*x34*a3^7*a2^4*a1^2 + 2224*a6*a5^3*x34*a3^7*a2^4*a1^2 - 1184*a5^4*x34*a3^7*a2^4*a1^2 + 504*a6^3*x34^2*a3^7*a2^4*a1^2 - 5880*a6^2*a5*x34^2*a3^7*a2^4*a1^2 - 5880*a6*a5^2*x34^2*a3^7*a2^4*a1^2 + 504*a5^3*x34^2*a3^7*a2^4*a1^2 + 768*a6^2*x34^3*a3^7*a2^4*a1^2 + 1200*a6*a5*x34^3*a3^7*a2^4*a1^2 + 768*a5^2*x34^3*a3^7*a2^4*a1^2 + 40*a6*x34^4*a3^7*a2^4*a1^2 + 40*a5*x34^4*a3^7*a2^4*a1^2 + 48*x34^5*a3^7*a2^4*a1^2 - 296*a6^4*a3^8*a2^4*a1^2 + 556*a6^3*a5*a3^8*a2^4*a1^2 + 1440*a6^2*a5^2*a3^8*a2^4*a1^2 + 556*a6*a5^3*a3^8*a2^4*a1^2 - 296*a5^4*a3^8*a2^4*a1^2 + 288*a6^3*x34*a3^8*a2^4*a1^2 - 3348*a6^2*a5*x34*a3^8*a2^4*a1^2 - 3348*a6*a5^2*x34*a3^8*a2^4*a1^2 + 288*a5^3*x34*a3^8*a2^4*a1^2 + 672*a6^2*x34^2*a3^8*a2^4*a1^2 + 1200*a6*a5*x34^2*a3^8*a2^4*a1^2 + 672*a5^2*x34^2*a3^8*a2^4*a1^2 + 60*a6*x34^3*a3^8*a2^4*a1^2 + 60*a5*x34^3*a3^8*a2^4*a1^2 + 120*x34^4*a3^8*a2^4*a1^2 + 64*a6^3*a3^9*a2^4*a1^2 - 744*a6^2*a5*a3^9*a2^4*a1^2 - 744*a6*a5^2*a3^9*a2^4*a1^2 + 64*a5^3*a3^9*a2^4*a1^2 + 320*a6^2*x34*a3^9*a2^4*a1^2 + 600*a6*a5*x34*a3^9*a2^4*a1^2 + 320*a5^2*x34*a3^9*a2^4*a1^2 + 50*a6*x34^2*a3^9*a2^4*a1^2 + 50*a5*x34^2*a3^9*a2^4*a1^2 + 160*x34^3*a3^9*a2^4*a1^2 + 64*a6^2*a3^10*a2^4*a1^2 + 120*a6*a5*a3^10*a2^4*a1^2 + 64*a5^2*a3^10*a2^4*a1^2 + 22*a6*x34*a3^10*a2^4*a1^2 + 22*a5*x34*a3^10*a2^4*a1^2 + 120*x34^2*a3^10*a2^4*a1^2 + 4*a6*a3^11*a2^4*a1^2 + 4*a5*a3^11*a2^4*a1^2 + 48*x34*a3^11*a2^4*a1^2 + 8*a3^12*a2^4*a1^2 - 8*a6^6*a5^5*a2^5*a1^2 - 8*a6^5*a5^6*a2^5*a1^2 + 2*a6^6*a5^4*x34*a2^5*a1^2 + 2*a6^4*a5^6*x34*a2^5*a1^2 - 28*a6^6*a5^3*x34^2*a2^5*a1^2 - 28*a6^3*a5^6*x34^2*a2^5*a1^2 - 28*a6^6*a5^2*x34^3*a2^5*a1^2 + 32*a6^5*a5^3*x34^3*a2^5*a1^2 + 36*a6^4*a5^4*x34^3*a2^5*a1^2 + 32*a6^3*a5^5*x34^3*a2^5*a1^2 - 28*a6^2*a5^6*x34^3*a2^5*a1^2 + 2*a6^6*a5*x34^4*a2^5*a1^2 + 36*a6^4*a5^3*x34^4*a2^5*a1^2 + 36*a6^3*a5^4*x34^4*a2^5*a1^2 + 2*a6*a5^6*x34^4*a2^5*a1^2 - 8*a6^6*x34^5*a2^5*a1^2 + 32*a6^3*a5^3*x34^5*a2^5*a1^2 - 8*a5^6*x34^5*a2^5*a1^2 - 8*a6^5*x34^6*a2^5*a1^2 + 2*a6^4*a5*x34^6*a2^5*a1^2 - 28*a6^3*a5^2*x34^6*a2^5*a1^2 - 28*a6^2*a5^3*x34^6*a2^5*a1^2 + 2*a6*a5^4*x34^6*a2^5*a1^2 - 8*a5^5*x34^6*a2^5*a1^2 + 4*a6^6*a5^4*a3*a2^5*a1^2 + 4*a6^4*a5^6*a3*a2^5*a1^2 - 104*a6^6*a5^3*x34*a3*a2^5*a1^2 + 120*a6^5*a5^4*x34*a3*a2^5*a1^2 + 120*a6^4*a5^5*x34*a3*a2^5*a1^2 - 104*a6^3*a5^6*x34*a3*a2^5*a1^2 + 24*a6^6*a5^2*x34^2*a3*a2^5*a1^2 + 240*a6^5*a5^3*x34^2*a3*a2^5*a1^2 - 300*a6^4*a5^4*x34^2*a3*a2^5*a1^2 + 240*a6^3*a5^5*x34^2*a3*a2^5*a1^2 + 24*a6^2*a5^6*x34^2*a3*a2^5*a1^2 - 40*a6^6*a5*x34^3*a3*a2^5*a1^2 + 144*a6^5*a5^2*x34^3*a3*a2^5*a1^2 + 8*a6^4*a5^3*x34^3*a3*a2^5*a1^2 + 8*a6^3*a5^4*x34^3*a3*a2^5*a1^2 + 144*a6^2*a5^5*x34^3*a3*a2^5*a1^2 - 40*a6*a5^6*x34^3*a3*a2^5*a1^2 - 38*a6^6*x34^4*a3*a2^5*a1^2 + 120*a6^5*a5*x34^4*a3*a2^5*a1^2 - 408*a6^4*a5^2*x34^4*a3*a2^5*a1^2 + 24*a6^3*a5^3*x34^4*a3*a2^5*a1^2 - 408*a6^2*a5^4*x34^4*a3*a2^5*a1^2 + 120*a6*a5^5*x34^4*a3*a2^5*a1^2 - 38*a5^6*x34^4*a3*a2^5*a1^2 - 48*a6^5*x34^5*a3*a2^5*a1^2 + 132*a6^4*a5*x34^5*a3*a2^5*a1^2 - 24*a6^3*a5^2*x34^5*a3*a2^5*a1^2 - 24*a6^2*a5^3*x34^5*a3*a2^5*a1^2 + 132*a6*a5^4*x34^5*a3*a2^5*a1^2 - 48*a5^5*x34^5*a3*a2^5*a1^2 + 2*a6^4*x34^6*a3*a2^5*a1^2 - 48*a6^3*a5*x34^6*a3*a2^5*a1^2 + 108*a6^2*a5^2*x34^6*a3*a2^5*a1^2 - 48*a6*a5^3*x34^6*a3*a2^5*a1^2 + 2*a5^4*x34^6*a3*a2^5*a1^2 - 104*a6^6*a5^3*a3^2*a2^5*a1^2 + 120*a6^5*a5^4*a3^2*a2^5*a1^2 + 120*a6^4*a5^5*a3^2*a2^5*a1^2 - 104*a6^3*a5^6*a3^2*a2^5*a1^2 + 240*a6^6*a5^2*x34*a3^2*a2^5*a1^2 + 528*a6^5*a5^3*x34*a3^2*a2^5*a1^2 - 1116*a6^4*a5^4*x34*a3^2*a2^5*a1^2 + 528*a6^3*a5^5*x34*a3^2*a2^5*a1^2 + 240*a6^2*a5^6*x34*a3^2*a2^5*a1^2 - 24*a6^6*a5*x34^2*a3^2*a2^5*a1^2 - 864*a6^5*a5^2*x34^2*a3^2*a2^5*a1^2 + 564*a6^4*a5^3*x34^2*a3^2*a2^5*a1^2 + 564*a6^3*a5^4*x34^2*a3^2*a2^5*a1^2 - 864*a6^2*a5^5*x34^2*a3^2*a2^5*a1^2 - 24*a6*a5^6*x34^2*a3^2*a2^5*a1^2 - 100*a6^6*x34^3*a3^2*a2^5*a1^2 + 624*a6^5*a5*x34^3*a3^2*a2^5*a1^2 - 876*a6^4*a5^2*x34^3*a3^2*a2^5*a1^2 - 992*a6^3*a5^3*x34^3*a3^2*a2^5*a1^2 - 876*a6^2*a5^4*x34^3*a3^2*a2^5*a1^2 + 624*a6*a5^5*x34^3*a3^2*a2^5*a1^2 - 100*a5^6*x34^3*a3^2*a2^5*a1^2 - 120*a6^5*x34^4*a3^2*a2^5*a1^2 + 222*a6^4*a5*x34^4*a3^2*a2^5*a1^2 + 1056*a6^3*a5^2*x34^4*a3^2*a2^5*a1^2 + 1056*a6^2*a5^3*x34^4*a3^2*a2^5*a1^2 + 222*a6*a5^4*x34^4*a3^2*a2^5*a1^2 - 120*a5^5*x34^4*a3^2*a2^5*a1^2 + 12*a6^4*x34^5*a3^2*a2^5*a1^2 - 144*a6^3*a5*x34^5*a3^2*a2^5*a1^2 - 648*a6^2*a5^2*x34^5*a3^2*a2^5*a1^2 - 144*a6*a5^3*x34^5*a3^2*a2^5*a1^2 + 12*a5^4*x34^5*a3^2*a2^5*a1^2 - 28*a6^3*x34^6*a3^2*a2^5*a1^2 + 108*a6^2*a5*x34^6*a3^2*a2^5*a1^2 + 108*a6*a5^2*x34^6*a3^2*a2^5*a1^2 - 28*a5^3*x34^6*a3^2*a2^5*a1^2 + 160*a6^6*a5^2*a3^3*a2^5*a1^2 + 352*a6^5*a5^3*a3^3*a2^5*a1^2 - 744*a6^4*a5^4*a3^3*a2^5*a1^2 + 352*a6^3*a5^5*a3^3*a2^5*a1^2 + 160*a6^2*a5^6*a3^3*a2^5*a1^2 + 32*a6^6*a5*x34*a3^3*a2^5*a1^2 - 2016*a6^5*a5^2*x34*a3^3*a2^5*a1^2 + 1112*a6^4*a5^3*x34*a3^3*a2^5*a1^2 + 1112*a6^3*a5^4*x34*a3^3*a2^5*a1^2 - 2016*a6^2*a5^5*x34*a3^3*a2^5*a1^2 + 32*a6*a5^6*x34*a3^3*a2^5*a1^2 - 180*a6^6*x34^2*a3^3*a2^5*a1^2 + 1296*a6^5*a5*x34^2*a3^3*a2^5*a1^2 + 576*a6^4*a5^2*x34^2*a3^3*a2^5*a1^2 - 3568*a6^3*a5^3*x34^2*a3^3*a2^5*a1^2 + 576*a6^2*a5^4*x34^2*a3^3*a2^5*a1^2 + 1296*a6*a5^5*x34^2*a3^3*a2^5*a1^2 - 180*a5^6*x34^2*a3^3*a2^5*a1^2 - 128*a6^5*x34^3*a3^3*a2^5*a1^2 - 528*a6^4*a5*x34^3*a3^3*a2^5*a1^2 + 3136*a6^3*a5^2*x34^3*a3^3*a2^5*a1^2 + 3136*a6^2*a5^3*x34^3*a3^3*a2^5*a1^2 - 528*a6*a5^4*x34^3*a3^3*a2^5*a1^2 - 128*a5^5*x34^3*a3^3*a2^5*a1^2 + 66*a6^4*x34^4*a3^3*a2^5*a1^2 - 136*a6^3*a5*x34^4*a3^3*a2^5*a1^2 - 4104*a6^2*a5^2*x34^4*a3^3*a2^5*a1^2 - 136*a6*a5^3*x34^4*a3^3*a2^5*a1^2 + 66*a5^4*x34^4*a3^3*a2^5*a1^2 - 136*a6^3*x34^5*a3^3*a2^5*a1^2 + 792*a6^2*a5*x34^5*a3^3*a2^5*a1^2 + 792*a6*a5^2*x34^5*a3^3*a2^5*a1^2 - 136*a5^3*x34^5*a3^3*a2^5*a1^2 - 28*a6^2*x34^6*a3^3*a2^5*a1^2 - 48*a6*a5*x34^6*a3^3*a2^5*a1^2 - 28*a5^2*x34^6*a3^3*a2^5*a1^2 + 16*a6^6*a5*a3^4*a2^5*a1^2 - 1008*a6^5*a5^2*a3^4*a2^5*a1^2 + 556*a6^4*a5^3*a3^4*a2^5*a1^2 + 556*a6^3*a5^4*a3^4*a2^5*a1^2 - 1008*a6^2*a5^5*a3^4*a2^5*a1^2 + 16*a6*a5^6*a3^4*a2^5*a1^2 - 170*a6^6*x34*a3^4*a2^5*a1^2 + 1320*a6^5*a5*x34*a3^4*a2^5*a1^2 + 1740*a6^4*a5^2*x34*a3^4*a2^5*a1^2 - 4360*a6^3*a5^3*x34*a3^4*a2^5*a1^2 + 1740*a6^2*a5^4*x34*a3^4*a2^5*a1^2 + 1320*a6*a5^5*x34*a3^4*a2^5*a1^2 - 170*a5^6*x34*a3^4*a2^5*a1^2 - 24*a6^5*x34^2*a3^4*a2^5*a1^2 - 2034*a6^4*a5*x34^2*a3^4*a2^5*a1^2 + 4008*a6^3*a5^2*x34^2*a3^4*a2^5*a1^2 + 4008*a6^2*a5^3*x34^2*a3^4*a2^5*a1^2 - 2034*a6*a5^4*x34^2*a3^4*a2^5*a1^2 - 24*a5^5*x34^2*a3^4*a2^5*a1^2 + 220*a6^4*x34^3*a3^4*a2^5*a1^2 - 200*a6^3*a5*x34^3*a3^4*a2^5*a1^2 - 7020*a6^2*a5^2*x34^3*a3^4*a2^5*a1^2 - 200*a6*a5^3*x34^3*a3^4*a2^5*a1^2 + 220*a5^4*x34^3*a3^4*a2^5*a1^2 - 224*a6^3*x34^4*a3^4*a2^5*a1^2 + 1932*a6^2*a5*x34^4*a3^4*a2^5*a1^2 + 1932*a6*a5^2*x34^4*a3^4*a2^5*a1^2 - 224*a5^3*x34^4*a3^4*a2^5*a1^2 - 168*a6^2*x34^5*a3^4*a2^5*a1^2 - 168*a6*a5*x34^5*a3^4*a2^5*a1^2 - 168*a5^2*x34^5*a3^4*a2^5*a1^2 + 2*a6*x34^6*a3^4*a2^5*a1^2 + 2*a5*x34^6*a3^4*a2^5*a1^2 - 68*a6^6*a3^5*a2^5*a1^2 + 528*a6^5*a5*a3^5*a2^5*a1^2 + 696*a6^4*a5^2*a3^5*a2^5*a1^2 - 1744*a6^3*a5^3*a3^5*a2^5*a1^2 + 696*a6^2*a5^4*a3^5*a2^5*a1^2 + 528*a6*a5^5*a3^5*a2^5*a1^2 - 68*a5^6*a3^5*a2^5*a1^2 + 48*a6^5*x34*a3^5*a2^5*a1^2 - 2124*a6^4*a5*x34*a3^5*a2^5*a1^2 + 2928*a6^3*a5^2*x34*a3^5*a2^5*a1^2 + 2928*a6^2*a5^3*x34*a3^5*a2^5*a1^2 - 2124*a6*a5^4*x34*a3^5*a2^5*a1^2 + 48*a5^5*x34*a3^5*a2^5*a1^2 + 354*a6^4*x34^2*a3^5*a2^5*a1^2 - 360*a6^3*a5*x34^2*a3^5*a2^5*a1^2 - 5832*a6^2*a5^2*x34^2*a3^5*a2^5*a1^2 - 360*a6*a5^3*x34^2*a3^5*a2^5*a1^2 + 354*a5^4*x34^2*a3^5*a2^5*a1^2 - 64*a6^3*x34^3*a3^5*a2^5*a1^2 + 2112*a6^2*a5*x34^3*a3^5*a2^5*a1^2 + 2112*a6*a5^2*x34^3*a3^5*a2^5*a1^2 - 64*a5^3*x34^3*a3^5*a2^5*a1^2 - 420*a6^2*x34^4*a3^5*a2^5*a1^2 - 420*a5^2*x34^4*a3^5*a2^5*a1^2 + 12*a6*x34^5*a3^5*a2^5*a1^2 + 12*a5*x34^5*a3^5*a2^5*a1^2 - 8*x34^6*a3^5*a2^5*a1^2 + 16*a6^5*a3^6*a2^5*a1^2 - 708*a6^4*a5*a3^6*a2^5*a1^2 + 976*a6^3*a5^2*a3^6*a2^5*a1^2 + 976*a6^2*a5^3*a3^6*a2^5*a1^2 - 708*a6*a5^4*a3^6*a2^5*a1^2 + 16*a5^5*a3^6*a2^5*a1^2 + 266*a6^4*x34*a3^6*a2^5*a1^2 - 280*a6^3*a5*x34*a3^6*a2^5*a1^2 - 3024*a6^2*a5^2*x34*a3^6*a2^5*a1^2 - 280*a6*a5^3*x34*a3^6*a2^5*a1^2 + 266*a5^4*x34*a3^6*a2^5*a1^2 + 184*a6^3*x34^2*a3^6*a2^5*a1^2 + 1152*a6^2*a5*x34^2*a3^6*a2^5*a1^2 + 1152*a6*a5^2*x34^2*a3^6*a2^5*a1^2 + 184*a5^3*x34^2*a3^6*a2^5*a1^2 - 588*a6^2*x34^3*a3^6*a2^5*a1^2 + 672*a6*a5*x34^3*a3^6*a2^5*a1^2 - 588*a5^2*x34^3*a3^6*a2^5*a1^2 + 32*a6*x34^4*a3^6*a2^5*a1^2 + 32*a5*x34^4*a3^6*a2^5*a1^2 - 56*x34^5*a3^6*a2^5*a1^2 + 76*a6^4*a3^7*a2^5*a1^2 - 80*a6^3*a5*a3^7*a2^5*a1^2 - 864*a6^2*a5^2*a3^7*a2^5*a1^2 - 80*a6*a5^3*a3^7*a2^5*a1^2 + 76*a5^4*a3^7*a2^5*a1^2 + 176*a6^3*x34*a3^7*a2^5*a1^2 + 384*a6^2*a5*x34*a3^7*a2^5*a1^2 + 384*a6*a5^2*x34*a3^7*a2^5*a1^2 + 176*a5^3*x34*a3^7*a2^5*a1^2 - 504*a6^2*x34^2*a3^7*a2^5*a1^2 + 1056*a6*a5*x34^2*a3^7*a2^5*a1^2 - 504*a5^2*x34^2*a3^7*a2^5*a1^2 + 48*a6*x34^3*a3^7*a2^5*a1^2 + 48*a5*x34^3*a3^7*a2^5*a1^2 - 160*x34^4*a3^7*a2^5*a1^2 + 44*a6^3*a3^8*a2^5*a1^2 + 96*a6^2*a5*a3^8*a2^5*a1^2 + 96*a6*a5^2*a3^8*a2^5*a1^2 + 44*a5^3*a3^8*a2^5*a1^2 - 252*a6^2*x34*a3^8*a2^5*a1^2 + 648*a6*a5*x34*a3^8*a2^5*a1^2 - 252*a5^2*x34*a3^8*a2^5*a1^2 + 42*a6*x34^2*a3^8*a2^5*a1^2 + 42*a5*x34^2*a3^8*a2^5*a1^2 - 240*x34^3*a3^8*a2^5*a1^2 - 56*a6^2*a3^9*a2^5*a1^2 + 144*a6*a5*a3^9*a2^5*a1^2 - 56*a5^2*a3^9*a2^5*a1^2 + 20*a6*x34*a3^9*a2^5*a1^2 + 20*a5*x34*a3^9*a2^5*a1^2 - 200*x34^2*a3^9*a2^5*a1^2 + 4*a6*a3^10*a2^5*a1^2 + 4*a5*a3^10*a2^5*a1^2 - 88*x34*a3^10*a2^5*a1^2 - 16*a3^11*a2^5*a1^2 + 8*a6^6*a5^4*a2^6*a1^2 - 8*a6^5*a5^5*a2^6*a1^2 + 8*a6^4*a5^6*a2^6*a1^2 - 4*a6^6*a5^3*x34*a2^6*a1^2 + 2*a6^5*a5^4*x34*a2^6*a1^2 + 2*a6^4*a5^5*x34*a2^6*a1^2 - 4*a6^3*a5^6*x34*a2^6*a1^2 + 24*a6^6*a5^2*x34^2*a2^6*a1^2 - 28*a6^5*a5^3*x34^2*a2^6*a1^2 + 32*a6^4*a5^4*x34^2*a2^6*a1^2 - 28*a6^3*a5^5*x34^2*a2^6*a1^2 + 24*a6^2*a5^6*x34^2*a2^6*a1^2 - 4*a6^6*a5*x34^3*a2^6*a1^2 - 28*a6^5*a5^2*x34^3*a2^6*a1^2 - 4*a6^4*a5^3*x34^3*a2^6*a1^2 - 4*a6^3*a5^4*x34^3*a2^6*a1^2 - 28*a6^2*a5^5*x34^3*a2^6*a1^2 - 4*a6*a5^6*x34^3*a2^6*a1^2 + 8*a6^6*x34^4*a2^6*a1^2 + 2*a6^5*a5*x34^4*a2^6*a1^2 + 32*a6^4*a5^2*x34^4*a2^6*a1^2 - 4*a6^3*a5^3*x34^4*a2^6*a1^2 + 32*a6^2*a5^4*x34^4*a2^6*a1^2 + 2*a6*a5^5*x34^4*a2^6*a1^2 + 8*a5^6*x34^4*a2^6*a1^2 - 8*a6^5*x34^5*a2^6*a1^2 + 2*a6^4*a5*x34^5*a2^6*a1^2 - 28*a6^3*a5^2*x34^5*a2^6*a1^2 - 28*a6^2*a5^3*x34^5*a2^6*a1^2 + 2*a6*a5^4*x34^5*a2^6*a1^2 - 8*a5^5*x34^5*a2^6*a1^2 + 8*a6^4*x34^6*a2^6*a1^2 - 4*a6^3*a5*x34^6*a2^6*a1^2 + 24*a6^2*a5^2*x34^6*a2^6*a1^2 - 4*a6*a5^3*x34^6*a2^6*a1^2 + 8*a5^4*x34^6*a2^6*a1^2 - 8*a6^6*a5^3*a3*a2^6*a1^2 + 4*a6^5*a5^4*a3*a2^6*a1^2 + 4*a6^4*a5^5*a3*a2^6*a1^2 - 8*a6^3*a5^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*x34*a3*a2^6*a1^2 - 104*a6^5*a5^3*x34*a3*a2^6*a1^2 + 64*a6^4*a5^4*x34*a3*a2^6*a1^2 - 104*a6^3*a5^5*x34*a3*a2^6*a1^2 + 24*a6^2*a5^6*x34*a3*a2^6*a1^2 - 36*a6^6*a5*x34^2*a3*a2^6*a1^2 + 24*a6^5*a5^2*x34^2*a3*a2^6*a1^2 + 24*a6^4*a5^3*x34^2*a3*a2^6*a1^2 + 24*a6^3*a5^4*x34^2*a3*a2^6*a1^2 + 24*a6^2*a5^5*x34^2*a3*a2^6*a1^2 - 36*a6*a5^6*x34^2*a3*a2^6*a1^2 + 28*a6^6*x34^3*a3*a2^6*a1^2 - 40*a6^5*a5*x34^3*a3*a2^6*a1^2 + 164*a6^4*a5^2*x34^3*a3*a2^6*a1^2 - 112*a6^3*a5^3*x34^3*a3*a2^6*a1^2 + 164*a6^2*a5^4*x34^3*a3*a2^6*a1^2 - 40*a6*a5^5*x34^3*a3*a2^6*a1^2 + 28*a5^6*x34^3*a3*a2^6*a1^2 - 38*a6^5*x34^4*a3*a2^6*a1^2 + 10*a6^4*a5*x34^4*a3*a2^6*a1^2 - 104*a6^3*a5^2*x34^4*a3*a2^6*a1^2 - 104*a6^2*a5^3*x34^4*a3*a2^6*a1^2 + 10*a6*a5^4*x34^4*a3*a2^6*a1^2 - 38*a5^5*x34^4*a3*a2^6*a1^2 + 50*a6^4*x34^5*a3*a2^6*a1^2 - 72*a6^3*a5*x34^5*a3*a2^6*a1^2 + 252*a6^2*a5^2*x34^5*a3*a2^6*a1^2 - 72*a6*a5^3*x34^5*a3*a2^6*a1^2 + 50*a5^4*x34^5*a3*a2^6*a1^2 - 4*a6^3*x34^6*a3*a2^6*a1^2 - 24*a6^2*a5*x34^6*a3*a2^6*a1^2 - 24*a6*a5^2*x34^6*a3*a2^6*a1^2 - 4*a5^3*x34^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*a3^2*a2^6*a1^2 - 104*a6^5*a5^3*a3^2*a2^6*a1^2 + 64*a6^4*a5^4*a3^2*a2^6*a1^2 - 104*a6^3*a5^5*a3^2*a2^6*a1^2 + 24*a6^2*a5^6*a3^2*a2^6*a1^2 - 84*a6^6*a5*x34*a3^2*a2^6*a1^2 + 240*a6^5*a5^2*x34*a3^2*a2^6*a1^2 + 96*a6^4*a5^3*x34*a3^2*a2^6*a1^2 + 96*a6^3*a5^4*x34*a3^2*a2^6*a1^2 + 240*a6^2*a5^5*x34*a3^2*a2^6*a1^2 - 84*a6*a5^6*x34*a3^2*a2^6*a1^2 + 60*a6^6*x34^2*a3^2*a2^6*a1^2 - 24*a6^5*a5*x34^2*a3^2*a2^6*a1^2 - 132*a6^4*a5^2*x34^2*a3^2*a2^6*a1^2 - 168*a6^3*a5^3*x34^2*a3^2*a2^6*a1^2 - 132*a6^2*a5^4*x34^2*a3^2*a2^6*a1^2 - 24*a6*a5^5*x34^2*a3^2*a2^6*a1^2 + 60*a5^6*x34^2*a3^2*a2^6*a1^2 - 100*a6^5*x34^3*a3^2*a2^6*a1^2 + 56*a6^4*a5*x34^3*a3^2*a2^6*a1^2 + 8*a6^3*a5^2*x34^3*a3^2*a2^6*a1^2 + 8*a6^2*a5^3*x34^3*a3^2*a2^6*a1^2 + 56*a6*a5^4*x34^3*a3^2*a2^6*a1^2 - 100*a5^5*x34^3*a3^2*a2^6*a1^2 + 162*a6^4*x34^4*a3^2*a2^6*a1^2 - 264*a6^3*a5*x34^4*a3^2*a2^6*a1^2 + 468*a6^2*a5^2*x34^4*a3^2*a2^6*a1^2 - 264*a6*a5^3*x34^4*a3^2*a2^6*a1^2 + 162*a5^4*x34^4*a3^2*a2^6*a1^2 - 52*a6^3*x34^5*a3^2*a2^6*a1^2 - 36*a6^2*a5*x34^5*a3^2*a2^6*a1^2 - 36*a6*a5^2*x34^5*a3^2*a2^6*a1^2 - 52*a5^3*x34^5*a3^2*a2^6*a1^2 + 24*a6^2*x34^6*a3^2*a2^6*a1^2 - 24*a6*a5*x34^6*a3^2*a2^6*a1^2 + 24*a5^2*x34^6*a3^2*a2^6*a1^2 - 56*a6^6*a5*a3^3*a2^6*a1^2 + 160*a6^5*a5^2*a3^3*a2^6*a1^2 + 64*a6^4*a5^3*a3^3*a2^6*a1^2 + 64*a6^3*a5^4*a3^3*a2^6*a1^2 + 160*a6^2*a5^5*a3^3*a2^6*a1^2 - 56*a6*a5^6*a3^3*a2^6*a1^2 + 64*a6^6*x34*a3^3*a2^6*a1^2 + 32*a6^5*a5*x34*a3^3*a2^6*a1^2 - 592*a6^4*a5^2*x34*a3^3*a2^6*a1^2 - 112*a6^3*a5^3*x34*a3^3*a2^6*a1^2 - 592*a6^2*a5^4*x34*a3^3*a2^6*a1^2 + 32*a6*a5^5*x34*a3^3*a2^6*a1^2 + 64*a5^6*x34*a3^3*a2^6*a1^2 - 180*a6^5*x34^2*a3^3*a2^6*a1^2 + 164*a6^4*a5*x34^2*a3^3*a2^6*a1^2 + 512*a6^3*a5^2*x34^2*a3^3*a2^6*a1^2 + 512*a6^2*a5^3*x34^2*a3^3*a2^6*a1^2 + 164*a6*a5^4*x34^2*a3^3*a2^6*a1^2 - 180*a5^5*x34^2*a3^3*a2^6*a1^2 + 304*a6^4*x34^3*a3^3*a2^6*a1^2 - 512*a6^3*a5*x34^3*a3^3*a2^6*a1^2 - 24*a6^2*a5^2*x34^3*a3^3*a2^6*a1^2 - 512*a6*a5^3*x34^3*a3^3*a2^6*a1^2 + 304*a5^4*x34^3*a3^3*a2^6*a1^2 - 204*a6^3*x34^4*a3^3*a2^6*a1^2 + 216*a6^2*a5*x34^4*a3^3*a2^6*a1^2 + 216*a6*a5^2*x34^4*a3^3*a2^6*a1^2 - 204*a5^3*x34^4*a3^3*a2^6*a1^2 + 116*a6^2*x34^5*a3^3*a2^6*a1^2 - 192*a6*a5*x34^5*a3^3*a2^6*a1^2 + 116*a5^2*x34^5*a3^3*a2^6*a1^2 - 4*a6*x34^6*a3^3*a2^6*a1^2 - 4*a5*x34^6*a3^3*a2^6*a1^2 + 32*a6^6*a3^4*a2^6*a1^2 + 16*a6^5*a5*a3^4*a2^6*a1^2 - 296*a6^4*a5^2*a3^4*a2^6*a1^2 - 56*a6^3*a5^3*a3^4*a2^6*a1^2 - 296*a6^2*a5^4*a3^4*a2^6*a1^2 + 16*a6*a5^5*a3^4*a2^6*a1^2 + 32*a5^6*a3^4*a2^6*a1^2 - 170*a6^5*x34*a3^4*a2^6*a1^2 + 190*a6^4*a5*x34*a3^4*a2^6*a1^2 + 760*a6^3*a5^2*x34*a3^4*a2^6*a1^2 + 760*a6^2*a5^3*x34*a3^4*a2^6*a1^2 + 190*a6*a5^4*x34*a3^4*a2^6*a1^2 - 170*a5^5*x34*a3^4*a2^6*a1^2 + 352*a6^4*x34^2*a3^4*a2^6*a1^2 - 576*a6^3*a5*x34^2*a3^4*a2^6*a1^2 - 1152*a6^2*a5^2*x34^2*a3^4*a2^6*a1^2 - 576*a6*a5^3*x34^2*a3^4*a2^6*a1^2 + 352*a5^4*x34^2*a3^4*a2^6*a1^2 - 380*a6^3*x34^3*a3^4*a2^6*a1^2 + 780*a6^2*a5*x34^3*a3^4*a2^6*a1^2 + 780*a6*a5^2*x34^3*a3^4*a2^6*a1^2 - 380*a5^3*x34^3*a3^4*a2^6*a1^2 + 252*a6^2*x34^4*a3^4*a2^6*a1^2 - 600*a6*a5*x34^4*a3^4*a2^6*a1^2 + 252*a5^2*x34^4*a3^4*a2^6*a1^2 - 22*a6*x34^5*a3^4*a2^6*a1^2 - 22*a5*x34^5*a3^4*a2^6*a1^2 + 8*x34^6*a3^4*a2^6*a1^2 - 68*a6^5*a3^5*a2^6*a1^2 + 76*a6^4*a5*a3^5*a2^6*a1^2 + 304*a6^3*a5^2*a3^5*a2^6*a1^2 + 304*a6^2*a5^3*a3^5*a2^6*a1^2 + 76*a6*a5^4*a3^5*a2^6*a1^2 - 68*a5^5*a3^5*a2^6*a1^2 + 240*a6^4*x34*a3^5*a2^6*a1^2 - 384*a6^3*a5*x34*a3^5*a2^6*a1^2 - 1368*a6^2*a5^2*x34*a3^5*a2^6*a1^2 - 384*a6*a5^3*x34*a3^5*a2^6*a1^2 + 240*a5^4*x34*a3^5*a2^6*a1^2 - 404*a6^3*x34^2*a3^5*a2^6*a1^2 + 1152*a6^2*a5*x34^2*a3^5*a2^6*a1^2 + 1152*a6*a5^2*x34^2*a3^5*a2^6*a1^2 - 404*a5^3*x34^2*a3^5*a2^6*a1^2 + 300*a6^2*x34^3*a3^5*a2^6*a1^2 - 1008*a6*a5*x34^3*a3^5*a2^6*a1^2 + 300*a5^2*x34^3*a3^5*a2^6*a1^2 - 48*a6*x34^4*a3^5*a2^6*a1^2 - 48*a5*x34^4*a3^5*a2^6*a1^2 + 40*x34^5*a3^5*a2^6*a1^2 + 80*a6^4*a3^6*a2^6*a1^2 - 128*a6^3*a5*a3^6*a2^6*a1^2 - 456*a6^2*a5^2*a3^6*a2^6*a1^2 - 128*a6*a5^3*a3^6*a2^6*a1^2 + 80*a5^4*a3^6*a2^6*a1^2 - 252*a6^3*x34*a3^6*a2^6*a1^2 + 840*a6^2*a5*x34*a3^6*a2^6*a1^2 + 840*a6*a5^2*x34*a3^6*a2^6*a1^2 - 252*a5^3*x34*a3^6*a2^6*a1^2 + 212*a6^2*x34^2*a3^6*a2^6*a1^2 - 1008*a6*a5*x34^2*a3^6*a2^6*a1^2 + 212*a5^2*x34^2*a3^6*a2^6*a1^2 - 56*a6*x34^3*a3^6*a2^6*a1^2 - 56*a5*x34^3*a3^6*a2^6*a1^2 + 88*x34^4*a3^6*a2^6*a1^2 - 72*a6^3*a3^7*a2^6*a1^2 + 240*a6^2*a5*a3^7*a2^6*a1^2 + 240*a6*a5^2*a3^7*a2^6*a1^2 - 72*a5^3*a3^7*a2^6*a1^2 + 96*a6^2*x34*a3^7*a2^6*a1^2 - 576*a6*a5*x34*a3^7*a2^6*a1^2 + 96*a5^2*x34*a3^7*a2^6*a1^2 - 40*a6*x34^2*a3^7*a2^6*a1^2 - 40*a5*x34^2*a3^7*a2^6*a1^2 + 112*x34^3*a3^7*a2^6*a1^2 + 24*a6^2*a3^8*a2^6*a1^2 - 144*a6*a5*a3^8*a2^6*a1^2 + 24*a5^2*a3^8*a2^6*a1^2 - 18*a6*x34*a3^8*a2^6*a1^2 - 18*a5*x34*a3^8*a2^6*a1^2 + 88*x34^2*a3^8*a2^6*a1^2 - 4*a6*a3^9*a2^6*a1^2 - 4*a5*a3^9*a2^6*a1^2 + 40*x34*a3^9*a2^6*a1^2 + 8*a3^10*a2^6*a1^2 - 8*a6^6*a5^6*x34^3*a1^3 - 4*a6^6*a5^5*x34^4*a1^3 - 4*a6^5*a5^6*x34^4*a1^3 - 4*a6^6*a5^4*x34^5*a1^3 + 48*a6^5*a5^5*x34^5*a1^3 - 4*a6^4*a5^6*x34^5*a1^3 - 8*a6^6*a5^3*x34^6*a1^3 - 4*a6^5*a5^4*x34^6*a1^3 - 4*a6^4*a5^5*x34^6*a1^3 - 8*a6^3*a5^6*x34^6*a1^3 - 28*a6^6*a5^6*x34^2*a3*a1^3 + 24*a6^6*a5^5*x34^3*a3*a1^3 + 24*a6^5*a5^6*x34^3*a3*a1^3 - 48*a6^6*a5^4*x34^4*a3*a1^3 + 192*a6^5*a5^5*x34^4*a3*a1^3 - 48*a6^4*a5^6*x34^4*a3*a1^3 - 8*a6^6*a5^3*x34^5*a3*a1^3 - 72*a6^5*a5^4*x34^5*a3*a1^3 - 72*a6^4*a5^5*x34^5*a3*a1^3 - 8*a6^3*a5^6*x34^5*a3*a1^3 - 4*a6^6*a5^2*x34^6*a3*a1^3 + 40*a6^5*a5^3*x34^6*a3*a1^3 - 28*a6^4*a5^4*x34^6*a3*a1^3 + 40*a6^3*a5^5*x34^6*a3*a1^3 - 4*a6^2*a5^6*x34^6*a3*a1^3 - 36*a6^6*a5^6*x34*a3^2*a1^3 + 68*a6^6*a5^5*x34^2*a3^2*a1^3 + 68*a6^5*a5^6*x34^2*a3^2*a1^3 - 156*a6^6*a5^4*x34^3*a3^2*a1^3 + 320*a6^5*a5^5*x34^3*a3^2*a1^3 - 156*a6^4*a5^6*x34^3*a3^2*a1^3 + 76*a6^6*a5^3*x34^4*a3^2*a1^3 - 264*a6^5*a5^4*x34^4*a3^2*a1^3 - 264*a6^4*a5^5*x34^4*a3^2*a1^3 + 76*a6^3*a5^6*x34^4*a3^2*a1^3 - 52*a6^6*a5^2*x34^5*a3^2*a1^3 + 272*a6^5*a5^3*x34^5*a3^2*a1^3 - 132*a6^4*a5^4*x34^5*a3^2*a1^3 + 272*a6^3*a5^5*x34^5*a3^2*a1^3 - 52*a6^2*a5^6*x34^5*a3^2*a1^3 - 4*a6^6*a5*x34^6*a3^2*a1^3 - 28*a6^5*a5^2*x34^6*a3^2*a1^3 - 4*a6^4*a5^3*x34^6*a3^2*a1^3 - 4*a6^3*a5^4*x34^6*a3^2*a1^3 - 28*a6^2*a5^5*x34^6*a3^2*a1^3 - 4*a6*a5^6*x34^6*a3^2*a1^3 - 24*a6^6*a5^6*a3^3*a1^3 + 88*a6^6*a5^5*x34*a3^3*a1^3 + 88*a6^5*a5^6*x34*a3^3*a1^3 - 224*a6^6*a5^4*x34^2*a3^3*a1^3 + 320*a6^5*a5^5*x34^2*a3^3*a1^3 - 224*a6^4*a5^6*x34^2*a3^3*a1^3 + 272*a6^6*a5^3*x34^3*a3^3*a1^3 - 512*a6^5*a5^4*x34^3*a3^3*a1^3 - 512*a6^4*a5^5*x34^3*a3^3*a1^3 + 272*a6^3*a5^6*x34^3*a3^3*a1^3 - 204*a6^6*a5^2*x34^4*a3^3*a1^3 + 664*a6^5*a5^3*x34^4*a3^3*a1^3 - 96*a6^4*a5^4*x34^4*a3^3*a1^3 + 664*a6^3*a5^5*x34^4*a3^3*a1^3 - 204*a6^2*a5^6*x34^4*a3^3*a1^3 + 16*a6^6*a5*x34^5*a3^3*a1^3 - 136*a6^5*a5^2*x34^5*a3^3*a1^3 - 120*a6^4*a5^3*x34^5*a3^3*a1^3 - 120*a6^3*a5^4*x34^5*a3^3*a1^3 - 136*a6^2*a5^5*x34^5*a3^3*a1^3 + 16*a6*a5^6*x34^5*a3^3*a1^3 - 8*a6^6*x34^6*a3^3*a1^3 + 40*a6^5*a5*x34^6*a3^3*a1^3 - 4*a6^4*a5^2*x34^6*a3^3*a1^3 + 48*a6^3*a5^3*x34^6*a3^3*a1^3 - 4*a6^2*a5^4*x34^6*a3^3*a1^3 + 40*a6*a5^5*x34^6*a3^3*a1^3 - 8*a5^6*x34^6*a3^3*a1^3 + 44*a6^6*a5^5*a3^4*a1^3 + 44*a6^5*a5^6*a3^4*a1^3 - 180*a6^6*a5^4*x34*a3^4*a1^3 + 160*a6^5*a5^5*x34*a3^4*a1^3 - 180*a6^4*a5^6*x34*a3^4*a1^3 + 396*a6^6*a5^3*x34^2*a3^4*a1^3 - 576*a6^5*a5^4*x34^2*a3^4*a1^3 - 576*a6^4*a5^5*x34^2*a3^4*a1^3 + 396*a6^3*a5^6*x34^2*a3^4*a1^3 - 380*a6^6*a5^2*x34^3*a3^4*a1^3 + 640*a6^5*a5^3*x34^3*a3^4*a1^3 + 520*a6^4*a5^4*x34^3*a3^4*a1^3 + 640*a6^3*a5^5*x34^3*a3^4*a1^3 - 380*a6^2*a5^6*x34^3*a3^4*a1^3 + 112*a6^6*a5*x34^4*a3^4*a1^3 - 224*a6^5*a5^2*x34^4*a3^4*a1^3 - 396*a6^4*a5^3*x34^4*a3^4*a1^3 - 396*a6^3*a5^4*x34^4*a3^4*a1^3 - 224*a6^2*a5^5*x34^4*a3^4*a1^3 + 112*a6*a5^6*x34^4*a3^4*a1^3 - 52*a6^6*x34^5*a3^4*a1^3 + 192*a6^5*a5*x34^5*a3^4*a1^3 + 12*a6^4*a5^2*x34^5*a3^4*a1^3 + 192*a6^3*a5^3*x34^5*a3^4*a1^3 + 12*a6^2*a5^4*x34^5*a3^4*a1^3 + 192*a6*a5^5*x34^5*a3^4*a1^3 - 52*a5^6*x34^5*a3^4*a1^3 - 4*a6^5*x34^6*a3^4*a1^3 - 28*a6^4*a5*x34^6*a3^4*a1^3 - 4*a6^3*a5^2*x34^6*a3^4*a1^3 - 4*a6^2*a5^3*x34^6*a3^4*a1^3 - 28*a6*a5^4*x34^6*a3^4*a1^3 - 4*a5^5*x34^6*a3^4*a1^3 - 72*a6^6*a5^4*a3^5*a1^3 + 64*a6^5*a5^5*a3^5*a1^3 - 72*a6^4*a5^6*a3^5*a1^3 + 312*a6^6*a5^3*x34*a3^5*a1^3 - 384*a6^5*a5^4*x34*a3^5*a1^3 - 384*a6^4*a5^5*x34*a3^5*a1^3 + 312*a6^3*a5^6*x34*a3^5*a1^3 - 404*a6^6*a5^2*x34^2*a3^5*a1^3 + 88*a6^5*a5^3*x34^2*a3^5*a1^3 + 1272*a6^4*a5^4*x34^2*a3^5*a1^3 + 88*a6^3*a5^5*x34^2*a3^5*a1^3 - 404*a6^2*a5^6*x34^2*a3^5*a1^3 + 248*a6^6*a5*x34^3*a3^5*a1^3 - 64*a6^5*a5^2*x34^3*a3^5*a1^3 - 560*a6^4*a5^3*x34^3*a3^5*a1^3 - 560*a6^3*a5^4*x34^3*a3^5*a1^3 - 64*a6^2*a5^5*x34^3*a3^5*a1^3 + 248*a6*a5^6*x34^3*a3^5*a1^3 - 144*a6^6*x34^4*a3^5*a1^3 + 312*a6^5*a5*x34^4*a3^5*a1^3 + 156*a6^4*a5^2*x34^4*a3^5*a1^3 + 144*a6^3*a5^3*x34^4*a3^5*a1^3 + 156*a6^2*a5^4*x34^4*a3^5*a1^3 + 312*a6*a5^5*x34^4*a3^5*a1^3 - 144*a5^6*x34^4*a3^5*a1^3 + 24*a6^5*x34^5*a3^5*a1^3 - 216*a6^4*a5*x34^5*a3^5*a1^3 + 8*a6^3*a5^2*x34^5*a3^5*a1^3 + 8*a6^2*a5^3*x34^5*a3^5*a1^3 - 216*a6*a5^4*x34^5*a3^5*a1^3 + 24*a5^5*x34^5*a3^5*a1^3 - 4*a6^4*x34^6*a3^5*a1^3 + 40*a6^3*a5*x34^6*a3^5*a1^3 - 28*a6^2*a5^2*x34^6*a3^5*a1^3 + 40*a6*a5^3*x34^6*a3^5*a1^3 - 4*a5^4*x34^6*a3^5*a1^3 + 104*a6^6*a5^3*a3^6*a1^3 - 128*a6^5*a5^4*a3^6*a1^3 - 128*a6^4*a5^5*a3^6*a1^3 + 104*a6^3*a5^6*a3^6*a1^3 - 252*a6^6*a5^2*x34*a3^6*a1^3 - 168*a6^5*a5^3*x34*a3^6*a1^3 + 1064*a6^4*a5^4*x34*a3^6*a1^3 - 168*a6^3*a5^5*x34*a3^6*a1^3 - 252*a6^2*a5^6*x34*a3^6*a1^3 + 288*a6^6*a5*x34^2*a3^6*a1^3 + 184*a6^5*a5^2*x34^2*a3^6*a1^3 - 448*a6^4*a5^3*x34^2*a3^6*a1^3 - 448*a6^3*a5^4*x34^2*a3^6*a1^3 + 184*a6^2*a5^5*x34^2*a3^6*a1^3 + 288*a6*a5^6*x34^2*a3^6*a1^3 - 224*a6^6*x34^3*a3^6*a1^3 + 168*a6^5*a5*x34^3*a3^6*a1^3 + 420*a6^4*a5^2*x34^3*a3^6*a1^3 - 336*a6^3*a5^3*x34^3*a3^6*a1^3 + 420*a6^2*a5^4*x34^3*a3^6*a1^3 + 168*a6*a5^5*x34^3*a3^6*a1^3 - 224*a5^6*x34^3*a3^6*a1^3 + 176*a6^5*x34^4*a3^6*a1^3 - 688*a6^4*a5*x34^4*a3^6*a1^3 + 96*a6^3*a5^2*x34^4*a3^6*a1^3 + 96*a6^2*a5^3*x34^4*a3^6*a1^3 - 688*a6*a5^4*x34^4*a3^6*a1^3 + 176*a5^5*x34^4*a3^6*a1^3 - 28*a6^4*x34^5*a3^6*a1^3 + 280*a6^3*a5*x34^5*a3^6*a1^3 - 196*a6^2*a5^2*x34^5*a3^6*a1^3 + 280*a6*a5^3*x34^5*a3^6*a1^3 - 28*a5^4*x34^5*a3^6*a1^3 - 8*a6^3*x34^6*a3^6*a1^3 - 4*a6^2*a5*x34^6*a3^6*a1^3 - 4*a6*a5^2*x34^6*a3^6*a1^3 - 8*a5^3*x34^6*a3^6*a1^3 - 72*a6^6*a5^2*a3^7*a1^3 - 48*a6^5*a5^3*a3^7*a1^3 + 304*a6^4*a5^4*a3^7*a1^3 - 48*a6^3*a5^5*a3^7*a1^3 - 72*a6^2*a5^6*a3^7*a1^3 + 176*a6^6*a5*x34*a3^7*a1^3 + 176*a6^5*a5^2*x34*a3^7*a1^3 - 224*a6^4*a5^3*x34*a3^7*a1^3 - 224*a6^3*a5^4*x34*a3^7*a1^3 + 176*a6^2*a5^5*x34*a3^7*a1^3 + 176*a6*a5^6*x34*a3^7*a1^3 - 208*a6^6*x34^2*a3^7*a1^3 - 48*a6^5*a5*x34^2*a3^7*a1^3 + 504*a6^4*a5^2*x34^2*a3^7*a1^3 - 672*a6^3*a5^3*x34^2*a3^7*a1^3 + 504*a6^2*a5^4*x34^2*a3^7*a1^3 - 48*a6*a5^5*x34^2*a3^7*a1^3 - 208*a5^6*x34^2*a3^7*a1^3 + 384*a6^5*x34^3*a3^7*a1^3 - 1152*a6^4*a5*x34^3*a3^7*a1^3 + 224*a6^3*a5^2*x34^3*a3^7*a1^3 + 224*a6^2*a5^3*x34^3*a3^7*a1^3 - 1152*a6*a5^4*x34^3*a3^7*a1^3 + 384*a5^5*x34^3*a3^7*a1^3 - 80*a6^4*x34^4*a3^7*a1^3 + 800*a6^3*a5*x34^4*a3^7*a1^3 - 560*a6^2*a5^2*x34^4*a3^7*a1^3 + 800*a6*a5^3*x34^4*a3^7*a1^3 - 80*a5^4*x34^4*a3^7*a1^3 - 48*a6^3*x34^5*a3^7*a1^3 - 24*a6^2*a5*x34^5*a3^7*a1^3 - 24*a6*a5^2*x34^5*a3^7*a1^3 - 48*a5^3*x34^5*a3^7*a1^3 + 44*a6^6*a5*a3^8*a1^3 + 44*a6^5*a5^2*a3^8*a1^3 - 56*a6^4*a5^3*a3^8*a1^3 - 56*a6^3*a5^4*a3^8*a1^3 + 44*a6^2*a5^5*a3^8*a1^3 + 44*a6*a5^6*a3^8*a1^3 - 108*a6^6*x34*a3^8*a1^3 - 72*a6^5*a5*x34*a3^8*a1^3 + 288*a6^4*a5^2*x34*a3^8*a1^3 - 432*a6^3*a5^3*x34*a3^8*a1^3 + 288*a6^2*a5^4*x34*a3^8*a1^3 - 72*a6*a5^5*x34*a3^8*a1^3 - 108*a5^6*x34*a3^8*a1^3 + 396*a6^5*x34^2*a3^8*a1^3 - 1068*a6^4*a5*x34^2*a3^8*a1^3 + 236*a6^3*a5^2*x34^2*a3^8*a1^3 + 236*a6^2*a5^3*x34^2*a3^8*a1^3 - 1068*a6*a5^4*x34^2*a3^8*a1^3 + 396*a5^5*x34^2*a3^8*a1^3 - 120*a6^4*x34^3*a3^8*a1^3 + 1200*a6^3*a5*x34^3*a3^8*a1^3 - 840*a6^2*a5^2*x34^3*a3^8*a1^3 + 1200*a6*a5^3*x34^3*a3^8*a1^3 - 120*a5^4*x34^3*a3^8*a1^3 - 120*a6^3*x34^4*a3^8*a1^3 - 60*a6^2*a5*x34^4*a3^8*a1^3 - 60*a6*a5^2*x34^4*a3^8*a1^3 - 120*a5^3*x34^4*a3^8*a1^3 - 24*a6^6*a3^9*a1^3 - 16*a6^5*a5*a3^9*a1^3 + 64*a6^4*a5^2*a3^9*a1^3 - 96*a6^3*a5^3*a3^9*a1^3 + 64*a6^2*a5^4*a3^9*a1^3 - 16*a6*a5^5*a3^9*a1^3 - 24*a5^6*a3^9*a1^3 + 200*a6^5*x34*a3^9*a1^3 - 520*a6^4*a5*x34*a3^9*a1^3 + 120*a6^3*a5^2*x34*a3^9*a1^3 + 120*a6^2*a5^3*x34*a3^9*a1^3 - 520*a6*a5^4*x34*a3^9*a1^3 + 200*a5^5*x34*a3^9*a1^3 - 100*a6^4*x34^2*a3^9*a1^3 + 1000*a6^3*a5*x34^2*a3^9*a1^3 - 700*a6^2*a5^2*x34^2*a3^9*a1^3 + 1000*a6*a5^3*x34^2*a3^9*a1^3 - 100*a5^4*x34^2*a3^9*a1^3 - 160*a6^3*x34^3*a3^9*a1^3 - 80*a6^2*a5*x34^3*a3^9*a1^3 - 80*a6*a5^2*x34^3*a3^9*a1^3 - 160*a5^3*x34^3*a3^9*a1^3 + 40*a6^5*a3^10*a1^3 - 104*a6^4*a5*a3^10*a1^3 + 24*a6^3*a5^2*a3^10*a1^3 + 24*a6^2*a5^3*a3^10*a1^3 - 104*a6*a5^4*a3^10*a1^3 + 40*a5^5*a3^10*a1^3 - 44*a6^4*x34*a3^10*a1^3 + 440*a6^3*a5*x34*a3^10*a1^3 - 308*a6^2*a5^2*x34*a3^10*a1^3 + 440*a6*a5^3*x34*a3^10*a1^3 - 44*a5^4*x34*a3^10*a1^3 - 120*a6^3*x34^2*a3^10*a1^3 - 60*a6^2*a5*x34^2*a3^10*a1^3 - 60*a6*a5^2*x34^2*a3^10*a1^3 - 120*a5^3*x34^2*a3^10*a1^3 - 8*a6^4*a3^11*a1^3 + 80*a6^3*a5*a3^11*a1^3 - 56*a6^2*a5^2*a3^11*a1^3 + 80*a6*a5^3*a3^11*a1^3 - 8*a5^4*a3^11*a1^3 - 48*a6^3*x34*a3^11*a1^3 - 24*a6^2*a5*x34*a3^11*a1^3 - 24*a6*a5^2*x34*a3^11*a1^3 - 48*a5^3*x34*a3^11*a1^3 - 8*a6^3*a3^12*a1^3 - 4*a6^2*a5*a3^12*a1^3 - 4*a6*a5^2*a3^12*a1^3 - 8*a5^3*a3^12*a1^3 - 4*a6^6*a5^6*x34^2*a2*a1^3 + 40*a6^6*a5^5*x34^3*a2*a1^3 + 40*a6^5*a5^6*x34^3*a2*a1^3 - 28*a6^6*a5^4*x34^4*a2*a1^3 - 48*a6^5*a5^5*x34^4*a2*a1^3 - 28*a6^4*a5^6*x34^4*a2*a1^3 + 40*a6^6*a5^3*x34^5*a2*a1^3 - 48*a6^5*a5^4*x34^5*a2*a1^3 - 48*a6^4*a5^5*x34^5*a2*a1^3 + 40*a6^3*a5^6*x34^5*a2*a1^3 - 4*a6^6*a5^2*x34^6*a2*a1^3 + 40*a6^5*a5^3*x34^6*a2*a1^3 - 28*a6^4*a5^4*x34^6*a2*a1^3 + 40*a6^3*a5^5*x34^6*a2*a1^3 - 4*a6^2*a5^6*x34^6*a2*a1^3 + 40*a6^6*a5^6*x34*a3*a2*a1^3 + 72*a6^6*a5^5*x34^2*a3*a2*a1^3 + 72*a6^5*a5^6*x34^2*a3*a2*a1^3 - 80*a6^6*a5^4*x34^3*a3*a2*a1^3 - 352*a6^5*a5^5*x34^3*a3*a2*a1^3 - 80*a6^4*a5^6*x34^3*a3*a2*a1^3 + 232*a6^6*a5^3*x34^4*a3*a2*a1^3 - 96*a6^5*a5^4*x34^4*a3*a2*a1^3 - 96*a6^4*a5^5*x34^4*a3*a2*a1^3 + 232*a6^3*a5^6*x34^4*a3*a2*a1^3 - 72*a6^6*a5^2*x34^5*a3*a2*a1^3 + 80*a6^5*a5^3*x34^5*a3*a2*a1^3 - 24*a6^4*a5^4*x34^5*a3*a2*a1^3 + 80*a6^3*a5^5*x34^5*a3*a2*a1^3 - 72*a6^2*a5^6*x34^5*a3*a2*a1^3 + 48*a6^6*a5*x34^6*a3*a2*a1^3 - 48*a6^5*a5^2*x34^6*a3*a2*a1^3 + 32*a6^4*a5^3*x34^6*a3*a2*a1^3 + 32*a6^3*a5^4*x34^6*a3*a2*a1^3 - 48*a6^2*a5^5*x34^6*a3*a2*a1^3 + 48*a6*a5^6*x34^6*a3*a2*a1^3 + 40*a6^6*a5^6*a3^2*a2*a1^3 - 24*a6^6*a5^5*x34*a3^2*a2*a1^3 - 24*a6^5*a5^6*x34*a3^2*a2*a1^3 - 36*a6^6*a5^4*x34^2*a3^2*a2*a1^3 - 624*a6^5*a5^5*x34^2*a3^2*a2*a1^3 - 36*a6^4*a5^6*x34^2*a3^2*a2*a1^3 + 432*a6^6*a5^3*x34^3*a3^2*a2*a1^3 - 40*a6^5*a5^4*x34^3*a3^2*a2*a1^3 - 40*a6^4*a5^5*x34^3*a3^2*a2*a1^3 + 432*a6^3*a5^6*x34^3*a3^2*a2*a1^3 - 264*a6^6*a5^2*x34^4*a3^2*a2*a1^3 - 336*a6^5*a5^3*x34^4*a3^2*a2*a1^3 + 1056*a6^4*a5^4*x34^4*a3^2*a2*a1^3 - 336*a6^3*a5^5*x34^4*a3^2*a2*a1^3 - 264*a6^2*a5^6*x34^4*a3^2*a2*a1^3 + 240*a6^6*a5*x34^5*a3^2*a2*a1^3 - 144*a6^5*a5^2*x34^5*a3^2*a2*a1^3 + 56*a6^4*a5^3*x34^5*a3^2*a2*a1^3 + 56*a6^3*a5^4*x34^5*a3^2*a2*a1^3 - 144*a6^2*a5^5*x34^5*a3^2*a2*a1^3 + 240*a6*a5^6*x34^5*a3^2*a2*a1^3 - 4*a6^6*x34^6*a3^2*a2*a1^3 - 48*a6^5*a5*x34^6*a3^2*a2*a1^3 + 36*a6^4*a5^2*x34^6*a3^2*a2*a1^3 - 96*a6^3*a5^3*x34^6*a3^2*a2*a1^3 + 36*a6^2*a5^4*x34^6*a3^2*a2*a1^3 - 48*a6*a5^5*x34^6*a3^2*a2*a1^3 - 4*a5^6*x34^6*a3^2*a2*a1^3 - 16*a6^6*a5^5*a3^3*a2*a1^3 - 16*a6^5*a5^6*a3^3*a2*a1^3 + 88*a6^6*a5^4*x34*a3^3*a2*a1^3 - 544*a6^5*a5^5*x34*a3^3*a2*a1^3 + 88*a6^4*a5^6*x34*a3^3*a2*a1^3 + 208*a6^6*a5^3*x34^2*a3^3*a2*a1^3 - 160*a6^5*a5^4*x34^2*a3^3*a2*a1^3 - 160*a6^4*a5^5*x34^2*a3^3*a2*a1^3 + 208*a6^3*a5^6*x34^2*a3^3*a2*a1^3 - 512*a6^6*a5^2*x34^3*a3^3*a2*a1^3 - 96*a6^5*a5^3*x34^3*a3^3*a2*a1^3 + 3136*a6^4*a5^4*x34^3*a3^3*a2*a1^3 - 96*a6^3*a5^5*x34^3*a3^3*a2*a1^3 - 512*a6^2*a5^6*x34^3*a3^3*a2*a1^3 + 512*a6^6*a5*x34^4*a3^3*a2*a1^3 - 136*a6^5*a5^2*x34^4*a3^3*a2*a1^3 - 968*a6^4*a5^3*x34^4*a3^3*a2*a1^3 - 968*a6^3*a5^4*x34^4*a3^3*a2*a1^3 - 136*a6^2*a5^5*x34^4*a3^3*a2*a1^3 + 512*a6*a5^6*x34^4*a3^3*a2*a1^3 + 16*a6^6*x34^5*a3^3*a2*a1^3 - 448*a6^5*a5*x34^5*a3^3*a2*a1^3 + 80*a6^4*a5^2*x34^5*a3^3*a2*a1^3 + 672*a6^3*a5^3*x34^5*a3^3*a2*a1^3 + 80*a6^2*a5^4*x34^5*a3^3*a2*a1^3 - 448*a6*a5^5*x34^5*a3^3*a2*a1^3 + 16*a5^6*x34^5*a3^3*a2*a1^3 + 40*a6^5*x34^6*a3^3*a2*a1^3 + 32*a6^4*a5*x34^6*a3^3*a2*a1^3 - 96*a6^3*a5^2*x34^6*a3^3*a2*a1^3 - 96*a6^2*a5^3*x34^6*a3^3*a2*a1^3 + 32*a6*a5^4*x34^6*a3^3*a2*a1^3 + 40*a5^5*x34^6*a3^3*a2*a1^3 + 44*a6^6*a5^4*a3^4*a2*a1^3 - 272*a6^5*a5^5*a3^4*a2*a1^3 + 44*a6^4*a5^6*a3^4*a2*a1^3 - 120*a6^6*a5^3*x34*a3^4*a2*a1^3 - 200*a6^5*a5^4*x34*a3^4*a2*a1^3 - 200*a6^4*a5^5*x34*a3^4*a2*a1^3 - 120*a6^3*a5^6*x34*a3^4*a2*a1^3 - 576*a6^6*a5^2*x34^2*a3^4*a2*a1^3 + 1792*a6^5*a5^3*x34^2*a3^4*a2*a1^3 + 4008*a6^4*a5^4*x34^2*a3^4*a2*a1^3 + 1792*a6^3*a5^5*x34^2*a3^4*a2*a1^3 - 576*a6^2*a5^6*x34^2*a3^4*a2*a1^3 + 640*a6^6*a5*x34^3*a3^4*a2*a1^3 - 200*a6^5*a5^2*x34^3*a3^4*a2*a1^3 - 4560*a6^4*a5^3*x34^3*a3^4*a2*a1^3 - 4560*a6^3*a5^4*x34^3*a3^4*a2*a1^3 - 200*a6^2*a5^5*x34^3*a3^4*a2*a1^3 + 640*a6*a5^6*x34^3*a3^4*a2*a1^3 + 112*a6^6*x34^4*a3^4*a2*a1^3 - 1376*a6^5*a5*x34^4*a3^4*a2*a1^3 + 616*a6^4*a5^2*x34^4*a3^4*a2*a1^3 + 4032*a6^3*a5^3*x34^4*a3^4*a2*a1^3 + 616*a6^2*a5^4*x34^4*a3^4*a2*a1^3 - 1376*a6*a5^5*x34^4*a3^4*a2*a1^3 + 112*a5^6*x34^4*a3^4*a2*a1^3 + 192*a6^5*x34^5*a3^4*a2*a1^3 + 336*a6^4*a5*x34^5*a3^4*a2*a1^3 - 712*a6^3*a5^2*x34^5*a3^4*a2*a1^3 - 712*a6^2*a5^3*x34^5*a3^4*a2*a1^3 + 336*a6*a5^4*x34^5*a3^4*a2*a1^3 + 192*a5^5*x34^5*a3^4*a2*a1^3 - 28*a6^4*x34^6*a3^4*a2*a1^3 + 32*a6^3*a5*x34^6*a3^4*a2*a1^3 + 36*a6^2*a5^2*x34^6*a3^4*a2*a1^3 + 32*a6*a5^3*x34^6*a3^4*a2*a1^3 - 28*a5^4*x34^6*a3^4*a2*a1^3 - 48*a6^6*a5^3*a3^5*a2*a1^3 - 80*a6^5*a5^4*a3^5*a2*a1^3 - 80*a6^4*a5^5*a3^5*a2*a1^3 - 48*a6^3*a5^6*a3^5*a2*a1^3 - 384*a6^6*a5^2*x34*a3^5*a2*a1^3 + 2208*a6^5*a5^3*x34*a3^5*a2*a1^3 + 2928*a6^4*a5^4*x34*a3^5*a2*a1^3 + 2208*a6^3*a5^5*x34*a3^5*a2*a1^3 - 384*a6^2*a5^6*x34*a3^5*a2*a1^3 + 480*a6^6*a5*x34^2*a3^5*a2*a1^3 - 360*a6^5*a5^2*x34^2*a3^5*a2*a1^3 - 7928*a6^4*a5^3*x34^2*a3^5*a2*a1^3 - 7928*a6^3*a5^4*x34^2*a3^5*a2*a1^3 - 360*a6^2*a5^5*x34^2*a3^5*a2*a1^3 + 480*a6*a5^6*x34^2*a3^5*a2*a1^3 + 248*a6^6*x34^3*a3^5*a2*a1^3 - 2144*a6^5*a5*x34^3*a3^5*a2*a1^3 + 2248*a6^4*a5^2*x34^3*a3^5*a2*a1^3 + 8736*a6^3*a5^3*x34^3*a3^5*a2*a1^3 + 2248*a6^2*a5^4*x34^3*a3^5*a2*a1^3 - 2144*a6*a5^5*x34^3*a3^5*a2*a1^3 + 248*a5^6*x34^3*a3^5*a2*a1^3 + 312*a6^5*x34^4*a3^5*a2*a1^3 + 1344*a6^4*a5*x34^4*a3^5*a2*a1^3 - 2256*a6^3*a5^2*x34^4*a3^5*a2*a1^3 - 2256*a6^2*a5^3*x34^4*a3^5*a2*a1^3 + 1344*a6*a5^4*x34^4*a3^5*a2*a1^3 + 312*a5^5*x34^4*a3^5*a2*a1^3 - 216*a6^4*x34^5*a3^5*a2*a1^3 + 32*a6^3*a5*x34^5*a3^5*a2*a1^3 + 360*a6^2*a5^2*x34^5*a3^5*a2*a1^3 + 32*a6*a5^3*x34^5*a3^5*a2*a1^3 - 216*a5^4*x34^5*a3^5*a2*a1^3 + 40*a6^3*x34^6*a3^5*a2*a1^3 - 48*a6^2*a5*x34^6*a3^5*a2*a1^3 - 48*a6*a5^2*x34^6*a3^5*a2*a1^3 + 40*a5^3*x34^6*a3^5*a2*a1^3 - 128*a6^6*a5^2*a3^6*a2*a1^3 + 736*a6^5*a5^3*a3^6*a2*a1^3 + 976*a6^4*a5^4*a3^6*a2*a1^3 + 736*a6^3*a5^5*a3^6*a2*a1^3 - 128*a6^2*a5^6*a3^6*a2*a1^3 + 224*a6^6*a5*x34*a3^6*a2*a1^3 - 280*a6^5*a5^2*x34*a3^6*a2*a1^3 - 6104*a6^4*a5^3*x34*a3^6*a2*a1^3 - 6104*a6^3*a5^4*x34*a3^6*a2*a1^3 - 280*a6^2*a5^5*x34*a3^6*a2*a1^3 + 224*a6*a5^6*x34*a3^6*a2*a1^3 + 288*a6^6*x34^2*a3^6*a2*a1^3 - 1984*a6^5*a5*x34^2*a3^6*a2*a1^3 + 3344*a6^4*a5^2*x34^2*a3^6*a2*a1^3 + 10080*a6^3*a5^3*x34^2*a3^6*a2*a1^3 + 3344*a6^2*a5^4*x34^2*a3^6*a2*a1^3 - 1984*a6*a5^5*x34^2*a3^6*a2*a1^3 + 288*a5^6*x34^2*a3^6*a2*a1^3 + 168*a6^5*x34^3*a3^6*a2*a1^3 + 2688*a6^4*a5*x34^3*a3^6*a2*a1^3 - 3920*a6^3*a5^2*x34^3*a3^6*a2*a1^3 - 3920*a6^2*a5^3*x34^3*a3^6*a2*a1^3 + 2688*a6*a5^4*x34^3*a3^6*a2*a1^3 + 168*a5^5*x34^3*a3^6*a2*a1^3 - 688*a6^4*x34^4*a3^6*a2*a1^3 - 288*a6^3*a5*x34^4*a3^6*a2*a1^3 + 1296*a6^2*a5^2*x34^4*a3^6*a2*a1^3 - 288*a6*a5^3*x34^4*a3^6*a2*a1^3 - 688*a5^4*x34^4*a3^6*a2*a1^3 + 280*a6^3*x34^5*a3^6*a2*a1^3 - 336*a6^2*a5*x34^5*a3^6*a2*a1^3 - 336*a6*a5^2*x34^5*a3^6*a2*a1^3 + 280*a5^3*x34^5*a3^6*a2*a1^3 - 4*a6^2*x34^6*a3^6*a2*a1^3 + 48*a6*a5*x34^6*a3^6*a2*a1^3 - 4*a5^2*x34^6*a3^6*a2*a1^3 + 64*a6^6*a5*a3^7*a2*a1^3 - 80*a6^5*a5^2*a3^7*a2*a1^3 - 1744*a6^4*a5^3*a3^7*a2*a1^3 - 1744*a6^3*a5^4*a3^7*a2*a1^3 - 80*a6^2*a5^5*a3^7*a2*a1^3 + 64*a6*a5^6*a3^7*a2*a1^3 + 176*a6^6*x34*a3^7*a2*a1^3 - 1088*a6^5*a5*x34*a3^7*a2*a1^3 + 2224*a6^4*a5^2*x34*a3^7*a2*a1^3 + 6144*a6^3*a5^3*x34*a3^7*a2*a1^3 + 2224*a6^2*a5^4*x34*a3^7*a2*a1^3 - 1088*a6*a5^5*x34*a3^7*a2*a1^3 + 176*a5^6*x34*a3^7*a2*a1^3 - 48*a6^5*x34^2*a3^7*a2*a1^3 + 2880*a6^4*a5*x34^2*a3^7*a2*a1^3 - 3904*a6^3*a5^2*x34^2*a3^7*a2*a1^3 - 3904*a6^2*a5^3*x34^2*a3^7*a2*a1^3 + 2880*a6*a5^4*x34^2*a3^7*a2*a1^3 - 48*a5^5*x34^2*a3^7*a2*a1^3 - 1152*a6^4*x34^3*a3^7*a2*a1^3 - 832*a6^3*a5*x34^3*a3^7*a2*a1^3 + 2304*a6^2*a5^2*x34^3*a3^7*a2*a1^3 - 832*a6*a5^3*x34^3*a3^7*a2*a1^3 - 1152*a5^4*x34^3*a3^7*a2*a1^3 + 800*a6^3*x34^4*a3^7*a2*a1^3 - 960*a6^2*a5*x34^4*a3^7*a2*a1^3 - 960*a6*a5^2*x34^4*a3^7*a2*a1^3 + 800*a5^3*x34^4*a3^7*a2*a1^3 - 24*a6^2*x34^5*a3^7*a2*a1^3 + 288*a6*a5*x34^5*a3^7*a2*a1^3 - 24*a5^2*x34^5*a3^7*a2*a1^3 + 44*a6^6*a3^8*a2*a1^3 - 272*a6^5*a5*a3^8*a2*a1^3 + 556*a6^4*a5^2*a3^8*a2*a1^3 + 1536*a6^3*a5^3*a3^8*a2*a1^3 + 556*a6^2*a5^4*a3^8*a2*a1^3 - 272*a6*a5^5*a3^8*a2*a1^3 + 44*a5^6*a3^8*a2*a1^3 - 72*a6^5*x34*a3^8*a2*a1^3 + 1584*a6^4*a5*x34*a3^8*a2*a1^3 - 2088*a6^3*a5^2*x34*a3^8*a2*a1^3 - 2088*a6^2*a5^3*x34*a3^8*a2*a1^3 + 1584*a6*a5^4*x34*a3^8*a2*a1^3 - 72*a5^5*x34*a3^8*a2*a1^3 - 1068*a6^4*x34^2*a3^8*a2*a1^3 - 928*a6^3*a5*x34^2*a3^8*a2*a1^3 + 2196*a6^2*a5^2*x34^2*a3^8*a2*a1^3 - 928*a6*a5^3*x34^2*a3^8*a2*a1^3 - 1068*a5^4*x34^2*a3^8*a2*a1^3 + 1200*a6^3*x34^3*a3^8*a2*a1^3 - 1440*a6^2*a5*x34^3*a3^8*a2*a1^3 - 1440*a6*a5^2*x34^3*a3^8*a2*a1^3 + 1200*a5^3*x34^3*a3^8*a2*a1^3 - 60*a6^2*x34^4*a3^8*a2*a1^3 + 720*a6*a5*x34^4*a3^8*a2*a1^3 - 60*a5^2*x34^4*a3^8*a2*a1^3 - 16*a6^5*a3^9*a2*a1^3 + 352*a6^4*a5*a3^9*a2*a1^3 - 464*a6^3*a5^2*a3^9*a2*a1^3 - 464*a6^2*a5^3*a3^9*a2*a1^3 + 352*a6*a5^4*a3^9*a2*a1^3 - 16*a5^5*a3^9*a2*a1^3 - 520*a6^4*x34*a3^9*a2*a1^3 - 480*a6^3*a5*x34*a3^9*a2*a1^3 + 1080*a6^2*a5^2*x34*a3^9*a2*a1^3 - 480*a6*a5^3*x34*a3^9*a2*a1^3 - 520*a5^4*x34*a3^9*a2*a1^3 + 1000*a6^3*x34^2*a3^9*a2*a1^3 - 1200*a6^2*a5*x34^2*a3^9*a2*a1^3 - 1200*a6*a5^2*x34^2*a3^9*a2*a1^3 + 1000*a5^3*x34^2*a3^9*a2*a1^3 - 80*a6^2*x34^3*a3^9*a2*a1^3 + 960*a6*a5*x34^3*a3^9*a2*a1^3 - 80*a5^2*x34^3*a3^9*a2*a1^3 - 104*a6^4*a3^10*a2*a1^3 - 96*a6^3*a5*a3^10*a2*a1^3 + 216*a6^2*a5^2*a3^10*a2*a1^3 - 96*a6*a5^3*a3^10*a2*a1^3 - 104*a5^4*a3^10*a2*a1^3 + 440*a6^3*x34*a3^10*a2*a1^3 - 528*a6^2*a5*x34*a3^10*a2*a1^3 - 528*a6*a5^2*x34*a3^10*a2*a1^3 + 440*a5^3*x34*a3^10*a2*a1^3 - 60*a6^2*x34^2*a3^10*a2*a1^3 + 720*a6*a5*x34^2*a3^10*a2*a1^3 - 60*a5^2*x34^2*a3^10*a2*a1^3 + 80*a6^3*a3^11*a2*a1^3 - 96*a6^2*a5*a3^11*a2*a1^3 - 96*a6*a5^2*a3^11*a2*a1^3 + 80*a5^3*a3^11*a2*a1^3 - 24*a6^2*x34*a3^11*a2*a1^3 + 288*a6*a5*x34*a3^11*a2*a1^3 - 24*a5^2*x34*a3^11*a2*a1^3 - 4*a6^2*a3^12*a2*a1^3 + 48*a6*a5*a3^12*a2*a1^3 - 4*a5^2*a3^12*a2*a1^3 - 4*a6^6*a5^6*x34*a2^2*a1^3 - 28*a6^6*a5^5*x34^2*a2^2*a1^3 - 28*a6^5*a5^6*x34^2*a2^2*a1^3 - 4*a6^6*a5^4*x34^3*a2^2*a1^3 + 32*a6^5*a5^5*x34^3*a2^2*a1^3 - 4*a6^4*a5^6*x34^3*a2^2*a1^3 - 4*a6^6*a5^3*x34^4*a2^2*a1^3 + 36*a6^5*a5^4*x34^4*a2^2*a1^3 + 36*a6^4*a5^5*x34^4*a2^2*a1^3 - 4*a6^3*a5^6*x34^4*a2^2*a1^3 - 28*a6^6*a5^2*x34^5*a2^2*a1^3 + 32*a6^5*a5^3*x34^5*a2^2*a1^3 + 36*a6^4*a5^4*x34^5*a2^2*a1^3 + 32*a6^3*a5^5*x34^5*a2^2*a1^3 - 28*a6^2*a5^6*x34^5*a2^2*a1^3 - 4*a6^6*a5*x34^6*a2^2*a1^3 - 28*a6^5*a5^2*x34^6*a2^2*a1^3 - 4*a6^4*a5^3*x34^6*a2^2*a1^3 - 4*a6^3*a5^4*x34^6*a2^2*a1^3 - 28*a6^2*a5^5*x34^6*a2^2*a1^3 - 4*a6*a5^6*x34^6*a2^2*a1^3 - 8*a6^6*a5^6*a3*a2^2*a1^3 - 104*a6^6*a5^5*x34*a3*a2^2*a1^3 - 104*a6^5*a5^6*x34*a3*a2^2*a1^3 + 24*a6^6*a5^4*x34^2*a3*a2^2*a1^3 + 240*a6^5*a5^5*x34^2*a3*a2^2*a1^3 + 24*a6^4*a5^6*x34^2*a3*a2^2*a1^3 - 112*a6^6*a5^3*x34^3*a3*a2^2*a1^3 + 8*a6^5*a5^4*x34^3*a3*a2^2*a1^3 + 8*a6^4*a5^5*x34^3*a3*a2^2*a1^3 - 112*a6^3*a5^6*x34^3*a3*a2^2*a1^3 - 104*a6^6*a5^2*x34^4*a3*a2^2*a1^3 + 24*a6^5*a5^3*x34^4*a3*a2^2*a1^3 + 936*a6^4*a5^4*x34^4*a3*a2^2*a1^3 + 24*a6^3*a5^5*x34^4*a3*a2^2*a1^3 - 104*a6^2*a5^6*x34^4*a3*a2^2*a1^3 - 72*a6^6*a5*x34^5*a3*a2^2*a1^3 - 24*a6^5*a5^2*x34^5*a3*a2^2*a1^3 - 160*a6^4*a5^3*x34^5*a3*a2^2*a1^3 - 160*a6^3*a5^4*x34^5*a3*a2^2*a1^3 - 24*a6^2*a5^5*x34^5*a3*a2^2*a1^3 - 72*a6*a5^6*x34^5*a3*a2^2*a1^3 - 4*a6^6*x34^6*a3*a2^2*a1^3 - 48*a6^5*a5*x34^6*a3*a2^2*a1^3 + 36*a6^4*a5^2*x34^6*a3*a2^2*a1^3 - 96*a6^3*a5^3*x34^6*a3*a2^2*a1^3 + 36*a6^2*a5^4*x34^6*a3*a2^2*a1^3 - 48*a6*a5^5*x34^6*a3*a2^2*a1^3 - 4*a5^6*x34^6*a3*a2^2*a1^3 - 104*a6^6*a5^5*a3^2*a2^2*a1^3 - 104*a6^5*a5^6*a3^2*a2^2*a1^3 + 96*a6^6*a5^4*x34*a3^2*a2^2*a1^3 + 528*a6^5*a5^5*x34*a3^2*a2^2*a1^3 + 96*a6^4*a5^6*x34*a3^2*a2^2*a1^3 - 168*a6^6*a5^3*x34^2*a3^2*a2^2*a1^3 + 564*a6^5*a5^4*x34^2*a3^2*a2^2*a1^3 + 564*a6^4*a5^5*x34^2*a3^2*a2^2*a1^3 - 168*a6^3*a5^6*x34^2*a3^2*a2^2*a1^3 + 8*a6^6*a5^2*x34^3*a3^2*a2^2*a1^3 - 992*a6^5*a5^3*x34^3*a3^2*a2^2*a1^3 + 2192*a6^4*a5^4*x34^3*a3^2*a2^2*a1^3 - 992*a6^3*a5^5*x34^3*a3^2*a2^2*a1^3 + 8*a6^2*a5^6*x34^3*a3^2*a2^2*a1^3 - 264*a6^6*a5*x34^4*a3^2*a2^2*a1^3 + 1056*a6^5*a5^2*x34^4*a3^2*a2^2*a1^3 - 1932*a6^4*a5^3*x34^4*a3^2*a2^2*a1^3 - 1932*a6^3*a5^4*x34^4*a3^2*a2^2*a1^3 + 1056*a6^2*a5^5*x34^4*a3^2*a2^2*a1^3 - 264*a6*a5^6*x34^4*a3^2*a2^2*a1^3 - 52*a6^6*x34^5*a3^2*a2^2*a1^3 - 144*a6^5*a5*x34^5*a3^2*a2^2*a1^3 + 972*a6^4*a5^2*x34^5*a3^2*a2^2*a1^3 - 1344*a6^3*a5^3*x34^5*a3^2*a2^2*a1^3 + 972*a6^2*a5^4*x34^5*a3^2*a2^2*a1^3 - 144*a6*a5^5*x34^5*a3^2*a2^2*a1^3 - 52*a5^6*x34^5*a3^2*a2^2*a1^3 - 28*a6^5*x34^6*a3^2*a2^2*a1^3 + 36*a6^4*a5*x34^6*a3^2*a2^2*a1^3 + 144*a6^3*a5^2*x34^6*a3^2*a2^2*a1^3 + 144*a6^2*a5^3*x34^6*a3^2*a2^2*a1^3 + 36*a6*a5^4*x34^6*a3^2*a2^2*a1^3 - 28*a5^5*x34^6*a3^2*a2^2*a1^3 + 64*a6^6*a5^4*a3^3*a2^2*a1^3 + 352*a6^5*a5^5*a3^3*a2^2*a1^3 + 64*a6^4*a5^6*a3^3*a2^2*a1^3 - 112*a6^6*a5^3*x34*a3^3*a2^2*a1^3 + 1112*a6^5*a5^4*x34*a3^3*a2^2*a1^3 + 1112*a6^4*a5^5*x34*a3^3*a2^2*a1^3 - 112*a6^3*a5^6*x34*a3^3*a2^2*a1^3 + 512*a6^6*a5^2*x34^2*a3^3*a2^2*a1^3 - 3568*a6^5*a5^3*x34^2*a3^3*a2^2*a1^3 + 128*a6^4*a5^4*x34^2*a3^3*a2^2*a1^3 - 3568*a6^3*a5^5*x34^2*a3^3*a2^2*a1^3 + 512*a6^2*a5^6*x34^2*a3^3*a2^2*a1^3 - 512*a6^6*a5*x34^3*a3^3*a2^2*a1^3 + 3136*a6^5*a5^2*x34^3*a3^3*a2^2*a1^3 - 3184*a6^4*a5^3*x34^3*a3^3*a2^2*a1^3 - 3184*a6^3*a5^4*x34^3*a3^3*a2^2*a1^3 + 3136*a6^2*a5^5*x34^3*a3^3*a2^2*a1^3 - 512*a6*a5^6*x34^3*a3^3*a2^2*a1^3 - 204*a6^6*x34^4*a3^3*a2^2*a1^3 - 136*a6^5*a5*x34^4*a3^3*a2^2*a1^3 + 3128*a6^4*a5^2*x34^4*a3^3*a2^2*a1^3 - 2256*a6^3*a5^3*x34^4*a3^3*a2^2*a1^3 + 3128*a6^2*a5^4*x34^4*a3^3*a2^2*a1^3 - 136*a6*a5^5*x34^4*a3^3*a2^2*a1^3 - 204*a5^6*x34^4*a3^3*a2^2*a1^3 - 136*a6^5*x34^5*a3^3*a2^2*a1^3 + 80*a6^4*a5*x34^5*a3^3*a2^2*a1^3 + 96*a6^3*a5^2*x34^5*a3^3*a2^2*a1^3 + 96*a6^2*a5^3*x34^5*a3^3*a2^2*a1^3 + 80*a6*a5^4*x34^5*a3^3*a2^2*a1^3 - 136*a5^5*x34^5*a3^3*a2^2*a1^3 - 4*a6^4*x34^6*a3^3*a2^2*a1^3 - 96*a6^3*a5*x34^6*a3^3*a2^2*a1^3 + 144*a6^2*a5^2*x34^6*a3^3*a2^2*a1^3 - 96*a6*a5^3*x34^6*a3^3*a2^2*a1^3 - 4*a5^4*x34^6*a3^3*a2^2*a1^3 - 56*a6^6*a5^3*a3^4*a2^2*a1^3 + 556*a6^5*a5^4*a3^4*a2^2*a1^3 + 556*a6^4*a5^5*a3^4*a2^2*a1^3 - 56*a6^3*a5^6*a3^4*a2^2*a1^3 + 760*a6^6*a5^2*x34*a3^4*a2^2*a1^3 - 4360*a6^5*a5^3*x34*a3^4*a2^2*a1^3 - 2000*a6^4*a5^4*x34*a3^4*a2^2*a1^3 - 4360*a6^3*a5^5*x34*a3^4*a2^2*a1^3 + 760*a6^2*a5^6*x34*a3^4*a2^2*a1^3 - 576*a6^6*a5*x34^2*a3^4*a2^2*a1^3 + 4008*a6^5*a5^2*x34^2*a3^4*a2^2*a1^3 - 692*a6^4*a5^3*x34^2*a3^4*a2^2*a1^3 - 692*a6^3*a5^4*x34^2*a3^4*a2^2*a1^3 + 4008*a6^2*a5^5*x34^2*a3^4*a2^2*a1^3 - 576*a6*a5^6*x34^2*a3^4*a2^2*a1^3 - 380*a6^6*x34^3*a3^4*a2^2*a1^3 - 200*a6^5*a5*x34^3*a3^4*a2^2*a1^3 + 2320*a6^4*a5^2*x34^3*a3^4*a2^2*a1^3 + 5520*a6^3*a5^3*x34^3*a3^4*a2^2*a1^3 + 2320*a6^2*a5^4*x34^3*a3^4*a2^2*a1^3 - 200*a6*a5^5*x34^3*a3^4*a2^2*a1^3 - 380*a5^6*x34^3*a3^4*a2^2*a1^3 - 224*a6^5*x34^4*a3^4*a2^2*a1^3 + 616*a6^4*a5*x34^4*a3^4*a2^2*a1^3 - 2872*a6^3*a5^2*x34^4*a3^4*a2^2*a1^3 - 2872*a6^2*a5^3*x34^4*a3^4*a2^2*a1^3 + 616*a6*a5^4*x34^4*a3^4*a2^2*a1^3 - 224*a5^5*x34^4*a3^4*a2^2*a1^3 + 12*a6^4*x34^5*a3^4*a2^2*a1^3 - 712*a6^3*a5*x34^5*a3^4*a2^2*a1^3 + 1620*a6^2*a5^2*x34^5*a3^4*a2^2*a1^3 - 712*a6*a5^3*x34^5*a3^4*a2^2*a1^3 + 12*a5^4*x34^5*a3^4*a2^2*a1^3 - 4*a6^3*x34^6*a3^4*a2^2*a1^3 + 36*a6^2*a5*x34^6*a3^4*a2^2*a1^3 + 36*a6*a5^2*x34^6*a3^4*a2^2*a1^3 - 4*a5^3*x34^6*a3^4*a2^2*a1^3 + 304*a6^6*a5^2*a3^5*a2^2*a1^3 - 1744*a6^5*a5^3*a3^5*a2^2*a1^3 - 800*a6^4*a5^4*a3^5*a2^2*a1^3 - 1744*a6^3*a5^5*a3^5*a2^2*a1^3 + 304*a6^2*a5^6*a3^5*a2^2*a1^3 - 384*a6^6*a5*x34*a3^5*a2^2*a1^3 + 2928*a6^5*a5^2*x34*a3^5*a2^2*a1^3 + 1080*a6^4*a5^3*x34*a3^5*a2^2*a1^3 + 1080*a6^3*a5^4*x34*a3^5*a2^2*a1^3 + 2928*a6^2*a5^5*x34*a3^5*a2^2*a1^3 - 384*a6*a5^6*x34*a3^5*a2^2*a1^3 - 404*a6^6*x34^2*a3^5*a2^2*a1^3 - 360*a6^5*a5*x34^2*a3^5*a2^2*a1^3 - 1872*a6^4*a5^2*x34^2*a3^5*a2^2*a1^3 + 17328*a6^3*a5^3*x34^2*a3^5*a2^2*a1^3 - 1872*a6^2*a5^4*x34^2*a3^5*a2^2*a1^3 - 360*a6*a5^5*x34^2*a3^5*a2^2*a1^3 - 404*a5^6*x34^2*a3^5*a2^2*a1^3 - 64*a6^5*x34^3*a3^5*a2^2*a1^3 + 2248*a6^4*a5*x34^3*a3^5*a2^2*a1^3 - 10336*a6^3*a5^2*x34^3*a3^5*a2^2*a1^3 - 10336*a6^2*a5^3*x34^3*a3^5*a2^2*a1^3 + 2248*a6*a5^4*x34^3*a3^5*a2^2*a1^3 - 64*a5^5*x34^3*a3^5*a2^2*a1^3 + 156*a6^4*x34^4*a3^5*a2^2*a1^3 - 2256*a6^3*a5*x34^4*a3^5*a2^2*a1^3 + 6696*a6^2*a5^2*x34^4*a3^5*a2^2*a1^3 - 2256*a6*a5^3*x34^4*a3^5*a2^2*a1^3 + 156*a5^4*x34^4*a3^5*a2^2*a1^3 + 8*a6^3*x34^5*a3^5*a2^2*a1^3 + 360*a6^2*a5*x34^5*a3^5*a2^2*a1^3 + 360*a6*a5^2*x34^5*a3^5*a2^2*a1^3 + 8*a5^3*x34^5*a3^5*a2^2*a1^3 - 28*a6^2*x34^6*a3^5*a2^2*a1^3 - 48*a6*a5*x34^6*a3^5*a2^2*a1^3 - 28*a5^2*x34^6*a3^5*a2^2*a1^3 - 128*a6^6*a5*a3^6*a2^2*a1^3 + 976*a6^5*a5^2*a3^6*a2^2*a1^3 + 360*a6^4*a5^3*a3^6*a2^2*a1^3 + 360*a6^3*a5^4*a3^6*a2^2*a1^3 + 976*a6^2*a5^5*a3^6*a2^2*a1^3 - 128*a6*a5^6*a3^6*a2^2*a1^3 - 252*a6^6*x34*a3^6*a2^2*a1^3 - 280*a6^5*a5*x34*a3^6*a2^2*a1^3 - 2800*a6^4*a5^2*x34*a3^6*a2^2*a1^3 + 15120*a6^3*a5^3*x34*a3^6*a2^2*a1^3 - 2800*a6^2*a5^4*x34*a3^6*a2^2*a1^3 - 280*a6*a5^5*x34*a3^6*a2^2*a1^3 - 252*a5^6*x34*a3^6*a2^2*a1^3 + 184*a6^5*x34^2*a3^6*a2^2*a1^3 + 3344*a6^4*a5*x34^2*a3^6*a2^2*a1^3 - 14832*a6^3*a5^2*x34^2*a3^6*a2^2*a1^3 - 14832*a6^2*a5^3*x34^2*a3^6*a2^2*a1^3 + 3344*a6*a5^4*x34^2*a3^6*a2^2*a1^3 + 184*a5^5*x34^2*a3^6*a2^2*a1^3 + 420*a6^4*x34^3*a3^6*a2^2*a1^3 - 3920*a6^3*a5*x34^3*a3^6*a2^2*a1^3 + 13608*a6^2*a5^2*x34^3*a3^6*a2^2*a1^3 - 3920*a6*a5^3*x34^3*a3^6*a2^2*a1^3 + 420*a5^4*x34^3*a3^6*a2^2*a1^3 + 96*a6^3*x34^4*a3^6*a2^2*a1^3 + 1296*a6^2*a5*x34^4*a3^6*a2^2*a1^3 + 1296*a6*a5^2*x34^4*a3^6*a2^2*a1^3 + 96*a5^3*x34^4*a3^6*a2^2*a1^3 - 196*a6^2*x34^5*a3^6*a2^2*a1^3 - 336*a6*a5*x34^5*a3^6*a2^2*a1^3 - 196*a5^2*x34^5*a3^6*a2^2*a1^3 - 4*a6*x34^6*a3^6*a2^2*a1^3 - 4*a5*x34^6*a3^6*a2^2*a1^3 - 72*a6^6*a3^7*a2^2*a1^3 - 80*a6^5*a5*a3^7*a2^2*a1^3 - 800*a6^4*a5^2*a3^7*a2^2*a1^3 + 4320*a6^3*a5^3*a3^7*a2^2*a1^3 - 800*a6^2*a5^4*a3^7*a2^2*a1^3 - 80*a6*a5^5*a3^7*a2^2*a1^3 - 72*a5^6*a3^7*a2^2*a1^3 + 176*a6^5*x34*a3^7*a2^2*a1^3 + 2224*a6^4*a5*x34*a3^7*a2^2*a1^3 - 9760*a6^3*a5^2*x34*a3^7*a2^2*a1^3 - 9760*a6^2*a5^3*x34*a3^7*a2^2*a1^3 + 2224*a6*a5^4*x34*a3^7*a2^2*a1^3 + 176*a5^5*x34*a3^7*a2^2*a1^3 + 504*a6^4*x34^2*a3^7*a2^2*a1^3 - 3904*a6^3*a5*x34^2*a3^7*a2^2*a1^3 + 14688*a6^2*a5^2*x34^2*a3^7*a2^2*a1^3 - 3904*a6*a5^3*x34^2*a3^7*a2^2*a1^3 + 504*a5^4*x34^2*a3^7*a2^2*a1^3 + 224*a6^3*x34^3*a3^7*a2^2*a1^3 + 2304*a6^2*a5*x34^3*a3^7*a2^2*a1^3 + 2304*a6*a5^2*x34^3*a3^7*a2^2*a1^3 + 224*a5^3*x34^3*a3^7*a2^2*a1^3 - 560*a6^2*x34^4*a3^7*a2^2*a1^3 - 960*a6*a5*x34^4*a3^7*a2^2*a1^3 - 560*a5^2*x34^4*a3^7*a2^2*a1^3 - 24*a6*x34^5*a3^7*a2^2*a1^3 - 24*a5*x34^5*a3^7*a2^2*a1^3 + 44*a6^5*a3^8*a2^2*a1^3 + 556*a6^4*a5*a3^8*a2^2*a1^3 - 2440*a6^3*a5^2*a3^8*a2^2*a1^3 - 2440*a6^2*a5^3*a3^8*a2^2*a1^3 + 556*a6*a5^4*a3^8*a2^2*a1^3 + 44*a5^5*a3^8*a2^2*a1^3 + 288*a6^4*x34*a3^8*a2^2*a1^3 - 2088*a6^3*a5*x34*a3^8*a2^2*a1^3 + 8100*a6^2*a5^2*x34*a3^8*a2^2*a1^3 - 2088*a6*a5^3*x34*a3^8*a2^2*a1^3 + 288*a5^4*x34*a3^8*a2^2*a1^3 + 236*a6^3*x34^2*a3^8*a2^2*a1^3 + 2196*a6^2*a5*x34^2*a3^8*a2^2*a1^3 + 2196*a6*a5^2*x34^2*a3^8*a2^2*a1^3 + 236*a5^3*x34^2*a3^8*a2^2*a1^3 - 840*a6^2*x34^3*a3^8*a2^2*a1^3 - 1440*a6*a5*x34^3*a3^8*a2^2*a1^3 - 840*a5^2*x34^3*a3^8*a2^2*a1^3 - 60*a6*x34^4*a3^8*a2^2*a1^3 - 60*a5*x34^4*a3^8*a2^2*a1^3 + 64*a6^4*a3^9*a2^2*a1^3 - 464*a6^3*a5*a3^9*a2^2*a1^3 + 1800*a6^2*a5^2*a3^9*a2^2*a1^3 - 464*a6*a5^3*a3^9*a2^2*a1^3 + 64*a5^4*a3^9*a2^2*a1^3 + 120*a6^3*x34*a3^9*a2^2*a1^3 + 1080*a6^2*a5*x34*a3^9*a2^2*a1^3 + 1080*a6*a5^2*x34*a3^9*a2^2*a1^3 + 120*a5^3*x34*a3^9*a2^2*a1^3 - 700*a6^2*x34^2*a3^9*a2^2*a1^3 - 1200*a6*a5*x34^2*a3^9*a2^2*a1^3 - 700*a5^2*x34^2*a3^9*a2^2*a1^3 - 80*a6*x34^3*a3^9*a2^2*a1^3 - 80*a5*x34^3*a3^9*a2^2*a1^3 + 24*a6^3*a3^10*a2^2*a1^3 + 216*a6^2*a5*a3^10*a2^2*a1^3 + 216*a6*a5^2*a3^10*a2^2*a1^3 + 24*a5^3*a3^10*a2^2*a1^3 - 308*a6^2*x34*a3^10*a2^2*a1^3 - 528*a6*a5*x34*a3^10*a2^2*a1^3 - 308*a5^2*x34*a3^10*a2^2*a1^3 - 60*a6*x34^2*a3^10*a2^2*a1^3 - 60*a5*x34^2*a3^10*a2^2*a1^3 - 56*a6^2*a3^11*a2^2*a1^3 - 96*a6*a5*a3^11*a2^2*a1^3 - 56*a5^2*a3^11*a2^2*a1^3 - 24*a6*x34*a3^11*a2^2*a1^3 - 24*a5*x34*a3^11*a2^2*a1^3 - 4*a6*a3^12*a2^2*a1^3 - 4*a5*a3^12*a2^2*a1^3 - 8*a6^6*a5^6*a2^3*a1^3 + 40*a6^6*a5^5*x34*a2^3*a1^3 + 40*a6^5*a5^6*x34*a2^3*a1^3 - 4*a6^6*a5^4*x34^2*a2^3*a1^3 + 32*a6^5*a5^5*x34^2*a2^3*a1^3 - 4*a6^4*a5^6*x34^2*a2^3*a1^3 + 48*a6^6*a5^3*x34^3*a2^3*a1^3 - 96*a6^5*a5^4*x34^3*a2^3*a1^3 - 96*a6^4*a5^5*x34^3*a2^3*a1^3 + 48*a6^3*a5^6*x34^3*a2^3*a1^3 - 4*a6^6*a5^2*x34^4*a2^3*a1^3 - 96*a6^5*a5^3*x34^4*a2^3*a1^3 + 144*a6^4*a5^4*x34^4*a2^3*a1^3 - 96*a6^3*a5^5*x34^4*a2^3*a1^3 - 4*a6^2*a5^6*x34^4*a2^3*a1^3 + 40*a6^6*a5*x34^5*a2^3*a1^3 + 32*a6^5*a5^2*x34^5*a2^3*a1^3 - 96*a6^4*a5^3*x34^5*a2^3*a1^3 - 96*a6^3*a5^4*x34^5*a2^3*a1^3 + 32*a6^2*a5^5*x34^5*a2^3*a1^3 + 40*a6*a5^6*x34^5*a2^3*a1^3 - 8*a6^6*x34^6*a2^3*a1^3 + 40*a6^5*a5*x34^6*a2^3*a1^3 - 4*a6^4*a5^2*x34^6*a2^3*a1^3 + 48*a6^3*a5^3*x34^6*a2^3*a1^3 - 4*a6^2*a5^4*x34^6*a2^3*a1^3 + 40*a6*a5^5*x34^6*a2^3*a1^3 - 8*a5^6*x34^6*a2^3*a1^3 + 80*a6^6*a5^5*a3*a2^3*a1^3 + 80*a6^5*a5^6*a3*a2^3*a1^3 + 24*a6^6*a5^4*x34*a3*a2^3*a1^3 - 96*a6^5*a5^5*x34*a3*a2^3*a1^3 + 24*a6^4*a5^6*x34*a3*a2^3*a1^3 + 48*a6^6*a5^3*x34^2*a3*a2^3*a1^3 - 424*a6^5*a5^4*x34^2*a3*a2^3*a1^3 - 424*a6^4*a5^5*x34^2*a3*a2^3*a1^3 + 48*a6^3*a5^6*x34^2*a3*a2^3*a1^3 - 112*a6^6*a5^2*x34^3*a3*a2^3*a1^3 + 864*a6^5*a5^3*x34^3*a3*a2^3*a1^3 - 192*a6^4*a5^4*x34^3*a3*a2^3*a1^3 + 864*a6^3*a5^5*x34^3*a3*a2^3*a1^3 - 112*a6^2*a5^6*x34^3*a3*a2^3*a1^3 + 232*a6^6*a5*x34^4*a3*a2^3*a1^3 + 24*a6^5*a5^2*x34^4*a3*a2^3*a1^3 - 1248*a6^4*a5^3*x34^4*a3*a2^3*a1^3 - 1248*a6^3*a5^4*x34^4*a3*a2^3*a1^3 + 24*a6^2*a5^5*x34^4*a3*a2^3*a1^3 + 232*a6*a5^6*x34^4*a3*a2^3*a1^3 - 8*a6^6*x34^5*a3*a2^3*a1^3 + 80*a6^5*a5*x34^5*a3*a2^3*a1^3 - 160*a6^4*a5^2*x34^5*a3*a2^3*a1^3 + 1536*a6^3*a5^3*x34^5*a3*a2^3*a1^3 - 160*a6^2*a5^4*x34^5*a3*a2^3*a1^3 + 80*a6*a5^5*x34^5*a3*a2^3*a1^3 - 8*a5^6*x34^5*a3*a2^3*a1^3 + 40*a6^5*x34^6*a3*a2^3*a1^3 + 32*a6^4*a5*x34^6*a3*a2^3*a1^3 - 96*a6^3*a5^2*x34^6*a3*a2^3*a1^3 - 96*a6^2*a5^3*x34^6*a3*a2^3*a1^3 + 32*a6*a5^4*x34^6*a3*a2^3*a1^3 + 40*a5^5*x34^6*a3*a2^3*a1^3 + 24*a6^6*a5^4*a3^2*a2^3*a1^3 - 96*a6^5*a5^5*a3^2*a2^3*a1^3 + 24*a6^4*a5^6*a3^2*a2^3*a1^3 - 144*a6^6*a5^3*x34*a3^2*a2^3*a1^3 - 696*a6^5*a5^4*x34*a3^2*a2^3*a1^3 - 696*a6^4*a5^5*x34*a3^2*a2^3*a1^3 - 144*a6^3*a5^6*x34*a3^2*a2^3*a1^3 - 168*a6^6*a5^2*x34^2*a3^2*a2^3*a1^3 + 2400*a6^5*a5^3*x34^2*a3^2*a2^3*a1^3 - 2632*a6^4*a5^4*x34^2*a3^2*a2^3*a1^3 + 2400*a6^3*a5^5*x34^2*a3^2*a2^3*a1^3 - 168*a6^2*a5^6*x34^2*a3^2*a2^3*a1^3 + 432*a6^6*a5*x34^3*a3^2*a2^3*a1^3 - 992*a6^5*a5^2*x34^3*a3^2*a2^3*a1^3 - 1008*a6^4*a5^3*x34^3*a3^2*a2^3*a1^3 - 1008*a6^3*a5^4*x34^3*a3^2*a2^3*a1^3 - 992*a6^2*a5^5*x34^3*a3^2*a2^3*a1^3 + 432*a6*a5^6*x34^3*a3^2*a2^3*a1^3 + 76*a6^6*x34^4*a3^2*a2^3*a1^3 - 336*a6^5*a5*x34^4*a3^2*a2^3*a1^3 - 1932*a6^4*a5^2*x34^4*a3^2*a2^3*a1^3 + 9984*a6^3*a5^3*x34^4*a3^2*a2^3*a1^3 - 1932*a6^2*a5^4*x34^4*a3^2*a2^3*a1^3 - 336*a6*a5^5*x34^4*a3^2*a2^3*a1^3 + 76*a5^6*x34^4*a3^2*a2^3*a1^3 + 272*a6^5*x34^5*a3^2*a2^3*a1^3 + 56*a6^4*a5*x34^5*a3^2*a2^3*a1^3 - 1344*a6^3*a5^2*x34^5*a3^2*a2^3*a1^3 - 1344*a6^2*a5^3*x34^5*a3^2*a2^3*a1^3 + 56*a6*a5^4*x34^5*a3^2*a2^3*a1^3 + 272*a5^5*x34^5*a3^2*a2^3*a1^3 - 4*a6^4*x34^6*a3^2*a2^3*a1^3 - 96*a6^3*a5*x34^6*a3^2*a2^3*a1^3 + 144*a6^2*a5^2*x34^6*a3^2*a2^3*a1^3 - 96*a6*a5^3*x34^6*a3^2*a2^3*a1^3 - 4*a5^4*x34^6*a3^2*a2^3*a1^3 - 96*a6^6*a5^3*a3^3*a2^3*a1^3 - 464*a6^5*a5^4*a3^3*a2^3*a1^3 - 464*a6^4*a5^5*a3^3*a2^3*a1^3 - 96*a6^3*a5^6*a3^3*a2^3*a1^3 - 112*a6^6*a5^2*x34*a3^3*a2^3*a1^3 + 3072*a6^5*a5^3*x34*a3^3*a2^3*a1^3 - 4880*a6^4*a5^4*x34*a3^3*a2^3*a1^3 + 3072*a6^3*a5^5*x34*a3^3*a2^3*a1^3 - 112*a6^2*a5^6*x34*a3^3*a2^3*a1^3 + 208*a6^6*a5*x34^2*a3^3*a2^3*a1^3 - 3568*a6^5*a5^2*x34^2*a3^3*a2^3*a1^3 + 6528*a6^4*a5^3*x34^2*a3^3*a2^3*a1^3 + 6528*a6^3*a5^4*x34^2*a3^3*a2^3*a1^3 - 3568*a6^2*a5^5*x34^2*a3^3*a2^3*a1^3 + 208*a6*a5^6*x34^2*a3^3*a2^3*a1^3 + 272*a6^6*x34^3*a3^3*a2^3*a1^3 - 96*a6^5*a5*x34^3*a3^3*a2^3*a1^3 - 3184*a6^4*a5^2*x34^3*a3^3*a2^3*a1^3 + 5376*a6^3*a5^3*x34^3*a3^3*a2^3*a1^3 - 3184*a6^2*a5^4*x34^3*a3^3*a2^3*a1^3 - 96*a6*a5^5*x34^3*a3^3*a2^3*a1^3 + 272*a5^6*x34^3*a3^3*a2^3*a1^3 + 664*a6^5*x34^4*a3^3*a2^3*a1^3 - 968*a6^4*a5*x34^4*a3^3*a2^3*a1^3 - 2256*a6^3*a5^2*x34^4*a3^3*a2^3*a1^3 - 2256*a6^2*a5^3*x34^4*a3^3*a2^3*a1^3 - 968*a6*a5^4*x34^4*a3^3*a2^3*a1^3 + 664*a5^5*x34^4*a3^3*a2^3*a1^3 - 120*a6^4*x34^5*a3^3*a2^3*a1^3 + 672*a6^3*a5*x34^5*a3^3*a2^3*a1^3 + 96*a6^2*a5^2*x34^5*a3^3*a2^3*a1^3 + 672*a6*a5^3*x34^5*a3^3*a2^3*a1^3 - 120*a5^4*x34^5*a3^3*a2^3*a1^3 + 48*a6^3*x34^6*a3^3*a2^3*a1^3 - 96*a6^2*a5*x34^6*a3^3*a2^3*a1^3 - 96*a6*a5^2*x34^6*a3^3*a2^3*a1^3 + 48*a5^3*x34^6*a3^3*a2^3*a1^3 - 56*a6^6*a5^2*a3^4*a2^3*a1^3 + 1536*a6^5*a5^3*a3^4*a2^3*a1^3 - 2440*a6^4*a5^4*a3^4*a2^3*a1^3 + 1536*a6^3*a5^5*a3^4*a2^3*a1^3 - 56*a6^2*a5^6*a3^4*a2^3*a1^3 - 120*a6^6*a5*x34*a3^4*a2^3*a1^3 - 4360*a6^5*a5^2*x34*a3^4*a2^3*a1^3 + 10800*a6^4*a5^3*x34*a3^4*a2^3*a1^3 + 10800*a6^3*a5^4*x34*a3^4*a2^3*a1^3 - 4360*a6^2*a5^5*x34*a3^4*a2^3*a1^3 - 120*a6*a5^6*x34*a3^4*a2^3*a1^3 + 396*a6^6*x34^2*a3^4*a2^3*a1^3 + 1792*a6^5*a5*x34^2*a3^4*a2^3*a1^3 - 692*a6^4*a5^2*x34^2*a3^4*a2^3*a1^3 - 26112*a6^3*a5^3*x34^2*a3^4*a2^3*a1^3 - 692*a6^2*a5^4*x34^2*a3^4*a2^3*a1^3 + 1792*a6*a5^5*x34^2*a3^4*a2^3*a1^3 + 396*a5^6*x34^2*a3^4*a2^3*a1^3 + 640*a6^5*x34^3*a3^4*a2^3*a1^3 - 4560*a6^4*a5*x34^3*a3^4*a2^3*a1^3 + 5520*a6^3*a5^2*x34^3*a3^4*a2^3*a1^3 + 5520*a6^2*a5^3*x34^3*a3^4*a2^3*a1^3 - 4560*a6*a5^4*x34^3*a3^4*a2^3*a1^3 + 640*a5^5*x34^3*a3^4*a2^3*a1^3 - 396*a6^4*x34^4*a3^4*a2^3*a1^3 + 4032*a6^3*a5*x34^4*a3^4*a2^3*a1^3 - 2872*a6^2*a5^2*x34^4*a3^4*a2^3*a1^3 + 4032*a6*a5^3*x34^4*a3^4*a2^3*a1^3 - 396*a5^4*x34^4*a3^4*a2^3*a1^3 + 192*a6^3*x34^5*a3^4*a2^3*a1^3 - 712*a6^2*a5*x34^5*a3^4*a2^3*a1^3 - 712*a6*a5^2*x34^5*a3^4*a2^3*a1^3 + 192*a5^3*x34^5*a3^4*a2^3*a1^3 - 4*a6^2*x34^6*a3^4*a2^3*a1^3 + 32*a6*a5*x34^6*a3^4*a2^3*a1^3 - 4*a5^2*x34^6*a3^4*a2^3*a1^3 - 48*a6^6*a5*a3^5*a2^3*a1^3 - 1744*a6^5*a5^2*a3^5*a2^3*a1^3 + 4320*a6^4*a5^3*a3^5*a2^3*a1^3 + 4320*a6^3*a5^4*a3^5*a2^3*a1^3 - 1744*a6^2*a5^5*a3^5*a2^3*a1^3 - 48*a6*a5^6*a3^5*a2^3*a1^3 + 312*a6^6*x34*a3^5*a2^3*a1^3 + 2208*a6^5*a5*x34*a3^5*a2^3*a1^3 + 1080*a6^4*a5^2*x34*a3^5*a2^3*a1^3 - 34560*a6^3*a5^3*x34*a3^5*a2^3*a1^3 + 1080*a6^2*a5^4*x34*a3^5*a2^3*a1^3 + 2208*a6*a5^5*x34*a3^5*a2^3*a1^3 + 312*a5^6*x34*a3^5*a2^3*a1^3 + 88*a6^5*x34^2*a3^5*a2^3*a1^3 - 7928*a6^4*a5*x34^2*a3^5*a2^3*a1^3 + 17328*a6^3*a5^2*x34^2*a3^5*a2^3*a1^3 + 17328*a6^2*a5^3*x34^2*a3^5*a2^3*a1^3 - 7928*a6*a5^4*x34^2*a3^5*a2^3*a1^3 + 88*a5^5*x34^2*a3^5*a2^3*a1^3 - 560*a6^4*x34^3*a3^5*a2^3*a1^3 + 8736*a6^3*a5*x34^3*a3^5*a2^3*a1^3 - 10336*a6^2*a5^2*x34^3*a3^5*a2^3*a1^3 + 8736*a6*a5^3*x34^3*a3^5*a2^3*a1^3 - 560*a5^4*x34^3*a3^5*a2^3*a1^3 + 144*a6^3*x34^4*a3^5*a2^3*a1^3 - 2256*a6^2*a5*x34^4*a3^5*a2^3*a1^3 - 2256*a6*a5^2*x34^4*a3^5*a2^3*a1^3 + 144*a5^3*x34^4*a3^5*a2^3*a1^3 + 8*a6^2*x34^5*a3^5*a2^3*a1^3 + 32*a6*a5*x34^5*a3^5*a2^3*a1^3 + 8*a5^2*x34^5*a3^5*a2^3*a1^3 + 40*a6*x34^6*a3^5*a2^3*a1^3 + 40*a5*x34^6*a3^5*a2^3*a1^3 + 104*a6^6*a3^6*a2^3*a1^3 + 736*a6^5*a5*a3^6*a2^3*a1^3 + 360*a6^4*a5^2*a3^6*a2^3*a1^3 - 11520*a6^3*a5^3*a3^6*a2^3*a1^3 + 360*a6^2*a5^4*a3^6*a2^3*a1^3 + 736*a6*a5^5*a3^6*a2^3*a1^3 + 104*a5^6*a3^6*a2^3*a1^3 - 168*a6^5*x34*a3^6*a2^3*a1^3 - 6104*a6^4*a5*x34*a3^6*a2^3*a1^3 + 15120*a6^3*a5^2*x34*a3^6*a2^3*a1^3 + 15120*a6^2*a5^3*x34*a3^6*a2^3*a1^3 - 6104*a6*a5^4*x34*a3^6*a2^3*a1^3 - 168*a5^5*x34*a3^6*a2^3*a1^3 - 448*a6^4*x34^2*a3^6*a2^3*a1^3 + 10080*a6^3*a5*x34^2*a3^6*a2^3*a1^3 - 14832*a6^2*a5^2*x34^2*a3^6*a2^3*a1^3 + 10080*a6*a5^3*x34^2*a3^6*a2^3*a1^3 - 448*a5^4*x34^2*a3^6*a2^3*a1^3 - 336*a6^3*x34^3*a3^6*a2^3*a1^3 - 3920*a6^2*a5*x34^3*a3^6*a2^3*a1^3 - 3920*a6*a5^2*x34^3*a3^6*a2^3*a1^3 - 336*a5^3*x34^3*a3^6*a2^3*a1^3 + 96*a6^2*x34^4*a3^6*a2^3*a1^3 - 288*a6*a5*x34^4*a3^6*a2^3*a1^3 + 96*a5^2*x34^4*a3^6*a2^3*a1^3 + 280*a6*x34^5*a3^6*a2^3*a1^3 + 280*a5*x34^5*a3^6*a2^3*a1^3 - 8*x34^6*a3^6*a2^3*a1^3 - 48*a6^5*a3^7*a2^3*a1^3 - 1744*a6^4*a5*a3^7*a2^3*a1^3 + 4320*a6^3*a5^2*a3^7*a2^3*a1^3 + 4320*a6^2*a5^3*a3^7*a2^3*a1^3 - 1744*a6*a5^4*a3^7*a2^3*a1^3 - 48*a5^5*a3^7*a2^3*a1^3 - 224*a6^4*x34*a3^7*a2^3*a1^3 + 6144*a6^3*a5*x34*a3^7*a2^3*a1^3 - 9760*a6^2*a5^2*x34*a3^7*a2^3*a1^3 + 6144*a6*a5^3*x34*a3^7*a2^3*a1^3 - 224*a5^4*x34*a3^7*a2^3*a1^3 - 672*a6^3*x34^2*a3^7*a2^3*a1^3 - 3904*a6^2*a5*x34^2*a3^7*a2^3*a1^3 - 3904*a6*a5^2*x34^2*a3^7*a2^3*a1^3 - 672*a5^3*x34^2*a3^7*a2^3*a1^3 + 224*a6^2*x34^3*a3^7*a2^3*a1^3 - 832*a6*a5*x34^3*a3^7*a2^3*a1^3 + 224*a5^2*x34^3*a3^7*a2^3*a1^3 + 800*a6*x34^4*a3^7*a2^3*a1^3 + 800*a5*x34^4*a3^7*a2^3*a1^3 - 48*x34^5*a3^7*a2^3*a1^3 - 56*a6^4*a3^8*a2^3*a1^3 + 1536*a6^3*a5*a3^8*a2^3*a1^3 - 2440*a6^2*a5^2*a3^8*a2^3*a1^3 + 1536*a6*a5^3*a3^8*a2^3*a1^3 - 56*a5^4*a3^8*a2^3*a1^3 - 432*a6^3*x34*a3^8*a2^3*a1^3 - 2088*a6^2*a5*x34*a3^8*a2^3*a1^3 - 2088*a6*a5^2*x34*a3^8*a2^3*a1^3 - 432*a5^3*x34*a3^8*a2^3*a1^3 + 236*a6^2*x34^2*a3^8*a2^3*a1^3 - 928*a6*a5*x34^2*a3^8*a2^3*a1^3 + 236*a5^2*x34^2*a3^8*a2^3*a1^3 + 1200*a6*x34^3*a3^8*a2^3*a1^3 + 1200*a5*x34^3*a3^8*a2^3*a1^3 - 120*x34^4*a3^8*a2^3*a1^3 - 96*a6^3*a3^9*a2^3*a1^3 - 464*a6^2*a5*a3^9*a2^3*a1^3 - 464*a6*a5^2*a3^9*a2^3*a1^3 - 96*a5^3*a3^9*a2^3*a1^3 + 120*a6^2*x34*a3^9*a2^3*a1^3 - 480*a6*a5*x34*a3^9*a2^3*a1^3 + 120*a5^2*x34*a3^9*a2^3*a1^3 + 1000*a6*x34^2*a3^9*a2^3*a1^3 + 1000*a5*x34^2*a3^9*a2^3*a1^3 - 160*x34^3*a3^9*a2^3*a1^3 + 24*a6^2*a3^10*a2^3*a1^3 - 96*a6*a5*a3^10*a2^3*a1^3 + 24*a5^2*a3^10*a2^3*a1^3 + 440*a6*x34*a3^10*a2^3*a1^3 + 440*a5*x34*a3^10*a2^3*a1^3 - 120*x34^2*a3^10*a2^3*a1^3 + 80*a6*a3^11*a2^3*a1^3 + 80*a5*a3^11*a2^3*a1^3 - 48*x34*a3^11*a2^3*a1^3 - 8*a3^12*a2^3*a1^3 - 4*a6^6*a5^5*a2^4*a1^3 - 4*a6^5*a5^6*a2^4*a1^3 - 28*a6^6*a5^4*x34*a2^4*a1^3 - 48*a6^5*a5^5*x34*a2^4*a1^3 - 28*a6^4*a5^6*x34*a2^4*a1^3 - 4*a6^6*a5^3*x34^2*a2^4*a1^3 + 36*a6^5*a5^4*x34^2*a2^4*a1^3 + 36*a6^4*a5^5*x34^2*a2^4*a1^3 - 4*a6^3*a5^6*x34^2*a2^4*a1^3 - 4*a6^6*a5^2*x34^3*a2^4*a1^3 - 96*a6^5*a5^3*x34^3*a2^4*a1^3 + 144*a6^4*a5^4*x34^3*a2^4*a1^3 - 96*a6^3*a5^5*x34^3*a2^4*a1^3 - 4*a6^2*a5^6*x34^3*a2^4*a1^3 - 28*a6^6*a5*x34^4*a2^4*a1^3 + 36*a6^5*a5^2*x34^4*a2^4*a1^3 + 144*a6^4*a5^3*x34^4*a2^4*a1^3 + 144*a6^3*a5^4*x34^4*a2^4*a1^3 + 36*a6^2*a5^5*x34^4*a2^4*a1^3 - 28*a6*a5^6*x34^4*a2^4*a1^3 - 4*a6^6*x34^5*a2^4*a1^3 - 48*a6^5*a5*x34^5*a2^4*a1^3 + 36*a6^4*a5^2*x34^5*a2^4*a1^3 - 96*a6^3*a5^3*x34^5*a2^4*a1^3 + 36*a6^2*a5^4*x34^5*a2^4*a1^3 - 48*a6*a5^5*x34^5*a2^4*a1^3 - 4*a5^6*x34^5*a2^4*a1^3 - 4*a6^5*x34^6*a2^4*a1^3 - 28*a6^4*a5*x34^6*a2^4*a1^3 - 4*a6^3*a5^2*x34^6*a2^4*a1^3 - 4*a6^2*a5^3*x34^6*a2^4*a1^3 - 28*a6*a5^4*x34^6*a2^4*a1^3 - 4*a5^5*x34^6*a2^4*a1^3 - 56*a6^6*a5^4*a3*a2^4*a1^3 - 96*a6^5*a5^5*a3*a2^4*a1^3 - 56*a6^4*a5^6*a3*a2^4*a1^3 + 24*a6^6*a5^3*x34*a3*a2^4*a1^3 + 216*a6^5*a5^4*x34*a3*a2^4*a1^3 + 216*a6^4*a5^5*x34*a3*a2^4*a1^3 + 24*a6^3*a5^6*x34*a3*a2^4*a1^3 + 24*a6^6*a5^2*x34^2*a3*a2^4*a1^3 - 424*a6^5*a5^3*x34^2*a3*a2^4*a1^3 + 1188*a6^4*a5^4*x34^2*a3*a2^4*a1^3 - 424*a6^3*a5^5*x34^2*a3*a2^4*a1^3 + 24*a6^2*a5^6*x34^2*a3*a2^4*a1^3 - 80*a6^6*a5*x34^3*a3*a2^4*a1^3 + 8*a6^5*a5^2*x34^3*a3*a2^4*a1^3 - 192*a6^4*a5^3*x34^3*a3*a2^4*a1^3 - 192*a6^3*a5^4*x34^3*a3*a2^4*a1^3 + 8*a6^2*a5^5*x34^3*a3*a2^4*a1^3 - 80*a6*a5^6*x34^3*a3*a2^4*a1^3 - 48*a6^6*x34^4*a3*a2^4*a1^3 - 96*a6^5*a5*x34^4*a3*a2^4*a1^3 + 936*a6^4*a5^2*x34^4*a3*a2^4*a1^3 - 1248*a6^3*a5^3*x34^4*a3*a2^4*a1^3 + 936*a6^2*a5^4*x34^4*a3*a2^4*a1^3 - 96*a6*a5^5*x34^4*a3*a2^4*a1^3 - 48*a5^6*x34^4*a3*a2^4*a1^3 - 72*a6^5*x34^5*a3*a2^4*a1^3 - 24*a6^4*a5*x34^5*a3*a2^4*a1^3 - 160*a6^3*a5^2*x34^5*a3*a2^4*a1^3 - 160*a6^2*a5^3*x34^5*a3*a2^4*a1^3 - 24*a6*a5^4*x34^5*a3*a2^4*a1^3 - 72*a5^5*x34^5*a3*a2^4*a1^3 - 28*a6^4*x34^6*a3*a2^4*a1^3 + 32*a6^3*a5*x34^6*a3*a2^4*a1^3 + 36*a6^2*a5^2*x34^6*a3*a2^4*a1^3 + 32*a6*a5^3*x34^6*a3*a2^4*a1^3 - 28*a5^4*x34^6*a3*a2^4*a1^3 + 24*a6^6*a5^3*a3^2*a2^4*a1^3 + 216*a6^5*a5^4*a3^2*a2^4*a1^3 + 216*a6^4*a5^5*a3^2*a2^4*a1^3 + 24*a6^3*a5^6*a3^2*a2^4*a1^3 + 96*a6^6*a5^2*x34*a3^2*a2^4*a1^3 - 696*a6^5*a5^3*x34*a3^2*a2^4*a1^3 + 2700*a6^4*a5^4*x34*a3^2*a2^4*a1^3 - 696*a6^3*a5^5*x34*a3^2*a2^4*a1^3 + 96*a6^2*a5^6*x34*a3^2*a2^4*a1^3 - 36*a6^6*a5*x34^2*a3^2*a2^4*a1^3 + 564*a6^5*a5^2*x34^2*a3^2*a2^4*a1^3 - 2632*a6^4*a5^3*x34^2*a3^2*a2^4*a1^3 - 2632*a6^3*a5^4*x34^2*a3^2*a2^4*a1^3 + 564*a6^2*a5^5*x34^2*a3^2*a2^4*a1^3 - 36*a6*a5^6*x34^2*a3^2*a2^4*a1^3 - 156*a6^6*x34^3*a3^2*a2^4*a1^3 - 40*a6^5*a5*x34^3*a3^2*a2^4*a1^3 + 2192*a6^4*a5^2*x34^3*a3^2*a2^4*a1^3 - 1008*a6^3*a5^3*x34^3*a3^2*a2^4*a1^3 + 2192*a6^2*a5^4*x34^3*a3^2*a2^4*a1^3 - 40*a6*a5^5*x34^3*a3^2*a2^4*a1^3 - 156*a5^6*x34^3*a3^2*a2^4*a1^3 - 264*a6^5*x34^4*a3^2*a2^4*a1^3 + 1056*a6^4*a5*x34^4*a3^2*a2^4*a1^3 - 1932*a6^3*a5^2*x34^4*a3^2*a2^4*a1^3 - 1932*a6^2*a5^3*x34^4*a3^2*a2^4*a1^3 + 1056*a6*a5^4*x34^4*a3^2*a2^4*a1^3 - 264*a5^5*x34^4*a3^2*a2^4*a1^3 - 132*a6^4*x34^5*a3^2*a2^4*a1^3 + 56*a6^3*a5*x34^5*a3^2*a2^4*a1^3 + 972*a6^2*a5^2*x34^5*a3^2*a2^4*a1^3 + 56*a6*a5^3*x34^5*a3^2*a2^4*a1^3 - 132*a5^4*x34^5*a3^2*a2^4*a1^3 - 4*a6^3*x34^6*a3^2*a2^4*a1^3 + 36*a6^2*a5*x34^6*a3^2*a2^4*a1^3 + 36*a6*a5^2*x34^6*a3^2*a2^4*a1^3 - 4*a5^3*x34^6*a3^2*a2^4*a1^3 + 64*a6^6*a5^2*a3^3*a2^4*a1^3 - 464*a6^5*a5^3*a3^3*a2^4*a1^3 + 1800*a6^4*a5^4*a3^3*a2^4*a1^3 - 464*a6^3*a5^5*a3^3*a2^4*a1^3 + 64*a6^2*a5^6*a3^3*a2^4*a1^3 + 88*a6^6*a5*x34*a3^3*a2^4*a1^3 + 1112*a6^5*a5^2*x34*a3^3*a2^4*a1^3 - 4880*a6^4*a5^3*x34*a3^3*a2^4*a1^3 - 4880*a6^3*a5^4*x34*a3^3*a2^4*a1^3 + 1112*a6^2*a5^5*x34*a3^3*a2^4*a1^3 + 88*a6*a5^6*x34*a3^3*a2^4*a1^3 - 224*a6^6*x34^2*a3^3*a2^4*a1^3 - 160*a6^5*a5*x34^2*a3^3*a2^4*a1^3 + 128*a6^4*a5^2*x34^2*a3^3*a2^4*a1^3 + 6528*a6^3*a5^3*x34^2*a3^3*a2^4*a1^3 + 128*a6^2*a5^4*x34^2*a3^3*a2^4*a1^3 - 160*a6*a5^5*x34^2*a3^3*a2^4*a1^3 - 224*a5^6*x34^2*a3^3*a2^4*a1^3 - 512*a6^5*x34^3*a3^3*a2^4*a1^3 + 3136*a6^4*a5*x34^3*a3^3*a2^4*a1^3 - 3184*a6^3*a5^2*x34^3*a3^3*a2^4*a1^3 - 3184*a6^2*a5^3*x34^3*a3^3*a2^4*a1^3 + 3136*a6*a5^4*x34^3*a3^3*a2^4*a1^3 - 512*a5^5*x34^3*a3^3*a2^4*a1^3 - 96*a6^4*x34^4*a3^3*a2^4*a1^3 - 968*a6^3*a5*x34^4*a3^3*a2^4*a1^3 + 3128*a6^2*a5^2*x34^4*a3^3*a2^4*a1^3 - 968*a6*a5^3*x34^4*a3^3*a2^4*a1^3 - 96*a5^4*x34^4*a3^3*a2^4*a1^3 - 120*a6^3*x34^5*a3^3*a2^4*a1^3 + 80*a6^2*a5*x34^5*a3^3*a2^4*a1^3 + 80*a6*a5^2*x34^5*a3^3*a2^4*a1^3 - 120*a5^3*x34^5*a3^3*a2^4*a1^3 - 4*a6^2*x34^6*a3^3*a2^4*a1^3 + 32*a6*a5*x34^6*a3^3*a2^4*a1^3 - 4*a5^2*x34^6*a3^3*a2^4*a1^3 + 44*a6^6*a5*a3^4*a2^4*a1^3 + 556*a6^5*a5^2*a3^4*a2^4*a1^3 - 2440*a6^4*a5^3*a3^4*a2^4*a1^3 - 2440*a6^3*a5^4*a3^4*a2^4*a1^3 + 556*a6^2*a5^5*a3^4*a2^4*a1^3 + 44*a6*a5^6*a3^4*a2^4*a1^3 - 180*a6^6*x34*a3^4*a2^4*a1^3 - 200*a6^5*a5*x34*a3^4*a2^4*a1^3 - 2000*a6^4*a5^2*x34*a3^4*a2^4*a1^3 + 10800*a6^3*a5^3*x34*a3^4*a2^4*a1^3 - 2000*a6^2*a5^4*x34*a3^4*a2^4*a1^3 - 200*a6*a5^5*x34*a3^4*a2^4*a1^3 - 180*a5^6*x34*a3^4*a2^4*a1^3 - 576*a6^5*x34^2*a3^4*a2^4*a1^3 + 4008*a6^4*a5*x34^2*a3^4*a2^4*a1^3 - 692*a6^3*a5^2*x34^2*a3^4*a2^4*a1^3 - 692*a6^2*a5^3*x34^2*a3^4*a2^4*a1^3 + 4008*a6*a5^4*x34^2*a3^4*a2^4*a1^3 - 576*a5^5*x34^2*a3^4*a2^4*a1^3 + 520*a6^4*x34^3*a3^4*a2^4*a1^3 - 4560*a6^3*a5*x34^3*a3^4*a2^4*a1^3 + 2320*a6^2*a5^2*x34^3*a3^4*a2^4*a1^3 - 4560*a6*a5^3*x34^3*a3^4*a2^4*a1^3 + 520*a5^4*x34^3*a3^4*a2^4*a1^3 - 396*a6^3*x34^4*a3^4*a2^4*a1^3 + 616*a6^2*a5*x34^4*a3^4*a2^4*a1^3 + 616*a6*a5^2*x34^4*a3^4*a2^4*a1^3 - 396*a5^3*x34^4*a3^4*a2^4*a1^3 + 12*a6^2*x34^5*a3^4*a2^4*a1^3 + 336*a6*a5*x34^5*a3^4*a2^4*a1^3 + 12*a5^2*x34^5*a3^4*a2^4*a1^3 - 28*a6*x34^6*a3^4*a2^4*a1^3 - 28*a5*x34^6*a3^4*a2^4*a1^3 - 72*a6^6*a3^5*a2^4*a1^3 - 80*a6^5*a5*a3^5*a2^4*a1^3 - 800*a6^4*a5^2*a3^5*a2^4*a1^3 + 4320*a6^3*a5^3*a3^5*a2^4*a1^3 - 800*a6^2*a5^4*a3^5*a2^4*a1^3 - 80*a6*a5^5*a3^5*a2^4*a1^3 - 72*a5^6*a3^5*a2^4*a1^3 - 384*a6^5*x34*a3^5*a2^4*a1^3 + 2928*a6^4*a5*x34*a3^5*a2^4*a1^3 + 1080*a6^3*a5^2*x34*a3^5*a2^4*a1^3 + 1080*a6^2*a5^3*x34*a3^5*a2^4*a1^3 + 2928*a6*a5^4*x34*a3^5*a2^4*a1^3 - 384*a5^5*x34*a3^5*a2^4*a1^3 + 1272*a6^4*x34^2*a3^5*a2^4*a1^3 - 7928*a6^3*a5*x34^2*a3^5*a2^4*a1^3 - 1872*a6^2*a5^2*x34^2*a3^5*a2^4*a1^3 - 7928*a6*a5^3*x34^2*a3^5*a2^4*a1^3 + 1272*a5^4*x34^2*a3^5*a2^4*a1^3 - 560*a6^3*x34^3*a3^5*a2^4*a1^3 + 2248*a6^2*a5*x34^3*a3^5*a2^4*a1^3 + 2248*a6*a5^2*x34^3*a3^5*a2^4*a1^3 - 560*a5^3*x34^3*a3^5*a2^4*a1^3 + 156*a6^2*x34^4*a3^5*a2^4*a1^3 + 1344*a6*a5*x34^4*a3^5*a2^4*a1^3 + 156*a5^2*x34^4*a3^5*a2^4*a1^3 - 216*a6*x34^5*a3^5*a2^4*a1^3 - 216*a5*x34^5*a3^5*a2^4*a1^3 - 4*x34^6*a3^5*a2^4*a1^3 - 128*a6^5*a3^6*a2^4*a1^3 + 976*a6^4*a5*a3^6*a2^4*a1^3 + 360*a6^3*a5^2*a3^6*a2^4*a1^3 + 360*a6^2*a5^3*a3^6*a2^4*a1^3 + 976*a6*a5^4*a3^6*a2^4*a1^3 - 128*a5^5*a3^6*a2^4*a1^3 + 1064*a6^4*x34*a3^6*a2^4*a1^3 - 6104*a6^3*a5*x34*a3^6*a2^4*a1^3 - 2800*a6^2*a5^2*x34*a3^6*a2^4*a1^3 - 6104*a6*a5^3*x34*a3^6*a2^4*a1^3 + 1064*a5^4*x34*a3^6*a2^4*a1^3 - 448*a6^3*x34^2*a3^6*a2^4*a1^3 + 3344*a6^2*a5*x34^2*a3^6*a2^4*a1^3 + 3344*a6*a5^2*x34^2*a3^6*a2^4*a1^3 - 448*a5^3*x34^2*a3^6*a2^4*a1^3 + 420*a6^2*x34^3*a3^6*a2^4*a1^3 + 2688*a6*a5*x34^3*a3^6*a2^4*a1^3 + 420*a5^2*x34^3*a3^6*a2^4*a1^3 - 688*a6*x34^4*a3^6*a2^4*a1^3 - 688*a5*x34^4*a3^6*a2^4*a1^3 - 28*x34^5*a3^6*a2^4*a1^3 + 304*a6^4*a3^7*a2^4*a1^3 - 1744*a6^3*a5*a3^7*a2^4*a1^3 - 800*a6^2*a5^2*a3^7*a2^4*a1^3 - 1744*a6*a5^3*a3^7*a2^4*a1^3 + 304*a5^4*a3^7*a2^4*a1^3 - 224*a6^3*x34*a3^7*a2^4*a1^3 + 2224*a6^2*a5*x34*a3^7*a2^4*a1^3 + 2224*a6*a5^2*x34*a3^7*a2^4*a1^3 - 224*a5^3*x34*a3^7*a2^4*a1^3 + 504*a6^2*x34^2*a3^7*a2^4*a1^3 + 2880*a6*a5*x34^2*a3^7*a2^4*a1^3 + 504*a5^2*x34^2*a3^7*a2^4*a1^3 - 1152*a6*x34^3*a3^7*a2^4*a1^3 - 1152*a5*x34^3*a3^7*a2^4*a1^3 - 80*x34^4*a3^7*a2^4*a1^3 - 56*a6^3*a3^8*a2^4*a1^3 + 556*a6^2*a5*a3^8*a2^4*a1^3 + 556*a6*a5^2*a3^8*a2^4*a1^3 - 56*a5^3*a3^8*a2^4*a1^3 + 288*a6^2*x34*a3^8*a2^4*a1^3 + 1584*a6*a5*x34*a3^8*a2^4*a1^3 + 288*a5^2*x34*a3^8*a2^4*a1^3 - 1068*a6*x34^2*a3^8*a2^4*a1^3 - 1068*a5*x34^2*a3^8*a2^4*a1^3 - 120*x34^3*a3^8*a2^4*a1^3 + 64*a6^2*a3^9*a2^4*a1^3 + 352*a6*a5*a3^9*a2^4*a1^3 + 64*a5^2*a3^9*a2^4*a1^3 - 520*a6*x34*a3^9*a2^4*a1^3 - 520*a5*x34*a3^9*a2^4*a1^3 - 100*x34^2*a3^9*a2^4*a1^3 - 104*a6*a3^10*a2^4*a1^3 - 104*a5*a3^10*a2^4*a1^3 - 44*x34*a3^10*a2^4*a1^3 - 8*a3^11*a2^4*a1^3 - 4*a6^6*a5^4*a2^5*a1^3 + 48*a6^5*a5^5*a2^5*a1^3 - 4*a6^4*a5^6*a2^5*a1^3 + 40*a6^6*a5^3*x34*a2^5*a1^3 - 48*a6^5*a5^4*x34*a2^5*a1^3 - 48*a6^4*a5^5*x34*a2^5*a1^3 + 40*a6^3*a5^6*x34*a2^5*a1^3 - 28*a6^6*a5^2*x34^2*a2^5*a1^3 + 32*a6^5*a5^3*x34^2*a2^5*a1^3 + 36*a6^4*a5^4*x34^2*a2^5*a1^3 + 32*a6^3*a5^5*x34^2*a2^5*a1^3 - 28*a6^2*a5^6*x34^2*a2^5*a1^3 + 40*a6^6*a5*x34^3*a2^5*a1^3 + 32*a6^5*a5^2*x34^3*a2^5*a1^3 - 96*a6^4*a5^3*x34^3*a2^5*a1^3 - 96*a6^3*a5^4*x34^3*a2^5*a1^3 + 32*a6^2*a5^5*x34^3*a2^5*a1^3 + 40*a6*a5^6*x34^3*a2^5*a1^3 - 4*a6^6*x34^4*a2^5*a1^3 - 48*a6^5*a5*x34^4*a2^5*a1^3 + 36*a6^4*a5^2*x34^4*a2^5*a1^3 - 96*a6^3*a5^3*x34^4*a2^5*a1^3 + 36*a6^2*a5^4*x34^4*a2^5*a1^3 - 48*a6*a5^5*x34^4*a2^5*a1^3 - 4*a5^6*x34^4*a2^5*a1^3 + 48*a6^5*x34^5*a2^5*a1^3 - 48*a6^4*a5*x34^5*a2^5*a1^3 + 32*a6^3*a5^2*x34^5*a2^5*a1^3 + 32*a6^2*a5^3*x34^5*a2^5*a1^3 - 48*a6*a5^4*x34^5*a2^5*a1^3 + 48*a5^5*x34^5*a2^5*a1^3 - 4*a6^4*x34^6*a2^5*a1^3 + 40*a6^3*a5*x34^6*a2^5*a1^3 - 28*a6^2*a5^2*x34^6*a2^5*a1^3 + 40*a6*a5^3*x34^6*a2^5*a1^3 - 4*a5^4*x34^6*a2^5*a1^3 + 80*a6^6*a5^3*a3*a2^5*a1^3 - 96*a6^5*a5^4*a3*a2^5*a1^3 - 96*a6^4*a5^5*a3*a2^5*a1^3 + 80*a6^3*a5^6*a3*a2^5*a1^3 - 104*a6^6*a5^2*x34*a3*a2^5*a1^3 - 96*a6^5*a5^3*x34*a3*a2^5*a1^3 + 216*a6^4*a5^4*x34*a3*a2^5*a1^3 - 96*a6^3*a5^5*x34*a3*a2^5*a1^3 - 104*a6^2*a5^6*x34*a3*a2^5*a1^3 + 72*a6^6*a5*x34^2*a3*a2^5*a1^3 + 240*a6^5*a5^2*x34^2*a3*a2^5*a1^3 - 424*a6^4*a5^3*x34^2*a3*a2^5*a1^3 - 424*a6^3*a5^4*x34^2*a3*a2^5*a1^3 + 240*a6^2*a5^5*x34^2*a3*a2^5*a1^3 + 72*a6*a5^6*x34^2*a3*a2^5*a1^3 + 24*a6^6*x34^3*a3*a2^5*a1^3 - 352*a6^5*a5*x34^3*a3*a2^5*a1^3 + 8*a6^4*a5^2*x34^3*a3*a2^5*a1^3 + 864*a6^3*a5^3*x34^3*a3*a2^5*a1^3 + 8*a6^2*a5^4*x34^3*a3*a2^5*a1^3 - 352*a6*a5^5*x34^3*a3*a2^5*a1^3 + 24*a5^6*x34^3*a3*a2^5*a1^3 + 192*a6^5*x34^4*a3*a2^5*a1^3 - 96*a6^4*a5*x34^4*a3*a2^5*a1^3 + 24*a6^3*a5^2*x34^4*a3*a2^5*a1^3 + 24*a6^2*a5^3*x34^4*a3*a2^5*a1^3 - 96*a6*a5^4*x34^4*a3*a2^5*a1^3 + 192*a5^5*x34^4*a3*a2^5*a1^3 - 72*a6^4*x34^5*a3*a2^5*a1^3 + 80*a6^3*a5*x34^5*a3*a2^5*a1^3 - 24*a6^2*a5^2*x34^5*a3*a2^5*a1^3 + 80*a6*a5^3*x34^5*a3*a2^5*a1^3 - 72*a5^4*x34^5*a3*a2^5*a1^3 + 40*a6^3*x34^6*a3*a2^5*a1^3 - 48*a6^2*a5*x34^6*a3*a2^5*a1^3 - 48*a6*a5^2*x34^6*a3*a2^5*a1^3 + 40*a5^3*x34^6*a3*a2^5*a1^3 - 104*a6^6*a5^2*a3^2*a2^5*a1^3 - 96*a6^5*a5^3*a3^2*a2^5*a1^3 + 216*a6^4*a5^4*a3^2*a2^5*a1^3 - 96*a6^3*a5^5*a3^2*a2^5*a1^3 - 104*a6^2*a5^6*a3^2*a2^5*a1^3 - 24*a6^6*a5*x34*a3^2*a2^5*a1^3 + 528*a6^5*a5^2*x34*a3^2*a2^5*a1^3 - 696*a6^4*a5^3*x34*a3^2*a2^5*a1^3 - 696*a6^3*a5^4*x34*a3^2*a2^5*a1^3 + 528*a6^2*a5^5*x34*a3^2*a2^5*a1^3 - 24*a6*a5^6*x34*a3^2*a2^5*a1^3 + 68*a6^6*x34^2*a3^2*a2^5*a1^3 - 624*a6^5*a5*x34^2*a3^2*a2^5*a1^3 + 564*a6^4*a5^2*x34^2*a3^2*a2^5*a1^3 + 2400*a6^3*a5^3*x34^2*a3^2*a2^5*a1^3 + 564*a6^2*a5^4*x34^2*a3^2*a2^5*a1^3 - 624*a6*a5^5*x34^2*a3^2*a2^5*a1^3 + 68*a5^6*x34^2*a3^2*a2^5*a1^3 + 320*a6^5*x34^3*a3^2*a2^5*a1^3 - 40*a6^4*a5*x34^3*a3^2*a2^5*a1^3 - 992*a6^3*a5^2*x34^3*a3^2*a2^5*a1^3 - 992*a6^2*a5^3*x34^3*a3^2*a2^5*a1^3 - 40*a6*a5^4*x34^3*a3^2*a2^5*a1^3 + 320*a5^5*x34^3*a3^2*a2^5*a1^3 - 264*a6^4*x34^4*a3^2*a2^5*a1^3 - 336*a6^3*a5*x34^4*a3^2*a2^5*a1^3 + 1056*a6^2*a5^2*x34^4*a3^2*a2^5*a1^3 - 336*a6*a5^3*x34^4*a3^2*a2^5*a1^3 - 264*a5^4*x34^4*a3^2*a2^5*a1^3 + 272*a6^3*x34^5*a3^2*a2^5*a1^3 - 144*a6^2*a5*x34^5*a3^2*a2^5*a1^3 - 144*a6*a5^2*x34^5*a3^2*a2^5*a1^3 + 272*a5^3*x34^5*a3^2*a2^5*a1^3 - 28*a6^2*x34^6*a3^2*a2^5*a1^3 - 48*a6*a5*x34^6*a3^2*a2^5*a1^3 - 28*a5^2*x34^6*a3^2*a2^5*a1^3 - 16*a6^6*a5*a3^3*a2^5*a1^3 + 352*a6^5*a5^2*a3^3*a2^5*a1^3 - 464*a6^4*a5^3*a3^3*a2^5*a1^3 - 464*a6^3*a5^4*a3^3*a2^5*a1^3 + 352*a6^2*a5^5*a3^3*a2^5*a1^3 - 16*a6*a5^6*a3^3*a2^5*a1^3 + 88*a6^6*x34*a3^3*a2^5*a1^3 - 544*a6^5*a5*x34*a3^3*a2^5*a1^3 + 1112*a6^4*a5^2*x34*a3^3*a2^5*a1^3 + 3072*a6^3*a5^3*x34*a3^3*a2^5*a1^3 + 1112*a6^2*a5^4*x34*a3^3*a2^5*a1^3 - 544*a6*a5^5*x34*a3^3*a2^5*a1^3 + 88*a5^6*x34*a3^3*a2^5*a1^3 + 320*a6^5*x34^2*a3^3*a2^5*a1^3 - 160*a6^4*a5*x34^2*a3^3*a2^5*a1^3 - 3568*a6^3*a5^2*x34^2*a3^3*a2^5*a1^3 - 3568*a6^2*a5^3*x34^2*a3^3*a2^5*a1^3 - 160*a6*a5^4*x34^2*a3^3*a2^5*a1^3 + 320*a5^5*x34^2*a3^3*a2^5*a1^3 - 512*a6^4*x34^3*a3^3*a2^5*a1^3 - 96*a6^3*a5*x34^3*a3^3*a2^5*a1^3 + 3136*a6^2*a5^2*x34^3*a3^3*a2^5*a1^3 - 96*a6*a5^3*x34^3*a3^3*a2^5*a1^3 - 512*a5^4*x34^3*a3^3*a2^5*a1^3 + 664*a6^3*x34^4*a3^3*a2^5*a1^3 - 136*a6^2*a5*x34^4*a3^3*a2^5*a1^3 - 136*a6*a5^2*x34^4*a3^3*a2^5*a1^3 + 664*a5^3*x34^4*a3^3*a2^5*a1^3 - 136*a6^2*x34^5*a3^3*a2^5*a1^3 - 448*a6*a5*x34^5*a3^3*a2^5*a1^3 - 136*a5^2*x34^5*a3^3*a2^5*a1^3 + 40*a6*x34^6*a3^3*a2^5*a1^3 + 40*a5*x34^6*a3^3*a2^5*a1^3 + 44*a6^6*a3^4*a2^5*a1^3 - 272*a6^5*a5*a3^4*a2^5*a1^3 + 556*a6^4*a5^2*a3^4*a2^5*a1^3 + 1536*a6^3*a5^3*a3^4*a2^5*a1^3 + 556*a6^2*a5^4*a3^4*a2^5*a1^3 - 272*a6*a5^5*a3^4*a2^5*a1^3 + 44*a5^6*a3^4*a2^5*a1^3 + 160*a6^5*x34*a3^4*a2^5*a1^3 - 200*a6^4*a5*x34*a3^4*a2^5*a1^3 - 4360*a6^3*a5^2*x34*a3^4*a2^5*a1^3 - 4360*a6^2*a5^3*x34*a3^4*a2^5*a1^3 - 200*a6*a5^4*x34*a3^4*a2^5*a1^3 + 160*a5^5*x34*a3^4*a2^5*a1^3 - 576*a6^4*x34^2*a3^4*a2^5*a1^3 + 1792*a6^3*a5*x34^2*a3^4*a2^5*a1^3 + 4008*a6^2*a5^2*x34^2*a3^4*a2^5*a1^3 + 1792*a6*a5^3*x34^2*a3^4*a2^5*a1^3 - 576*a5^4*x34^2*a3^4*a2^5*a1^3 + 640*a6^3*x34^3*a3^4*a2^5*a1^3 - 200*a6^2*a5*x34^3*a3^4*a2^5*a1^3 - 200*a6*a5^2*x34^3*a3^4*a2^5*a1^3 + 640*a5^3*x34^3*a3^4*a2^5*a1^3 - 224*a6^2*x34^4*a3^4*a2^5*a1^3 - 1376*a6*a5*x34^4*a3^4*a2^5*a1^3 - 224*a5^2*x34^4*a3^4*a2^5*a1^3 + 192*a6*x34^5*a3^4*a2^5*a1^3 + 192*a5*x34^5*a3^4*a2^5*a1^3 - 4*x34^6*a3^4*a2^5*a1^3 + 64*a6^5*a3^5*a2^5*a1^3 - 80*a6^4*a5*a3^5*a2^5*a1^3 - 1744*a6^3*a5^2*a3^5*a2^5*a1^3 - 1744*a6^2*a5^3*a3^5*a2^5*a1^3 - 80*a6*a5^4*a3^5*a2^5*a1^3 + 64*a5^5*a3^5*a2^5*a1^3 - 384*a6^4*x34*a3^5*a2^5*a1^3 + 2208*a6^3*a5*x34*a3^5*a2^5*a1^3 + 2928*a6^2*a5^2*x34*a3^5*a2^5*a1^3 + 2208*a6*a5^3*x34*a3^5*a2^5*a1^3 - 384*a5^4*x34*a3^5*a2^5*a1^3 + 88*a6^3*x34^2*a3^5*a2^5*a1^3 - 360*a6^2*a5*x34^2*a3^5*a2^5*a1^3 - 360*a6*a5^2*x34^2*a3^5*a2^5*a1^3 + 88*a5^3*x34^2*a3^5*a2^5*a1^3 - 64*a6^2*x34^3*a3^5*a2^5*a1^3 - 2144*a6*a5*x34^3*a3^5*a2^5*a1^3 - 64*a5^2*x34^3*a3^5*a2^5*a1^3 + 312*a6*x34^4*a3^5*a2^5*a1^3 + 312*a5*x34^4*a3^5*a2^5*a1^3 + 24*x34^5*a3^5*a2^5*a1^3 - 128*a6^4*a3^6*a2^5*a1^3 + 736*a6^3*a5*a3^6*a2^5*a1^3 + 976*a6^2*a5^2*a3^6*a2^5*a1^3 + 736*a6*a5^3*a3^6*a2^5*a1^3 - 128*a5^4*a3^6*a2^5*a1^3 - 168*a6^3*x34*a3^6*a2^5*a1^3 - 280*a6^2*a5*x34*a3^6*a2^5*a1^3 - 280*a6*a5^2*x34*a3^6*a2^5*a1^3 - 168*a5^3*x34*a3^6*a2^5*a1^3 + 184*a6^2*x34^2*a3^6*a2^5*a1^3 - 1984*a6*a5*x34^2*a3^6*a2^5*a1^3 + 184*a5^2*x34^2*a3^6*a2^5*a1^3 + 168*a6*x34^3*a3^6*a2^5*a1^3 + 168*a5*x34^3*a3^6*a2^5*a1^3 + 176*x34^4*a3^6*a2^5*a1^3 - 48*a6^3*a3^7*a2^5*a1^3 - 80*a6^2*a5*a3^7*a2^5*a1^3 - 80*a6*a5^2*a3^7*a2^5*a1^3 - 48*a5^3*a3^7*a2^5*a1^3 + 176*a6^2*x34*a3^7*a2^5*a1^3 - 1088*a6*a5*x34*a3^7*a2^5*a1^3 + 176*a5^2*x34*a3^7*a2^5*a1^3 - 48*a6*x34^2*a3^7*a2^5*a1^3 - 48*a5*x34^2*a3^7*a2^5*a1^3 + 384*x34^3*a3^7*a2^5*a1^3 + 44*a6^2*a3^8*a2^5*a1^3 - 272*a6*a5*a3^8*a2^5*a1^3 + 44*a5^2*a3^8*a2^5*a1^3 - 72*a6*x34*a3^8*a2^5*a1^3 - 72*a5*x34*a3^8*a2^5*a1^3 + 396*x34^2*a3^8*a2^5*a1^3 - 16*a6*a3^9*a2^5*a1^3 - 16*a5*a3^9*a2^5*a1^3 + 200*x34*a3^9*a2^5*a1^3 + 40*a3^10*a2^5*a1^3 - 8*a6^6*a5^3*a2^6*a1^3 - 4*a6^5*a5^4*a2^6*a1^3 - 4*a6^4*a5^5*a2^6*a1^3 - 8*a6^3*a5^6*a2^6*a1^3 - 4*a6^6*a5^2*x34*a2^6*a1^3 + 40*a6^5*a5^3*x34*a2^6*a1^3 - 28*a6^4*a5^4*x34*a2^6*a1^3 + 40*a6^3*a5^5*x34*a2^6*a1^3 - 4*a6^2*a5^6*x34*a2^6*a1^3 - 4*a6^6*a5*x34^2*a2^6*a1^3 - 28*a6^5*a5^2*x34^2*a2^6*a1^3 - 4*a6^4*a5^3*x34^2*a2^6*a1^3 - 4*a6^3*a5^4*x34^2*a2^6*a1^3 - 28*a6^2*a5^5*x34^2*a2^6*a1^3 - 4*a6*a5^6*x34^2*a2^6*a1^3 - 8*a6^6*x34^3*a2^6*a1^3 + 40*a6^5*a5*x34^3*a2^6*a1^3 - 4*a6^4*a5^2*x34^3*a2^6*a1^3 + 48*a6^3*a5^3*x34^3*a2^6*a1^3 - 4*a6^2*a5^4*x34^3*a2^6*a1^3 + 40*a6*a5^5*x34^3*a2^6*a1^3 - 8*a5^6*x34^3*a2^6*a1^3 - 4*a6^5*x34^4*a2^6*a1^3 - 28*a6^4*a5*x34^4*a2^6*a1^3 - 4*a6^3*a5^2*x34^4*a2^6*a1^3 - 4*a6^2*a5^3*x34^4*a2^6*a1^3 - 28*a6*a5^4*x34^4*a2^6*a1^3 - 4*a5^5*x34^4*a2^6*a1^3 - 4*a6^4*x34^5*a2^6*a1^3 + 40*a6^3*a5*x34^5*a2^6*a1^3 - 28*a6^2*a5^2*x34^5*a2^6*a1^3 + 40*a6*a5^3*x34^5*a2^6*a1^3 - 4*a5^4*x34^5*a2^6*a1^3 - 8*a6^3*x34^6*a2^6*a1^3 - 4*a6^2*a5*x34^6*a2^6*a1^3 - 4*a6*a5^2*x34^6*a2^6*a1^3 - 8*a5^3*x34^6*a2^6*a1^3 - 8*a6^6*a5^2*a3*a2^6*a1^3 + 80*a6^5*a5^3*a3*a2^6*a1^3 - 56*a6^4*a5^4*a3*a2^6*a1^3 + 80*a6^3*a5^5*a3*a2^6*a1^3 - 8*a6^2*a5^6*a3*a2^6*a1^3 + 40*a6^6*a5*x34*a3*a2^6*a1^3 - 104*a6^5*a5^2*x34*a3*a2^6*a1^3 + 24*a6^4*a5^3*x34*a3*a2^6*a1^3 + 24*a6^3*a5^4*x34*a3*a2^6*a1^3 - 104*a6^2*a5^5*x34*a3*a2^6*a1^3 + 40*a6*a5^6*x34*a3*a2^6*a1^3 - 28*a6^6*x34^2*a3*a2^6*a1^3 + 72*a6^5*a5*x34^2*a3*a2^6*a1^3 + 24*a6^4*a5^2*x34^2*a3*a2^6*a1^3 + 48*a6^3*a5^3*x34^2*a3*a2^6*a1^3 + 24*a6^2*a5^4*x34^2*a3*a2^6*a1^3 + 72*a6*a5^5*x34^2*a3*a2^6*a1^3 - 28*a5^6*x34^2*a3*a2^6*a1^3 + 24*a6^5*x34^3*a3*a2^6*a1^3 - 80*a6^4*a5*x34^3*a3*a2^6*a1^3 - 112*a6^3*a5^2*x34^3*a3*a2^6*a1^3 - 112*a6^2*a5^3*x34^3*a3*a2^6*a1^3 - 80*a6*a5^4*x34^3*a3*a2^6*a1^3 + 24*a5^5*x34^3*a3*a2^6*a1^3 - 48*a6^4*x34^4*a3*a2^6*a1^3 + 232*a6^3*a5*x34^4*a3*a2^6*a1^3 - 104*a6^2*a5^2*x34^4*a3*a2^6*a1^3 + 232*a6*a5^3*x34^4*a3*a2^6*a1^3 - 48*a5^4*x34^4*a3*a2^6*a1^3 - 8*a6^3*x34^5*a3*a2^6*a1^3 - 72*a6^2*a5*x34^5*a3*a2^6*a1^3 - 72*a6*a5^2*x34^5*a3*a2^6*a1^3 - 8*a5^3*x34^5*a3*a2^6*a1^3 - 4*a6^2*x34^6*a3*a2^6*a1^3 + 48*a6*a5*x34^6*a3*a2^6*a1^3 - 4*a5^2*x34^6*a3*a2^6*a1^3 + 40*a6^6*a5*a3^2*a2^6*a1^3 - 104*a6^5*a5^2*a3^2*a2^6*a1^3 + 24*a6^4*a5^3*a3^2*a2^6*a1^3 + 24*a6^3*a5^4*a3^2*a2^6*a1^3 - 104*a6^2*a5^5*a3^2*a2^6*a1^3 + 40*a6*a5^6*a3^2*a2^6*a1^3 - 36*a6^6*x34*a3^2*a2^6*a1^3 - 24*a6^5*a5*x34*a3^2*a2^6*a1^3 + 96*a6^4*a5^2*x34*a3^2*a2^6*a1^3 - 144*a6^3*a5^3*x34*a3^2*a2^6*a1^3 + 96*a6^2*a5^4*x34*a3^2*a2^6*a1^3 - 24*a6*a5^5*x34*a3^2*a2^6*a1^3 - 36*a5^6*x34*a3^2*a2^6*a1^3 + 68*a6^5*x34^2*a3^2*a2^6*a1^3 - 36*a6^4*a5*x34^2*a3^2*a2^6*a1^3 - 168*a6^3*a5^2*x34^2*a3^2*a2^6*a1^3 - 168*a6^2*a5^3*x34^2*a3^2*a2^6*a1^3 - 36*a6*a5^4*x34^2*a3^2*a2^6*a1^3 + 68*a5^5*x34^2*a3^2*a2^6*a1^3 - 156*a6^4*x34^3*a3^2*a2^6*a1^3 + 432*a6^3*a5*x34^3*a3^2*a2^6*a1^3 + 8*a6^2*a5^2*x34^3*a3^2*a2^6*a1^3 + 432*a6*a5^3*x34^3*a3^2*a2^6*a1^3 - 156*a5^4*x34^3*a3^2*a2^6*a1^3 + 76*a6^3*x34^4*a3^2*a2^6*a1^3 - 264*a6^2*a5*x34^4*a3^2*a2^6*a1^3 - 264*a6*a5^2*x34^4*a3^2*a2^6*a1^3 + 76*a5^3*x34^4*a3^2*a2^6*a1^3 - 52*a6^2*x34^5*a3^2*a2^6*a1^3 + 240*a6*a5*x34^5*a3^2*a2^6*a1^3 - 52*a5^2*x34^5*a3^2*a2^6*a1^3 - 4*a6*x34^6*a3^2*a2^6*a1^3 - 4*a5*x34^6*a3^2*a2^6*a1^3 - 24*a6^6*a3^3*a2^6*a1^3 - 16*a6^5*a5*a3^3*a2^6*a1^3 + 64*a6^4*a5^2*a3^3*a2^6*a1^3 - 96*a6^3*a5^3*a3^3*a2^6*a1^3 + 64*a6^2*a5^4*a3^3*a2^6*a1^3 - 16*a6*a5^5*a3^3*a2^6*a1^3 - 24*a5^6*a3^3*a2^6*a1^3 + 88*a6^5*x34*a3^3*a2^6*a1^3 + 88*a6^4*a5*x34*a3^3*a2^6*a1^3 - 112*a6^3*a5^2*x34*a3^3*a2^6*a1^3 - 112*a6^2*a5^3*x34*a3^3*a2^6*a1^3 + 88*a6*a5^4*x34*a3^3*a2^6*a1^3 + 88*a5^5*x34*a3^3*a2^6*a1^3 - 224*a6^4*x34^2*a3^3*a2^6*a1^3 + 208*a6^3*a5*x34^2*a3^3*a2^6*a1^3 + 512*a6^2*a5^2*x34^2*a3^3*a2^6*a1^3 + 208*a6*a5^3*x34^2*a3^3*a2^6*a1^3 - 224*a5^4*x34^2*a3^3*a2^6*a1^3 + 272*a6^3*x34^3*a3^3*a2^6*a1^3 - 512*a6^2*a5*x34^3*a3^3*a2^6*a1^3 - 512*a6*a5^2*x34^3*a3^3*a2^6*a1^3 + 272*a5^3*x34^3*a3^3*a2^6*a1^3 - 204*a6^2*x34^4*a3^3*a2^6*a1^3 + 512*a6*a5*x34^4*a3^3*a2^6*a1^3 - 204*a5^2*x34^4*a3^3*a2^6*a1^3 + 16*a6*x34^5*a3^3*a2^6*a1^3 + 16*a5*x34^5*a3^3*a2^6*a1^3 - 8*x34^6*a3^3*a2^6*a1^3 + 44*a6^5*a3^4*a2^6*a1^3 + 44*a6^4*a5*a3^4*a2^6*a1^3 - 56*a6^3*a5^2*a3^4*a2^6*a1^3 - 56*a6^2*a5^3*a3^4*a2^6*a1^3 + 44*a6*a5^4*a3^4*a2^6*a1^3 + 44*a5^5*a3^4*a2^6*a1^3 - 180*a6^4*x34*a3^4*a2^6*a1^3 - 120*a6^3*a5*x34*a3^4*a2^6*a1^3 + 760*a6^2*a5^2*x34*a3^4*a2^6*a1^3 - 120*a6*a5^3*x34*a3^4*a2^6*a1^3 - 180*a5^4*x34*a3^4*a2^6*a1^3 + 396*a6^3*x34^2*a3^4*a2^6*a1^3 - 576*a6^2*a5*x34^2*a3^4*a2^6*a1^3 - 576*a6*a5^2*x34^2*a3^4*a2^6*a1^3 + 396*a5^3*x34^2*a3^4*a2^6*a1^3 - 380*a6^2*x34^3*a3^4*a2^6*a1^3 + 640*a6*a5*x34^3*a3^4*a2^6*a1^3 - 380*a5^2*x34^3*a3^4*a2^6*a1^3 + 112*a6*x34^4*a3^4*a2^6*a1^3 + 112*a5*x34^4*a3^4*a2^6*a1^3 - 52*x34^5*a3^4*a2^6*a1^3 - 72*a6^4*a3^5*a2^6*a1^3 - 48*a6^3*a5*a3^5*a2^6*a1^3 + 304*a6^2*a5^2*a3^5*a2^6*a1^3 - 48*a6*a5^3*a3^5*a2^6*a1^3 - 72*a5^4*a3^5*a2^6*a1^3 + 312*a6^3*x34*a3^5*a2^6*a1^3 - 384*a6^2*a5*x34*a3^5*a2^6*a1^3 - 384*a6*a5^2*x34*a3^5*a2^6*a1^3 + 312*a5^3*x34*a3^5*a2^6*a1^3 - 404*a6^2*x34^2*a3^5*a2^6*a1^3 + 480*a6*a5*x34^2*a3^5*a2^6*a1^3 - 404*a5^2*x34^2*a3^5*a2^6*a1^3 + 248*a6*x34^3*a3^5*a2^6*a1^3 + 248*a5*x34^3*a3^5*a2^6*a1^3 - 144*x34^4*a3^5*a2^6*a1^3 + 104*a6^3*a3^6*a2^6*a1^3 - 128*a6^2*a5*a3^6*a2^6*a1^3 - 128*a6*a5^2*a3^6*a2^6*a1^3 + 104*a5^3*a3^6*a2^6*a1^3 - 252*a6^2*x34*a3^6*a2^6*a1^3 + 224*a6*a5*x34*a3^6*a2^6*a1^3 - 252*a5^2*x34*a3^6*a2^6*a1^3 + 288*a6*x34^2*a3^6*a2^6*a1^3 + 288*a5*x34^2*a3^6*a2^6*a1^3 - 224*x34^3*a3^6*a2^6*a1^3 - 72*a6^2*a3^7*a2^6*a1^3 + 64*a6*a5*a3^7*a2^6*a1^3 - 72*a5^2*a3^7*a2^6*a1^3 + 176*a6*x34*a3^7*a2^6*a1^3 + 176*a5*x34*a3^7*a2^6*a1^3 - 208*x34^2*a3^7*a2^6*a1^3 + 44*a6*a3^8*a2^6*a1^3 + 44*a5*a3^8*a2^6*a1^3 - 108*x34*a3^8*a2^6*a1^3 - 24*a3^9*a2^6*a1^3 + 8*a6^6*a5^6*x34^2*a1^4 - 4*a6^6*a5^5*x34^3*a1^4 - 4*a6^5*a5^6*x34^3*a1^4 + 24*a6^6*a5^4*x34^4*a1^4 - 24*a6^5*a5^5*x34^4*a1^4 + 24*a6^4*a5^6*x34^4*a1^4 - 4*a6^6*a5^3*x34^5*a1^4 - 24*a6^5*a5^4*x34^5*a1^4 - 24*a6^4*a5^5*x34^5*a1^4 - 4*a6^3*a5^6*x34^5*a1^4 + 8*a6^6*a5^2*x34^6*a1^4 - 4*a6^5*a5^3*x34^6*a1^4 + 24*a6^4*a5^4*x34^6*a1^4 - 4*a6^3*a5^5*x34^6*a1^4 + 8*a6^2*a5^6*x34^6*a1^4 + 8*a6^6*a5^6*x34*a3*a1^4 - 10*a6^6*a5^5*x34^2*a3*a1^4 - 10*a6^5*a5^6*x34^2*a3*a1^4 + 68*a6^6*a5^4*x34^3*a3*a1^4 - 144*a6^5*a5^5*x34^3*a3*a1^4 + 68*a6^4*a5^6*x34^3*a3*a1^4 - 48*a6^6*a5^3*x34^4*a3*a1^4 - 12*a6^5*a5^4*x34^4*a3*a1^4 - 12*a6^4*a5^5*x34^4*a3*a1^4 - 48*a6^3*a5^6*x34^4*a3*a1^4 + 50*a6^6*a5^2*x34^5*a3*a1^4 - 72*a6^5*a5^3*x34^5*a3*a1^4 + 252*a6^4*a5^4*x34^5*a3*a1^4 - 72*a6^3*a5^5*x34^5*a3*a1^4 + 50*a6^2*a5^6*x34^5*a3*a1^4 - 8*a6^6*a5*x34^6*a3*a1^4 + 2*a6^5*a5^2*x34^6*a3*a1^4 - 28*a6^4*a5^3*x34^6*a3*a1^4 - 28*a6^3*a5^4*x34^6*a3*a1^4 + 2*a6^2*a5^5*x34^6*a3*a1^4 - 8*a6*a5^6*x34^6*a3*a1^4 + 8*a6^6*a5^6*a3^2*a1^4 - 6*a6^6*a5^5*x34*a3^2*a1^4 - 6*a6^5*a5^6*x34*a3^2*a1^4 + 92*a6^6*a5^4*x34^2*a3^2*a1^4 - 288*a6^5*a5^5*x34^2*a3^2*a1^4 + 92*a6^4*a5^6*x34^2*a3^2*a1^4 - 156*a6^6*a5^3*x34^3*a3^2*a1^4 + 228*a6^5*a5^4*x34^3*a3^2*a1^4 + 228*a6^4*a5^5*x34^3*a3^2*a1^4 - 156*a6^3*a5^6*x34^3*a3^2*a1^4 + 162*a6^6*a5^2*x34^4*a3^2*a1^4 - 264*a6^5*a5^3*x34^4*a3^2*a1^4 + 468*a6^4*a5^4*x34^4*a3^2*a1^4 - 264*a6^3*a5^5*x34^4*a3^2*a1^4 + 162*a6^2*a5^6*x34^4*a3^2*a1^4 - 46*a6^6*a5*x34^5*a3^2*a1^4 + 12*a6^5*a5^2*x34^5*a3^2*a1^4 - 132*a6^4*a5^3*x34^5*a3^2*a1^4 - 132*a6^3*a5^4*x34^5*a3^2*a1^4 + 12*a6^2*a5^5*x34^5*a3^2*a1^4 - 46*a6*a5^6*x34^5*a3^2*a1^4 + 8*a6^6*x34^6*a3^2*a1^4 + 2*a6^5*a5*x34^6*a3^2*a1^4 + 32*a6^4*a5^2*x34^6*a3^2*a1^4 - 4*a6^3*a5^3*x34^6*a3^2*a1^4 + 32*a6^2*a5^4*x34^6*a3^2*a1^4 + 2*a6*a5^5*x34^6*a3^2*a1^4 + 8*a5^6*x34^6*a3^2*a1^4 - 4*a6^6*a5^5*a3^3*a1^4 - 4*a6^5*a5^6*a3^3*a1^4 + 48*a6^6*a5^4*x34*a3^3*a1^4 - 288*a6^5*a5^5*x34*a3^3*a1^4 + 48*a6^4*a5^6*x34*a3^3*a1^4 - 224*a6^6*a5^3*x34^2*a3^3*a1^4 + 552*a6^5*a5^4*x34^2*a3^3*a1^4 + 552*a6^4*a5^5*x34^2*a3^3*a1^4 - 224*a6^3*a5^6*x34^2*a3^3*a1^4 + 304*a6^6*a5^2*x34^3*a3^3*a1^4 - 512*a6^5*a5^3*x34^3*a3^3*a1^4 - 24*a6^4*a5^4*x34^3*a3^3*a1^4 - 512*a6^3*a5^5*x34^3*a3^3*a1^4 + 304*a6^2*a5^6*x34^3*a3^3*a1^4 - 138*a6^6*a5*x34^4*a3^3*a1^4 + 66*a6^5*a5^2*x34^4*a3^3*a1^4 - 96*a6^4*a5^3*x34^4*a3^3*a1^4 - 96*a6^3*a5^4*x34^4*a3^3*a1^4 + 66*a6^2*a5^5*x34^4*a3^3*a1^4 - 138*a6*a5^6*x34^4*a3^3*a1^4 + 44*a6^6*x34^5*a3^3*a1^4 - 36*a6^5*a5*x34^5*a3^3*a1^4 + 228*a6^4*a5^2*x34^5*a3^3*a1^4 - 120*a6^3*a5^3*x34^5*a3^3*a1^4 + 228*a6^2*a5^4*x34^5*a3^3*a1^4 - 36*a6*a5^5*x34^5*a3^3*a1^4 + 44*a5^6*x34^5*a3^3*a1^4 - 4*a6^5*x34^6*a3^3*a1^4 - 28*a6^4*a5*x34^6*a3^3*a1^4 - 4*a6^3*a5^2*x34^6*a3^3*a1^4 - 4*a6^2*a5^3*x34^6*a3^3*a1^4 - 28*a6*a5^4*x34^6*a3^3*a1^4 - 4*a5^5*x34^6*a3^3*a1^4 + 24*a6^6*a5^4*a3^4*a1^4 - 144*a6^5*a5^5*a3^4*a1^4 + 24*a6^4*a5^6*a3^4*a1^4 - 180*a6^6*a5^3*x34*a3^4*a1^4 + 600*a6^5*a5^4*x34*a3^4*a1^4 + 600*a6^4*a5^5*x34*a3^4*a1^4 - 180*a6^3*a5^6*x34*a3^4*a1^4 + 352*a6^6*a5^2*x34^2*a3^4*a1^4 - 576*a6^5*a5^3*x34^2*a3^4*a1^4 - 1152*a6^4*a5^4*x34^2*a3^4*a1^4 - 576*a6^3*a5^5*x34^2*a3^4*a1^4 + 352*a6^2*a5^6*x34^2*a3^4*a1^4 - 280*a6^6*a5*x34^3*a3^4*a1^4 + 220*a6^5*a5^2*x34^3*a3^4*a1^4 + 520*a6^4*a5^3*x34^3*a3^4*a1^4 + 520*a6^3*a5^4*x34^3*a3^4*a1^4 + 220*a6^2*a5^5*x34^3*a3^4*a1^4 - 280*a6*a5^6*x34^3*a3^4*a1^4 + 124*a6^6*x34^4*a3^4*a1^4 - 102*a6^5*a5*x34^4*a3^4*a1^4 + 228*a6^4*a5^2*x34^4*a3^4*a1^4 - 396*a6^3*a5^3*x34^4*a3^4*a1^4 + 228*a6^2*a5^4*x34^4*a3^4*a1^4 - 102*a6*a5^5*x34^4*a3^4*a1^4 + 124*a5^6*x34^4*a3^4*a1^4 - 48*a6^5*x34^5*a3^4*a1^4 - 60*a6^4*a5*x34^5*a3^4*a1^4 + 12*a6^3*a5^2*x34^5*a3^4*a1^4 + 12*a6^2*a5^3*x34^5*a3^4*a1^4 - 60*a6*a5^4*x34^5*a3^4*a1^4 - 48*a5^5*x34^5*a3^4*a1^4 + 24*a6^4*x34^6*a3^4*a1^4 - 28*a6^3*a5*x34^6*a3^4*a1^4 + 32*a6^2*a5^2*x34^6*a3^4*a1^4 - 28*a6*a5^3*x34^6*a3^4*a1^4 + 24*a5^4*x34^6*a3^4*a1^4 - 72*a6^6*a5^3*a3^5*a1^4 + 240*a6^5*a5^4*a3^5*a1^4 + 240*a6^4*a5^5*a3^5*a1^4 - 72*a6^3*a5^6*a3^5*a1^4 + 240*a6^6*a5^2*x34*a3^5*a1^4 - 384*a6^5*a5^3*x34*a3^5*a1^4 - 1368*a6^4*a5^4*x34*a3^5*a1^4 - 384*a6^3*a5^5*x34*a3^5*a1^4 + 240*a6^2*a5^6*x34*a3^5*a1^4 - 350*a6^6*a5*x34^2*a3^5*a1^4 + 354*a6^5*a5^2*x34^2*a3^5*a1^4 + 1272*a6^4*a5^3*x34^2*a3^5*a1^4 + 1272*a6^3*a5^4*x34^2*a3^5*a1^4 + 354*a6^2*a5^5*x34^2*a3^5*a1^4 - 350*a6*a5^6*x34^2*a3^5*a1^4 + 212*a6^6*x34^3*a3^5*a1^4 - 56*a6^5*a5*x34^3*a3^5*a1^4 - 692*a6^4*a5^2*x34^3*a3^5*a1^4 - 560*a6^3*a5^3*x34^3*a3^5*a1^4 - 692*a6^2*a5^4*x34^3*a3^5*a1^4 - 56*a6*a5^5*x34^3*a3^5*a1^4 + 212*a5^6*x34^3*a3^5*a1^4 - 204*a6^5*x34^4*a3^5*a1^4 + 228*a6^4*a5*x34^4*a3^5*a1^4 + 156*a6^3*a5^2*x34^4*a3^5*a1^4 + 156*a6^2*a5^3*x34^4*a3^5*a1^4 + 228*a6*a5^4*x34^4*a3^5*a1^4 - 204*a5^5*x34^4*a3^5*a1^4 + 120*a6^4*x34^5*a3^5*a1^4 - 216*a6^3*a5*x34^5*a3^5*a1^4 + 192*a6^2*a5^2*x34^5*a3^5*a1^4 - 216*a6*a5^3*x34^5*a3^5*a1^4 + 120*a5^4*x34^5*a3^5*a1^4 - 4*a6^3*x34^6*a3^5*a1^4 + 2*a6^2*a5*x34^6*a3^5*a1^4 + 2*a6*a5^2*x34^6*a3^5*a1^4 - 4*a5^3*x34^6*a3^5*a1^4 + 80*a6^6*a5^2*a3^6*a1^4 - 128*a6^5*a5^3*a3^6*a1^4 - 456*a6^4*a5^4*a3^6*a1^4 - 128*a6^3*a5^5*a3^6*a1^4 + 80*a6^2*a5^6*a3^6*a1^4 - 238*a6^6*a5*x34*a3^6*a1^4 + 266*a6^5*a5^2*x34*a3^6*a1^4 + 1064*a6^4*a5^3*x34*a3^6*a1^4 + 1064*a6^3*a5^4*x34*a3^6*a1^4 + 266*a6^2*a5^5*x34*a3^6*a1^4 - 238*a6*a5^6*x34*a3^6*a1^4 + 220*a6^6*x34^2*a3^6*a1^4 + 56*a6^5*a5*x34^2*a3^6*a1^4 - 1612*a6^4*a5^2*x34^2*a3^6*a1^4 - 448*a6^3*a5^3*x34^2*a3^6*a1^4 - 1612*a6^2*a5^4*x34^2*a3^6*a1^4 + 56*a6*a5^5*x34^2*a3^6*a1^4 + 220*a5^6*x34^2*a3^6*a1^4 - 420*a6^5*x34^3*a3^6*a1^4 + 924*a6^4*a5*x34^3*a3^6*a1^4 + 420*a6^3*a5^2*x34^3*a3^6*a1^4 + 420*a6^2*a5^3*x34^3*a3^6*a1^4 + 924*a6*a5^4*x34^3*a3^6*a1^4 - 420*a5^5*x34^3*a3^6*a1^4 + 264*a6^4*x34^4*a3^6*a1^4 - 688*a6^3*a5*x34^4*a3^6*a1^4 + 512*a6^2*a5^2*x34^4*a3^6*a1^4 - 688*a6*a5^3*x34^4*a3^6*a1^4 + 264*a5^4*x34^4*a3^6*a1^4 - 28*a6^3*x34^5*a3^6*a1^4 + 14*a6^2*a5*x34^5*a3^6*a1^4 + 14*a6*a5^2*x34^5*a3^6*a1^4 - 28*a5^3*x34^5*a3^6*a1^4 + 8*a6^2*x34^6*a3^6*a1^4 - 8*a6*a5*x34^6*a3^6*a1^4 + 8*a5^2*x34^6*a3^6*a1^4 - 68*a6^6*a5*a3^7*a1^4 + 76*a6^5*a5^2*a3^7*a1^4 + 304*a6^4*a5^3*a3^7*a1^4 + 304*a6^3*a5^4*a3^7*a1^4 + 76*a6^2*a5^5*a3^7*a1^4 - 68*a6*a5^6*a3^7*a1^4 + 128*a6^6*x34*a3^7*a1^4 + 64*a6^5*a5*x34*a3^7*a1^4 - 1184*a6^4*a5^2*x34*a3^7*a1^4 - 224*a6^3*a5^3*x34*a3^7*a1^4 - 1184*a6^2*a5^4*x34*a3^7*a1^4 + 64*a6*a5^5*x34*a3^7*a1^4 + 128*a5^6*x34*a3^7*a1^4 - 456*a6^5*x34^2*a3^7*a1^4 + 1224*a6^4*a5*x34^2*a3^7*a1^4 + 504*a6^3*a5^2*x34^2*a3^7*a1^4 + 504*a6^2*a5^3*x34^2*a3^7*a1^4 + 1224*a6*a5^4*x34^2*a3^7*a1^4 - 456*a5^5*x34^2*a3^7*a1^4 + 336*a6^4*x34^3*a3^7*a1^4 - 1152*a6^3*a5*x34^3*a3^7*a1^4 + 768*a6^2*a5^2*x34^3*a3^7*a1^4 - 1152*a6*a5^3*x34^3*a3^7*a1^4 + 336*a5^4*x34^3*a3^7*a1^4 - 80*a6^3*x34^4*a3^7*a1^4 + 40*a6^2*a5*x34^4*a3^7*a1^4 + 40*a6*a5^2*x34^4*a3^7*a1^4 - 80*a5^3*x34^4*a3^7*a1^4 + 48*a6^2*x34^5*a3^7*a1^4 - 48*a6*a5*x34^5*a3^7*a1^4 + 48*a5^2*x34^5*a3^7*a1^4 + 32*a6^6*a3^8*a1^4 + 16*a6^5*a5*a3^8*a1^4 - 296*a6^4*a5^2*a3^8*a1^4 - 56*a6^3*a5^3*a3^8*a1^4 - 296*a6^2*a5^4*a3^8*a1^4 + 16*a6*a5^5*a3^8*a1^4 + 32*a5^6*a3^8*a1^4 - 252*a6^5*x34*a3^8*a1^4 + 720*a6^4*a5*x34*a3^8*a1^4 + 288*a6^3*a5^2*x34*a3^8*a1^4 + 288*a6^2*a5^3*x34*a3^8*a1^4 + 720*a6*a5^4*x34*a3^8*a1^4 - 252*a5^5*x34*a3^8*a1^4 + 264*a6^4*x34^2*a3^8*a1^4 - 1068*a6^3*a5*x34^2*a3^8*a1^4 + 672*a6^2*a5^2*x34^2*a3^8*a1^4 - 1068*a6*a5^3*x34^2*a3^8*a1^4 + 264*a5^4*x34^2*a3^8*a1^4 - 120*a6^3*x34^3*a3^8*a1^4 + 60*a6^2*a5*x34^3*a3^8*a1^4 + 60*a6*a5^2*x34^3*a3^8*a1^4 - 120*a5^3*x34^3*a3^8*a1^4 + 120*a6^2*x34^4*a3^8*a1^4 - 120*a6*a5*x34^4*a3^8*a1^4 + 120*a5^2*x34^4*a3^8*a1^4 - 56*a6^5*a3^9*a1^4 + 160*a6^4*a5*a3^9*a1^4 + 64*a6^3*a5^2*a3^9*a1^4 + 64*a6^2*a5^3*a3^9*a1^4 + 160*a6*a5^4*a3^9*a1^4 - 56*a5^5*a3^9*a1^4 + 120*a6^4*x34*a3^9*a1^4 - 520*a6^3*a5*x34*a3^9*a1^4 + 320*a6^2*a5^2*x34*a3^9*a1^4 - 520*a6*a5^3*x34*a3^9*a1^4 + 120*a5^4*x34*a3^9*a1^4 - 100*a6^3*x34^2*a3^9*a1^4 + 50*a6^2*a5*x34^2*a3^9*a1^4 + 50*a6*a5^2*x34^2*a3^9*a1^4 - 100*a5^3*x34^2*a3^9*a1^4 + 160*a6^2*x34^3*a3^9*a1^4 - 160*a6*a5*x34^3*a3^9*a1^4 + 160*a5^2*x34^3*a3^9*a1^4 + 24*a6^4*a3^10*a1^4 - 104*a6^3*a5*a3^10*a1^4 + 64*a6^2*a5^2*a3^10*a1^4 - 104*a6*a5^3*a3^10*a1^4 + 24*a5^4*a3^10*a1^4 - 44*a6^3*x34*a3^10*a1^4 + 22*a6^2*a5*x34*a3^10*a1^4 + 22*a6*a5^2*x34*a3^10*a1^4 - 44*a5^3*x34*a3^10*a1^4 + 120*a6^2*x34^2*a3^10*a1^4 - 120*a6*a5*x34^2*a3^10*a1^4 + 120*a5^2*x34^2*a3^10*a1^4 - 8*a6^3*a3^11*a1^4 + 4*a6^2*a5*a3^11*a1^4 + 4*a6*a5^2*a3^11*a1^4 - 8*a5^3*a3^11*a1^4 + 48*a6^2*x34*a3^11*a1^4 - 48*a6*a5*x34*a3^11*a1^4 + 48*a5^2*x34*a3^11*a1^4 + 8*a6^2*a3^12*a1^4 - 8*a6*a5*a3^12*a1^4 + 8*a5^2*a3^12*a1^4 - 8*a6^6*a5^6*x34*a2*a1^4 + 2*a6^6*a5^5*x34^2*a2*a1^4 + 2*a6^5*a5^6*x34^2*a2*a1^4 - 28*a6^6*a5^4*x34^3*a2*a1^4 - 48*a6^5*a5^5*x34^3*a2*a1^4 - 28*a6^4*a5^6*x34^3*a2*a1^4 - 28*a6^6*a5^3*x34^4*a2*a1^4 + 108*a6^5*a5^4*x34^4*a2*a1^4 + 108*a6^4*a5^5*x34^4*a2*a1^4 - 28*a6^3*a5^6*x34^4*a2*a1^4 + 2*a6^6*a5^2*x34^5*a2*a1^4 - 48*a6^5*a5^3*x34^5*a2*a1^4 + 108*a6^4*a5^4*x34^5*a2*a1^4 - 48*a6^3*a5^5*x34^5*a2*a1^4 + 2*a6^2*a5^6*x34^5*a2*a1^4 - 8*a6^6*a5*x34^6*a2*a1^4 + 2*a6^5*a5^2*x34^6*a2*a1^4 - 28*a6^4*a5^3*x34^6*a2*a1^4 - 28*a6^3*a5^4*x34^6*a2*a1^4 + 2*a6^2*a5^5*x34^6*a2*a1^4 - 8*a6*a5^6*x34^6*a2*a1^4 - 16*a6^6*a5^6*a3*a2*a1^4 + 4*a6^6*a5^5*x34*a3*a2*a1^4 + 4*a6^5*a5^6*x34*a3*a2*a1^4 - 84*a6^6*a5^4*x34^2*a3*a2*a1^4 - 24*a6^5*a5^5*x34^2*a3*a2*a1^4 - 84*a6^4*a5^6*x34^2*a3*a2*a1^4 - 80*a6^6*a5^3*x34^3*a3*a2*a1^4 + 576*a6^5*a5^4*x34^3*a3*a2*a1^4 + 576*a6^4*a5^5*x34^3*a3*a2*a1^4 - 80*a6^3*a5^6*x34^3*a3*a2*a1^4 + 10*a6^6*a5^2*x34^4*a3*a2*a1^4 - 96*a6^5*a5^3*x34^4*a3*a2*a1^4 - 756*a6^4*a5^4*x34^4*a3*a2*a1^4 - 96*a6^3*a5^5*x34^4*a3*a2*a1^4 + 10*a6^2*a5^6*x34^4*a3*a2*a1^4 - 48*a6^6*a5*x34^5*a3*a2*a1^4 + 132*a6^5*a5^2*x34^5*a3*a2*a1^4 - 24*a6^4*a5^3*x34^5*a3*a2*a1^4 - 24*a6^3*a5^4*x34^5*a3*a2*a1^4 + 132*a6^2*a5^5*x34^5*a3*a2*a1^4 - 48*a6*a5^6*x34^5*a3*a2*a1^4 - 8*a6^6*x34^6*a3*a2*a1^4 + 32*a6^3*a5^3*x34^6*a3*a2*a1^4 - 8*a5^6*x34^6*a3*a2*a1^4 + 4*a6^6*a5^5*a3^2*a2*a1^4 + 4*a6^5*a5^6*a3^2*a2*a1^4 - 84*a6^6*a5^4*x34*a3^2*a2*a1^4 + 216*a6^5*a5^5*x34*a3^2*a2*a1^4 - 84*a6^4*a5^6*x34*a3^2*a2*a1^4 - 36*a6^6*a5^3*x34^2*a3^2*a2*a1^4 + 672*a6^5*a5^4*x34^2*a3^2*a2*a1^4 + 672*a6^4*a5^5*x34^2*a3^2*a2*a1^4 - 36*a6^3*a5^6*x34^2*a3^2*a2*a1^4 + 56*a6^6*a5^2*x34^3*a3^2*a2*a1^4 - 40*a6^5*a5^3*x34^3*a3^2*a2*a1^4 - 3348*a6^4*a5^4*x34^3*a3^2*a2*a1^4 - 40*a6^3*a5^5*x34^3*a3^2*a2*a1^4 + 56*a6^2*a5^6*x34^3*a3^2*a2*a1^4 - 120*a6^6*a5*x34^4*a3^2*a2*a1^4 + 222*a6^5*a5^2*x34^4*a3^2*a2*a1^4 + 1056*a6^4*a5^3*x34^4*a3^2*a2*a1^4 + 1056*a6^3*a5^4*x34^4*a3^2*a2*a1^4 + 222*a6^2*a5^5*x34^4*a3^2*a2*a1^4 - 120*a6*a5^6*x34^4*a3^2*a2*a1^4 - 46*a6^6*x34^5*a3^2*a2*a1^4 + 120*a6^5*a5*x34^5*a3^2*a2*a1^4 - 408*a6^4*a5^2*x34^5*a3^2*a2*a1^4 + 56*a6^3*a5^3*x34^5*a3^2*a2*a1^4 - 408*a6^2*a5^4*x34^5*a3^2*a2*a1^4 + 120*a6*a5^5*x34^5*a3^2*a2*a1^4 - 46*a5^6*x34^5*a3^2*a2*a1^4 + 2*a6^5*x34^6*a3^2*a2*a1^4 + 36*a6^3*a5^2*x34^6*a3^2*a2*a1^4 + 36*a6^2*a5^3*x34^6*a3^2*a2*a1^4 + 2*a5^5*x34^6*a3^2*a2*a1^4 - 56*a6^6*a5^4*a3^3*a2*a1^4 + 144*a6^5*a5^5*a3^3*a2*a1^4 - 56*a6^4*a5^6*a3^3*a2*a1^4 + 88*a6^6*a5^3*x34*a3^3*a2*a1^4 + 192*a6^5*a5^4*x34*a3^3*a2*a1^4 + 192*a6^4*a5^5*x34*a3^3*a2*a1^4 + 88*a6^3*a5^6*x34*a3^3*a2*a1^4 + 164*a6^6*a5^2*x34^2*a3^3*a2*a1^4 - 160*a6^5*a5^3*x34^2*a3^3*a2*a1^4 - 3672*a6^4*a5^4*x34^2*a3^3*a2*a1^4 - 160*a6^3*a5^5*x34^2*a3^3*a2*a1^4 + 164*a6^2*a5^6*x34^2*a3^3*a2*a1^4 - 128*a6^6*a5*x34^3*a3^3*a2*a1^4 - 528*a6^5*a5^2*x34^3*a3^3*a2*a1^4 + 3136*a6^4*a5^3*x34^3*a3^3*a2*a1^4 + 3136*a6^3*a5^4*x34^3*a3^3*a2*a1^4 - 528*a6^2*a5^5*x34^3*a3^3*a2*a1^4 - 128*a6*a5^6*x34^3*a3^3*a2*a1^4 - 138*a6^6*x34^4*a3^3*a2*a1^4 + 744*a6^5*a5*x34^4*a3^3*a2*a1^4 - 1284*a6^4*a5^2*x34^4*a3^3*a2*a1^4 - 968*a6^3*a5^3*x34^4*a3^3*a2*a1^4 - 1284*a6^2*a5^4*x34^4*a3^3*a2*a1^4 + 744*a6*a5^5*x34^4*a3^3*a2*a1^4 - 138*a5^6*x34^4*a3^3*a2*a1^4 - 36*a6^5*x34^5*a3^3*a2*a1^4 + 144*a6^4*a5*x34^5*a3^3*a2*a1^4 + 80*a6^3*a5^2*x34^5*a3^3*a2*a1^4 + 80*a6^2*a5^3*x34^5*a3^3*a2*a1^4 + 144*a6*a5^4*x34^5*a3^3*a2*a1^4 - 36*a5^5*x34^5*a3^3*a2*a1^4 - 28*a6^4*x34^6*a3^3*a2*a1^4 + 32*a6^3*a5*x34^6*a3^3*a2*a1^4 + 36*a6^2*a5^2*x34^6*a3^3*a2*a1^4 + 32*a6*a5^3*x34^6*a3^3*a2*a1^4 - 28*a5^4*x34^6*a3^3*a2*a1^4 + 44*a6^6*a5^3*a3^4*a2*a1^4 + 96*a6^5*a5^4*a3^4*a2*a1^4 + 96*a6^4*a5^5*a3^4*a2*a1^4 + 44*a6^3*a5^6*a3^4*a2*a1^4 + 190*a6^6*a5^2*x34*a3^4*a2*a1^4 - 200*a6^5*a5^3*x34*a3^4*a2*a1^4 - 2160*a6^4*a5^4*x34*a3^4*a2*a1^4 - 200*a6^3*a5^5*x34*a3^4*a2*a1^4 + 190*a6^2*a5^6*x34*a3^4*a2*a1^4 - 24*a6^6*a5*x34^2*a3^4*a2*a1^4 - 2034*a6^5*a5^2*x34^2*a3^4*a2*a1^4 + 4008*a6^4*a5^3*x34^2*a3^4*a2*a1^4 + 4008*a6^3*a5^4*x34^2*a3^4*a2*a1^4 - 2034*a6^2*a5^5*x34^2*a3^4*a2*a1^4 - 24*a6*a5^6*x34^2*a3^4*a2*a1^4 - 280*a6^6*x34^3*a3^4*a2*a1^4 + 1920*a6^5*a5*x34^3*a3^4*a2*a1^4 - 300*a6^4*a5^2*x34^3*a3^4*a2*a1^4 - 4560*a6^3*a5^3*x34^3*a3^4*a2*a1^4 - 300*a6^2*a5^4*x34^3*a3^4*a2*a1^4 + 1920*a6*a5^5*x34^3*a3^4*a2*a1^4 - 280*a5^6*x34^3*a3^4*a2*a1^4 - 102*a6^5*x34^4*a3^4*a2*a1^4 - 576*a6^4*a5*x34^4*a3^4*a2*a1^4 + 616*a6^3*a5^2*x34^4*a3^4*a2*a1^4 + 616*a6^2*a5^3*x34^4*a3^4*a2*a1^4 - 576*a6*a5^4*x34^4*a3^4*a2*a1^4 - 102*a5^5*x34^4*a3^4*a2*a1^4 - 60*a6^4*x34^5*a3^4*a2*a1^4 + 336*a6^3*a5*x34^5*a3^4*a2*a1^4 - 192*a6^2*a5^2*x34^5*a3^4*a2*a1^4 + 336*a6*a5^3*x34^5*a3^4*a2*a1^4 - 60*a5^4*x34^5*a3^4*a2*a1^4 - 28*a6^3*x34^6*a3^4*a2*a1^4 - 28*a5^3*x34^6*a3^4*a2*a1^4 + 76*a6^6*a5^2*a3^5*a2*a1^4 - 80*a6^5*a5^3*a3^5*a2*a1^4 - 864*a6^4*a5^4*a3^5*a2*a1^4 - 80*a6^3*a5^5*a3^5*a2*a1^4 + 76*a6^2*a5^6*a3^5*a2*a1^4 + 48*a6^6*a5*x34*a3^5*a2*a1^4 - 2124*a6^5*a5^2*x34*a3^5*a2*a1^4 + 2928*a6^4*a5^3*x34*a3^5*a2*a1^4 + 2928*a6^3*a5^4*x34*a3^5*a2*a1^4 - 2124*a6^2*a5^5*x34*a3^5*a2*a1^4 + 48*a6*a5^6*x34*a3^5*a2*a1^4 - 350*a6^6*x34^2*a3^5*a2*a1^4 + 2616*a6^5*a5*x34^2*a3^5*a2*a1^4 + 2316*a6^4*a5^2*x34^2*a3^5*a2*a1^4 - 7928*a6^3*a5^3*x34^2*a3^5*a2*a1^4 + 2316*a6^2*a5^4*x34^2*a3^5*a2*a1^4 + 2616*a6*a5^5*x34^2*a3^5*a2*a1^4 - 350*a5^6*x34^2*a3^5*a2*a1^4 - 56*a6^5*x34^3*a3^5*a2*a1^4 - 3600*a6^4*a5*x34^3*a3^5*a2*a1^4 + 2248*a6^3*a5^2*x34^3*a3^5*a2*a1^4 + 2248*a6^2*a5^3*x34^3*a3^5*a2*a1^4 - 3600*a6*a5^4*x34^3*a3^5*a2*a1^4 - 56*a5^5*x34^3*a3^5*a2*a1^4 + 228*a6^4*x34^4*a3^5*a2*a1^4 + 1344*a6^3*a5*x34^4*a3^5*a2*a1^4 - 1908*a6^2*a5^2*x34^4*a3^5*a2*a1^4 + 1344*a6*a5^3*x34^4*a3^5*a2*a1^4 + 228*a5^4*x34^4*a3^5*a2*a1^4 - 216*a6^3*x34^5*a3^5*a2*a1^4 + 120*a6^2*a5*x34^5*a3^5*a2*a1^4 + 120*a6*a5^2*x34^5*a3^5*a2*a1^4 - 216*a5^3*x34^5*a3^5*a2*a1^4 + 2*a6^2*x34^6*a3^5*a2*a1^4 + 2*a5^2*x34^6*a3^5*a2*a1^4 + 16*a6^6*a5*a3^6*a2*a1^4 - 708*a6^5*a5^2*a3^6*a2*a1^4 + 976*a6^4*a5^3*a3^6*a2*a1^4 + 976*a6^3*a5^4*a3^6*a2*a1^4 - 708*a6^2*a5^5*a3^6*a2*a1^4 + 16*a6*a5^6*a3^6*a2*a1^4 - 238*a6^6*x34*a3^6*a2*a1^4 + 1848*a6^5*a5*x34*a3^6*a2*a1^4 + 2436*a6^4*a5^2*x34*a3^6*a2*a1^4 - 6104*a6^3*a5^3*x34*a3^6*a2*a1^4 + 2436*a6^2*a5^4*x34*a3^6*a2*a1^4 + 1848*a6*a5^5*x34*a3^6*a2*a1^4 - 238*a5^6*x34*a3^6*a2*a1^4 + 56*a6^5*x34^2*a3^6*a2*a1^4 - 5904*a6^4*a5*x34^2*a3^6*a2*a1^4 + 3344*a6^3*a5^2*x34^2*a3^6*a2*a1^4 + 3344*a6^2*a5^3*x34^2*a3^6*a2*a1^4 - 5904*a6*a5^4*x34^2*a3^6*a2*a1^4 + 56*a5^5*x34^2*a3^6*a2*a1^4 + 924*a6^4*x34^3*a3^6*a2*a1^4 + 2688*a6^3*a5*x34^3*a3^6*a2*a1^4 - 4956*a6^2*a5^2*x34^3*a3^6*a2*a1^4 + 2688*a6*a5^3*x34^3*a3^6*a2*a1^4 + 924*a5^4*x34^3*a3^6*a2*a1^4 - 688*a6^3*x34^4*a3^6*a2*a1^4 + 600*a6^2*a5*x34^4*a3^6*a2*a1^4 + 600*a6*a5^2*x34^4*a3^6*a2*a1^4 - 688*a5^3*x34^4*a3^6*a2*a1^4 + 14*a6^2*x34^5*a3^6*a2*a1^4 + 14*a5^2*x34^5*a3^6*a2*a1^4 - 8*a6*x34^6*a3^6*a2*a1^4 - 8*a5*x34^6*a3^6*a2*a1^4 - 68*a6^6*a3^7*a2*a1^4 + 528*a6^5*a5*a3^7*a2*a1^4 + 696*a6^4*a5^2*a3^7*a2*a1^4 - 1744*a6^3*a5^3*a3^7*a2*a1^4 + 696*a6^2*a5^4*a3^7*a2*a1^4 + 528*a6*a5^5*a3^7*a2*a1^4 - 68*a5^6*a3^7*a2*a1^4 + 64*a6^5*x34*a3^7*a2*a1^4 - 4032*a6^4*a5*x34*a3^7*a2*a1^4 + 2224*a6^3*a5^2*x34*a3^7*a2*a1^4 + 2224*a6^2*a5^3*x34*a3^7*a2*a1^4 - 4032*a6*a5^4*x34*a3^7*a2*a1^4 + 64*a5^5*x34*a3^7*a2*a1^4 + 1224*a6^4*x34^2*a3^7*a2*a1^4 + 2880*a6^3*a5*x34^2*a3^7*a2*a1^4 - 5880*a6^2*a5^2*x34^2*a3^7*a2*a1^4 + 2880*a6*a5^3*x34^2*a3^7*a2*a1^4 + 1224*a5^4*x34^2*a3^7*a2*a1^4 - 1152*a6^3*x34^3*a3^7*a2*a1^4 + 1200*a6^2*a5*x34^3*a3^7*a2*a1^4 + 1200*a6*a5^2*x34^3*a3^7*a2*a1^4 - 1152*a5^3*x34^3*a3^7*a2*a1^4 + 40*a6^2*x34^4*a3^7*a2*a1^4 + 40*a5^2*x34^4*a3^7*a2*a1^4 - 48*a6*x34^5*a3^7*a2*a1^4 - 48*a5*x34^5*a3^7*a2*a1^4 + 16*a6^5*a3^8*a2*a1^4 - 1008*a6^4*a5*a3^8*a2*a1^4 + 556*a6^3*a5^2*a3^8*a2*a1^4 + 556*a6^2*a5^3*a3^8*a2*a1^4 - 1008*a6*a5^4*a3^8*a2*a1^4 + 16*a5^5*a3^8*a2*a1^4 + 720*a6^4*x34*a3^8*a2*a1^4 + 1584*a6^3*a5*x34*a3^8*a2*a1^4 - 3348*a6^2*a5^2*x34*a3^8*a2*a1^4 + 1584*a6*a5^3*x34*a3^8*a2*a1^4 + 720*a5^4*x34*a3^8*a2*a1^4 - 1068*a6^3*x34^2*a3^8*a2*a1^4 + 1200*a6^2*a5*x34^2*a3^8*a2*a1^4 + 1200*a6*a5^2*x34^2*a3^8*a2*a1^4 - 1068*a5^3*x34^2*a3^8*a2*a1^4 + 60*a6^2*x34^3*a3^8*a2*a1^4 + 60*a5^2*x34^3*a3^8*a2*a1^4 - 120*a6*x34^4*a3^8*a2*a1^4 - 120*a5*x34^4*a3^8*a2*a1^4 + 160*a6^4*a3^9*a2*a1^4 + 352*a6^3*a5*a3^9*a2*a1^4 - 744*a6^2*a5^2*a3^9*a2*a1^4 + 352*a6*a5^3*a3^9*a2*a1^4 + 160*a5^4*a3^9*a2*a1^4 - 520*a6^3*x34*a3^9*a2*a1^4 + 600*a6^2*a5*x34*a3^9*a2*a1^4 + 600*a6*a5^2*x34*a3^9*a2*a1^4 - 520*a5^3*x34*a3^9*a2*a1^4 + 50*a6^2*x34^2*a3^9*a2*a1^4 + 50*a5^2*x34^2*a3^9*a2*a1^4 - 160*a6*x34^3*a3^9*a2*a1^4 - 160*a5*x34^3*a3^9*a2*a1^4 - 104*a6^3*a3^10*a2*a1^4 + 120*a6^2*a5*a3^10*a2*a1^4 + 120*a6*a5^2*a3^10*a2*a1^4 - 104*a5^3*a3^10*a2*a1^4 + 22*a6^2*x34*a3^10*a2*a1^4 + 22*a5^2*x34*a3^10*a2*a1^4 - 120*a6*x34^2*a3^10*a2*a1^4 - 120*a5*x34^2*a3^10*a2*a1^4 + 4*a6^2*a3^11*a2*a1^4 + 4*a5^2*a3^11*a2*a1^4 - 48*a6*x34*a3^11*a2*a1^4 - 48*a5*x34*a3^11*a2*a1^4 - 8*a6*a3^12*a2*a1^4 - 8*a5*a3^12*a2*a1^4 + 8*a6^6*a5^6*a2^2*a1^4 + 2*a6^6*a5^5*x34*a2^2*a1^4 + 2*a6^5*a5^6*x34*a2^2*a1^4 + 32*a6^6*a5^4*x34^2*a2^2*a1^4 + 32*a6^4*a5^6*x34^2*a2^2*a1^4 - 4*a6^6*a5^3*x34^3*a2^2*a1^4 + 36*a6^5*a5^4*x34^3*a2^2*a1^4 + 36*a6^4*a5^5*x34^3*a2^2*a1^4 - 4*a6^3*a5^6*x34^3*a2^2*a1^4 + 32*a6^6*a5^2*x34^4*a2^2*a1^4 + 36*a6^5*a5^3*x34^4*a2^2*a1^4 - 432*a6^4*a5^4*x34^4*a2^2*a1^4 + 36*a6^3*a5^5*x34^4*a2^2*a1^4 + 32*a6^2*a5^6*x34^4*a2^2*a1^4 + 2*a6^6*a5*x34^5*a2^2*a1^4 + 36*a6^4*a5^3*x34^5*a2^2*a1^4 + 36*a6^3*a5^4*x34^5*a2^2*a1^4 + 2*a6*a5^6*x34^5*a2^2*a1^4 + 8*a6^6*x34^6*a2^2*a1^4 + 2*a6^5*a5*x34^6*a2^2*a1^4 + 32*a6^4*a5^2*x34^6*a2^2*a1^4 - 4*a6^3*a5^3*x34^6*a2^2*a1^4 + 32*a6^2*a5^4*x34^6*a2^2*a1^4 + 2*a6*a5^5*x34^6*a2^2*a1^4 + 8*a5^6*x34^6*a2^2*a1^4 + 4*a6^6*a5^5*a3*a2^2*a1^4 + 4*a6^5*a5^6*a3*a2^2*a1^4 + 64*a6^6*a5^4*x34*a3*a2^2*a1^4 + 120*a6^5*a5^5*x34*a3*a2^2*a1^4 + 64*a6^4*a5^6*x34*a3*a2^2*a1^4 + 24*a6^6*a5^3*x34^2*a3*a2^2*a1^4 - 300*a6^5*a5^4*x34^2*a3*a2^2*a1^4 - 300*a6^4*a5^5*x34^2*a3*a2^2*a1^4 + 24*a6^3*a5^6*x34^2*a3*a2^2*a1^4 + 164*a6^6*a5^2*x34^3*a3*a2^2*a1^4 + 8*a6^5*a5^3*x34^3*a3*a2^2*a1^4 - 972*a6^4*a5^4*x34^3*a3*a2^2*a1^4 + 8*a6^3*a5^5*x34^3*a3*a2^2*a1^4 + 164*a6^2*a5^6*x34^3*a3*a2^2*a1^4 + 10*a6^6*a5*x34^4*a3*a2^2*a1^4 - 408*a6^5*a5^2*x34^4*a3*a2^2*a1^4 + 936*a6^4*a5^3*x34^4*a3*a2^2*a1^4 + 936*a6^3*a5^4*x34^4*a3*a2^2*a1^4 - 408*a6^2*a5^5*x34^4*a3*a2^2*a1^4 + 10*a6*a5^6*x34^4*a3*a2^2*a1^4 + 50*a6^6*x34^5*a3*a2^2*a1^4 + 132*a6^5*a5*x34^5*a3*a2^2*a1^4 - 216*a6^4*a5^2*x34^5*a3*a2^2*a1^4 - 160*a6^3*a5^3*x34^5*a3*a2^2*a1^4 - 216*a6^2*a5^4*x34^5*a3*a2^2*a1^4 + 132*a6*a5^5*x34^5*a3*a2^2*a1^4 + 50*a5^6*x34^5*a3*a2^2*a1^4 + 2*a6^5*x34^6*a3*a2^2*a1^4 + 36*a6^3*a5^2*x34^6*a3*a2^2*a1^4 + 36*a6^2*a5^3*x34^6*a3*a2^2*a1^4 + 2*a5^5*x34^6*a3*a2^2*a1^4 + 64*a6^6*a5^4*a3^2*a2^2*a1^4 + 120*a6^5*a5^5*a3^2*a2^2*a1^4 + 64*a6^4*a5^6*a3^2*a2^2*a1^4 + 96*a6^6*a5^3*x34*a3^2*a2^2*a1^4 - 1116*a6^5*a5^4*x34*a3^2*a2^2*a1^4 - 1116*a6^4*a5^5*x34*a3^2*a2^2*a1^4 + 96*a6^3*a5^6*x34*a3^2*a2^2*a1^4 - 132*a6^6*a5^2*x34^2*a3^2*a2^2*a1^4 + 564*a6^5*a5^3*x34^2*a3^2*a2^2*a1^4 + 468*a6^4*a5^4*x34^2*a3^2*a2^2*a1^4 + 564*a6^3*a5^5*x34^2*a3^2*a2^2*a1^4 - 132*a6^2*a5^6*x34^2*a3^2*a2^2*a1^4 + 56*a6^6*a5*x34^3*a3^2*a2^2*a1^4 - 876*a6^5*a5^2*x34^3*a3^2*a2^2*a1^4 + 2192*a6^4*a5^3*x34^3*a3^2*a2^2*a1^4 + 2192*a6^3*a5^4*x34^3*a3^2*a2^2*a1^4 - 876*a6^2*a5^5*x34^3*a3^2*a2^2*a1^4 + 56*a6*a5^6*x34^3*a3^2*a2^2*a1^4 + 162*a6^6*x34^4*a3^2*a2^2*a1^4 + 222*a6^5*a5*x34^4*a3^2*a2^2*a1^4 - 768*a6^4*a5^2*x34^4*a3^2*a2^2*a1^4 - 1932*a6^3*a5^3*x34^4*a3^2*a2^2*a1^4 - 768*a6^2*a5^4*x34^4*a3^2*a2^2*a1^4 + 222*a6*a5^5*x34^4*a3^2*a2^2*a1^4 + 162*a5^6*x34^4*a3^2*a2^2*a1^4 + 12*a6^5*x34^5*a3^2*a2^2*a1^4 - 408*a6^4*a5*x34^5*a3^2*a2^2*a1^4 + 972*a6^3*a5^2*x34^5*a3^2*a2^2*a1^4 + 972*a6^2*a5^3*x34^5*a3^2*a2^2*a1^4 - 408*a6*a5^4*x34^5*a3^2*a2^2*a1^4 + 12*a5^5*x34^5*a3^2*a2^2*a1^4 + 32*a6^4*x34^6*a3^2*a2^2*a1^4 + 36*a6^3*a5*x34^6*a3^2*a2^2*a1^4 - 432*a6^2*a5^2*x34^6*a3^2*a2^2*a1^4 + 36*a6*a5^3*x34^6*a3^2*a2^2*a1^4 + 32*a5^4*x34^6*a3^2*a2^2*a1^4 + 64*a6^6*a5^3*a3^3*a2^2*a1^4 - 744*a6^5*a5^4*a3^3*a2^2*a1^4 - 744*a6^4*a5^5*a3^3*a2^2*a1^4 + 64*a6^3*a5^6*a3^3*a2^2*a1^4 - 592*a6^6*a5^2*x34*a3^3*a2^2*a1^4 + 1112*a6^5*a5^3*x34*a3^3*a2^2*a1^4 + 2880*a6^4*a5^4*x34*a3^3*a2^2*a1^4 + 1112*a6^3*a5^5*x34*a3^3*a2^2*a1^4 - 592*a6^2*a5^6*x34*a3^3*a2^2*a1^4 + 164*a6^6*a5*x34^2*a3^3*a2^2*a1^4 + 576*a6^5*a5^2*x34^2*a3^3*a2^2*a1^4 + 128*a6^4*a5^3*x34^2*a3^3*a2^2*a1^4 + 128*a6^3*a5^4*x34^2*a3^3*a2^2*a1^4 + 576*a6^2*a5^5*x34^2*a3^3*a2^2*a1^4 + 164*a6*a5^6*x34^2*a3^3*a2^2*a1^4 + 304*a6^6*x34^3*a3^3*a2^2*a1^4 - 528*a6^5*a5*x34^3*a3^3*a2^2*a1^4 - 1464*a6^4*a5^2*x34^3*a3^3*a2^2*a1^4 - 3184*a6^3*a5^3*x34^3*a3^3*a2^2*a1^4 - 1464*a6^2*a5^4*x34^3*a3^3*a2^2*a1^4 - 528*a6*a5^5*x34^3*a3^3*a2^2*a1^4 + 304*a5^6*x34^3*a3^3*a2^2*a1^4 + 66*a6^5*x34^4*a3^3*a2^2*a1^4 - 1284*a6^4*a5*x34^4*a3^3*a2^2*a1^4 + 3128*a6^3*a5^2*x34^4*a3^3*a2^2*a1^4 + 3128*a6^2*a5^3*x34^4*a3^3*a2^2*a1^4 - 1284*a6*a5^4*x34^4*a3^3*a2^2*a1^4 + 66*a5^5*x34^4*a3^3*a2^2*a1^4 + 228*a6^4*x34^5*a3^3*a2^2*a1^4 + 80*a6^3*a5*x34^5*a3^3*a2^2*a1^4 - 1836*a6^2*a5^2*x34^5*a3^3*a2^2*a1^4 + 80*a6*a5^3*x34^5*a3^3*a2^2*a1^4 + 228*a5^4*x34^5*a3^3*a2^2*a1^4 - 4*a6^3*x34^6*a3^3*a2^2*a1^4 + 36*a6^2*a5*x34^6*a3^3*a2^2*a1^4 + 36*a6*a5^2*x34^6*a3^3*a2^2*a1^4 - 4*a5^3*x34^6*a3^3*a2^2*a1^4 - 296*a6^6*a5^2*a3^4*a2^2*a1^4 + 556*a6^5*a5^3*a3^4*a2^2*a1^4 + 1440*a6^4*a5^4*a3^4*a2^2*a1^4 + 556*a6^3*a5^5*a3^4*a2^2*a1^4 - 296*a6^2*a5^6*a3^4*a2^2*a1^4 + 190*a6^6*a5*x34*a3^4*a2^2*a1^4 + 1740*a6^5*a5^2*x34*a3^4*a2^2*a1^4 - 2000*a6^4*a5^3*x34*a3^4*a2^2*a1^4 - 2000*a6^3*a5^4*x34*a3^4*a2^2*a1^4 + 1740*a6^2*a5^5*x34*a3^4*a2^2*a1^4 + 190*a6*a5^6*x34*a3^4*a2^2*a1^4 + 352*a6^6*x34^2*a3^4*a2^2*a1^4 - 2034*a6^5*a5*x34^2*a3^4*a2^2*a1^4 - 1632*a6^4*a5^2*x34^2*a3^4*a2^2*a1^4 - 692*a6^3*a5^3*x34^2*a3^4*a2^2*a1^4 - 1632*a6^2*a5^4*x34^2*a3^4*a2^2*a1^4 - 2034*a6*a5^5*x34^2*a3^4*a2^2*a1^4 + 352*a5^6*x34^2*a3^4*a2^2*a1^4 + 220*a6^5*x34^3*a3^4*a2^2*a1^4 - 300*a6^4*a5*x34^3*a3^4*a2^2*a1^4 + 2320*a6^3*a5^2*x34^3*a3^4*a2^2*a1^4 + 2320*a6^2*a5^3*x34^3*a3^4*a2^2*a1^4 - 300*a6*a5^4*x34^3*a3^4*a2^2*a1^4 + 220*a5^5*x34^3*a3^4*a2^2*a1^4 + 228*a6^4*x34^4*a3^4*a2^2*a1^4 + 616*a6^3*a5*x34^4*a3^4*a2^2*a1^4 - 1908*a6^2*a5^2*x34^4*a3^4*a2^2*a1^4 + 616*a6*a5^3*x34^4*a3^4*a2^2*a1^4 + 228*a5^4*x34^4*a3^4*a2^2*a1^4 + 12*a6^3*x34^5*a3^4*a2^2*a1^4 - 192*a6^2*a5*x34^5*a3^4*a2^2*a1^4 - 192*a6*a5^2*x34^5*a3^4*a2^2*a1^4 + 12*a5^3*x34^5*a3^4*a2^2*a1^4 + 32*a6^2*x34^6*a3^4*a2^2*a1^4 + 32*a5^2*x34^6*a3^4*a2^2*a1^4 + 76*a6^6*a5*a3^5*a2^2*a1^4 + 696*a6^5*a5^2*a3^5*a2^2*a1^4 - 800*a6^4*a5^3*a3^5*a2^2*a1^4 - 800*a6^3*a5^4*a3^5*a2^2*a1^4 + 696*a6^2*a5^5*a3^5*a2^2*a1^4 + 76*a6*a5^6*a3^5*a2^2*a1^4 + 240*a6^6*x34*a3^5*a2^2*a1^4 - 2124*a6^5*a5*x34*a3^5*a2^2*a1^4 - 1080*a6^4*a5^2*x34*a3^5*a2^2*a1^4 + 1080*a6^3*a5^3*x34*a3^5*a2^2*a1^4 - 1080*a6^2*a5^4*x34*a3^5*a2^2*a1^4 - 2124*a6*a5^5*x34*a3^5*a2^2*a1^4 + 240*a5^6*x34*a3^5*a2^2*a1^4 + 354*a6^5*x34^2*a3^5*a2^2*a1^4 + 2316*a6^4*a5*x34^2*a3^5*a2^2*a1^4 - 1872*a6^3*a5^2*x34^2*a3^5*a2^2*a1^4 - 1872*a6^2*a5^3*x34^2*a3^5*a2^2*a1^4 + 2316*a6*a5^4*x34^2*a3^5*a2^2*a1^4 + 354*a5^5*x34^2*a3^5*a2^2*a1^4 - 692*a6^4*x34^3*a3^5*a2^2*a1^4 + 2248*a6^3*a5*x34^3*a3^5*a2^2*a1^4 + 2844*a6^2*a5^2*x34^3*a3^5*a2^2*a1^4 + 2248*a6*a5^3*x34^3*a3^5*a2^2*a1^4 - 692*a5^4*x34^3*a3^5*a2^2*a1^4 + 156*a6^3*x34^4*a3^5*a2^2*a1^4 - 1908*a6^2*a5*x34^4*a3^5*a2^2*a1^4 - 1908*a6*a5^2*x34^4*a3^5*a2^2*a1^4 + 156*a5^3*x34^4*a3^5*a2^2*a1^4 + 192*a6^2*x34^5*a3^5*a2^2*a1^4 + 120*a6*a5*x34^5*a3^5*a2^2*a1^4 + 192*a5^2*x34^5*a3^5*a2^2*a1^4 + 2*a6*x34^6*a3^5*a2^2*a1^4 + 2*a5*x34^6*a3^5*a2^2*a1^4 + 80*a6^6*a3^6*a2^2*a1^4 - 708*a6^5*a5*a3^6*a2^2*a1^4 - 360*a6^4*a5^2*a3^6*a2^2*a1^4 + 360*a6^3*a5^3*a3^6*a2^2*a1^4 - 360*a6^2*a5^4*a3^6*a2^2*a1^4 - 708*a6*a5^5*a3^6*a2^2*a1^4 + 80*a5^6*a3^6*a2^2*a1^4 + 266*a6^5*x34*a3^6*a2^2*a1^4 + 2436*a6^4*a5*x34*a3^6*a2^2*a1^4 - 2800*a6^3*a5^2*x34*a3^6*a2^2*a1^4 - 2800*a6^2*a5^3*x34*a3^6*a2^2*a1^4 + 2436*a6*a5^4*x34*a3^6*a2^2*a1^4 + 266*a5^5*x34*a3^6*a2^2*a1^4 - 1612*a6^4*x34^2*a3^6*a2^2*a1^4 + 3344*a6^3*a5*x34^2*a3^6*a2^2*a1^4 + 7668*a6^2*a5^2*x34^2*a3^6*a2^2*a1^4 + 3344*a6*a5^3*x34^2*a3^6*a2^2*a1^4 - 1612*a5^4*x34^2*a3^6*a2^2*a1^4 + 420*a6^3*x34^3*a3^6*a2^2*a1^4 - 4956*a6^2*a5*x34^3*a3^6*a2^2*a1^4 - 4956*a6*a5^2*x34^3*a3^6*a2^2*a1^4 + 420*a5^3*x34^3*a3^6*a2^2*a1^4 + 512*a6^2*x34^4*a3^6*a2^2*a1^4 + 600*a6*a5*x34^4*a3^6*a2^2*a1^4 + 512*a5^2*x34^4*a3^6*a2^2*a1^4 + 14*a6*x34^5*a3^6*a2^2*a1^4 + 14*a5*x34^5*a3^6*a2^2*a1^4 + 8*x34^6*a3^6*a2^2*a1^4 + 76*a6^5*a3^7*a2^2*a1^4 + 696*a6^4*a5*a3^7*a2^2*a1^4 - 800*a6^3*a5^2*a3^7*a2^2*a1^4 - 800*a6^2*a5^3*a3^7*a2^2*a1^4 + 696*a6*a5^4*a3^7*a2^2*a1^4 + 76*a5^5*a3^7*a2^2*a1^4 - 1184*a6^4*x34*a3^7*a2^2*a1^4 + 2224*a6^3*a5*x34*a3^7*a2^2*a1^4 + 5760*a6^2*a5^2*x34*a3^7*a2^2*a1^4 + 2224*a6*a5^3*x34*a3^7*a2^2*a1^4 - 1184*a5^4*x34*a3^7*a2^2*a1^4 + 504*a6^3*x34^2*a3^7*a2^2*a1^4 - 5880*a6^2*a5*x34^2*a3^7*a2^2*a1^4 - 5880*a6*a5^2*x34^2*a3^7*a2^2*a1^4 + 504*a5^3*x34^2*a3^7*a2^2*a1^4 + 768*a6^2*x34^3*a3^7*a2^2*a1^4 + 1200*a6*a5*x34^3*a3^7*a2^2*a1^4 + 768*a5^2*x34^3*a3^7*a2^2*a1^4 + 40*a6*x34^4*a3^7*a2^2*a1^4 + 40*a5*x34^4*a3^7*a2^2*a1^4 + 48*x34^5*a3^7*a2^2*a1^4 - 296*a6^4*a3^8*a2^2*a1^4 + 556*a6^3*a5*a3^8*a2^2*a1^4 + 1440*a6^2*a5^2*a3^8*a2^2*a1^4 + 556*a6*a5^3*a3^8*a2^2*a1^4 - 296*a5^4*a3^8*a2^2*a1^4 + 288*a6^3*x34*a3^8*a2^2*a1^4 - 3348*a6^2*a5*x34*a3^8*a2^2*a1^4 - 3348*a6*a5^2*x34*a3^8*a2^2*a1^4 + 288*a5^3*x34*a3^8*a2^2*a1^4 + 672*a6^2*x34^2*a3^8*a2^2*a1^4 + 1200*a6*a5*x34^2*a3^8*a2^2*a1^4 + 672*a5^2*x34^2*a3^8*a2^2*a1^4 + 60*a6*x34^3*a3^8*a2^2*a1^4 + 60*a5*x34^3*a3^8*a2^2*a1^4 + 120*x34^4*a3^8*a2^2*a1^4 + 64*a6^3*a3^9*a2^2*a1^4 - 744*a6^2*a5*a3^9*a2^2*a1^4 - 744*a6*a5^2*a3^9*a2^2*a1^4 + 64*a5^3*a3^9*a2^2*a1^4 + 320*a6^2*x34*a3^9*a2^2*a1^4 + 600*a6*a5*x34*a3^9*a2^2*a1^4 + 320*a5^2*x34*a3^9*a2^2*a1^4 + 50*a6*x34^2*a3^9*a2^2*a1^4 + 50*a5*x34^2*a3^9*a2^2*a1^4 + 160*x34^3*a3^9*a2^2*a1^4 + 64*a6^2*a3^10*a2^2*a1^4 + 120*a6*a5*a3^10*a2^2*a1^4 + 64*a5^2*a3^10*a2^2*a1^4 + 22*a6*x34*a3^10*a2^2*a1^4 + 22*a5*x34*a3^10*a2^2*a1^4 + 120*x34^2*a3^10*a2^2*a1^4 + 4*a6*a3^11*a2^2*a1^4 + 4*a5*a3^11*a2^2*a1^4 + 48*x34*a3^11*a2^2*a1^4 + 8*a3^12*a2^2*a1^4 - 4*a6^6*a5^5*a2^3*a1^4 - 4*a6^5*a5^6*a2^3*a1^4 - 28*a6^6*a5^4*x34*a2^3*a1^4 - 48*a6^5*a5^5*x34*a2^3*a1^4 - 28*a6^4*a5^6*x34*a2^3*a1^4 - 4*a6^6*a5^3*x34^2*a2^3*a1^4 + 36*a6^5*a5^4*x34^2*a2^3*a1^4 + 36*a6^4*a5^5*x34^2*a2^3*a1^4 - 4*a6^3*a5^6*x34^2*a2^3*a1^4 - 4*a6^6*a5^2*x34^3*a2^3*a1^4 - 96*a6^5*a5^3*x34^3*a2^3*a1^4 + 144*a6^4*a5^4*x34^3*a2^3*a1^4 - 96*a6^3*a5^5*x34^3*a2^3*a1^4 - 4*a6^2*a5^6*x34^3*a2^3*a1^4 - 28*a6^6*a5*x34^4*a2^3*a1^4 + 36*a6^5*a5^2*x34^4*a2^3*a1^4 + 144*a6^4*a5^3*x34^4*a2^3*a1^4 + 144*a6^3*a5^4*x34^4*a2^3*a1^4 + 36*a6^2*a5^5*x34^4*a2^3*a1^4 - 28*a6*a5^6*x34^4*a2^3*a1^4 - 4*a6^6*x34^5*a2^3*a1^4 - 48*a6^5*a5*x34^5*a2^3*a1^4 + 36*a6^4*a5^2*x34^5*a2^3*a1^4 - 96*a6^3*a5^3*x34^5*a2^3*a1^4 + 36*a6^2*a5^4*x34^5*a2^3*a1^4 - 48*a6*a5^5*x34^5*a2^3*a1^4 - 4*a5^6*x34^5*a2^3*a1^4 - 4*a6^5*x34^6*a2^3*a1^4 - 28*a6^4*a5*x34^6*a2^3*a1^4 - 4*a6^3*a5^2*x34^6*a2^3*a1^4 - 4*a6^2*a5^3*x34^6*a2^3*a1^4 - 28*a6*a5^4*x34^6*a2^3*a1^4 - 4*a5^5*x34^6*a2^3*a1^4 - 56*a6^6*a5^4*a3*a2^3*a1^4 - 96*a6^5*a5^5*a3*a2^3*a1^4 - 56*a6^4*a5^6*a3*a2^3*a1^4 + 24*a6^6*a5^3*x34*a3*a2^3*a1^4 + 216*a6^5*a5^4*x34*a3*a2^3*a1^4 + 216*a6^4*a5^5*x34*a3*a2^3*a1^4 + 24*a6^3*a5^6*x34*a3*a2^3*a1^4 + 24*a6^6*a5^2*x34^2*a3*a2^3*a1^4 - 424*a6^5*a5^3*x34^2*a3*a2^3*a1^4 + 1188*a6^4*a5^4*x34^2*a3*a2^3*a1^4 - 424*a6^3*a5^5*x34^2*a3*a2^3*a1^4 + 24*a6^2*a5^6*x34^2*a3*a2^3*a1^4 - 80*a6^6*a5*x34^3*a3*a2^3*a1^4 + 8*a6^5*a5^2*x34^3*a3*a2^3*a1^4 - 192*a6^4*a5^3*x34^3*a3*a2^3*a1^4 - 192*a6^3*a5^4*x34^3*a3*a2^3*a1^4 + 8*a6^2*a5^5*x34^3*a3*a2^3*a1^4 - 80*a6*a5^6*x34^3*a3*a2^3*a1^4 - 48*a6^6*x34^4*a3*a2^3*a1^4 - 96*a6^5*a5*x34^4*a3*a2^3*a1^4 + 936*a6^4*a5^2*x34^4*a3*a2^3*a1^4 - 1248*a6^3*a5^3*x34^4*a3*a2^3*a1^4 + 936*a6^2*a5^4*x34^4*a3*a2^3*a1^4 - 96*a6*a5^5*x34^4*a3*a2^3*a1^4 - 48*a5^6*x34^4*a3*a2^3*a1^4 - 72*a6^5*x34^5*a3*a2^3*a1^4 - 24*a6^4*a5*x34^5*a3*a2^3*a1^4 - 160*a6^3*a5^2*x34^5*a3*a2^3*a1^4 - 160*a6^2*a5^3*x34^5*a3*a2^3*a1^4 - 24*a6*a5^4*x34^5*a3*a2^3*a1^4 - 72*a5^5*x34^5*a3*a2^3*a1^4 - 28*a6^4*x34^6*a3*a2^3*a1^4 + 32*a6^3*a5*x34^6*a3*a2^3*a1^4 + 36*a6^2*a5^2*x34^6*a3*a2^3*a1^4 + 32*a6*a5^3*x34^6*a3*a2^3*a1^4 - 28*a5^4*x34^6*a3*a2^3*a1^4 + 24*a6^6*a5^3*a3^2*a2^3*a1^4 + 216*a6^5*a5^4*a3^2*a2^3*a1^4 + 216*a6^4*a5^5*a3^2*a2^3*a1^4 + 24*a6^3*a5^6*a3^2*a2^3*a1^4 + 96*a6^6*a5^2*x34*a3^2*a2^3*a1^4 - 696*a6^5*a5^3*x34*a3^2*a2^3*a1^4 + 2700*a6^4*a5^4*x34*a3^2*a2^3*a1^4 - 696*a6^3*a5^5*x34*a3^2*a2^3*a1^4 + 96*a6^2*a5^6*x34*a3^2*a2^3*a1^4 - 36*a6^6*a5*x34^2*a3^2*a2^3*a1^4 + 564*a6^5*a5^2*x34^2*a3^2*a2^3*a1^4 - 2632*a6^4*a5^3*x34^2*a3^2*a2^3*a1^4 - 2632*a6^3*a5^4*x34^2*a3^2*a2^3*a1^4 + 564*a6^2*a5^5*x34^2*a3^2*a2^3*a1^4 - 36*a6*a5^6*x34^2*a3^2*a2^3*a1^4 - 156*a6^6*x34^3*a3^2*a2^3*a1^4 - 40*a6^5*a5*x34^3*a3^2*a2^3*a1^4 + 2192*a6^4*a5^2*x34^3*a3^2*a2^3*a1^4 - 1008*a6^3*a5^3*x34^3*a3^2*a2^3*a1^4 + 2192*a6^2*a5^4*x34^3*a3^2*a2^3*a1^4 - 40*a6*a5^5*x34^3*a3^2*a2^3*a1^4 - 156*a5^6*x34^3*a3^2*a2^3*a1^4 - 264*a6^5*x34^4*a3^2*a2^3*a1^4 + 1056*a6^4*a5*x34^4*a3^2*a2^3*a1^4 - 1932*a6^3*a5^2*x34^4*a3^2*a2^3*a1^4 - 1932*a6^2*a5^3*x34^4*a3^2*a2^3*a1^4 + 1056*a6*a5^4*x34^4*a3^2*a2^3*a1^4 - 264*a5^5*x34^4*a3^2*a2^3*a1^4 - 132*a6^4*x34^5*a3^2*a2^3*a1^4 + 56*a6^3*a5*x34^5*a3^2*a2^3*a1^4 + 972*a6^2*a5^2*x34^5*a3^2*a2^3*a1^4 + 56*a6*a5^3*x34^5*a3^2*a2^3*a1^4 - 132*a5^4*x34^5*a3^2*a2^3*a1^4 - 4*a6^3*x34^6*a3^2*a2^3*a1^4 + 36*a6^2*a5*x34^6*a3^2*a2^3*a1^4 + 36*a6*a5^2*x34^6*a3^2*a2^3*a1^4 - 4*a5^3*x34^6*a3^2*a2^3*a1^4 + 64*a6^6*a5^2*a3^3*a2^3*a1^4 - 464*a6^5*a5^3*a3^3*a2^3*a1^4 + 1800*a6^4*a5^4*a3^3*a2^3*a1^4 - 464*a6^3*a5^5*a3^3*a2^3*a1^4 + 64*a6^2*a5^6*a3^3*a2^3*a1^4 + 88*a6^6*a5*x34*a3^3*a2^3*a1^4 + 1112*a6^5*a5^2*x34*a3^3*a2^3*a1^4 - 4880*a6^4*a5^3*x34*a3^3*a2^3*a1^4 - 4880*a6^3*a5^4*x34*a3^3*a2^3*a1^4 + 1112*a6^2*a5^5*x34*a3^3*a2^3*a1^4 + 88*a6*a5^6*x34*a3^3*a2^3*a1^4 - 224*a6^6*x34^2*a3^3*a2^3*a1^4 - 160*a6^5*a5*x34^2*a3^3*a2^3*a1^4 + 128*a6^4*a5^2*x34^2*a3^3*a2^3*a1^4 + 6528*a6^3*a5^3*x34^2*a3^3*a2^3*a1^4 + 128*a6^2*a5^4*x34^2*a3^3*a2^3*a1^4 - 160*a6*a5^5*x34^2*a3^3*a2^3*a1^4 - 224*a5^6*x34^2*a3^3*a2^3*a1^4 - 512*a6^5*x34^3*a3^3*a2^3*a1^4 + 3136*a6^4*a5*x34^3*a3^3*a2^3*a1^4 - 3184*a6^3*a5^2*x34^3*a3^3*a2^3*a1^4 - 3184*a6^2*a5^3*x34^3*a3^3*a2^3*a1^4 + 3136*a6*a5^4*x34^3*a3^3*a2^3*a1^4 - 512*a5^5*x34^3*a3^3*a2^3*a1^4 - 96*a6^4*x34^4*a3^3*a2^3*a1^4 - 968*a6^3*a5*x34^4*a3^3*a2^3*a1^4 + 3128*a6^2*a5^2*x34^4*a3^3*a2^3*a1^4 - 968*a6*a5^3*x34^4*a3^3*a2^3*a1^4 - 96*a5^4*x34^4*a3^3*a2^3*a1^4 - 120*a6^3*x34^5*a3^3*a2^3*a1^4 + 80*a6^2*a5*x34^5*a3^3*a2^3*a1^4 + 80*a6*a5^2*x34^5*a3^3*a2^3*a1^4 - 120*a5^3*x34^5*a3^3*a2^3*a1^4 - 4*a6^2*x34^6*a3^3*a2^3*a1^4 + 32*a6*a5*x34^6*a3^3*a2^3*a1^4 - 4*a5^2*x34^6*a3^3*a2^3*a1^4 + 44*a6^6*a5*a3^4*a2^3*a1^4 + 556*a6^5*a5^2*a3^4*a2^3*a1^4 - 2440*a6^4*a5^3*a3^4*a2^3*a1^4 - 2440*a6^3*a5^4*a3^4*a2^3*a1^4 + 556*a6^2*a5^5*a3^4*a2^3*a1^4 + 44*a6*a5^6*a3^4*a2^3*a1^4 - 180*a6^6*x34*a3^4*a2^3*a1^4 - 200*a6^5*a5*x34*a3^4*a2^3*a1^4 - 2000*a6^4*a5^2*x34*a3^4*a2^3*a1^4 + 10800*a6^3*a5^3*x34*a3^4*a2^3*a1^4 - 2000*a6^2*a5^4*x34*a3^4*a2^3*a1^4 - 200*a6*a5^5*x34*a3^4*a2^3*a1^4 - 180*a5^6*x34*a3^4*a2^3*a1^4 - 576*a6^5*x34^2*a3^4*a2^3*a1^4 + 4008*a6^4*a5*x34^2*a3^4*a2^3*a1^4 - 692*a6^3*a5^2*x34^2*a3^4*a2^3*a1^4 - 692*a6^2*a5^3*x34^2*a3^4*a2^3*a1^4 + 4008*a6*a5^4*x34^2*a3^4*a2^3*a1^4 - 576*a5^5*x34^2*a3^4*a2^3*a1^4 + 520*a6^4*x34^3*a3^4*a2^3*a1^4 - 4560*a6^3*a5*x34^3*a3^4*a2^3*a1^4 + 2320*a6^2*a5^2*x34^3*a3^4*a2^3*a1^4 - 4560*a6*a5^3*x34^3*a3^4*a2^3*a1^4 + 520*a5^4*x34^3*a3^4*a2^3*a1^4 - 396*a6^3*x34^4*a3^4*a2^3*a1^4 + 616*a6^2*a5*x34^4*a3^4*a2^3*a1^4 + 616*a6*a5^2*x34^4*a3^4*a2^3*a1^4 - 396*a5^3*x34^4*a3^4*a2^3*a1^4 + 12*a6^2*x34^5*a3^4*a2^3*a1^4 + 336*a6*a5*x34^5*a3^4*a2^3*a1^4 + 12*a5^2*x34^5*a3^4*a2^3*a1^4 - 28*a6*x34^6*a3^4*a2^3*a1^4 - 28*a5*x34^6*a3^4*a2^3*a1^4 - 72*a6^6*a3^5*a2^3*a1^4 - 80*a6^5*a5*a3^5*a2^3*a1^4 - 800*a6^4*a5^2*a3^5*a2^3*a1^4 + 4320*a6^3*a5^3*a3^5*a2^3*a1^4 - 800*a6^2*a5^4*a3^5*a2^3*a1^4 - 80*a6*a5^5*a3^5*a2^3*a1^4 - 72*a5^6*a3^5*a2^3*a1^4 - 384*a6^5*x34*a3^5*a2^3*a1^4 + 2928*a6^4*a5*x34*a3^5*a2^3*a1^4 + 1080*a6^3*a5^2*x34*a3^5*a2^3*a1^4 + 1080*a6^2*a5^3*x34*a3^5*a2^3*a1^4 + 2928*a6*a5^4*x34*a3^5*a2^3*a1^4 - 384*a5^5*x34*a3^5*a2^3*a1^4 + 1272*a6^4*x34^2*a3^5*a2^3*a1^4 - 7928*a6^3*a5*x34^2*a3^5*a2^3*a1^4 - 1872*a6^2*a5^2*x34^2*a3^5*a2^3*a1^4 - 7928*a6*a5^3*x34^2*a3^5*a2^3*a1^4 + 1272*a5^4*x34^2*a3^5*a2^3*a1^4 - 560*a6^3*x34^3*a3^5*a2^3*a1^4 + 2248*a6^2*a5*x34^3*a3^5*a2^3*a1^4 + 2248*a6*a5^2*x34^3*a3^5*a2^3*a1^4 - 560*a5^3*x34^3*a3^5*a2^3*a1^4 + 156*a6^2*x34^4*a3^5*a2^3*a1^4 + 1344*a6*a5*x34^4*a3^5*a2^3*a1^4 + 156*a5^2*x34^4*a3^5*a2^3*a1^4 - 216*a6*x34^5*a3^5*a2^3*a1^4 - 216*a5*x34^5*a3^5*a2^3*a1^4 - 4*x34^6*a3^5*a2^3*a1^4 - 128*a6^5*a3^6*a2^3*a1^4 + 976*a6^4*a5*a3^6*a2^3*a1^4 + 360*a6^3*a5^2*a3^6*a2^3*a1^4 + 360*a6^2*a5^3*a3^6*a2^3*a1^4 + 976*a6*a5^4*a3^6*a2^3*a1^4 - 128*a5^5*a3^6*a2^3*a1^4 + 1064*a6^4*x34*a3^6*a2^3*a1^4 - 6104*a6^3*a5*x34*a3^6*a2^3*a1^4 - 2800*a6^2*a5^2*x34*a3^6*a2^3*a1^4 - 6104*a6*a5^3*x34*a3^6*a2^3*a1^4 + 1064*a5^4*x34*a3^6*a2^3*a1^4 - 448*a6^3*x34^2*a3^6*a2^3*a1^4 + 3344*a6^2*a5*x34^2*a3^6*a2^3*a1^4 + 3344*a6*a5^2*x34^2*a3^6*a2^3*a1^4 - 448*a5^3*x34^2*a3^6*a2^3*a1^4 + 420*a6^2*x34^3*a3^6*a2^3*a1^4 + 2688*a6*a5*x34^3*a3^6*a2^3*a1^4 + 420*a5^2*x34^3*a3^6*a2^3*a1^4 - 688*a6*x34^4*a3^6*a2^3*a1^4 - 688*a5*x34^4*a3^6*a2^3*a1^4 - 28*x34^5*a3^6*a2^3*a1^4 + 304*a6^4*a3^7*a2^3*a1^4 - 1744*a6^3*a5*a3^7*a2^3*a1^4 - 800*a6^2*a5^2*a3^7*a2^3*a1^4 - 1744*a6*a5^3*a3^7*a2^3*a1^4 + 304*a5^4*a3^7*a2^3*a1^4 - 224*a6^3*x34*a3^7*a2^3*a1^4 + 2224*a6^2*a5*x34*a3^7*a2^3*a1^4 + 2224*a6*a5^2*x34*a3^7*a2^3*a1^4 - 224*a5^3*x34*a3^7*a2^3*a1^4 + 504*a6^2*x34^2*a3^7*a2^3*a1^4 + 2880*a6*a5*x34^2*a3^7*a2^3*a1^4 + 504*a5^2*x34^2*a3^7*a2^3*a1^4 - 1152*a6*x34^3*a3^7*a2^3*a1^4 - 1152*a5*x34^3*a3^7*a2^3*a1^4 - 80*x34^4*a3^7*a2^3*a1^4 - 56*a6^3*a3^8*a2^3*a1^4 + 556*a6^2*a5*a3^8*a2^3*a1^4 + 556*a6*a5^2*a3^8*a2^3*a1^4 - 56*a5^3*a3^8*a2^3*a1^4 + 288*a6^2*x34*a3^8*a2^3*a1^4 + 1584*a6*a5*x34*a3^8*a2^3*a1^4 + 288*a5^2*x34*a3^8*a2^3*a1^4 - 1068*a6*x34^2*a3^8*a2^3*a1^4 - 1068*a5*x34^2*a3^8*a2^3*a1^4 - 120*x34^3*a3^8*a2^3*a1^4 + 64*a6^2*a3^9*a2^3*a1^4 + 352*a6*a5*a3^9*a2^3*a1^4 + 64*a5^2*a3^9*a2^3*a1^4 - 520*a6*x34*a3^9*a2^3*a1^4 - 520*a5*x34*a3^9*a2^3*a1^4 - 100*x34^2*a3^9*a2^3*a1^4 - 104*a6*a3^10*a2^3*a1^4 - 104*a5*a3^10*a2^3*a1^4 - 44*x34*a3^10*a2^3*a1^4 - 8*a3^11*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 - 24*a6^5*a5^5*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 28*a6^6*a5^3*x34*a2^4*a1^4 + 108*a6^5*a5^4*x34*a2^4*a1^4 + 108*a6^4*a5^5*x34*a2^4*a1^4 - 28*a6^3*a5^6*x34*a2^4*a1^4 + 32*a6^6*a5^2*x34^2*a2^4*a1^4 + 36*a6^5*a5^3*x34^2*a2^4*a1^4 - 432*a6^4*a5^4*x34^2*a2^4*a1^4 + 36*a6^3*a5^5*x34^2*a2^4*a1^4 + 32*a6^2*a5^6*x34^2*a2^4*a1^4 - 28*a6^6*a5*x34^3*a2^4*a1^4 + 36*a6^5*a5^2*x34^3*a2^4*a1^4 + 144*a6^4*a5^3*x34^3*a2^4*a1^4 + 144*a6^3*a5^4*x34^3*a2^4*a1^4 + 36*a6^2*a5^5*x34^3*a2^4*a1^4 - 28*a6*a5^6*x34^3*a2^4*a1^4 + 24*a6^6*x34^4*a2^4*a1^4 + 108*a6^5*a5*x34^4*a2^4*a1^4 - 432*a6^4*a5^2*x34^4*a2^4*a1^4 + 144*a6^3*a5^3*x34^4*a2^4*a1^4 - 432*a6^2*a5^4*x34^4*a2^4*a1^4 + 108*a6*a5^5*x34^4*a2^4*a1^4 + 24*a5^6*x34^4*a2^4*a1^4 - 24*a6^5*x34^5*a2^4*a1^4 + 108*a6^4*a5*x34^5*a2^4*a1^4 + 36*a6^3*a5^2*x34^5*a2^4*a1^4 + 36*a6^2*a5^3*x34^5*a2^4*a1^4 + 108*a6*a5^4*x34^5*a2^4*a1^4 - 24*a5^5*x34^5*a2^4*a1^4 + 24*a6^4*x34^6*a2^4*a1^4 - 28*a6^3*a5*x34^6*a2^4*a1^4 + 32*a6^2*a5^2*x34^6*a2^4*a1^4 - 28*a6*a5^3*x34^6*a2^4*a1^4 + 24*a5^4*x34^6*a2^4*a1^4 - 56*a6^6*a5^3*a3*a2^4*a1^4 + 216*a6^5*a5^4*a3*a2^4*a1^4 + 216*a6^4*a5^5*a3*a2^4*a1^4 - 56*a6^3*a5^6*a3*a2^4*a1^4 + 64*a6^6*a5^2*x34*a3*a2^4*a1^4 + 216*a6^5*a5^3*x34*a3*a2^4*a1^4 - 2160*a6^4*a5^4*x34*a3*a2^4*a1^4 + 216*a6^3*a5^5*x34*a3*a2^4*a1^4 + 64*a6^2*a5^6*x34*a3*a2^4*a1^4 - 84*a6^6*a5*x34^2*a3*a2^4*a1^4 - 300*a6^5*a5^2*x34^2*a3*a2^4*a1^4 + 1188*a6^4*a5^3*x34^2*a3*a2^4*a1^4 + 1188*a6^3*a5^4*x34^2*a3*a2^4*a1^4 - 300*a6^2*a5^5*x34^2*a3*a2^4*a1^4 - 84*a6*a5^6*x34^2*a3*a2^4*a1^4 + 68*a6^6*x34^3*a3*a2^4*a1^4 + 576*a6^5*a5*x34^3*a3*a2^4*a1^4 - 972*a6^4*a5^2*x34^3*a3*a2^4*a1^4 - 192*a6^3*a5^3*x34^3*a3*a2^4*a1^4 - 972*a6^2*a5^4*x34^3*a3*a2^4*a1^4 + 576*a6*a5^5*x34^3*a3*a2^4*a1^4 + 68*a5^6*x34^3*a3*a2^4*a1^4 - 12*a6^5*x34^4*a3*a2^4*a1^4 - 756*a6^4*a5*x34^4*a3*a2^4*a1^4 + 936*a6^3*a5^2*x34^4*a3*a2^4*a1^4 + 936*a6^2*a5^3*x34^4*a3*a2^4*a1^4 - 756*a6*a5^4*x34^4*a3*a2^4*a1^4 - 12*a5^5*x34^4*a3*a2^4*a1^4 + 252*a6^4*x34^5*a3*a2^4*a1^4 - 24*a6^3*a5*x34^5*a3*a2^4*a1^4 - 216*a6^2*a5^2*x34^5*a3*a2^4*a1^4 - 24*a6*a5^3*x34^5*a3*a2^4*a1^4 + 252*a5^4*x34^5*a3*a2^4*a1^4 - 28*a6^3*x34^6*a3*a2^4*a1^4 - 28*a5^3*x34^6*a3*a2^4*a1^4 + 64*a6^6*a5^2*a3^2*a2^4*a1^4 + 216*a6^5*a5^3*a3^2*a2^4*a1^4 - 2160*a6^4*a5^4*a3^2*a2^4*a1^4 + 216*a6^3*a5^5*a3^2*a2^4*a1^4 + 64*a6^2*a5^6*a3^2*a2^4*a1^4 - 84*a6^6*a5*x34*a3^2*a2^4*a1^4 - 1116*a6^5*a5^2*x34*a3^2*a2^4*a1^4 + 2700*a6^4*a5^3*x34*a3^2*a2^4*a1^4 + 2700*a6^3*a5^4*x34*a3^2*a2^4*a1^4 - 1116*a6^2*a5^5*x34*a3^2*a2^4*a1^4 - 84*a6*a5^6*x34*a3^2*a2^4*a1^4 + 92*a6^6*x34^2*a3^2*a2^4*a1^4 + 672*a6^5*a5*x34^2*a3^2*a2^4*a1^4 + 468*a6^4*a5^2*x34^2*a3^2*a2^4*a1^4 - 2632*a6^3*a5^3*x34^2*a3^2*a2^4*a1^4 + 468*a6^2*a5^4*x34^2*a3^2*a2^4*a1^4 + 672*a6*a5^5*x34^2*a3^2*a2^4*a1^4 + 92*a5^6*x34^2*a3^2*a2^4*a1^4 + 228*a6^5*x34^3*a3^2*a2^4*a1^4 - 3348*a6^4*a5*x34^3*a3^2*a2^4*a1^4 + 2192*a6^3*a5^2*x34^3*a3^2*a2^4*a1^4 + 2192*a6^2*a5^3*x34^3*a3^2*a2^4*a1^4 - 3348*a6*a5^4*x34^3*a3^2*a2^4*a1^4 + 228*a5^5*x34^3*a3^2*a2^4*a1^4 + 468*a6^4*x34^4*a3^2*a2^4*a1^4 + 1056*a6^3*a5*x34^4*a3^2*a2^4*a1^4 - 768*a6^2*a5^2*x34^4*a3^2*a2^4*a1^4 + 1056*a6*a5^3*x34^4*a3^2*a2^4*a1^4 + 468*a5^4*x34^4*a3^2*a2^4*a1^4 - 132*a6^3*x34^5*a3^2*a2^4*a1^4 - 408*a6^2*a5*x34^5*a3^2*a2^4*a1^4 - 408*a6*a5^2*x34^5*a3^2*a2^4*a1^4 - 132*a5^3*x34^5*a3^2*a2^4*a1^4 + 32*a6^2*x34^6*a3^2*a2^4*a1^4 + 32*a5^2*x34^6*a3^2*a2^4*a1^4 - 56*a6^6*a5*a3^3*a2^4*a1^4 - 744*a6^5*a5^2*a3^3*a2^4*a1^4 + 1800*a6^4*a5^3*a3^3*a2^4*a1^4 + 1800*a6^3*a5^4*a3^3*a2^4*a1^4 - 744*a6^2*a5^5*a3^3*a2^4*a1^4 - 56*a6*a5^6*a3^3*a2^4*a1^4 + 48*a6^6*x34*a3^3*a2^4*a1^4 + 192*a6^5*a5*x34*a3^3*a2^4*a1^4 + 2880*a6^4*a5^2*x34*a3^3*a2^4*a1^4 - 4880*a6^3*a5^3*x34*a3^3*a2^4*a1^4 + 2880*a6^2*a5^4*x34*a3^3*a2^4*a1^4 + 192*a6*a5^5*x34*a3^3*a2^4*a1^4 + 48*a5^6*x34*a3^3*a2^4*a1^4 + 552*a6^5*x34^2*a3^3*a2^4*a1^4 - 3672*a6^4*a5*x34^2*a3^3*a2^4*a1^4 + 128*a6^3*a5^2*x34^2*a3^3*a2^4*a1^4 + 128*a6^2*a5^3*x34^2*a3^3*a2^4*a1^4 - 3672*a6*a5^4*x34^2*a3^3*a2^4*a1^4 + 552*a5^5*x34^2*a3^3*a2^4*a1^4 - 24*a6^4*x34^3*a3^3*a2^4*a1^4 + 3136*a6^3*a5*x34^3*a3^3*a2^4*a1^4 - 1464*a6^2*a5^2*x34^3*a3^3*a2^4*a1^4 + 3136*a6*a5^3*x34^3*a3^3*a2^4*a1^4 - 24*a5^4*x34^3*a3^3*a2^4*a1^4 - 96*a6^3*x34^4*a3^3*a2^4*a1^4 - 1284*a6^2*a5*x34^4*a3^3*a2^4*a1^4 - 1284*a6*a5^2*x34^4*a3^3*a2^4*a1^4 - 96*a5^3*x34^4*a3^3*a2^4*a1^4 + 228*a6^2*x34^5*a3^3*a2^4*a1^4 + 144*a6*a5*x34^5*a3^3*a2^4*a1^4 + 228*a5^2*x34^5*a3^3*a2^4*a1^4 - 28*a6*x34^6*a3^3*a2^4*a1^4 - 28*a5*x34^6*a3^3*a2^4*a1^4 + 24*a6^6*a3^4*a2^4*a1^4 + 96*a6^5*a5*a3^4*a2^4*a1^4 + 1440*a6^4*a5^2*a3^4*a2^4*a1^4 - 2440*a6^3*a5^3*a3^4*a2^4*a1^4 + 1440*a6^2*a5^4*a3^4*a2^4*a1^4 + 96*a6*a5^5*a3^4*a2^4*a1^4 + 24*a5^6*a3^4*a2^4*a1^4 + 600*a6^5*x34*a3^4*a2^4*a1^4 - 2160*a6^4*a5*x34*a3^4*a2^4*a1^4 - 2000*a6^3*a5^2*x34*a3^4*a2^4*a1^4 - 2000*a6^2*a5^3*x34*a3^4*a2^4*a1^4 - 2160*a6*a5^4*x34*a3^4*a2^4*a1^4 + 600*a5^5*x34*a3^4*a2^4*a1^4 - 1152*a6^4*x34^2*a3^4*a2^4*a1^4 + 4008*a6^3*a5*x34^2*a3^4*a2^4*a1^4 - 1632*a6^2*a5^2*x34^2*a3^4*a2^4*a1^4 + 4008*a6*a5^3*x34^2*a3^4*a2^4*a1^4 - 1152*a5^4*x34^2*a3^4*a2^4*a1^4 + 520*a6^3*x34^3*a3^4*a2^4*a1^4 - 300*a6^2*a5*x34^3*a3^4*a2^4*a1^4 - 300*a6*a5^2*x34^3*a3^4*a2^4*a1^4 + 520*a5^3*x34^3*a3^4*a2^4*a1^4 + 228*a6^2*x34^4*a3^4*a2^4*a1^4 - 576*a6*a5*x34^4*a3^4*a2^4*a1^4 + 228*a5^2*x34^4*a3^4*a2^4*a1^4 - 60*a6*x34^5*a3^4*a2^4*a1^4 - 60*a5*x34^5*a3^4*a2^4*a1^4 + 24*x34^6*a3^4*a2^4*a1^4 + 240*a6^5*a3^5*a2^4*a1^4 - 864*a6^4*a5*a3^5*a2^4*a1^4 - 800*a6^3*a5^2*a3^5*a2^4*a1^4 - 800*a6^2*a5^3*a3^5*a2^4*a1^4 - 864*a6*a5^4*a3^5*a2^4*a1^4 + 240*a5^5*a3^5*a2^4*a1^4 - 1368*a6^4*x34*a3^5*a2^4*a1^4 + 2928*a6^3*a5*x34*a3^5*a2^4*a1^4 - 1080*a6^2*a5^2*x34*a3^5*a2^4*a1^4 + 2928*a6*a5^3*x34*a3^5*a2^4*a1^4 - 1368*a5^4*x34*a3^5*a2^4*a1^4 + 1272*a6^3*x34^2*a3^5*a2^4*a1^4 + 2316*a6^2*a5*x34^2*a3^5*a2^4*a1^4 + 2316*a6*a5^2*x34^2*a3^5*a2^4*a1^4 + 1272*a5^3*x34^2*a3^5*a2^4*a1^4 - 692*a6^2*x34^3*a3^5*a2^4*a1^4 - 3600*a6*a5*x34^3*a3^5*a2^4*a1^4 - 692*a5^2*x34^3*a3^5*a2^4*a1^4 + 228*a6*x34^4*a3^5*a2^4*a1^4 + 228*a5*x34^4*a3^5*a2^4*a1^4 + 120*x34^5*a3^5*a2^4*a1^4 - 456*a6^4*a3^6*a2^4*a1^4 + 976*a6^3*a5*a3^6*a2^4*a1^4 - 360*a6^2*a5^2*a3^6*a2^4*a1^4 + 976*a6*a5^3*a3^6*a2^4*a1^4 - 456*a5^4*a3^6*a2^4*a1^4 + 1064*a6^3*x34*a3^6*a2^4*a1^4 + 2436*a6^2*a5*x34*a3^6*a2^4*a1^4 + 2436*a6*a5^2*x34*a3^6*a2^4*a1^4 + 1064*a5^3*x34*a3^6*a2^4*a1^4 - 1612*a6^2*x34^2*a3^6*a2^4*a1^4 - 5904*a6*a5*x34^2*a3^6*a2^4*a1^4 - 1612*a5^2*x34^2*a3^6*a2^4*a1^4 + 924*a6*x34^3*a3^6*a2^4*a1^4 + 924*a5*x34^3*a3^6*a2^4*a1^4 + 264*x34^4*a3^6*a2^4*a1^4 + 304*a6^3*a3^7*a2^4*a1^4 + 696*a6^2*a5*a3^7*a2^4*a1^4 + 696*a6*a5^2*a3^7*a2^4*a1^4 + 304*a5^3*a3^7*a2^4*a1^4 - 1184*a6^2*x34*a3^7*a2^4*a1^4 - 4032*a6*a5*x34*a3^7*a2^4*a1^4 - 1184*a5^2*x34*a3^7*a2^4*a1^4 + 1224*a6*x34^2*a3^7*a2^4*a1^4 + 1224*a5*x34^2*a3^7*a2^4*a1^4 + 336*x34^3*a3^7*a2^4*a1^4 - 296*a6^2*a3^8*a2^4*a1^4 - 1008*a6*a5*a3^8*a2^4*a1^4 - 296*a5^2*a3^8*a2^4*a1^4 + 720*a6*x34*a3^8*a2^4*a1^4 + 720*a5*x34*a3^8*a2^4*a1^4 + 264*x34^2*a3^8*a2^4*a1^4 + 160*a6*a3^9*a2^4*a1^4 + 160*a5*a3^9*a2^4*a1^4 + 120*x34*a3^9*a2^4*a1^4 + 24*a3^10*a2^4*a1^4 - 4*a6^6*a5^3*a2^5*a1^4 - 24*a6^5*a5^4*a2^5*a1^4 - 24*a6^4*a5^5*a2^5*a1^4 - 4*a6^3*a5^6*a2^5*a1^4 + 2*a6^6*a5^2*x34*a2^5*a1^4 - 48*a6^5*a5^3*x34*a2^5*a1^4 + 108*a6^4*a5^4*x34*a2^5*a1^4 - 48*a6^3*a5^5*x34*a2^5*a1^4 + 2*a6^2*a5^6*x34*a2^5*a1^4 + 2*a6^6*a5*x34^2*a2^5*a1^4 + 36*a6^4*a5^3*x34^2*a2^5*a1^4 + 36*a6^3*a5^4*x34^2*a2^5*a1^4 + 2*a6*a5^6*x34^2*a2^5*a1^4 - 4*a6^6*x34^3*a2^5*a1^4 - 48*a6^5*a5*x34^3*a2^5*a1^4 + 36*a6^4*a5^2*x34^3*a2^5*a1^4 - 96*a6^3*a5^3*x34^3*a2^5*a1^4 + 36*a6^2*a5^4*x34^3*a2^5*a1^4 - 48*a6*a5^5*x34^3*a2^5*a1^4 - 4*a5^6*x34^3*a2^5*a1^4 - 24*a6^5*x34^4*a2^5*a1^4 + 108*a6^4*a5*x34^4*a2^5*a1^4 + 36*a6^3*a5^2*x34^4*a2^5*a1^4 + 36*a6^2*a5^3*x34^4*a2^5*a1^4 + 108*a6*a5^4*x34^4*a2^5*a1^4 - 24*a5^5*x34^4*a2^5*a1^4 - 24*a6^4*x34^5*a2^5*a1^4 - 48*a6^3*a5*x34^5*a2^5*a1^4 - 48*a6*a5^3*x34^5*a2^5*a1^4 - 24*a5^4*x34^5*a2^5*a1^4 - 4*a6^3*x34^6*a2^5*a1^4 + 2*a6^2*a5*x34^6*a2^5*a1^4 + 2*a6*a5^2*x34^6*a2^5*a1^4 - 4*a5^3*x34^6*a2^5*a1^4 + 4*a6^6*a5^2*a3*a2^5*a1^4 - 96*a6^5*a5^3*a3*a2^5*a1^4 + 216*a6^4*a5^4*a3*a2^5*a1^4 - 96*a6^3*a5^5*a3*a2^5*a1^4 + 4*a6^2*a5^6*a3*a2^5*a1^4 + 4*a6^6*a5*x34*a3*a2^5*a1^4 + 120*a6^5*a5^2*x34*a3*a2^5*a1^4 + 216*a6^4*a5^3*x34*a3*a2^5*a1^4 + 216*a6^3*a5^4*x34*a3*a2^5*a1^4 + 120*a6^2*a5^5*x34*a3*a2^5*a1^4 + 4*a6*a5^6*x34*a3*a2^5*a1^4 - 10*a6^6*x34^2*a3*a2^5*a1^4 - 24*a6^5*a5*x34^2*a3*a2^5*a1^4 - 300*a6^4*a5^2*x34^2*a3*a2^5*a1^4 - 424*a6^3*a5^3*x34^2*a3*a2^5*a1^4 - 300*a6^2*a5^4*x34^2*a3*a2^5*a1^4 - 24*a6*a5^5*x34^2*a3*a2^5*a1^4 - 10*a5^6*x34^2*a3*a2^5*a1^4 - 144*a6^5*x34^3*a3*a2^5*a1^4 + 576*a6^4*a5*x34^3*a3*a2^5*a1^4 + 8*a6^3*a5^2*x34^3*a3*a2^5*a1^4 + 8*a6^2*a5^3*x34^3*a3*a2^5*a1^4 + 576*a6*a5^4*x34^3*a3*a2^5*a1^4 - 144*a5^5*x34^3*a3*a2^5*a1^4 - 12*a6^4*x34^4*a3*a2^5*a1^4 - 96*a6^3*a5*x34^4*a3*a2^5*a1^4 - 408*a6^2*a5^2*x34^4*a3*a2^5*a1^4 - 96*a6*a5^3*x34^4*a3*a2^5*a1^4 - 12*a5^4*x34^4*a3*a2^5*a1^4 - 72*a6^3*x34^5*a3*a2^5*a1^4 + 132*a6^2*a5*x34^5*a3*a2^5*a1^4 + 132*a6*a5^2*x34^5*a3*a2^5*a1^4 - 72*a5^3*x34^5*a3*a2^5*a1^4 + 2*a6^2*x34^6*a3*a2^5*a1^4 + 2*a5^2*x34^6*a3*a2^5*a1^4 + 4*a6^6*a5*a3^2*a2^5*a1^4 + 120*a6^5*a5^2*a3^2*a2^5*a1^4 + 216*a6^4*a5^3*a3^2*a2^5*a1^4 + 216*a6^3*a5^4*a3^2*a2^5*a1^4 + 120*a6^2*a5^5*a3^2*a2^5*a1^4 + 4*a6*a5^6*a3^2*a2^5*a1^4 - 6*a6^6*x34*a3^2*a2^5*a1^4 + 216*a6^5*a5*x34*a3^2*a2^5*a1^4 - 1116*a6^4*a5^2*x34*a3^2*a2^5*a1^4 - 696*a6^3*a5^3*x34*a3^2*a2^5*a1^4 - 1116*a6^2*a5^4*x34*a3^2*a2^5*a1^4 + 216*a6*a5^5*x34*a3^2*a2^5*a1^4 - 6*a5^6*x34*a3^2*a2^5*a1^4 - 288*a6^5*x34^2*a3^2*a2^5*a1^4 + 672*a6^4*a5*x34^2*a3^2*a2^5*a1^4 + 564*a6^3*a5^2*x34^2*a3^2*a2^5*a1^4 + 564*a6^2*a5^3*x34^2*a3^2*a2^5*a1^4 + 672*a6*a5^4*x34^2*a3^2*a2^5*a1^4 - 288*a5^5*x34^2*a3^2*a2^5*a1^4 + 228*a6^4*x34^3*a3^2*a2^5*a1^4 - 40*a6^3*a5*x34^3*a3^2*a2^5*a1^4 - 876*a6^2*a5^2*x34^3*a3^2*a2^5*a1^4 - 40*a6*a5^3*x34^3*a3^2*a2^5*a1^4 + 228*a5^4*x34^3*a3^2*a2^5*a1^4 - 264*a6^3*x34^4*a3^2*a2^5*a1^4 + 222*a6^2*a5*x34^4*a3^2*a2^5*a1^4 + 222*a6*a5^2*x34^4*a3^2*a2^5*a1^4 - 264*a5^3*x34^4*a3^2*a2^5*a1^4 + 12*a6^2*x34^5*a3^2*a2^5*a1^4 + 120*a6*a5*x34^5*a3^2*a2^5*a1^4 + 12*a5^2*x34^5*a3^2*a2^5*a1^4 + 2*a6*x34^6*a3^2*a2^5*a1^4 + 2*a5*x34^6*a3^2*a2^5*a1^4 - 4*a6^6*a3^3*a2^5*a1^4 + 144*a6^5*a5*a3^3*a2^5*a1^4 - 744*a6^4*a5^2*a3^3*a2^5*a1^4 - 464*a6^3*a5^3*a3^3*a2^5*a1^4 - 744*a6^2*a5^4*a3^3*a2^5*a1^4 + 144*a6*a5^5*a3^3*a2^5*a1^4 - 4*a5^6*a3^3*a2^5*a1^4 - 288*a6^5*x34*a3^3*a2^5*a1^4 + 192*a6^4*a5*x34*a3^3*a2^5*a1^4 + 1112*a6^3*a5^2*x34*a3^3*a2^5*a1^4 + 1112*a6^2*a5^3*x34*a3^3*a2^5*a1^4 + 192*a6*a5^4*x34*a3^3*a2^5*a1^4 - 288*a5^5*x34*a3^3*a2^5*a1^4 + 552*a6^4*x34^2*a3^3*a2^5*a1^4 - 160*a6^3*a5*x34^2*a3^3*a2^5*a1^4 + 576*a6^2*a5^2*x34^2*a3^3*a2^5*a1^4 - 160*a6*a5^3*x34^2*a3^3*a2^5*a1^4 + 552*a5^4*x34^2*a3^3*a2^5*a1^4 - 512*a6^3*x34^3*a3^3*a2^5*a1^4 - 528*a6^2*a5*x34^3*a3^3*a2^5*a1^4 - 528*a6*a5^2*x34^3*a3^3*a2^5*a1^4 - 512*a5^3*x34^3*a3^3*a2^5*a1^4 + 66*a6^2*x34^4*a3^3*a2^5*a1^4 + 744*a6*a5*x34^4*a3^3*a2^5*a1^4 + 66*a5^2*x34^4*a3^3*a2^5*a1^4 - 36*a6*x34^5*a3^3*a2^5*a1^4 - 36*a5*x34^5*a3^3*a2^5*a1^4 - 4*x34^6*a3^3*a2^5*a1^4 - 144*a6^5*a3^4*a2^5*a1^4 + 96*a6^4*a5*a3^4*a2^5*a1^4 + 556*a6^3*a5^2*a3^4*a2^5*a1^4 + 556*a6^2*a5^3*a3^4*a2^5*a1^4 + 96*a6*a5^4*a3^4*a2^5*a1^4 - 144*a5^5*a3^4*a2^5*a1^4 + 600*a6^4*x34*a3^4*a2^5*a1^4 - 200*a6^3*a5*x34*a3^4*a2^5*a1^4 + 1740*a6^2*a5^2*x34*a3^4*a2^5*a1^4 - 200*a6*a5^3*x34*a3^4*a2^5*a1^4 + 600*a5^4*x34*a3^4*a2^5*a1^4 - 576*a6^3*x34^2*a3^4*a2^5*a1^4 - 2034*a6^2*a5*x34^2*a3^4*a2^5*a1^4 - 2034*a6*a5^2*x34^2*a3^4*a2^5*a1^4 - 576*a5^3*x34^2*a3^4*a2^5*a1^4 + 220*a6^2*x34^3*a3^4*a2^5*a1^4 + 1920*a6*a5*x34^3*a3^4*a2^5*a1^4 + 220*a5^2*x34^3*a3^4*a2^5*a1^4 - 102*a6*x34^4*a3^4*a2^5*a1^4 - 102*a5*x34^4*a3^4*a2^5*a1^4 - 48*x34^5*a3^4*a2^5*a1^4 + 240*a6^4*a3^5*a2^5*a1^4 - 80*a6^3*a5*a3^5*a2^5*a1^4 + 696*a6^2*a5^2*a3^5*a2^5*a1^4 - 80*a6*a5^3*a3^5*a2^5*a1^4 + 240*a5^4*a3^5*a2^5*a1^4 - 384*a6^3*x34*a3^5*a2^5*a1^4 - 2124*a6^2*a5*x34*a3^5*a2^5*a1^4 - 2124*a6*a5^2*x34*a3^5*a2^5*a1^4 - 384*a5^3*x34*a3^5*a2^5*a1^4 + 354*a6^2*x34^2*a3^5*a2^5*a1^4 + 2616*a6*a5*x34^2*a3^5*a2^5*a1^4 + 354*a5^2*x34^2*a3^5*a2^5*a1^4 - 56*a6*x34^3*a3^5*a2^5*a1^4 - 56*a5*x34^3*a3^5*a2^5*a1^4 - 204*x34^4*a3^5*a2^5*a1^4 - 128*a6^3*a3^6*a2^5*a1^4 - 708*a6^2*a5*a3^6*a2^5*a1^4 - 708*a6*a5^2*a3^6*a2^5*a1^4 - 128*a5^3*a3^6*a2^5*a1^4 + 266*a6^2*x34*a3^6*a2^5*a1^4 + 1848*a6*a5*x34*a3^6*a2^5*a1^4 + 266*a5^2*x34*a3^6*a2^5*a1^4 + 56*a6*x34^2*a3^6*a2^5*a1^4 + 56*a5*x34^2*a3^6*a2^5*a1^4 - 420*x34^3*a3^6*a2^5*a1^4 + 76*a6^2*a3^7*a2^5*a1^4 + 528*a6*a5*a3^7*a2^5*a1^4 + 76*a5^2*a3^7*a2^5*a1^4 + 64*a6*x34*a3^7*a2^5*a1^4 + 64*a5*x34*a3^7*a2^5*a1^4 - 456*x34^2*a3^7*a2^5*a1^4 + 16*a6*a3^8*a2^5*a1^4 + 16*a5*a3^8*a2^5*a1^4 - 252*x34*a3^8*a2^5*a1^4 - 56*a3^9*a2^5*a1^4 + 8*a6^6*a5^2*a2^6*a1^4 - 4*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 4*a6^3*a5^5*a2^6*a1^4 + 8*a6^2*a5^6*a2^6*a1^4 - 8*a6^6*a5*x34*a2^6*a1^4 + 2*a6^5*a5^2*x34*a2^6*a1^4 - 28*a6^4*a5^3*x34*a2^6*a1^4 - 28*a6^3*a5^4*x34*a2^6*a1^4 + 2*a6^2*a5^5*x34*a2^6*a1^4 - 8*a6*a5^6*x34*a2^6*a1^4 + 8*a6^6*x34^2*a2^6*a1^4 + 2*a6^5*a5*x34^2*a2^6*a1^4 + 32*a6^4*a5^2*x34^2*a2^6*a1^4 - 4*a6^3*a5^3*x34^2*a2^6*a1^4 + 32*a6^2*a5^4*x34^2*a2^6*a1^4 + 2*a6*a5^5*x34^2*a2^6*a1^4 + 8*a5^6*x34^2*a2^6*a1^4 - 4*a6^5*x34^3*a2^6*a1^4 - 28*a6^4*a5*x34^3*a2^6*a1^4 - 4*a6^3*a5^2*x34^3*a2^6*a1^4 - 4*a6^2*a5^3*x34^3*a2^6*a1^4 - 28*a6*a5^4*x34^3*a2^6*a1^4 - 4*a5^5*x34^3*a2^6*a1^4 + 24*a6^4*x34^4*a2^6*a1^4 - 28*a6^3*a5*x34^4*a2^6*a1^4 + 32*a6^2*a5^2*x34^4*a2^6*a1^4 - 28*a6*a5^3*x34^4*a2^6*a1^4 + 24*a5^4*x34^4*a2^6*a1^4 - 4*a6^3*x34^5*a2^6*a1^4 + 2*a6^2*a5*x34^5*a2^6*a1^4 + 2*a6*a5^2*x34^5*a2^6*a1^4 - 4*a5^3*x34^5*a2^6*a1^4 + 8*a6^2*x34^6*a2^6*a1^4 - 8*a6*a5*x34^6*a2^6*a1^4 + 8*a5^2*x34^6*a2^6*a1^4 - 16*a6^6*a5*a3*a2^6*a1^4 + 4*a6^5*a5^2*a3*a2^6*a1^4 - 56*a6^4*a5^3*a3*a2^6*a1^4 - 56*a6^3*a5^4*a3*a2^6*a1^4 + 4*a6^2*a5^5*a3*a2^6*a1^4 - 16*a6*a5^6*a3*a2^6*a1^4 + 8*a6^6*x34*a3*a2^6*a1^4 + 4*a6^5*a5*x34*a3*a2^6*a1^4 + 64*a6^4*a5^2*x34*a3*a2^6*a1^4 + 24*a6^3*a5^3*x34*a3*a2^6*a1^4 + 64*a6^2*a5^4*x34*a3*a2^6*a1^4 + 4*a6*a5^5*x34*a3*a2^6*a1^4 + 8*a5^6*x34*a3*a2^6*a1^4 - 10*a6^5*x34^2*a3*a2^6*a1^4 - 84*a6^4*a5*x34^2*a3*a2^6*a1^4 + 24*a6^3*a5^2*x34^2*a3*a2^6*a1^4 + 24*a6^2*a5^3*x34^2*a3*a2^6*a1^4 - 84*a6*a5^4*x34^2*a3*a2^6*a1^4 - 10*a5^5*x34^2*a3*a2^6*a1^4 + 68*a6^4*x34^3*a3*a2^6*a1^4 - 80*a6^3*a5*x34^3*a3*a2^6*a1^4 + 164*a6^2*a5^2*x34^3*a3*a2^6*a1^4 - 80*a6*a5^3*x34^3*a3*a2^6*a1^4 + 68*a5^4*x34^3*a3*a2^6*a1^4 - 48*a6^3*x34^4*a3*a2^6*a1^4 + 10*a6^2*a5*x34^4*a3*a2^6*a1^4 + 10*a6*a5^2*x34^4*a3*a2^6*a1^4 - 48*a5^3*x34^4*a3*a2^6*a1^4 + 50*a6^2*x34^5*a3*a2^6*a1^4 - 48*a6*a5*x34^5*a3*a2^6*a1^4 + 50*a5^2*x34^5*a3*a2^6*a1^4 - 8*a6*x34^6*a3*a2^6*a1^4 - 8*a5*x34^6*a3*a2^6*a1^4 + 8*a6^6*a3^2*a2^6*a1^4 + 4*a6^5*a5*a3^2*a2^6*a1^4 + 64*a6^4*a5^2*a3^2*a2^6*a1^4 + 24*a6^3*a5^3*a3^2*a2^6*a1^4 + 64*a6^2*a5^4*a3^2*a2^6*a1^4 + 4*a6*a5^5*a3^2*a2^6*a1^4 + 8*a5^6*a3^2*a2^6*a1^4 - 6*a6^5*x34*a3^2*a2^6*a1^4 - 84*a6^4*a5*x34*a3^2*a2^6*a1^4 + 96*a6^3*a5^2*x34*a3^2*a2^6*a1^4 + 96*a6^2*a5^3*x34*a3^2*a2^6*a1^4 - 84*a6*a5^4*x34*a3^2*a2^6*a1^4 - 6*a5^5*x34*a3^2*a2^6*a1^4 + 92*a6^4*x34^2*a3^2*a2^6*a1^4 - 36*a6^3*a5*x34^2*a3^2*a2^6*a1^4 - 132*a6^2*a5^2*x34^2*a3^2*a2^6*a1^4 - 36*a6*a5^3*x34^2*a3^2*a2^6*a1^4 + 92*a5^4*x34^2*a3^2*a2^6*a1^4 - 156*a6^3*x34^3*a3^2*a2^6*a1^4 + 56*a6^2*a5*x34^3*a3^2*a2^6*a1^4 + 56*a6*a5^2*x34^3*a3^2*a2^6*a1^4 - 156*a5^3*x34^3*a3^2*a2^6*a1^4 + 162*a6^2*x34^4*a3^2*a2^6*a1^4 - 120*a6*a5*x34^4*a3^2*a2^6*a1^4 + 162*a5^2*x34^4*a3^2*a2^6*a1^4 - 46*a6*x34^5*a3^2*a2^6*a1^4 - 46*a5*x34^5*a3^2*a2^6*a1^4 + 8*x34^6*a3^2*a2^6*a1^4 - 4*a6^5*a3^3*a2^6*a1^4 - 56*a6^4*a5*a3^3*a2^6*a1^4 + 64*a6^3*a5^2*a3^3*a2^6*a1^4 + 64*a6^2*a5^3*a3^3*a2^6*a1^4 - 56*a6*a5^4*a3^3*a2^6*a1^4 - 4*a5^5*a3^3*a2^6*a1^4 + 48*a6^4*x34*a3^3*a2^6*a1^4 + 88*a6^3*a5*x34*a3^3*a2^6*a1^4 - 592*a6^2*a5^2*x34*a3^3*a2^6*a1^4 + 88*a6*a5^3*x34*a3^3*a2^6*a1^4 + 48*a5^4*x34*a3^3*a2^6*a1^4 - 224*a6^3*x34^2*a3^3*a2^6*a1^4 + 164*a6^2*a5*x34^2*a3^3*a2^6*a1^4 + 164*a6*a5^2*x34^2*a3^3*a2^6*a1^4 - 224*a5^3*x34^2*a3^3*a2^6*a1^4 + 304*a6^2*x34^3*a3^3*a2^6*a1^4 - 128*a6*a5*x34^3*a3^3*a2^6*a1^4 + 304*a5^2*x34^3*a3^3*a2^6*a1^4 - 138*a6*x34^4*a3^3*a2^6*a1^4 - 138*a5*x34^4*a3^3*a2^6*a1^4 + 44*x34^5*a3^3*a2^6*a1^4 + 24*a6^4*a3^4*a2^6*a1^4 + 44*a6^3*a5*a3^4*a2^6*a1^4 - 296*a6^2*a5^2*a3^4*a2^6*a1^4 + 44*a6*a5^3*a3^4*a2^6*a1^4 + 24*a5^4*a3^4*a2^6*a1^4 - 180*a6^3*x34*a3^4*a2^6*a1^4 + 190*a6^2*a5*x34*a3^4*a2^6*a1^4 + 190*a6*a5^2*x34*a3^4*a2^6*a1^4 - 180*a5^3*x34*a3^4*a2^6*a1^4 + 352*a6^2*x34^2*a3^4*a2^6*a1^4 - 24*a6*a5*x34^2*a3^4*a2^6*a1^4 + 352*a5^2*x34^2*a3^4*a2^6*a1^4 - 280*a6*x34^3*a3^4*a2^6*a1^4 - 280*a5*x34^3*a3^4*a2^6*a1^4 + 124*x34^4*a3^4*a2^6*a1^4 - 72*a6^3*a3^5*a2^6*a1^4 + 76*a6^2*a5*a3^5*a2^6*a1^4 + 76*a6*a5^2*a3^5*a2^6*a1^4 - 72*a5^3*a3^5*a2^6*a1^4 + 240*a6^2*x34*a3^5*a2^6*a1^4 + 48*a6*a5*x34*a3^5*a2^6*a1^4 + 240*a5^2*x34*a3^5*a2^6*a1^4 - 350*a6*x34^2*a3^5*a2^6*a1^4 - 350*a5*x34^2*a3^5*a2^6*a1^4 + 212*x34^3*a3^5*a2^6*a1^4 + 80*a6^2*a3^6*a2^6*a1^4 + 16*a6*a5*a3^6*a2^6*a1^4 + 80*a5^2*a3^6*a2^6*a1^4 - 238*a6*x34*a3^6*a2^6*a1^4 - 238*a5*x34*a3^6*a2^6*a1^4 + 220*x34^2*a3^6*a2^6*a1^4 - 68*a6*a3^7*a2^6*a1^4 - 68*a5*a3^7*a2^6*a1^4 + 128*x34*a3^7*a2^6*a1^4 + 32*a3^8*a2^6*a1^4 - 8*a6^6*a5^5*x34^2*a1^5 - 8*a6^5*a5^6*x34^2*a1^5 - 4*a6^6*a5^4*x34^3*a1^5 + 48*a6^5*a5^5*x34^3*a1^5 - 4*a6^4*a5^6*x34^3*a1^5 - 4*a6^6*a5^3*x34^4*a1^5 - 24*a6^5*a5^4*x34^4*a1^5 - 24*a6^4*a5^5*x34^4*a1^5 - 4*a6^3*a5^6*x34^4*a1^5 - 8*a6^6*a5^2*x34^5*a1^5 + 48*a6^5*a5^3*x34^5*a1^5 - 24*a6^4*a5^4*x34^5*a1^5 + 48*a6^3*a5^5*x34^5*a1^5 - 8*a6^2*a5^6*x34^5*a1^5 - 8*a6^5*a5^2*x34^6*a1^5 - 4*a6^4*a5^3*x34^6*a1^5 - 4*a6^3*a5^4*x34^6*a1^5 - 8*a6^2*a5^5*x34^6*a1^5 - 8*a6^6*a5^5*x34*a3*a1^5 - 8*a6^5*a5^6*x34*a3*a1^5 - 10*a6^6*a5^4*x34^2*a3*a1^5 + 144*a6^5*a5^5*x34^2*a3*a1^5 - 10*a6^4*a5^6*x34^2*a3*a1^5 + 24*a6^6*a5^3*x34^3*a3*a1^5 - 144*a6^5*a5^4*x34^3*a3*a1^5 - 144*a6^4*a5^5*x34^3*a3*a1^5 + 24*a6^3*a5^6*x34^3*a3*a1^5 - 38*a6^6*a5^2*x34^4*a3*a1^5 + 192*a6^5*a5^3*x34^4*a3*a1^5 - 12*a6^4*a5^4*x34^4*a3*a1^5 + 192*a6^3*a5^5*x34^4*a3*a1^5 - 38*a6^2*a5^6*x34^4*a3*a1^5 + 8*a6^6*a5*x34^5*a3*a1^5 - 48*a6^5*a5^2*x34^5*a3*a1^5 - 72*a6^4*a5^3*x34^5*a3*a1^5 - 72*a6^3*a5^4*x34^5*a3*a1^5 - 48*a6^2*a5^5*x34^5*a3*a1^5 + 8*a6*a5^6*x34^5*a3*a1^5 + 8*a6^5*a5*x34^6*a3*a1^5 + 2*a6^4*a5^2*x34^6*a3*a1^5 + 40*a6^3*a5^3*x34^6*a3*a1^5 + 2*a6^2*a5^4*x34^6*a3*a1^5 + 8*a6*a5^5*x34^6*a3*a1^5 - 8*a6^6*a5^5*a3^2*a1^5 - 8*a6^5*a5^6*a3^2*a1^5 - 6*a6^6*a5^4*x34*a3^2*a1^5 + 144*a6^5*a5^5*x34*a3^2*a1^5 - 6*a6^4*a5^6*x34*a3^2*a1^5 + 68*a6^6*a5^3*x34^2*a3^2*a1^5 - 288*a6^5*a5^4*x34^2*a3^2*a1^5 - 288*a6^4*a5^5*x34^2*a3^2*a1^5 + 68*a6^3*a5^6*x34^2*a3^2*a1^5 - 100*a6^6*a5^2*x34^3*a3^2*a1^5 + 320*a6^5*a5^3*x34^3*a3^2*a1^5 + 228*a6^4*a5^4*x34^3*a3^2*a1^5 + 320*a6^3*a5^5*x34^3*a3^2*a1^5 - 100*a6^2*a5^6*x34^3*a3^2*a1^5 + 42*a6^6*a5*x34^4*a3^2*a1^5 - 120*a6^5*a5^2*x34^4*a3^2*a1^5 - 264*a6^4*a5^3*x34^4*a3^2*a1^5 - 264*a6^3*a5^4*x34^4*a3^2*a1^5 - 120*a6^2*a5^5*x34^4*a3^2*a1^5 + 42*a6*a5^6*x34^4*a3^2*a1^5 - 8*a6^6*x34^5*a3^2*a1^5 + 48*a6^5*a5*x34^5*a3^2*a1^5 + 12*a6^4*a5^2*x34^5*a3^2*a1^5 + 272*a6^3*a5^3*x34^5*a3^2*a1^5 + 12*a6^2*a5^4*x34^5*a3^2*a1^5 + 48*a6*a5^5*x34^5*a3^2*a1^5 - 8*a5^6*x34^5*a3^2*a1^5 - 8*a6^5*x34^6*a3^2*a1^5 + 2*a6^4*a5*x34^6*a3^2*a1^5 - 28*a6^3*a5^2*x34^6*a3^2*a1^5 - 28*a6^2*a5^3*x34^6*a3^2*a1^5 + 2*a6*a5^4*x34^6*a3^2*a1^5 - 8*a5^5*x34^6*a3^2*a1^5 - 4*a6^6*a5^4*a3^3*a1^5 + 96*a6^5*a5^5*a3^3*a1^5 - 4*a6^4*a5^6*a3^3*a1^5 + 88*a6^6*a5^3*x34*a3^3*a1^5 - 288*a6^5*a5^4*x34*a3^3*a1^5 - 288*a6^4*a5^5*x34*a3^3*a1^5 + 88*a6^3*a5^6*x34*a3^3*a1^5 - 180*a6^6*a5^2*x34^2*a3^3*a1^5 + 320*a6^5*a5^3*x34^2*a3^3*a1^5 + 552*a6^4*a5^4*x34^2*a3^3*a1^5 + 320*a6^3*a5^5*x34^2*a3^3*a1^5 - 180*a6^2*a5^6*x34^2*a3^3*a1^5 + 128*a6^6*a5*x34^3*a3^3*a1^5 - 128*a6^5*a5^2*x34^3*a3^3*a1^5 - 512*a6^4*a5^3*x34^3*a3^3*a1^5 - 512*a6^3*a5^4*x34^3*a3^3*a1^5 - 128*a6^2*a5^5*x34^3*a3^3*a1^5 + 128*a6*a5^6*x34^3*a3^3*a1^5 - 44*a6^6*x34^4*a3^3*a1^5 + 72*a6^5*a5*x34^4*a3^3*a1^5 + 66*a6^4*a5^2*x34^4*a3^3*a1^5 + 664*a6^3*a5^3*x34^4*a3^3*a1^5 + 66*a6^2*a5^4*x34^4*a3^3*a1^5 + 72*a6*a5^5*x34^4*a3^3*a1^5 - 44*a5^6*x34^4*a3^3*a1^5 - 36*a6^4*a5*x34^5*a3^3*a1^5 - 136*a6^3*a5^2*x34^5*a3^3*a1^5 - 136*a6^2*a5^3*x34^5*a3^3*a1^5 - 36*a6*a5^4*x34^5*a3^3*a1^5 - 4*a6^4*x34^6*a3^3*a1^5 + 40*a6^3*a5*x34^6*a3^3*a1^5 - 28*a6^2*a5^2*x34^6*a3^3*a1^5 + 40*a6*a5^3*x34^6*a3^3*a1^5 - 4*a5^4*x34^6*a3^3*a1^5 + 44*a6^6*a5^3*a3^4*a1^5 - 144*a6^5*a5^4*a3^4*a1^5 - 144*a6^4*a5^5*a3^4*a1^5 + 44*a6^3*a5^6*a3^4*a1^5 - 170*a6^6*a5^2*x34*a3^4*a1^5 + 160*a6^5*a5^3*x34*a3^4*a1^5 + 600*a6^4*a5^4*x34*a3^4*a1^5 + 160*a6^3*a5^5*x34*a3^4*a1^5 - 170*a6^2*a5^6*x34*a3^4*a1^5 + 214*a6^6*a5*x34^2*a3^4*a1^5 - 24*a6^5*a5^2*x34^2*a3^4*a1^5 - 576*a6^4*a5^3*x34^2*a3^4*a1^5 - 576*a6^3*a5^4*x34^2*a3^4*a1^5 - 24*a6^2*a5^5*x34^2*a3^4*a1^5 + 214*a6*a5^6*x34^2*a3^4*a1^5 - 100*a6^6*x34^3*a3^4*a1^5 - 80*a6^5*a5*x34^3*a3^4*a1^5 + 220*a6^4*a5^2*x34^3*a3^4*a1^5 + 640*a6^3*a5^3*x34^3*a3^4*a1^5 + 220*a6^2*a5^4*x34^3*a3^4*a1^5 - 80*a6*a5^5*x34^3*a3^4*a1^5 - 100*a5^6*x34^3*a3^4*a1^5 + 96*a6^5*x34^4*a3^4*a1^5 - 102*a6^4*a5*x34^4*a3^4*a1^5 - 224*a6^3*a5^2*x34^4*a3^4*a1^5 - 224*a6^2*a5^3*x34^4*a3^4*a1^5 - 102*a6*a5^4*x34^4*a3^4*a1^5 + 96*a5^5*x34^4*a3^4*a1^5 - 48*a6^4*x34^5*a3^4*a1^5 + 192*a6^3*a5*x34^5*a3^4*a1^5 - 168*a6^2*a5^2*x34^5*a3^4*a1^5 + 192*a6*a5^3*x34^5*a3^4*a1^5 - 48*a5^4*x34^5*a3^4*a1^5 - 4*a6^3*x34^6*a3^4*a1^5 + 2*a6^2*a5*x34^6*a3^4*a1^5 + 2*a6*a5^2*x34^6*a3^4*a1^5 - 4*a5^3*x34^6*a3^4*a1^5 - 68*a6^6*a5^2*a3^5*a1^5 + 64*a6^5*a5^3*a3^5*a1^5 + 240*a6^4*a5^4*a3^5*a1^5 + 64*a6^3*a5^5*a3^5*a1^5 - 68*a6^2*a5^6*a3^5*a1^5 + 180*a6^6*a5*x34*a3^5*a1^5 + 48*a6^5*a5^2*x34*a3^5*a1^5 - 384*a6^4*a5^3*x34*a3^5*a1^5 - 384*a6^3*a5^4*x34*a3^5*a1^5 + 48*a6^2*a5^5*x34*a3^5*a1^5 + 180*a6*a5^6*x34*a3^5*a1^5 - 124*a6^6*x34^2*a3^5*a1^5 - 312*a6^5*a5*x34^2*a3^5*a1^5 + 354*a6^4*a5^2*x34^2*a3^5*a1^5 + 88*a6^3*a5^3*x34^2*a3^5*a1^5 + 354*a6^2*a5^4*x34^2*a3^5*a1^5 - 312*a6*a5^5*x34^2*a3^5*a1^5 - 124*a5^6*x34^2*a3^5*a1^5 + 272*a6^5*x34^3*a3^5*a1^5 - 56*a6^4*a5*x34^3*a3^5*a1^5 - 64*a6^3*a5^2*x34^3*a3^5*a1^5 - 64*a6^2*a5^3*x34^3*a3^5*a1^5 - 56*a6*a5^4*x34^3*a3^5*a1^5 + 272*a5^5*x34^3*a3^5*a1^5 - 204*a6^4*x34^4*a3^5*a1^5 + 312*a6^3*a5*x34^4*a3^5*a1^5 - 420*a6^2*a5^2*x34^4*a3^5*a1^5 + 312*a6*a5^3*x34^4*a3^5*a1^5 - 204*a5^4*x34^4*a3^5*a1^5 + 24*a6^3*x34^5*a3^5*a1^5 + 12*a6^2*a5*x34^5*a3^5*a1^5 + 12*a6*a5^2*x34^5*a3^5*a1^5 + 24*a5^3*x34^5*a3^5*a1^5 - 8*a6^2*x34^6*a3^5*a1^5 + 8*a6*a5*x34^6*a3^5*a1^5 - 8*a5^2*x34^6*a3^5*a1^5 + 60*a6^6*a5*a3^6*a1^5 + 16*a6^5*a5^2*a3^6*a1^5 - 128*a6^4*a5^3*a3^6*a1^5 - 128*a6^3*a5^4*a3^6*a1^5 + 16*a6^2*a5^5*a3^6*a1^5 + 60*a6*a5^6*a3^6*a1^5 - 84*a6^6*x34*a3^6*a1^5 - 280*a6^5*a5*x34*a3^6*a1^5 + 266*a6^4*a5^2*x34*a3^6*a1^5 - 168*a6^3*a5^3*x34*a3^6*a1^5 + 266*a6^2*a5^4*x34*a3^6*a1^5 - 280*a6*a5^5*x34*a3^6*a1^5 - 84*a5^6*x34*a3^6*a1^5 + 352*a6^5*x34^2*a3^6*a1^5 + 56*a6^4*a5*x34^2*a3^6*a1^5 + 184*a6^3*a5^2*x34^2*a3^6*a1^5 + 184*a6^2*a5^3*x34^2*a3^6*a1^5 + 56*a6*a5^4*x34^2*a3^6*a1^5 + 352*a5^5*x34^2*a3^6*a1^5 - 420*a6^4*x34^3*a3^6*a1^5 + 168*a6^3*a5*x34^3*a3^6*a1^5 - 588*a6^2*a5^2*x34^3*a3^6*a1^5 + 168*a6*a5^3*x34^3*a3^6*a1^5 - 420*a5^4*x34^3*a3^6*a1^5 + 176*a6^3*x34^4*a3^6*a1^5 + 32*a6^2*a5*x34^4*a3^6*a1^5 + 32*a6*a5^2*x34^4*a3^6*a1^5 + 176*a5^3*x34^4*a3^6*a1^5 - 56*a6^2*x34^5*a3^6*a1^5 + 56*a6*a5*x34^5*a3^6*a1^5 - 56*a5^2*x34^5*a3^6*a1^5 - 24*a6^6*a3^7*a1^5 - 80*a6^5*a5*a3^7*a1^5 + 76*a6^4*a5^2*a3^7*a1^5 - 48*a6^3*a5^3*a3^7*a1^5 + 76*a6^2*a5^4*a3^7*a1^5 - 80*a6*a5^5*a3^7*a1^5 - 24*a5^6*a3^7*a1^5 + 224*a6^5*x34*a3^7*a1^5 + 64*a6^4*a5*x34*a3^7*a1^5 + 176*a6^3*a5^2*x34*a3^7*a1^5 + 176*a6^2*a5^3*x34*a3^7*a1^5 + 64*a6*a5^4*x34*a3^7*a1^5 + 224*a5^5*x34*a3^7*a1^5 - 456*a6^4*x34^2*a3^7*a1^5 - 48*a6^3*a5*x34^2*a3^7*a1^5 - 504*a6^2*a5^2*x34^2*a3^7*a1^5 - 48*a6*a5^3*x34^2*a3^7*a1^5 - 456*a5^4*x34^2*a3^7*a1^5 + 384*a6^3*x34^3*a3^7*a1^5 + 48*a6^2*a5*x34^3*a3^7*a1^5 + 48*a6*a5^2*x34^3*a3^7*a1^5 + 384*a5^3*x34^3*a3^7*a1^5 - 160*a6^2*x34^4*a3^7*a1^5 + 160*a6*a5*x34^4*a3^7*a1^5 - 160*a5^2*x34^4*a3^7*a1^5 + 56*a6^5*a3^8*a1^5 + 16*a6^4*a5*a3^8*a1^5 + 44*a6^3*a5^2*a3^8*a1^5 + 44*a6^2*a5^3*a3^8*a1^5 + 16*a6*a5^4*a3^8*a1^5 + 56*a5^5*a3^8*a1^5 - 252*a6^4*x34*a3^8*a1^5 - 72*a6^3*a5*x34*a3^8*a1^5 - 252*a6^2*a5^2*x34*a3^8*a1^5 - 72*a6*a5^3*x34*a3^8*a1^5 - 252*a5^4*x34*a3^8*a1^5 + 396*a6^3*x34^2*a3^8*a1^5 + 42*a6^2*a5*x34^2*a3^8*a1^5 + 42*a6*a5^2*x34^2*a3^8*a1^5 + 396*a5^3*x34^2*a3^8*a1^5 - 240*a6^2*x34^3*a3^8*a1^5 + 240*a6*a5*x34^3*a3^8*a1^5 - 240*a5^2*x34^3*a3^8*a1^5 - 56*a6^4*a3^9*a1^5 - 16*a6^3*a5*a3^9*a1^5 - 56*a6^2*a5^2*a3^9*a1^5 - 16*a6*a5^3*a3^9*a1^5 - 56*a5^4*a3^9*a1^5 + 200*a6^3*x34*a3^9*a1^5 + 20*a6^2*a5*x34*a3^9*a1^5 + 20*a6*a5^2*x34*a3^9*a1^5 + 200*a5^3*x34*a3^9*a1^5 - 200*a6^2*x34^2*a3^9*a1^5 + 200*a6*a5*x34^2*a3^9*a1^5 - 200*a5^2*x34^2*a3^9*a1^5 + 40*a6^3*a3^10*a1^5 + 4*a6^2*a5*a3^10*a1^5 + 4*a6*a5^2*a3^10*a1^5 + 40*a5^3*a3^10*a1^5 - 88*a6^2*x34*a3^10*a1^5 + 88*a6*a5*x34*a3^10*a1^5 - 88*a5^2*x34*a3^10*a1^5 - 16*a6^2*a3^11*a1^5 + 16*a6*a5*a3^11*a1^5 - 16*a5^2*a3^11*a1^5 + 8*a6^6*a5^5*x34*a2*a1^5 + 8*a6^5*a5^6*x34*a2*a1^5 + 2*a6^6*a5^4*x34^2*a2*a1^5 + 2*a6^4*a5^6*x34^2*a2*a1^5 + 40*a6^6*a5^3*x34^3*a2*a1^5 - 48*a6^5*a5^4*x34^3*a2*a1^5 - 48*a6^4*a5^5*x34^3*a2*a1^5 + 40*a6^3*a5^6*x34^3*a2*a1^5 + 2*a6^6*a5^2*x34^4*a2*a1^5 - 48*a6^5*a5^3*x34^4*a2*a1^5 + 108*a6^4*a5^4*x34^4*a2*a1^5 - 48*a6^3*a5^5*x34^4*a2*a1^5 + 2*a6^2*a5^6*x34^4*a2*a1^5 + 8*a6^6*a5*x34^5*a2*a1^5 - 48*a6^4*a5^3*x34^5*a2*a1^5 - 48*a6^3*a5^4*x34^5*a2*a1^5 + 8*a6*a5^6*x34^5*a2*a1^5 + 8*a6^5*a5*x34^6*a2*a1^5 + 2*a6^4*a5^2*x34^6*a2*a1^5 + 40*a6^3*a5^3*x34^6*a2*a1^5 + 2*a6^2*a5^4*x34^6*a2*a1^5 + 8*a6*a5^5*x34^6*a2*a1^5 + 16*a6^6*a5^5*a3*a2*a1^5 + 16*a6^5*a5^6*a3*a2*a1^5 + 4*a6^6*a5^4*x34*a3*a2*a1^5 - 144*a6^5*a5^5*x34*a3*a2*a1^5 + 4*a6^4*a5^6*x34*a3*a2*a1^5 + 72*a6^6*a5^3*x34^2*a3*a2*a1^5 - 24*a6^5*a5^4*x34^2*a3*a2*a1^5 - 24*a6^4*a5^5*x34^2*a3*a2*a1^5 + 72*a6^3*a5^6*x34^2*a3*a2*a1^5 - 40*a6^6*a5^2*x34^3*a3*a2*a1^5 - 352*a6^5*a5^3*x34^3*a3*a2*a1^5 + 576*a6^4*a5^4*x34^3*a3*a2*a1^5 - 352*a6^3*a5^5*x34^3*a3*a2*a1^5 - 40*a6^2*a5^6*x34^3*a3*a2*a1^5 + 40*a6^6*a5*x34^4*a3*a2*a1^5 + 120*a6^5*a5^2*x34^4*a3*a2*a1^5 - 96*a6^4*a5^3*x34^4*a3*a2*a1^5 - 96*a6^3*a5^4*x34^4*a3*a2*a1^5 + 120*a6^2*a5^5*x34^4*a3*a2*a1^5 + 40*a6*a5^6*x34^4*a3*a2*a1^5 + 8*a6^6*x34^5*a3*a2*a1^5 - 96*a6^5*a5*x34^5*a3*a2*a1^5 + 132*a6^4*a5^2*x34^5*a3*a2*a1^5 + 80*a6^3*a5^3*x34^5*a3*a2*a1^5 + 132*a6^2*a5^4*x34^5*a3*a2*a1^5 - 96*a6*a5^5*x34^5*a3*a2*a1^5 + 8*a5^6*x34^5*a3*a2*a1^5 + 8*a6^5*x34^6*a3*a2*a1^5 - 48*a6^3*a5^2*x34^6*a3*a2*a1^5 - 48*a6^2*a5^3*x34^6*a3*a2*a1^5 + 8*a5^5*x34^6*a3*a2*a1^5 + 4*a6^6*a5^4*a3^2*a2*a1^5 - 144*a6^5*a5^5*a3^2*a2*a1^5 + 4*a6^4*a5^6*a3^2*a2*a1^5 - 24*a6^6*a5^3*x34*a3^2*a2*a1^5 + 216*a6^5*a5^4*x34*a3^2*a2*a1^5 + 216*a6^4*a5^5*x34*a3^2*a2*a1^5 - 24*a6^3*a5^6*x34*a3^2*a2*a1^5 - 24*a6^6*a5^2*x34^2*a3^2*a2*a1^5 - 624*a6^5*a5^3*x34^2*a3^2*a2*a1^5 + 672*a6^4*a5^4*x34^2*a3^2*a2*a1^5 - 624*a6^3*a5^5*x34^2*a3^2*a2*a1^5 - 24*a6^2*a5^6*x34^2*a3^2*a2*a1^5 + 32*a6^6*a5*x34^3*a3^2*a2*a1^5 + 624*a6^5*a5^2*x34^3*a3^2*a2*a1^5 - 40*a6^4*a5^3*x34^3*a3^2*a2*a1^5 - 40*a6^3*a5^4*x34^3*a3^2*a2*a1^5 + 624*a6^2*a5^5*x34^3*a3^2*a2*a1^5 + 32*a6*a5^6*x34^3*a3^2*a2*a1^5 + 42*a6^6*x34^4*a3^2*a2*a1^5 - 480*a6^5*a5*x34^4*a3^2*a2*a1^5 + 222*a6^4*a5^2*x34^4*a3^2*a2*a1^5 - 336*a6^3*a5^3*x34^4*a3^2*a2*a1^5 + 222*a6^2*a5^4*x34^4*a3^2*a2*a1^5 - 480*a6*a5^5*x34^4*a3^2*a2*a1^5 + 42*a5^6*x34^4*a3^2*a2*a1^5 + 48*a6^5*x34^5*a3^2*a2*a1^5 + 120*a6^4*a5*x34^5*a3^2*a2*a1^5 - 144*a6^3*a5^2*x34^5*a3^2*a2*a1^5 - 144*a6^2*a5^3*x34^5*a3^2*a2*a1^5 + 120*a6*a5^4*x34^5*a3^2*a2*a1^5 + 48*a5^5*x34^5*a3^2*a2*a1^5 + 2*a6^4*x34^6*a3^2*a2*a1^5 - 48*a6^3*a5*x34^6*a3^2*a2*a1^5 + 108*a6^2*a5^2*x34^6*a3^2*a2*a1^5 - 48*a6*a5^3*x34^6*a3^2*a2*a1^5 + 2*a5^4*x34^6*a3^2*a2*a1^5 - 16*a6^6*a5^3*a3^3*a2*a1^5 + 144*a6^5*a5^4*a3^3*a2*a1^5 + 144*a6^4*a5^5*a3^3*a2*a1^5 - 16*a6^3*a5^6*a3^3*a2*a1^5 + 32*a6^6*a5^2*x34*a3^3*a2*a1^5 - 544*a6^5*a5^3*x34*a3^3*a2*a1^5 + 192*a6^4*a5^4*x34*a3^3*a2*a1^5 - 544*a6^3*a5^5*x34*a3^3*a2*a1^5 + 32*a6^2*a5^6*x34*a3^3*a2*a1^5 - 112*a6^6*a5*x34^2*a3^3*a2*a1^5 + 1296*a6^5*a5^2*x34^2*a3^3*a2*a1^5 - 160*a6^4*a5^3*x34^2*a3^3*a2*a1^5 - 160*a6^3*a5^4*x34^2*a3^3*a2*a1^5 + 1296*a6^2*a5^5*x34^2*a3^3*a2*a1^5 - 112*a6*a5^6*x34^2*a3^3*a2*a1^5 + 128*a6^6*x34^3*a3^3*a2*a1^5 - 960*a6^5*a5*x34^3*a3^3*a2*a1^5 - 528*a6^4*a5^2*x34^3*a3^3*a2*a1^5 - 96*a6^3*a5^3*x34^3*a3^3*a2*a1^5 - 528*a6^2*a5^4*x34^3*a3^3*a2*a1^5 - 960*a6*a5^5*x34^3*a3^3*a2*a1^5 + 128*a5^6*x34^3*a3^3*a2*a1^5 + 72*a6^5*x34^4*a3^3*a2*a1^5 + 744*a6^4*a5*x34^4*a3^3*a2*a1^5 - 136*a6^3*a5^2*x34^4*a3^3*a2*a1^5 - 136*a6^2*a5^3*x34^4*a3^3*a2*a1^5 + 744*a6*a5^4*x34^4*a3^3*a2*a1^5 + 72*a5^5*x34^4*a3^3*a2*a1^5 - 36*a6^4*x34^5*a3^3*a2*a1^5 - 448*a6^3*a5*x34^5*a3^3*a2*a1^5 + 792*a6^2*a5^2*x34^5*a3^3*a2*a1^5 - 448*a6*a5^3*x34^5*a3^3*a2*a1^5 - 36*a5^4*x34^5*a3^3*a2*a1^5 + 40*a6^3*x34^6*a3^3*a2*a1^5 - 48*a6^2*a5*x34^6*a3^3*a2*a1^5 - 48*a6*a5^2*x34^6*a3^3*a2*a1^5 + 40*a5^3*x34^6*a3^3*a2*a1^5 + 16*a6^6*a5^2*a3^4*a2*a1^5 - 272*a6^5*a5^3*a3^4*a2*a1^5 + 96*a6^4*a5^4*a3^4*a2*a1^5 - 272*a6^3*a5^5*a3^4*a2*a1^5 + 16*a6^2*a5^6*a3^4*a2*a1^5 - 200*a6^6*a5*x34*a3^4*a2*a1^5 + 1320*a6^5*a5^2*x34*a3^4*a2*a1^5 - 200*a6^4*a5^3*x34*a3^4*a2*a1^5 - 200*a6^3*a5^4*x34*a3^4*a2*a1^5 + 1320*a6^2*a5^5*x34*a3^4*a2*a1^5 - 200*a6*a5^6*x34*a3^4*a2*a1^5 + 214*a6^6*x34^2*a3^4*a2*a1^5 - 960*a6^5*a5*x34^2*a3^4*a2*a1^5 - 2034*a6^4*a5^2*x34^2*a3^4*a2*a1^5 + 1792*a6^3*a5^3*x34^2*a3^4*a2*a1^5 - 2034*a6^2*a5^4*x34^2*a3^4*a2*a1^5 - 960*a6*a5^5*x34^2*a3^4*a2*a1^5 + 214*a5^6*x34^2*a3^4*a2*a1^5 - 80*a6^5*x34^3*a3^4*a2*a1^5 + 1920*a6^4*a5*x34^3*a3^4*a2*a1^5 - 200*a6^3*a5^2*x34^3*a3^4*a2*a1^5 - 200*a6^2*a5^3*x34^3*a3^4*a2*a1^5 + 1920*a6*a5^4*x34^3*a3^4*a2*a1^5 - 80*a5^5*x34^3*a3^4*a2*a1^5 - 102*a6^4*x34^4*a3^4*a2*a1^5 - 1376*a6^3*a5*x34^4*a3^4*a2*a1^5 + 1932*a6^2*a5^2*x34^4*a3^4*a2*a1^5 - 1376*a6*a5^3*x34^4*a3^4*a2*a1^5 - 102*a5^4*x34^4*a3^4*a2*a1^5 + 192*a6^3*x34^5*a3^4*a2*a1^5 - 168*a6^2*a5*x34^5*a3^4*a2*a1^5 - 168*a6*a5^2*x34^5*a3^4*a2*a1^5 + 192*a5^3*x34^5*a3^4*a2*a1^5 + 2*a6^2*x34^6*a3^4*a2*a1^5 + 2*a5^2*x34^6*a3^4*a2*a1^5 - 80*a6^6*a5*a3^5*a2*a1^5 + 528*a6^5*a5^2*a3^5*a2*a1^5 - 80*a6^4*a5^3*a3^5*a2*a1^5 - 80*a6^3*a5^4*a3^5*a2*a1^5 + 528*a6^2*a5^5*a3^5*a2*a1^5 - 80*a6*a5^6*a3^5*a2*a1^5 + 180*a6^6*x34*a3^5*a2*a1^5 - 576*a6^5*a5*x34*a3^5*a2*a1^5 - 2124*a6^4*a5^2*x34*a3^5*a2*a1^5 + 2208*a6^3*a5^3*x34*a3^5*a2*a1^5 - 2124*a6^2*a5^4*x34*a3^5*a2*a1^5 - 576*a6*a5^5*x34*a3^5*a2*a1^5 + 180*a5^6*x34*a3^5*a2*a1^5 - 312*a6^5*x34^2*a3^5*a2*a1^5 + 2616*a6^4*a5*x34^2*a3^5*a2*a1^5 - 360*a6^3*a5^2*x34^2*a3^5*a2*a1^5 - 360*a6^2*a5^3*x34^2*a3^5*a2*a1^5 + 2616*a6*a5^4*x34^2*a3^5*a2*a1^5 - 312*a5^5*x34^2*a3^5*a2*a1^5 - 56*a6^4*x34^3*a3^5*a2*a1^5 - 2144*a6^3*a5*x34^3*a3^5*a2*a1^5 + 2112*a6^2*a5^2*x34^3*a3^5*a2*a1^5 - 2144*a6*a5^3*x34^3*a3^5*a2*a1^5 - 56*a5^4*x34^3*a3^5*a2*a1^5 + 312*a6^3*x34^4*a3^5*a2*a1^5 + 312*a5^3*x34^4*a3^5*a2*a1^5 + 12*a6^2*x34^5*a3^5*a2*a1^5 - 144*a6*a5*x34^5*a3^5*a2*a1^5 + 12*a5^2*x34^5*a3^5*a2*a1^5 + 8*a6*x34^6*a3^5*a2*a1^5 + 8*a5*x34^6*a3^5*a2*a1^5 + 60*a6^6*a3^6*a2*a1^5 - 192*a6^5*a5*a3^6*a2*a1^5 - 708*a6^4*a5^2*a3^6*a2*a1^5 + 736*a6^3*a5^3*a3^6*a2*a1^5 - 708*a6^2*a5^4*a3^6*a2*a1^5 - 192*a6*a5^5*a3^6*a2*a1^5 + 60*a5^6*a3^6*a2*a1^5 - 280*a6^5*x34*a3^6*a2*a1^5 + 1848*a6^4*a5*x34*a3^6*a2*a1^5 - 280*a6^3*a5^2*x34*a3^6*a2*a1^5 - 280*a6^2*a5^3*x34*a3^6*a2*a1^5 + 1848*a6*a5^4*x34*a3^6*a2*a1^5 - 280*a5^5*x34*a3^6*a2*a1^5 + 56*a6^4*x34^2*a3^6*a2*a1^5 - 1984*a6^3*a5*x34^2*a3^6*a2*a1^5 + 1152*a6^2*a5^2*x34^2*a3^6*a2*a1^5 - 1984*a6*a5^3*x34^2*a3^6*a2*a1^5 + 56*a5^4*x34^2*a3^6*a2*a1^5 + 168*a6^3*x34^3*a3^6*a2*a1^5 + 672*a6^2*a5*x34^3*a3^6*a2*a1^5 + 672*a6*a5^2*x34^3*a3^6*a2*a1^5 + 168*a5^3*x34^3*a3^6*a2*a1^5 + 32*a6^2*x34^4*a3^6*a2*a1^5 - 720*a6*a5*x34^4*a3^6*a2*a1^5 + 32*a5^2*x34^4*a3^6*a2*a1^5 + 56*a6*x34^5*a3^6*a2*a1^5 + 56*a5*x34^5*a3^6*a2*a1^5 - 80*a6^5*a3^7*a2*a1^5 + 528*a6^4*a5*a3^7*a2*a1^5 - 80*a6^3*a5^2*a3^7*a2*a1^5 - 80*a6^2*a5^3*a3^7*a2*a1^5 + 528*a6*a5^4*a3^7*a2*a1^5 - 80*a5^5*a3^7*a2*a1^5 + 64*a6^4*x34*a3^7*a2*a1^5 - 1088*a6^3*a5*x34*a3^7*a2*a1^5 + 384*a6^2*a5^2*x34*a3^7*a2*a1^5 - 1088*a6*a5^3*x34*a3^7*a2*a1^5 + 64*a5^4*x34*a3^7*a2*a1^5 - 48*a6^3*x34^2*a3^7*a2*a1^5 + 1056*a6^2*a5*x34^2*a3^7*a2*a1^5 + 1056*a6*a5^2*x34^2*a3^7*a2*a1^5 - 48*a5^3*x34^2*a3^7*a2*a1^5 + 48*a6^2*x34^3*a3^7*a2*a1^5 - 1440*a6*a5*x34^3*a3^7*a2*a1^5 + 48*a5^2*x34^3*a3^7*a2*a1^5 + 160*a6*x34^4*a3^7*a2*a1^5 + 160*a5*x34^4*a3^7*a2*a1^5 + 16*a6^4*a3^8*a2*a1^5 - 272*a6^3*a5*a3^8*a2*a1^5 + 96*a6^2*a5^2*a3^8*a2*a1^5 - 272*a6*a5^3*a3^8*a2*a1^5 + 16*a5^4*a3^8*a2*a1^5 - 72*a6^3*x34*a3^8*a2*a1^5 + 648*a6^2*a5*x34*a3^8*a2*a1^5 + 648*a6*a5^2*x34*a3^8*a2*a1^5 - 72*a5^3*x34*a3^8*a2*a1^5 + 42*a6^2*x34^2*a3^8*a2*a1^5 - 1440*a6*a5*x34^2*a3^8*a2*a1^5 + 42*a5^2*x34^2*a3^8*a2*a1^5 + 240*a6*x34^3*a3^8*a2*a1^5 + 240*a5*x34^3*a3^8*a2*a1^5 - 16*a6^3*a3^9*a2*a1^5 + 144*a6^2*a5*a3^9*a2*a1^5 + 144*a6*a5^2*a3^9*a2*a1^5 - 16*a5^3*a3^9*a2*a1^5 + 20*a6^2*x34*a3^9*a2*a1^5 - 720*a6*a5*x34*a3^9*a2*a1^5 + 20*a5^2*x34*a3^9*a2*a1^5 + 200*a6*x34^2*a3^9*a2*a1^5 + 200*a5*x34^2*a3^9*a2*a1^5 + 4*a6^2*a3^10*a2*a1^5 - 144*a6*a5*a3^10*a2*a1^5 + 4*a5^2*a3^10*a2*a1^5 + 88*a6*x34*a3^10*a2*a1^5 + 88*a5*x34*a3^10*a2*a1^5 + 16*a6*a3^11*a2*a1^5 + 16*a5*a3^11*a2*a1^5 - 8*a6^6*a5^5*a2^2*a1^5 - 8*a6^5*a5^6*a2^2*a1^5 + 2*a6^6*a5^4*x34*a2^2*a1^5 + 2*a6^4*a5^6*x34*a2^2*a1^5 - 28*a6^6*a5^3*x34^2*a2^2*a1^5 - 28*a6^3*a5^6*x34^2*a2^2*a1^5 - 28*a6^6*a5^2*x34^3*a2^2*a1^5 + 32*a6^5*a5^3*x34^3*a2^2*a1^5 + 36*a6^4*a5^4*x34^3*a2^2*a1^5 + 32*a6^3*a5^5*x34^3*a2^2*a1^5 - 28*a6^2*a5^6*x34^3*a2^2*a1^5 + 2*a6^6*a5*x34^4*a2^2*a1^5 + 36*a6^4*a5^3*x34^4*a2^2*a1^5 + 36*a6^3*a5^4*x34^4*a2^2*a1^5 + 2*a6*a5^6*x34^4*a2^2*a1^5 - 8*a6^6*x34^5*a2^2*a1^5 + 32*a6^3*a5^3*x34^5*a2^2*a1^5 - 8*a5^6*x34^5*a2^2*a1^5 - 8*a6^5*x34^6*a2^2*a1^5 + 2*a6^4*a5*x34^6*a2^2*a1^5 - 28*a6^3*a5^2*x34^6*a2^2*a1^5 - 28*a6^2*a5^3*x34^6*a2^2*a1^5 + 2*a6*a5^4*x34^6*a2^2*a1^5 - 8*a5^5*x34^6*a2^2*a1^5 + 4*a6^6*a5^4*a3*a2^2*a1^5 + 4*a6^4*a5^6*a3*a2^2*a1^5 - 104*a6^6*a5^3*x34*a3*a2^2*a1^5 + 120*a6^5*a5^4*x34*a3*a2^2*a1^5 + 120*a6^4*a5^5*x34*a3*a2^2*a1^5 - 104*a6^3*a5^6*x34*a3*a2^2*a1^5 + 24*a6^6*a5^2*x34^2*a3*a2^2*a1^5 + 240*a6^5*a5^3*x34^2*a3*a2^2*a1^5 - 300*a6^4*a5^4*x34^2*a3*a2^2*a1^5 + 240*a6^3*a5^5*x34^2*a3*a2^2*a1^5 + 24*a6^2*a5^6*x34^2*a3*a2^2*a1^5 - 40*a6^6*a5*x34^3*a3*a2^2*a1^5 + 144*a6^5*a5^2*x34^3*a3*a2^2*a1^5 + 8*a6^4*a5^3*x34^3*a3*a2^2*a1^5 + 8*a6^3*a5^4*x34^3*a3*a2^2*a1^5 + 144*a6^2*a5^5*x34^3*a3*a2^2*a1^5 - 40*a6*a5^6*x34^3*a3*a2^2*a1^5 - 38*a6^6*x34^4*a3*a2^2*a1^5 + 120*a6^5*a5*x34^4*a3*a2^2*a1^5 - 408*a6^4*a5^2*x34^4*a3*a2^2*a1^5 + 24*a6^3*a5^3*x34^4*a3*a2^2*a1^5 - 408*a6^2*a5^4*x34^4*a3*a2^2*a1^5 + 120*a6*a5^5*x34^4*a3*a2^2*a1^5 - 38*a5^6*x34^4*a3*a2^2*a1^5 - 48*a6^5*x34^5*a3*a2^2*a1^5 + 132*a6^4*a5*x34^5*a3*a2^2*a1^5 - 24*a6^3*a5^2*x34^5*a3*a2^2*a1^5 - 24*a6^2*a5^3*x34^5*a3*a2^2*a1^5 + 132*a6*a5^4*x34^5*a3*a2^2*a1^5 - 48*a5^5*x34^5*a3*a2^2*a1^5 + 2*a6^4*x34^6*a3*a2^2*a1^5 - 48*a6^3*a5*x34^6*a3*a2^2*a1^5 + 108*a6^2*a5^2*x34^6*a3*a2^2*a1^5 - 48*a6*a5^3*x34^6*a3*a2^2*a1^5 + 2*a5^4*x34^6*a3*a2^2*a1^5 - 104*a6^6*a5^3*a3^2*a2^2*a1^5 + 120*a6^5*a5^4*a3^2*a2^2*a1^5 + 120*a6^4*a5^5*a3^2*a2^2*a1^5 - 104*a6^3*a5^6*a3^2*a2^2*a1^5 + 240*a6^6*a5^2*x34*a3^2*a2^2*a1^5 + 528*a6^5*a5^3*x34*a3^2*a2^2*a1^5 - 1116*a6^4*a5^4*x34*a3^2*a2^2*a1^5 + 528*a6^3*a5^5*x34*a3^2*a2^2*a1^5 + 240*a6^2*a5^6*x34*a3^2*a2^2*a1^5 - 24*a6^6*a5*x34^2*a3^2*a2^2*a1^5 - 864*a6^5*a5^2*x34^2*a3^2*a2^2*a1^5 + 564*a6^4*a5^3*x34^2*a3^2*a2^2*a1^5 + 564*a6^3*a5^4*x34^2*a3^2*a2^2*a1^5 - 864*a6^2*a5^5*x34^2*a3^2*a2^2*a1^5 - 24*a6*a5^6*x34^2*a3^2*a2^2*a1^5 - 100*a6^6*x34^3*a3^2*a2^2*a1^5 + 624*a6^5*a5*x34^3*a3^2*a2^2*a1^5 - 876*a6^4*a5^2*x34^3*a3^2*a2^2*a1^5 - 992*a6^3*a5^3*x34^3*a3^2*a2^2*a1^5 - 876*a6^2*a5^4*x34^3*a3^2*a2^2*a1^5 + 624*a6*a5^5*x34^3*a3^2*a2^2*a1^5 - 100*a5^6*x34^3*a3^2*a2^2*a1^5 - 120*a6^5*x34^4*a3^2*a2^2*a1^5 + 222*a6^4*a5*x34^4*a3^2*a2^2*a1^5 + 1056*a6^3*a5^2*x34^4*a3^2*a2^2*a1^5 + 1056*a6^2*a5^3*x34^4*a3^2*a2^2*a1^5 + 222*a6*a5^4*x34^4*a3^2*a2^2*a1^5 - 120*a5^5*x34^4*a3^2*a2^2*a1^5 + 12*a6^4*x34^5*a3^2*a2^2*a1^5 - 144*a6^3*a5*x34^5*a3^2*a2^2*a1^5 - 648*a6^2*a5^2*x34^5*a3^2*a2^2*a1^5 - 144*a6*a5^3*x34^5*a3^2*a2^2*a1^5 + 12*a5^4*x34^5*a3^2*a2^2*a1^5 - 28*a6^3*x34^6*a3^2*a2^2*a1^5 + 108*a6^2*a5*x34^6*a3^2*a2^2*a1^5 + 108*a6*a5^2*x34^6*a3^2*a2^2*a1^5 - 28*a5^3*x34^6*a3^2*a2^2*a1^5 + 160*a6^6*a5^2*a3^3*a2^2*a1^5 + 352*a6^5*a5^3*a3^3*a2^2*a1^5 - 744*a6^4*a5^4*a3^3*a2^2*a1^5 + 352*a6^3*a5^5*a3^3*a2^2*a1^5 + 160*a6^2*a5^6*a3^3*a2^2*a1^5 + 32*a6^6*a5*x34*a3^3*a2^2*a1^5 - 2016*a6^5*a5^2*x34*a3^3*a2^2*a1^5 + 1112*a6^4*a5^3*x34*a3^3*a2^2*a1^5 + 1112*a6^3*a5^4*x34*a3^3*a2^2*a1^5 - 2016*a6^2*a5^5*x34*a3^3*a2^2*a1^5 + 32*a6*a5^6*x34*a3^3*a2^2*a1^5 - 180*a6^6*x34^2*a3^3*a2^2*a1^5 + 1296*a6^5*a5*x34^2*a3^3*a2^2*a1^5 + 576*a6^4*a5^2*x34^2*a3^3*a2^2*a1^5 - 3568*a6^3*a5^3*x34^2*a3^3*a2^2*a1^5 + 576*a6^2*a5^4*x34^2*a3^3*a2^2*a1^5 + 1296*a6*a5^5*x34^2*a3^3*a2^2*a1^5 - 180*a5^6*x34^2*a3^3*a2^2*a1^5 - 128*a6^5*x34^3*a3^3*a2^2*a1^5 - 528*a6^4*a5*x34^3*a3^3*a2^2*a1^5 + 3136*a6^3*a5^2*x34^3*a3^3*a2^2*a1^5 + 3136*a6^2*a5^3*x34^3*a3^3*a2^2*a1^5 - 528*a6*a5^4*x34^3*a3^3*a2^2*a1^5 - 128*a5^5*x34^3*a3^3*a2^2*a1^5 + 66*a6^4*x34^4*a3^3*a2^2*a1^5 - 136*a6^3*a5*x34^4*a3^3*a2^2*a1^5 - 4104*a6^2*a5^2*x34^4*a3^3*a2^2*a1^5 - 136*a6*a5^3*x34^4*a3^3*a2^2*a1^5 + 66*a5^4*x34^4*a3^3*a2^2*a1^5 - 136*a6^3*x34^5*a3^3*a2^2*a1^5 + 792*a6^2*a5*x34^5*a3^3*a2^2*a1^5 + 792*a6*a5^2*x34^5*a3^3*a2^2*a1^5 - 136*a5^3*x34^5*a3^3*a2^2*a1^5 - 28*a6^2*x34^6*a3^3*a2^2*a1^5 - 48*a6*a5*x34^6*a3^3*a2^2*a1^5 - 28*a5^2*x34^6*a3^3*a2^2*a1^5 + 16*a6^6*a5*a3^4*a2^2*a1^5 - 1008*a6^5*a5^2*a3^4*a2^2*a1^5 + 556*a6^4*a5^3*a3^4*a2^2*a1^5 + 556*a6^3*a5^4*a3^4*a2^2*a1^5 - 1008*a6^2*a5^5*a3^4*a2^2*a1^5 + 16*a6*a5^6*a3^4*a2^2*a1^5 - 170*a6^6*x34*a3^4*a2^2*a1^5 + 1320*a6^5*a5*x34*a3^4*a2^2*a1^5 + 1740*a6^4*a5^2*x34*a3^4*a2^2*a1^5 - 4360*a6^3*a5^3*x34*a3^4*a2^2*a1^5 + 1740*a6^2*a5^4*x34*a3^4*a2^2*a1^5 + 1320*a6*a5^5*x34*a3^4*a2^2*a1^5 - 170*a5^6*x34*a3^4*a2^2*a1^5 - 24*a6^5*x34^2*a3^4*a2^2*a1^5 - 2034*a6^4*a5*x34^2*a3^4*a2^2*a1^5 + 4008*a6^3*a5^2*x34^2*a3^4*a2^2*a1^5 + 4008*a6^2*a5^3*x34^2*a3^4*a2^2*a1^5 - 2034*a6*a5^4*x34^2*a3^4*a2^2*a1^5 - 24*a5^5*x34^2*a3^4*a2^2*a1^5 + 220*a6^4*x34^3*a3^4*a2^2*a1^5 - 200*a6^3*a5*x34^3*a3^4*a2^2*a1^5 - 7020*a6^2*a5^2*x34^3*a3^4*a2^2*a1^5 - 200*a6*a5^3*x34^3*a3^4*a2^2*a1^5 + 220*a5^4*x34^3*a3^4*a2^2*a1^5 - 224*a6^3*x34^4*a3^4*a2^2*a1^5 + 1932*a6^2*a5*x34^4*a3^4*a2^2*a1^5 + 1932*a6*a5^2*x34^4*a3^4*a2^2*a1^5 - 224*a5^3*x34^4*a3^4*a2^2*a1^5 - 168*a6^2*x34^5*a3^4*a2^2*a1^5 - 168*a6*a5*x34^5*a3^4*a2^2*a1^5 - 168*a5^2*x34^5*a3^4*a2^2*a1^5 + 2*a6*x34^6*a3^4*a2^2*a1^5 + 2*a5*x34^6*a3^4*a2^2*a1^5 - 68*a6^6*a3^5*a2^2*a1^5 + 528*a6^5*a5*a3^5*a2^2*a1^5 + 696*a6^4*a5^2*a3^5*a2^2*a1^5 - 1744*a6^3*a5^3*a3^5*a2^2*a1^5 + 696*a6^2*a5^4*a3^5*a2^2*a1^5 + 528*a6*a5^5*a3^5*a2^2*a1^5 - 68*a5^6*a3^5*a2^2*a1^5 + 48*a6^5*x34*a3^5*a2^2*a1^5 - 2124*a6^4*a5*x34*a3^5*a2^2*a1^5 + 2928*a6^3*a5^2*x34*a3^5*a2^2*a1^5 + 2928*a6^2*a5^3*x34*a3^5*a2^2*a1^5 - 2124*a6*a5^4*x34*a3^5*a2^2*a1^5 + 48*a5^5*x34*a3^5*a2^2*a1^5 + 354*a6^4*x34^2*a3^5*a2^2*a1^5 - 360*a6^3*a5*x34^2*a3^5*a2^2*a1^5 - 5832*a6^2*a5^2*x34^2*a3^5*a2^2*a1^5 - 360*a6*a5^3*x34^2*a3^5*a2^2*a1^5 + 354*a5^4*x34^2*a3^5*a2^2*a1^5 - 64*a6^3*x34^3*a3^5*a2^2*a1^5 + 2112*a6^2*a5*x34^3*a3^5*a2^2*a1^5 + 2112*a6*a5^2*x34^3*a3^5*a2^2*a1^5 - 64*a5^3*x34^3*a3^5*a2^2*a1^5 - 420*a6^2*x34^4*a3^5*a2^2*a1^5 - 420*a5^2*x34^4*a3^5*a2^2*a1^5 + 12*a6*x34^5*a3^5*a2^2*a1^5 + 12*a5*x34^5*a3^5*a2^2*a1^5 - 8*x34^6*a3^5*a2^2*a1^5 + 16*a6^5*a3^6*a2^2*a1^5 - 708*a6^4*a5*a3^6*a2^2*a1^5 + 976*a6^3*a5^2*a3^6*a2^2*a1^5 + 976*a6^2*a5^3*a3^6*a2^2*a1^5 - 708*a6*a5^4*a3^6*a2^2*a1^5 + 16*a5^5*a3^6*a2^2*a1^5 + 266*a6^4*x34*a3^6*a2^2*a1^5 - 280*a6^3*a5*x34*a3^6*a2^2*a1^5 - 3024*a6^2*a5^2*x34*a3^6*a2^2*a1^5 - 280*a6*a5^3*x34*a3^6*a2^2*a1^5 + 266*a5^4*x34*a3^6*a2^2*a1^5 + 184*a6^3*x34^2*a3^6*a2^2*a1^5 + 1152*a6^2*a5*x34^2*a3^6*a2^2*a1^5 + 1152*a6*a5^2*x34^2*a3^6*a2^2*a1^5 + 184*a5^3*x34^2*a3^6*a2^2*a1^5 - 588*a6^2*x34^3*a3^6*a2^2*a1^5 + 672*a6*a5*x34^3*a3^6*a2^2*a1^5 - 588*a5^2*x34^3*a3^6*a2^2*a1^5 + 32*a6*x34^4*a3^6*a2^2*a1^5 + 32*a5*x34^4*a3^6*a2^2*a1^5 - 56*x34^5*a3^6*a2^2*a1^5 + 76*a6^4*a3^7*a2^2*a1^5 - 80*a6^3*a5*a3^7*a2^2*a1^5 - 864*a6^2*a5^2*a3^7*a2^2*a1^5 - 80*a6*a5^3*a3^7*a2^2*a1^5 + 76*a5^4*a3^7*a2^2*a1^5 + 176*a6^3*x34*a3^7*a2^2*a1^5 + 384*a6^2*a5*x34*a3^7*a2^2*a1^5 + 384*a6*a5^2*x34*a3^7*a2^2*a1^5 + 176*a5^3*x34*a3^7*a2^2*a1^5 - 504*a6^2*x34^2*a3^7*a2^2*a1^5 + 1056*a6*a5*x34^2*a3^7*a2^2*a1^5 - 504*a5^2*x34^2*a3^7*a2^2*a1^5 + 48*a6*x34^3*a3^7*a2^2*a1^5 + 48*a5*x34^3*a3^7*a2^2*a1^5 - 160*x34^4*a3^7*a2^2*a1^5 + 44*a6^3*a3^8*a2^2*a1^5 + 96*a6^2*a5*a3^8*a2^2*a1^5 + 96*a6*a5^2*a3^8*a2^2*a1^5 + 44*a5^3*a3^8*a2^2*a1^5 - 252*a6^2*x34*a3^8*a2^2*a1^5 + 648*a6*a5*x34*a3^8*a2^2*a1^5 - 252*a5^2*x34*a3^8*a2^2*a1^5 + 42*a6*x34^2*a3^8*a2^2*a1^5 + 42*a5*x34^2*a3^8*a2^2*a1^5 - 240*x34^3*a3^8*a2^2*a1^5 - 56*a6^2*a3^9*a2^2*a1^5 + 144*a6*a5*a3^9*a2^2*a1^5 - 56*a5^2*a3^9*a2^2*a1^5 + 20*a6*x34*a3^9*a2^2*a1^5 + 20*a5*x34*a3^9*a2^2*a1^5 - 200*x34^2*a3^9*a2^2*a1^5 + 4*a6*a3^10*a2^2*a1^5 + 4*a5*a3^10*a2^2*a1^5 - 88*x34*a3^10*a2^2*a1^5 - 16*a3^11*a2^2*a1^5 - 4*a6^6*a5^4*a2^3*a1^5 + 48*a6^5*a5^5*a2^3*a1^5 - 4*a6^4*a5^6*a2^3*a1^5 + 40*a6^6*a5^3*x34*a2^3*a1^5 - 48*a6^5*a5^4*x34*a2^3*a1^5 - 48*a6^4*a5^5*x34*a2^3*a1^5 + 40*a6^3*a5^6*x34*a2^3*a1^5 - 28*a6^6*a5^2*x34^2*a2^3*a1^5 + 32*a6^5*a5^3*x34^2*a2^3*a1^5 + 36*a6^4*a5^4*x34^2*a2^3*a1^5 + 32*a6^3*a5^5*x34^2*a2^3*a1^5 - 28*a6^2*a5^6*x34^2*a2^3*a1^5 + 40*a6^6*a5*x34^3*a2^3*a1^5 + 32*a6^5*a5^2*x34^3*a2^3*a1^5 - 96*a6^4*a5^3*x34^3*a2^3*a1^5 - 96*a6^3*a5^4*x34^3*a2^3*a1^5 + 32*a6^2*a5^5*x34^3*a2^3*a1^5 + 40*a6*a5^6*x34^3*a2^3*a1^5 - 4*a6^6*x34^4*a2^3*a1^5 - 48*a6^5*a5*x34^4*a2^3*a1^5 + 36*a6^4*a5^2*x34^4*a2^3*a1^5 - 96*a6^3*a5^3*x34^4*a2^3*a1^5 + 36*a6^2*a5^4*x34^4*a2^3*a1^5 - 48*a6*a5^5*x34^4*a2^3*a1^5 - 4*a5^6*x34^4*a2^3*a1^5 + 48*a6^5*x34^5*a2^3*a1^5 - 48*a6^4*a5*x34^5*a2^3*a1^5 + 32*a6^3*a5^2*x34^5*a2^3*a1^5 + 32*a6^2*a5^3*x34^5*a2^3*a1^5 - 48*a6*a5^4*x34^5*a2^3*a1^5 + 48*a5^5*x34^5*a2^3*a1^5 - 4*a6^4*x34^6*a2^3*a1^5 + 40*a6^3*a5*x34^6*a2^3*a1^5 - 28*a6^2*a5^2*x34^6*a2^3*a1^5 + 40*a6*a5^3*x34^6*a2^3*a1^5 - 4*a5^4*x34^6*a2^3*a1^5 + 80*a6^6*a5^3*a3*a2^3*a1^5 - 96*a6^5*a5^4*a3*a2^3*a1^5 - 96*a6^4*a5^5*a3*a2^3*a1^5 + 80*a6^3*a5^6*a3*a2^3*a1^5 - 104*a6^6*a5^2*x34*a3*a2^3*a1^5 - 96*a6^5*a5^3*x34*a3*a2^3*a1^5 + 216*a6^4*a5^4*x34*a3*a2^3*a1^5 - 96*a6^3*a5^5*x34*a3*a2^3*a1^5 - 104*a6^2*a5^6*x34*a3*a2^3*a1^5 + 72*a6^6*a5*x34^2*a3*a2^3*a1^5 + 240*a6^5*a5^2*x34^2*a3*a2^3*a1^5 - 424*a6^4*a5^3*x34^2*a3*a2^3*a1^5 - 424*a6^3*a5^4*x34^2*a3*a2^3*a1^5 + 240*a6^2*a5^5*x34^2*a3*a2^3*a1^5 + 72*a6*a5^6*x34^2*a3*a2^3*a1^5 + 24*a6^6*x34^3*a3*a2^3*a1^5 - 352*a6^5*a5*x34^3*a3*a2^3*a1^5 + 8*a6^4*a5^2*x34^3*a3*a2^3*a1^5 + 864*a6^3*a5^3*x34^3*a3*a2^3*a1^5 + 8*a6^2*a5^4*x34^3*a3*a2^3*a1^5 - 352*a6*a5^5*x34^3*a3*a2^3*a1^5 + 24*a5^6*x34^3*a3*a2^3*a1^5 + 192*a6^5*x34^4*a3*a2^3*a1^5 - 96*a6^4*a5*x34^4*a3*a2^3*a1^5 + 24*a6^3*a5^2*x34^4*a3*a2^3*a1^5 + 24*a6^2*a5^3*x34^4*a3*a2^3*a1^5 - 96*a6*a5^4*x34^4*a3*a2^3*a1^5 + 192*a5^5*x34^4*a3*a2^3*a1^5 - 72*a6^4*x34^5*a3*a2^3*a1^5 + 80*a6^3*a5*x34^5*a3*a2^3*a1^5 - 24*a6^2*a5^2*x34^5*a3*a2^3*a1^5 + 80*a6*a5^3*x34^5*a3*a2^3*a1^5 - 72*a5^4*x34^5*a3*a2^3*a1^5 + 40*a6^3*x34^6*a3*a2^3*a1^5 - 48*a6^2*a5*x34^6*a3*a2^3*a1^5 - 48*a6*a5^2*x34^6*a3*a2^3*a1^5 + 40*a5^3*x34^6*a3*a2^3*a1^5 - 104*a6^6*a5^2*a3^2*a2^3*a1^5 - 96*a6^5*a5^3*a3^2*a2^3*a1^5 + 216*a6^4*a5^4*a3^2*a2^3*a1^5 - 96*a6^3*a5^5*a3^2*a2^3*a1^5 - 104*a6^2*a5^6*a3^2*a2^3*a1^5 - 24*a6^6*a5*x34*a3^2*a2^3*a1^5 + 528*a6^5*a5^2*x34*a3^2*a2^3*a1^5 - 696*a6^4*a5^3*x34*a3^2*a2^3*a1^5 - 696*a6^3*a5^4*x34*a3^2*a2^3*a1^5 + 528*a6^2*a5^5*x34*a3^2*a2^3*a1^5 - 24*a6*a5^6*x34*a3^2*a2^3*a1^5 + 68*a6^6*x34^2*a3^2*a2^3*a1^5 - 624*a6^5*a5*x34^2*a3^2*a2^3*a1^5 + 564*a6^4*a5^2*x34^2*a3^2*a2^3*a1^5 + 2400*a6^3*a5^3*x34^2*a3^2*a2^3*a1^5 + 564*a6^2*a5^4*x34^2*a3^2*a2^3*a1^5 - 624*a6*a5^5*x34^2*a3^2*a2^3*a1^5 + 68*a5^6*x34^2*a3^2*a2^3*a1^5 + 320*a6^5*x34^3*a3^2*a2^3*a1^5 - 40*a6^4*a5*x34^3*a3^2*a2^3*a1^5 - 992*a6^3*a5^2*x34^3*a3^2*a2^3*a1^5 - 992*a6^2*a5^3*x34^3*a3^2*a2^3*a1^5 - 40*a6*a5^4*x34^3*a3^2*a2^3*a1^5 + 320*a5^5*x34^3*a3^2*a2^3*a1^5 - 264*a6^4*x34^4*a3^2*a2^3*a1^5 - 336*a6^3*a5*x34^4*a3^2*a2^3*a1^5 + 1056*a6^2*a5^2*x34^4*a3^2*a2^3*a1^5 - 336*a6*a5^3*x34^4*a3^2*a2^3*a1^5 - 264*a5^4*x34^4*a3^2*a2^3*a1^5 + 272*a6^3*x34^5*a3^2*a2^3*a1^5 - 144*a6^2*a5*x34^5*a3^2*a2^3*a1^5 - 144*a6*a5^2*x34^5*a3^2*a2^3*a1^5 + 272*a5^3*x34^5*a3^2*a2^3*a1^5 - 28*a6^2*x34^6*a3^2*a2^3*a1^5 - 48*a6*a5*x34^6*a3^2*a2^3*a1^5 - 28*a5^2*x34^6*a3^2*a2^3*a1^5 - 16*a6^6*a5*a3^3*a2^3*a1^5 + 352*a6^5*a5^2*a3^3*a2^3*a1^5 - 464*a6^4*a5^3*a3^3*a2^3*a1^5 - 464*a6^3*a5^4*a3^3*a2^3*a1^5 + 352*a6^2*a5^5*a3^3*a2^3*a1^5 - 16*a6*a5^6*a3^3*a2^3*a1^5 + 88*a6^6*x34*a3^3*a2^3*a1^5 - 544*a6^5*a5*x34*a3^3*a2^3*a1^5 + 1112*a6^4*a5^2*x34*a3^3*a2^3*a1^5 + 3072*a6^3*a5^3*x34*a3^3*a2^3*a1^5 + 1112*a6^2*a5^4*x34*a3^3*a2^3*a1^5 - 544*a6*a5^5*x34*a3^3*a2^3*a1^5 + 88*a5^6*x34*a3^3*a2^3*a1^5 + 320*a6^5*x34^2*a3^3*a2^3*a1^5 - 160*a6^4*a5*x34^2*a3^3*a2^3*a1^5 - 3568*a6^3*a5^2*x34^2*a3^3*a2^3*a1^5 - 3568*a6^2*a5^3*x34^2*a3^3*a2^3*a1^5 - 160*a6*a5^4*x34^2*a3^3*a2^3*a1^5 + 320*a5^5*x34^2*a3^3*a2^3*a1^5 - 512*a6^4*x34^3*a3^3*a2^3*a1^5 - 96*a6^3*a5*x34^3*a3^3*a2^3*a1^5 + 3136*a6^2*a5^2*x34^3*a3^3*a2^3*a1^5 - 96*a6*a5^3*x34^3*a3^3*a2^3*a1^5 - 512*a5^4*x34^3*a3^3*a2^3*a1^5 + 664*a6^3*x34^4*a3^3*a2^3*a1^5 - 136*a6^2*a5*x34^4*a3^3*a2^3*a1^5 - 136*a6*a5^2*x34^4*a3^3*a2^3*a1^5 + 664*a5^3*x34^4*a3^3*a2^3*a1^5 - 136*a6^2*x34^5*a3^3*a2^3*a1^5 - 448*a6*a5*x34^5*a3^3*a2^3*a1^5 - 136*a5^2*x34^5*a3^3*a2^3*a1^5 + 40*a6*x34^6*a3^3*a2^3*a1^5 + 40*a5*x34^6*a3^3*a2^3*a1^5 + 44*a6^6*a3^4*a2^3*a1^5 - 272*a6^5*a5*a3^4*a2^3*a1^5 + 556*a6^4*a5^2*a3^4*a2^3*a1^5 + 1536*a6^3*a5^3*a3^4*a2^3*a1^5 + 556*a6^2*a5^4*a3^4*a2^3*a1^5 - 272*a6*a5^5*a3^4*a2^3*a1^5 + 44*a5^6*a3^4*a2^3*a1^5 + 160*a6^5*x34*a3^4*a2^3*a1^5 - 200*a6^4*a5*x34*a3^4*a2^3*a1^5 - 4360*a6^3*a5^2*x34*a3^4*a2^3*a1^5 - 4360*a6^2*a5^3*x34*a3^4*a2^3*a1^5 - 200*a6*a5^4*x34*a3^4*a2^3*a1^5 + 160*a5^5*x34*a3^4*a2^3*a1^5 - 576*a6^4*x34^2*a3^4*a2^3*a1^5 + 1792*a6^3*a5*x34^2*a3^4*a2^3*a1^5 + 4008*a6^2*a5^2*x34^2*a3^4*a2^3*a1^5 + 1792*a6*a5^3*x34^2*a3^4*a2^3*a1^5 - 576*a5^4*x34^2*a3^4*a2^3*a1^5 + 640*a6^3*x34^3*a3^4*a2^3*a1^5 - 200*a6^2*a5*x34^3*a3^4*a2^3*a1^5 - 200*a6*a5^2*x34^3*a3^4*a2^3*a1^5 + 640*a5^3*x34^3*a3^4*a2^3*a1^5 - 224*a6^2*x34^4*a3^4*a2^3*a1^5 - 1376*a6*a5*x34^4*a3^4*a2^3*a1^5 - 224*a5^2*x34^4*a3^4*a2^3*a1^5 + 192*a6*x34^5*a3^4*a2^3*a1^5 + 192*a5*x34^5*a3^4*a2^3*a1^5 - 4*x34^6*a3^4*a2^3*a1^5 + 64*a6^5*a3^5*a2^3*a1^5 - 80*a6^4*a5*a3^5*a2^3*a1^5 - 1744*a6^3*a5^2*a3^5*a2^3*a1^5 - 1744*a6^2*a5^3*a3^5*a2^3*a1^5 - 80*a6*a5^4*a3^5*a2^3*a1^5 + 64*a5^5*a3^5*a2^3*a1^5 - 384*a6^4*x34*a3^5*a2^3*a1^5 + 2208*a6^3*a5*x34*a3^5*a2^3*a1^5 + 2928*a6^2*a5^2*x34*a3^5*a2^3*a1^5 + 2208*a6*a5^3*x34*a3^5*a2^3*a1^5 - 384*a5^4*x34*a3^5*a2^3*a1^5 + 88*a6^3*x34^2*a3^5*a2^3*a1^5 - 360*a6^2*a5*x34^2*a3^5*a2^3*a1^5 - 360*a6*a5^2*x34^2*a3^5*a2^3*a1^5 + 88*a5^3*x34^2*a3^5*a2^3*a1^5 - 64*a6^2*x34^3*a3^5*a2^3*a1^5 - 2144*a6*a5*x34^3*a3^5*a2^3*a1^5 - 64*a5^2*x34^3*a3^5*a2^3*a1^5 + 312*a6*x34^4*a3^5*a2^3*a1^5 + 312*a5*x34^4*a3^5*a2^3*a1^5 + 24*x34^5*a3^5*a2^3*a1^5 - 128*a6^4*a3^6*a2^3*a1^5 + 736*a6^3*a5*a3^6*a2^3*a1^5 + 976*a6^2*a5^2*a3^6*a2^3*a1^5 + 736*a6*a5^3*a3^6*a2^3*a1^5 - 128*a5^4*a3^6*a2^3*a1^5 - 168*a6^3*x34*a3^6*a2^3*a1^5 - 280*a6^2*a5*x34*a3^6*a2^3*a1^5 - 280*a6*a5^2*x34*a3^6*a2^3*a1^5 - 168*a5^3*x34*a3^6*a2^3*a1^5 + 184*a6^2*x34^2*a3^6*a2^3*a1^5 - 1984*a6*a5*x34^2*a3^6*a2^3*a1^5 + 184*a5^2*x34^2*a3^6*a2^3*a1^5 + 168*a6*x34^3*a3^6*a2^3*a1^5 + 168*a5*x34^3*a3^6*a2^3*a1^5 + 176*x34^4*a3^6*a2^3*a1^5 - 48*a6^3*a3^7*a2^3*a1^5 - 80*a6^2*a5*a3^7*a2^3*a1^5 - 80*a6*a5^2*a3^7*a2^3*a1^5 - 48*a5^3*a3^7*a2^3*a1^5 + 176*a6^2*x34*a3^7*a2^3*a1^5 - 1088*a6*a5*x34*a3^7*a2^3*a1^5 + 176*a5^2*x34*a3^7*a2^3*a1^5 - 48*a6*x34^2*a3^7*a2^3*a1^5 - 48*a5*x34^2*a3^7*a2^3*a1^5 + 384*x34^3*a3^7*a2^3*a1^5 + 44*a6^2*a3^8*a2^3*a1^5 - 272*a6*a5*a3^8*a2^3*a1^5 + 44*a5^2*a3^8*a2^3*a1^5 - 72*a6*x34*a3^8*a2^3*a1^5 - 72*a5*x34*a3^8*a2^3*a1^5 + 396*x34^2*a3^8*a2^3*a1^5 - 16*a6*a3^9*a2^3*a1^5 - 16*a5*a3^9*a2^3*a1^5 + 200*x34*a3^9*a2^3*a1^5 + 40*a3^10*a2^3*a1^5 - 4*a6^6*a5^3*a2^4*a1^5 - 24*a6^5*a5^4*a2^4*a1^5 - 24*a6^4*a5^5*a2^4*a1^5 - 4*a6^3*a5^6*a2^4*a1^5 + 2*a6^6*a5^2*x34*a2^4*a1^5 - 48*a6^5*a5^3*x34*a2^4*a1^5 + 108*a6^4*a5^4*x34*a2^4*a1^5 - 48*a6^3*a5^5*x34*a2^4*a1^5 + 2*a6^2*a5^6*x34*a2^4*a1^5 + 2*a6^6*a5*x34^2*a2^4*a1^5 + 36*a6^4*a5^3*x34^2*a2^4*a1^5 + 36*a6^3*a5^4*x34^2*a2^4*a1^5 + 2*a6*a5^6*x34^2*a2^4*a1^5 - 4*a6^6*x34^3*a2^4*a1^5 - 48*a6^5*a5*x34^3*a2^4*a1^5 + 36*a6^4*a5^2*x34^3*a2^4*a1^5 - 96*a6^3*a5^3*x34^3*a2^4*a1^5 + 36*a6^2*a5^4*x34^3*a2^4*a1^5 - 48*a6*a5^5*x34^3*a2^4*a1^5 - 4*a5^6*x34^3*a2^4*a1^5 - 24*a6^5*x34^4*a2^4*a1^5 + 108*a6^4*a5*x34^4*a2^4*a1^5 + 36*a6^3*a5^2*x34^4*a2^4*a1^5 + 36*a6^2*a5^3*x34^4*a2^4*a1^5 + 108*a6*a5^4*x34^4*a2^4*a1^5 - 24*a5^5*x34^4*a2^4*a1^5 - 24*a6^4*x34^5*a2^4*a1^5 - 48*a6^3*a5*x34^5*a2^4*a1^5 - 48*a6*a5^3*x34^5*a2^4*a1^5 - 24*a5^4*x34^5*a2^4*a1^5 - 4*a6^3*x34^6*a2^4*a1^5 + 2*a6^2*a5*x34^6*a2^4*a1^5 + 2*a6*a5^2*x34^6*a2^4*a1^5 - 4*a5^3*x34^6*a2^4*a1^5 + 4*a6^6*a5^2*a3*a2^4*a1^5 - 96*a6^5*a5^3*a3*a2^4*a1^5 + 216*a6^4*a5^4*a3*a2^4*a1^5 - 96*a6^3*a5^5*a3*a2^4*a1^5 + 4*a6^2*a5^6*a3*a2^4*a1^5 + 4*a6^6*a5*x34*a3*a2^4*a1^5 + 120*a6^5*a5^2*x34*a3*a2^4*a1^5 + 216*a6^4*a5^3*x34*a3*a2^4*a1^5 + 216*a6^3*a5^4*x34*a3*a2^4*a1^5 + 120*a6^2*a5^5*x34*a3*a2^4*a1^5 + 4*a6*a5^6*x34*a3*a2^4*a1^5 - 10*a6^6*x34^2*a3*a2^4*a1^5 - 24*a6^5*a5*x34^2*a3*a2^4*a1^5 - 300*a6^4*a5^2*x34^2*a3*a2^4*a1^5 - 424*a6^3*a5^3*x34^2*a3*a2^4*a1^5 - 300*a6^2*a5^4*x34^2*a3*a2^4*a1^5 - 24*a6*a5^5*x34^2*a3*a2^4*a1^5 - 10*a5^6*x34^2*a3*a2^4*a1^5 - 144*a6^5*x34^3*a3*a2^4*a1^5 + 576*a6^4*a5*x34^3*a3*a2^4*a1^5 + 8*a6^3*a5^2*x34^3*a3*a2^4*a1^5 + 8*a6^2*a5^3*x34^3*a3*a2^4*a1^5 + 576*a6*a5^4*x34^3*a3*a2^4*a1^5 - 144*a5^5*x34^3*a3*a2^4*a1^5 - 12*a6^4*x34^4*a3*a2^4*a1^5 - 96*a6^3*a5*x34^4*a3*a2^4*a1^5 - 408*a6^2*a5^2*x34^4*a3*a2^4*a1^5 - 96*a6*a5^3*x34^4*a3*a2^4*a1^5 - 12*a5^4*x34^4*a3*a2^4*a1^5 - 72*a6^3*x34^5*a3*a2^4*a1^5 + 132*a6^2*a5*x34^5*a3*a2^4*a1^5 + 132*a6*a5^2*x34^5*a3*a2^4*a1^5 - 72*a5^3*x34^5*a3*a2^4*a1^5 + 2*a6^2*x34^6*a3*a2^4*a1^5 + 2*a5^2*x34^6*a3*a2^4*a1^5 + 4*a6^6*a5*a3^2*a2^4*a1^5 + 120*a6^5*a5^2*a3^2*a2^4*a1^5 + 216*a6^4*a5^3*a3^2*a2^4*a1^5 + 216*a6^3*a5^4*a3^2*a2^4*a1^5 + 120*a6^2*a5^5*a3^2*a2^4*a1^5 + 4*a6*a5^6*a3^2*a2^4*a1^5 - 6*a6^6*x34*a3^2*a2^4*a1^5 + 216*a6^5*a5*x34*a3^2*a2^4*a1^5 - 1116*a6^4*a5^2*x34*a3^2*a2^4*a1^5 - 696*a6^3*a5^3*x34*a3^2*a2^4*a1^5 - 1116*a6^2*a5^4*x34*a3^2*a2^4*a1^5 + 216*a6*a5^5*x34*a3^2*a2^4*a1^5 - 6*a5^6*x34*a3^2*a2^4*a1^5 - 288*a6^5*x34^2*a3^2*a2^4*a1^5 + 672*a6^4*a5*x34^2*a3^2*a2^4*a1^5 + 564*a6^3*a5^2*x34^2*a3^2*a2^4*a1^5 + 564*a6^2*a5^3*x34^2*a3^2*a2^4*a1^5 + 672*a6*a5^4*x34^2*a3^2*a2^4*a1^5 - 288*a5^5*x34^2*a3^2*a2^4*a1^5 + 228*a6^4*x34^3*a3^2*a2^4*a1^5 - 40*a6^3*a5*x34^3*a3^2*a2^4*a1^5 - 876*a6^2*a5^2*x34^3*a3^2*a2^4*a1^5 - 40*a6*a5^3*x34^3*a3^2*a2^4*a1^5 + 228*a5^4*x34^3*a3^2*a2^4*a1^5 - 264*a6^3*x34^4*a3^2*a2^4*a1^5 + 222*a6^2*a5*x34^4*a3^2*a2^4*a1^5 + 222*a6*a5^2*x34^4*a3^2*a2^4*a1^5 - 264*a5^3*x34^4*a3^2*a2^4*a1^5 + 12*a6^2*x34^5*a3^2*a2^4*a1^5 + 120*a6*a5*x34^5*a3^2*a2^4*a1^5 + 12*a5^2*x34^5*a3^2*a2^4*a1^5 + 2*a6*x34^6*a3^2*a2^4*a1^5 + 2*a5*x34^6*a3^2*a2^4*a1^5 - 4*a6^6*a3^3*a2^4*a1^5 + 144*a6^5*a5*a3^3*a2^4*a1^5 - 744*a6^4*a5^2*a3^3*a2^4*a1^5 - 464*a6^3*a5^3*a3^3*a2^4*a1^5 - 744*a6^2*a5^4*a3^3*a2^4*a1^5 + 144*a6*a5^5*a3^3*a2^4*a1^5 - 4*a5^6*a3^3*a2^4*a1^5 - 288*a6^5*x34*a3^3*a2^4*a1^5 + 192*a6^4*a5*x34*a3^3*a2^4*a1^5 + 1112*a6^3*a5^2*x34*a3^3*a2^4*a1^5 + 1112*a6^2*a5^3*x34*a3^3*a2^4*a1^5 + 192*a6*a5^4*x34*a3^3*a2^4*a1^5 - 288*a5^5*x34*a3^3*a2^4*a1^5 + 552*a6^4*x34^2*a3^3*a2^4*a1^5 - 160*a6^3*a5*x34^2*a3^3*a2^4*a1^5 + 576*a6^2*a5^2*x34^2*a3^3*a2^4*a1^5 - 160*a6*a5^3*x34^2*a3^3*a2^4*a1^5 + 552*a5^4*x34^2*a3^3*a2^4*a1^5 - 512*a6^3*x34^3*a3^3*a2^4*a1^5 - 528*a6^2*a5*x34^3*a3^3*a2^4*a1^5 - 528*a6*a5^2*x34^3*a3^3*a2^4*a1^5 - 512*a5^3*x34^3*a3^3*a2^4*a1^5 + 66*a6^2*x34^4*a3^3*a2^4*a1^5 + 744*a6*a5*x34^4*a3^3*a2^4*a1^5 + 66*a5^2*x34^4*a3^3*a2^4*a1^5 - 36*a6*x34^5*a3^3*a2^4*a1^5 - 36*a5*x34^5*a3^3*a2^4*a1^5 - 4*x34^6*a3^3*a2^4*a1^5 - 144*a6^5*a3^4*a2^4*a1^5 + 96*a6^4*a5*a3^4*a2^4*a1^5 + 556*a6^3*a5^2*a3^4*a2^4*a1^5 + 556*a6^2*a5^3*a3^4*a2^4*a1^5 + 96*a6*a5^4*a3^4*a2^4*a1^5 - 144*a5^5*a3^4*a2^4*a1^5 + 600*a6^4*x34*a3^4*a2^4*a1^5 - 200*a6^3*a5*x34*a3^4*a2^4*a1^5 + 1740*a6^2*a5^2*x34*a3^4*a2^4*a1^5 - 200*a6*a5^3*x34*a3^4*a2^4*a1^5 + 600*a5^4*x34*a3^4*a2^4*a1^5 - 576*a6^3*x34^2*a3^4*a2^4*a1^5 - 2034*a6^2*a5*x34^2*a3^4*a2^4*a1^5 - 2034*a6*a5^2*x34^2*a3^4*a2^4*a1^5 - 576*a5^3*x34^2*a3^4*a2^4*a1^5 + 220*a6^2*x34^3*a3^4*a2^4*a1^5 + 1920*a6*a5*x34^3*a3^4*a2^4*a1^5 + 220*a5^2*x34^3*a3^4*a2^4*a1^5 - 102*a6*x34^4*a3^4*a2^4*a1^5 - 102*a5*x34^4*a3^4*a2^4*a1^5 - 48*x34^5*a3^4*a2^4*a1^5 + 240*a6^4*a3^5*a2^4*a1^5 - 80*a6^3*a5*a3^5*a2^4*a1^5 + 696*a6^2*a5^2*a3^5*a2^4*a1^5 - 80*a6*a5^3*a3^5*a2^4*a1^5 + 240*a5^4*a3^5*a2^4*a1^5 - 384*a6^3*x34*a3^5*a2^4*a1^5 - 2124*a6^2*a5*x34*a3^5*a2^4*a1^5 - 2124*a6*a5^2*x34*a3^5*a2^4*a1^5 - 384*a5^3*x34*a3^5*a2^4*a1^5 + 354*a6^2*x34^2*a3^5*a2^4*a1^5 + 2616*a6*a5*x34^2*a3^5*a2^4*a1^5 + 354*a5^2*x34^2*a3^5*a2^4*a1^5 - 56*a6*x34^3*a3^5*a2^4*a1^5 - 56*a5*x34^3*a3^5*a2^4*a1^5 - 204*x34^4*a3^5*a2^4*a1^5 - 128*a6^3*a3^6*a2^4*a1^5 - 708*a6^2*a5*a3^6*a2^4*a1^5 - 708*a6*a5^2*a3^6*a2^4*a1^5 - 128*a5^3*a3^6*a2^4*a1^5 + 266*a6^2*x34*a3^6*a2^4*a1^5 + 1848*a6*a5*x34*a3^6*a2^4*a1^5 + 266*a5^2*x34*a3^6*a2^4*a1^5 + 56*a6*x34^2*a3^6*a2^4*a1^5 + 56*a5*x34^2*a3^6*a2^4*a1^5 - 420*x34^3*a3^6*a2^4*a1^5 + 76*a6^2*a3^7*a2^4*a1^5 + 528*a6*a5*a3^7*a2^4*a1^5 + 76*a5^2*a3^7*a2^4*a1^5 + 64*a6*x34*a3^7*a2^4*a1^5 + 64*a5*x34*a3^7*a2^4*a1^5 - 456*x34^2*a3^7*a2^4*a1^5 + 16*a6*a3^8*a2^4*a1^5 + 16*a5*a3^8*a2^4*a1^5 - 252*x34*a3^8*a2^4*a1^5 - 56*a3^9*a2^4*a1^5 - 8*a6^6*a5^2*a2^5*a1^5 + 48*a6^5*a5^3*a2^5*a1^5 - 24*a6^4*a5^4*a2^5*a1^5 + 48*a6^3*a5^5*a2^5*a1^5 - 8*a6^2*a5^6*a2^5*a1^5 + 8*a6^6*a5*x34*a2^5*a1^5 - 48*a6^4*a5^3*x34*a2^5*a1^5 - 48*a6^3*a5^4*x34*a2^5*a1^5 + 8*a6*a5^6*x34*a2^5*a1^5 - 8*a6^6*x34^2*a2^5*a1^5 + 32*a6^3*a5^3*x34^2*a2^5*a1^5 - 8*a5^6*x34^2*a2^5*a1^5 + 48*a6^5*x34^3*a2^5*a1^5 - 48*a6^4*a5*x34^3*a2^5*a1^5 + 32*a6^3*a5^2*x34^3*a2^5*a1^5 + 32*a6^2*a5^3*x34^3*a2^5*a1^5 - 48*a6*a5^4*x34^3*a2^5*a1^5 + 48*a5^5*x34^3*a2^5*a1^5 - 24*a6^4*x34^4*a2^5*a1^5 - 48*a6^3*a5*x34^4*a2^5*a1^5 - 48*a6*a5^3*x34^4*a2^5*a1^5 - 24*a5^4*x34^4*a2^5*a1^5 + 48*a6^3*x34^5*a2^5*a1^5 + 48*a5^3*x34^5*a2^5*a1^5 - 8*a6^2*x34^6*a2^5*a1^5 + 8*a6*a5*x34^6*a2^5*a1^5 - 8*a5^2*x34^6*a2^5*a1^5 + 16*a6^6*a5*a3*a2^5*a1^5 - 96*a6^4*a5^3*a3*a2^5*a1^5 - 96*a6^3*a5^4*a3*a2^5*a1^5 + 16*a6*a5^6*a3*a2^5*a1^5 - 8*a6^6*x34*a3*a2^5*a1^5 - 144*a6^5*a5*x34*a3*a2^5*a1^5 + 120*a6^4*a5^2*x34*a3*a2^5*a1^5 - 96*a6^3*a5^3*x34*a3*a2^5*a1^5 + 120*a6^2*a5^4*x34*a3*a2^5*a1^5 - 144*a6*a5^5*x34*a3*a2^5*a1^5 - 8*a5^6*x34*a3*a2^5*a1^5 + 144*a6^5*x34^2*a3*a2^5*a1^5 - 24*a6^4*a5*x34^2*a3*a2^5*a1^5 + 240*a6^3*a5^2*x34^2*a3*a2^5*a1^5 + 240*a6^2*a5^3*x34^2*a3*a2^5*a1^5 - 24*a6*a5^4*x34^2*a3*a2^5*a1^5 + 144*a5^5*x34^2*a3*a2^5*a1^5 - 144*a6^4*x34^3*a3*a2^5*a1^5 - 352*a6^3*a5*x34^3*a3*a2^5*a1^5 + 144*a6^2*a5^2*x34^3*a3*a2^5*a1^5 - 352*a6*a5^3*x34^3*a3*a2^5*a1^5 - 144*a5^4*x34^3*a3*a2^5*a1^5 + 192*a6^3*x34^4*a3*a2^5*a1^5 + 120*a6^2*a5*x34^4*a3*a2^5*a1^5 + 120*a6*a5^2*x34^4*a3*a2^5*a1^5 + 192*a5^3*x34^4*a3*a2^5*a1^5 - 48*a6^2*x34^5*a3*a2^5*a1^5 - 96*a6*a5*x34^5*a3*a2^5*a1^5 - 48*a5^2*x34^5*a3*a2^5*a1^5 + 8*a6*x34^6*a3*a2^5*a1^5 + 8*a5*x34^6*a3*a2^5*a1^5 - 8*a6^6*a3^2*a2^5*a1^5 - 144*a6^5*a5*a3^2*a2^5*a1^5 + 120*a6^4*a5^2*a3^2*a2^5*a1^5 - 96*a6^3*a5^3*a3^2*a2^5*a1^5 + 120*a6^2*a5^4*a3^2*a2^5*a1^5 - 144*a6*a5^5*a3^2*a2^5*a1^5 - 8*a5^6*a3^2*a2^5*a1^5 + 144*a6^5*x34*a3^2*a2^5*a1^5 + 216*a6^4*a5*x34*a3^2*a2^5*a1^5 + 528*a6^3*a5^2*x34*a3^2*a2^5*a1^5 + 528*a6^2*a5^3*x34*a3^2*a2^5*a1^5 + 216*a6*a5^4*x34*a3^2*a2^5*a1^5 + 144*a5^5*x34*a3^2*a2^5*a1^5 - 288*a6^4*x34^2*a3^2*a2^5*a1^5 - 624*a6^3*a5*x34^2*a3^2*a2^5*a1^5 - 864*a6^2*a5^2*x34^2*a3^2*a2^5*a1^5 - 624*a6*a5^3*x34^2*a3^2*a2^5*a1^5 - 288*a5^4*x34^2*a3^2*a2^5*a1^5 + 320*a6^3*x34^3*a3^2*a2^5*a1^5 + 624*a6^2*a5*x34^3*a3^2*a2^5*a1^5 + 624*a6*a5^2*x34^3*a3^2*a2^5*a1^5 + 320*a5^3*x34^3*a3^2*a2^5*a1^5 - 120*a6^2*x34^4*a3^2*a2^5*a1^5 - 480*a6*a5*x34^4*a3^2*a2^5*a1^5 - 120*a5^2*x34^4*a3^2*a2^5*a1^5 + 48*a6*x34^5*a3^2*a2^5*a1^5 + 48*a5*x34^5*a3^2*a2^5*a1^5 - 8*x34^6*a3^2*a2^5*a1^5 + 96*a6^5*a3^3*a2^5*a1^5 + 144*a6^4*a5*a3^3*a2^5*a1^5 + 352*a6^3*a5^2*a3^3*a2^5*a1^5 + 352*a6^2*a5^3*a3^3*a2^5*a1^5 + 144*a6*a5^4*a3^3*a2^5*a1^5 + 96*a5^5*a3^3*a2^5*a1^5 - 288*a6^4*x34*a3^3*a2^5*a1^5 - 544*a6^3*a5*x34*a3^3*a2^5*a1^5 - 2016*a6^2*a5^2*x34*a3^3*a2^5*a1^5 - 544*a6*a5^3*x34*a3^3*a2^5*a1^5 - 288*a5^4*x34*a3^3*a2^5*a1^5 + 320*a6^3*x34^2*a3^3*a2^5*a1^5 + 1296*a6^2*a5*x34^2*a3^3*a2^5*a1^5 + 1296*a6*a5^2*x34^2*a3^3*a2^5*a1^5 + 320*a5^3*x34^2*a3^3*a2^5*a1^5 - 128*a6^2*x34^3*a3^3*a2^5*a1^5 - 960*a6*a5*x34^3*a3^3*a2^5*a1^5 - 128*a5^2*x34^3*a3^3*a2^5*a1^5 + 72*a6*x34^4*a3^3*a2^5*a1^5 + 72*a5*x34^4*a3^3*a2^5*a1^5 - 144*a6^4*a3^4*a2^5*a1^5 - 272*a6^3*a5*a3^4*a2^5*a1^5 - 1008*a6^2*a5^2*a3^4*a2^5*a1^5 - 272*a6*a5^3*a3^4*a2^5*a1^5 - 144*a5^4*a3^4*a2^5*a1^5 + 160*a6^3*x34*a3^4*a2^5*a1^5 + 1320*a6^2*a5*x34*a3^4*a2^5*a1^5 + 1320*a6*a5^2*x34*a3^4*a2^5*a1^5 + 160*a5^3*x34*a3^4*a2^5*a1^5 - 24*a6^2*x34^2*a3^4*a2^5*a1^5 - 960*a6*a5*x34^2*a3^4*a2^5*a1^5 - 24*a5^2*x34^2*a3^4*a2^5*a1^5 - 80*a6*x34^3*a3^4*a2^5*a1^5 - 80*a5*x34^3*a3^4*a2^5*a1^5 + 96*x34^4*a3^4*a2^5*a1^5 + 64*a6^3*a3^5*a2^5*a1^5 + 528*a6^2*a5*a3^5*a2^5*a1^5 + 528*a6*a5^2*a3^5*a2^5*a1^5 + 64*a5^3*a3^5*a2^5*a1^5 + 48*a6^2*x34*a3^5*a2^5*a1^5 - 576*a6*a5*x34*a3^5*a2^5*a1^5 + 48*a5^2*x34*a3^5*a2^5*a1^5 - 312*a6*x34^2*a3^5*a2^5*a1^5 - 312*a5*x34^2*a3^5*a2^5*a1^5 + 272*x34^3*a3^5*a2^5*a1^5 + 16*a6^2*a3^6*a2^5*a1^5 - 192*a6*a5*a3^6*a2^5*a1^5 + 16*a5^2*a3^6*a2^5*a1^5 - 280*a6*x34*a3^6*a2^5*a1^5 - 280*a5*x34*a3^6*a2^5*a1^5 + 352*x34^2*a3^6*a2^5*a1^5 - 80*a6*a3^7*a2^5*a1^5 - 80*a5*a3^7*a2^5*a1^5 + 224*x34*a3^7*a2^5*a1^5 + 56*a3^8*a2^5*a1^5 - 8*a6^5*a5^2*a2^6*a1^5 - 4*a6^4*a5^3*a2^6*a1^5 - 4*a6^3*a5^4*a2^6*a1^5 - 8*a6^2*a5^5*a2^6*a1^5 + 8*a6^5*a5*x34*a2^6*a1^5 + 2*a6^4*a5^2*x34*a2^6*a1^5 + 40*a6^3*a5^3*x34*a2^6*a1^5 + 2*a6^2*a5^4*x34*a2^6*a1^5 + 8*a6*a5^5*x34*a2^6*a1^5 - 8*a6^5*x34^2*a2^6*a1^5 + 2*a6^4*a5*x34^2*a2^6*a1^5 - 28*a6^3*a5^2*x34^2*a2^6*a1^5 - 28*a6^2*a5^3*x34^2*a2^6*a1^5 + 2*a6*a5^4*x34^2*a2^6*a1^5 - 8*a5^5*x34^2*a2^6*a1^5 - 4*a6^4*x34^3*a2^6*a1^5 + 40*a6^3*a5*x34^3*a2^6*a1^5 - 28*a6^2*a5^2*x34^3*a2^6*a1^5 + 40*a6*a5^3*x34^3*a2^6*a1^5 - 4*a5^4*x34^3*a2^6*a1^5 - 4*a6^3*x34^4*a2^6*a1^5 + 2*a6^2*a5*x34^4*a2^6*a1^5 + 2*a6*a5^2*x34^4*a2^6*a1^5 - 4*a5^3*x34^4*a2^6*a1^5 - 8*a6^2*x34^5*a2^6*a1^5 + 8*a6*a5*x34^5*a2^6*a1^5 - 8*a5^2*x34^5*a2^6*a1^5 + 16*a6^5*a5*a3*a2^6*a1^5 + 4*a6^4*a5^2*a3*a2^6*a1^5 + 80*a6^3*a5^3*a3*a2^6*a1^5 + 4*a6^2*a5^4*a3*a2^6*a1^5 + 16*a6*a5^5*a3*a2^6*a1^5 - 8*a6^5*x34*a3*a2^6*a1^5 + 4*a6^4*a5*x34*a3*a2^6*a1^5 - 104*a6^3*a5^2*x34*a3*a2^6*a1^5 - 104*a6^2*a5^3*x34*a3*a2^6*a1^5 + 4*a6*a5^4*x34*a3*a2^6*a1^5 - 8*a5^5*x34*a3*a2^6*a1^5 - 10*a6^4*x34^2*a3*a2^6*a1^5 + 72*a6^3*a5*x34^2*a3*a2^6*a1^5 + 24*a6^2*a5^2*x34^2*a3*a2^6*a1^5 + 72*a6*a5^3*x34^2*a3*a2^6*a1^5 - 10*a5^4*x34^2*a3*a2^6*a1^5 + 24*a6^3*x34^3*a3*a2^6*a1^5 - 40*a6^2*a5*x34^3*a3*a2^6*a1^5 - 40*a6*a5^2*x34^3*a3*a2^6*a1^5 + 24*a5^3*x34^3*a3*a2^6*a1^5 - 38*a6^2*x34^4*a3*a2^6*a1^5 + 40*a6*a5*x34^4*a3*a2^6*a1^5 - 38*a5^2*x34^4*a3*a2^6*a1^5 + 8*a6*x34^5*a3*a2^6*a1^5 + 8*a5*x34^5*a3*a2^6*a1^5 - 8*a6^5*a3^2*a2^6*a1^5 + 4*a6^4*a5*a3^2*a2^6*a1^5 - 104*a6^3*a5^2*a3^2*a2^6*a1^5 - 104*a6^2*a5^3*a3^2*a2^6*a1^5 + 4*a6*a5^4*a3^2*a2^6*a1^5 - 8*a5^5*a3^2*a2^6*a1^5 - 6*a6^4*x34*a3^2*a2^6*a1^5 - 24*a6^3*a5*x34*a3^2*a2^6*a1^5 + 240*a6^2*a5^2*x34*a3^2*a2^6*a1^5 - 24*a6*a5^3*x34*a3^2*a2^6*a1^5 - 6*a5^4*x34*a3^2*a2^6*a1^5 + 68*a6^3*x34^2*a3^2*a2^6*a1^5 - 24*a6^2*a5*x34^2*a3^2*a2^6*a1^5 - 24*a6*a5^2*x34^2*a3^2*a2^6*a1^5 + 68*a5^3*x34^2*a3^2*a2^6*a1^5 - 100*a6^2*x34^3*a3^2*a2^6*a1^5 + 32*a6*a5*x34^3*a3^2*a2^6*a1^5 - 100*a5^2*x34^3*a3^2*a2^6*a1^5 + 42*a6*x34^4*a3^2*a2^6*a1^5 + 42*a5*x34^4*a3^2*a2^6*a1^5 - 8*x34^5*a3^2*a2^6*a1^5 - 4*a6^4*a3^3*a2^6*a1^5 - 16*a6^3*a5*a3^3*a2^6*a1^5 + 160*a6^2*a5^2*a3^3*a2^6*a1^5 - 16*a6*a5^3*a3^3*a2^6*a1^5 - 4*a5^4*a3^3*a2^6*a1^5 + 88*a6^3*x34*a3^3*a2^6*a1^5 + 32*a6^2*a5*x34*a3^3*a2^6*a1^5 + 32*a6*a5^2*x34*a3^3*a2^6*a1^5 + 88*a5^3*x34*a3^3*a2^6*a1^5 - 180*a6^2*x34^2*a3^3*a2^6*a1^5 - 112*a6*a5*x34^2*a3^3*a2^6*a1^5 - 180*a5^2*x34^2*a3^3*a2^6*a1^5 + 128*a6*x34^3*a3^3*a2^6*a1^5 + 128*a5*x34^3*a3^3*a2^6*a1^5 - 44*x34^4*a3^3*a2^6*a1^5 + 44*a6^3*a3^4*a2^6*a1^5 + 16*a6^2*a5*a3^4*a2^6*a1^5 + 16*a6*a5^2*a3^4*a2^6*a1^5 + 44*a5^3*a3^4*a2^6*a1^5 - 170*a6^2*x34*a3^4*a2^6*a1^5 - 200*a6*a5*x34*a3^4*a2^6*a1^5 - 170*a5^2*x34*a3^4*a2^6*a1^5 + 214*a6*x34^2*a3^4*a2^6*a1^5 + 214*a5*x34^2*a3^4*a2^6*a1^5 - 100*x34^3*a3^4*a2^6*a1^5 - 68*a6^2*a3^5*a2^6*a1^5 - 80*a6*a5*a3^5*a2^6*a1^5 - 68*a5^2*a3^5*a2^6*a1^5 + 180*a6*x34*a3^5*a2^6*a1^5 + 180*a5*x34*a3^5*a2^6*a1^5 - 124*x34^2*a3^5*a2^6*a1^5 + 60*a6*a3^6*a2^6*a1^5 + 60*a5*a3^6*a2^6*a1^5 - 84*x34*a3^6*a2^6*a1^5 - 24*a3^7*a2^6*a1^5 + 8*a6^6*a5^4*x34^2*a1^6 - 8*a6^5*a5^5*x34^2*a1^6 + 8*a6^4*a5^6*x34^2*a1^6 - 8*a6^6*a5^3*x34^3*a1^6 - 4*a6^5*a5^4*x34^3*a1^6 - 4*a6^4*a5^5*x34^3*a1^6 - 8*a6^3*a5^6*x34^3*a1^6 + 8*a6^6*a5^2*x34^4*a1^6 - 4*a6^5*a5^3*x34^4*a1^6 + 24*a6^4*a5^4*x34^4*a1^6 - 4*a6^3*a5^5*x34^4*a1^6 + 8*a6^2*a5^6*x34^4*a1^6 - 8*a6^5*a5^2*x34^5*a1^6 - 4*a6^4*a5^3*x34^5*a1^6 - 4*a6^3*a5^4*x34^5*a1^6 - 8*a6^2*a5^5*x34^5*a1^6 + 8*a6^4*a5^2*x34^6*a1^6 - 8*a6^3*a5^3*x34^6*a1^6 + 8*a6^2*a5^4*x34^6*a1^6 + 8*a6^6*a5^4*x34*a3*a1^6 - 8*a6^5*a5^5*x34*a3*a1^6 + 8*a6^4*a5^6*x34*a3*a1^6 - 28*a6^6*a5^3*x34^2*a3*a1^6 - 10*a6^5*a5^4*x34^2*a3*a1^6 - 10*a6^4*a5^5*x34^2*a3*a1^6 - 28*a6^3*a5^6*x34^2*a3*a1^6 + 28*a6^6*a5^2*x34^3*a3*a1^6 + 24*a6^5*a5^3*x34^3*a3*a1^6 + 68*a6^4*a5^4*x34^3*a3*a1^6 + 24*a6^3*a5^5*x34^3*a3*a1^6 + 28*a6^2*a5^6*x34^3*a3*a1^6 - 8*a6^6*a5*x34^4*a3*a1^6 - 38*a6^5*a5^2*x34^4*a3*a1^6 - 48*a6^4*a5^3*x34^4*a3*a1^6 - 48*a6^3*a5^4*x34^4*a3*a1^6 - 38*a6^2*a5^5*x34^4*a3*a1^6 - 8*a6*a5^6*x34^4*a3*a1^6 + 8*a6^5*a5*x34^5*a3*a1^6 + 50*a6^4*a5^2*x34^5*a3*a1^6 - 8*a6^3*a5^3*x34^5*a3*a1^6 + 50*a6^2*a5^4*x34^5*a3*a1^6 + 8*a6*a5^5*x34^5*a3*a1^6 - 8*a6^4*a5*x34^6*a3*a1^6 - 4*a6^3*a5^2*x34^6*a3*a1^6 - 4*a6^2*a5^3*x34^6*a3*a1^6 - 8*a6*a5^4*x34^6*a3*a1^6 + 8*a6^6*a5^4*a3^2*a1^6 - 8*a6^5*a5^5*a3^2*a1^6 + 8*a6^4*a5^6*a3^2*a1^6 - 36*a6^6*a5^3*x34*a3^2*a1^6 - 6*a6^5*a5^4*x34*a3^2*a1^6 - 6*a6^4*a5^5*x34*a3^2*a1^6 - 36*a6^3*a5^6*x34*a3^2*a1^6 + 60*a6^6*a5^2*x34^2*a3^2*a1^6 + 68*a6^5*a5^3*x34^2*a3^2*a1^6 + 92*a6^4*a5^4*x34^2*a3^2*a1^6 + 68*a6^3*a5^5*x34^2*a3^2*a1^6 + 60*a6^2*a5^6*x34^2*a3^2*a1^6 - 36*a6^6*a5*x34^3*a3^2*a1^6 - 100*a6^5*a5^2*x34^3*a3^2*a1^6 - 156*a6^4*a5^3*x34^3*a3^2*a1^6 - 156*a6^3*a5^4*x34^3*a3^2*a1^6 - 100*a6^2*a5^5*x34^3*a3^2*a1^6 - 36*a6*a5^6*x34^3*a3^2*a1^6 + 8*a6^6*x34^4*a3^2*a1^6 + 42*a6^5*a5*x34^4*a3^2*a1^6 + 162*a6^4*a5^2*x34^4*a3^2*a1^6 + 76*a6^3*a5^3*x34^4*a3^2*a1^6 + 162*a6^2*a5^4*x34^4*a3^2*a1^6 + 42*a6*a5^5*x34^4*a3^2*a1^6 + 8*a5^6*x34^4*a3^2*a1^6 - 8*a6^5*x34^5*a3^2*a1^6 - 46*a6^4*a5*x34^5*a3^2*a1^6 - 52*a6^3*a5^2*x34^5*a3^2*a1^6 - 52*a6^2*a5^3*x34^5*a3^2*a1^6 - 46*a6*a5^4*x34^5*a3^2*a1^6 - 8*a5^5*x34^5*a3^2*a1^6 + 8*a6^4*x34^6*a3^2*a1^6 - 4*a6^3*a5*x34^6*a3^2*a1^6 + 24*a6^2*a5^2*x34^6*a3^2*a1^6 - 4*a6*a5^3*x34^6*a3^2*a1^6 + 8*a5^4*x34^6*a3^2*a1^6 - 24*a6^6*a5^3*a3^3*a1^6 - 4*a6^5*a5^4*a3^3*a1^6 - 4*a6^4*a5^5*a3^3*a1^6 - 24*a6^3*a5^6*a3^3*a1^6 + 64*a6^6*a5^2*x34*a3^3*a1^6 + 88*a6^5*a5^3*x34*a3^3*a1^6 + 48*a6^4*a5^4*x34*a3^3*a1^6 + 88*a6^3*a5^5*x34*a3^3*a1^6 + 64*a6^2*a5^6*x34*a3^3*a1^6 - 64*a6^6*a5*x34^2*a3^3*a1^6 - 180*a6^5*a5^2*x34^2*a3^3*a1^6 - 224*a6^4*a5^3*x34^2*a3^3*a1^6 - 224*a6^3*a5^4*x34^2*a3^3*a1^6 - 180*a6^2*a5^5*x34^2*a3^3*a1^6 - 64*a6*a5^6*x34^2*a3^3*a1^6 + 24*a6^6*x34^3*a3^3*a1^6 + 128*a6^5*a5*x34^3*a3^3*a1^6 + 304*a6^4*a5^2*x34^3*a3^3*a1^6 + 272*a6^3*a5^3*x34^3*a3^3*a1^6 + 304*a6^2*a5^4*x34^3*a3^3*a1^6 + 128*a6*a5^5*x34^3*a3^3*a1^6 + 24*a5^6*x34^3*a3^3*a1^6 - 44*a6^5*x34^4*a3^3*a1^6 - 138*a6^4*a5*x34^4*a3^3*a1^6 - 204*a6^3*a5^2*x34^4*a3^3*a1^6 - 204*a6^2*a5^3*x34^4*a3^3*a1^6 - 138*a6*a5^4*x34^4*a3^3*a1^6 - 44*a5^5*x34^4*a3^3*a1^6 + 44*a6^4*x34^5*a3^3*a1^6 + 16*a6^3*a5*x34^5*a3^3*a1^6 + 116*a6^2*a5^2*x34^5*a3^3*a1^6 + 16*a6*a5^3*x34^5*a3^3*a1^6 + 44*a5^4*x34^5*a3^3*a1^6 - 8*a6^3*x34^6*a3^3*a1^6 - 4*a6^2*a5*x34^6*a3^3*a1^6 - 4*a6*a5^2*x34^6*a3^3*a1^6 - 8*a5^3*x34^6*a3^3*a1^6 + 32*a6^6*a5^2*a3^4*a1^6 + 44*a6^5*a5^3*a3^4*a1^6 + 24*a6^4*a5^4*a3^4*a1^6 + 44*a6^3*a5^5*a3^4*a1^6 + 32*a6^2*a5^6*a3^4*a1^6 - 60*a6^6*a5*x34*a3^4*a1^6 - 170*a6^5*a5^2*x34*a3^4*a1^6 - 180*a6^4*a5^3*x34*a3^4*a1^6 - 180*a6^3*a5^4*x34*a3^4*a1^6 - 170*a6^2*a5^5*x34*a3^4*a1^6 - 60*a6*a5^6*x34*a3^4*a1^6 + 32*a6^6*x34^2*a3^4*a1^6 + 214*a6^5*a5*x34^2*a3^4*a1^6 + 352*a6^4*a5^2*x34^2*a3^4*a1^6 + 396*a6^3*a5^3*x34^2*a3^4*a1^6 + 352*a6^2*a5^4*x34^2*a3^4*a1^6 + 214*a6*a5^5*x34^2*a3^4*a1^6 + 32*a5^6*x34^2*a3^4*a1^6 - 100*a6^5*x34^3*a3^4*a1^6 - 280*a6^4*a5*x34^3*a3^4*a1^6 - 380*a6^3*a5^2*x34^3*a3^4*a1^6 - 380*a6^2*a5^3*x34^3*a3^4*a1^6 - 280*a6*a5^4*x34^3*a3^4*a1^6 - 100*a5^5*x34^3*a3^4*a1^6 + 124*a6^4*x34^4*a3^4*a1^6 + 112*a6^3*a5*x34^4*a3^4*a1^6 + 252*a6^2*a5^2*x34^4*a3^4*a1^6 + 112*a6*a5^3*x34^4*a3^4*a1^6 + 124*a5^4*x34^4*a3^4*a1^6 - 52*a6^3*x34^5*a3^4*a1^6 - 22*a6^2*a5*x34^5*a3^4*a1^6 - 22*a6*a5^2*x34^5*a3^4*a1^6 - 52*a5^3*x34^5*a3^4*a1^6 + 8*a6^2*x34^6*a3^4*a1^6 - 8*a6*a5*x34^6*a3^4*a1^6 + 8*a5^2*x34^6*a3^4*a1^6 - 24*a6^6*a5*a3^5*a1^6 - 68*a6^5*a5^2*a3^5*a1^6 - 72*a6^4*a5^3*a3^5*a1^6 - 72*a6^3*a5^4*a3^5*a1^6 - 68*a6^2*a5^5*a3^5*a1^6 - 24*a6*a5^6*a3^5*a1^6 + 24*a6^6*x34*a3^5*a1^6 + 180*a6^5*a5*x34*a3^5*a1^6 + 240*a6^4*a5^2*x34*a3^5*a1^6 + 312*a6^3*a5^3*x34*a3^5*a1^6 + 240*a6^2*a5^4*x34*a3^5*a1^6 + 180*a6*a5^5*x34*a3^5*a1^6 + 24*a5^6*x34*a3^5*a1^6 - 124*a6^5*x34^2*a3^5*a1^6 - 350*a6^4*a5*x34^2*a3^5*a1^6 - 404*a6^3*a5^2*x34^2*a3^5*a1^6 - 404*a6^2*a5^3*x34^2*a3^5*a1^6 - 350*a6*a5^4*x34^2*a3^5*a1^6 - 124*a5^5*x34^2*a3^5*a1^6 + 212*a6^4*x34^3*a3^5*a1^6 + 248*a6^3*a5*x34^3*a3^5*a1^6 + 300*a6^2*a5^2*x34^3*a3^5*a1^6 + 248*a6*a5^3*x34^3*a3^5*a1^6 + 212*a5^4*x34^3*a3^5*a1^6 - 144*a6^3*x34^4*a3^5*a1^6 - 48*a6^2*a5*x34^4*a3^5*a1^6 - 48*a6*a5^2*x34^4*a3^5*a1^6 - 144*a5^3*x34^4*a3^5*a1^6 + 40*a6^2*x34^5*a3^5*a1^6 - 40*a6*a5*x34^5*a3^5*a1^6 + 40*a5^2*x34^5*a3^5*a1^6 + 8*a6^6*a3^6*a1^6 + 60*a6^5*a5*a3^6*a1^6 + 80*a6^4*a5^2*a3^6*a1^6 + 104*a6^3*a5^3*a3^6*a1^6 + 80*a6^2*a5^4*a3^6*a1^6 + 60*a6*a5^5*a3^6*a1^6 + 8*a5^6*a3^6*a1^6 - 84*a6^5*x34*a3^6*a1^6 - 238*a6^4*a5*x34*a3^6*a1^6 - 252*a6^3*a5^2*x34*a3^6*a1^6 - 252*a6^2*a5^3*x34*a3^6*a1^6 - 238*a6*a5^4*x34*a3^6*a1^6 - 84*a5^5*x34*a3^6*a1^6 + 220*a6^4*x34^2*a3^6*a1^6 + 288*a6^3*a5*x34^2*a3^6*a1^6 + 212*a6^2*a5^2*x34^2*a3^6*a1^6 + 288*a6*a5^3*x34^2*a3^6*a1^6 + 220*a5^4*x34^2*a3^6*a1^6 - 224*a6^3*x34^3*a3^6*a1^6 - 56*a6^2*a5*x34^3*a3^6*a1^6 - 56*a6*a5^2*x34^3*a3^6*a1^6 - 224*a5^3*x34^3*a3^6*a1^6 + 88*a6^2*x34^4*a3^6*a1^6 - 88*a6*a5*x34^4*a3^6*a1^6 + 88*a5^2*x34^4*a3^6*a1^6 - 24*a6^5*a3^7*a1^6 - 68*a6^4*a5*a3^7*a1^6 - 72*a6^3*a5^2*a3^7*a1^6 - 72*a6^2*a5^3*a3^7*a1^6 - 68*a6*a5^4*a3^7*a1^6 - 24*a5^5*a3^7*a1^6 + 128*a6^4*x34*a3^7*a1^6 + 176*a6^3*a5*x34*a3^7*a1^6 + 96*a6^2*a5^2*x34*a3^7*a1^6 + 176*a6*a5^3*x34*a3^7*a1^6 + 128*a5^4*x34*a3^7*a1^6 - 208*a6^3*x34^2*a3^7*a1^6 - 40*a6^2*a5*x34^2*a3^7*a1^6 - 40*a6*a5^2*x34^2*a3^7*a1^6 - 208*a5^3*x34^2*a3^7*a1^6 + 112*a6^2*x34^3*a3^7*a1^6 - 112*a6*a5*x34^3*a3^7*a1^6 + 112*a5^2*x34^3*a3^7*a1^6 + 32*a6^4*a3^8*a1^6 + 44*a6^3*a5*a3^8*a1^6 + 24*a6^2*a5^2*a3^8*a1^6 + 44*a6*a5^3*a3^8*a1^6 + 32*a5^4*a3^8*a1^6 - 108*a6^3*x34*a3^8*a1^6 - 18*a6^2*a5*x34*a3^8*a1^6 - 18*a6*a5^2*x34*a3^8*a1^6 - 108*a5^3*x34*a3^8*a1^6 + 88*a6^2*x34^2*a3^8*a1^6 - 88*a6*a5*x34^2*a3^8*a1^6 + 88*a5^2*x34^2*a3^8*a1^6 - 24*a6^3*a3^9*a1^6 - 4*a6^2*a5*a3^9*a1^6 - 4*a6*a5^2*a3^9*a1^6 - 24*a5^3*a3^9*a1^6 + 40*a6^2*x34*a3^9*a1^6 - 40*a6*a5*x34*a3^9*a1^6 + 40*a5^2*x34*a3^9*a1^6 + 8*a6^2*a3^10*a1^6 - 8*a6*a5*a3^10*a1^6 + 8*a5^2*a3^10*a1^6 - 8*a6^6*a5^4*x34*a2*a1^6 + 8*a6^5*a5^5*x34*a2*a1^6 - 8*a6^4*a5^6*x34*a2*a1^6 - 4*a6^6*a5^3*x34^2*a2*a1^6 + 2*a6^5*a5^4*x34^2*a2*a1^6 + 2*a6^4*a5^5*x34^2*a2*a1^6 - 4*a6^3*a5^6*x34^2*a2*a1^6 - 4*a6^6*a5^2*x34^3*a2*a1^6 + 40*a6^5*a5^3*x34^3*a2*a1^6 - 28*a6^4*a5^4*x34^3*a2*a1^6 + 40*a6^3*a5^5*x34^3*a2*a1^6 - 4*a6^2*a5^6*x34^3*a2*a1^6 - 8*a6^6*a5*x34^4*a2*a1^6 + 2*a6^5*a5^2*x34^4*a2*a1^6 - 28*a6^4*a5^3*x34^4*a2*a1^6 - 28*a6^3*a5^4*x34^4*a2*a1^6 + 2*a6^2*a5^5*x34^4*a2*a1^6 - 8*a6*a5^6*x34^4*a2*a1^6 + 8*a6^5*a5*x34^5*a2*a1^6 + 2*a6^4*a5^2*x34^5*a2*a1^6 + 40*a6^3*a5^3*x34^5*a2*a1^6 + 2*a6^2*a5^4*x34^5*a2*a1^6 + 8*a6*a5^5*x34^5*a2*a1^6 - 8*a6^4*a5*x34^6*a2*a1^6 - 4*a6^3*a5^2*x34^6*a2*a1^6 - 4*a6^2*a5^3*x34^6*a2*a1^6 - 8*a6*a5^4*x34^6*a2*a1^6 - 16*a6^6*a5^4*a3*a2*a1^6 + 16*a6^5*a5^5*a3*a2*a1^6 - 16*a6^4*a5^6*a3*a2*a1^6 + 40*a6^6*a5^3*x34*a3*a2*a1^6 + 4*a6^5*a5^4*x34*a3*a2*a1^6 + 4*a6^4*a5^5*x34*a3*a2*a1^6 + 40*a6^3*a5^6*x34*a3*a2*a1^6 - 36*a6^6*a5^2*x34^2*a3*a2*a1^6 + 72*a6^5*a5^3*x34^2*a3*a2*a1^6 - 84*a6^4*a5^4*x34^2*a3*a2*a1^6 + 72*a6^3*a5^5*x34^2*a3*a2*a1^6 - 36*a6^2*a5^6*x34^2*a3*a2*a1^6 + 16*a6^6*a5*x34^3*a3*a2*a1^6 - 40*a6^5*a5^2*x34^3*a3*a2*a1^6 - 80*a6^4*a5^3*x34^3*a3*a2*a1^6 - 80*a6^3*a5^4*x34^3*a3*a2*a1^6 - 40*a6^2*a5^5*x34^3*a3*a2*a1^6 + 16*a6*a5^6*x34^3*a3*a2*a1^6 - 8*a6^6*x34^4*a3*a2*a1^6 + 40*a6^5*a5*x34^4*a3*a2*a1^6 + 10*a6^4*a5^2*x34^4*a3*a2*a1^6 + 232*a6^3*a5^3*x34^4*a3*a2*a1^6 + 10*a6^2*a5^4*x34^4*a3*a2*a1^6 + 40*a6*a5^5*x34^4*a3*a2*a1^6 - 8*a5^6*x34^4*a3*a2*a1^6 + 8*a6^5*x34^5*a3*a2*a1^6 - 48*a6^4*a5*x34^5*a3*a2*a1^6 - 72*a6^3*a5^2*x34^5*a3*a2*a1^6 - 72*a6^2*a5^3*x34^5*a3*a2*a1^6 - 48*a6*a5^4*x34^5*a3*a2*a1^6 + 8*a5^5*x34^5*a3*a2*a1^6 - 8*a6^4*x34^6*a3*a2*a1^6 + 48*a6^3*a5*x34^6*a3*a2*a1^6 - 24*a6^2*a5^2*x34^6*a3*a2*a1^6 + 48*a6*a5^3*x34^6*a3*a2*a1^6 - 8*a5^4*x34^6*a3*a2*a1^6 + 40*a6^6*a5^3*a3^2*a2*a1^6 + 4*a6^5*a5^4*a3^2*a2*a1^6 + 4*a6^4*a5^5*a3^2*a2*a1^6 + 40*a6^3*a5^6*a3^2*a2*a1^6 - 84*a6^6*a5^2*x34*a3^2*a2*a1^6 - 24*a6^5*a5^3*x34*a3^2*a2*a1^6 - 84*a6^4*a5^4*x34*a3^2*a2*a1^6 - 24*a6^3*a5^5*x34*a3^2*a2*a1^6 - 84*a6^2*a5^6*x34*a3^2*a2*a1^6 + 72*a6^6*a5*x34^2*a3^2*a2*a1^6 - 24*a6^5*a5^2*x34^2*a3^2*a2*a1^6 - 36*a6^4*a5^3*x34^2*a3^2*a2*a1^6 - 36*a6^3*a5^4*x34^2*a3^2*a2*a1^6 - 24*a6^2*a5^5*x34^2*a3^2*a2*a1^6 + 72*a6*a5^6*x34^2*a3^2*a2*a1^6 - 36*a6^6*x34^3*a3^2*a2*a1^6 + 32*a6^5*a5*x34^3*a3^2*a2*a1^6 + 56*a6^4*a5^2*x34^3*a3^2*a2*a1^6 + 432*a6^3*a5^3*x34^3*a3^2*a2*a1^6 + 56*a6^2*a5^4*x34^3*a3^2*a2*a1^6 + 32*a6*a5^5*x34^3*a3^2*a2*a1^6 - 36*a5^6*x34^3*a3^2*a2*a1^6 + 42*a6^5*x34^4*a3^2*a2*a1^6 - 120*a6^4*a5*x34^4*a3^2*a2*a1^6 - 264*a6^3*a5^2*x34^4*a3^2*a2*a1^6 - 264*a6^2*a5^3*x34^4*a3^2*a2*a1^6 - 120*a6*a5^4*x34^4*a3^2*a2*a1^6 + 42*a5^5*x34^4*a3^2*a2*a1^6 - 46*a6^4*x34^5*a3^2*a2*a1^6 + 240*a6^3*a5*x34^5*a3^2*a2*a1^6 - 36*a6^2*a5^2*x34^5*a3^2*a2*a1^6 + 240*a6*a5^3*x34^5*a3^2*a2*a1^6 - 46*a5^4*x34^5*a3^2*a2*a1^6 - 4*a6^3*x34^6*a3^2*a2*a1^6 - 24*a6^2*a5*x34^6*a3^2*a2*a1^6 - 24*a6*a5^2*x34^6*a3^2*a2*a1^6 - 4*a5^3*x34^6*a3^2*a2*a1^6 - 56*a6^6*a5^2*a3^3*a2*a1^6 - 16*a6^5*a5^3*a3^3*a2*a1^6 - 56*a6^4*a5^4*a3^3*a2*a1^6 - 16*a6^3*a5^5*a3^3*a2*a1^6 - 56*a6^2*a5^6*a3^3*a2*a1^6 + 112*a6^6*a5*x34*a3^3*a2*a1^6 + 32*a6^5*a5^2*x34*a3^3*a2*a1^6 + 88*a6^4*a5^3*x34*a3^3*a2*a1^6 + 88*a6^3*a5^4*x34*a3^3*a2*a1^6 + 32*a6^2*a5^5*x34*a3^3*a2*a1^6 + 112*a6*a5^6*x34*a3^3*a2*a1^6 - 64*a6^6*x34^2*a3^3*a2*a1^6 - 112*a6^5*a5*x34^2*a3^3*a2*a1^6 + 164*a6^4*a5^2*x34^2*a3^3*a2*a1^6 + 208*a6^3*a5^3*x34^2*a3^3*a2*a1^6 + 164*a6^2*a5^4*x34^2*a3^3*a2*a1^6 - 112*a6*a5^5*x34^2*a3^3*a2*a1^6 - 64*a5^6*x34^2*a3^3*a2*a1^6 + 128*a6^5*x34^3*a3^3*a2*a1^6 - 128*a6^4*a5*x34^3*a3^3*a2*a1^6 - 512*a6^3*a5^2*x34^3*a3^3*a2*a1^6 - 512*a6^2*a5^3*x34^3*a3^3*a2*a1^6 - 128*a6*a5^4*x34^3*a3^3*a2*a1^6 + 128*a5^5*x34^3*a3^3*a2*a1^6 - 138*a6^4*x34^4*a3^3*a2*a1^6 + 512*a6^3*a5*x34^4*a3^3*a2*a1^6 + 216*a6^2*a5^2*x34^4*a3^3*a2*a1^6 + 512*a6*a5^3*x34^4*a3^3*a2*a1^6 - 138*a5^4*x34^4*a3^3*a2*a1^6 + 16*a6^3*x34^5*a3^3*a2*a1^6 - 192*a6^2*a5*x34^5*a3^3*a2*a1^6 - 192*a6*a5^2*x34^5*a3^3*a2*a1^6 + 16*a5^3*x34^5*a3^3*a2*a1^6 - 4*a6^2*x34^6*a3^3*a2*a1^6 + 48*a6*a5*x34^6*a3^3*a2*a1^6 - 4*a5^2*x34^6*a3^3*a2*a1^6 + 56*a6^6*a5*a3^4*a2*a1^6 + 16*a6^5*a5^2*a3^4*a2*a1^6 + 44*a6^4*a5^3*a3^4*a2*a1^6 + 44*a6^3*a5^4*a3^4*a2*a1^6 + 16*a6^2*a5^5*a3^4*a2*a1^6 + 56*a6*a5^6*a3^4*a2*a1^6 - 60*a6^6*x34*a3^4*a2*a1^6 - 200*a6^5*a5*x34*a3^4*a2*a1^6 + 190*a6^4*a5^2*x34*a3^4*a2*a1^6 - 120*a6^3*a5^3*x34*a3^4*a2*a1^6 + 190*a6^2*a5^4*x34*a3^4*a2*a1^6 - 200*a6*a5^5*x34*a3^4*a2*a1^6 - 60*a5^6*x34*a3^4*a2*a1^6 + 214*a6^5*x34^2*a3^4*a2*a1^6 - 24*a6^4*a5*x34^2*a3^4*a2*a1^6 - 576*a6^3*a5^2*x34^2*a3^4*a2*a1^6 - 576*a6^2*a5^3*x34^2*a3^4*a2*a1^6 - 24*a6*a5^4*x34^2*a3^4*a2*a1^6 + 214*a5^5*x34^2*a3^4*a2*a1^6 - 280*a6^4*x34^3*a3^4*a2*a1^6 + 640*a6^3*a5*x34^3*a3^4*a2*a1^6 + 780*a6^2*a5^2*x34^3*a3^4*a2*a1^6 + 640*a6*a5^3*x34^3*a3^4*a2*a1^6 - 280*a5^4*x34^3*a3^4*a2*a1^6 + 112*a6^3*x34^4*a3^4*a2*a1^6 - 600*a6^2*a5*x34^4*a3^4*a2*a1^6 - 600*a6*a5^2*x34^4*a3^4*a2*a1^6 + 112*a5^3*x34^4*a3^4*a2*a1^6 - 22*a6^2*x34^5*a3^4*a2*a1^6 + 288*a6*a5*x34^5*a3^4*a2*a1^6 - 22*a5^2*x34^5*a3^4*a2*a1^6 - 8*a6*x34^6*a3^4*a2*a1^6 - 8*a5*x34^6*a3^4*a2*a1^6 - 24*a6^6*a3^5*a2*a1^6 - 80*a6^5*a5*a3^5*a2*a1^6 + 76*a6^4*a5^2*a3^5*a2*a1^6 - 48*a6^3*a5^3*a3^5*a2*a1^6 + 76*a6^2*a5^4*a3^5*a2*a1^6 - 80*a6*a5^5*a3^5*a2*a1^6 - 24*a5^6*a3^5*a2*a1^6 + 180*a6^5*x34*a3^5*a2*a1^6 + 48*a6^4*a5*x34*a3^5*a2*a1^6 - 384*a6^3*a5^2*x34*a3^5*a2*a1^6 - 384*a6^2*a5^3*x34*a3^5*a2*a1^6 + 48*a6*a5^4*x34*a3^5*a2*a1^6 + 180*a5^5*x34*a3^5*a2*a1^6 - 350*a6^4*x34^2*a3^5*a2*a1^6 + 480*a6^3*a5*x34^2*a3^5*a2*a1^6 + 1152*a6^2*a5^2*x34^2*a3^5*a2*a1^6 + 480*a6*a5^3*x34^2*a3^5*a2*a1^6 - 350*a5^4*x34^2*a3^5*a2*a1^6 + 248*a6^3*x34^3*a3^5*a2*a1^6 - 1008*a6^2*a5*x34^3*a3^5*a2*a1^6 - 1008*a6*a5^2*x34^3*a3^5*a2*a1^6 + 248*a5^3*x34^3*a3^5*a2*a1^6 - 48*a6^2*x34^4*a3^5*a2*a1^6 + 720*a6*a5*x34^4*a3^5*a2*a1^6 - 48*a5^2*x34^4*a3^5*a2*a1^6 - 40*a6*x34^5*a3^5*a2*a1^6 - 40*a5*x34^5*a3^5*a2*a1^6 + 60*a6^5*a3^6*a2*a1^6 + 16*a6^4*a5*a3^6*a2*a1^6 - 128*a6^3*a5^2*a3^6*a2*a1^6 - 128*a6^2*a5^3*a3^6*a2*a1^6 + 16*a6*a5^4*a3^6*a2*a1^6 + 60*a5^5*a3^6*a2*a1^6 - 238*a6^4*x34*a3^6*a2*a1^6 + 224*a6^3*a5*x34*a3^6*a2*a1^6 + 840*a6^2*a5^2*x34*a3^6*a2*a1^6 + 224*a6*a5^3*x34*a3^6*a2*a1^6 - 238*a5^4*x34*a3^6*a2*a1^6 + 288*a6^3*x34^2*a3^6*a2*a1^6 - 1008*a6^2*a5*x34^2*a3^6*a2*a1^6 - 1008*a6*a5^2*x34^2*a3^6*a2*a1^6 + 288*a5^3*x34^2*a3^6*a2*a1^6 - 56*a6^2*x34^3*a3^6*a2*a1^6 + 1008*a6*a5*x34^3*a3^6*a2*a1^6 - 56*a5^2*x34^3*a3^6*a2*a1^6 - 88*a6*x34^4*a3^6*a2*a1^6 - 88*a5*x34^4*a3^6*a2*a1^6 - 68*a6^4*a3^7*a2*a1^6 + 64*a6^3*a5*a3^7*a2*a1^6 + 240*a6^2*a5^2*a3^7*a2*a1^6 + 64*a6*a5^3*a3^7*a2*a1^6 - 68*a5^4*a3^7*a2*a1^6 + 176*a6^3*x34*a3^7*a2*a1^6 - 576*a6^2*a5*x34*a3^7*a2*a1^6 - 576*a6*a5^2*x34*a3^7*a2*a1^6 + 176*a5^3*x34*a3^7*a2*a1^6 - 40*a6^2*x34^2*a3^7*a2*a1^6 + 864*a6*a5*x34^2*a3^7*a2*a1^6 - 40*a5^2*x34^2*a3^7*a2*a1^6 - 112*a6*x34^3*a3^7*a2*a1^6 - 112*a5*x34^3*a3^7*a2*a1^6 + 44*a6^3*a3^8*a2*a1^6 - 144*a6^2*a5*a3^8*a2*a1^6 - 144*a6*a5^2*a3^8*a2*a1^6 + 44*a5^3*a3^8*a2*a1^6 - 18*a6^2*x34*a3^8*a2*a1^6 + 432*a6*a5*x34*a3^8*a2*a1^6 - 18*a5^2*x34*a3^8*a2*a1^6 - 88*a6*x34^2*a3^8*a2*a1^6 - 88*a5*x34^2*a3^8*a2*a1^6 - 4*a6^2*a3^9*a2*a1^6 + 96*a6*a5*a3^9*a2*a1^6 - 4*a5^2*a3^9*a2*a1^6 - 40*a6*x34*a3^9*a2*a1^6 - 40*a5*x34*a3^9*a2*a1^6 - 8*a6*a3^10*a2*a1^6 - 8*a5*a3^10*a2*a1^6 + 8*a6^6*a5^4*a2^2*a1^6 - 8*a6^5*a5^5*a2^2*a1^6 + 8*a6^4*a5^6*a2^2*a1^6 - 4*a6^6*a5^3*x34*a2^2*a1^6 + 2*a6^5*a5^4*x34*a2^2*a1^6 + 2*a6^4*a5^5*x34*a2^2*a1^6 - 4*a6^3*a5^6*x34*a2^2*a1^6 + 24*a6^6*a5^2*x34^2*a2^2*a1^6 - 28*a6^5*a5^3*x34^2*a2^2*a1^6 + 32*a6^4*a5^4*x34^2*a2^2*a1^6 - 28*a6^3*a5^5*x34^2*a2^2*a1^6 + 24*a6^2*a5^6*x34^2*a2^2*a1^6 - 4*a6^6*a5*x34^3*a2^2*a1^6 - 28*a6^5*a5^2*x34^3*a2^2*a1^6 - 4*a6^4*a5^3*x34^3*a2^2*a1^6 - 4*a6^3*a5^4*x34^3*a2^2*a1^6 - 28*a6^2*a5^5*x34^3*a2^2*a1^6 - 4*a6*a5^6*x34^3*a2^2*a1^6 + 8*a6^6*x34^4*a2^2*a1^6 + 2*a6^5*a5*x34^4*a2^2*a1^6 + 32*a6^4*a5^2*x34^4*a2^2*a1^6 - 4*a6^3*a5^3*x34^4*a2^2*a1^6 + 32*a6^2*a5^4*x34^4*a2^2*a1^6 + 2*a6*a5^5*x34^4*a2^2*a1^6 + 8*a5^6*x34^4*a2^2*a1^6 - 8*a6^5*x34^5*a2^2*a1^6 + 2*a6^4*a5*x34^5*a2^2*a1^6 - 28*a6^3*a5^2*x34^5*a2^2*a1^6 - 28*a6^2*a5^3*x34^5*a2^2*a1^6 + 2*a6*a5^4*x34^5*a2^2*a1^6 - 8*a5^5*x34^5*a2^2*a1^6 + 8*a6^4*x34^6*a2^2*a1^6 - 4*a6^3*a5*x34^6*a2^2*a1^6 + 24*a6^2*a5^2*x34^6*a2^2*a1^6 - 4*a6*a5^3*x34^6*a2^2*a1^6 + 8*a5^4*x34^6*a2^2*a1^6 - 8*a6^6*a5^3*a3*a2^2*a1^6 + 4*a6^5*a5^4*a3*a2^2*a1^6 + 4*a6^4*a5^5*a3*a2^2*a1^6 - 8*a6^3*a5^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*x34*a3*a2^2*a1^6 - 104*a6^5*a5^3*x34*a3*a2^2*a1^6 + 64*a6^4*a5^4*x34*a3*a2^2*a1^6 - 104*a6^3*a5^5*x34*a3*a2^2*a1^6 + 24*a6^2*a5^6*x34*a3*a2^2*a1^6 - 36*a6^6*a5*x34^2*a3*a2^2*a1^6 + 24*a6^5*a5^2*x34^2*a3*a2^2*a1^6 + 24*a6^4*a5^3*x34^2*a3*a2^2*a1^6 + 24*a6^3*a5^4*x34^2*a3*a2^2*a1^6 + 24*a6^2*a5^5*x34^2*a3*a2^2*a1^6 - 36*a6*a5^6*x34^2*a3*a2^2*a1^6 + 28*a6^6*x34^3*a3*a2^2*a1^6 - 40*a6^5*a5*x34^3*a3*a2^2*a1^6 + 164*a6^4*a5^2*x34^3*a3*a2^2*a1^6 - 112*a6^3*a5^3*x34^3*a3*a2^2*a1^6 + 164*a6^2*a5^4*x34^3*a3*a2^2*a1^6 - 40*a6*a5^5*x34^3*a3*a2^2*a1^6 + 28*a5^6*x34^3*a3*a2^2*a1^6 - 38*a6^5*x34^4*a3*a2^2*a1^6 + 10*a6^4*a5*x34^4*a3*a2^2*a1^6 - 104*a6^3*a5^2*x34^4*a3*a2^2*a1^6 - 104*a6^2*a5^3*x34^4*a3*a2^2*a1^6 + 10*a6*a5^4*x34^4*a3*a2^2*a1^6 - 38*a5^5*x34^4*a3*a2^2*a1^6 + 50*a6^4*x34^5*a3*a2^2*a1^6 - 72*a6^3*a5*x34^5*a3*a2^2*a1^6 + 252*a6^2*a5^2*x34^5*a3*a2^2*a1^6 - 72*a6*a5^3*x34^5*a3*a2^2*a1^6 + 50*a5^4*x34^5*a3*a2^2*a1^6 - 4*a6^3*x34^6*a3*a2^2*a1^6 - 24*a6^2*a5*x34^6*a3*a2^2*a1^6 - 24*a6*a5^2*x34^6*a3*a2^2*a1^6 - 4*a5^3*x34^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*a3^2*a2^2*a1^6 - 104*a6^5*a5^3*a3^2*a2^2*a1^6 + 64*a6^4*a5^4*a3^2*a2^2*a1^6 - 104*a6^3*a5^5*a3^2*a2^2*a1^6 + 24*a6^2*a5^6*a3^2*a2^2*a1^6 - 84*a6^6*a5*x34*a3^2*a2^2*a1^6 + 240*a6^5*a5^2*x34*a3^2*a2^2*a1^6 + 96*a6^4*a5^3*x34*a3^2*a2^2*a1^6 + 96*a6^3*a5^4*x34*a3^2*a2^2*a1^6 + 240*a6^2*a5^5*x34*a3^2*a2^2*a1^6 - 84*a6*a5^6*x34*a3^2*a2^2*a1^6 + 60*a6^6*x34^2*a3^2*a2^2*a1^6 - 24*a6^5*a5*x34^2*a3^2*a2^2*a1^6 - 132*a6^4*a5^2*x34^2*a3^2*a2^2*a1^6 - 168*a6^3*a5^3*x34^2*a3^2*a2^2*a1^6 - 132*a6^2*a5^4*x34^2*a3^2*a2^2*a1^6 - 24*a6*a5^5*x34^2*a3^2*a2^2*a1^6 + 60*a5^6*x34^2*a3^2*a2^2*a1^6 - 100*a6^5*x34^3*a3^2*a2^2*a1^6 + 56*a6^4*a5*x34^3*a3^2*a2^2*a1^6 + 8*a6^3*a5^2*x34^3*a3^2*a2^2*a1^6 + 8*a6^2*a5^3*x34^3*a3^2*a2^2*a1^6 + 56*a6*a5^4*x34^3*a3^2*a2^2*a1^6 - 100*a5^5*x34^3*a3^2*a2^2*a1^6 + 162*a6^4*x34^4*a3^2*a2^2*a1^6 - 264*a6^3*a5*x34^4*a3^2*a2^2*a1^6 + 468*a6^2*a5^2*x34^4*a3^2*a2^2*a1^6 - 264*a6*a5^3*x34^4*a3^2*a2^2*a1^6 + 162*a5^4*x34^4*a3^2*a2^2*a1^6 - 52*a6^3*x34^5*a3^2*a2^2*a1^6 - 36*a6^2*a5*x34^5*a3^2*a2^2*a1^6 - 36*a6*a5^2*x34^5*a3^2*a2^2*a1^6 - 52*a5^3*x34^5*a3^2*a2^2*a1^6 + 24*a6^2*x34^6*a3^2*a2^2*a1^6 - 24*a6*a5*x34^6*a3^2*a2^2*a1^6 + 24*a5^2*x34^6*a3^2*a2^2*a1^6 - 56*a6^6*a5*a3^3*a2^2*a1^6 + 160*a6^5*a5^2*a3^3*a2^2*a1^6 + 64*a6^4*a5^3*a3^3*a2^2*a1^6 + 64*a6^3*a5^4*a3^3*a2^2*a1^6 + 160*a6^2*a5^5*a3^3*a2^2*a1^6 - 56*a6*a5^6*a3^3*a2^2*a1^6 + 64*a6^6*x34*a3^3*a2^2*a1^6 + 32*a6^5*a5*x34*a3^3*a2^2*a1^6 - 592*a6^4*a5^2*x34*a3^3*a2^2*a1^6 - 112*a6^3*a5^3*x34*a3^3*a2^2*a1^6 - 592*a6^2*a5^4*x34*a3^3*a2^2*a1^6 + 32*a6*a5^5*x34*a3^3*a2^2*a1^6 + 64*a5^6*x34*a3^3*a2^2*a1^6 - 180*a6^5*x34^2*a3^3*a2^2*a1^6 + 164*a6^4*a5*x34^2*a3^3*a2^2*a1^6 + 512*a6^3*a5^2*x34^2*a3^3*a2^2*a1^6 + 512*a6^2*a5^3*x34^2*a3^3*a2^2*a1^6 + 164*a6*a5^4*x34^2*a3^3*a2^2*a1^6 - 180*a5^5*x34^2*a3^3*a2^2*a1^6 + 304*a6^4*x34^3*a3^3*a2^2*a1^6 - 512*a6^3*a5*x34^3*a3^3*a2^2*a1^6 - 24*a6^2*a5^2*x34^3*a3^3*a2^2*a1^6 - 512*a6*a5^3*x34^3*a3^3*a2^2*a1^6 + 304*a5^4*x34^3*a3^3*a2^2*a1^6 - 204*a6^3*x34^4*a3^3*a2^2*a1^6 + 216*a6^2*a5*x34^4*a3^3*a2^2*a1^6 + 216*a6*a5^2*x34^4*a3^3*a2^2*a1^6 - 204*a5^3*x34^4*a3^3*a2^2*a1^6 + 116*a6^2*x34^5*a3^3*a2^2*a1^6 - 192*a6*a5*x34^5*a3^3*a2^2*a1^6 + 116*a5^2*x34^5*a3^3*a2^2*a1^6 - 4*a6*x34^6*a3^3*a2^2*a1^6 - 4*a5*x34^6*a3^3*a2^2*a1^6 + 32*a6^6*a3^4*a2^2*a1^6 + 16*a6^5*a5*a3^4*a2^2*a1^6 - 296*a6^4*a5^2*a3^4*a2^2*a1^6 - 56*a6^3*a5^3*a3^4*a2^2*a1^6 - 296*a6^2*a5^4*a3^4*a2^2*a1^6 + 16*a6*a5^5*a3^4*a2^2*a1^6 + 32*a5^6*a3^4*a2^2*a1^6 - 170*a6^5*x34*a3^4*a2^2*a1^6 + 190*a6^4*a5*x34*a3^4*a2^2*a1^6 + 760*a6^3*a5^2*x34*a3^4*a2^2*a1^6 + 760*a6^2*a5^3*x34*a3^4*a2^2*a1^6 + 190*a6*a5^4*x34*a3^4*a2^2*a1^6 - 170*a5^5*x34*a3^4*a2^2*a1^6 + 352*a6^4*x34^2*a3^4*a2^2*a1^6 - 576*a6^3*a5*x34^2*a3^4*a2^2*a1^6 - 1152*a6^2*a5^2*x34^2*a3^4*a2^2*a1^6 - 576*a6*a5^3*x34^2*a3^4*a2^2*a1^6 + 352*a5^4*x34^2*a3^4*a2^2*a1^6 - 380*a6^3*x34^3*a3^4*a2^2*a1^6 + 780*a6^2*a5*x34^3*a3^4*a2^2*a1^6 + 780*a6*a5^2*x34^3*a3^4*a2^2*a1^6 - 380*a5^3*x34^3*a3^4*a2^2*a1^6 + 252*a6^2*x34^4*a3^4*a2^2*a1^6 - 600*a6*a5*x34^4*a3^4*a2^2*a1^6 + 252*a5^2*x34^4*a3^4*a2^2*a1^6 - 22*a6*x34^5*a3^4*a2^2*a1^6 - 22*a5*x34^5*a3^4*a2^2*a1^6 + 8*x34^6*a3^4*a2^2*a1^6 - 68*a6^5*a3^5*a2^2*a1^6 + 76*a6^4*a5*a3^5*a2^2*a1^6 + 304*a6^3*a5^2*a3^5*a2^2*a1^6 + 304*a6^2*a5^3*a3^5*a2^2*a1^6 + 76*a6*a5^4*a3^5*a2^2*a1^6 - 68*a5^5*a3^5*a2^2*a1^6 + 240*a6^4*x34*a3^5*a2^2*a1^6 - 384*a6^3*a5*x34*a3^5*a2^2*a1^6 - 1368*a6^2*a5^2*x34*a3^5*a2^2*a1^6 - 384*a6*a5^3*x34*a3^5*a2^2*a1^6 + 240*a5^4*x34*a3^5*a2^2*a1^6 - 404*a6^3*x34^2*a3^5*a2^2*a1^6 + 1152*a6^2*a5*x34^2*a3^5*a2^2*a1^6 + 1152*a6*a5^2*x34^2*a3^5*a2^2*a1^6 - 404*a5^3*x34^2*a3^5*a2^2*a1^6 + 300*a6^2*x34^3*a3^5*a2^2*a1^6 - 1008*a6*a5*x34^3*a3^5*a2^2*a1^6 + 300*a5^2*x34^3*a3^5*a2^2*a1^6 - 48*a6*x34^4*a3^5*a2^2*a1^6 - 48*a5*x34^4*a3^5*a2^2*a1^6 + 40*x34^5*a3^5*a2^2*a1^6 + 80*a6^4*a3^6*a2^2*a1^6 - 128*a6^3*a5*a3^6*a2^2*a1^6 - 456*a6^2*a5^2*a3^6*a2^2*a1^6 - 128*a6*a5^3*a3^6*a2^2*a1^6 + 80*a5^4*a3^6*a2^2*a1^6 - 252*a6^3*x34*a3^6*a2^2*a1^6 + 840*a6^2*a5*x34*a3^6*a2^2*a1^6 + 840*a6*a5^2*x34*a3^6*a2^2*a1^6 - 252*a5^3*x34*a3^6*a2^2*a1^6 + 212*a6^2*x34^2*a3^6*a2^2*a1^6 - 1008*a6*a5*x34^2*a3^6*a2^2*a1^6 + 212*a5^2*x34^2*a3^6*a2^2*a1^6 - 56*a6*x34^3*a3^6*a2^2*a1^6 - 56*a5*x34^3*a3^6*a2^2*a1^6 + 88*x34^4*a3^6*a2^2*a1^6 - 72*a6^3*a3^7*a2^2*a1^6 + 240*a6^2*a5*a3^7*a2^2*a1^6 + 240*a6*a5^2*a3^7*a2^2*a1^6 - 72*a5^3*a3^7*a2^2*a1^6 + 96*a6^2*x34*a3^7*a2^2*a1^6 - 576*a6*a5*x34*a3^7*a2^2*a1^6 + 96*a5^2*x34*a3^7*a2^2*a1^6 - 40*a6*x34^2*a3^7*a2^2*a1^6 - 40*a5*x34^2*a3^7*a2^2*a1^6 + 112*x34^3*a3^7*a2^2*a1^6 + 24*a6^2*a3^8*a2^2*a1^6 - 144*a6*a5*a3^8*a2^2*a1^6 + 24*a5^2*a3^8*a2^2*a1^6 - 18*a6*x34*a3^8*a2^2*a1^6 - 18*a5*x34*a3^8*a2^2*a1^6 + 88*x34^2*a3^8*a2^2*a1^6 - 4*a6*a3^9*a2^2*a1^6 - 4*a5*a3^9*a2^2*a1^6 + 40*x34*a3^9*a2^2*a1^6 + 8*a3^10*a2^2*a1^6 - 8*a6^6*a5^3*a2^3*a1^6 - 4*a6^5*a5^4*a2^3*a1^6 - 4*a6^4*a5^5*a2^3*a1^6 - 8*a6^3*a5^6*a2^3*a1^6 - 4*a6^6*a5^2*x34*a2^3*a1^6 + 40*a6^5*a5^3*x34*a2^3*a1^6 - 28*a6^4*a5^4*x34*a2^3*a1^6 + 40*a6^3*a5^5*x34*a2^3*a1^6 - 4*a6^2*a5^6*x34*a2^3*a1^6 - 4*a6^6*a5*x34^2*a2^3*a1^6 - 28*a6^5*a5^2*x34^2*a2^3*a1^6 - 4*a6^4*a5^3*x34^2*a2^3*a1^6 - 4*a6^3*a5^4*x34^2*a2^3*a1^6 - 28*a6^2*a5^5*x34^2*a2^3*a1^6 - 4*a6*a5^6*x34^2*a2^3*a1^6 - 8*a6^6*x34^3*a2^3*a1^6 + 40*a6^5*a5*x34^3*a2^3*a1^6 - 4*a6^4*a5^2*x34^3*a2^3*a1^6 + 48*a6^3*a5^3*x34^3*a2^3*a1^6 - 4*a6^2*a5^4*x34^3*a2^3*a1^6 + 40*a6*a5^5*x34^3*a2^3*a1^6 - 8*a5^6*x34^3*a2^3*a1^6 - 4*a6^5*x34^4*a2^3*a1^6 - 28*a6^4*a5*x34^4*a2^3*a1^6 - 4*a6^3*a5^2*x34^4*a2^3*a1^6 - 4*a6^2*a5^3*x34^4*a2^3*a1^6 - 28*a6*a5^4*x34^4*a2^3*a1^6 - 4*a5^5*x34^4*a2^3*a1^6 - 4*a6^4*x34^5*a2^3*a1^6 + 40*a6^3*a5*x34^5*a2^3*a1^6 - 28*a6^2*a5^2*x34^5*a2^3*a1^6 + 40*a6*a5^3*x34^5*a2^3*a1^6 - 4*a5^4*x34^5*a2^3*a1^6 - 8*a6^3*x34^6*a2^3*a1^6 - 4*a6^2*a5*x34^6*a2^3*a1^6 - 4*a6*a5^2*x34^6*a2^3*a1^6 - 8*a5^3*x34^6*a2^3*a1^6 - 8*a6^6*a5^2*a3*a2^3*a1^6 + 80*a6^5*a5^3*a3*a2^3*a1^6 - 56*a6^4*a5^4*a3*a2^3*a1^6 + 80*a6^3*a5^5*a3*a2^3*a1^6 - 8*a6^2*a5^6*a3*a2^3*a1^6 + 40*a6^6*a5*x34*a3*a2^3*a1^6 - 104*a6^5*a5^2*x34*a3*a2^3*a1^6 + 24*a6^4*a5^3*x34*a3*a2^3*a1^6 + 24*a6^3*a5^4*x34*a3*a2^3*a1^6 - 104*a6^2*a5^5*x34*a3*a2^3*a1^6 + 40*a6*a5^6*x34*a3*a2^3*a1^6 - 28*a6^6*x34^2*a3*a2^3*a1^6 + 72*a6^5*a5*x34^2*a3*a2^3*a1^6 + 24*a6^4*a5^2*x34^2*a3*a2^3*a1^6 + 48*a6^3*a5^3*x34^2*a3*a2^3*a1^6 + 24*a6^2*a5^4*x34^2*a3*a2^3*a1^6 + 72*a6*a5^5*x34^2*a3*a2^3*a1^6 - 28*a5^6*x34^2*a3*a2^3*a1^6 + 24*a6^5*x34^3*a3*a2^3*a1^6 - 80*a6^4*a5*x34^3*a3*a2^3*a1^6 - 112*a6^3*a5^2*x34^3*a3*a2^3*a1^6 - 112*a6^2*a5^3*x34^3*a3*a2^3*a1^6 - 80*a6*a5^4*x34^3*a3*a2^3*a1^6 + 24*a5^5*x34^3*a3*a2^3*a1^6 - 48*a6^4*x34^4*a3*a2^3*a1^6 + 232*a6^3*a5*x34^4*a3*a2^3*a1^6 - 104*a6^2*a5^2*x34^4*a3*a2^3*a1^6 + 232*a6*a5^3*x34^4*a3*a2^3*a1^6 - 48*a5^4*x34^4*a3*a2^3*a1^6 - 8*a6^3*x34^5*a3*a2^3*a1^6 - 72*a6^2*a5*x34^5*a3*a2^3*a1^6 - 72*a6*a5^2*x34^5*a3*a2^3*a1^6 - 8*a5^3*x34^5*a3*a2^3*a1^6 - 4*a6^2*x34^6*a3*a2^3*a1^6 + 48*a6*a5*x34^6*a3*a2^3*a1^6 - 4*a5^2*x34^6*a3*a2^3*a1^6 + 40*a6^6*a5*a3^2*a2^3*a1^6 - 104*a6^5*a5^2*a3^2*a2^3*a1^6 + 24*a6^4*a5^3*a3^2*a2^3*a1^6 + 24*a6^3*a5^4*a3^2*a2^3*a1^6 - 104*a6^2*a5^5*a3^2*a2^3*a1^6 + 40*a6*a5^6*a3^2*a2^3*a1^6 - 36*a6^6*x34*a3^2*a2^3*a1^6 - 24*a6^5*a5*x34*a3^2*a2^3*a1^6 + 96*a6^4*a5^2*x34*a3^2*a2^3*a1^6 - 144*a6^3*a5^3*x34*a3^2*a2^3*a1^6 + 96*a6^2*a5^4*x34*a3^2*a2^3*a1^6 - 24*a6*a5^5*x34*a3^2*a2^3*a1^6 - 36*a5^6*x34*a3^2*a2^3*a1^6 + 68*a6^5*x34^2*a3^2*a2^3*a1^6 - 36*a6^4*a5*x34^2*a3^2*a2^3*a1^6 - 168*a6^3*a5^2*x34^2*a3^2*a2^3*a1^6 - 168*a6^2*a5^3*x34^2*a3^2*a2^3*a1^6 - 36*a6*a5^4*x34^2*a3^2*a2^3*a1^6 + 68*a5^5*x34^2*a3^2*a2^3*a1^6 - 156*a6^4*x34^3*a3^2*a2^3*a1^6 + 432*a6^3*a5*x34^3*a3^2*a2^3*a1^6 + 8*a6^2*a5^2*x34^3*a3^2*a2^3*a1^6 + 432*a6*a5^3*x34^3*a3^2*a2^3*a1^6 - 156*a5^4*x34^3*a3^2*a2^3*a1^6 + 76*a6^3*x34^4*a3^2*a2^3*a1^6 - 264*a6^2*a5*x34^4*a3^2*a2^3*a1^6 - 264*a6*a5^2*x34^4*a3^2*a2^3*a1^6 + 76*a5^3*x34^4*a3^2*a2^3*a1^6 - 52*a6^2*x34^5*a3^2*a2^3*a1^6 + 240*a6*a5*x34^5*a3^2*a2^3*a1^6 - 52*a5^2*x34^5*a3^2*a2^3*a1^6 - 4*a6*x34^6*a3^2*a2^3*a1^6 - 4*a5*x34^6*a3^2*a2^3*a1^6 - 24*a6^6*a3^3*a2^3*a1^6 - 16*a6^5*a5*a3^3*a2^3*a1^6 + 64*a6^4*a5^2*a3^3*a2^3*a1^6 - 96*a6^3*a5^3*a3^3*a2^3*a1^6 + 64*a6^2*a5^4*a3^3*a2^3*a1^6 - 16*a6*a5^5*a3^3*a2^3*a1^6 - 24*a5^6*a3^3*a2^3*a1^6 + 88*a6^5*x34*a3^3*a2^3*a1^6 + 88*a6^4*a5*x34*a3^3*a2^3*a1^6 - 112*a6^3*a5^2*x34*a3^3*a2^3*a1^6 - 112*a6^2*a5^3*x34*a3^3*a2^3*a1^6 + 88*a6*a5^4*x34*a3^3*a2^3*a1^6 + 88*a5^5*x34*a3^3*a2^3*a1^6 - 224*a6^4*x34^2*a3^3*a2^3*a1^6 + 208*a6^3*a5*x34^2*a3^3*a2^3*a1^6 + 512*a6^2*a5^2*x34^2*a3^3*a2^3*a1^6 + 208*a6*a5^3*x34^2*a3^3*a2^3*a1^6 - 224*a5^4*x34^2*a3^3*a2^3*a1^6 + 272*a6^3*x34^3*a3^3*a2^3*a1^6 - 512*a6^2*a5*x34^3*a3^3*a2^3*a1^6 - 512*a6*a5^2*x34^3*a3^3*a2^3*a1^6 + 272*a5^3*x34^3*a3^3*a2^3*a1^6 - 204*a6^2*x34^4*a3^3*a2^3*a1^6 + 512*a6*a5*x34^4*a3^3*a2^3*a1^6 - 204*a5^2*x34^4*a3^3*a2^3*a1^6 + 16*a6*x34^5*a3^3*a2^3*a1^6 + 16*a5*x34^5*a3^3*a2^3*a1^6 - 8*x34^6*a3^3*a2^3*a1^6 + 44*a6^5*a3^4*a2^3*a1^6 + 44*a6^4*a5*a3^4*a2^3*a1^6 - 56*a6^3*a5^2*a3^4*a2^3*a1^6 - 56*a6^2*a5^3*a3^4*a2^3*a1^6 + 44*a6*a5^4*a3^4*a2^3*a1^6 + 44*a5^5*a3^4*a2^3*a1^6 - 180*a6^4*x34*a3^4*a2^3*a1^6 - 120*a6^3*a5*x34*a3^4*a2^3*a1^6 + 760*a6^2*a5^2*x34*a3^4*a2^3*a1^6 - 120*a6*a5^3*x34*a3^4*a2^3*a1^6 - 180*a5^4*x34*a3^4*a2^3*a1^6 + 396*a6^3*x34^2*a3^4*a2^3*a1^6 - 576*a6^2*a5*x34^2*a3^4*a2^3*a1^6 - 576*a6*a5^2*x34^2*a3^4*a2^3*a1^6 + 396*a5^3*x34^2*a3^4*a2^3*a1^6 - 380*a6^2*x34^3*a3^4*a2^3*a1^6 + 640*a6*a5*x34^3*a3^4*a2^3*a1^6 - 380*a5^2*x34^3*a3^4*a2^3*a1^6 + 112*a6*x34^4*a3^4*a2^3*a1^6 + 112*a5*x34^4*a3^4*a2^3*a1^6 - 52*x34^5*a3^4*a2^3*a1^6 - 72*a6^4*a3^5*a2^3*a1^6 - 48*a6^3*a5*a3^5*a2^3*a1^6 + 304*a6^2*a5^2*a3^5*a2^3*a1^6 - 48*a6*a5^3*a3^5*a2^3*a1^6 - 72*a5^4*a3^5*a2^3*a1^6 + 312*a6^3*x34*a3^5*a2^3*a1^6 - 384*a6^2*a5*x34*a3^5*a2^3*a1^6 - 384*a6*a5^2*x34*a3^5*a2^3*a1^6 + 312*a5^3*x34*a3^5*a2^3*a1^6 - 404*a6^2*x34^2*a3^5*a2^3*a1^6 + 480*a6*a5*x34^2*a3^5*a2^3*a1^6 - 404*a5^2*x34^2*a3^5*a2^3*a1^6 + 248*a6*x34^3*a3^5*a2^3*a1^6 + 248*a5*x34^3*a3^5*a2^3*a1^6 - 144*x34^4*a3^5*a2^3*a1^6 + 104*a6^3*a3^6*a2^3*a1^6 - 128*a6^2*a5*a3^6*a2^3*a1^6 - 128*a6*a5^2*a3^6*a2^3*a1^6 + 104*a5^3*a3^6*a2^3*a1^6 - 252*a6^2*x34*a3^6*a2^3*a1^6 + 224*a6*a5*x34*a3^6*a2^3*a1^6 - 252*a5^2*x34*a3^6*a2^3*a1^6 + 288*a6*x34^2*a3^6*a2^3*a1^6 + 288*a5*x34^2*a3^6*a2^3*a1^6 - 224*x34^3*a3^6*a2^3*a1^6 - 72*a6^2*a3^7*a2^3*a1^6 + 64*a6*a5*a3^7*a2^3*a1^6 - 72*a5^2*a3^7*a2^3*a1^6 + 176*a6*x34*a3^7*a2^3*a1^6 + 176*a5*x34*a3^7*a2^3*a1^6 - 208*x34^2*a3^7*a2^3*a1^6 + 44*a6*a3^8*a2^3*a1^6 + 44*a5*a3^8*a2^3*a1^6 - 108*x34*a3^8*a2^3*a1^6 - 24*a3^9*a2^3*a1^6 + 8*a6^6*a5^2*a2^4*a1^6 - 4*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 4*a6^3*a5^5*a2^4*a1^6 + 8*a6^2*a5^6*a2^4*a1^6 - 8*a6^6*a5*x34*a2^4*a1^6 + 2*a6^5*a5^2*x34*a2^4*a1^6 - 28*a6^4*a5^3*x34*a2^4*a1^6 - 28*a6^3*a5^4*x34*a2^4*a1^6 + 2*a6^2*a5^5*x34*a2^4*a1^6 - 8*a6*a5^6*x34*a2^4*a1^6 + 8*a6^6*x34^2*a2^4*a1^6 + 2*a6^5*a5*x34^2*a2^4*a1^6 + 32*a6^4*a5^2*x34^2*a2^4*a1^6 - 4*a6^3*a5^3*x34^2*a2^4*a1^6 + 32*a6^2*a5^4*x34^2*a2^4*a1^6 + 2*a6*a5^5*x34^2*a2^4*a1^6 + 8*a5^6*x34^2*a2^4*a1^6 - 4*a6^5*x34^3*a2^4*a1^6 - 28*a6^4*a5*x34^3*a2^4*a1^6 - 4*a6^3*a5^2*x34^3*a2^4*a1^6 - 4*a6^2*a5^3*x34^3*a2^4*a1^6 - 28*a6*a5^4*x34^3*a2^4*a1^6 - 4*a5^5*x34^3*a2^4*a1^6 + 24*a6^4*x34^4*a2^4*a1^6 - 28*a6^3*a5*x34^4*a2^4*a1^6 + 32*a6^2*a5^2*x34^4*a2^4*a1^6 - 28*a6*a5^3*x34^4*a2^4*a1^6 + 24*a5^4*x34^4*a2^4*a1^6 - 4*a6^3*x34^5*a2^4*a1^6 + 2*a6^2*a5*x34^5*a2^4*a1^6 + 2*a6*a5^2*x34^5*a2^4*a1^6 - 4*a5^3*x34^5*a2^4*a1^6 + 8*a6^2*x34^6*a2^4*a1^6 - 8*a6*a5*x34^6*a2^4*a1^6 + 8*a5^2*x34^6*a2^4*a1^6 - 16*a6^6*a5*a3*a2^4*a1^6 + 4*a6^5*a5^2*a3*a2^4*a1^6 - 56*a6^4*a5^3*a3*a2^4*a1^6 - 56*a6^3*a5^4*a3*a2^4*a1^6 + 4*a6^2*a5^5*a3*a2^4*a1^6 - 16*a6*a5^6*a3*a2^4*a1^6 + 8*a6^6*x34*a3*a2^4*a1^6 + 4*a6^5*a5*x34*a3*a2^4*a1^6 + 64*a6^4*a5^2*x34*a3*a2^4*a1^6 + 24*a6^3*a5^3*x34*a3*a2^4*a1^6 + 64*a6^2*a5^4*x34*a3*a2^4*a1^6 + 4*a6*a5^5*x34*a3*a2^4*a1^6 + 8*a5^6*x34*a3*a2^4*a1^6 - 10*a6^5*x34^2*a3*a2^4*a1^6 - 84*a6^4*a5*x34^2*a3*a2^4*a1^6 + 24*a6^3*a5^2*x34^2*a3*a2^4*a1^6 + 24*a6^2*a5^3*x34^2*a3*a2^4*a1^6 - 84*a6*a5^4*x34^2*a3*a2^4*a1^6 - 10*a5^5*x34^2*a3*a2^4*a1^6 + 68*a6^4*x34^3*a3*a2^4*a1^6 - 80*a6^3*a5*x34^3*a3*a2^4*a1^6 + 164*a6^2*a5^2*x34^3*a3*a2^4*a1^6 - 80*a6*a5^3*x34^3*a3*a2^4*a1^6 + 68*a5^4*x34^3*a3*a2^4*a1^6 - 48*a6^3*x34^4*a3*a2^4*a1^6 + 10*a6^2*a5*x34^4*a3*a2^4*a1^6 + 10*a6*a5^2*x34^4*a3*a2^4*a1^6 - 48*a5^3*x34^4*a3*a2^4*a1^6 + 50*a6^2*x34^5*a3*a2^4*a1^6 - 48*a6*a5*x34^5*a3*a2^4*a1^6 + 50*a5^2*x34^5*a3*a2^4*a1^6 - 8*a6*x34^6*a3*a2^4*a1^6 - 8*a5*x34^6*a3*a2^4*a1^6 + 8*a6^6*a3^2*a2^4*a1^6 + 4*a6^5*a5*a3^2*a2^4*a1^6 + 64*a6^4*a5^2*a3^2*a2^4*a1^6 + 24*a6^3*a5^3*a3^2*a2^4*a1^6 + 64*a6^2*a5^4*a3^2*a2^4*a1^6 + 4*a6*a5^5*a3^2*a2^4*a1^6 + 8*a5^6*a3^2*a2^4*a1^6 - 6*a6^5*x34*a3^2*a2^4*a1^6 - 84*a6^4*a5*x34*a3^2*a2^4*a1^6 + 96*a6^3*a5^2*x34*a3^2*a2^4*a1^6 + 96*a6^2*a5^3*x34*a3^2*a2^4*a1^6 - 84*a6*a5^4*x34*a3^2*a2^4*a1^6 - 6*a5^5*x34*a3^2*a2^4*a1^6 + 92*a6^4*x34^2*a3^2*a2^4*a1^6 - 36*a6^3*a5*x34^2*a3^2*a2^4*a1^6 - 132*a6^2*a5^2*x34^2*a3^2*a2^4*a1^6 - 36*a6*a5^3*x34^2*a3^2*a2^4*a1^6 + 92*a5^4*x34^2*a3^2*a2^4*a1^6 - 156*a6^3*x34^3*a3^2*a2^4*a1^6 + 56*a6^2*a5*x34^3*a3^2*a2^4*a1^6 + 56*a6*a5^2*x34^3*a3^2*a2^4*a1^6 - 156*a5^3*x34^3*a3^2*a2^4*a1^6 + 162*a6^2*x34^4*a3^2*a2^4*a1^6 - 120*a6*a5*x34^4*a3^2*a2^4*a1^6 + 162*a5^2*x34^4*a3^2*a2^4*a1^6 - 46*a6*x34^5*a3^2*a2^4*a1^6 - 46*a5*x34^5*a3^2*a2^4*a1^6 + 8*x34^6*a3^2*a2^4*a1^6 - 4*a6^5*a3^3*a2^4*a1^6 - 56*a6^4*a5*a3^3*a2^4*a1^6 + 64*a6^3*a5^2*a3^3*a2^4*a1^6 + 64*a6^2*a5^3*a3^3*a2^4*a1^6 - 56*a6*a5^4*a3^3*a2^4*a1^6 - 4*a5^5*a3^3*a2^4*a1^6 + 48*a6^4*x34*a3^3*a2^4*a1^6 + 88*a6^3*a5*x34*a3^3*a2^4*a1^6 - 592*a6^2*a5^2*x34*a3^3*a2^4*a1^6 + 88*a6*a5^3*x34*a3^3*a2^4*a1^6 + 48*a5^4*x34*a3^3*a2^4*a1^6 - 224*a6^3*x34^2*a3^3*a2^4*a1^6 + 164*a6^2*a5*x34^2*a3^3*a2^4*a1^6 + 164*a6*a5^2*x34^2*a3^3*a2^4*a1^6 - 224*a5^3*x34^2*a3^3*a2^4*a1^6 + 304*a6^2*x34^3*a3^3*a2^4*a1^6 - 128*a6*a5*x34^3*a3^3*a2^4*a1^6 + 304*a5^2*x34^3*a3^3*a2^4*a1^6 - 138*a6*x34^4*a3^3*a2^4*a1^6 - 138*a5*x34^4*a3^3*a2^4*a1^6 + 44*x34^5*a3^3*a2^4*a1^6 + 24*a6^4*a3^4*a2^4*a1^6 + 44*a6^3*a5*a3^4*a2^4*a1^6 - 296*a6^2*a5^2*a3^4*a2^4*a1^6 + 44*a6*a5^3*a3^4*a2^4*a1^6 + 24*a5^4*a3^4*a2^4*a1^6 - 180*a6^3*x34*a3^4*a2^4*a1^6 + 190*a6^2*a5*x34*a3^4*a2^4*a1^6 + 190*a6*a5^2*x34*a3^4*a2^4*a1^6 - 180*a5^3*x34*a3^4*a2^4*a1^6 + 352*a6^2*x34^2*a3^4*a2^4*a1^6 - 24*a6*a5*x34^2*a3^4*a2^4*a1^6 + 352*a5^2*x34^2*a3^4*a2^4*a1^6 - 280*a6*x34^3*a3^4*a2^4*a1^6 - 280*a5*x34^3*a3^4*a2^4*a1^6 + 124*x34^4*a3^4*a2^4*a1^6 - 72*a6^3*a3^5*a2^4*a1^6 + 76*a6^2*a5*a3^5*a2^4*a1^6 + 76*a6*a5^2*a3^5*a2^4*a1^6 - 72*a5^3*a3^5*a2^4*a1^6 + 240*a6^2*x34*a3^5*a2^4*a1^6 + 48*a6*a5*x34*a3^5*a2^4*a1^6 + 240*a5^2*x34*a3^5*a2^4*a1^6 - 350*a6*x34^2*a3^5*a2^4*a1^6 - 350*a5*x34^2*a3^5*a2^4*a1^6 + 212*x34^3*a3^5*a2^4*a1^6 + 80*a6^2*a3^6*a2^4*a1^6 + 16*a6*a5*a3^6*a2^4*a1^6 + 80*a5^2*a3^6*a2^4*a1^6 - 238*a6*x34*a3^6*a2^4*a1^6 - 238*a5*x34*a3^6*a2^4*a1^6 + 220*x34^2*a3^6*a2^4*a1^6 - 68*a6*a3^7*a2^4*a1^6 - 68*a5*a3^7*a2^4*a1^6 + 128*x34*a3^7*a2^4*a1^6 + 32*a3^8*a2^4*a1^6 - 8*a6^5*a5^2*a2^5*a1^6 - 4*a6^4*a5^3*a2^5*a1^6 - 4*a6^3*a5^4*a2^5*a1^6 - 8*a6^2*a5^5*a2^5*a1^6 + 8*a6^5*a5*x34*a2^5*a1^6 + 2*a6^4*a5^2*x34*a2^5*a1^6 + 40*a6^3*a5^3*x34*a2^5*a1^6 + 2*a6^2*a5^4*x34*a2^5*a1^6 + 8*a6*a5^5*x34*a2^5*a1^6 - 8*a6^5*x34^2*a2^5*a1^6 + 2*a6^4*a5*x34^2*a2^5*a1^6 - 28*a6^3*a5^2*x34^2*a2^5*a1^6 - 28*a6^2*a5^3*x34^2*a2^5*a1^6 + 2*a6*a5^4*x34^2*a2^5*a1^6 - 8*a5^5*x34^2*a2^5*a1^6 - 4*a6^4*x34^3*a2^5*a1^6 + 40*a6^3*a5*x34^3*a2^5*a1^6 - 28*a6^2*a5^2*x34^3*a2^5*a1^6 + 40*a6*a5^3*x34^3*a2^5*a1^6 - 4*a5^4*x34^3*a2^5*a1^6 - 4*a6^3*x34^4*a2^5*a1^6 + 2*a6^2*a5*x34^4*a2^5*a1^6 + 2*a6*a5^2*x34^4*a2^5*a1^6 - 4*a5^3*x34^4*a2^5*a1^6 - 8*a6^2*x34^5*a2^5*a1^6 + 8*a6*a5*x34^5*a2^5*a1^6 - 8*a5^2*x34^5*a2^5*a1^6 + 16*a6^5*a5*a3*a2^5*a1^6 + 4*a6^4*a5^2*a3*a2^5*a1^6 + 80*a6^3*a5^3*a3*a2^5*a1^6 + 4*a6^2*a5^4*a3*a2^5*a1^6 + 16*a6*a5^5*a3*a2^5*a1^6 - 8*a6^5*x34*a3*a2^5*a1^6 + 4*a6^4*a5*x34*a3*a2^5*a1^6 - 104*a6^3*a5^2*x34*a3*a2^5*a1^6 - 104*a6^2*a5^3*x34*a3*a2^5*a1^6 + 4*a6*a5^4*x34*a3*a2^5*a1^6 - 8*a5^5*x34*a3*a2^5*a1^6 - 10*a6^4*x34^2*a3*a2^5*a1^6 + 72*a6^3*a5*x34^2*a3*a2^5*a1^6 + 24*a6^2*a5^2*x34^2*a3*a2^5*a1^6 + 72*a6*a5^3*x34^2*a3*a2^5*a1^6 - 10*a5^4*x34^2*a3*a2^5*a1^6 + 24*a6^3*x34^3*a3*a2^5*a1^6 - 40*a6^2*a5*x34^3*a3*a2^5*a1^6 - 40*a6*a5^2*x34^3*a3*a2^5*a1^6 + 24*a5^3*x34^3*a3*a2^5*a1^6 - 38*a6^2*x34^4*a3*a2^5*a1^6 + 40*a6*a5*x34^4*a3*a2^5*a1^6 - 38*a5^2*x34^4*a3*a2^5*a1^6 + 8*a6*x34^5*a3*a2^5*a1^6 + 8*a5*x34^5*a3*a2^5*a1^6 - 8*a6^5*a3^2*a2^5*a1^6 + 4*a6^4*a5*a3^2*a2^5*a1^6 - 104*a6^3*a5^2*a3^2*a2^5*a1^6 - 104*a6^2*a5^3*a3^2*a2^5*a1^6 + 4*a6*a5^4*a3^2*a2^5*a1^6 - 8*a5^5*a3^2*a2^5*a1^6 - 6*a6^4*x34*a3^2*a2^5*a1^6 - 24*a6^3*a5*x34*a3^2*a2^5*a1^6 + 240*a6^2*a5^2*x34*a3^2*a2^5*a1^6 - 24*a6*a5^3*x34*a3^2*a2^5*a1^6 - 6*a5^4*x34*a3^2*a2^5*a1^6 + 68*a6^3*x34^2*a3^2*a2^5*a1^6 - 24*a6^2*a5*x34^2*a3^2*a2^5*a1^6 - 24*a6*a5^2*x34^2*a3^2*a2^5*a1^6 + 68*a5^3*x34^2*a3^2*a2^5*a1^6 - 100*a6^2*x34^3*a3^2*a2^5*a1^6 + 32*a6*a5*x34^3*a3^2*a2^5*a1^6 - 100*a5^2*x34^3*a3^2*a2^5*a1^6 + 42*a6*x34^4*a3^2*a2^5*a1^6 + 42*a5*x34^4*a3^2*a2^5*a1^6 - 8*x34^5*a3^2*a2^5*a1^6 - 4*a6^4*a3^3*a2^5*a1^6 - 16*a6^3*a5*a3^3*a2^5*a1^6 + 160*a6^2*a5^2*a3^3*a2^5*a1^6 - 16*a6*a5^3*a3^3*a2^5*a1^6 - 4*a5^4*a3^3*a2^5*a1^6 + 88*a6^3*x34*a3^3*a2^5*a1^6 + 32*a6^2*a5*x34*a3^3*a2^5*a1^6 + 32*a6*a5^2*x34*a3^3*a2^5*a1^6 + 88*a5^3*x34*a3^3*a2^5*a1^6 - 180*a6^2*x34^2*a3^3*a2^5*a1^6 - 112*a6*a5*x34^2*a3^3*a2^5*a1^6 - 180*a5^2*x34^2*a3^3*a2^5*a1^6 + 128*a6*x34^3*a3^3*a2^5*a1^6 + 128*a5*x34^3*a3^3*a2^5*a1^6 - 44*x34^4*a3^3*a2^5*a1^6 + 44*a6^3*a3^4*a2^5*a1^6 + 16*a6^2*a5*a3^4*a2^5*a1^6 + 16*a6*a5^2*a3^4*a2^5*a1^6 + 44*a5^3*a3^4*a2^5*a1^6 - 170*a6^2*x34*a3^4*a2^5*a1^6 - 200*a6*a5*x34*a3^4*a2^5*a1^6 - 170*a5^2*x34*a3^4*a2^5*a1^6 + 214*a6*x34^2*a3^4*a2^5*a1^6 + 214*a5*x34^2*a3^4*a2^5*a1^6 - 100*x34^3*a3^4*a2^5*a1^6 - 68*a6^2*a3^5*a2^5*a1^6 - 80*a6*a5*a3^5*a2^5*a1^6 - 68*a5^2*a3^5*a2^5*a1^6 + 180*a6*x34*a3^5*a2^5*a1^6 + 180*a5*x34*a3^5*a2^5*a1^6 - 124*x34^2*a3^5*a2^5*a1^6 + 60*a6*a3^6*a2^5*a1^6 + 60*a5*a3^6*a2^5*a1^6 - 84*x34*a3^6*a2^5*a1^6 - 24*a3^7*a2^5*a1^6 + 8*a6^4*a5^2*a2^6*a1^6 - 8*a6^3*a5^3*a2^6*a1^6 + 8*a6^2*a5^4*a2^6*a1^6 - 8*a6^4*a5*x34*a2^6*a1^6 - 4*a6^3*a5^2*x34*a2^6*a1^6 - 4*a6^2*a5^3*x34*a2^6*a1^6 - 8*a6*a5^4*x34*a2^6*a1^6 + 8*a6^4*x34^2*a2^6*a1^6 - 4*a6^3*a5*x34^2*a2^6*a1^6 + 24*a6^2*a5^2*x34^2*a2^6*a1^6 - 4*a6*a5^3*x34^2*a2^6*a1^6 + 8*a5^4*x34^2*a2^6*a1^6 - 8*a6^3*x34^3*a2^6*a1^6 - 4*a6^2*a5*x34^3*a2^6*a1^6 - 4*a6*a5^2*x34^3*a2^6*a1^6 - 8*a5^3*x34^3*a2^6*a1^6 + 8*a6^2*x34^4*a2^6*a1^6 - 8*a6*a5*x34^4*a2^6*a1^6 + 8*a5^2*x34^4*a2^6*a1^6 - 16*a6^4*a5*a3*a2^6*a1^6 - 8*a6^3*a5^2*a3*a2^6*a1^6 - 8*a6^2*a5^3*a3*a2^6*a1^6 - 16*a6*a5^4*a3*a2^6*a1^6 + 8*a6^4*x34*a3*a2^6*a1^6 + 40*a6^3*a5*x34*a3*a2^6*a1^6 + 24*a6^2*a5^2*x34*a3*a2^6*a1^6 + 40*a6*a5^3*x34*a3*a2^6*a1^6 + 8*a5^4*x34*a3*a2^6*a1^6 - 28*a6^3*x34^2*a3*a2^6*a1^6 - 36*a6^2*a5*x34^2*a3*a2^6*a1^6 - 36*a6*a5^2*x34^2*a3*a2^6*a1^6 - 28*a5^3*x34^2*a3*a2^6*a1^6 + 28*a6^2*x34^3*a3*a2^6*a1^6 + 16*a6*a5*x34^3*a3*a2^6*a1^6 + 28*a5^2*x34^3*a3*a2^6*a1^6 - 8*a6*x34^4*a3*a2^6*a1^6 - 8*a5*x34^4*a3*a2^6*a1^6 + 8*a6^4*a3^2*a2^6*a1^6 + 40*a6^3*a5*a3^2*a2^6*a1^6 + 24*a6^2*a5^2*a3^2*a2^6*a1^6 + 40*a6*a5^3*a3^2*a2^6*a1^6 + 8*a5^4*a3^2*a2^6*a1^6 - 36*a6^3*x34*a3^2*a2^6*a1^6 - 84*a6^2*a5*x34*a3^2*a2^6*a1^6 - 84*a6*a5^2*x34*a3^2*a2^6*a1^6 - 36*a5^3*x34*a3^2*a2^6*a1^6 + 60*a6^2*x34^2*a3^2*a2^6*a1^6 + 72*a6*a5*x34^2*a3^2*a2^6*a1^6 + 60*a5^2*x34^2*a3^2*a2^6*a1^6 - 36*a6*x34^3*a3^2*a2^6*a1^6 - 36*a5*x34^3*a3^2*a2^6*a1^6 + 8*x34^4*a3^2*a2^6*a1^6 - 24*a6^3*a3^3*a2^6*a1^6 - 56*a6^2*a5*a3^3*a2^6*a1^6 - 56*a6*a5^2*a3^3*a2^6*a1^6 - 24*a5^3*a3^3*a2^6*a1^6 + 64*a6^2*x34*a3^3*a2^6*a1^6 + 112*a6*a5*x34*a3^3*a2^6*a1^6 + 64*a5^2*x34*a3^3*a2^6*a1^6 - 64*a6*x34^2*a3^3*a2^6*a1^6 - 64*a5*x34^2*a3^3*a2^6*a1^6 + 24*x34^3*a3^3*a2^6*a1^6 + 32*a6^2*a3^4*a2^6*a1^6 + 56*a6*a5*a3^4*a2^6*a1^6 + 32*a5^2*a3^4*a2^6*a1^6 - 60*a6*x34*a3^4*a2^6*a1^6 - 60*a5*x34*a3^4*a2^6*a1^6 + 32*x34^2*a3^4*a2^6*a1^6 - 24*a6*a3^5*a2^6*a1^6 - 24*a5*a3^5*a2^6*a1^6 + 24*x34*a3^5*a2^6*a1^6 + 8*a3^6*a2^6*a1^6;

-- polynomial Q4
Q4 = -8*a6^6*a5^6*x34^4*a3^2 + 8*a6^6*a5^5*x34^5*a3^2 + 8*a6^5*a5^6*x34^5*a3^2 - 8*a6^6*a5^4*x34^6*a3^2 + 8*a6^5*a5^5*x34^6*a3^2 - 8*a6^4*a5^6*x34^6*a3^2 - 16*a6^6*a5^6*x34^3*a3^3 + 32*a6^6*a5^5*x34^4*a3^3 + 32*a6^5*a5^6*x34^4*a3^3 - 56*a6^6*a5^4*x34^5*a3^3 + 48*a6^5*a5^5*x34^5*a3^3 - 56*a6^4*a5^6*x34^5*a3^3 + 16*a6^6*a5^3*x34^6*a3^3 - 8*a6^5*a5^4*x34^6*a3^3 - 8*a6^4*a5^5*x34^6*a3^3 + 16*a6^3*a5^6*x34^6*a3^3 - 8*a6^6*a5^6*x34^2*a3^4 + 40*a6^6*a5^5*x34^3*a3^4 + 40*a6^5*a5^6*x34^3*a3^4 - 136*a6^6*a5^4*x34^4*a3^4 + 120*a6^5*a5^5*x34^4*a3^4 - 136*a6^4*a5^6*x34^4*a3^4 + 88*a6^6*a5^3*x34^5*a3^4 - 48*a6^5*a5^4*x34^5*a3^4 - 48*a6^4*a5^5*x34^5*a3^4 + 88*a6^3*a5^6*x34^5*a3^4 - 8*a6^6*a5^2*x34^6*a3^4 - 8*a6^5*a5^3*x34^6*a3^4 + 24*a6^4*a5^4*x34^6*a3^4 - 8*a6^3*a5^5*x34^6*a3^4 - 8*a6^2*a5^6*x34^6*a3^4 + 16*a6^6*a5^5*x34^2*a3^5 + 16*a6^5*a5^6*x34^2*a3^5 - 152*a6^6*a5^4*x34^3*a3^5 + 160*a6^5*a5^5*x34^3*a3^5 - 152*a6^4*a5^6*x34^3*a3^5 + 192*a6^6*a5^3*x34^4*a3^5 - 120*a6^5*a5^4*x34^4*a3^5 - 120*a6^4*a5^5*x34^4*a3^5 + 192*a6^3*a5^6*x34^4*a3^5 - 40*a6^6*a5^2*x34^5*a3^5 - 48*a6^5*a5^3*x34^5*a3^5 + 144*a6^4*a5^4*x34^5*a3^5 - 48*a6^3*a5^5*x34^5*a3^5 - 40*a6^2*a5^6*x34^5*a3^5 + 8*a6^5*a5^2*x34^6*a3^5 - 8*a6^4*a5^3*x34^6*a3^5 - 8*a6^3*a5^4*x34^6*a3^5 + 8*a6^2*a5^5*x34^6*a3^5 - 88*a6^6*a5^4*x34^2*a3^6 + 128*a6^5*a5^5*x34^2*a3^6 - 88*a6^4*a5^6*x34^2*a3^6 + 224*a6^6*a5^3*x34^3*a3^6 - 168*a6^5*a5^4*x34^3*a3^6 - 168*a6^4*a5^5*x34^3*a3^6 + 224*a6^3*a5^6*x34^3*a3^6 - 88*a6^6*a5^2*x34^4*a3^6 - 128*a6^5*a5^3*x34^4*a3^6 + 384*a6^4*a5^4*x34^4*a3^6 - 128*a6^3*a5^5*x34^4*a3^6 - 88*a6^2*a5^6*x34^4*a3^6 + 56*a6^5*a5^2*x34^5*a3^6 - 56*a6^4*a5^3*x34^5*a3^6 - 56*a6^3*a5^4*x34^5*a3^6 + 56*a6^2*a5^5*x34^5*a3^6 - 8*a6^4*a5^2*x34^6*a3^6 + 16*a6^3*a5^3*x34^6*a3^6 - 8*a6^2*a5^4*x34^6*a3^6 - 32*a6^6*a5^4*x34*a3^7 + 64*a6^5*a5^5*x34*a3^7 - 32*a6^4*a5^6*x34*a3^7 + 160*a6^6*a5^3*x34^2*a3^7 - 144*a6^5*a5^4*x34^2*a3^7 - 144*a6^4*a5^5*x34^2*a3^7 + 160*a6^3*a5^6*x34^2*a3^7 - 112*a6^6*a5^2*x34^3*a3^7 - 192*a6^5*a5^3*x34^3*a3^7 + 576*a6^4*a5^4*x34^3*a3^7 - 192*a6^3*a5^5*x34^3*a3^7 - 112*a6^2*a5^6*x34^3*a3^7 + 160*a6^5*a5^2*x34^4*a3^7 - 160*a6^4*a5^3*x34^4*a3^7 - 160*a6^3*a5^4*x34^4*a3^7 + 160*a6^2*a5^5*x34^4*a3^7 - 48*a6^4*a5^2*x34^5*a3^7 + 96*a6^3*a5^3*x34^5*a3^7 - 48*a6^2*a5^4*x34^5*a3^7 - 8*a6^6*a5^4*a3^8 + 16*a6^5*a5^5*a3^8 - 8*a6^4*a5^6*a3^8 + 72*a6^6*a5^3*x34*a3^8 - 72*a6^5*a5^4*x34*a3^8 - 72*a6^4*a5^5*x34*a3^8 + 72*a6^3*a5^6*x34*a3^8 - 88*a6^6*a5^2*x34^2*a3^8 - 168*a6^5*a5^3*x34^2*a3^8 + 504*a6^4*a5^4*x34^2*a3^8 - 168*a6^3*a5^5*x34^2*a3^8 - 88*a6^2*a5^6*x34^2*a3^8 + 240*a6^5*a5^2*x34^3*a3^8 - 240*a6^4*a5^3*x34^3*a3^8 - 240*a6^3*a5^4*x34^3*a3^8 + 240*a6^2*a5^5*x34^3*a3^8 - 120*a6^4*a5^2*x34^4*a3^8 + 240*a6^3*a5^3*x34^4*a3^8 - 120*a6^2*a5^4*x34^4*a3^8 + 16*a6^6*a5^3*a3^9 - 16*a6^5*a5^4*a3^9 - 16*a6^4*a5^5*a3^9 + 16*a6^3*a5^6*a3^9 - 40*a6^6*a5^2*x34*a3^9 - 80*a6^5*a5^3*x34*a3^9 + 240*a6^4*a5^4*x34*a3^9 - 80*a6^3*a5^5*x34*a3^9 - 40*a6^2*a5^6*x34*a3^9 + 200*a6^5*a5^2*x34^2*a3^9 - 200*a6^4*a5^3*x34^2*a3^9 - 200*a6^3*a5^4*x34^2*a3^9 + 200*a6^2*a5^5*x34^2*a3^9 - 160*a6^4*a5^2*x34^3*a3^9 + 320*a6^3*a5^3*x34^3*a3^9 - 160*a6^2*a5^4*x34^3*a3^9 - 8*a6^6*a5^2*a3^10 - 16*a6^5*a5^3*a3^10 + 48*a6^4*a5^4*a3^10 - 16*a6^3*a5^5*a3^10 - 8*a6^2*a5^6*a3^10 + 88*a6^5*a5^2*x34*a3^10 - 88*a6^4*a5^3*x34*a3^10 - 88*a6^3*a5^4*x34*a3^10 + 88*a6^2*a5^5*x34*a3^10 - 120*a6^4*a5^2*x34^2*a3^10 + 240*a6^3*a5^3*x34^2*a3^10 - 120*a6^2*a5^4*x34^2*a3^10 + 16*a6^5*a5^2*a3^11 - 16*a6^4*a5^3*a3^11 - 16*a6^3*a5^4*a3^11 + 16*a6^2*a5^5*a3^11 - 48*a6^4*a5^2*x34*a3^11 + 96*a6^3*a5^3*x34*a3^11 - 48*a6^2*a5^4*x34*a3^11 - 8*a6^4*a5^2*a3^12 + 16*a6^3*a5^3*a3^12 - 8*a6^2*a5^4*a3^12 + 8*a6^6*a5^6*x34^4*a3*a2 - 8*a6^6*a5^5*x34^5*a3*a2 - 8*a6^5*a5^6*x34^5*a3*a2 + 8*a6^6*a5^4*x34^6*a3*a2 - 8*a6^5*a5^5*x34^6*a3*a2 + 8*a6^4*a5^6*x34^6*a3*a2 + 24*a6^6*a5^6*x34^3*a3^2*a2 - 24*a6^6*a5^5*x34^4*a3^2*a2 - 24*a6^5*a5^6*x34^4*a3^2*a2 + 64*a6^6*a5^4*x34^5*a3^2*a2 - 120*a6^5*a5^5*x34^5*a3^2*a2 + 64*a6^4*a5^6*x34^5*a3^2*a2 - 8*a6^6*a5^3*x34^6*a3^2*a2 + 16*a6^5*a5^4*x34^6*a3^2*a2 + 16*a6^4*a5^5*x34^6*a3^2*a2 - 8*a6^3*a5^6*x34^6*a3^2*a2 + 16*a6^6*a5^6*x34^2*a3^3*a2 - 32*a6^6*a5^5*x34^3*a3^3*a2 - 32*a6^5*a5^6*x34^3*a3^3*a2 + 192*a6^6*a5^4*x34^4*a3^3*a2 - 432*a6^5*a5^5*x34^4*a3^3*a2 + 192*a6^4*a5^6*x34^4*a3^3*a2 - 64*a6^6*a5^3*x34^5*a3^3*a2 + 144*a6^5*a5^4*x34^5*a3^3*a2 + 144*a6^4*a5^5*x34^5*a3^3*a2 - 64*a6^3*a5^6*x34^5*a3^3*a2 - 8*a6^6*a5^2*x34^6*a3^3*a2 - 16*a6^5*a5^3*x34^6*a3^3*a2 - 8*a6^4*a5^4*x34^6*a3^3*a2 - 16*a6^3*a5^5*x34^6*a3^3*a2 - 8*a6^2*a5^6*x34^6*a3^3*a2 - 16*a6^6*a5^5*x34^2*a3^4*a2 - 16*a6^5*a5^6*x34^2*a3^4*a2 + 280*a6^6*a5^4*x34^3*a3^4*a2 - 640*a6^5*a5^5*x34^3*a3^4*a2 + 280*a6^4*a5^6*x34^3*a3^4*a2 - 208*a6^6*a5^3*x34^4*a3^4*a2 + 408*a6^5*a5^4*x34^4*a3^4*a2 + 408*a6^4*a5^5*x34^4*a3^4*a2 - 208*a6^3*a5^6*x34^4*a3^4*a2 - 32*a6^6*a5^2*x34^5*a3^4*a2 - 48*a6^5*a5^3*x34^5*a3^4*a2 - 120*a6^4*a5^4*x34^5*a3^4*a2 - 48*a6^3*a5^5*x34^5*a3^4*a2 - 32*a6^2*a5^6*x34^5*a3^4*a2 + 8*a6^6*a5*x34^6*a3^4*a2 + 16*a6^5*a5^2*x34^6*a3^4*a2 - 8*a6^4*a5^3*x34^6*a3^4*a2 - 8*a6^3*a5^4*x34^6*a3^4*a2 + 16*a6^2*a5^5*x34^6*a3^4*a2 + 8*a6*a5^6*x34^6*a3^4*a2 + 224*a6^6*a5^4*x34^2*a3^5*a2 - 480*a6^5*a5^5*x34^2*a3^5*a2 + 224*a6^4*a5^6*x34^2*a3^5*a2 - 368*a6^6*a5^3*x34^3*a3^5*a2 + 560*a6^5*a5^4*x34^3*a3^5*a2 + 560*a6^4*a5^5*x34^3*a3^5*a2 - 368*a6^3*a5^6*x34^3*a3^5*a2 - 24*a6^6*a5^2*x34^4*a3^5*a2 + 48*a6^5*a5^3*x34^4*a3^5*a2 - 552*a6^4*a5^4*x34^4*a3^5*a2 + 48*a6^3*a5^5*x34^4*a3^5*a2 - 24*a6^2*a5^6*x34^4*a3^5*a2 + 40*a6^6*a5*x34^5*a3^5*a2 + 24*a6^5*a5^2*x34^5*a3^5*a2 + 24*a6^2*a5^5*x34^5*a3^5*a2 + 40*a6*a5^6*x34^5*a3^5*a2 - 8*a6^5*a5*x34^6*a3^5*a2 + 16*a6^4*a5^2*x34^6*a3^5*a2 - 16*a6^3*a5^3*x34^6*a3^5*a2 + 16*a6^2*a5^4*x34^6*a3^5*a2 - 8*a6*a5^5*x34^6*a3^5*a2 + 112*a6^6*a5^4*x34*a3^6*a2 - 224*a6^5*a5^5*x34*a3^6*a2 + 112*a6^4*a5^6*x34*a3^6*a2 - 384*a6^6*a5^3*x34^2*a3^6*a2 + 448*a6^5*a5^4*x34^2*a3^6*a2 + 448*a6^4*a5^5*x34^2*a3^6*a2 - 384*a6^3*a5^6*x34^2*a3^6*a2 + 56*a6^6*a5^2*x34^3*a3^6*a2 + 336*a6^5*a5^3*x34^3*a3^6*a2 - 1176*a6^4*a5^4*x34^3*a3^6*a2 + 336*a6^3*a5^5*x34^3*a3^6*a2 + 56*a6^2*a5^6*x34^3*a3^6*a2 + 88*a6^6*a5*x34^4*a3^6*a2 - 104*a6^5*a5^2*x34^4*a3^6*a2 + 112*a6^4*a5^3*x34^4*a3^6*a2 + 112*a6^3*a5^4*x34^4*a3^6*a2 - 104*a6^2*a5^5*x34^4*a3^6*a2 + 88*a6*a5^6*x34^4*a3^6*a2 - 56*a6^5*a5*x34^5*a3^6*a2 + 112*a6^4*a5^2*x34^5*a3^6*a2 - 112*a6^3*a5^3*x34^5*a3^6*a2 + 112*a6^2*a5^4*x34^5*a3^6*a2 - 56*a6*a5^5*x34^5*a3^6*a2 + 8*a6^4*a5*x34^6*a3^6*a2 - 8*a6^3*a5^2*x34^6*a3^6*a2 - 8*a6^2*a5^3*x34^6*a3^6*a2 + 8*a6*a5^4*x34^6*a3^6*a2 + 32*a6^6*a5^4*a3^7*a2 - 64*a6^5*a5^5*a3^7*a2 + 32*a6^4*a5^6*a3^7*a2 - 224*a6^6*a5^3*x34*a3^7*a2 + 224*a6^5*a5^4*x34*a3^7*a2 + 224*a6^4*a5^5*x34*a3^7*a2 - 224*a6^3*a5^6*x34*a3^7*a2 + 112*a6^6*a5^2*x34^2*a3^7*a2 + 480*a6^5*a5^3*x34^2*a3^7*a2 - 1296*a6^4*a5^4*x34^2*a3^7*a2 + 480*a6^3*a5^5*x34^2*a3^7*a2 + 112*a6^2*a5^6*x34^2*a3^7*a2 + 112*a6^6*a5*x34^3*a3^7*a2 - 336*a6^5*a5^2*x34^3*a3^7*a2 + 288*a6^4*a5^3*x34^3*a3^7*a2 + 288*a6^3*a5^4*x34^3*a3^7*a2 - 336*a6^2*a5^5*x34^3*a3^7*a2 + 112*a6*a5^6*x34^3*a3^7*a2 - 160*a6^5*a5*x34^4*a3^7*a2 + 320*a6^4*a5^2*x34^4*a3^7*a2 - 320*a6^3*a5^3*x34^4*a3^7*a2 + 320*a6^2*a5^4*x34^4*a3^7*a2 - 160*a6*a5^5*x34^4*a3^7*a2 + 48*a6^4*a5*x34^5*a3^7*a2 - 48*a6^3*a5^2*x34^5*a3^7*a2 - 48*a6^2*a5^3*x34^5*a3^7*a2 + 48*a6*a5^4*x34^5*a3^7*a2 - 56*a6^6*a5^3*a3^8*a2 + 56*a6^5*a5^4*a3^8*a2 + 56*a6^4*a5^5*a3^8*a2 - 56*a6^3*a5^6*a3^8*a2 + 72*a6^6*a5^2*x34*a3^8*a2 + 288*a6^5*a5^3*x34*a3^8*a2 - 720*a6^4*a5^4*x34*a3^8*a2 + 288*a6^3*a5^5*x34*a3^8*a2 + 72*a6^2*a5^6*x34*a3^8*a2 + 88*a6^6*a5*x34^2*a3^8*a2 - 384*a6^5*a5^2*x34^2*a3^8*a2 + 312*a6^4*a5^3*x34^2*a3^8*a2 + 312*a6^3*a5^4*x34^2*a3^8*a2 - 384*a6^2*a5^5*x34^2*a3^8*a2 + 88*a6*a5^6*x34^2*a3^8*a2 - 240*a6^5*a5*x34^3*a3^8*a2 + 480*a6^4*a5^2*x34^3*a3^8*a2 - 480*a6^3*a5^3*x34^3*a3^8*a2 + 480*a6^2*a5^4*x34^3*a3^8*a2 - 240*a6*a5^5*x34^3*a3^8*a2 + 120*a6^4*a5*x34^4*a3^8*a2 - 120*a6^3*a5^2*x34^4*a3^8*a2 - 120*a6^2*a5^3*x34^4*a3^8*a2 + 120*a6*a5^4*x34^4*a3^8*a2 + 16*a6^6*a5^2*a3^9*a2 + 64*a6^5*a5^3*a3^9*a2 - 160*a6^4*a5^4*a3^9*a2 + 64*a6^3*a5^5*a3^9*a2 + 16*a6^2*a5^6*a3^9*a2 + 40*a6^6*a5*x34*a3^9*a2 - 200*a6^5*a5^2*x34*a3^9*a2 + 160*a6^4*a5^3*x34*a3^9*a2 + 160*a6^3*a5^4*x34*a3^9*a2 - 200*a6^2*a5^5*x34*a3^9*a2 + 40*a6*a5^6*x34*a3^9*a2 - 200*a6^5*a5*x34^2*a3^9*a2 + 400*a6^4*a5^2*x34^2*a3^9*a2 - 400*a6^3*a5^3*x34^2*a3^9*a2 + 400*a6^2*a5^4*x34^2*a3^9*a2 - 200*a6*a5^5*x34^2*a3^9*a2 + 160*a6^4*a5*x34^3*a3^9*a2 - 160*a6^3*a5^2*x34^3*a3^9*a2 - 160*a6^2*a5^3*x34^3*a3^9*a2 + 160*a6*a5^4*x34^3*a3^9*a2 + 8*a6^6*a5*a3^10*a2 - 40*a6^5*a5^2*a3^10*a2 + 32*a6^4*a5^3*a3^10*a2 + 32*a6^3*a5^4*a3^10*a2 - 40*a6^2*a5^5*a3^10*a2 + 8*a6*a5^6*a3^10*a2 - 88*a6^5*a5*x34*a3^10*a2 + 176*a6^4*a5^2*x34*a3^10*a2 - 176*a6^3*a5^3*x34*a3^10*a2 + 176*a6^2*a5^4*x34*a3^10*a2 - 88*a6*a5^5*x34*a3^10*a2 + 120*a6^4*a5*x34^2*a3^10*a2 - 120*a6^3*a5^2*x34^2*a3^10*a2 - 120*a6^2*a5^3*x34^2*a3^10*a2 + 120*a6*a5^4*x34^2*a3^10*a2 - 16*a6^5*a5*a3^11*a2 + 32*a6^4*a5^2*a3^11*a2 - 32*a6^3*a5^3*a3^11*a2 + 32*a6^2*a5^4*a3^11*a2 - 16*a6*a5^5*a3^11*a2 + 48*a6^4*a5*x34*a3^11*a2 - 48*a6^3*a5^2*x34*a3^11*a2 - 48*a6^2*a5^3*x34*a3^11*a2 + 48*a6*a5^4*x34*a3^11*a2 + 8*a6^4*a5*a3^12*a2 - 8*a6^3*a5^2*a3^12*a2 - 8*a6^2*a5^3*a3^12*a2 + 8*a6*a5^4*a3^12*a2 - 8*a6^6*a5^6*x34^4*a2^2 + 8*a6^6*a5^5*x34^5*a2^2 + 8*a6^5*a5^6*x34^5*a2^2 - 8*a6^6*a5^4*x34^6*a2^2 + 8*a6^5*a5^5*x34^6*a2^2 - 8*a6^4*a5^6*x34^6*a2^2 - 40*a6^6*a5^6*x34^3*a3*a2^2 + 56*a6^6*a5^5*x34^4*a3*a2^2 + 56*a6^5*a5^6*x34^4*a3*a2^2 - 32*a6^6*a5^4*x34^5*a3*a2^2 - 24*a6^5*a5^5*x34^5*a3*a2^2 - 32*a6^4*a5^6*x34^5*a3*a2^2 - 8*a6^6*a5^3*x34^6*a3*a2^2 + 16*a6^5*a5^4*x34^6*a3*a2^2 + 16*a6^4*a5^5*x34^6*a3*a2^2 - 8*a6^3*a5^6*x34^6*a3*a2^2 - 48*a6^6*a5^6*x34^2*a3^2*a2^2 + 136*a6^6*a5^5*x34^3*a3^2*a2^2 + 136*a6^5*a5^6*x34^3*a3^2*a2^2 - 168*a6^6*a5^4*x34^4*a3^2*a2^2 - 120*a6^5*a5^5*x34^4*a3^2*a2^2 - 168*a6^4*a5^6*x34^4*a3^2*a2^2 - 56*a6^6*a5^3*x34^5*a3^2*a2^2 + 216*a6^5*a5^4*x34^5*a3^2*a2^2 + 216*a6^4*a5^5*x34^5*a3^2*a2^2 - 56*a6^3*a5^6*x34^5*a3^2*a2^2 + 24*a6^6*a5^2*x34^6*a3^2*a2^2 - 8*a6^5*a5^3*x34^6*a3^2*a2^2 - 128*a6^4*a5^4*x34^6*a3^2*a2^2 - 8*a6^3*a5^5*x34^6*a3^2*a2^2 + 24*a6^2*a5^6*x34^6*a3^2*a2^2 - 16*a6^6*a5^6*x34*a3^3*a2^2 + 144*a6^6*a5^5*x34^2*a3^3*a2^2 + 144*a6^5*a5^6*x34^2*a3^3*a2^2 - 400*a6^6*a5^4*x34^3*a3^3*a2^2 - 160*a6^5*a5^5*x34^3*a3^3*a2^2 - 400*a6^4*a5^6*x34^3*a3^3*a2^2 - 48*a6^6*a5^3*x34^4*a3^3*a2^2 + 720*a6^5*a5^4*x34^4*a3^3*a2^2 + 720*a6^4*a5^5*x34^4*a3^3*a2^2 - 48*a6^3*a5^6*x34^4*a3^3*a2^2 + 136*a6^6*a5^2*x34^5*a3^3*a2^2 - 128*a6^5*a5^3*x34^5*a3^3*a2^2 - 888*a6^4*a5^4*x34^5*a3^3*a2^2 - 128*a6^3*a5^5*x34^5*a3^3*a2^2 + 136*a6^2*a5^6*x34^5*a3^3*a2^2 - 8*a6^6*a5*x34^6*a3^3*a2^2 - 8*a6^5*a5^2*x34^6*a3^3*a2^2 + 112*a6^4*a5^3*x34^6*a3^3*a2^2 + 112*a6^3*a5^4*x34^6*a3^3*a2^2 - 8*a6^2*a5^5*x34^6*a3^3*a2^2 - 8*a6*a5^6*x34^6*a3^3*a2^2 - 8*a6^6*a5^6*a3^4*a2^2 + 80*a6^6*a5^5*x34*a3^4*a2^2 + 80*a6^5*a5^6*x34*a3^4*a2^2 - 520*a6^6*a5^4*x34^2*a3^4*a2^2 - 520*a6^4*a5^6*x34^2*a3^4*a2^2 + 320*a6^6*a5^3*x34^3*a3^4*a2^2 + 920*a6^5*a5^4*x34^3*a3^4*a2^2 + 920*a6^4*a5^5*x34^3*a3^4*a2^2 + 320*a6^3*a5^6*x34^3*a3^4*a2^2 + 192*a6^6*a5^2*x34^4*a3^4*a2^2 - 640*a6^5*a5^3*x34^4*a3^4*a2^2 - 1800*a6^4*a5^4*x34^4*a3^4*a2^2 - 640*a6^3*a5^5*x34^4*a3^4*a2^2 + 192*a6^2*a5^6*x34^4*a3^4*a2^2 - 32*a6^6*a5*x34^5*a3^4*a2^2 + 72*a6^5*a5^2*x34^5*a3^4*a2^2 + 552*a6^4*a5^3*x34^5*a3^4*a2^2 + 552*a6^3*a5^4*x34^5*a3^4*a2^2 + 72*a6^2*a5^5*x34^5*a3^4*a2^2 - 32*a6*a5^6*x34^5*a3^4*a2^2 - 8*a6^6*x34^6*a3^4*a2^2 + 16*a6^5*a5*x34^6*a3^4*a2^2 - 128*a6^4*a5^2*x34^6*a3^4*a2^2 + 112*a6^3*a5^3*x34^6*a3^4*a2^2 - 128*a6^2*a5^4*x34^6*a3^4*a2^2 + 16*a6*a5^5*x34^6*a3^4*a2^2 - 8*a5^6*x34^6*a3^4*a2^2 + 32*a6^6*a5^5*a3^5*a2^2 + 32*a6^5*a5^6*a3^5*a2^2 - 384*a6^6*a5^4*x34*a3^5*a2^2 + 96*a6^5*a5^5*x34*a3^5*a2^2 - 384*a6^4*a5^6*x34*a3^5*a2^2 + 800*a6^6*a5^3*x34^2*a3^5*a2^2 + 480*a6^5*a5^4*x34^2*a3^5*a2^2 + 480*a6^4*a5^5*x34^2*a3^5*a2^2 + 800*a6^3*a5^6*x34^2*a3^5*a2^2 - 120*a6^6*a5^2*x34^3*a3^5*a2^2 - 1520*a6^5*a5^3*x34^3*a3^5*a2^2 - 1000*a6^4*a5^4*x34^3*a3^5*a2^2 - 1520*a6^3*a5^5*x34^3*a3^5*a2^2 - 120*a6^2*a5^6*x34^3*a3^5*a2^2 - 24*a6^6*a5*x34^4*a3^5*a2^2 + 600*a6^5*a5^2*x34^4*a3^5*a2^2 + 960*a6^4*a5^3*x34^4*a3^5*a2^2 + 960*a6^3*a5^4*x34^4*a3^5*a2^2 + 600*a6^2*a5^5*x34^4*a3^5*a2^2 - 24*a6*a5^6*x34^4*a3^5*a2^2 - 40*a6^6*x34^5*a3^5*a2^2 + 24*a6^5*a5*x34^5*a3^5*a2^2 - 648*a6^4*a5^2*x34^5*a3^5*a2^2 + 592*a6^3*a5^3*x34^5*a3^5*a2^2 - 648*a6^2*a5^4*x34^5*a3^5*a2^2 + 24*a6*a5^5*x34^5*a3^5*a2^2 - 40*a5^6*x34^5*a3^5*a2^2 + 8*a6^5*x34^6*a3^5*a2^2 + 16*a6^4*a5*x34^6*a3^5*a2^2 - 8*a6^3*a5^2*x34^6*a3^5*a2^2 - 8*a6^2*a5^3*x34^6*a3^5*a2^2 + 16*a6*a5^4*x34^6*a3^5*a2^2 + 8*a5^5*x34^6*a3^5*a2^2 - 128*a6^6*a5^4*a3^6*a2^2 + 32*a6^5*a5^5*a3^6*a2^2 - 128*a6^4*a5^6*a3^6*a2^2 + 672*a6^6*a5^3*x34*a3^6*a2^2 + 112*a6^5*a5^4*x34*a3^6*a2^2 + 112*a6^4*a5^5*x34*a3^6*a2^2 + 672*a6^3*a5^6*x34*a3^6*a2^2 - 488*a6^6*a5^2*x34^2*a3^6*a2^2 - 1888*a6^5*a5^3*x34^2*a3^6*a2^2 + 712*a6^4*a5^4*x34^2*a3^6*a2^2 - 1888*a6^3*a5^5*x34^2*a3^6*a2^2 - 488*a6^2*a5^6*x34^2*a3^6*a2^2 + 56*a6^6*a5*x34^3*a3^6*a2^2 + 1512*a6^5*a5^2*x34^3*a3^6*a2^2 + 672*a6^4*a5^3*x34^3*a3^6*a2^2 + 672*a6^3*a5^4*x34^3*a3^6*a2^2 + 1512*a6^2*a5^5*x34^3*a3^6*a2^2 + 56*a6*a5^6*x34^3*a3^6*a2^2 - 88*a6^6*x34^4*a3^6*a2^2 - 104*a6^5*a5*x34^4*a3^6*a2^2 - 1448*a6^4*a5^2*x34^4*a3^6*a2^2 + 1392*a6^3*a5^3*x34^4*a3^6*a2^2 - 1448*a6^2*a5^4*x34^4*a3^6*a2^2 - 104*a6*a5^5*x34^4*a3^6*a2^2 - 88*a5^6*x34^4*a3^6*a2^2 + 56*a6^5*x34^5*a3^6*a2^2 + 112*a6^4*a5*x34^5*a3^6*a2^2 - 56*a6^3*a5^2*x34^5*a3^6*a2^2 - 56*a6^2*a5^3*x34^5*a3^6*a2^2 + 112*a6*a5^4*x34^5*a3^6*a2^2 + 56*a5^5*x34^5*a3^6*a2^2 - 8*a6^4*x34^6*a3^6*a2^2 - 8*a6^3*a5*x34^6*a3^6*a2^2 + 24*a6^2*a5^2*x34^6*a3^6*a2^2 - 8*a6*a5^3*x34^6*a3^6*a2^2 - 8*a5^4*x34^6*a3^6*a2^2 + 192*a6^6*a5^3*a3^7*a2^2 + 32*a6^5*a5^4*a3^7*a2^2 + 32*a6^4*a5^5*a3^7*a2^2 + 192*a6^3*a5^6*a3^7*a2^2 - 384*a6^6*a5^2*x34*a3^7*a2^2 - 1184*a6^5*a5^3*x34*a3^7*a2^2 + 896*a6^4*a5^4*x34*a3^7*a2^2 - 1184*a6^3*a5^5*x34*a3^7*a2^2 - 384*a6^2*a5^6*x34*a3^7*a2^2 + 112*a6^6*a5*x34^2*a3^7*a2^2 + 1776*a6^5*a5^2*x34^2*a3^7*a2^2 + 96*a6^4*a5^3*x34^2*a3^7*a2^2 + 96*a6^3*a5^4*x34^2*a3^7*a2^2 + 1776*a6^2*a5^5*x34^2*a3^7*a2^2 + 112*a6*a5^6*x34^2*a3^7*a2^2 - 112*a6^6*x34^3*a3^7*a2^2 - 336*a6^5*a5*x34^3*a3^7*a2^2 - 1872*a6^4*a5^2*x34^3*a3^7*a2^2 + 1888*a6^3*a5^3*x34^3*a3^7*a2^2 - 1872*a6^2*a5^4*x34^3*a3^7*a2^2 - 336*a6*a5^5*x34^3*a3^7*a2^2 - 112*a5^6*x34^3*a3^7*a2^2 + 160*a6^5*x34^4*a3^7*a2^2 + 320*a6^4*a5*x34^4*a3^7*a2^2 - 160*a6^3*a5^2*x34^4*a3^7*a2^2 - 160*a6^2*a5^3*x34^4*a3^7*a2^2 + 320*a6*a5^4*x34^4*a3^7*a2^2 + 160*a5^5*x34^4*a3^7*a2^2 - 48*a6^4*x34^5*a3^7*a2^2 - 48*a6^3*a5*x34^5*a3^7*a2^2 + 144*a6^2*a5^2*x34^5*a3^7*a2^2 - 48*a6*a5^3*x34^5*a3^7*a2^2 - 48*a5^4*x34^5*a3^7*a2^2 - 96*a6^6*a5^2*a3^8*a2^2 - 296*a6^5*a5^3*a3^8*a2^2 + 224*a6^4*a5^4*a3^8*a2^2 - 296*a6^3*a5^5*a3^8*a2^2 - 96*a6^2*a5^6*a3^8*a2^2 + 72*a6^6*a5*x34*a3^8*a2^2 + 1008*a6^5*a5^2*x34*a3^8*a2^2 - 72*a6^4*a5^3*x34*a3^8*a2^2 - 72*a6^3*a5^4*x34*a3^8*a2^2 + 1008*a6^2*a5^5*x34*a3^8*a2^2 + 72*a6*a5^6*x34*a3^8*a2^2 - 88*a6^6*x34^2*a3^8*a2^2 - 384*a6^5*a5*x34^2*a3^8*a2^2 - 1488*a6^4*a5^2*x34^2*a3^8*a2^2 + 1552*a6^3*a5^3*x34^2*a3^8*a2^2 - 1488*a6^2*a5^4*x34^2*a3^8*a2^2 - 384*a6*a5^5*x34^2*a3^8*a2^2 - 88*a5^6*x34^2*a3^8*a2^2 + 240*a6^5*x34^3*a3^8*a2^2 + 480*a6^4*a5*x34^3*a3^8*a2^2 - 240*a6^3*a5^2*x34^3*a3^8*a2^2 - 240*a6^2*a5^3*x34^3*a3^8*a2^2 + 480*a6*a5^4*x34^3*a3^8*a2^2 + 240*a5^5*x34^3*a3^8*a2^2 - 120*a6^4*x34^4*a3^8*a2^2 - 120*a6^3*a5*x34^4*a3^8*a2^2 + 360*a6^2*a5^2*x34^4*a3^8*a2^2 - 120*a6*a5^3*x34^4*a3^8*a2^2 - 120*a5^4*x34^4*a3^8*a2^2 + 16*a6^6*a5*a3^9*a2^2 + 224*a6^5*a5^2*a3^9*a2^2 - 16*a6^4*a5^3*a3^9*a2^2 - 16*a6^3*a5^4*a3^9*a2^2 + 224*a6^2*a5^5*a3^9*a2^2 + 16*a6*a5^6*a3^9*a2^2 - 40*a6^6*x34*a3^9*a2^2 - 200*a6^5*a5*x34*a3^9*a2^2 - 680*a6^4*a5^2*x34*a3^9*a2^2 + 720*a6^3*a5^3*x34*a3^9*a2^2 - 680*a6^2*a5^4*x34*a3^9*a2^2 - 200*a6*a5^5*x34*a3^9*a2^2 - 40*a5^6*x34*a3^9*a2^2 + 200*a6^5*x34^2*a3^9*a2^2 + 400*a6^4*a5*x34^2*a3^9*a2^2 - 200*a6^3*a5^2*x34^2*a3^9*a2^2 - 200*a6^2*a5^3*x34^2*a3^9*a2^2 + 400*a6*a5^4*x34^2*a3^9*a2^2 + 200*a5^5*x34^2*a3^9*a2^2 - 160*a6^4*x34^3*a3^9*a2^2 - 160*a6^3*a5*x34^3*a3^9*a2^2 + 480*a6^2*a5^2*x34^3*a3^9*a2^2 - 160*a6*a5^3*x34^3*a3^9*a2^2 - 160*a5^4*x34^3*a3^9*a2^2 - 8*a6^6*a3^10*a2^2 - 40*a6^5*a5*a3^10*a2^2 - 136*a6^4*a5^2*a3^10*a2^2 + 144*a6^3*a5^3*a3^10*a2^2 - 136*a6^2*a5^4*a3^10*a2^2 - 40*a6*a5^5*a3^10*a2^2 - 8*a5^6*a3^10*a2^2 + 88*a6^5*x34*a3^10*a2^2 + 176*a6^4*a5*x34*a3^10*a2^2 - 88*a6^3*a5^2*x34*a3^10*a2^2 - 88*a6^2*a5^3*x34*a3^10*a2^2 + 176*a6*a5^4*x34*a3^10*a2^2 + 88*a5^5*x34*a3^10*a2^2 - 120*a6^4*x34^2*a3^10*a2^2 - 120*a6^3*a5*x34^2*a3^10*a2^2 + 360*a6^2*a5^2*x34^2*a3^10*a2^2 - 120*a6*a5^3*x34^2*a3^10*a2^2 - 120*a5^4*x34^2*a3^10*a2^2 + 16*a6^5*a3^11*a2^2 + 32*a6^4*a5*a3^11*a2^2 - 16*a6^3*a5^2*a3^11*a2^2 - 16*a6^2*a5^3*a3^11*a2^2 + 32*a6*a5^4*a3^11*a2^2 + 16*a5^5*a3^11*a2^2 - 48*a6^4*x34*a3^11*a2^2 - 48*a6^3*a5*x34*a3^11*a2^2 + 144*a6^2*a5^2*x34*a3^11*a2^2 - 48*a6*a5^3*x34*a3^11*a2^2 - 48*a5^4*x34*a3^11*a2^2 - 8*a6^4*a3^12*a2^2 - 8*a6^3*a5*a3^12*a2^2 + 24*a6^2*a5^2*a3^12*a2^2 - 8*a6*a5^3*a3^12*a2^2 - 8*a5^4*a3^12*a2^2 + 16*a6^6*a5^6*x34^3*a2^3 - 8*a6^6*a5^5*x34^4*a2^3 - 8*a6^5*a5^6*x34^4*a2^3 - 8*a6^6*a5^4*x34^5*a2^3 - 8*a6^4*a5^6*x34^5*a2^3 + 16*a6^6*a5^3*x34^6*a2^3 - 8*a6^5*a5^4*x34^6*a2^3 - 8*a6^4*a5^5*x34^6*a2^3 + 16*a6^3*a5^6*x34^6*a2^3 + 40*a6^6*a5^6*x34^2*a3*a2^3 - 48*a6^6*a5^5*x34^3*a3*a2^3 - 48*a6^5*a5^6*x34^3*a3*a2^3 - 48*a6^6*a5^4*x34^4*a3*a2^3 + 48*a6^5*a5^5*x34^4*a3*a2^3 - 48*a6^4*a5^6*x34^4*a3*a2^3 + 80*a6^6*a5^3*x34^5*a3*a2^3 + 80*a6^3*a5^6*x34^5*a3*a2^3 - 8*a6^6*a5^2*x34^6*a3*a2^3 - 16*a6^5*a5^3*x34^6*a3*a2^3 - 8*a6^4*a5^4*x34^6*a3*a2^3 - 16*a6^3*a5^5*x34^6*a3*a2^3 - 8*a6^2*a5^6*x34^6*a3*a2^3 + 24*a6^6*a5^6*x34*a3^2*a2^3 - 104*a6^6*a5^5*x34^2*a3^2*a2^3 - 104*a6^5*a5^6*x34^2*a3^2*a2^3 + 112*a6^5*a5^5*x34^3*a3^2*a2^3 + 272*a6^6*a5^3*x34^4*a3^2*a2^3 + 272*a6^3*a5^6*x34^4*a3^2*a2^3 - 56*a6^6*a5^2*x34^5*a3^2*a2^3 - 176*a6^5*a5^3*x34^5*a3^2*a2^3 - 168*a6^4*a5^4*x34^5*a3^2*a2^3 - 176*a6^3*a5^5*x34^5*a3^2*a2^3 - 56*a6^2*a5^6*x34^5*a3^2*a2^3 - 8*a6^6*a5*x34^6*a3^2*a2^3 - 8*a6^5*a5^2*x34^6*a3^2*a2^3 + 112*a6^4*a5^3*x34^6*a3^2*a2^3 + 112*a6^3*a5^4*x34^6*a3^2*a2^3 - 8*a6^2*a5^5*x34^6*a3^2*a2^3 - 8*a6*a5^6*x34^6*a3^2*a2^3 + 16*a6^6*a5^6*a3^3*a2^3 - 112*a6^6*a5^5*x34*a3^3*a2^3 - 112*a6^5*a5^6*x34*a3^3*a2^3 + 320*a6^6*a5^4*x34^2*a3^3*a2^3 - 32*a6^5*a5^5*x34^2*a3^3*a2^3 + 320*a6^4*a5^6*x34^2*a3^3*a2^3 + 80*a6^6*a5^3*x34^3*a3^3*a2^3 + 80*a6^5*a5^4*x34^3*a3^3*a2^3 + 80*a6^4*a5^5*x34^3*a3^3*a2^3 + 80*a6^3*a5^6*x34^3*a3^3*a2^3 - 48*a6^6*a5^2*x34^4*a3^3*a2^3 - 400*a6^5*a5^3*x34^4*a3^3*a2^3 - 960*a6^4*a5^4*x34^4*a3^3*a2^3 - 400*a6^3*a5^5*x34^4*a3^3*a2^3 - 48*a6^2*a5^6*x34^4*a3^3*a2^3 - 64*a6^6*a5*x34^5*a3^3*a2^3 - 128*a6^5*a5^2*x34^5*a3^3*a2^3 + 912*a6^4*a5^3*x34^5*a3^3*a2^3 + 912*a6^3*a5^4*x34^5*a3^3*a2^3 - 128*a6^2*a5^5*x34^5*a3^3*a2^3 - 64*a6*a5^6*x34^5*a3^3*a2^3 + 16*a6^6*x34^6*a3^3*a2^3 - 16*a6^5*a5*x34^6*a3^3*a2^3 + 112*a6^4*a5^2*x34^6*a3^3*a2^3 - 528*a6^3*a5^3*x34^6*a3^3*a2^3 + 112*a6^2*a5^4*x34^6*a3^3*a2^3 - 16*a6*a5^5*x34^6*a3^3*a2^3 + 16*a5^6*x34^6*a3^3*a2^3 - 56*a6^6*a5^5*a3^4*a2^3 - 56*a6^5*a5^6*a3^4*a2^3 + 480*a6^6*a5^4*x34*a3^4*a2^3 - 160*a6^5*a5^5*x34*a3^4*a2^3 + 480*a6^4*a5^6*x34*a3^4*a2^3 - 720*a6^6*a5^3*x34^2*a3^4*a2^3 + 240*a6^5*a5^4*x34^2*a3^4*a2^3 + 240*a6^4*a5^5*x34^2*a3^4*a2^3 - 720*a6^3*a5^6*x34^2*a3^4*a2^3 + 320*a6^6*a5^2*x34^3*a3^4*a2^3 + 80*a6^5*a5^3*x34^3*a3^4*a2^3 - 2560*a6^4*a5^4*x34^3*a3^4*a2^3 + 80*a6^3*a5^5*x34^3*a3^4*a2^3 + 320*a6^2*a5^6*x34^3*a3^4*a2^3 - 208*a6^6*a5*x34^4*a3^4*a2^3 - 640*a6^5*a5^2*x34^4*a3^4*a2^3 + 2640*a6^4*a5^3*x34^4*a3^4*a2^3 + 2640*a6^3*a5^4*x34^4*a3^4*a2^3 - 640*a6^2*a5^5*x34^4*a3^4*a2^3 - 208*a6*a5^6*x34^4*a3^4*a2^3 + 88*a6^6*x34^5*a3^4*a2^3 - 48*a6^5*a5*x34^5*a3^4*a2^3 + 552*a6^4*a5^2*x34^5*a3^4*a2^3 - 2928*a6^3*a5^3*x34^5*a3^4*a2^3 + 552*a6^2*a5^4*x34^5*a3^4*a2^3 - 48*a6*a5^5*x34^5*a3^4*a2^3 + 88*a5^6*x34^5*a3^4*a2^3 - 8*a6^5*x34^6*a3^4*a2^3 - 8*a6^4*a5*x34^6*a3^4*a2^3 + 112*a6^3*a5^2*x34^6*a3^4*a2^3 + 112*a6^2*a5^3*x34^6*a3^4*a2^3 - 8*a6*a5^4*x34^6*a3^4*a2^3 - 8*a5^5*x34^6*a3^4*a2^3 + 192*a6^6*a5^4*a3^5*a2^3 - 64*a6^5*a5^5*a3^5*a2^3 + 192*a6^4*a5^6*a3^5*a2^3 - 912*a6^6*a5^3*x34*a3^5*a2^3 + 240*a6^5*a5^4*x34*a3^5*a2^3 + 240*a6^4*a5^5*x34*a3^5*a2^3 - 912*a6^3*a5^6*x34*a3^5*a2^3 + 800*a6^6*a5^2*x34^2*a3^5*a2^3 + 1040*a6^5*a5^3*x34^2*a3^5*a2^3 - 3600*a6^4*a5^4*x34^2*a3^5*a2^3 + 1040*a6^3*a5^5*x34^2*a3^5*a2^3 + 800*a6^2*a5^6*x34^2*a3^5*a2^3 - 368*a6^6*a5*x34^3*a3^5*a2^3 - 1520*a6^5*a5^2*x34^3*a3^5*a2^3 + 3920*a6^4*a5^3*x34^3*a3^5*a2^3 + 3920*a6^3*a5^4*x34^3*a3^5*a2^3 - 1520*a6^2*a5^5*x34^3*a3^5*a2^3 - 368*a6*a5^6*x34^3*a3^5*a2^3 + 192*a6^6*x34^4*a3^5*a2^3 + 48*a6^5*a5*x34^4*a3^5*a2^3 + 960*a6^4*a5^2*x34^4*a3^5*a2^3 - 6480*a6^3*a5^3*x34^4*a3^5*a2^3 + 960*a6^2*a5^4*x34^4*a3^5*a2^3 + 48*a6*a5^5*x34^4*a3^5*a2^3 + 192*a5^6*x34^4*a3^5*a2^3 - 48*a6^5*x34^5*a3^5*a2^3 + 592*a6^3*a5^2*x34^5*a3^5*a2^3 + 592*a6^2*a5^3*x34^5*a3^5*a2^3 - 48*a5^5*x34^5*a3^5*a2^3 - 8*a6^4*x34^6*a3^5*a2^3 - 16*a6^3*a5*x34^6*a3^5*a2^3 - 8*a6^2*a5^2*x34^6*a3^5*a2^3 - 16*a6*a5^3*x34^6*a3^5*a2^3 - 8*a5^4*x34^6*a3^5*a2^3 - 304*a6^6*a5^3*a3^6*a2^3 + 80*a6^5*a5^4*a3^6*a2^3 + 80*a6^4*a5^5*a3^6*a2^3 - 304*a6^3*a5^6*a3^6*a2^3 + 672*a6^6*a5^2*x34*a3^6*a2^3 + 1008*a6^5*a5^3*x34*a3^6*a2^3 - 2576*a6^4*a5^4*x34*a3^6*a2^3 + 1008*a6^3*a5^5*x34*a3^6*a2^3 + 672*a6^2*a5^6*x34*a3^6*a2^3 - 384*a6^6*a5*x34^2*a3^6*a2^3 - 1888*a6^5*a5^2*x34^2*a3^6*a2^3 + 3472*a6^4*a5^3*x34^2*a3^6*a2^3 + 3472*a6^3*a5^4*x34^2*a3^6*a2^3 - 1888*a6^2*a5^5*x34^2*a3^6*a2^3 - 384*a6*a5^6*x34^2*a3^6*a2^3 + 224*a6^6*x34^3*a3^6*a2^3 + 336*a6^5*a5*x34^3*a3^6*a2^3 + 672*a6^4*a5^2*x34^3*a3^6*a2^3 - 7728*a6^3*a5^3*x34^3*a3^6*a2^3 + 672*a6^2*a5^4*x34^3*a3^6*a2^3 + 336*a6*a5^5*x34^3*a3^6*a2^3 + 224*a5^6*x34^3*a3^6*a2^3 - 128*a6^5*x34^4*a3^6*a2^3 + 112*a6^4*a5*x34^4*a3^6*a2^3 + 1392*a6^3*a5^2*x34^4*a3^6*a2^3 + 1392*a6^2*a5^3*x34^4*a3^6*a2^3 + 112*a6*a5^4*x34^4*a3^6*a2^3 - 128*a5^5*x34^4*a3^6*a2^3 - 56*a6^4*x34^5*a3^6*a2^3 - 112*a6^3*a5*x34^5*a3^6*a2^3 - 56*a6^2*a5^2*x34^5*a3^6*a2^3 - 112*a6*a5^3*x34^5*a3^6*a2^3 - 56*a5^4*x34^5*a3^6*a2^3 + 16*a6^3*x34^6*a3^6*a2^3 - 8*a6^2*a5*x34^6*a3^6*a2^3 - 8*a6*a5^2*x34^6*a3^6*a2^3 + 16*a5^3*x34^6*a3^6*a2^3 + 192*a6^6*a5^2*a3^7*a2^3 + 288*a6^5*a5^3*a3^7*a2^3 - 736*a6^4*a5^4*a3^7*a2^3 + 288*a6^3*a5^5*a3^7*a2^3 + 192*a6^2*a5^6*a3^7*a2^3 - 224*a6^6*a5*x34*a3^7*a2^3 - 1184*a6^5*a5^2*x34*a3^7*a2^3 + 1856*a6^4*a5^3*x34*a3^7*a2^3 + 1856*a6^3*a5^4*x34*a3^7*a2^3 - 1184*a6^2*a5^5*x34*a3^7*a2^3 - 224*a6*a5^6*x34*a3^7*a2^3 + 160*a6^6*x34^2*a3^7*a2^3 + 480*a6^5*a5*x34^2*a3^7*a2^3 + 96*a6^4*a5^2*x34^2*a3^7*a2^3 - 5664*a6^3*a5^3*x34^2*a3^7*a2^3 + 96*a6^2*a5^4*x34^2*a3^7*a2^3 + 480*a6*a5^5*x34^2*a3^7*a2^3 + 160*a5^6*x34^2*a3^7*a2^3 - 192*a6^5*x34^3*a3^7*a2^3 + 288*a6^4*a5*x34^3*a3^7*a2^3 + 1888*a6^3*a5^2*x34^3*a3^7*a2^3 + 1888*a6^2*a5^3*x34^3*a3^7*a2^3 + 288*a6*a5^4*x34^3*a3^7*a2^3 - 192*a5^5*x34^3*a3^7*a2^3 - 160*a6^4*x34^4*a3^7*a2^3 - 320*a6^3*a5*x34^4*a3^7*a2^3 - 160*a6^2*a5^2*x34^4*a3^7*a2^3 - 320*a6*a5^3*x34^4*a3^7*a2^3 - 160*a5^4*x34^4*a3^7*a2^3 + 96*a6^3*x34^5*a3^7*a2^3 - 48*a6^2*a5*x34^5*a3^7*a2^3 - 48*a6*a5^2*x34^5*a3^7*a2^3 + 96*a5^3*x34^5*a3^7*a2^3 - 56*a6^6*a5*a3^8*a2^3 - 296*a6^5*a5^2*a3^8*a2^3 + 464*a6^4*a5^3*a3^8*a2^3 + 464*a6^3*a5^4*a3^8*a2^3 - 296*a6^2*a5^5*a3^8*a2^3 - 56*a6*a5^6*a3^8*a2^3 + 72*a6^6*x34*a3^8*a2^3 + 288*a6^5*a5*x34*a3^8*a2^3 - 72*a6^4*a5^2*x34*a3^8*a2^3 - 2592*a6^3*a5^3*x34*a3^8*a2^3 - 72*a6^2*a5^4*x34*a3^8*a2^3 + 288*a6*a5^5*x34*a3^8*a2^3 + 72*a5^6*x34*a3^8*a2^3 - 168*a6^5*x34^2*a3^8*a2^3 + 312*a6^4*a5*x34^2*a3^8*a2^3 + 1552*a6^3*a5^2*x34^2*a3^8*a2^3 + 1552*a6^2*a5^3*x34^2*a3^8*a2^3 + 312*a6*a5^4*x34^2*a3^8*a2^3 - 168*a5^5*x34^2*a3^8*a2^3 - 240*a6^4*x34^3*a3^8*a2^3 - 480*a6^3*a5*x34^3*a3^8*a2^3 - 240*a6^2*a5^2*x34^3*a3^8*a2^3 - 480*a6*a5^3*x34^3*a3^8*a2^3 - 240*a5^4*x34^3*a3^8*a2^3 + 240*a6^3*x34^4*a3^8*a2^3 - 120*a6^2*a5*x34^4*a3^8*a2^3 - 120*a6*a5^2*x34^4*a3^8*a2^3 + 240*a5^3*x34^4*a3^8*a2^3 + 16*a6^6*a3^9*a2^3 + 64*a6^5*a5*a3^9*a2^3 - 16*a6^4*a5^2*a3^9*a2^3 - 576*a6^3*a5^3*a3^9*a2^3 - 16*a6^2*a5^4*a3^9*a2^3 + 64*a6*a5^5*a3^9*a2^3 + 16*a5^6*a3^9*a2^3 - 80*a6^5*x34*a3^9*a2^3 + 160*a6^4*a5*x34*a3^9*a2^3 + 720*a6^3*a5^2*x34*a3^9*a2^3 + 720*a6^2*a5^3*x34*a3^9*a2^3 + 160*a6*a5^4*x34*a3^9*a2^3 - 80*a5^5*x34*a3^9*a2^3 - 200*a6^4*x34^2*a3^9*a2^3 - 400*a6^3*a5*x34^2*a3^9*a2^3 - 200*a6^2*a5^2*x34^2*a3^9*a2^3 - 400*a6*a5^3*x34^2*a3^9*a2^3 - 200*a5^4*x34^2*a3^9*a2^3 + 320*a6^3*x34^3*a3^9*a2^3 - 160*a6^2*a5*x34^3*a3^9*a2^3 - 160*a6*a5^2*x34^3*a3^9*a2^3 + 320*a5^3*x34^3*a3^9*a2^3 - 16*a6^5*a3^10*a2^3 + 32*a6^4*a5*a3^10*a2^3 + 144*a6^3*a5^2*a3^10*a2^3 + 144*a6^2*a5^3*a3^10*a2^3 + 32*a6*a5^4*a3^10*a2^3 - 16*a5^5*a3^10*a2^3 - 88*a6^4*x34*a3^10*a2^3 - 176*a6^3*a5*x34*a3^10*a2^3 - 88*a6^2*a5^2*x34*a3^10*a2^3 - 176*a6*a5^3*x34*a3^10*a2^3 - 88*a5^4*x34*a3^10*a2^3 + 240*a6^3*x34^2*a3^10*a2^3 - 120*a6^2*a5*x34^2*a3^10*a2^3 - 120*a6*a5^2*x34^2*a3^10*a2^3 + 240*a5^3*x34^2*a3^10*a2^3 - 16*a6^4*a3^11*a2^3 - 32*a6^3*a5*a3^11*a2^3 - 16*a6^2*a5^2*a3^11*a2^3 - 32*a6*a5^3*a3^11*a2^3 - 16*a5^4*a3^11*a2^3 + 96*a6^3*x34*a3^11*a2^3 - 48*a6^2*a5*x34*a3^11*a2^3 - 48*a6*a5^2*x34*a3^11*a2^3 + 96*a5^3*x34*a3^11*a2^3 + 16*a6^3*a3^12*a2^3 - 8*a6^2*a5*a3^12*a2^3 - 8*a6*a5^2*a3^12*a2^3 + 16*a5^3*a3^12*a2^3 - 8*a6^6*a5^6*x34^2*a2^4 - 8*a6^6*a5^5*x34^3*a2^4 - 8*a6^5*a5^6*x34^3*a2^4 + 24*a6^6*a5^4*x34^4*a2^4 + 24*a6^4*a5^6*x34^4*a2^4 - 8*a6^6*a5^3*x34^5*a2^4 - 8*a6^3*a5^6*x34^5*a2^4 - 8*a6^6*a5^2*x34^6*a2^4 - 8*a6^5*a5^3*x34^6*a2^4 + 24*a6^4*a5^4*x34^6*a2^4 - 8*a6^3*a5^5*x34^6*a2^4 - 8*a6^2*a5^6*x34^6*a2^4 - 8*a6^6*a5^6*x34*a3*a2^4 - 8*a6^6*a5^5*x34^2*a3*a2^4 - 8*a6^5*a5^6*x34^2*a3*a2^4 + 88*a6^6*a5^4*x34^3*a3*a2^4 + 48*a6^5*a5^5*x34^3*a3*a2^4 + 88*a6^4*a5^6*x34^3*a3*a2^4 - 48*a6^6*a5^3*x34^4*a3*a2^4 - 72*a6^5*a5^4*x34^4*a3*a2^4 - 72*a6^4*a5^5*x34^4*a3*a2^4 - 48*a6^3*a5^6*x34^4*a3*a2^4 - 32*a6^6*a5^2*x34^5*a3*a2^4 + 72*a6^4*a5^4*x34^5*a3*a2^4 - 32*a6^2*a5^6*x34^5*a3*a2^4 + 8*a6^6*a5*x34^6*a3*a2^4 + 16*a6^5*a5^2*x34^6*a3*a2^4 - 8*a6^4*a5^3*x34^6*a3*a2^4 - 8*a6^3*a5^4*x34^6*a3*a2^4 + 16*a6^2*a5^5*x34^6*a3*a2^4 + 8*a6*a5^6*x34^6*a3*a2^4 - 8*a6^6*a5^6*a3^2*a2^4 + 24*a6^6*a5^5*x34*a3^2*a2^4 + 24*a6^5*a5^6*x34*a3^2*a2^4 - 8*a6^6*a5^4*x34^2*a3^2*a2^4 + 264*a6^5*a5^5*x34^2*a3^2*a2^4 - 8*a6^4*a5^6*x34^2*a3^2*a2^4 - 408*a6^5*a5^4*x34^3*a3^2*a2^4 - 408*a6^4*a5^5*x34^3*a3^2*a2^4 - 168*a6^6*a5^2*x34^4*a3^2*a2^4 + 720*a6^4*a5^4*x34^4*a3^2*a2^4 - 168*a6^2*a5^6*x34^4*a3^2*a2^4 + 64*a6^6*a5*x34^5*a3^2*a2^4 + 216*a6^5*a5^2*x34^5*a3^2*a2^4 - 168*a6^4*a5^3*x34^5*a3^2*a2^4 - 168*a6^3*a5^4*x34^5*a3^2*a2^4 + 216*a6^2*a5^5*x34^5*a3^2*a2^4 + 64*a6*a5^6*x34^5*a3^2*a2^4 - 8*a6^6*x34^6*a3^2*a2^4 + 16*a6^5*a5*x34^6*a3^2*a2^4 - 128*a6^4*a5^2*x34^6*a3^2*a2^4 + 112*a6^3*a5^3*x34^6*a3^2*a2^4 - 128*a6^2*a5^4*x34^6*a3^2*a2^4 + 16*a6*a5^5*x34^6*a3^2*a2^4 - 8*a5^6*x34^6*a3^2*a2^4 + 16*a6^6*a5^5*a3^3*a2^4 + 16*a6^5*a5^6*a3^3*a2^4 - 192*a6^6*a5^4*x34*a3^3*a2^4 + 432*a6^5*a5^5*x34*a3^3*a2^4 - 192*a6^4*a5^6*x34*a3^3*a2^4 + 320*a6^6*a5^3*x34^2*a3^3*a2^4 - 912*a6^5*a5^4*x34^2*a3^3*a2^4 - 912*a6^4*a5^5*x34^2*a3^3*a2^4 + 320*a6^3*a5^6*x34^2*a3^3*a2^4 - 400*a6^6*a5^2*x34^3*a3^3*a2^4 + 80*a6^5*a5^3*x34^3*a3^3*a2^4 + 2400*a6^4*a5^4*x34^3*a3^3*a2^4 + 80*a6^3*a5^5*x34^3*a3^3*a2^4 - 400*a6^2*a5^6*x34^3*a3^3*a2^4 + 192*a6^6*a5*x34^4*a3^3*a2^4 + 720*a6^5*a5^2*x34^4*a3^3*a2^4 - 960*a6^4*a5^3*x34^4*a3^3*a2^4 - 960*a6^3*a5^4*x34^4*a3^3*a2^4 + 720*a6^2*a5^5*x34^4*a3^3*a2^4 + 192*a6*a5^6*x34^4*a3^3*a2^4 - 56*a6^6*x34^5*a3^3*a2^4 + 144*a6^5*a5*x34^5*a3^3*a2^4 - 888*a6^4*a5^2*x34^5*a3^3*a2^4 + 912*a6^3*a5^3*x34^5*a3^3*a2^4 - 888*a6^2*a5^4*x34^5*a3^3*a2^4 + 144*a6*a5^5*x34^5*a3^3*a2^4 - 56*a5^6*x34^5*a3^3*a2^4 - 8*a6^5*x34^6*a3^3*a2^4 - 8*a6^4*a5*x34^6*a3^3*a2^4 + 112*a6^3*a5^2*x34^6*a3^3*a2^4 + 112*a6^2*a5^3*x34^6*a3^3*a2^4 - 8*a6*a5^4*x34^6*a3^3*a2^4 - 8*a5^5*x34^6*a3^3*a2^4 - 96*a6^6*a5^4*a3^4*a2^4 + 216*a6^5*a5^5*a3^4*a2^4 - 96*a6^4*a5^6*a3^4*a2^4 + 480*a6^6*a5^3*x34*a3^4*a2^4 - 960*a6^5*a5^4*x34*a3^4*a2^4 - 960*a6^4*a5^5*x34*a3^4*a2^4 + 480*a6^3*a5^6*x34*a3^4*a2^4 - 520*a6^6*a5^2*x34^2*a3^4*a2^4 + 240*a6^5*a5^3*x34^2*a3^4*a2^4 + 3960*a6^4*a5^4*x34^2*a3^4*a2^4 + 240*a6^3*a5^5*x34^2*a3^4*a2^4 - 520*a6^2*a5^6*x34^2*a3^4*a2^4 + 280*a6^6*a5*x34^3*a3^4*a2^4 + 920*a6^5*a5^2*x34^3*a3^4*a2^4 - 2560*a6^4*a5^3*x34^3*a3^4*a2^4 - 2560*a6^3*a5^4*x34^3*a3^4*a2^4 + 920*a6^2*a5^5*x34^3*a3^4*a2^4 + 280*a6*a5^6*x34^3*a3^4*a2^4 - 136*a6^6*x34^4*a3^4*a2^4 + 408*a6^5*a5*x34^4*a3^4*a2^4 - 1800*a6^4*a5^2*x34^4*a3^4*a2^4 + 2640*a6^3*a5^3*x34^4*a3^4*a2^4 - 1800*a6^2*a5^4*x34^4*a3^4*a2^4 + 408*a6*a5^5*x34^4*a3^4*a2^4 - 136*a5^6*x34^4*a3^4*a2^4 - 48*a6^5*x34^5*a3^4*a2^4 - 120*a6^4*a5*x34^5*a3^4*a2^4 + 552*a6^3*a5^2*x34^5*a3^4*a2^4 + 552*a6^2*a5^3*x34^5*a3^4*a2^4 - 120*a6*a5^4*x34^5*a3^4*a2^4 - 48*a5^5*x34^5*a3^4*a2^4 + 24*a6^4*x34^6*a3^4*a2^4 - 8*a6^3*a5*x34^6*a3^4*a2^4 - 128*a6^2*a5^2*x34^6*a3^4*a2^4 - 8*a6*a5^3*x34^6*a3^4*a2^4 + 24*a5^4*x34^6*a3^4*a2^4 + 192*a6^6*a5^3*a3^5*a2^4 - 384*a6^5*a5^4*a3^5*a2^4 - 384*a6^4*a5^5*a3^5*a2^4 + 192*a6^3*a5^6*a3^5*a2^4 - 384*a6^6*a5^2*x34*a3^5*a2^4 + 240*a6^5*a5^3*x34*a3^5*a2^4 + 3312*a6^4*a5^4*x34*a3^5*a2^4 + 240*a6^3*a5^5*x34*a3^5*a2^4 - 384*a6^2*a5^6*x34*a3^5*a2^4 + 224*a6^6*a5*x34^2*a3^5*a2^4 + 480*a6^5*a5^2*x34^2*a3^5*a2^4 - 3600*a6^4*a5^3*x34^2*a3^5*a2^4 - 3600*a6^3*a5^4*x34^2*a3^5*a2^4 + 480*a6^2*a5^5*x34^2*a3^5*a2^4 + 224*a6*a5^6*x34^2*a3^5*a2^4 - 152*a6^6*x34^3*a3^5*a2^4 + 560*a6^5*a5*x34^3*a3^5*a2^4 - 1000*a6^4*a5^2*x34^3*a3^5*a2^4 + 3920*a6^3*a5^3*x34^3*a3^5*a2^4 - 1000*a6^2*a5^4*x34^3*a3^5*a2^4 + 560*a6*a5^5*x34^3*a3^5*a2^4 - 152*a5^6*x34^3*a3^5*a2^4 - 120*a6^5*x34^4*a3^5*a2^4 - 552*a6^4*a5*x34^4*a3^5*a2^4 + 960*a6^3*a5^2*x34^4*a3^5*a2^4 + 960*a6^2*a5^3*x34^4*a3^5*a2^4 - 552*a6*a5^4*x34^4*a3^5*a2^4 - 120*a5^5*x34^4*a3^5*a2^4 + 144*a6^4*x34^5*a3^5*a2^4 - 648*a6^2*a5^2*x34^5*a3^5*a2^4 + 144*a5^4*x34^5*a3^5*a2^4 - 8*a6^3*x34^6*a3^5*a2^4 + 16*a6^2*a5*x34^6*a3^5*a2^4 + 16*a6*a5^2*x34^6*a3^5*a2^4 - 8*a5^3*x34^6*a3^5*a2^4 - 128*a6^6*a5^2*a3^6*a2^4 + 80*a6^5*a5^3*a3^6*a2^4 + 1104*a6^4*a5^4*a3^6*a2^4 + 80*a6^3*a5^5*a3^6*a2^4 - 128*a6^2*a5^6*a3^6*a2^4 + 112*a6^6*a5*x34*a3^6*a2^4 + 112*a6^5*a5^2*x34*a3^6*a2^4 - 2576*a6^4*a5^3*x34*a3^6*a2^4 - 2576*a6^3*a5^4*x34*a3^6*a2^4 + 112*a6^2*a5^5*x34*a3^6*a2^4 + 112*a6*a5^6*x34*a3^6*a2^4 - 88*a6^6*x34^2*a3^6*a2^4 + 448*a6^5*a5*x34^2*a3^6*a2^4 + 712*a6^4*a5^2*x34^2*a3^6*a2^4 + 3472*a6^3*a5^3*x34^2*a3^6*a2^4 + 712*a6^2*a5^4*x34^2*a3^6*a2^4 + 448*a6*a5^5*x34^2*a3^6*a2^4 - 88*a5^6*x34^2*a3^6*a2^4 - 168*a6^5*x34^3*a3^6*a2^4 - 1176*a6^4*a5*x34^3*a3^6*a2^4 + 672*a6^3*a5^2*x34^3*a3^6*a2^4 + 672*a6^2*a5^3*x34^3*a3^6*a2^4 - 1176*a6*a5^4*x34^3*a3^6*a2^4 - 168*a5^5*x34^3*a3^6*a2^4 + 384*a6^4*x34^4*a3^6*a2^4 + 112*a6^3*a5*x34^4*a3^6*a2^4 - 1448*a6^2*a5^2*x34^4*a3^6*a2^4 + 112*a6*a5^3*x34^4*a3^6*a2^4 + 384*a5^4*x34^4*a3^6*a2^4 - 56*a6^3*x34^5*a3^6*a2^4 + 112*a6^2*a5*x34^5*a3^6*a2^4 + 112*a6*a5^2*x34^5*a3^6*a2^4 - 56*a5^3*x34^5*a3^6*a2^4 - 8*a6^2*x34^6*a3^6*a2^4 + 8*a6*a5*x34^6*a3^6*a2^4 - 8*a5^2*x34^6*a3^6*a2^4 + 32*a6^6*a5*a3^7*a2^4 + 32*a6^5*a5^2*a3^7*a2^4 - 736*a6^4*a5^3*a3^7*a2^4 - 736*a6^3*a5^4*a3^7*a2^4 + 32*a6^2*a5^5*a3^7*a2^4 + 32*a6*a5^6*a3^7*a2^4 - 32*a6^6*x34*a3^7*a2^4 + 224*a6^5*a5*x34*a3^7*a2^4 + 896*a6^4*a5^2*x34*a3^7*a2^4 + 1856*a6^3*a5^3*x34*a3^7*a2^4 + 896*a6^2*a5^4*x34*a3^7*a2^4 + 224*a6*a5^5*x34*a3^7*a2^4 - 32*a5^6*x34*a3^7*a2^4 - 144*a6^5*x34^2*a3^7*a2^4 - 1296*a6^4*a5*x34^2*a3^7*a2^4 + 96*a6^3*a5^2*x34^2*a3^7*a2^4 + 96*a6^2*a5^3*x34^2*a3^7*a2^4 - 1296*a6*a5^4*x34^2*a3^7*a2^4 - 144*a5^5*x34^2*a3^7*a2^4 + 576*a6^4*x34^3*a3^7*a2^4 + 288*a6^3*a5*x34^3*a3^7*a2^4 - 1872*a6^2*a5^2*x34^3*a3^7*a2^4 + 288*a6*a5^3*x34^3*a3^7*a2^4 + 576*a5^4*x34^3*a3^7*a2^4 - 160*a6^3*x34^4*a3^7*a2^4 + 320*a6^2*a5*x34^4*a3^7*a2^4 + 320*a6*a5^2*x34^4*a3^7*a2^4 - 160*a5^3*x34^4*a3^7*a2^4 - 48*a6^2*x34^5*a3^7*a2^4 + 48*a6*a5*x34^5*a3^7*a2^4 - 48*a5^2*x34^5*a3^7*a2^4 - 8*a6^6*a3^8*a2^4 + 56*a6^5*a5*a3^8*a2^4 + 224*a6^4*a5^2*a3^8*a2^4 + 464*a6^3*a5^3*a3^8*a2^4 + 224*a6^2*a5^4*a3^8*a2^4 + 56*a6*a5^5*a3^8*a2^4 - 8*a5^6*a3^8*a2^4 - 72*a6^5*x34*a3^8*a2^4 - 720*a6^4*a5*x34*a3^8*a2^4 - 72*a6^3*a5^2*x34*a3^8*a2^4 - 72*a6^2*a5^3*x34*a3^8*a2^4 - 720*a6*a5^4*x34*a3^8*a2^4 - 72*a5^5*x34*a3^8*a2^4 + 504*a6^4*x34^2*a3^8*a2^4 + 312*a6^3*a5*x34^2*a3^8*a2^4 - 1488*a6^2*a5^2*x34^2*a3^8*a2^4 + 312*a6*a5^3*x34^2*a3^8*a2^4 + 504*a5^4*x34^2*a3^8*a2^4 - 240*a6^3*x34^3*a3^8*a2^4 + 480*a6^2*a5*x34^3*a3^8*a2^4 + 480*a6*a5^2*x34^3*a3^8*a2^4 - 240*a5^3*x34^3*a3^8*a2^4 - 120*a6^2*x34^4*a3^8*a2^4 + 120*a6*a5*x34^4*a3^8*a2^4 - 120*a5^2*x34^4*a3^8*a2^4 - 16*a6^5*a3^9*a2^4 - 160*a6^4*a5*a3^9*a2^4 - 16*a6^3*a5^2*a3^9*a2^4 - 16*a6^2*a5^3*a3^9*a2^4 - 160*a6*a5^4*a3^9*a2^4 - 16*a5^5*a3^9*a2^4 + 240*a6^4*x34*a3^9*a2^4 + 160*a6^3*a5*x34*a3^9*a2^4 - 680*a6^2*a5^2*x34*a3^9*a2^4 + 160*a6*a5^3*x34*a3^9*a2^4 + 240*a5^4*x34*a3^9*a2^4 - 200*a6^3*x34^2*a3^9*a2^4 + 400*a6^2*a5*x34^2*a3^9*a2^4 + 400*a6*a5^2*x34^2*a3^9*a2^4 - 200*a5^3*x34^2*a3^9*a2^4 - 160*a6^2*x34^3*a3^9*a2^4 + 160*a6*a5*x34^3*a3^9*a2^4 - 160*a5^2*x34^3*a3^9*a2^4 + 48*a6^4*a3^10*a2^4 + 32*a6^3*a5*a3^10*a2^4 - 136*a6^2*a5^2*a3^10*a2^4 + 32*a6*a5^3*a3^10*a2^4 + 48*a5^4*a3^10*a2^4 - 88*a6^3*x34*a3^10*a2^4 + 176*a6^2*a5*x34*a3^10*a2^4 + 176*a6*a5^2*x34*a3^10*a2^4 - 88*a5^3*x34*a3^10*a2^4 - 120*a6^2*x34^2*a3^10*a2^4 + 120*a6*a5*x34^2*a3^10*a2^4 - 120*a5^2*x34^2*a3^10*a2^4 - 16*a6^3*a3^11*a2^4 + 32*a6^2*a5*a3^11*a2^4 + 32*a6*a5^2*a3^11*a2^4 - 16*a5^3*a3^11*a2^4 - 48*a6^2*x34*a3^11*a2^4 + 48*a6*a5*x34*a3^11*a2^4 - 48*a5^2*x34*a3^11*a2^4 - 8*a6^2*a3^12*a2^4 + 8*a6*a5*a3^12*a2^4 - 8*a5^2*a3^12*a2^4 + 8*a6^6*a5^5*x34^2*a2^5 + 8*a6^5*a5^6*x34^2*a2^5 - 8*a6^6*a5^4*x34^3*a2^5 - 8*a6^4*a5^6*x34^3*a2^5 - 8*a6^6*a5^3*x34^4*a2^5 - 8*a6^3*a5^6*x34^4*a2^5 + 8*a6^6*a5^2*x34^5*a2^5 + 8*a6^2*a5^6*x34^5*a2^5 + 8*a6^5*a5^2*x34^6*a2^5 - 8*a6^4*a5^3*x34^6*a2^5 - 8*a6^3*a5^4*x34^6*a2^5 + 8*a6^2*a5^5*x34^6*a2^5 + 8*a6^6*a5^5*x34*a3*a2^5 + 8*a6^5*a5^6*x34*a3*a2^5 - 8*a6^6*a5^4*x34^2*a3*a2^5 - 72*a6^5*a5^5*x34^2*a3*a2^5 - 8*a6^4*a5^6*x34^2*a3*a2^5 - 48*a6^6*a5^3*x34^3*a3*a2^5 + 48*a6^5*a5^4*x34^3*a3*a2^5 + 48*a6^4*a5^5*x34^3*a3*a2^5 - 48*a6^3*a5^6*x34^3*a3*a2^5 + 56*a6^6*a5^2*x34^4*a3*a2^5 + 48*a6^5*a5^3*x34^4*a3*a2^5 - 72*a6^4*a5^4*x34^4*a3*a2^5 + 48*a6^3*a5^5*x34^4*a3*a2^5 + 56*a6^2*a5^6*x34^4*a3*a2^5 - 8*a6^6*a5*x34^5*a3*a2^5 - 24*a6^5*a5^2*x34^5*a3*a2^5 - 24*a6^2*a5^5*x34^5*a3*a2^5 - 8*a6*a5^6*x34^5*a3*a2^5 - 8*a6^5*a5*x34^6*a3*a2^5 + 16*a6^4*a5^2*x34^6*a3*a2^5 - 16*a6^3*a5^3*x34^6*a3*a2^5 + 16*a6^2*a5^4*x34^6*a3*a2^5 - 8*a6*a5^5*x34^6*a3*a2^5 + 8*a6^6*a5^5*a3^2*a2^5 + 8*a6^5*a5^6*a3^2*a2^5 + 24*a6^6*a5^4*x34*a3^2*a2^5 - 216*a6^5*a5^5*x34*a3^2*a2^5 + 24*a6^4*a5^6*x34*a3^2*a2^5 - 104*a6^6*a5^3*x34^2*a3^2*a2^5 + 264*a6^5*a5^4*x34^2*a3^2*a2^5 + 264*a6^4*a5^5*x34^2*a3^2*a2^5 - 104*a6^3*a5^6*x34^2*a3^2*a2^5 + 136*a6^6*a5^2*x34^3*a3^2*a2^5 + 112*a6^5*a5^3*x34^3*a3^2*a2^5 - 408*a6^4*a5^4*x34^3*a3^2*a2^5 + 112*a6^3*a5^5*x34^3*a3^2*a2^5 + 136*a6^2*a5^6*x34^3*a3^2*a2^5 - 24*a6^6*a5*x34^4*a3^2*a2^5 - 120*a6^5*a5^2*x34^4*a3^2*a2^5 - 120*a6^2*a5^5*x34^4*a3^2*a2^5 - 24*a6*a5^6*x34^4*a3^2*a2^5 + 8*a6^6*x34^5*a3^2*a2^5 - 120*a6^5*a5*x34^5*a3^2*a2^5 + 216*a6^4*a5^2*x34^5*a3^2*a2^5 - 176*a6^3*a5^3*x34^5*a3^2*a2^5 + 216*a6^2*a5^4*x34^5*a3^2*a2^5 - 120*a6*a5^5*x34^5*a3^2*a2^5 + 8*a5^6*x34^5*a3^2*a2^5 + 8*a6^5*x34^6*a3^2*a2^5 + 16*a6^4*a5*x34^6*a3^2*a2^5 - 8*a6^3*a5^2*x34^6*a3^2*a2^5 - 8*a6^2*a5^3*x34^6*a3^2*a2^5 + 16*a6*a5^4*x34^6*a3^2*a2^5 + 8*a5^5*x34^6*a3^2*a2^5 + 16*a6^6*a5^4*a3^3*a2^5 - 144*a6^5*a5^5*a3^3*a2^5 + 16*a6^4*a5^6*a3^3*a2^5 - 112*a6^6*a5^3*x34*a3^3*a2^5 + 432*a6^5*a5^4*x34*a3^3*a2^5 + 432*a6^4*a5^5*x34*a3^3*a2^5 - 112*a6^3*a5^6*x34*a3^3*a2^5 + 144*a6^6*a5^2*x34^2*a3^3*a2^5 - 32*a6^5*a5^3*x34^2*a3^3*a2^5 - 912*a6^4*a5^4*x34^2*a3^3*a2^5 - 32*a6^3*a5^5*x34^2*a3^3*a2^5 + 144*a6^2*a5^6*x34^2*a3^3*a2^5 - 32*a6^6*a5*x34^3*a3^3*a2^5 - 160*a6^5*a5^2*x34^3*a3^3*a2^5 + 80*a6^4*a5^3*x34^3*a3^3*a2^5 + 80*a6^3*a5^4*x34^3*a3^3*a2^5 - 160*a6^2*a5^5*x34^3*a3^3*a2^5 - 32*a6*a5^6*x34^3*a3^3*a2^5 + 32*a6^6*x34^4*a3^3*a2^5 - 432*a6^5*a5*x34^4*a3^3*a2^5 + 720*a6^4*a5^2*x34^4*a3^3*a2^5 - 400*a6^3*a5^3*x34^4*a3^3*a2^5 + 720*a6^2*a5^4*x34^4*a3^3*a2^5 - 432*a6*a5^5*x34^4*a3^3*a2^5 + 32*a5^6*x34^4*a3^3*a2^5 + 48*a6^5*x34^5*a3^3*a2^5 + 144*a6^4*a5*x34^5*a3^3*a2^5 - 128*a6^3*a5^2*x34^5*a3^3*a2^5 - 128*a6^2*a5^3*x34^5*a3^3*a2^5 + 144*a6*a5^4*x34^5*a3^3*a2^5 + 48*a5^5*x34^5*a3^3*a2^5 - 8*a6^4*x34^6*a3^3*a2^5 - 16*a6^3*a5*x34^6*a3^3*a2^5 - 8*a6^2*a5^2*x34^6*a3^3*a2^5 - 16*a6*a5^3*x34^6*a3^3*a2^5 - 8*a5^4*x34^6*a3^3*a2^5 - 56*a6^6*a5^3*a3^4*a2^5 + 216*a6^5*a5^4*a3^4*a2^5 + 216*a6^4*a5^5*a3^4*a2^5 - 56*a6^3*a5^6*a3^4*a2^5 + 80*a6^6*a5^2*x34*a3^4*a2^5 - 160*a6^5*a5^3*x34*a3^4*a2^5 - 960*a6^4*a5^4*x34*a3^4*a2^5 - 160*a6^3*a5^5*x34*a3^4*a2^5 + 80*a6^2*a5^6*x34*a3^4*a2^5 - 16*a6^6*a5*x34^2*a3^4*a2^5 + 240*a6^4*a5^3*x34^2*a3^4*a2^5 + 240*a6^3*a5^4*x34^2*a3^4*a2^5 - 16*a6*a5^6*x34^2*a3^4*a2^5 + 40*a6^6*x34^3*a3^4*a2^5 - 640*a6^5*a5*x34^3*a3^4*a2^5 + 920*a6^4*a5^2*x34^3*a3^4*a2^5 + 80*a6^3*a5^3*x34^3*a3^4*a2^5 + 920*a6^2*a5^4*x34^3*a3^4*a2^5 - 640*a6*a5^5*x34^3*a3^4*a2^5 + 40*a5^6*x34^3*a3^4*a2^5 + 120*a6^5*x34^4*a3^4*a2^5 + 408*a6^4*a5*x34^4*a3^4*a2^5 - 640*a6^3*a5^2*x34^4*a3^4*a2^5 - 640*a6^2*a5^3*x34^4*a3^4*a2^5 + 408*a6*a5^4*x34^4*a3^4*a2^5 + 120*a5^5*x34^4*a3^4*a2^5 - 48*a6^4*x34^5*a3^4*a2^5 - 48*a6^3*a5*x34^5*a3^4*a2^5 + 72*a6^2*a5^2*x34^5*a3^4*a2^5 - 48*a6*a5^3*x34^5*a3^4*a2^5 - 48*a5^4*x34^5*a3^4*a2^5 - 8*a6^3*x34^6*a3^4*a2^5 + 16*a6^2*a5*x34^6*a3^4*a2^5 + 16*a6*a5^2*x34^6*a3^4*a2^5 - 8*a5^3*x34^6*a3^4*a2^5 + 32*a6^6*a5^2*a3^5*a2^5 - 64*a6^5*a5^3*a3^5*a2^5 - 384*a6^4*a5^4*a3^5*a2^5 - 64*a6^3*a5^5*a3^5*a2^5 + 32*a6^2*a5^6*a3^5*a2^5 + 96*a6^5*a5^2*x34*a3^5*a2^5 + 240*a6^4*a5^3*x34*a3^5*a2^5 + 240*a6^3*a5^4*x34*a3^5*a2^5 + 96*a6^2*a5^5*x34*a3^5*a2^5 + 16*a6^6*x34^2*a3^5*a2^5 - 480*a6^5*a5*x34^2*a3^5*a2^5 + 480*a6^4*a5^2*x34^2*a3^5*a2^5 + 1040*a6^3*a5^3*x34^2*a3^5*a2^5 + 480*a6^2*a5^4*x34^2*a3^5*a2^5 - 480*a6*a5^5*x34^2*a3^5*a2^5 + 16*a5^6*x34^2*a3^5*a2^5 + 160*a6^5*x34^3*a3^5*a2^5 + 560*a6^4*a5*x34^3*a3^5*a2^5 - 1520*a6^3*a5^2*x34^3*a3^5*a2^5 - 1520*a6^2*a5^3*x34^3*a3^5*a2^5 + 560*a6*a5^4*x34^3*a3^5*a2^5 + 160*a5^5*x34^3*a3^5*a2^5 - 120*a6^4*x34^4*a3^5*a2^5 + 48*a6^3*a5*x34^4*a3^5*a2^5 + 600*a6^2*a5^2*x34^4*a3^5*a2^5 + 48*a6*a5^3*x34^4*a3^5*a2^5 - 120*a5^4*x34^4*a3^5*a2^5 - 48*a6^3*x34^5*a3^5*a2^5 + 24*a6^2*a5*x34^5*a3^5*a2^5 + 24*a6*a5^2*x34^5*a3^5*a2^5 - 48*a5^3*x34^5*a3^5*a2^5 + 8*a6^2*x34^6*a3^5*a2^5 - 8*a6*a5*x34^6*a3^5*a2^5 + 8*a5^2*x34^6*a3^5*a2^5 + 32*a6^5*a5^2*a3^6*a2^5 + 80*a6^4*a5^3*a3^6*a2^5 + 80*a6^3*a5^4*a3^6*a2^5 + 32*a6^2*a5^5*a3^6*a2^5 - 224*a6^5*a5*x34*a3^6*a2^5 + 112*a6^4*a5^2*x34*a3^6*a2^5 + 1008*a6^3*a5^3*x34*a3^6*a2^5 + 112*a6^2*a5^4*x34*a3^6*a2^5 - 224*a6*a5^5*x34*a3^6*a2^5 + 128*a6^5*x34^2*a3^6*a2^5 + 448*a6^4*a5*x34^2*a3^6*a2^5 - 1888*a6^3*a5^2*x34^2*a3^6*a2^5 - 1888*a6^2*a5^3*x34^2*a3^6*a2^5 + 448*a6*a5^4*x34^2*a3^6*a2^5 + 128*a5^5*x34^2*a3^6*a2^5 - 168*a6^4*x34^3*a3^6*a2^5 + 336*a6^3*a5*x34^3*a3^6*a2^5 + 1512*a6^2*a5^2*x34^3*a3^6*a2^5 + 336*a6*a5^3*x34^3*a3^6*a2^5 - 168*a5^4*x34^3*a3^6*a2^5 - 128*a6^3*x34^4*a3^6*a2^5 - 104*a6^2*a5*x34^4*a3^6*a2^5 - 104*a6*a5^2*x34^4*a3^6*a2^5 - 128*a5^3*x34^4*a3^6*a2^5 + 56*a6^2*x34^5*a3^6*a2^5 - 56*a6*a5*x34^5*a3^6*a2^5 + 56*a5^2*x34^5*a3^6*a2^5 - 64*a6^5*a5*a3^7*a2^5 + 32*a6^4*a5^2*a3^7*a2^5 + 288*a6^3*a5^3*a3^7*a2^5 + 32*a6^2*a5^4*a3^7*a2^5 - 64*a6*a5^5*a3^7*a2^5 + 64*a6^5*x34*a3^7*a2^5 + 224*a6^4*a5*x34*a3^7*a2^5 - 1184*a6^3*a5^2*x34*a3^7*a2^5 - 1184*a6^2*a5^3*x34*a3^7*a2^5 + 224*a6*a5^4*x34*a3^7*a2^5 + 64*a5^5*x34*a3^7*a2^5 - 144*a6^4*x34^2*a3^7*a2^5 + 480*a6^3*a5*x34^2*a3^7*a2^5 + 1776*a6^2*a5^2*x34^2*a3^7*a2^5 + 480*a6*a5^3*x34^2*a3^7*a2^5 - 144*a5^4*x34^2*a3^7*a2^5 - 192*a6^3*x34^3*a3^7*a2^5 - 336*a6^2*a5*x34^3*a3^7*a2^5 - 336*a6*a5^2*x34^3*a3^7*a2^5 - 192*a5^3*x34^3*a3^7*a2^5 + 160*a6^2*x34^4*a3^7*a2^5 - 160*a6*a5*x34^4*a3^7*a2^5 + 160*a5^2*x34^4*a3^7*a2^5 + 16*a6^5*a3^8*a2^5 + 56*a6^4*a5*a3^8*a2^5 - 296*a6^3*a5^2*a3^8*a2^5 - 296*a6^2*a5^3*a3^8*a2^5 + 56*a6*a5^4*a3^8*a2^5 + 16*a5^5*a3^8*a2^5 - 72*a6^4*x34*a3^8*a2^5 + 288*a6^3*a5*x34*a3^8*a2^5 + 1008*a6^2*a5^2*x34*a3^8*a2^5 + 288*a6*a5^3*x34*a3^8*a2^5 - 72*a5^4*x34*a3^8*a2^5 - 168*a6^3*x34^2*a3^8*a2^5 - 384*a6^2*a5*x34^2*a3^8*a2^5 - 384*a6*a5^2*x34^2*a3^8*a2^5 - 168*a5^3*x34^2*a3^8*a2^5 + 240*a6^2*x34^3*a3^8*a2^5 - 240*a6*a5*x34^3*a3^8*a2^5 + 240*a5^2*x34^3*a3^8*a2^5 - 16*a6^4*a3^9*a2^5 + 64*a6^3*a5*a3^9*a2^5 + 224*a6^2*a5^2*a3^9*a2^5 + 64*a6*a5^3*a3^9*a2^5 - 16*a5^4*a3^9*a2^5 - 80*a6^3*x34*a3^9*a2^5 - 200*a6^2*a5*x34*a3^9*a2^5 - 200*a6*a5^2*x34*a3^9*a2^5 - 80*a5^3*x34*a3^9*a2^5 + 200*a6^2*x34^2*a3^9*a2^5 - 200*a6*a5*x34^2*a3^9*a2^5 + 200*a5^2*x34^2*a3^9*a2^5 - 16*a6^3*a3^10*a2^5 - 40*a6^2*a5*a3^10*a2^5 - 40*a6*a5^2*a3^10*a2^5 - 16*a5^3*a3^10*a2^5 + 88*a6^2*x34*a3^10*a2^5 - 88*a6*a5*x34*a3^10*a2^5 + 88*a5^2*x34*a3^10*a2^5 + 16*a6^2*a3^11*a2^5 - 16*a6*a5*a3^11*a2^5 + 16*a5^2*a3^11*a2^5 - 8*a6^6*a5^4*x34^2*a2^6 + 8*a6^5*a5^5*x34^2*a2^6 - 8*a6^4*a5^6*x34^2*a2^6 + 16*a6^6*a5^3*x34^3*a2^6 - 8*a6^5*a5^4*x34^3*a2^6 - 8*a6^4*a5^5*x34^3*a2^6 + 16*a6^3*a5^6*x34^3*a2^6 - 8*a6^6*a5^2*x34^4*a2^6 - 8*a6^5*a5^3*x34^4*a2^6 + 24*a6^4*a5^4*x34^4*a2^6 - 8*a6^3*a5^5*x34^4*a2^6 - 8*a6^2*a5^6*x34^4*a2^6 + 8*a6^5*a5^2*x34^5*a2^6 - 8*a6^4*a5^3*x34^5*a2^6 - 8*a6^3*a5^4*x34^5*a2^6 + 8*a6^2*a5^5*x34^5*a2^6 - 8*a6^4*a5^2*x34^6*a2^6 + 16*a6^3*a5^3*x34^6*a2^6 - 8*a6^2*a5^4*x34^6*a2^6 - 8*a6^6*a5^4*x34*a3*a2^6 + 8*a6^5*a5^5*x34*a3*a2^6 - 8*a6^4*a5^6*x34*a3*a2^6 + 40*a6^6*a5^3*x34^2*a3*a2^6 - 8*a6^5*a5^4*x34^2*a3*a2^6 - 8*a6^4*a5^5*x34^2*a3*a2^6 + 40*a6^3*a5^6*x34^2*a3*a2^6 - 40*a6^6*a5^2*x34^3*a3*a2^6 - 48*a6^5*a5^3*x34^3*a3*a2^6 + 88*a6^4*a5^4*x34^3*a3*a2^6 - 48*a6^3*a5^5*x34^3*a3*a2^6 - 40*a6^2*a5^6*x34^3*a3*a2^6 + 8*a6^6*a5*x34^4*a3*a2^6 + 56*a6^5*a5^2*x34^4*a3*a2^6 - 48*a6^4*a5^3*x34^4*a3*a2^6 - 48*a6^3*a5^4*x34^4*a3*a2^6 + 56*a6^2*a5^5*x34^4*a3*a2^6 + 8*a6*a5^6*x34^4*a3*a2^6 - 8*a6^5*a5*x34^5*a3*a2^6 - 32*a6^4*a5^2*x34^5*a3*a2^6 + 80*a6^3*a5^3*x34^5*a3*a2^6 - 32*a6^2*a5^4*x34^5*a3*a2^6 - 8*a6*a5^5*x34^5*a3*a2^6 + 8*a6^4*a5*x34^6*a3*a2^6 - 8*a6^3*a5^2*x34^6*a3*a2^6 - 8*a6^2*a5^3*x34^6*a3*a2^6 + 8*a6*a5^4*x34^6*a3*a2^6 - 8*a6^6*a5^4*a3^2*a2^6 + 8*a6^5*a5^5*a3^2*a2^6 - 8*a6^4*a5^6*a3^2*a2^6 + 24*a6^6*a5^3*x34*a3^2*a2^6 + 24*a6^5*a5^4*x34*a3^2*a2^6 + 24*a6^4*a5^5*x34*a3^2*a2^6 + 24*a6^3*a5^6*x34*a3^2*a2^6 - 48*a6^6*a5^2*x34^2*a3^2*a2^6 - 104*a6^5*a5^3*x34^2*a3^2*a2^6 - 8*a6^4*a5^4*x34^2*a3^2*a2^6 - 104*a6^3*a5^5*x34^2*a3^2*a2^6 - 48*a6^2*a5^6*x34^2*a3^2*a2^6 + 24*a6^6*a5*x34^3*a3^2*a2^6 + 136*a6^5*a5^2*x34^3*a3^2*a2^6 + 136*a6^2*a5^5*x34^3*a3^2*a2^6 + 24*a6*a5^6*x34^3*a3^2*a2^6 - 8*a6^6*x34^4*a3^2*a2^6 - 24*a6^5*a5*x34^4*a3^2*a2^6 - 168*a6^4*a5^2*x34^4*a3^2*a2^6 + 272*a6^3*a5^3*x34^4*a3^2*a2^6 - 168*a6^2*a5^4*x34^4*a3^2*a2^6 - 24*a6*a5^5*x34^4*a3^2*a2^6 - 8*a5^6*x34^4*a3^2*a2^6 + 8*a6^5*x34^5*a3^2*a2^6 + 64*a6^4*a5*x34^5*a3^2*a2^6 - 56*a6^3*a5^2*x34^5*a3^2*a2^6 - 56*a6^2*a5^3*x34^5*a3^2*a2^6 + 64*a6*a5^4*x34^5*a3^2*a2^6 + 8*a5^5*x34^5*a3^2*a2^6 - 8*a6^4*x34^6*a3^2*a2^6 - 8*a6^3*a5*x34^6*a3^2*a2^6 + 24*a6^2*a5^2*x34^6*a3^2*a2^6 - 8*a6*a5^3*x34^6*a3^2*a2^6 - 8*a5^4*x34^6*a3^2*a2^6 + 16*a6^6*a5^3*a3^3*a2^6 + 16*a6^5*a5^4*a3^3*a2^6 + 16*a6^4*a5^5*a3^3*a2^6 + 16*a6^3*a5^6*a3^3*a2^6 - 16*a6^6*a5^2*x34*a3^3*a2^6 - 112*a6^5*a5^3*x34*a3^3*a2^6 - 192*a6^4*a5^4*x34*a3^3*a2^6 - 112*a6^3*a5^5*x34*a3^3*a2^6 - 16*a6^2*a5^6*x34*a3^3*a2^6 + 16*a6^6*a5*x34^2*a3^3*a2^6 + 144*a6^5*a5^2*x34^2*a3^3*a2^6 + 320*a6^4*a5^3*x34^2*a3^3*a2^6 + 320*a6^3*a5^4*x34^2*a3^3*a2^6 + 144*a6^2*a5^5*x34^2*a3^3*a2^6 + 16*a6*a5^6*x34^2*a3^3*a2^6 - 16*a6^6*x34^3*a3^3*a2^6 - 32*a6^5*a5*x34^3*a3^3*a2^6 - 400*a6^4*a5^2*x34^3*a3^3*a2^6 + 80*a6^3*a5^3*x34^3*a3^3*a2^6 - 400*a6^2*a5^4*x34^3*a3^3*a2^6 - 32*a6*a5^5*x34^3*a3^3*a2^6 - 16*a5^6*x34^3*a3^3*a2^6 + 32*a6^5*x34^4*a3^3*a2^6 + 192*a6^4*a5*x34^4*a3^3*a2^6 - 48*a6^3*a5^2*x34^4*a3^3*a2^6 - 48*a6^2*a5^3*x34^4*a3^3*a2^6 + 192*a6*a5^4*x34^4*a3^3*a2^6 + 32*a5^5*x34^4*a3^3*a2^6 - 56*a6^4*x34^5*a3^3*a2^6 - 64*a6^3*a5*x34^5*a3^3*a2^6 + 136*a6^2*a5^2*x34^5*a3^3*a2^6 - 64*a6*a5^3*x34^5*a3^3*a2^6 - 56*a5^4*x34^5*a3^3*a2^6 + 16*a6^3*x34^6*a3^3*a2^6 - 8*a6^2*a5*x34^6*a3^3*a2^6 - 8*a6*a5^2*x34^6*a3^3*a2^6 + 16*a5^3*x34^6*a3^3*a2^6 - 8*a6^6*a5^2*a3^4*a2^6 - 56*a6^5*a5^3*a3^4*a2^6 - 96*a6^4*a5^4*a3^4*a2^6 - 56*a6^3*a5^5*a3^4*a2^6 - 8*a6^2*a5^6*a3^4*a2^6 + 80*a6^5*a5^2*x34*a3^4*a2^6 + 480*a6^4*a5^3*x34*a3^4*a2^6 + 480*a6^3*a5^4*x34*a3^4*a2^6 + 80*a6^2*a5^5*x34*a3^4*a2^6 - 8*a6^6*x34^2*a3^4*a2^6 - 16*a6^5*a5*x34^2*a3^4*a2^6 - 520*a6^4*a5^2*x34^2*a3^4*a2^6 - 720*a6^3*a5^3*x34^2*a3^4*a2^6 - 520*a6^2*a5^4*x34^2*a3^4*a2^6 - 16*a6*a5^5*x34^2*a3^4*a2^6 - 8*a5^6*x34^2*a3^4*a2^6 + 40*a6^5*x34^3*a3^4*a2^6 + 280*a6^4*a5*x34^3*a3^4*a2^6 + 320*a6^3*a5^2*x34^3*a3^4*a2^6 + 320*a6^2*a5^3*x34^3*a3^4*a2^6 + 280*a6*a5^4*x34^3*a3^4*a2^6 + 40*a5^5*x34^3*a3^4*a2^6 - 136*a6^4*x34^4*a3^4*a2^6 - 208*a6^3*a5*x34^4*a3^4*a2^6 + 192*a6^2*a5^2*x34^4*a3^4*a2^6 - 208*a6*a5^3*x34^4*a3^4*a2^6 - 136*a5^4*x34^4*a3^4*a2^6 + 88*a6^3*x34^5*a3^4*a2^6 - 32*a6^2*a5*x34^5*a3^4*a2^6 - 32*a6*a5^2*x34^5*a3^4*a2^6 + 88*a5^3*x34^5*a3^4*a2^6 - 8*a6^2*x34^6*a3^4*a2^6 + 8*a6*a5*x34^6*a3^4*a2^6 - 8*a5^2*x34^6*a3^4*a2^6 + 32*a6^5*a5^2*a3^5*a2^6 + 192*a6^4*a5^3*a3^5*a2^6 + 192*a6^3*a5^4*a3^5*a2^6 + 32*a6^2*a5^5*a3^5*a2^6 - 384*a6^4*a5^2*x34*a3^5*a2^6 - 912*a6^3*a5^3*x34*a3^5*a2^6 - 384*a6^2*a5^4*x34*a3^5*a2^6 + 16*a6^5*x34^2*a3^5*a2^6 + 224*a6^4*a5*x34^2*a3^5*a2^6 + 800*a6^3*a5^2*x34^2*a3^5*a2^6 + 800*a6^2*a5^3*x34^2*a3^5*a2^6 + 224*a6*a5^4*x34^2*a3^5*a2^6 + 16*a5^5*x34^2*a3^5*a2^6 - 152*a6^4*x34^3*a3^5*a2^6 - 368*a6^3*a5*x34^3*a3^5*a2^6 - 120*a6^2*a5^2*x34^3*a3^5*a2^6 - 368*a6*a5^3*x34^3*a3^5*a2^6 - 152*a5^4*x34^3*a3^5*a2^6 + 192*a6^3*x34^4*a3^5*a2^6 - 24*a6^2*a5*x34^4*a3^5*a2^6 - 24*a6*a5^2*x34^4*a3^5*a2^6 + 192*a5^3*x34^4*a3^5*a2^6 - 40*a6^2*x34^5*a3^5*a2^6 + 40*a6*a5*x34^5*a3^5*a2^6 - 40*a5^2*x34^5*a3^5*a2^6 - 128*a6^4*a5^2*a3^6*a2^6 - 304*a6^3*a5^3*a3^6*a2^6 - 128*a6^2*a5^4*a3^6*a2^6 + 112*a6^4*a5*x34*a3^6*a2^6 + 672*a6^3*a5^2*x34*a3^6*a2^6 + 672*a6^2*a5^3*x34*a3^6*a2^6 + 112*a6*a5^4*x34*a3^6*a2^6 - 88*a6^4*x34^2*a3^6*a2^6 - 384*a6^3*a5*x34^2*a3^6*a2^6 - 488*a6^2*a5^2*x34^2*a3^6*a2^6 - 384*a6*a5^3*x34^2*a3^6*a2^6 - 88*a5^4*x34^2*a3^6*a2^6 + 224*a6^3*x34^3*a3^6*a2^6 + 56*a6^2*a5*x34^3*a3^6*a2^6 + 56*a6*a5^2*x34^3*a3^6*a2^6 + 224*a5^3*x34^3*a3^6*a2^6 - 88*a6^2*x34^4*a3^6*a2^6 + 88*a6*a5*x34^4*a3^6*a2^6 - 88*a5^2*x34^4*a3^6*a2^6 + 32*a6^4*a5*a3^7*a2^6 + 192*a6^3*a5^2*a3^7*a2^6 + 192*a6^2*a5^3*a3^7*a2^6 + 32*a6*a5^4*a3^7*a2^6 - 32*a6^4*x34*a3^7*a2^6 - 224*a6^3*a5*x34*a3^7*a2^6 - 384*a6^2*a5^2*x34*a3^7*a2^6 - 224*a6*a5^3*x34*a3^7*a2^6 - 32*a5^4*x34*a3^7*a2^6 + 160*a6^3*x34^2*a3^7*a2^6 + 112*a6^2*a5*x34^2*a3^7*a2^6 + 112*a6*a5^2*x34^2*a3^7*a2^6 + 160*a5^3*x34^2*a3^7*a2^6 - 112*a6^2*x34^3*a3^7*a2^6 + 112*a6*a5*x34^3*a3^7*a2^6 - 112*a5^2*x34^3*a3^7*a2^6 - 8*a6^4*a3^8*a2^6 - 56*a6^3*a5*a3^8*a2^6 - 96*a6^2*a5^2*a3^8*a2^6 - 56*a6*a5^3*a3^8*a2^6 - 8*a5^4*a3^8*a2^6 + 72*a6^3*x34*a3^8*a2^6 + 72*a6^2*a5*x34*a3^8*a2^6 + 72*a6*a5^2*x34*a3^8*a2^6 + 72*a5^3*x34*a3^8*a2^6 - 88*a6^2*x34^2*a3^8*a2^6 + 88*a6*a5*x34^2*a3^8*a2^6 - 88*a5^2*x34^2*a3^8*a2^6 + 16*a6^3*a3^9*a2^6 + 16*a6^2*a5*a3^9*a2^6 + 16*a6*a5^2*a3^9*a2^6 + 16*a5^3*a3^9*a2^6 - 40*a6^2*x34*a3^9*a2^6 + 40*a6*a5*x34*a3^9*a2^6 - 40*a5^2*x34*a3^9*a2^6 - 8*a6^2*a3^10*a2^6 + 8*a6*a5*a3^10*a2^6 - 8*a5^2*a3^10*a2^6 + 8*a6^6*a5^6*x34^4*a3*a1 - 8*a6^6*a5^5*x34^5*a3*a1 - 8*a6^5*a5^6*x34^5*a3*a1 + 8*a6^6*a5^4*x34^6*a3*a1 - 8*a6^5*a5^5*x34^6*a3*a1 + 8*a6^4*a5^6*x34^6*a3*a1 + 24*a6^6*a5^6*x34^3*a3^2*a1 - 24*a6^6*a5^5*x34^4*a3^2*a1 - 24*a6^5*a5^6*x34^4*a3^2*a1 + 64*a6^6*a5^4*x34^5*a3^2*a1 - 120*a6^5*a5^5*x34^5*a3^2*a1 + 64*a6^4*a5^6*x34^5*a3^2*a1 - 8*a6^6*a5^3*x34^6*a3^2*a1 + 16*a6^5*a5^4*x34^6*a3^2*a1 + 16*a6^4*a5^5*x34^6*a3^2*a1 - 8*a6^3*a5^6*x34^6*a3^2*a1 + 16*a6^6*a5^6*x34^2*a3^3*a1 - 32*a6^6*a5^5*x34^3*a3^3*a1 - 32*a6^5*a5^6*x34^3*a3^3*a1 + 192*a6^6*a5^4*x34^4*a3^3*a1 - 432*a6^5*a5^5*x34^4*a3^3*a1 + 192*a6^4*a5^6*x34^4*a3^3*a1 - 64*a6^6*a5^3*x34^5*a3^3*a1 + 144*a6^5*a5^4*x34^5*a3^3*a1 + 144*a6^4*a5^5*x34^5*a3^3*a1 - 64*a6^3*a5^6*x34^5*a3^3*a1 - 8*a6^6*a5^2*x34^6*a3^3*a1 - 16*a6^5*a5^3*x34^6*a3^3*a1 - 8*a6^4*a5^4*x34^6*a3^3*a1 - 16*a6^3*a5^5*x34^6*a3^3*a1 - 8*a6^2*a5^6*x34^6*a3^3*a1 - 16*a6^6*a5^5*x34^2*a3^4*a1 - 16*a6^5*a5^6*x34^2*a3^4*a1 + 280*a6^6*a5^4*x34^3*a3^4*a1 - 640*a6^5*a5^5*x34^3*a3^4*a1 + 280*a6^4*a5^6*x34^3*a3^4*a1 - 208*a6^6*a5^3*x34^4*a3^4*a1 + 408*a6^5*a5^4*x34^4*a3^4*a1 + 408*a6^4*a5^5*x34^4*a3^4*a1 - 208*a6^3*a5^6*x34^4*a3^4*a1 - 32*a6^6*a5^2*x34^5*a3^4*a1 - 48*a6^5*a5^3*x34^5*a3^4*a1 - 120*a6^4*a5^4*x34^5*a3^4*a1 - 48*a6^3*a5^5*x34^5*a3^4*a1 - 32*a6^2*a5^6*x34^5*a3^4*a1 + 8*a6^6*a5*x34^6*a3^4*a1 + 16*a6^5*a5^2*x34^6*a3^4*a1 - 8*a6^4*a5^3*x34^6*a3^4*a1 - 8*a6^3*a5^4*x34^6*a3^4*a1 + 16*a6^2*a5^5*x34^6*a3^4*a1 + 8*a6*a5^6*x34^6*a3^4*a1 + 224*a6^6*a5^4*x34^2*a3^5*a1 - 480*a6^5*a5^5*x34^2*a3^5*a1 + 224*a6^4*a5^6*x34^2*a3^5*a1 - 368*a6^6*a5^3*x34^3*a3^5*a1 + 560*a6^5*a5^4*x34^3*a3^5*a1 + 560*a6^4*a5^5*x34^3*a3^5*a1 - 368*a6^3*a5^6*x34^3*a3^5*a1 - 24*a6^6*a5^2*x34^4*a3^5*a1 + 48*a6^5*a5^3*x34^4*a3^5*a1 - 552*a6^4*a5^4*x34^4*a3^5*a1 + 48*a6^3*a5^5*x34^4*a3^5*a1 - 24*a6^2*a5^6*x34^4*a3^5*a1 + 40*a6^6*a5*x34^5*a3^5*a1 + 24*a6^5*a5^2*x34^5*a3^5*a1 + 24*a6^2*a5^5*x34^5*a3^5*a1 + 40*a6*a5^6*x34^5*a3^5*a1 - 8*a6^5*a5*x34^6*a3^5*a1 + 16*a6^4*a5^2*x34^6*a3^5*a1 - 16*a6^3*a5^3*x34^6*a3^5*a1 + 16*a6^2*a5^4*x34^6*a3^5*a1 - 8*a6*a5^5*x34^6*a3^5*a1 + 112*a6^6*a5^4*x34*a3^6*a1 - 224*a6^5*a5^5*x34*a3^6*a1 + 112*a6^4*a5^6*x34*a3^6*a1 - 384*a6^6*a5^3*x34^2*a3^6*a1 + 448*a6^5*a5^4*x34^2*a3^6*a1 + 448*a6^4*a5^5*x34^2*a3^6*a1 - 384*a6^3*a5^6*x34^2*a3^6*a1 + 56*a6^6*a5^2*x34^3*a3^6*a1 + 336*a6^5*a5^3*x34^3*a3^6*a1 - 1176*a6^4*a5^4*x34^3*a3^6*a1 + 336*a6^3*a5^5*x34^3*a3^6*a1 + 56*a6^2*a5^6*x34^3*a3^6*a1 + 88*a6^6*a5*x34^4*a3^6*a1 - 104*a6^5*a5^2*x34^4*a3^6*a1 + 112*a6^4*a5^3*x34^4*a3^6*a1 + 112*a6^3*a5^4*x34^4*a3^6*a1 - 104*a6^2*a5^5*x34^4*a3^6*a1 + 88*a6*a5^6*x34^4*a3^6*a1 - 56*a6^5*a5*x34^5*a3^6*a1 + 112*a6^4*a5^2*x34^5*a3^6*a1 - 112*a6^3*a5^3*x34^5*a3^6*a1 + 112*a6^2*a5^4*x34^5*a3^6*a1 - 56*a6*a5^5*x34^5*a3^6*a1 + 8*a6^4*a5*x34^6*a3^6*a1 - 8*a6^3*a5^2*x34^6*a3^6*a1 - 8*a6^2*a5^3*x34^6*a3^6*a1 + 8*a6*a5^4*x34^6*a3^6*a1 + 32*a6^6*a5^4*a3^7*a1 - 64*a6^5*a5^5*a3^7*a1 + 32*a6^4*a5^6*a3^7*a1 - 224*a6^6*a5^3*x34*a3^7*a1 + 224*a6^5*a5^4*x34*a3^7*a1 + 224*a6^4*a5^5*x34*a3^7*a1 - 224*a6^3*a5^6*x34*a3^7*a1 + 112*a6^6*a5^2*x34^2*a3^7*a1 + 480*a6^5*a5^3*x34^2*a3^7*a1 - 1296*a6^4*a5^4*x34^2*a3^7*a1 + 480*a6^3*a5^5*x34^2*a3^7*a1 + 112*a6^2*a5^6*x34^2*a3^7*a1 + 112*a6^6*a5*x34^3*a3^7*a1 - 336*a6^5*a5^2*x34^3*a3^7*a1 + 288*a6^4*a5^3*x34^3*a3^7*a1 + 288*a6^3*a5^4*x34^3*a3^7*a1 - 336*a6^2*a5^5*x34^3*a3^7*a1 + 112*a6*a5^6*x34^3*a3^7*a1 - 160*a6^5*a5*x34^4*a3^7*a1 + 320*a6^4*a5^2*x34^4*a3^7*a1 - 320*a6^3*a5^3*x34^4*a3^7*a1 + 320*a6^2*a5^4*x34^4*a3^7*a1 - 160*a6*a5^5*x34^4*a3^7*a1 + 48*a6^4*a5*x34^5*a3^7*a1 - 48*a6^3*a5^2*x34^5*a3^7*a1 - 48*a6^2*a5^3*x34^5*a3^7*a1 + 48*a6*a5^4*x34^5*a3^7*a1 - 56*a6^6*a5^3*a3^8*a1 + 56*a6^5*a5^4*a3^8*a1 + 56*a6^4*a5^5*a3^8*a1 - 56*a6^3*a5^6*a3^8*a1 + 72*a6^6*a5^2*x34*a3^8*a1 + 288*a6^5*a5^3*x34*a3^8*a1 - 720*a6^4*a5^4*x34*a3^8*a1 + 288*a6^3*a5^5*x34*a3^8*a1 + 72*a6^2*a5^6*x34*a3^8*a1 + 88*a6^6*a5*x34^2*a3^8*a1 - 384*a6^5*a5^2*x34^2*a3^8*a1 + 312*a6^4*a5^3*x34^2*a3^8*a1 + 312*a6^3*a5^4*x34^2*a3^8*a1 - 384*a6^2*a5^5*x34^2*a3^8*a1 + 88*a6*a5^6*x34^2*a3^8*a1 - 240*a6^5*a5*x34^3*a3^8*a1 + 480*a6^4*a5^2*x34^3*a3^8*a1 - 480*a6^3*a5^3*x34^3*a3^8*a1 + 480*a6^2*a5^4*x34^3*a3^8*a1 - 240*a6*a5^5*x34^3*a3^8*a1 + 120*a6^4*a5*x34^4*a3^8*a1 - 120*a6^3*a5^2*x34^4*a3^8*a1 - 120*a6^2*a5^3*x34^4*a3^8*a1 + 120*a6*a5^4*x34^4*a3^8*a1 + 16*a6^6*a5^2*a3^9*a1 + 64*a6^5*a5^3*a3^9*a1 - 160*a6^4*a5^4*a3^9*a1 + 64*a6^3*a5^5*a3^9*a1 + 16*a6^2*a5^6*a3^9*a1 + 40*a6^6*a5*x34*a3^9*a1 - 200*a6^5*a5^2*x34*a3^9*a1 + 160*a6^4*a5^3*x34*a3^9*a1 + 160*a6^3*a5^4*x34*a3^9*a1 - 200*a6^2*a5^5*x34*a3^9*a1 + 40*a6*a5^6*x34*a3^9*a1 - 200*a6^5*a5*x34^2*a3^9*a1 + 400*a6^4*a5^2*x34^2*a3^9*a1 - 400*a6^3*a5^3*x34^2*a3^9*a1 + 400*a6^2*a5^4*x34^2*a3^9*a1 - 200*a6*a5^5*x34^2*a3^9*a1 + 160*a6^4*a5*x34^3*a3^9*a1 - 160*a6^3*a5^2*x34^3*a3^9*a1 - 160*a6^2*a5^3*x34^3*a3^9*a1 + 160*a6*a5^4*x34^3*a3^9*a1 + 8*a6^6*a5*a3^10*a1 - 40*a6^5*a5^2*a3^10*a1 + 32*a6^4*a5^3*a3^10*a1 + 32*a6^3*a5^4*a3^10*a1 - 40*a6^2*a5^5*a3^10*a1 + 8*a6*a5^6*a3^10*a1 - 88*a6^5*a5*x34*a3^10*a1 + 176*a6^4*a5^2*x34*a3^10*a1 - 176*a6^3*a5^3*x34*a3^10*a1 + 176*a6^2*a5^4*x34*a3^10*a1 - 88*a6*a5^5*x34*a3^10*a1 + 120*a6^4*a5*x34^2*a3^10*a1 - 120*a6^3*a5^2*x34^2*a3^10*a1 - 120*a6^2*a5^3*x34^2*a3^10*a1 + 120*a6*a5^4*x34^2*a3^10*a1 - 16*a6^5*a5*a3^11*a1 + 32*a6^4*a5^2*a3^11*a1 - 32*a6^3*a5^3*a3^11*a1 + 32*a6^2*a5^4*a3^11*a1 - 16*a6*a5^5*a3^11*a1 + 48*a6^4*a5*x34*a3^11*a1 - 48*a6^3*a5^2*x34*a3^11*a1 - 48*a6^2*a5^3*x34*a3^11*a1 + 48*a6*a5^4*x34*a3^11*a1 + 8*a6^4*a5*a3^12*a1 - 8*a6^3*a5^2*a3^12*a1 - 8*a6^2*a5^3*a3^12*a1 + 8*a6*a5^4*a3^12*a1 + 8*a6^6*a5^6*x34^4*a2*a1 - 8*a6^6*a5^5*x34^5*a2*a1 - 8*a6^5*a5^6*x34^5*a2*a1 + 8*a6^6*a5^4*x34^6*a2*a1 - 8*a6^5*a5^5*x34^6*a2*a1 + 8*a6^4*a5^6*x34^6*a2*a1 + 32*a6^6*a5^6*x34^3*a3*a2*a1 - 112*a6^6*a5^5*x34^4*a3*a2*a1 - 112*a6^5*a5^6*x34^4*a3*a2*a1 - 24*a6^6*a5^4*x34^5*a3*a2*a1 + 384*a6^5*a5^5*x34^5*a3*a2*a1 - 24*a6^4*a5^6*x34^5*a3*a2*a1 - 72*a6^5*a5^4*x34^6*a3*a2*a1 - 72*a6^4*a5^5*x34^6*a3*a2*a1 + 48*a6^6*a5^6*x34^2*a3^2*a2*a1 - 320*a6^6*a5^5*x34^3*a3^2*a2*a1 - 320*a6^5*a5^6*x34^3*a3^2*a2*a1 - 120*a6^6*a5^4*x34^4*a3^2*a2*a1 + 1824*a6^5*a5^5*x34^4*a3^2*a2*a1 - 120*a6^4*a5^6*x34^4*a3^2*a2*a1 + 48*a6^6*a5^3*x34^5*a3^2*a2*a1 - 648*a6^5*a5^4*x34^5*a3^2*a2*a1 - 648*a6^4*a5^5*x34^5*a3^2*a2*a1 + 48*a6^3*a5^6*x34^5*a3^2*a2*a1 + 48*a6^5*a5^3*x34^6*a3^2*a2*a1 + 120*a6^4*a5^4*x34^6*a3^2*a2*a1 + 48*a6^3*a5^5*x34^6*a3^2*a2*a1 + 32*a6^6*a5^6*x34*a3^3*a2*a1 - 320*a6^6*a5^5*x34^2*a3^3*a2*a1 - 320*a6^5*a5^6*x34^2*a3^3*a2*a1 - 160*a6^6*a5^4*x34^3*a3^3*a2*a1 + 3264*a6^5*a5^5*x34^3*a3^3*a2*a1 - 160*a6^4*a5^6*x34^3*a3^3*a2*a1 + 160*a6^6*a5^3*x34^4*a3^3*a2*a1 - 2064*a6^5*a5^4*x34^4*a3^3*a2*a1 - 2064*a6^4*a5^5*x34^4*a3^3*a2*a1 + 160*a6^3*a5^6*x34^4*a3^3*a2*a1 + 48*a6^6*a5^2*x34^5*a3^3*a2*a1 + 256*a6^5*a5^3*x34^5*a3^3*a2*a1 + 816*a6^4*a5^4*x34^5*a3^3*a2*a1 + 256*a6^3*a5^5*x34^5*a3^3*a2*a1 + 48*a6^2*a5^6*x34^5*a3^3*a2*a1 + 48*a6^5*a5^2*x34^6*a3^3*a2*a1 - 80*a6^4*a5^3*x34^6*a3^3*a2*a1 - 80*a6^3*a5^4*x34^6*a3^3*a2*a1 + 48*a6^2*a5^5*x34^6*a3^3*a2*a1 + 16*a6^6*a5^6*a3^4*a2*a1 - 160*a6^6*a5^5*x34*a3^4*a2*a1 - 160*a6^5*a5^6*x34*a3^4*a2*a1 + 2592*a6^5*a5^5*x34^2*a3^4*a2*a1 + 80*a6^6*a5^3*x34^3*a3^4*a2*a1 - 3120*a6^5*a5^4*x34^3*a3^4*a2*a1 - 3120*a6^4*a5^5*x34^3*a3^4*a2*a1 + 80*a6^3*a5^6*x34^3*a3^4*a2*a1 + 360*a6^6*a5^2*x34^4*a3^4*a2*a1 + 656*a6^5*a5^3*x34^4*a3^4*a2*a1 + 2280*a6^4*a5^4*x34^4*a3^4*a2*a1 + 656*a6^3*a5^5*x34^4*a3^4*a2*a1 + 360*a6^2*a5^6*x34^4*a3^4*a2*a1 - 72*a6^6*a5*x34^5*a3^4*a2*a1 + 72*a6^5*a5^2*x34^5*a3^4*a2*a1 - 384*a6^4*a5^3*x34^5*a3^4*a2*a1 - 384*a6^3*a5^4*x34^5*a3^4*a2*a1 + 72*a6^2*a5^5*x34^5*a3^4*a2*a1 - 72*a6*a5^6*x34^5*a3^4*a2*a1 + 8*a6^6*x34^6*a3^4*a2*a1 - 72*a6^5*a5*x34^6*a3^4*a2*a1 + 120*a6^4*a5^2*x34^6*a3^4*a2*a1 - 80*a6^3*a5^3*x34^6*a3^4*a2*a1 + 120*a6^2*a5^4*x34^6*a3^4*a2*a1 - 72*a6*a5^5*x34^6*a3^4*a2*a1 + 8*a5^6*x34^6*a3^4*a2*a1 - 64*a6^6*a5^5*a3^5*a2*a1 - 64*a6^5*a5^6*a3^5*a2*a1 + 96*a6^6*a5^4*x34*a3^5*a2*a1 + 1152*a6^5*a5^5*x34*a3^5*a2*a1 + 96*a6^4*a5^6*x34*a3^5*a2*a1 - 192*a6^6*a5^3*x34^2*a3^5*a2*a1 - 2592*a6^5*a5^4*x34^2*a3^5*a2*a1 - 2592*a6^4*a5^5*x34^2*a3^5*a2*a1 - 192*a6^3*a5^6*x34^2*a3^5*a2*a1 + 1008*a6^6*a5^2*x34^3*a3^5*a2*a1 + 992*a6^5*a5^3*x34^3*a3^5*a2*a1 + 3456*a6^4*a5^4*x34^3*a3^5*a2*a1 + 992*a6^3*a5^5*x34^3*a3^5*a2*a1 + 1008*a6^2*a5^6*x34^3*a3^5*a2*a1 - 432*a6^6*a5*x34^4*a3^5*a2*a1 - 576*a6^5*a5^2*x34^4*a3^5*a2*a1 - 624*a6^4*a5^3*x34^4*a3^5*a2*a1 - 624*a6^3*a5^4*x34^4*a3^5*a2*a1 - 576*a6^2*a5^5*x34^4*a3^5*a2*a1 - 432*a6*a5^6*x34^4*a3^5*a2*a1 + 40*a6^6*x34^5*a3^5*a2*a1 + 504*a6^4*a5^2*x34^5*a3^5*a2*a1 - 512*a6^3*a5^3*x34^5*a3^5*a2*a1 + 504*a6^2*a5^4*x34^5*a3^5*a2*a1 + 40*a5^6*x34^5*a3^5*a2*a1 - 8*a6^5*x34^6*a3^5*a2*a1 - 72*a6^4*a5*x34^6*a3^5*a2*a1 + 48*a6^3*a5^2*x34^6*a3^5*a2*a1 + 48*a6^2*a5^3*x34^6*a3^5*a2*a1 - 72*a6*a5^4*x34^6*a3^5*a2*a1 - 8*a5^5*x34^6*a3^5*a2*a1 + 32*a6^6*a5^4*a3^6*a2*a1 + 384*a6^5*a5^5*a3^6*a2*a1 + 32*a6^4*a5^6*a3^6*a2*a1 - 224*a6^6*a5^3*x34*a3^6*a2*a1 - 1344*a6^5*a5^4*x34*a3^6*a2*a1 - 1344*a6^4*a5^5*x34*a3^6*a2*a1 - 224*a6^3*a5^6*x34*a3^6*a2*a1 + 1344*a6^6*a5^2*x34^2*a3^6*a2*a1 + 928*a6^5*a5^3*x34^2*a3^6*a2*a1 + 3168*a6^4*a5^4*x34^2*a3^6*a2*a1 + 928*a6^3*a5^5*x34^2*a3^6*a2*a1 + 1344*a6^2*a5^6*x34^2*a3^6*a2*a1 - 1008*a6^6*a5*x34^3*a3^6*a2*a1 - 2016*a6^5*a5^2*x34^3*a3^6*a2*a1 - 336*a6^4*a5^3*x34^3*a3^6*a2*a1 - 336*a6^3*a5^4*x34^3*a3^6*a2*a1 - 2016*a6^2*a5^5*x34^3*a3^6*a2*a1 - 1008*a6*a5^6*x34^3*a3^6*a2*a1 + 88*a6^6*x34^4*a3^6*a2*a1 + 1008*a6^5*a5*x34^4*a3^6*a2*a1 + 840*a6^4*a5^2*x34^4*a3^6*a2*a1 - 1440*a6^3*a5^3*x34^4*a3^6*a2*a1 + 840*a6^2*a5^4*x34^4*a3^6*a2*a1 + 1008*a6*a5^5*x34^4*a3^6*a2*a1 + 88*a5^6*x34^4*a3^6*a2*a1 - 56*a6^5*x34^5*a3^6*a2*a1 - 504*a6^4*a5*x34^5*a3^6*a2*a1 + 336*a6^3*a5^2*x34^5*a3^6*a2*a1 + 336*a6^2*a5^3*x34^5*a3^6*a2*a1 - 504*a6*a5^4*x34^5*a3^6*a2*a1 - 56*a5^5*x34^5*a3^6*a2*a1 + 8*a6^4*x34^6*a3^6*a2*a1 + 8*a5^4*x34^6*a3^6*a2*a1 - 64*a6^6*a5^3*a3^7*a2*a1 - 384*a6^5*a5^4*a3^7*a2*a1 - 384*a6^4*a5^5*a3^7*a2*a1 - 64*a6^3*a5^6*a3^7*a2*a1 + 864*a6^6*a5^2*x34*a3^7*a2*a1 + 512*a6^5*a5^3*x34*a3^7*a2*a1 + 1728*a6^4*a5^4*x34*a3^7*a2*a1 + 512*a6^3*a5^5*x34*a3^7*a2*a1 + 864*a6^2*a5^6*x34*a3^7*a2*a1 - 1152*a6^6*a5*x34^2*a3^7*a2*a1 - 2592*a6^5*a5^2*x34^2*a3^7*a2*a1 + 96*a6^4*a5^3*x34^2*a3^7*a2*a1 + 96*a6^3*a5^4*x34^2*a3^7*a2*a1 - 2592*a6^2*a5^5*x34^2*a3^7*a2*a1 - 1152*a6*a5^6*x34^2*a3^7*a2*a1 + 112*a6^6*x34^3*a3^7*a2*a1 + 2592*a6^5*a5*x34^3*a3^7*a2*a1 + 720*a6^4*a5^2*x34^3*a3^7*a2*a1 - 2240*a6^3*a5^3*x34^3*a3^7*a2*a1 + 720*a6^2*a5^4*x34^3*a3^7*a2*a1 + 2592*a6*a5^5*x34^3*a3^7*a2*a1 + 112*a5^6*x34^3*a3^7*a2*a1 - 160*a6^5*x34^4*a3^7*a2*a1 - 1440*a6^4*a5*x34^4*a3^7*a2*a1 + 960*a6^3*a5^2*x34^4*a3^7*a2*a1 + 960*a6^2*a5^3*x34^4*a3^7*a2*a1 - 1440*a6*a5^4*x34^4*a3^7*a2*a1 - 160*a5^5*x34^4*a3^7*a2*a1 + 48*a6^4*x34^5*a3^7*a2*a1 + 48*a5^4*x34^5*a3^7*a2*a1 + 216*a6^6*a5^2*a3^8*a2*a1 + 128*a6^5*a5^3*a3^8*a2*a1 + 432*a6^4*a5^4*a3^8*a2*a1 + 128*a6^3*a5^5*a3^8*a2*a1 + 216*a6^2*a5^6*a3^8*a2*a1 - 648*a6^6*a5*x34*a3^8*a2*a1 - 1512*a6^5*a5^2*x34*a3^8*a2*a1 + 144*a6^4*a5^3*x34*a3^8*a2*a1 + 144*a6^3*a5^4*x34*a3^8*a2*a1 - 1512*a6^2*a5^5*x34*a3^8*a2*a1 - 648*a6*a5^6*x34*a3^8*a2*a1 + 88*a6^6*x34^2*a3^8*a2*a1 + 2808*a6^5*a5*x34^2*a3^8*a2*a1 + 360*a6^4*a5^2*x34^2*a3^8*a2*a1 - 2000*a6^3*a5^3*x34^2*a3^8*a2*a1 + 360*a6^2*a5^4*x34^2*a3^8*a2*a1 + 2808*a6*a5^5*x34^2*a3^8*a2*a1 + 88*a5^6*x34^2*a3^8*a2*a1 - 240*a6^5*x34^3*a3^8*a2*a1 - 2160*a6^4*a5*x34^3*a3^8*a2*a1 + 1440*a6^3*a5^2*x34^3*a3^8*a2*a1 + 1440*a6^2*a5^3*x34^3*a3^8*a2*a1 - 2160*a6*a5^4*x34^3*a3^8*a2*a1 - 240*a5^5*x34^3*a3^8*a2*a1 + 120*a6^4*x34^4*a3^8*a2*a1 + 120*a5^4*x34^4*a3^8*a2*a1 - 144*a6^6*a5*a3^9*a2*a1 - 336*a6^5*a5^2*a3^9*a2*a1 + 32*a6^4*a5^3*a3^9*a2*a1 + 32*a6^3*a5^4*a3^9*a2*a1 - 336*a6^2*a5^5*a3^9*a2*a1 - 144*a6*a5^6*a3^9*a2*a1 + 40*a6^6*x34*a3^9*a2*a1 + 1440*a6^5*a5*x34*a3^9*a2*a1 + 120*a6^4*a5^2*x34*a3^9*a2*a1 - 960*a6^3*a5^3*x34*a3^9*a2*a1 + 120*a6^2*a5^4*x34*a3^9*a2*a1 + 1440*a6*a5^5*x34*a3^9*a2*a1 + 40*a5^6*x34*a3^9*a2*a1 - 200*a6^5*x34^2*a3^9*a2*a1 - 1800*a6^4*a5*x34^2*a3^9*a2*a1 + 1200*a6^3*a5^2*x34^2*a3^9*a2*a1 + 1200*a6^2*a5^3*x34^2*a3^9*a2*a1 - 1800*a6*a5^4*x34^2*a3^9*a2*a1 - 200*a5^5*x34^2*a3^9*a2*a1 + 160*a6^4*x34^3*a3^9*a2*a1 + 160*a5^4*x34^3*a3^9*a2*a1 + 8*a6^6*a3^10*a2*a1 + 288*a6^5*a5*a3^10*a2*a1 + 24*a6^4*a5^2*a3^10*a2*a1 - 192*a6^3*a5^3*a3^10*a2*a1 + 24*a6^2*a5^4*a3^10*a2*a1 + 288*a6*a5^5*a3^10*a2*a1 + 8*a5^6*a3^10*a2*a1 - 88*a6^5*x34*a3^10*a2*a1 - 792*a6^4*a5*x34*a3^10*a2*a1 + 528*a6^3*a5^2*x34*a3^10*a2*a1 + 528*a6^2*a5^3*x34*a3^10*a2*a1 - 792*a6*a5^4*x34*a3^10*a2*a1 - 88*a5^5*x34*a3^10*a2*a1 + 120*a6^4*x34^2*a3^10*a2*a1 + 120*a5^4*x34^2*a3^10*a2*a1 - 16*a6^5*a3^11*a2*a1 - 144*a6^4*a5*a3^11*a2*a1 + 96*a6^3*a5^2*a3^11*a2*a1 + 96*a6^2*a5^3*a3^11*a2*a1 - 144*a6*a5^4*a3^11*a2*a1 - 16*a5^5*a3^11*a2*a1 + 48*a6^4*x34*a3^11*a2*a1 + 48*a5^4*x34*a3^11*a2*a1 + 8*a6^4*a3^12*a2*a1 + 8*a5^4*a3^12*a2*a1 - 8*a6^6*a5^6*x34^3*a2^2*a1 + 16*a6^6*a5^5*x34^4*a2^2*a1 + 16*a6^5*a5^6*x34^4*a2^2*a1 + 16*a6^6*a5^4*x34^5*a2^2*a1 - 72*a6^5*a5^5*x34^5*a2^2*a1 + 16*a6^4*a5^6*x34^5*a2^2*a1 - 8*a6^6*a5^3*x34^6*a2^2*a1 + 16*a6^5*a5^4*x34^6*a2^2*a1 + 16*a6^4*a5^5*x34^6*a2^2*a1 - 8*a6^3*a5^6*x34^6*a2^2*a1 - 24*a6^6*a5^6*x34^2*a3*a2^2*a1 + 112*a6^6*a5^5*x34^3*a3*a2^2*a1 + 112*a6^5*a5^6*x34^3*a3*a2^2*a1 + 200*a6^6*a5^4*x34^4*a3*a2^2*a1 - 576*a6^5*a5^5*x34^4*a3*a2^2*a1 + 200*a6^4*a5^6*x34^4*a3*a2^2*a1 - 120*a6^5*a5^4*x34^5*a3*a2^2*a1 - 120*a6^4*a5^5*x34^5*a3*a2^2*a1 + 48*a6^5*a5^3*x34^6*a3*a2^2*a1 + 120*a6^4*a5^4*x34^6*a3*a2^2*a1 + 48*a6^3*a5^5*x34^6*a3*a2^2*a1 - 24*a6^6*a5^6*x34*a3^2*a2^2*a1 + 168*a6^6*a5^5*x34^2*a3^2*a2^2*a1 + 168*a6^5*a5^6*x34^2*a3^2*a2^2*a1 + 520*a6^6*a5^4*x34^3*a3^2*a2^2*a1 - 1488*a6^5*a5^5*x34^3*a3^2*a2^2*a1 + 520*a6^4*a5^6*x34^3*a3^2*a2^2*a1 - 552*a6^5*a5^4*x34^4*a3^2*a2^2*a1 - 552*a6^4*a5^5*x34^4*a3^2*a2^2*a1 - 72*a6^6*a5^2*x34^5*a3^2*a2^2*a1 + 384*a6^5*a5^3*x34^5*a3^2*a2^2*a1 + 1008*a6^4*a5^4*x34^5*a3^2*a2^2*a1 + 384*a6^3*a5^5*x34^5*a3^2*a2^2*a1 - 72*a6^2*a5^6*x34^5*a3^2*a2^2*a1 - 72*a6^5*a5^2*x34^6*a3^2*a2^2*a1 - 120*a6^4*a5^3*x34^6*a3^2*a2^2*a1 - 120*a6^3*a5^4*x34^6*a3^2*a2^2*a1 - 72*a6^2*a5^5*x34^6*a3^2*a2^2*a1 - 16*a6^6*a5^6*a3^3*a2^2*a1 + 112*a6^6*a5^5*x34*a3^3*a2^2*a1 + 112*a6^5*a5^6*x34*a3^3*a2^2*a1 + 400*a6^6*a5^4*x34^2*a3^3*a2^2*a1 - 1632*a6^5*a5^5*x34^2*a3^3*a2^2*a1 + 400*a6^4*a5^6*x34^2*a3^3*a2^2*a1 + 80*a6^6*a5^3*x34^3*a3^3*a2^2*a1 - 720*a6^5*a5^4*x34^3*a3^3*a2^2*a1 - 720*a6^4*a5^5*x34^3*a3^3*a2^2*a1 + 80*a6^3*a5^6*x34^3*a3^3*a2^2*a1 - 480*a6^6*a5^2*x34^4*a3^3*a2^2*a1 + 1168*a6^5*a5^3*x34^4*a3^3*a2^2*a1 + 2880*a6^4*a5^4*x34^4*a3^3*a2^2*a1 + 1168*a6^3*a5^5*x34^4*a3^3*a2^2*a1 - 480*a6^2*a5^6*x34^4*a3^3*a2^2*a1 + 48*a6^6*a5*x34^5*a3^3*a2^2*a1 - 336*a6^5*a5^2*x34^5*a3^3*a2^2*a1 - 752*a6^4*a5^3*x34^5*a3^3*a2^2*a1 - 752*a6^3*a5^4*x34^5*a3^3*a2^2*a1 - 336*a6^2*a5^5*x34^5*a3^3*a2^2*a1 + 48*a6*a5^6*x34^5*a3^3*a2^2*a1 - 8*a6^6*x34^6*a3^3*a2^2*a1 + 48*a6^5*a5*x34^6*a3^3*a2^2*a1 - 120*a6^4*a5^2*x34^6*a3^3*a2^2*a1 + 240*a6^3*a5^3*x34^6*a3^3*a2^2*a1 - 120*a6^2*a5^4*x34^6*a3^3*a2^2*a1 + 48*a6*a5^5*x34^6*a3^3*a2^2*a1 - 8*a5^6*x34^6*a3^3*a2^2*a1 + 56*a6^6*a5^5*a3^4*a2^2*a1 + 56*a6^5*a5^6*a3^4*a2^2*a1 + 80*a6^6*a5^4*x34*a3^4*a2^2*a1 - 960*a6^5*a5^5*x34*a3^4*a2^2*a1 + 80*a6^4*a5^6*x34*a3^4*a2^2*a1 + 240*a6^6*a5^3*x34^2*a3^4*a2^2*a1 + 240*a6^3*a5^6*x34^2*a3^4*a2^2*a1 - 1320*a6^6*a5^2*x34^3*a3^4*a2^2*a1 + 1760*a6^5*a5^3*x34^3*a3^4*a2^2*a1 + 3480*a6^4*a5^4*x34^3*a3^4*a2^2*a1 + 1760*a6^3*a5^5*x34^3*a3^4*a2^2*a1 - 1320*a6^2*a5^6*x34^3*a3^4*a2^2*a1 + 360*a6^6*a5*x34^4*a3^4*a2^2*a1 - 312*a6^5*a5^2*x34^4*a3^4*a2^2*a1 - 2320*a6^4*a5^3*x34^4*a3^4*a2^2*a1 - 2320*a6^3*a5^4*x34^4*a3^4*a2^2*a1 - 312*a6^2*a5^5*x34^4*a3^4*a2^2*a1 + 360*a6*a5^6*x34^4*a3^4*a2^2*a1 - 32*a6^6*x34^5*a3^4*a2^2*a1 + 72*a6^5*a5*x34^5*a3^4*a2^2*a1 - 432*a6^4*a5^2*x34^5*a3^4*a2^2*a1 + 1408*a6^3*a5^3*x34^5*a3^4*a2^2*a1 - 432*a6^2*a5^4*x34^5*a3^4*a2^2*a1 + 72*a6*a5^5*x34^5*a3^4*a2^2*a1 - 32*a5^6*x34^5*a3^4*a2^2*a1 + 16*a6^5*x34^6*a3^4*a2^2*a1 + 120*a6^4*a5*x34^6*a3^4*a2^2*a1 - 120*a6^3*a5^2*x34^6*a3^4*a2^2*a1 - 120*a6^2*a5^3*x34^6*a3^4*a2^2*a1 + 120*a6*a5^4*x34^6*a3^4*a2^2*a1 + 16*a5^5*x34^6*a3^4*a2^2*a1 + 32*a6^6*a5^4*a3^5*a2^2*a1 - 384*a6^5*a5^5*a3^5*a2^2*a1 + 32*a6^4*a5^6*a3^5*a2^2*a1 + 240*a6^6*a5^3*x34*a3^5*a2^2*a1 + 432*a6^5*a5^4*x34*a3^5*a2^2*a1 + 432*a6^4*a5^5*x34*a3^5*a2^2*a1 + 240*a6^3*a5^6*x34*a3^5*a2^2*a1 - 1872*a6^6*a5^2*x34^2*a3^5*a2^2*a1 + 1488*a6^5*a5^3*x34^2*a3^5*a2^2*a1 + 1728*a6^4*a5^4*x34^2*a3^5*a2^2*a1 + 1488*a6^3*a5^5*x34^2*a3^5*a2^2*a1 - 1872*a6^2*a5^6*x34^2*a3^5*a2^2*a1 + 1008*a6^6*a5*x34^3*a3^5*a2^2*a1 + 768*a6^5*a5^2*x34^3*a3^5*a2^2*a1 - 4192*a6^4*a5^3*x34^3*a3^5*a2^2*a1 - 4192*a6^3*a5^4*x34^3*a3^5*a2^2*a1 + 768*a6^2*a5^5*x34^3*a3^5*a2^2*a1 + 1008*a6*a5^6*x34^3*a3^5*a2^2*a1 - 24*a6^6*x34^4*a3^5*a2^2*a1 - 576*a6^5*a5*x34^4*a3^5*a2^2*a1 - 72*a6^4*a5^2*x34^4*a3^5*a2^2*a1 + 3408*a6^3*a5^3*x34^4*a3^5*a2^2*a1 - 72*a6^2*a5^4*x34^4*a3^5*a2^2*a1 - 576*a6*a5^5*x34^4*a3^5*a2^2*a1 - 24*a5^6*x34^4*a3^5*a2^2*a1 + 24*a6^5*x34^5*a3^5*a2^2*a1 + 504*a6^4*a5*x34^5*a3^5*a2^2*a1 - 624*a6^3*a5^2*x34^5*a3^5*a2^2*a1 - 624*a6^2*a5^3*x34^5*a3^5*a2^2*a1 + 504*a6*a5^4*x34^5*a3^5*a2^2*a1 + 24*a5^5*x34^5*a3^5*a2^2*a1 + 16*a6^4*x34^6*a3^5*a2^2*a1 + 48*a6^3*a5*x34^6*a3^5*a2^2*a1 - 72*a6^2*a5^2*x34^6*a3^5*a2^2*a1 + 48*a6*a5^3*x34^6*a3^5*a2^2*a1 + 16*a5^4*x34^6*a3^5*a2^2*a1 + 80*a6^6*a5^3*a3^6*a2^2*a1 + 144*a6^5*a5^4*a3^6*a2^2*a1 + 144*a6^4*a5^5*a3^6*a2^2*a1 + 80*a6^3*a5^6*a3^6*a2^2*a1 - 1344*a6^6*a5^2*x34*a3^6*a2^2*a1 + 784*a6^5*a5^3*x34*a3^6*a2^2*a1 + 336*a6^4*a5^4*x34*a3^6*a2^2*a1 + 784*a6^3*a5^5*x34*a3^6*a2^2*a1 - 1344*a6^2*a5^6*x34*a3^6*a2^2*a1 + 1344*a6^6*a5*x34^2*a3^6*a2^2*a1 + 1824*a6^5*a5^2*x34^2*a3^6*a2^2*a1 - 4496*a6^4*a5^3*x34^2*a3^6*a2^2*a1 - 4496*a6^3*a5^4*x34^2*a3^6*a2^2*a1 + 1824*a6^2*a5^5*x34^2*a3^6*a2^2*a1 + 1344*a6*a5^6*x34^2*a3^6*a2^2*a1 + 56*a6^6*x34^3*a3^6*a2^2*a1 - 2016*a6^5*a5*x34^3*a3^6*a2^2*a1 + 1512*a6^4*a5^2*x34^3*a3^6*a2^2*a1 + 4592*a6^3*a5^3*x34^3*a3^6*a2^2*a1 + 1512*a6^2*a5^4*x34^3*a3^6*a2^2*a1 - 2016*a6*a5^5*x34^3*a3^6*a2^2*a1 + 56*a5^6*x34^3*a3^6*a2^2*a1 - 104*a6^5*x34^4*a3^6*a2^2*a1 + 840*a6^4*a5*x34^4*a3^6*a2^2*a1 - 1440*a6^3*a5^2*x34^4*a3^6*a2^2*a1 - 1440*a6^2*a5^3*x34^4*a3^6*a2^2*a1 + 840*a6*a5^4*x34^4*a3^6*a2^2*a1 - 104*a5^5*x34^4*a3^6*a2^2*a1 + 112*a6^4*x34^5*a3^6*a2^2*a1 + 336*a6^3*a5*x34^5*a3^6*a2^2*a1 - 504*a6^2*a5^2*x34^5*a3^6*a2^2*a1 + 336*a6*a5^3*x34^5*a3^6*a2^2*a1 + 112*a5^4*x34^5*a3^6*a2^2*a1 - 8*a6^3*x34^6*a3^6*a2^2*a1 - 8*a5^3*x34^6*a3^6*a2^2*a1 - 384*a6^6*a5^2*a3^7*a2^2*a1 + 224*a6^5*a5^3*a3^7*a2^2*a1 + 96*a6^4*a5^4*a3^7*a2^2*a1 + 224*a6^3*a5^5*a3^7*a2^2*a1 - 384*a6^2*a5^6*a3^7*a2^2*a1 + 864*a6^6*a5*x34*a3^7*a2^2*a1 + 1344*a6^5*a5^2*x34*a3^7*a2^2*a1 - 2656*a6^4*a5^3*x34*a3^7*a2^2*a1 - 2656*a6^3*a5^4*x34*a3^7*a2^2*a1 + 1344*a6^2*a5^5*x34*a3^7*a2^2*a1 + 864*a6*a5^6*x34*a3^7*a2^2*a1 + 112*a6^6*x34^2*a3^7*a2^2*a1 - 2592*a6^5*a5*x34^2*a3^7*a2^2*a1 + 2448*a6^4*a5^2*x34^2*a3^7*a2^2*a1 + 3808*a6^3*a5^3*x34^2*a3^7*a2^2*a1 + 2448*a6^2*a5^4*x34^2*a3^7*a2^2*a1 - 2592*a6*a5^5*x34^2*a3^7*a2^2*a1 + 112*a5^6*x34^2*a3^7*a2^2*a1 - 336*a6^5*x34^3*a3^7*a2^2*a1 + 720*a6^4*a5*x34^3*a3^7*a2^2*a1 - 1920*a6^3*a5^2*x34^3*a3^7*a2^2*a1 - 1920*a6^2*a5^3*x34^3*a3^7*a2^2*a1 + 720*a6*a5^4*x34^3*a3^7*a2^2*a1 - 336*a5^5*x34^3*a3^7*a2^2*a1 + 320*a6^4*x34^4*a3^7*a2^2*a1 + 960*a6^3*a5*x34^4*a3^7*a2^2*a1 - 1440*a6^2*a5^2*x34^4*a3^7*a2^2*a1 + 960*a6*a5^3*x34^4*a3^7*a2^2*a1 + 320*a5^4*x34^4*a3^7*a2^2*a1 - 48*a6^3*x34^5*a3^7*a2^2*a1 - 48*a5^3*x34^5*a3^7*a2^2*a1 + 216*a6^6*a5*a3^8*a2^2*a1 + 336*a6^5*a5^2*a3^8*a2^2*a1 - 664*a6^4*a5^3*a3^8*a2^2*a1 - 664*a6^3*a5^4*a3^8*a2^2*a1 + 336*a6^2*a5^5*a3^8*a2^2*a1 + 216*a6*a5^6*a3^8*a2^2*a1 + 72*a6^6*x34*a3^8*a2^2*a1 - 1512*a6^5*a5*x34*a3^8*a2^2*a1 + 1512*a6^4*a5^2*x34*a3^8*a2^2*a1 + 1872*a6^3*a5^3*x34*a3^8*a2^2*a1 + 1512*a6^2*a5^4*x34*a3^8*a2^2*a1 - 1512*a6*a5^5*x34*a3^8*a2^2*a1 + 72*a5^6*x34*a3^8*a2^2*a1 - 384*a6^5*x34^2*a3^8*a2^2*a1 + 360*a6^4*a5*x34^2*a3^8*a2^2*a1 - 1560*a6^3*a5^2*x34^2*a3^8*a2^2*a1 - 1560*a6^2*a5^3*x34^2*a3^8*a2^2*a1 + 360*a6*a5^4*x34^2*a3^8*a2^2*a1 - 384*a5^5*x34^2*a3^8*a2^2*a1 + 480*a6^4*x34^3*a3^8*a2^2*a1 + 1440*a6^3*a5*x34^3*a3^8*a2^2*a1 - 2160*a6^2*a5^2*x34^3*a3^8*a2^2*a1 + 1440*a6*a5^3*x34^3*a3^8*a2^2*a1 + 480*a5^4*x34^3*a3^8*a2^2*a1 - 120*a6^3*x34^4*a3^8*a2^2*a1 - 120*a5^3*x34^4*a3^8*a2^2*a1 + 16*a6^6*a3^9*a2^2*a1 - 336*a6^5*a5*a3^9*a2^2*a1 + 336*a6^4*a5^2*a3^9*a2^2*a1 + 416*a6^3*a5^3*a3^9*a2^2*a1 + 336*a6^2*a5^4*a3^9*a2^2*a1 - 336*a6*a5^5*a3^9*a2^2*a1 + 16*a5^6*a3^9*a2^2*a1 - 200*a6^5*x34*a3^9*a2^2*a1 + 120*a6^4*a5*x34*a3^9*a2^2*a1 - 720*a6^3*a5^2*x34*a3^9*a2^2*a1 - 720*a6^2*a5^3*x34*a3^9*a2^2*a1 + 120*a6*a5^4*x34*a3^9*a2^2*a1 - 200*a5^5*x34*a3^9*a2^2*a1 + 400*a6^4*x34^2*a3^9*a2^2*a1 + 1200*a6^3*a5*x34^2*a3^9*a2^2*a1 - 1800*a6^2*a5^2*x34^2*a3^9*a2^2*a1 + 1200*a6*a5^3*x34^2*a3^9*a2^2*a1 + 400*a5^4*x34^2*a3^9*a2^2*a1 - 160*a6^3*x34^3*a3^9*a2^2*a1 - 160*a5^3*x34^3*a3^9*a2^2*a1 - 40*a6^5*a3^10*a2^2*a1 + 24*a6^4*a5*a3^10*a2^2*a1 - 144*a6^3*a5^2*a3^10*a2^2*a1 - 144*a6^2*a5^3*a3^10*a2^2*a1 + 24*a6*a5^4*a3^10*a2^2*a1 - 40*a5^5*a3^10*a2^2*a1 + 176*a6^4*x34*a3^10*a2^2*a1 + 528*a6^3*a5*x34*a3^10*a2^2*a1 - 792*a6^2*a5^2*x34*a3^10*a2^2*a1 + 528*a6*a5^3*x34*a3^10*a2^2*a1 + 176*a5^4*x34*a3^10*a2^2*a1 - 120*a6^3*x34^2*a3^10*a2^2*a1 - 120*a5^3*x34^2*a3^10*a2^2*a1 + 32*a6^4*a3^11*a2^2*a1 + 96*a6^3*a5*a3^11*a2^2*a1 - 144*a6^2*a5^2*a3^11*a2^2*a1 + 96*a6*a5^3*a3^11*a2^2*a1 + 32*a5^4*a3^11*a2^2*a1 - 48*a6^3*x34*a3^11*a2^2*a1 - 48*a5^3*x34*a3^11*a2^2*a1 - 8*a6^3*a3^12*a2^2*a1 - 8*a5^3*a3^12*a2^2*a1 - 8*a6^6*a5^6*x34^2*a2^3*a1 - 16*a6^6*a5^5*x34^3*a2^3*a1 - 16*a6^5*a5^6*x34^3*a2^3*a1 - 8*a6^6*a5^4*x34^4*a2^3*a1 + 48*a6^5*a5^5*x34^4*a2^3*a1 - 8*a6^4*a5^6*x34^4*a2^3*a1 - 16*a6^6*a5^3*x34^5*a2^3*a1 + 48*a6^5*a5^4*x34^5*a2^3*a1 + 48*a6^4*a5^5*x34^5*a2^3*a1 - 16*a6^3*a5^6*x34^5*a2^3*a1 - 8*a6^6*a5^2*x34^6*a2^3*a1 - 16*a6^5*a5^3*x34^6*a2^3*a1 - 8*a6^4*a5^4*x34^6*a2^3*a1 - 16*a6^3*a5^5*x34^6*a2^3*a1 - 8*a6^2*a5^6*x34^6*a2^3*a1 - 16*a6^6*a5^6*x34*a3*a2^3*a1 - 112*a6^6*a5^4*x34^3*a3*a2^3*a1 + 160*a6^5*a5^5*x34^3*a3*a2^3*a1 - 112*a6^4*a5^6*x34^3*a3*a2^3*a1 - 160*a6^6*a5^3*x34^4*a3*a2^3*a1 + 336*a6^5*a5^4*x34^4*a3*a2^3*a1 + 336*a6^4*a5^5*x34^4*a3*a2^3*a1 - 160*a6^3*a5^6*x34^4*a3*a2^3*a1 - 128*a6^5*a5^3*x34^5*a3*a2^3*a1 + 48*a6^4*a5^4*x34^5*a3*a2^3*a1 - 128*a6^3*a5^5*x34^5*a3*a2^3*a1 + 48*a6^5*a5^2*x34^6*a3*a2^3*a1 - 80*a6^4*a5^3*x34^6*a3*a2^3*a1 - 80*a6^3*a5^4*x34^6*a3*a2^3*a1 + 48*a6^2*a5^5*x34^6*a3*a2^3*a1 - 16*a6^6*a5^6*a3^2*a2^3*a1 + 96*a6^6*a5^5*x34*a3^2*a2^3*a1 + 96*a6^5*a5^6*x34*a3^2*a2^3*a1 - 408*a6^6*a5^4*x34^2*a3^2*a2^3*a1 + 288*a6^5*a5^5*x34^2*a3^2*a2^3*a1 - 408*a6^4*a5^6*x34^2*a3^2*a2^3*a1 - 240*a6^6*a5^3*x34^3*a3^2*a2^3*a1 + 832*a6^5*a5^4*x34^3*a3^2*a2^3*a1 + 832*a6^4*a5^5*x34^3*a3^2*a2^3*a1 - 240*a6^3*a5^6*x34^3*a3^2*a2^3*a1 - 432*a6^5*a5^3*x34^4*a3^2*a2^3*a1 - 432*a6^3*a5^5*x34^4*a3^2*a2^3*a1 + 48*a6^6*a5*x34^5*a3^2*a2^3*a1 + 384*a6^5*a5^2*x34^5*a3^2*a2^3*a1 - 512*a6^4*a5^3*x34^5*a3^2*a2^3*a1 - 512*a6^3*a5^4*x34^5*a3^2*a2^3*a1 + 384*a6^2*a5^5*x34^5*a3^2*a2^3*a1 + 48*a6*a5^6*x34^5*a3^2*a2^3*a1 - 8*a6^6*x34^6*a3^2*a2^3*a1 + 48*a6^5*a5*x34^6*a3^2*a2^3*a1 - 120*a6^4*a5^2*x34^6*a3^2*a2^3*a1 + 240*a6^3*a5^3*x34^6*a3^2*a2^3*a1 - 120*a6^2*a5^4*x34^6*a3^2*a2^3*a1 + 48*a6*a5^5*x34^6*a3^2*a2^3*a1 - 8*a5^6*x34^6*a3^2*a2^3*a1 + 64*a6^6*a5^5*a3^3*a2^3*a1 + 64*a6^5*a5^6*a3^3*a2^3*a1 - 592*a6^6*a5^4*x34*a3^3*a2^3*a1 + 256*a6^5*a5^5*x34*a3^3*a2^3*a1 - 592*a6^4*a5^6*x34*a3^3*a2^3*a1 + 320*a6^6*a5^3*x34^2*a3^3*a2^3*a1 + 928*a6^5*a5^4*x34^2*a3^3*a2^3*a1 + 928*a6^4*a5^5*x34^2*a3^3*a2^3*a1 + 320*a6^3*a5^6*x34^2*a3^3*a2^3*a1 + 80*a6^6*a5^2*x34^3*a3^3*a2^3*a1 - 1440*a6^5*a5^3*x34^3*a3^3*a2^3*a1 - 160*a6^4*a5^4*x34^3*a3^3*a2^3*a1 - 1440*a6^3*a5^5*x34^3*a3^3*a2^3*a1 + 80*a6^2*a5^6*x34^3*a3^3*a2^3*a1 + 160*a6^6*a5*x34^4*a3^3*a2^3*a1 + 1168*a6^5*a5^2*x34^4*a3^3*a2^3*a1 - 880*a6^4*a5^3*x34^4*a3^3*a2^3*a1 - 880*a6^3*a5^4*x34^4*a3^3*a2^3*a1 + 1168*a6^2*a5^5*x34^4*a3^3*a2^3*a1 + 160*a6*a5^6*x34^4*a3^3*a2^3*a1 - 64*a6^6*x34^5*a3^3*a2^3*a1 + 256*a6^5*a5*x34^5*a3^3*a2^3*a1 - 752*a6^4*a5^2*x34^5*a3^3*a2^3*a1 + 768*a6^3*a5^3*x34^5*a3^3*a2^3*a1 - 752*a6^2*a5^4*x34^5*a3^3*a2^3*a1 + 256*a6*a5^5*x34^5*a3^3*a2^3*a1 - 64*a5^6*x34^5*a3^3*a2^3*a1 - 16*a6^5*x34^6*a3^3*a2^3*a1 - 80*a6^4*a5*x34^6*a3^3*a2^3*a1 + 240*a6^3*a5^2*x34^6*a3^3*a2^3*a1 + 240*a6^2*a5^3*x34^6*a3^3*a2^3*a1 - 80*a6*a5^4*x34^6*a3^3*a2^3*a1 - 16*a5^5*x34^6*a3^3*a2^3*a1 - 296*a6^6*a5^4*a3^4*a2^3*a1 + 128*a6^5*a5^5*a3^4*a2^3*a1 - 296*a6^4*a5^6*a3^4*a2^3*a1 + 720*a6^6*a5^3*x34*a3^4*a2^3*a1 + 560*a6^5*a5^4*x34*a3^4*a2^3*a1 + 560*a6^4*a5^5*x34*a3^4*a2^3*a1 + 720*a6^3*a5^6*x34*a3^4*a2^3*a1 + 240*a6^6*a5^2*x34^2*a3^4*a2^3*a1 - 2800*a6^5*a5^3*x34^2*a3^4*a2^3*a1 - 240*a6^4*a5^4*x34^2*a3^4*a2^3*a1 - 2800*a6^3*a5^5*x34^2*a3^4*a2^3*a1 + 240*a6^2*a5^6*x34^2*a3^4*a2^3*a1 + 80*a6^6*a5*x34^3*a3^4*a2^3*a1 + 1760*a6^5*a5^2*x34^3*a3^4*a2^3*a1 + 480*a6^4*a5^3*x34^3*a3^4*a2^3*a1 + 480*a6^3*a5^4*x34^3*a3^4*a2^3*a1 + 1760*a6^2*a5^5*x34^3*a3^4*a2^3*a1 + 80*a6*a5^6*x34^3*a3^4*a2^3*a1 - 208*a6^6*x34^4*a3^4*a2^3*a1 + 656*a6^5*a5*x34^4*a3^4*a2^3*a1 - 2320*a6^4*a5^2*x34^4*a3^4*a2^3*a1 + 720*a6^3*a5^3*x34^4*a3^4*a2^3*a1 - 2320*a6^2*a5^4*x34^4*a3^4*a2^3*a1 + 656*a6*a5^5*x34^4*a3^4*a2^3*a1 - 208*a5^6*x34^4*a3^4*a2^3*a1 - 48*a6^5*x34^5*a3^4*a2^3*a1 - 384*a6^4*a5*x34^5*a3^4*a2^3*a1 + 1408*a6^3*a5^2*x34^5*a3^4*a2^3*a1 + 1408*a6^2*a5^3*x34^5*a3^4*a2^3*a1 - 384*a6*a5^4*x34^5*a3^4*a2^3*a1 - 48*a5^5*x34^5*a3^4*a2^3*a1 - 8*a6^4*x34^6*a3^4*a2^3*a1 - 80*a6^3*a5*x34^6*a3^4*a2^3*a1 - 120*a6^2*a5^2*x34^6*a3^4*a2^3*a1 - 80*a6*a5^3*x34^6*a3^4*a2^3*a1 - 8*a5^4*x34^6*a3^4*a2^3*a1 + 288*a6^6*a5^3*a3^5*a2^3*a1 + 224*a6^5*a5^4*a3^5*a2^3*a1 + 224*a6^4*a5^5*a3^5*a2^3*a1 + 288*a6^3*a5^6*a3^5*a2^3*a1 + 240*a6^6*a5^2*x34*a3^5*a2^3*a1 - 2496*a6^5*a5^3*x34*a3^5*a2^3*a1 - 192*a6^4*a5^4*x34*a3^5*a2^3*a1 - 2496*a6^3*a5^5*x34*a3^5*a2^3*a1 + 240*a6^2*a5^6*x34*a3^5*a2^3*a1 - 192*a6^6*a5*x34^2*a3^5*a2^3*a1 + 1488*a6^5*a5^2*x34^2*a3^5*a2^3*a1 + 2768*a6^4*a5^3*x34^2*a3^5*a2^3*a1 + 2768*a6^3*a5^4*x34^2*a3^5*a2^3*a1 + 1488*a6^2*a5^5*x34^2*a3^5*a2^3*a1 - 192*a6*a5^6*x34^2*a3^5*a2^3*a1 - 368*a6^6*x34^3*a3^5*a2^3*a1 + 992*a6^5*a5*x34^3*a3^5*a2^3*a1 - 4192*a6^4*a5^2*x34^3*a3^5*a2^3*a1 - 672*a6^3*a5^3*x34^3*a3^5*a2^3*a1 - 4192*a6^2*a5^4*x34^3*a3^5*a2^3*a1 + 992*a6*a5^5*x34^3*a3^5*a2^3*a1 - 368*a5^6*x34^3*a3^5*a2^3*a1 + 48*a6^5*x34^4*a3^5*a2^3*a1 - 624*a6^4*a5*x34^4*a3^5*a2^3*a1 + 3408*a6^3*a5^2*x34^4*a3^5*a2^3*a1 + 3408*a6^2*a5^3*x34^4*a3^5*a2^3*a1 - 624*a6*a5^4*x34^4*a3^5*a2^3*a1 + 48*a5^5*x34^4*a3^5*a2^3*a1 - 512*a6^3*a5*x34^5*a3^5*a2^3*a1 - 624*a6^2*a5^2*x34^5*a3^5*a2^3*a1 - 512*a6*a5^3*x34^5*a3^5*a2^3*a1 - 16*a6^3*x34^6*a3^5*a2^3*a1 + 48*a6^2*a5*x34^6*a3^5*a2^3*a1 + 48*a6*a5^2*x34^6*a3^5*a2^3*a1 - 16*a5^3*x34^6*a3^5*a2^3*a1 + 80*a6^6*a5^2*a3^6*a2^3*a1 - 832*a6^5*a5^3*a3^6*a2^3*a1 - 64*a6^4*a5^4*a3^6*a2^3*a1 - 832*a6^3*a5^5*a3^6*a2^3*a1 + 80*a6^2*a5^6*a3^6*a2^3*a1 - 224*a6^6*a5*x34*a3^6*a2^3*a1 + 784*a6^5*a5^2*x34*a3^6*a2^3*a1 + 2576*a6^4*a5^3*x34*a3^6*a2^3*a1 + 2576*a6^3*a5^4*x34*a3^6*a2^3*a1 + 784*a6^2*a5^5*x34*a3^6*a2^3*a1 - 224*a6*a5^6*x34*a3^6*a2^3*a1 - 384*a6^6*x34^2*a3^6*a2^3*a1 + 928*a6^5*a5*x34^2*a3^6*a2^3*a1 - 4496*a6^4*a5^2*x34^2*a3^6*a2^3*a1 - 2016*a6^3*a5^3*x34^2*a3^6*a2^3*a1 - 4496*a6^2*a5^4*x34^2*a3^6*a2^3*a1 + 928*a6*a5^5*x34^2*a3^6*a2^3*a1 - 384*a5^6*x34^2*a3^6*a2^3*a1 + 336*a6^5*x34^3*a3^6*a2^3*a1 - 336*a6^4*a5*x34^3*a3^6*a2^3*a1 + 4592*a6^3*a5^2*x34^3*a3^6*a2^3*a1 + 4592*a6^2*a5^3*x34^3*a3^6*a2^3*a1 - 336*a6*a5^4*x34^3*a3^6*a2^3*a1 + 336*a5^5*x34^3*a3^6*a2^3*a1 + 112*a6^4*x34^4*a3^6*a2^3*a1 - 1440*a6^3*a5*x34^4*a3^6*a2^3*a1 - 1440*a6^2*a5^2*x34^4*a3^6*a2^3*a1 - 1440*a6*a5^3*x34^4*a3^6*a2^3*a1 + 112*a5^4*x34^4*a3^6*a2^3*a1 - 112*a6^3*x34^5*a3^6*a2^3*a1 + 336*a6^2*a5*x34^5*a3^6*a2^3*a1 + 336*a6*a5^2*x34^5*a3^6*a2^3*a1 - 112*a5^3*x34^5*a3^6*a2^3*a1 - 8*a6^2*x34^6*a3^6*a2^3*a1 - 8*a5^2*x34^6*a3^6*a2^3*a1 - 64*a6^6*a5*a3^7*a2^3*a1 + 224*a6^5*a5^2*a3^7*a2^3*a1 + 736*a6^4*a5^3*a3^7*a2^3*a1 + 736*a6^3*a5^4*a3^7*a2^3*a1 + 224*a6^2*a5^5*a3^7*a2^3*a1 - 64*a6*a5^6*a3^7*a2^3*a1 - 224*a6^6*x34*a3^7*a2^3*a1 + 512*a6^5*a5*x34*a3^7*a2^3*a1 - 2656*a6^4*a5^2*x34*a3^7*a2^3*a1 - 1536*a6^3*a5^3*x34*a3^7*a2^3*a1 - 2656*a6^2*a5^4*x34*a3^7*a2^3*a1 + 512*a6*a5^5*x34*a3^7*a2^3*a1 - 224*a5^6*x34*a3^7*a2^3*a1 + 480*a6^5*x34^2*a3^7*a2^3*a1 + 96*a6^4*a5*x34^2*a3^7*a2^3*a1 + 3808*a6^3*a5^2*x34^2*a3^7*a2^3*a1 + 3808*a6^2*a5^3*x34^2*a3^7*a2^3*a1 + 96*a6*a5^4*x34^2*a3^7*a2^3*a1 + 480*a5^5*x34^2*a3^7*a2^3*a1 + 288*a6^4*x34^3*a3^7*a2^3*a1 - 2240*a6^3*a5*x34^3*a3^7*a2^3*a1 - 1920*a6^2*a5^2*x34^3*a3^7*a2^3*a1 - 2240*a6*a5^3*x34^3*a3^7*a2^3*a1 + 288*a5^4*x34^3*a3^7*a2^3*a1 - 320*a6^3*x34^4*a3^7*a2^3*a1 + 960*a6^2*a5*x34^4*a3^7*a2^3*a1 + 960*a6*a5^2*x34^4*a3^7*a2^3*a1 - 320*a5^3*x34^4*a3^7*a2^3*a1 - 48*a6^2*x34^5*a3^7*a2^3*a1 - 48*a5^2*x34^5*a3^7*a2^3*a1 - 56*a6^6*a3^8*a2^3*a1 + 128*a6^5*a5*a3^8*a2^3*a1 - 664*a6^4*a5^2*a3^8*a2^3*a1 - 384*a6^3*a5^3*a3^8*a2^3*a1 - 664*a6^2*a5^4*a3^8*a2^3*a1 + 128*a6*a5^5*a3^8*a2^3*a1 - 56*a5^6*a3^8*a2^3*a1 + 288*a6^5*x34*a3^8*a2^3*a1 + 144*a6^4*a5*x34*a3^8*a2^3*a1 + 1872*a6^3*a5^2*x34*a3^8*a2^3*a1 + 1872*a6^2*a5^3*x34*a3^8*a2^3*a1 + 144*a6*a5^4*x34*a3^8*a2^3*a1 + 288*a5^5*x34*a3^8*a2^3*a1 + 312*a6^4*x34^2*a3^8*a2^3*a1 - 2000*a6^3*a5*x34^2*a3^8*a2^3*a1 - 1560*a6^2*a5^2*x34^2*a3^8*a2^3*a1 - 2000*a6*a5^3*x34^2*a3^8*a2^3*a1 + 312*a5^4*x34^2*a3^8*a2^3*a1 - 480*a6^3*x34^3*a3^8*a2^3*a1 + 1440*a6^2*a5*x34^3*a3^8*a2^3*a1 + 1440*a6*a5^2*x34^3*a3^8*a2^3*a1 - 480*a5^3*x34^3*a3^8*a2^3*a1 - 120*a6^2*x34^4*a3^8*a2^3*a1 - 120*a5^2*x34^4*a3^8*a2^3*a1 + 64*a6^5*a3^9*a2^3*a1 + 32*a6^4*a5*a3^9*a2^3*a1 + 416*a6^3*a5^2*a3^9*a2^3*a1 + 416*a6^2*a5^3*a3^9*a2^3*a1 + 32*a6*a5^4*a3^9*a2^3*a1 + 64*a5^5*a3^9*a2^3*a1 + 160*a6^4*x34*a3^9*a2^3*a1 - 960*a6^3*a5*x34*a3^9*a2^3*a1 - 720*a6^2*a5^2*x34*a3^9*a2^3*a1 - 960*a6*a5^3*x34*a3^9*a2^3*a1 + 160*a5^4*x34*a3^9*a2^3*a1 - 400*a6^3*x34^2*a3^9*a2^3*a1 + 1200*a6^2*a5*x34^2*a3^9*a2^3*a1 + 1200*a6*a5^2*x34^2*a3^9*a2^3*a1 - 400*a5^3*x34^2*a3^9*a2^3*a1 - 160*a6^2*x34^3*a3^9*a2^3*a1 - 160*a5^2*x34^3*a3^9*a2^3*a1 + 32*a6^4*a3^10*a2^3*a1 - 192*a6^3*a5*a3^10*a2^3*a1 - 144*a6^2*a5^2*a3^10*a2^3*a1 - 192*a6*a5^3*a3^10*a2^3*a1 + 32*a5^4*a3^10*a2^3*a1 - 176*a6^3*x34*a3^10*a2^3*a1 + 528*a6^2*a5*x34*a3^10*a2^3*a1 + 528*a6*a5^2*x34*a3^10*a2^3*a1 - 176*a5^3*x34*a3^10*a2^3*a1 - 120*a6^2*x34^2*a3^10*a2^3*a1 - 120*a5^2*x34^2*a3^10*a2^3*a1 - 32*a6^3*a3^11*a2^3*a1 + 96*a6^2*a5*a3^11*a2^3*a1 + 96*a6*a5^2*a3^11*a2^3*a1 - 32*a5^3*a3^11*a2^3*a1 - 48*a6^2*x34*a3^11*a2^3*a1 - 48*a5^2*x34*a3^11*a2^3*a1 - 8*a6^2*a3^12*a2^3*a1 - 8*a5^2*a3^12*a2^3*a1 + 8*a6^6*a5^6*x34*a2^4*a1 + 16*a6^6*a5^5*x34^2*a2^4*a1 + 16*a6^5*a5^6*x34^2*a2^4*a1 - 8*a6^6*a5^4*x34^3*a2^4*a1 + 48*a6^5*a5^5*x34^3*a2^4*a1 - 8*a6^4*a5^6*x34^3*a2^4*a1 - 8*a6^6*a5^3*x34^4*a2^4*a1 - 72*a6^5*a5^4*x34^4*a2^4*a1 - 72*a6^4*a5^5*x34^4*a2^4*a1 - 8*a6^3*a5^6*x34^4*a2^4*a1 + 16*a6^6*a5^2*x34^5*a2^4*a1 + 48*a6^5*a5^3*x34^5*a2^4*a1 - 72*a6^4*a5^4*x34^5*a2^4*a1 + 48*a6^3*a5^5*x34^5*a2^4*a1 + 16*a6^2*a5^6*x34^5*a2^4*a1 + 8*a6^6*a5*x34^6*a2^4*a1 + 16*a6^5*a5^2*x34^6*a2^4*a1 - 8*a6^4*a5^3*x34^6*a2^4*a1 - 8*a6^3*a5^4*x34^6*a2^4*a1 + 16*a6^2*a5^5*x34^6*a2^4*a1 + 8*a6*a5^6*x34^6*a2^4*a1 + 16*a6^6*a5^6*a3*a2^4*a1 - 40*a6^6*a5^5*x34*a3*a2^4*a1 - 40*a6^5*a5^6*x34*a3*a2^4*a1 + 96*a6^6*a5^4*x34^2*a3*a2^4*a1 - 72*a6^5*a5^5*x34^2*a3*a2^4*a1 + 96*a6^4*a5^6*x34^2*a3*a2^4*a1 - 112*a6^6*a5^3*x34^3*a3*a2^4*a1 - 192*a6^5*a5^4*x34^3*a3*a2^4*a1 - 192*a6^4*a5^5*x34^3*a3*a2^4*a1 - 112*a6^3*a5^6*x34^3*a3*a2^4*a1 + 200*a6^6*a5^2*x34^4*a3*a2^4*a1 + 336*a6^5*a5^3*x34^4*a3*a2^4*a1 - 360*a6^4*a5^4*x34^4*a3*a2^4*a1 + 336*a6^3*a5^5*x34^4*a3*a2^4*a1 + 200*a6^2*a5^6*x34^4*a3*a2^4*a1 - 24*a6^6*a5*x34^5*a3*a2^4*a1 - 120*a6^5*a5^2*x34^5*a3*a2^4*a1 + 48*a6^4*a5^3*x34^5*a3*a2^4*a1 + 48*a6^3*a5^4*x34^5*a3*a2^4*a1 - 120*a6^2*a5^5*x34^5*a3*a2^4*a1 - 24*a6*a5^6*x34^5*a3*a2^4*a1 + 8*a6^6*x34^6*a3*a2^4*a1 - 72*a6^5*a5*x34^6*a3*a2^4*a1 + 120*a6^4*a5^2*x34^6*a3*a2^4*a1 - 80*a6^3*a5^3*x34^6*a3*a2^4*a1 + 120*a6^2*a5^4*x34^6*a3*a2^4*a1 - 72*a6*a5^5*x34^6*a3*a2^4*a1 + 8*a5^6*x34^6*a3*a2^4*a1 - 40*a6^6*a5^5*a3^2*a2^4*a1 - 40*a6^5*a5^6*a3^2*a2^4*a1 + 336*a6^6*a5^4*x34*a3^2*a2^4*a1 - 504*a6^5*a5^5*x34*a3^2*a2^4*a1 + 336*a6^4*a5^6*x34*a3^2*a2^4*a1 - 408*a6^6*a5^3*x34^2*a3^2*a2^4*a1 + 144*a6^5*a5^4*x34^2*a3^2*a2^4*a1 + 144*a6^4*a5^5*x34^2*a3^2*a2^4*a1 - 408*a6^3*a5^6*x34^2*a3^2*a2^4*a1 + 520*a6^6*a5^2*x34^3*a3^2*a2^4*a1 + 832*a6^5*a5^3*x34^3*a3^2*a2^4*a1 - 1080*a6^4*a5^4*x34^3*a3^2*a2^4*a1 + 832*a6^3*a5^5*x34^3*a3^2*a2^4*a1 + 520*a6^2*a5^6*x34^3*a3^2*a2^4*a1 - 120*a6^6*a5*x34^4*a3^2*a2^4*a1 - 552*a6^5*a5^2*x34^4*a3^2*a2^4*a1 - 552*a6^2*a5^5*x34^4*a3^2*a2^4*a1 - 120*a6*a5^6*x34^4*a3^2*a2^4*a1 + 64*a6^6*x34^5*a3^2*a2^4*a1 - 648*a6^5*a5*x34^5*a3^2*a2^4*a1 + 1008*a6^4*a5^2*x34^5*a3^2*a2^4*a1 - 512*a6^3*a5^3*x34^5*a3^2*a2^4*a1 + 1008*a6^2*a5^4*x34^5*a3^2*a2^4*a1 - 648*a6*a5^5*x34^5*a3^2*a2^4*a1 + 64*a5^6*x34^5*a3^2*a2^4*a1 + 16*a6^5*x34^6*a3^2*a2^4*a1 + 120*a6^4*a5*x34^6*a3^2*a2^4*a1 - 120*a6^3*a5^2*x34^6*a3^2*a2^4*a1 - 120*a6^2*a5^3*x34^6*a3^2*a2^4*a1 + 120*a6*a5^4*x34^6*a3^2*a2^4*a1 + 16*a5^5*x34^6*a3^2*a2^4*a1 + 224*a6^6*a5^4*a3^3*a2^4*a1 - 336*a6^5*a5^5*a3^3*a2^4*a1 + 224*a6^4*a5^6*a3^3*a2^4*a1 - 592*a6^6*a5^3*x34*a3^3*a2^4*a1 + 672*a6^5*a5^4*x34*a3^3*a2^4*a1 + 672*a6^4*a5^5*x34*a3^3*a2^4*a1 - 592*a6^3*a5^6*x34*a3^3*a2^4*a1 + 400*a6^6*a5^2*x34^2*a3^3*a2^4*a1 + 928*a6^5*a5^3*x34^2*a3^3*a2^4*a1 - 2160*a6^4*a5^4*x34^2*a3^3*a2^4*a1 + 928*a6^3*a5^5*x34^2*a3^3*a2^4*a1 + 400*a6^2*a5^6*x34^2*a3^3*a2^4*a1 - 160*a6^6*a5*x34^3*a3^3*a2^4*a1 - 720*a6^5*a5^2*x34^3*a3^3*a2^4*a1 - 160*a6^4*a5^3*x34^3*a3^3*a2^4*a1 - 160*a6^3*a5^4*x34^3*a3^3*a2^4*a1 - 720*a6^2*a5^5*x34^3*a3^3*a2^4*a1 - 160*a6*a5^6*x34^3*a3^3*a2^4*a1 + 192*a6^6*x34^4*a3^3*a2^4*a1 - 2064*a6^5*a5*x34^4*a3^3*a2^4*a1 + 2880*a6^4*a5^2*x34^4*a3^3*a2^4*a1 - 880*a6^3*a5^3*x34^4*a3^3*a2^4*a1 + 2880*a6^2*a5^4*x34^4*a3^3*a2^4*a1 - 2064*a6*a5^5*x34^4*a3^3*a2^4*a1 + 192*a5^6*x34^4*a3^3*a2^4*a1 + 144*a6^5*x34^5*a3^3*a2^4*a1 + 816*a6^4*a5*x34^5*a3^3*a2^4*a1 - 752*a6^3*a5^2*x34^5*a3^3*a2^4*a1 - 752*a6^2*a5^3*x34^5*a3^3*a2^4*a1 + 816*a6*a5^4*x34^5*a3^3*a2^4*a1 + 144*a5^5*x34^5*a3^3*a2^4*a1 - 8*a6^4*x34^6*a3^3*a2^4*a1 - 80*a6^3*a5*x34^6*a3^3*a2^4*a1 - 120*a6^2*a5^2*x34^6*a3^3*a2^4*a1 - 80*a6*a5^3*x34^6*a3^3*a2^4*a1 - 8*a5^4*x34^6*a3^3*a2^4*a1 - 296*a6^6*a5^3*a3^4*a2^4*a1 + 336*a6^5*a5^4*a3^4*a2^4*a1 + 336*a6^4*a5^5*a3^4*a2^4*a1 - 296*a6^3*a5^6*a3^4*a2^4*a1 + 80*a6^6*a5^2*x34*a3^4*a2^4*a1 + 560*a6^5*a5^3*x34*a3^4*a2^4*a1 - 2160*a6^4*a5^4*x34*a3^4*a2^4*a1 + 560*a6^3*a5^5*x34*a3^4*a2^4*a1 + 80*a6^2*a5^6*x34*a3^4*a2^4*a1 - 240*a6^4*a5^3*x34^2*a3^4*a2^4*a1 - 240*a6^3*a5^4*x34^2*a3^4*a2^4*a1 + 280*a6^6*x34^3*a3^4*a2^4*a1 - 3120*a6^5*a5*x34^3*a3^4*a2^4*a1 + 3480*a6^4*a5^2*x34^3*a3^4*a2^4*a1 + 480*a6^3*a5^3*x34^3*a3^4*a2^4*a1 + 3480*a6^2*a5^4*x34^3*a3^4*a2^4*a1 - 3120*a6*a5^5*x34^3*a3^4*a2^4*a1 + 280*a5^6*x34^3*a3^4*a2^4*a1 + 408*a6^5*x34^4*a3^4*a2^4*a1 + 2280*a6^4*a5*x34^4*a3^4*a2^4*a1 - 2320*a6^3*a5^2*x34^4*a3^4*a2^4*a1 - 2320*a6^2*a5^3*x34^4*a3^4*a2^4*a1 + 2280*a6*a5^4*x34^4*a3^4*a2^4*a1 + 408*a5^5*x34^4*a3^4*a2^4*a1 - 120*a6^4*x34^5*a3^4*a2^4*a1 - 384*a6^3*a5*x34^5*a3^4*a2^4*a1 - 432*a6^2*a5^2*x34^5*a3^4*a2^4*a1 - 384*a6*a5^3*x34^5*a3^4*a2^4*a1 - 120*a5^4*x34^5*a3^4*a2^4*a1 - 8*a6^3*x34^6*a3^4*a2^4*a1 + 120*a6^2*a5*x34^6*a3^4*a2^4*a1 + 120*a6*a5^2*x34^6*a3^4*a2^4*a1 - 8*a5^3*x34^6*a3^4*a2^4*a1 + 32*a6^6*a5^2*a3^5*a2^4*a1 + 224*a6^5*a5^3*a3^5*a2^4*a1 - 864*a6^4*a5^4*a3^5*a2^4*a1 + 224*a6^3*a5^5*a3^5*a2^4*a1 + 32*a6^2*a5^6*a3^5*a2^4*a1 + 96*a6^6*a5*x34*a3^5*a2^4*a1 + 432*a6^5*a5^2*x34*a3^5*a2^4*a1 - 192*a6^4*a5^3*x34*a3^5*a2^4*a1 - 192*a6^3*a5^4*x34*a3^5*a2^4*a1 + 432*a6^2*a5^5*x34*a3^5*a2^4*a1 + 96*a6*a5^6*x34*a3^5*a2^4*a1 + 224*a6^6*x34^2*a3^5*a2^4*a1 - 2592*a6^5*a5*x34^2*a3^5*a2^4*a1 + 1728*a6^4*a5^2*x34^2*a3^5*a2^4*a1 + 2768*a6^3*a5^3*x34^2*a3^5*a2^4*a1 + 1728*a6^2*a5^4*x34^2*a3^5*a2^4*a1 - 2592*a6*a5^5*x34^2*a3^5*a2^4*a1 + 224*a5^6*x34^2*a3^5*a2^4*a1 + 560*a6^5*x34^3*a3^5*a2^4*a1 + 3456*a6^4*a5*x34^3*a3^5*a2^4*a1 - 4192*a6^3*a5^2*x34^3*a3^5*a2^4*a1 - 4192*a6^2*a5^3*x34^3*a3^5*a2^4*a1 + 3456*a6*a5^4*x34^3*a3^5*a2^4*a1 + 560*a5^5*x34^3*a3^5*a2^4*a1 - 552*a6^4*x34^4*a3^5*a2^4*a1 - 624*a6^3*a5*x34^4*a3^5*a2^4*a1 - 72*a6^2*a5^2*x34^4*a3^5*a2^4*a1 - 624*a6*a5^3*x34^4*a3^5*a2^4*a1 - 552*a5^4*x34^4*a3^5*a2^4*a1 + 504*a6^2*a5*x34^5*a3^5*a2^4*a1 + 504*a6*a5^2*x34^5*a3^5*a2^4*a1 + 16*a6^2*x34^6*a3^5*a2^4*a1 - 72*a6*a5*x34^6*a3^5*a2^4*a1 + 16*a5^2*x34^6*a3^5*a2^4*a1 + 32*a6^6*a5*a3^6*a2^4*a1 + 144*a6^5*a5^2*a3^6*a2^4*a1 - 64*a6^4*a5^3*a3^6*a2^4*a1 - 64*a6^3*a5^4*a3^6*a2^4*a1 + 144*a6^2*a5^5*a3^6*a2^4*a1 + 32*a6*a5^6*a3^6*a2^4*a1 + 112*a6^6*x34*a3^6*a2^4*a1 - 1344*a6^5*a5*x34*a3^6*a2^4*a1 + 336*a6^4*a5^2*x34*a3^6*a2^4*a1 + 2576*a6^3*a5^3*x34*a3^6*a2^4*a1 + 336*a6^2*a5^4*x34*a3^6*a2^4*a1 - 1344*a6*a5^5*x34*a3^6*a2^4*a1 + 112*a5^6*x34*a3^6*a2^4*a1 + 448*a6^5*x34^2*a3^6*a2^4*a1 + 3168*a6^4*a5*x34^2*a3^6*a2^4*a1 - 4496*a6^3*a5^2*x34^2*a3^6*a2^4*a1 - 4496*a6^2*a5^3*x34^2*a3^6*a2^4*a1 + 3168*a6*a5^4*x34^2*a3^6*a2^4*a1 + 448*a5^5*x34^2*a3^6*a2^4*a1 - 1176*a6^4*x34^3*a3^6*a2^4*a1 - 336*a6^3*a5*x34^3*a3^6*a2^4*a1 + 1512*a6^2*a5^2*x34^3*a3^6*a2^4*a1 - 336*a6*a5^3*x34^3*a3^6*a2^4*a1 - 1176*a5^4*x34^3*a3^6*a2^4*a1 + 112*a6^3*x34^4*a3^6*a2^4*a1 + 840*a6^2*a5*x34^4*a3^6*a2^4*a1 + 840*a6*a5^2*x34^4*a3^6*a2^4*a1 + 112*a5^3*x34^4*a3^6*a2^4*a1 + 112*a6^2*x34^5*a3^6*a2^4*a1 - 504*a6*a5*x34^5*a3^6*a2^4*a1 + 112*a5^2*x34^5*a3^6*a2^4*a1 + 8*a6*x34^6*a3^6*a2^4*a1 + 8*a5*x34^6*a3^6*a2^4*a1 + 32*a6^6*a3^7*a2^4*a1 - 384*a6^5*a5*a3^7*a2^4*a1 + 96*a6^4*a5^2*a3^7*a2^4*a1 + 736*a6^3*a5^3*a3^7*a2^4*a1 + 96*a6^2*a5^4*a3^7*a2^4*a1 - 384*a6*a5^5*a3^7*a2^4*a1 + 32*a5^6*a3^7*a2^4*a1 + 224*a6^5*x34*a3^7*a2^4*a1 + 1728*a6^4*a5*x34*a3^7*a2^4*a1 - 2656*a6^3*a5^2*x34*a3^7*a2^4*a1 - 2656*a6^2*a5^3*x34*a3^7*a2^4*a1 + 1728*a6*a5^4*x34*a3^7*a2^4*a1 + 224*a5^5*x34*a3^7*a2^4*a1 - 1296*a6^4*x34^2*a3^7*a2^4*a1 + 96*a6^3*a5*x34^2*a3^7*a2^4*a1 + 2448*a6^2*a5^2*x34^2*a3^7*a2^4*a1 + 96*a6*a5^3*x34^2*a3^7*a2^4*a1 - 1296*a5^4*x34^2*a3^7*a2^4*a1 + 288*a6^3*x34^3*a3^7*a2^4*a1 + 720*a6^2*a5*x34^3*a3^7*a2^4*a1 + 720*a6*a5^2*x34^3*a3^7*a2^4*a1 + 288*a5^3*x34^3*a3^7*a2^4*a1 + 320*a6^2*x34^4*a3^7*a2^4*a1 - 1440*a6*a5*x34^4*a3^7*a2^4*a1 + 320*a5^2*x34^4*a3^7*a2^4*a1 + 48*a6*x34^5*a3^7*a2^4*a1 + 48*a5*x34^5*a3^7*a2^4*a1 + 56*a6^5*a3^8*a2^4*a1 + 432*a6^4*a5*a3^8*a2^4*a1 - 664*a6^3*a5^2*a3^8*a2^4*a1 - 664*a6^2*a5^3*a3^8*a2^4*a1 + 432*a6*a5^4*a3^8*a2^4*a1 + 56*a5^5*a3^8*a2^4*a1 - 720*a6^4*x34*a3^8*a2^4*a1 + 144*a6^3*a5*x34*a3^8*a2^4*a1 + 1512*a6^2*a5^2*x34*a3^8*a2^4*a1 + 144*a6*a5^3*x34*a3^8*a2^4*a1 - 720*a5^4*x34*a3^8*a2^4*a1 + 312*a6^3*x34^2*a3^8*a2^4*a1 + 360*a6^2*a5*x34^2*a3^8*a2^4*a1 + 360*a6*a5^2*x34^2*a3^8*a2^4*a1 + 312*a5^3*x34^2*a3^8*a2^4*a1 + 480*a6^2*x34^3*a3^8*a2^4*a1 - 2160*a6*a5*x34^3*a3^8*a2^4*a1 + 480*a5^2*x34^3*a3^8*a2^4*a1 + 120*a6*x34^4*a3^8*a2^4*a1 + 120*a5*x34^4*a3^8*a2^4*a1 - 160*a6^4*a3^9*a2^4*a1 + 32*a6^3*a5*a3^9*a2^4*a1 + 336*a6^2*a5^2*a3^9*a2^4*a1 + 32*a6*a5^3*a3^9*a2^4*a1 - 160*a5^4*a3^9*a2^4*a1 + 160*a6^3*x34*a3^9*a2^4*a1 + 120*a6^2*a5*x34*a3^9*a2^4*a1 + 120*a6*a5^2*x34*a3^9*a2^4*a1 + 160*a5^3*x34*a3^9*a2^4*a1 + 400*a6^2*x34^2*a3^9*a2^4*a1 - 1800*a6*a5*x34^2*a3^9*a2^4*a1 + 400*a5^2*x34^2*a3^9*a2^4*a1 + 160*a6*x34^3*a3^9*a2^4*a1 + 160*a5*x34^3*a3^9*a2^4*a1 + 32*a6^3*a3^10*a2^4*a1 + 24*a6^2*a5*a3^10*a2^4*a1 + 24*a6*a5^2*a3^10*a2^4*a1 + 32*a5^3*a3^10*a2^4*a1 + 176*a6^2*x34*a3^10*a2^4*a1 - 792*a6*a5*x34*a3^10*a2^4*a1 + 176*a5^2*x34*a3^10*a2^4*a1 + 120*a6*x34^2*a3^10*a2^4*a1 + 120*a5*x34^2*a3^10*a2^4*a1 + 32*a6^2*a3^11*a2^4*a1 - 144*a6*a5*a3^11*a2^4*a1 + 32*a5^2*a3^11*a2^4*a1 + 48*a6*x34*a3^11*a2^4*a1 + 48*a5*x34*a3^11*a2^4*a1 + 8*a6*a3^12*a2^4*a1 + 8*a5*a3^12*a2^4*a1 - 8*a6^6*a5^5*x34*a2^5*a1 - 8*a6^5*a5^6*x34*a2^5*a1 + 16*a6^6*a5^4*x34^2*a2^5*a1 - 72*a6^5*a5^5*x34^2*a2^5*a1 + 16*a6^4*a5^6*x34^2*a2^5*a1 - 16*a6^6*a5^3*x34^3*a2^5*a1 + 48*a6^5*a5^4*x34^3*a2^5*a1 + 48*a6^4*a5^5*x34^3*a2^5*a1 - 16*a6^3*a5^6*x34^3*a2^5*a1 + 16*a6^6*a5^2*x34^4*a2^5*a1 + 48*a6^5*a5^3*x34^4*a2^5*a1 - 72*a6^4*a5^4*x34^4*a2^5*a1 + 48*a6^3*a5^5*x34^4*a2^5*a1 + 16*a6^2*a5^6*x34^4*a2^5*a1 - 8*a6^6*a5*x34^5*a2^5*a1 - 72*a6^5*a5^2*x34^5*a2^5*a1 + 48*a6^4*a5^3*x34^5*a2^5*a1 + 48*a6^3*a5^4*x34^5*a2^5*a1 - 72*a6^2*a5^5*x34^5*a2^5*a1 - 8*a6*a5^6*x34^5*a2^5*a1 - 8*a6^5*a5*x34^6*a2^5*a1 + 16*a6^4*a5^2*x34^6*a2^5*a1 - 16*a6^3*a5^3*x34^6*a2^5*a1 + 16*a6^2*a5^4*x34^6*a2^5*a1 - 8*a6*a5^5*x34^6*a2^5*a1 - 16*a6^6*a5^5*a3*a2^5*a1 - 16*a6^5*a5^6*a3*a2^5*a1 - 40*a6^6*a5^4*x34*a3*a2^5*a1 + 288*a6^5*a5^5*x34*a3*a2^5*a1 - 40*a6^4*a5^6*x34*a3*a2^5*a1 - 72*a6^5*a5^4*x34^2*a3*a2^5*a1 - 72*a6^4*a5^5*x34^2*a3*a2^5*a1 + 112*a6^6*a5^2*x34^3*a3*a2^5*a1 + 160*a6^5*a5^3*x34^3*a3*a2^5*a1 - 192*a6^4*a5^4*x34^3*a3*a2^5*a1 + 160*a6^3*a5^5*x34^3*a3*a2^5*a1 + 112*a6^2*a5^6*x34^3*a3*a2^5*a1 - 112*a6^6*a5*x34^4*a3*a2^5*a1 - 576*a6^5*a5^2*x34^4*a3*a2^5*a1 + 336*a6^4*a5^3*x34^4*a3*a2^5*a1 + 336*a6^3*a5^4*x34^4*a3*a2^5*a1 - 576*a6^2*a5^5*x34^4*a3*a2^5*a1 - 112*a6*a5^6*x34^4*a3*a2^5*a1 - 8*a6^6*x34^5*a3*a2^5*a1 + 384*a6^5*a5*x34^5*a3*a2^5*a1 - 120*a6^4*a5^2*x34^5*a3*a2^5*a1 - 128*a6^3*a5^3*x34^5*a3*a2^5*a1 - 120*a6^2*a5^4*x34^5*a3*a2^5*a1 + 384*a6*a5^5*x34^5*a3*a2^5*a1 - 8*a5^6*x34^5*a3*a2^5*a1 - 8*a6^5*x34^6*a3*a2^5*a1 - 72*a6^4*a5*x34^6*a3*a2^5*a1 + 48*a6^3*a5^2*x34^6*a3*a2^5*a1 + 48*a6^2*a5^3*x34^6*a3*a2^5*a1 - 72*a6*a5^4*x34^6*a3*a2^5*a1 - 8*a5^5*x34^6*a3*a2^5*a1 - 40*a6^6*a5^4*a3^2*a2^5*a1 + 288*a6^5*a5^5*a3^2*a2^5*a1 - 40*a6^4*a5^6*a3^2*a2^5*a1 + 96*a6^6*a5^3*x34*a3^2*a2^5*a1 - 504*a6^5*a5^4*x34*a3^2*a2^5*a1 - 504*a6^4*a5^5*x34*a3^2*a2^5*a1 + 96*a6^3*a5^6*x34*a3^2*a2^5*a1 + 168*a6^6*a5^2*x34^2*a3^2*a2^5*a1 + 288*a6^5*a5^3*x34^2*a3^2*a2^5*a1 + 144*a6^4*a5^4*x34^2*a3^2*a2^5*a1 + 288*a6^3*a5^5*x34^2*a3^2*a2^5*a1 + 168*a6^2*a5^6*x34^2*a3^2*a2^5*a1 - 320*a6^6*a5*x34^3*a3^2*a2^5*a1 - 1488*a6^5*a5^2*x34^3*a3^2*a2^5*a1 + 832*a6^4*a5^3*x34^3*a3^2*a2^5*a1 + 832*a6^3*a5^4*x34^3*a3^2*a2^5*a1 - 1488*a6^2*a5^5*x34^3*a3^2*a2^5*a1 - 320*a6*a5^6*x34^3*a3^2*a2^5*a1 - 24*a6^6*x34^4*a3^2*a2^5*a1 + 1824*a6^5*a5*x34^4*a3^2*a2^5*a1 - 552*a6^4*a5^2*x34^4*a3^2*a2^5*a1 - 432*a6^3*a5^3*x34^4*a3^2*a2^5*a1 - 552*a6^2*a5^4*x34^4*a3^2*a2^5*a1 + 1824*a6*a5^5*x34^4*a3^2*a2^5*a1 - 24*a5^6*x34^4*a3^2*a2^5*a1 - 120*a6^5*x34^5*a3^2*a2^5*a1 - 648*a6^4*a5*x34^5*a3^2*a2^5*a1 + 384*a6^3*a5^2*x34^5*a3^2*a2^5*a1 + 384*a6^2*a5^3*x34^5*a3^2*a2^5*a1 - 648*a6*a5^4*x34^5*a3^2*a2^5*a1 - 120*a5^5*x34^5*a3^2*a2^5*a1 + 16*a6^4*x34^6*a3^2*a2^5*a1 + 48*a6^3*a5*x34^6*a3^2*a2^5*a1 - 72*a6^2*a5^2*x34^6*a3^2*a2^5*a1 + 48*a6*a5^3*x34^6*a3^2*a2^5*a1 + 16*a5^4*x34^6*a3^2*a2^5*a1 + 64*a6^6*a5^3*a3^3*a2^5*a1 - 336*a6^5*a5^4*a3^3*a2^5*a1 - 336*a6^4*a5^5*a3^3*a2^5*a1 + 64*a6^3*a5^6*a3^3*a2^5*a1 + 112*a6^6*a5^2*x34*a3^3*a2^5*a1 + 256*a6^5*a5^3*x34*a3^3*a2^5*a1 + 672*a6^4*a5^4*x34*a3^3*a2^5*a1 + 256*a6^3*a5^5*x34*a3^3*a2^5*a1 + 112*a6^2*a5^6*x34*a3^3*a2^5*a1 - 320*a6^6*a5*x34^2*a3^3*a2^5*a1 - 1632*a6^5*a5^2*x34^2*a3^3*a2^5*a1 + 928*a6^4*a5^3*x34^2*a3^3*a2^5*a1 + 928*a6^3*a5^4*x34^2*a3^3*a2^5*a1 - 1632*a6^2*a5^5*x34^2*a3^3*a2^5*a1 - 320*a6*a5^6*x34^2*a3^3*a2^5*a1 - 32*a6^6*x34^3*a3^3*a2^5*a1 + 3264*a6^5*a5*x34^3*a3^3*a2^5*a1 - 720*a6^4*a5^2*x34^3*a3^3*a2^5*a1 - 1440*a6^3*a5^3*x34^3*a3^3*a2^5*a1 - 720*a6^2*a5^4*x34^3*a3^3*a2^5*a1 + 3264*a6*a5^5*x34^3*a3^3*a2^5*a1 - 32*a5^6*x34^3*a3^3*a2^5*a1 - 432*a6^5*x34^4*a3^3*a2^5*a1 - 2064*a6^4*a5*x34^4*a3^3*a2^5*a1 + 1168*a6^3*a5^2*x34^4*a3^3*a2^5*a1 + 1168*a6^2*a5^3*x34^4*a3^3*a2^5*a1 - 2064*a6*a5^4*x34^4*a3^3*a2^5*a1 - 432*a5^5*x34^4*a3^3*a2^5*a1 + 144*a6^4*x34^5*a3^3*a2^5*a1 + 256*a6^3*a5*x34^5*a3^3*a2^5*a1 - 336*a6^2*a5^2*x34^5*a3^3*a2^5*a1 + 256*a6*a5^3*x34^5*a3^3*a2^5*a1 + 144*a5^4*x34^5*a3^3*a2^5*a1 - 16*a6^3*x34^6*a3^3*a2^5*a1 + 48*a6^2*a5*x34^6*a3^3*a2^5*a1 + 48*a6*a5^2*x34^6*a3^3*a2^5*a1 - 16*a5^3*x34^6*a3^3*a2^5*a1 + 56*a6^6*a5^2*a3^4*a2^5*a1 + 128*a6^5*a5^3*a3^4*a2^5*a1 + 336*a6^4*a5^4*a3^4*a2^5*a1 + 128*a6^3*a5^5*a3^4*a2^5*a1 + 56*a6^2*a5^6*a3^4*a2^5*a1 - 160*a6^6*a5*x34*a3^4*a2^5*a1 - 960*a6^5*a5^2*x34*a3^4*a2^5*a1 + 560*a6^4*a5^3*x34*a3^4*a2^5*a1 + 560*a6^3*a5^4*x34*a3^4*a2^5*a1 - 960*a6^2*a5^5*x34*a3^4*a2^5*a1 - 160*a6*a5^6*x34*a3^4*a2^5*a1 - 16*a6^6*x34^2*a3^4*a2^5*a1 + 2592*a6^5*a5*x34^2*a3^4*a2^5*a1 - 2800*a6^3*a5^3*x34^2*a3^4*a2^5*a1 + 2592*a6*a5^5*x34^2*a3^4*a2^5*a1 - 16*a5^6*x34^2*a3^4*a2^5*a1 - 640*a6^5*x34^3*a3^4*a2^5*a1 - 3120*a6^4*a5*x34^3*a3^4*a2^5*a1 + 1760*a6^3*a5^2*x34^3*a3^4*a2^5*a1 + 1760*a6^2*a5^3*x34^3*a3^4*a2^5*a1 - 3120*a6*a5^4*x34^3*a3^4*a2^5*a1 - 640*a5^5*x34^3*a3^4*a2^5*a1 + 408*a6^4*x34^4*a3^4*a2^5*a1 + 656*a6^3*a5*x34^4*a3^4*a2^5*a1 - 312*a6^2*a5^2*x34^4*a3^4*a2^5*a1 + 656*a6*a5^3*x34^4*a3^4*a2^5*a1 + 408*a5^4*x34^4*a3^4*a2^5*a1 - 48*a6^3*x34^5*a3^4*a2^5*a1 + 72*a6^2*a5*x34^5*a3^4*a2^5*a1 + 72*a6*a5^2*x34^5*a3^4*a2^5*a1 - 48*a5^3*x34^5*a3^4*a2^5*a1 + 16*a6^2*x34^6*a3^4*a2^5*a1 - 72*a6*a5*x34^6*a3^4*a2^5*a1 + 16*a5^2*x34^6*a3^4*a2^5*a1 - 64*a6^6*a5*a3^5*a2^5*a1 - 384*a6^5*a5^2*a3^5*a2^5*a1 + 224*a6^4*a5^3*a3^5*a2^5*a1 + 224*a6^3*a5^4*a3^5*a2^5*a1 - 384*a6^2*a5^5*a3^5*a2^5*a1 - 64*a6*a5^6*a3^5*a2^5*a1 + 1152*a6^5*a5*x34*a3^5*a2^5*a1 + 432*a6^4*a5^2*x34*a3^5*a2^5*a1 - 2496*a6^3*a5^3*x34*a3^5*a2^5*a1 + 432*a6^2*a5^4*x34*a3^5*a2^5*a1 + 1152*a6*a5^5*x34*a3^5*a2^5*a1 - 480*a6^5*x34^2*a3^5*a2^5*a1 - 2592*a6^4*a5*x34^2*a3^5*a2^5*a1 + 1488*a6^3*a5^2*x34^2*a3^5*a2^5*a1 + 1488*a6^2*a5^3*x34^2*a3^5*a2^5*a1 - 2592*a6*a5^4*x34^2*a3^5*a2^5*a1 - 480*a5^5*x34^2*a3^5*a2^5*a1 + 560*a6^4*x34^3*a3^5*a2^5*a1 + 992*a6^3*a5*x34^3*a3^5*a2^5*a1 + 768*a6^2*a5^2*x34^3*a3^5*a2^5*a1 + 992*a6*a5^3*x34^3*a3^5*a2^5*a1 + 560*a5^4*x34^3*a3^5*a2^5*a1 + 48*a6^3*x34^4*a3^5*a2^5*a1 - 576*a6^2*a5*x34^4*a3^5*a2^5*a1 - 576*a6*a5^2*x34^4*a3^5*a2^5*a1 + 48*a5^3*x34^4*a3^5*a2^5*a1 + 24*a6^2*x34^5*a3^5*a2^5*a1 + 24*a5^2*x34^5*a3^5*a2^5*a1 - 8*a6*x34^6*a3^5*a2^5*a1 - 8*a5*x34^6*a3^5*a2^5*a1 + 384*a6^5*a5*a3^6*a2^5*a1 + 144*a6^4*a5^2*a3^6*a2^5*a1 - 832*a6^3*a5^3*a3^6*a2^5*a1 + 144*a6^2*a5^4*a3^6*a2^5*a1 + 384*a6*a5^5*a3^6*a2^5*a1 - 224*a6^5*x34*a3^6*a2^5*a1 - 1344*a6^4*a5*x34*a3^6*a2^5*a1 + 784*a6^3*a5^2*x34*a3^6*a2^5*a1 + 784*a6^2*a5^3*x34*a3^6*a2^5*a1 - 1344*a6*a5^4*x34*a3^6*a2^5*a1 - 224*a5^5*x34*a3^6*a2^5*a1 + 448*a6^4*x34^2*a3^6*a2^5*a1 + 928*a6^3*a5*x34^2*a3^6*a2^5*a1 + 1824*a6^2*a5^2*x34^2*a3^6*a2^5*a1 + 928*a6*a5^3*x34^2*a3^6*a2^5*a1 + 448*a5^4*x34^2*a3^6*a2^5*a1 + 336*a6^3*x34^3*a3^6*a2^5*a1 - 2016*a6^2*a5*x34^3*a3^6*a2^5*a1 - 2016*a6*a5^2*x34^3*a3^6*a2^5*a1 + 336*a5^3*x34^3*a3^6*a2^5*a1 - 104*a6^2*x34^4*a3^6*a2^5*a1 + 1008*a6*a5*x34^4*a3^6*a2^5*a1 - 104*a5^2*x34^4*a3^6*a2^5*a1 - 56*a6*x34^5*a3^6*a2^5*a1 - 56*a5*x34^5*a3^6*a2^5*a1 - 64*a6^5*a3^7*a2^5*a1 - 384*a6^4*a5*a3^7*a2^5*a1 + 224*a6^3*a5^2*a3^7*a2^5*a1 + 224*a6^2*a5^3*a3^7*a2^5*a1 - 384*a6*a5^4*a3^7*a2^5*a1 - 64*a5^5*a3^7*a2^5*a1 + 224*a6^4*x34*a3^7*a2^5*a1 + 512*a6^3*a5*x34*a3^7*a2^5*a1 + 1344*a6^2*a5^2*x34*a3^7*a2^5*a1 + 512*a6*a5^3*x34*a3^7*a2^5*a1 + 224*a5^4*x34*a3^7*a2^5*a1 + 480*a6^3*x34^2*a3^7*a2^5*a1 - 2592*a6^2*a5*x34^2*a3^7*a2^5*a1 - 2592*a6*a5^2*x34^2*a3^7*a2^5*a1 + 480*a5^3*x34^2*a3^7*a2^5*a1 - 336*a6^2*x34^3*a3^7*a2^5*a1 + 2592*a6*a5*x34^3*a3^7*a2^5*a1 - 336*a5^2*x34^3*a3^7*a2^5*a1 - 160*a6*x34^4*a3^7*a2^5*a1 - 160*a5*x34^4*a3^7*a2^5*a1 + 56*a6^4*a3^8*a2^5*a1 + 128*a6^3*a5*a3^8*a2^5*a1 + 336*a6^2*a5^2*a3^8*a2^5*a1 + 128*a6*a5^3*a3^8*a2^5*a1 + 56*a5^4*a3^8*a2^5*a1 + 288*a6^3*x34*a3^8*a2^5*a1 - 1512*a6^2*a5*x34*a3^8*a2^5*a1 - 1512*a6*a5^2*x34*a3^8*a2^5*a1 + 288*a5^3*x34*a3^8*a2^5*a1 - 384*a6^2*x34^2*a3^8*a2^5*a1 + 2808*a6*a5*x34^2*a3^8*a2^5*a1 - 384*a5^2*x34^2*a3^8*a2^5*a1 - 240*a6*x34^3*a3^8*a2^5*a1 - 240*a5*x34^3*a3^8*a2^5*a1 + 64*a6^3*a3^9*a2^5*a1 - 336*a6^2*a5*a3^9*a2^5*a1 - 336*a6*a5^2*a3^9*a2^5*a1 + 64*a5^3*a3^9*a2^5*a1 - 200*a6^2*x34*a3^9*a2^5*a1 + 1440*a6*a5*x34*a3^9*a2^5*a1 - 200*a5^2*x34*a3^9*a2^5*a1 - 200*a6*x34^2*a3^9*a2^5*a1 - 200*a5*x34^2*a3^9*a2^5*a1 - 40*a6^2*a3^10*a2^5*a1 + 288*a6*a5*a3^10*a2^5*a1 - 40*a5^2*a3^10*a2^5*a1 - 88*a6*x34*a3^10*a2^5*a1 - 88*a5*x34*a3^10*a2^5*a1 - 16*a6*a3^11*a2^5*a1 - 16*a5*a3^11*a2^5*a1 + 8*a6^6*a5^4*x34*a2^6*a1 - 8*a6^5*a5^5*x34*a2^6*a1 + 8*a6^4*a5^6*x34*a2^6*a1 - 8*a6^6*a5^3*x34^2*a2^6*a1 + 16*a6^5*a5^4*x34^2*a2^6*a1 + 16*a6^4*a5^5*x34^2*a2^6*a1 - 8*a6^3*a5^6*x34^2*a2^6*a1 - 8*a6^6*a5^2*x34^3*a2^6*a1 - 16*a6^5*a5^3*x34^3*a2^6*a1 - 8*a6^4*a5^4*x34^3*a2^6*a1 - 16*a6^3*a5^5*x34^3*a2^6*a1 - 8*a6^2*a5^6*x34^3*a2^6*a1 + 8*a6^6*a5*x34^4*a2^6*a1 + 16*a6^5*a5^2*x34^4*a2^6*a1 - 8*a6^4*a5^3*x34^4*a2^6*a1 - 8*a6^3*a5^4*x34^4*a2^6*a1 + 16*a6^2*a5^5*x34^4*a2^6*a1 + 8*a6*a5^6*x34^4*a2^6*a1 - 8*a6^5*a5*x34^5*a2^6*a1 + 16*a6^4*a5^2*x34^5*a2^6*a1 - 16*a6^3*a5^3*x34^5*a2^6*a1 + 16*a6^2*a5^4*x34^5*a2^6*a1 - 8*a6*a5^5*x34^5*a2^6*a1 + 8*a6^4*a5*x34^6*a2^6*a1 - 8*a6^3*a5^2*x34^6*a2^6*a1 - 8*a6^2*a5^3*x34^6*a2^6*a1 + 8*a6*a5^4*x34^6*a2^6*a1 + 16*a6^6*a5^4*a3*a2^6*a1 - 16*a6^5*a5^5*a3*a2^6*a1 + 16*a6^4*a5^6*a3*a2^6*a1 - 16*a6^6*a5^3*x34*a3*a2^6*a1 - 40*a6^5*a5^4*x34*a3*a2^6*a1 - 40*a6^4*a5^5*x34*a3*a2^6*a1 - 16*a6^3*a5^6*x34*a3*a2^6*a1 - 24*a6^6*a5^2*x34^2*a3*a2^6*a1 + 96*a6^4*a5^4*x34^2*a3*a2^6*a1 - 24*a6^2*a5^6*x34^2*a3*a2^6*a1 + 32*a6^6*a5*x34^3*a3*a2^6*a1 + 112*a6^5*a5^2*x34^3*a3*a2^6*a1 - 112*a6^4*a5^3*x34^3*a3*a2^6*a1 - 112*a6^3*a5^4*x34^3*a3*a2^6*a1 + 112*a6^2*a5^5*x34^3*a3*a2^6*a1 + 32*a6*a5^6*x34^3*a3*a2^6*a1 + 8*a6^6*x34^4*a3*a2^6*a1 - 112*a6^5*a5*x34^4*a3*a2^6*a1 + 200*a6^4*a5^2*x34^4*a3*a2^6*a1 - 160*a6^3*a5^3*x34^4*a3*a2^6*a1 + 200*a6^2*a5^4*x34^4*a3*a2^6*a1 - 112*a6*a5^5*x34^4*a3*a2^6*a1 + 8*a5^6*x34^4*a3*a2^6*a1 - 8*a6^5*x34^5*a3*a2^6*a1 - 24*a6^4*a5*x34^5*a3*a2^6*a1 - 24*a6*a5^4*x34^5*a3*a2^6*a1 - 8*a5^5*x34^5*a3*a2^6*a1 + 8*a6^4*x34^6*a3*a2^6*a1 + 8*a5^4*x34^6*a3*a2^6*a1 - 16*a6^6*a5^3*a3^2*a2^6*a1 - 40*a6^5*a5^4*a3^2*a2^6*a1 - 40*a6^4*a5^5*a3^2*a2^6*a1 - 16*a6^3*a5^6*a3^2*a2^6*a1 - 24*a6^6*a5^2*x34*a3^2*a2^6*a1 + 96*a6^5*a5^3*x34*a3^2*a2^6*a1 + 336*a6^4*a5^4*x34*a3^2*a2^6*a1 + 96*a6^3*a5^5*x34*a3^2*a2^6*a1 - 24*a6^2*a5^6*x34*a3^2*a2^6*a1 + 48*a6^6*a5*x34^2*a3^2*a2^6*a1 + 168*a6^5*a5^2*x34^2*a3^2*a2^6*a1 - 408*a6^4*a5^3*x34^2*a3^2*a2^6*a1 - 408*a6^3*a5^4*x34^2*a3^2*a2^6*a1 + 168*a6^2*a5^5*x34^2*a3^2*a2^6*a1 + 48*a6*a5^6*x34^2*a3^2*a2^6*a1 + 24*a6^6*x34^3*a3^2*a2^6*a1 - 320*a6^5*a5*x34^3*a3^2*a2^6*a1 + 520*a6^4*a5^2*x34^3*a3^2*a2^6*a1 - 240*a6^3*a5^3*x34^3*a3^2*a2^6*a1 + 520*a6^2*a5^4*x34^3*a3^2*a2^6*a1 - 320*a6*a5^5*x34^3*a3^2*a2^6*a1 + 24*a5^6*x34^3*a3^2*a2^6*a1 - 24*a6^5*x34^4*a3^2*a2^6*a1 - 120*a6^4*a5*x34^4*a3^2*a2^6*a1 - 120*a6*a5^4*x34^4*a3^2*a2^6*a1 - 24*a5^5*x34^4*a3^2*a2^6*a1 + 64*a6^4*x34^5*a3^2*a2^6*a1 + 48*a6^3*a5*x34^5*a3^2*a2^6*a1 - 72*a6^2*a5^2*x34^5*a3^2*a2^6*a1 + 48*a6*a5^3*x34^5*a3^2*a2^6*a1 + 64*a5^4*x34^5*a3^2*a2^6*a1 - 8*a6^3*x34^6*a3^2*a2^6*a1 - 8*a5^3*x34^6*a3^2*a2^6*a1 - 16*a6^6*a5^2*a3^3*a2^6*a1 + 64*a6^5*a5^3*a3^3*a2^6*a1 + 224*a6^4*a5^4*a3^3*a2^6*a1 + 64*a6^3*a5^5*a3^3*a2^6*a1 - 16*a6^2*a5^6*a3^3*a2^6*a1 + 32*a6^6*a5*x34*a3^3*a2^6*a1 + 112*a6^5*a5^2*x34*a3^3*a2^6*a1 - 592*a6^4*a5^3*x34*a3^3*a2^6*a1 - 592*a6^3*a5^4*x34*a3^3*a2^6*a1 + 112*a6^2*a5^5*x34*a3^3*a2^6*a1 + 32*a6*a5^6*x34*a3^3*a2^6*a1 + 16*a6^6*x34^2*a3^3*a2^6*a1 - 320*a6^5*a5*x34^2*a3^3*a2^6*a1 + 400*a6^4*a5^2*x34^2*a3^3*a2^6*a1 + 320*a6^3*a5^3*x34^2*a3^3*a2^6*a1 + 400*a6^2*a5^4*x34^2*a3^3*a2^6*a1 - 320*a6*a5^5*x34^2*a3^3*a2^6*a1 + 16*a5^6*x34^2*a3^3*a2^6*a1 - 32*a6^5*x34^3*a3^3*a2^6*a1 - 160*a6^4*a5*x34^3*a3^3*a2^6*a1 + 80*a6^3*a5^2*x34^3*a3^3*a2^6*a1 + 80*a6^2*a5^3*x34^3*a3^3*a2^6*a1 - 160*a6*a5^4*x34^3*a3^3*a2^6*a1 - 32*a5^5*x34^3*a3^3*a2^6*a1 + 192*a6^4*x34^4*a3^3*a2^6*a1 + 160*a6^3*a5*x34^4*a3^3*a2^6*a1 - 480*a6^2*a5^2*x34^4*a3^3*a2^6*a1 + 160*a6*a5^3*x34^4*a3^3*a2^6*a1 + 192*a5^4*x34^4*a3^3*a2^6*a1 - 64*a6^3*x34^5*a3^3*a2^6*a1 + 48*a6^2*a5*x34^5*a3^3*a2^6*a1 + 48*a6*a5^2*x34^5*a3^3*a2^6*a1 - 64*a5^3*x34^5*a3^3*a2^6*a1 - 8*a6^2*x34^6*a3^3*a2^6*a1 - 8*a5^2*x34^6*a3^3*a2^6*a1 + 16*a6^6*a5*a3^4*a2^6*a1 + 56*a6^5*a5^2*a3^4*a2^6*a1 - 296*a6^4*a5^3*a3^4*a2^6*a1 - 296*a6^3*a5^4*a3^4*a2^6*a1 + 56*a6^2*a5^5*a3^4*a2^6*a1 + 16*a6*a5^6*a3^4*a2^6*a1 - 160*a6^5*a5*x34*a3^4*a2^6*a1 + 80*a6^4*a5^2*x34*a3^4*a2^6*a1 + 720*a6^3*a5^3*x34*a3^4*a2^6*a1 + 80*a6^2*a5^4*x34*a3^4*a2^6*a1 - 160*a6*a5^5*x34*a3^4*a2^6*a1 - 16*a6^5*x34^2*a3^4*a2^6*a1 + 240*a6^3*a5^2*x34^2*a3^4*a2^6*a1 + 240*a6^2*a5^3*x34^2*a3^4*a2^6*a1 - 16*a5^5*x34^2*a3^4*a2^6*a1 + 280*a6^4*x34^3*a3^4*a2^6*a1 + 80*a6^3*a5*x34^3*a3^4*a2^6*a1 - 1320*a6^2*a5^2*x34^3*a3^4*a2^6*a1 + 80*a6*a5^3*x34^3*a3^4*a2^6*a1 + 280*a5^4*x34^3*a3^4*a2^6*a1 - 208*a6^3*x34^4*a3^4*a2^6*a1 + 360*a6^2*a5*x34^4*a3^4*a2^6*a1 + 360*a6*a5^2*x34^4*a3^4*a2^6*a1 - 208*a5^3*x34^4*a3^4*a2^6*a1 - 32*a6^2*x34^5*a3^4*a2^6*a1 - 72*a6*a5*x34^5*a3^4*a2^6*a1 - 32*a5^2*x34^5*a3^4*a2^6*a1 + 8*a6*x34^6*a3^4*a2^6*a1 + 8*a5*x34^6*a3^4*a2^6*a1 - 64*a6^5*a5*a3^5*a2^6*a1 + 32*a6^4*a5^2*a3^5*a2^6*a1 + 288*a6^3*a5^3*a3^5*a2^6*a1 + 32*a6^2*a5^4*a3^5*a2^6*a1 - 64*a6*a5^5*a3^5*a2^6*a1 + 96*a6^4*a5*x34*a3^5*a2^6*a1 + 240*a6^3*a5^2*x34*a3^5*a2^6*a1 + 240*a6^2*a5^3*x34*a3^5*a2^6*a1 + 96*a6*a5^4*x34*a3^5*a2^6*a1 + 224*a6^4*x34^2*a3^5*a2^6*a1 - 192*a6^3*a5*x34^2*a3^5*a2^6*a1 - 1872*a6^2*a5^2*x34^2*a3^5*a2^6*a1 - 192*a6*a5^3*x34^2*a3^5*a2^6*a1 + 224*a5^4*x34^2*a3^5*a2^6*a1 - 368*a6^3*x34^3*a3^5*a2^6*a1 + 1008*a6^2*a5*x34^3*a3^5*a2^6*a1 + 1008*a6*a5^2*x34^3*a3^5*a2^6*a1 - 368*a5^3*x34^3*a3^5*a2^6*a1 - 24*a6^2*x34^4*a3^5*a2^6*a1 - 432*a6*a5*x34^4*a3^5*a2^6*a1 - 24*a5^2*x34^4*a3^5*a2^6*a1 + 40*a6*x34^5*a3^5*a2^6*a1 + 40*a5*x34^5*a3^5*a2^6*a1 + 32*a6^4*a5*a3^6*a2^6*a1 + 80*a6^3*a5^2*a3^6*a2^6*a1 + 80*a6^2*a5^3*a3^6*a2^6*a1 + 32*a6*a5^4*a3^6*a2^6*a1 + 112*a6^4*x34*a3^6*a2^6*a1 - 224*a6^3*a5*x34*a3^6*a2^6*a1 - 1344*a6^2*a5^2*x34*a3^6*a2^6*a1 - 224*a6*a5^3*x34*a3^6*a2^6*a1 + 112*a5^4*x34*a3^6*a2^6*a1 - 384*a6^3*x34^2*a3^6*a2^6*a1 + 1344*a6^2*a5*x34^2*a3^6*a2^6*a1 + 1344*a6*a5^2*x34^2*a3^6*a2^6*a1 - 384*a5^3*x34^2*a3^6*a2^6*a1 + 56*a6^2*x34^3*a3^6*a2^6*a1 - 1008*a6*a5*x34^3*a3^6*a2^6*a1 + 56*a5^2*x34^3*a3^6*a2^6*a1 + 88*a6*x34^4*a3^6*a2^6*a1 + 88*a5*x34^4*a3^6*a2^6*a1 + 32*a6^4*a3^7*a2^6*a1 - 64*a6^3*a5*a3^7*a2^6*a1 - 384*a6^2*a5^2*a3^7*a2^6*a1 - 64*a6*a5^3*a3^7*a2^6*a1 + 32*a5^4*a3^7*a2^6*a1 - 224*a6^3*x34*a3^7*a2^6*a1 + 864*a6^2*a5*x34*a3^7*a2^6*a1 + 864*a6*a5^2*x34*a3^7*a2^6*a1 - 224*a5^3*x34*a3^7*a2^6*a1 + 112*a6^2*x34^2*a3^7*a2^6*a1 - 1152*a6*a5*x34^2*a3^7*a2^6*a1 + 112*a5^2*x34^2*a3^7*a2^6*a1 + 112*a6*x34^3*a3^7*a2^6*a1 + 112*a5*x34^3*a3^7*a2^6*a1 - 56*a6^3*a3^8*a2^6*a1 + 216*a6^2*a5*a3^8*a2^6*a1 + 216*a6*a5^2*a3^8*a2^6*a1 - 56*a5^3*a3^8*a2^6*a1 + 72*a6^2*x34*a3^8*a2^6*a1 - 648*a6*a5*x34*a3^8*a2^6*a1 + 72*a5^2*x34*a3^8*a2^6*a1 + 88*a6*x34^2*a3^8*a2^6*a1 + 88*a5*x34^2*a3^8*a2^6*a1 + 16*a6^2*a3^9*a2^6*a1 - 144*a6*a5*a3^9*a2^6*a1 + 16*a5^2*a3^9*a2^6*a1 + 40*a6*x34*a3^9*a2^6*a1 + 40*a5*x34*a3^9*a2^6*a1 + 8*a6*a3^10*a2^6*a1 + 8*a5*a3^10*a2^6*a1 - 8*a6^6*a5^6*x34^4*a1^2 + 8*a6^6*a5^5*x34^5*a1^2 + 8*a6^5*a5^6*x34^5*a1^2 - 8*a6^6*a5^4*x34^6*a1^2 + 8*a6^5*a5^5*x34^6*a1^2 - 8*a6^4*a5^6*x34^6*a1^2 - 40*a6^6*a5^6*x34^3*a3*a1^2 + 56*a6^6*a5^5*x34^4*a3*a1^2 + 56*a6^5*a5^6*x34^4*a3*a1^2 - 32*a6^6*a5^4*x34^5*a3*a1^2 - 24*a6^5*a5^5*x34^5*a3*a1^2 - 32*a6^4*a5^6*x34^5*a3*a1^2 - 8*a6^6*a5^3*x34^6*a3*a1^2 + 16*a6^5*a5^4*x34^6*a3*a1^2 + 16*a6^4*a5^5*x34^6*a3*a1^2 - 8*a6^3*a5^6*x34^6*a3*a1^2 - 48*a6^6*a5^6*x34^2*a3^2*a1^2 + 136*a6^6*a5^5*x34^3*a3^2*a1^2 + 136*a6^5*a5^6*x34^3*a3^2*a1^2 - 168*a6^6*a5^4*x34^4*a3^2*a1^2 - 120*a6^5*a5^5*x34^4*a3^2*a1^2 - 168*a6^4*a5^6*x34^4*a3^2*a1^2 - 56*a6^6*a5^3*x34^5*a3^2*a1^2 + 216*a6^5*a5^4*x34^5*a3^2*a1^2 + 216*a6^4*a5^5*x34^5*a3^2*a1^2 - 56*a6^3*a5^6*x34^5*a3^2*a1^2 + 24*a6^6*a5^2*x34^6*a3^2*a1^2 - 8*a6^5*a5^3*x34^6*a3^2*a1^2 - 128*a6^4*a5^4*x34^6*a3^2*a1^2 - 8*a6^3*a5^5*x34^6*a3^2*a1^2 + 24*a6^2*a5^6*x34^6*a3^2*a1^2 - 16*a6^6*a5^6*x34*a3^3*a1^2 + 144*a6^6*a5^5*x34^2*a3^3*a1^2 + 144*a6^5*a5^6*x34^2*a3^3*a1^2 - 400*a6^6*a5^4*x34^3*a3^3*a1^2 - 160*a6^5*a5^5*x34^3*a3^3*a1^2 - 400*a6^4*a5^6*x34^3*a3^3*a1^2 - 48*a6^6*a5^3*x34^4*a3^3*a1^2 + 720*a6^5*a5^4*x34^4*a3^3*a1^2 + 720*a6^4*a5^5*x34^4*a3^3*a1^2 - 48*a6^3*a5^6*x34^4*a3^3*a1^2 + 136*a6^6*a5^2*x34^5*a3^3*a1^2 - 128*a6^5*a5^3*x34^5*a3^3*a1^2 - 888*a6^4*a5^4*x34^5*a3^3*a1^2 - 128*a6^3*a5^5*x34^5*a3^3*a1^2 + 136*a6^2*a5^6*x34^5*a3^3*a1^2 - 8*a6^6*a5*x34^6*a3^3*a1^2 - 8*a6^5*a5^2*x34^6*a3^3*a1^2 + 112*a6^4*a5^3*x34^6*a3^3*a1^2 + 112*a6^3*a5^4*x34^6*a3^3*a1^2 - 8*a6^2*a5^5*x34^6*a3^3*a1^2 - 8*a6*a5^6*x34^6*a3^3*a1^2 - 8*a6^6*a5^6*a3^4*a1^2 + 80*a6^6*a5^5*x34*a3^4*a1^2 + 80*a6^5*a5^6*x34*a3^4*a1^2 - 520*a6^6*a5^4*x34^2*a3^4*a1^2 - 520*a6^4*a5^6*x34^2*a3^4*a1^2 + 320*a6^6*a5^3*x34^3*a3^4*a1^2 + 920*a6^5*a5^4*x34^3*a3^4*a1^2 + 920*a6^4*a5^5*x34^3*a3^4*a1^2 + 320*a6^3*a5^6*x34^3*a3^4*a1^2 + 192*a6^6*a5^2*x34^4*a3^4*a1^2 - 640*a6^5*a5^3*x34^4*a3^4*a1^2 - 1800*a6^4*a5^4*x34^4*a3^4*a1^2 - 640*a6^3*a5^5*x34^4*a3^4*a1^2 + 192*a6^2*a5^6*x34^4*a3^4*a1^2 - 32*a6^6*a5*x34^5*a3^4*a1^2 + 72*a6^5*a5^2*x34^5*a3^4*a1^2 + 552*a6^4*a5^3*x34^5*a3^4*a1^2 + 552*a6^3*a5^4*x34^5*a3^4*a1^2 + 72*a6^2*a5^5*x34^5*a3^4*a1^2 - 32*a6*a5^6*x34^5*a3^4*a1^2 - 8*a6^6*x34^6*a3^4*a1^2 + 16*a6^5*a5*x34^6*a3^4*a1^2 - 128*a6^4*a5^2*x34^6*a3^4*a1^2 + 112*a6^3*a5^3*x34^6*a3^4*a1^2 - 128*a6^2*a5^4*x34^6*a3^4*a1^2 + 16*a6*a5^5*x34^6*a3^4*a1^2 - 8*a5^6*x34^6*a3^4*a1^2 + 32*a6^6*a5^5*a3^5*a1^2 + 32*a6^5*a5^6*a3^5*a1^2 - 384*a6^6*a5^4*x34*a3^5*a1^2 + 96*a6^5*a5^5*x34*a3^5*a1^2 - 384*a6^4*a5^6*x34*a3^5*a1^2 + 800*a6^6*a5^3*x34^2*a3^5*a1^2 + 480*a6^5*a5^4*x34^2*a3^5*a1^2 + 480*a6^4*a5^5*x34^2*a3^5*a1^2 + 800*a6^3*a5^6*x34^2*a3^5*a1^2 - 120*a6^6*a5^2*x34^3*a3^5*a1^2 - 1520*a6^5*a5^3*x34^3*a3^5*a1^2 - 1000*a6^4*a5^4*x34^3*a3^5*a1^2 - 1520*a6^3*a5^5*x34^3*a3^5*a1^2 - 120*a6^2*a5^6*x34^3*a3^5*a1^2 - 24*a6^6*a5*x34^4*a3^5*a1^2 + 600*a6^5*a5^2*x34^4*a3^5*a1^2 + 960*a6^4*a5^3*x34^4*a3^5*a1^2 + 960*a6^3*a5^4*x34^4*a3^5*a1^2 + 600*a6^2*a5^5*x34^4*a3^5*a1^2 - 24*a6*a5^6*x34^4*a3^5*a1^2 - 40*a6^6*x34^5*a3^5*a1^2 + 24*a6^5*a5*x34^5*a3^5*a1^2 - 648*a6^4*a5^2*x34^5*a3^5*a1^2 + 592*a6^3*a5^3*x34^5*a3^5*a1^2 - 648*a6^2*a5^4*x34^5*a3^5*a1^2 + 24*a6*a5^5*x34^5*a3^5*a1^2 - 40*a5^6*x34^5*a3^5*a1^2 + 8*a6^5*x34^6*a3^5*a1^2 + 16*a6^4*a5*x34^6*a3^5*a1^2 - 8*a6^3*a5^2*x34^6*a3^5*a1^2 - 8*a6^2*a5^3*x34^6*a3^5*a1^2 + 16*a6*a5^4*x34^6*a3^5*a1^2 + 8*a5^5*x34^6*a3^5*a1^2 - 128*a6^6*a5^4*a3^6*a1^2 + 32*a6^5*a5^5*a3^6*a1^2 - 128*a6^4*a5^6*a3^6*a1^2 + 672*a6^6*a5^3*x34*a3^6*a1^2 + 112*a6^5*a5^4*x34*a3^6*a1^2 + 112*a6^4*a5^5*x34*a3^6*a1^2 + 672*a6^3*a5^6*x34*a3^6*a1^2 - 488*a6^6*a5^2*x34^2*a3^6*a1^2 - 1888*a6^5*a5^3*x34^2*a3^6*a1^2 + 712*a6^4*a5^4*x34^2*a3^6*a1^2 - 1888*a6^3*a5^5*x34^2*a3^6*a1^2 - 488*a6^2*a5^6*x34^2*a3^6*a1^2 + 56*a6^6*a5*x34^3*a3^6*a1^2 + 1512*a6^5*a5^2*x34^3*a3^6*a1^2 + 672*a6^4*a5^3*x34^3*a3^6*a1^2 + 672*a6^3*a5^4*x34^3*a3^6*a1^2 + 1512*a6^2*a5^5*x34^3*a3^6*a1^2 + 56*a6*a5^6*x34^3*a3^6*a1^2 - 88*a6^6*x34^4*a3^6*a1^2 - 104*a6^5*a5*x34^4*a3^6*a1^2 - 1448*a6^4*a5^2*x34^4*a3^6*a1^2 + 1392*a6^3*a5^3*x34^4*a3^6*a1^2 - 1448*a6^2*a5^4*x34^4*a3^6*a1^2 - 104*a6*a5^5*x34^4*a3^6*a1^2 - 88*a5^6*x34^4*a3^6*a1^2 + 56*a6^5*x34^5*a3^6*a1^2 + 112*a6^4*a5*x34^5*a3^6*a1^2 - 56*a6^3*a5^2*x34^5*a3^6*a1^2 - 56*a6^2*a5^3*x34^5*a3^6*a1^2 + 112*a6*a5^4*x34^5*a3^6*a1^2 + 56*a5^5*x34^5*a3^6*a1^2 - 8*a6^4*x34^6*a3^6*a1^2 - 8*a6^3*a5*x34^6*a3^6*a1^2 + 24*a6^2*a5^2*x34^6*a3^6*a1^2 - 8*a6*a5^3*x34^6*a3^6*a1^2 - 8*a5^4*x34^6*a3^6*a1^2 + 192*a6^6*a5^3*a3^7*a1^2 + 32*a6^5*a5^4*a3^7*a1^2 + 32*a6^4*a5^5*a3^7*a1^2 + 192*a6^3*a5^6*a3^7*a1^2 - 384*a6^6*a5^2*x34*a3^7*a1^2 - 1184*a6^5*a5^3*x34*a3^7*a1^2 + 896*a6^4*a5^4*x34*a3^7*a1^2 - 1184*a6^3*a5^5*x34*a3^7*a1^2 - 384*a6^2*a5^6*x34*a3^7*a1^2 + 112*a6^6*a5*x34^2*a3^7*a1^2 + 1776*a6^5*a5^2*x34^2*a3^7*a1^2 + 96*a6^4*a5^3*x34^2*a3^7*a1^2 + 96*a6^3*a5^4*x34^2*a3^7*a1^2 + 1776*a6^2*a5^5*x34^2*a3^7*a1^2 + 112*a6*a5^6*x34^2*a3^7*a1^2 - 112*a6^6*x34^3*a3^7*a1^2 - 336*a6^5*a5*x34^3*a3^7*a1^2 - 1872*a6^4*a5^2*x34^3*a3^7*a1^2 + 1888*a6^3*a5^3*x34^3*a3^7*a1^2 - 1872*a6^2*a5^4*x34^3*a3^7*a1^2 - 336*a6*a5^5*x34^3*a3^7*a1^2 - 112*a5^6*x34^3*a3^7*a1^2 + 160*a6^5*x34^4*a3^7*a1^2 + 320*a6^4*a5*x34^4*a3^7*a1^2 - 160*a6^3*a5^2*x34^4*a3^7*a1^2 - 160*a6^2*a5^3*x34^4*a3^7*a1^2 + 320*a6*a5^4*x34^4*a3^7*a1^2 + 160*a5^5*x34^4*a3^7*a1^2 - 48*a6^4*x34^5*a3^7*a1^2 - 48*a6^3*a5*x34^5*a3^7*a1^2 + 144*a6^2*a5^2*x34^5*a3^7*a1^2 - 48*a6*a5^3*x34^5*a3^7*a1^2 - 48*a5^4*x34^5*a3^7*a1^2 - 96*a6^6*a5^2*a3^8*a1^2 - 296*a6^5*a5^3*a3^8*a1^2 + 224*a6^4*a5^4*a3^8*a1^2 - 296*a6^3*a5^5*a3^8*a1^2 - 96*a6^2*a5^6*a3^8*a1^2 + 72*a6^6*a5*x34*a3^8*a1^2 + 1008*a6^5*a5^2*x34*a3^8*a1^2 - 72*a6^4*a5^3*x34*a3^8*a1^2 - 72*a6^3*a5^4*x34*a3^8*a1^2 + 1008*a6^2*a5^5*x34*a3^8*a1^2 + 72*a6*a5^6*x34*a3^8*a1^2 - 88*a6^6*x34^2*a3^8*a1^2 - 384*a6^5*a5*x34^2*a3^8*a1^2 - 1488*a6^4*a5^2*x34^2*a3^8*a1^2 + 1552*a6^3*a5^3*x34^2*a3^8*a1^2 - 1488*a6^2*a5^4*x34^2*a3^8*a1^2 - 384*a6*a5^5*x34^2*a3^8*a1^2 - 88*a5^6*x34^2*a3^8*a1^2 + 240*a6^5*x34^3*a3^8*a1^2 + 480*a6^4*a5*x34^3*a3^8*a1^2 - 240*a6^3*a5^2*x34^3*a3^8*a1^2 - 240*a6^2*a5^3*x34^3*a3^8*a1^2 + 480*a6*a5^4*x34^3*a3^8*a1^2 + 240*a5^5*x34^3*a3^8*a1^2 - 120*a6^4*x34^4*a3^8*a1^2 - 120*a6^3*a5*x34^4*a3^8*a1^2 + 360*a6^2*a5^2*x34^4*a3^8*a1^2 - 120*a6*a5^3*x34^4*a3^8*a1^2 - 120*a5^4*x34^4*a3^8*a1^2 + 16*a6^6*a5*a3^9*a1^2 + 224*a6^5*a5^2*a3^9*a1^2 - 16*a6^4*a5^3*a3^9*a1^2 - 16*a6^3*a5^4*a3^9*a1^2 + 224*a6^2*a5^5*a3^9*a1^2 + 16*a6*a5^6*a3^9*a1^2 - 40*a6^6*x34*a3^9*a1^2 - 200*a6^5*a5*x34*a3^9*a1^2 - 680*a6^4*a5^2*x34*a3^9*a1^2 + 720*a6^3*a5^3*x34*a3^9*a1^2 - 680*a6^2*a5^4*x34*a3^9*a1^2 - 200*a6*a5^5*x34*a3^9*a1^2 - 40*a5^6*x34*a3^9*a1^2 + 200*a6^5*x34^2*a3^9*a1^2 + 400*a6^4*a5*x34^2*a3^9*a1^2 - 200*a6^3*a5^2*x34^2*a3^9*a1^2 - 200*a6^2*a5^3*x34^2*a3^9*a1^2 + 400*a6*a5^4*x34^2*a3^9*a1^2 + 200*a5^5*x34^2*a3^9*a1^2 - 160*a6^4*x34^3*a3^9*a1^2 - 160*a6^3*a5*x34^3*a3^9*a1^2 + 480*a6^2*a5^2*x34^3*a3^9*a1^2 - 160*a6*a5^3*x34^3*a3^9*a1^2 - 160*a5^4*x34^3*a3^9*a1^2 - 8*a6^6*a3^10*a1^2 - 40*a6^5*a5*a3^10*a1^2 - 136*a6^4*a5^2*a3^10*a1^2 + 144*a6^3*a5^3*a3^10*a1^2 - 136*a6^2*a5^4*a3^10*a1^2 - 40*a6*a5^5*a3^10*a1^2 - 8*a5^6*a3^10*a1^2 + 88*a6^5*x34*a3^10*a1^2 + 176*a6^4*a5*x34*a3^10*a1^2 - 88*a6^3*a5^2*x34*a3^10*a1^2 - 88*a6^2*a5^3*x34*a3^10*a1^2 + 176*a6*a5^4*x34*a3^10*a1^2 + 88*a5^5*x34*a3^10*a1^2 - 120*a6^4*x34^2*a3^10*a1^2 - 120*a6^3*a5*x34^2*a3^10*a1^2 + 360*a6^2*a5^2*x34^2*a3^10*a1^2 - 120*a6*a5^3*x34^2*a3^10*a1^2 - 120*a5^4*x34^2*a3^10*a1^2 + 16*a6^5*a3^11*a1^2 + 32*a6^4*a5*a3^11*a1^2 - 16*a6^3*a5^2*a3^11*a1^2 - 16*a6^2*a5^3*a3^11*a1^2 + 32*a6*a5^4*a3^11*a1^2 + 16*a5^5*a3^11*a1^2 - 48*a6^4*x34*a3^11*a1^2 - 48*a6^3*a5*x34*a3^11*a1^2 + 144*a6^2*a5^2*x34*a3^11*a1^2 - 48*a6*a5^3*x34*a3^11*a1^2 - 48*a5^4*x34*a3^11*a1^2 - 8*a6^4*a3^12*a1^2 - 8*a6^3*a5*a3^12*a1^2 + 24*a6^2*a5^2*a3^12*a1^2 - 8*a6*a5^3*a3^12*a1^2 - 8*a5^4*a3^12*a1^2 - 8*a6^6*a5^6*x34^3*a2*a1^2 + 16*a6^6*a5^5*x34^4*a2*a1^2 + 16*a6^5*a5^6*x34^4*a2*a1^2 + 16*a6^6*a5^4*x34^5*a2*a1^2 - 72*a6^5*a5^5*x34^5*a2*a1^2 + 16*a6^4*a5^6*x34^5*a2*a1^2 - 8*a6^6*a5^3*x34^6*a2*a1^2 + 16*a6^5*a5^4*x34^6*a2*a1^2 + 16*a6^4*a5^5*x34^6*a2*a1^2 - 8*a6^3*a5^6*x34^6*a2*a1^2 - 24*a6^6*a5^6*x34^2*a3*a2*a1^2 + 112*a6^6*a5^5*x34^3*a3*a2*a1^2 + 112*a6^5*a5^6*x34^3*a3*a2*a1^2 + 200*a6^6*a5^4*x34^4*a3*a2*a1^2 - 576*a6^5*a5^5*x34^4*a3*a2*a1^2 + 200*a6^4*a5^6*x34^4*a3*a2*a1^2 - 120*a6^5*a5^4*x34^5*a3*a2*a1^2 - 120*a6^4*a5^5*x34^5*a3*a2*a1^2 + 48*a6^5*a5^3*x34^6*a3*a2*a1^2 + 120*a6^4*a5^4*x34^6*a3*a2*a1^2 + 48*a6^3*a5^5*x34^6*a3*a2*a1^2 - 24*a6^6*a5^6*x34*a3^2*a2*a1^2 + 168*a6^6*a5^5*x34^2*a3^2*a2*a1^2 + 168*a6^5*a5^6*x34^2*a3^2*a2*a1^2 + 520*a6^6*a5^4*x34^3*a3^2*a2*a1^2 - 1488*a6^5*a5^5*x34^3*a3^2*a2*a1^2 + 520*a6^4*a5^6*x34^3*a3^2*a2*a1^2 - 552*a6^5*a5^4*x34^4*a3^2*a2*a1^2 - 552*a6^4*a5^5*x34^4*a3^2*a2*a1^2 - 72*a6^6*a5^2*x34^5*a3^2*a2*a1^2 + 384*a6^5*a5^3*x34^5*a3^2*a2*a1^2 + 1008*a6^4*a5^4*x34^5*a3^2*a2*a1^2 + 384*a6^3*a5^5*x34^5*a3^2*a2*a1^2 - 72*a6^2*a5^6*x34^5*a3^2*a2*a1^2 - 72*a6^5*a5^2*x34^6*a3^2*a2*a1^2 - 120*a6^4*a5^3*x34^6*a3^2*a2*a1^2 - 120*a6^3*a5^4*x34^6*a3^2*a2*a1^2 - 72*a6^2*a5^5*x34^6*a3^2*a2*a1^2 - 16*a6^6*a5^6*a3^3*a2*a1^2 + 112*a6^6*a5^5*x34*a3^3*a2*a1^2 + 112*a6^5*a5^6*x34*a3^3*a2*a1^2 + 400*a6^6*a5^4*x34^2*a3^3*a2*a1^2 - 1632*a6^5*a5^5*x34^2*a3^3*a2*a1^2 + 400*a6^4*a5^6*x34^2*a3^3*a2*a1^2 + 80*a6^6*a5^3*x34^3*a3^3*a2*a1^2 - 720*a6^5*a5^4*x34^3*a3^3*a2*a1^2 - 720*a6^4*a5^5*x34^3*a3^3*a2*a1^2 + 80*a6^3*a5^6*x34^3*a3^3*a2*a1^2 - 480*a6^6*a5^2*x34^4*a3^3*a2*a1^2 + 1168*a6^5*a5^3*x34^4*a3^3*a2*a1^2 + 2880*a6^4*a5^4*x34^4*a3^3*a2*a1^2 + 1168*a6^3*a5^5*x34^4*a3^3*a2*a1^2 - 480*a6^2*a5^6*x34^4*a3^3*a2*a1^2 + 48*a6^6*a5*x34^5*a3^3*a2*a1^2 - 336*a6^5*a5^2*x34^5*a3^3*a2*a1^2 - 752*a6^4*a5^3*x34^5*a3^3*a2*a1^2 - 752*a6^3*a5^4*x34^5*a3^3*a2*a1^2 - 336*a6^2*a5^5*x34^5*a3^3*a2*a1^2 + 48*a6*a5^6*x34^5*a3^3*a2*a1^2 - 8*a6^6*x34^6*a3^3*a2*a1^2 + 48*a6^5*a5*x34^6*a3^3*a2*a1^2 - 120*a6^4*a5^2*x34^6*a3^3*a2*a1^2 + 240*a6^3*a5^3*x34^6*a3^3*a2*a1^2 - 120*a6^2*a5^4*x34^6*a3^3*a2*a1^2 + 48*a6*a5^5*x34^6*a3^3*a2*a1^2 - 8*a5^6*x34^6*a3^3*a2*a1^2 + 56*a6^6*a5^5*a3^4*a2*a1^2 + 56*a6^5*a5^6*a3^4*a2*a1^2 + 80*a6^6*a5^4*x34*a3^4*a2*a1^2 - 960*a6^5*a5^5*x34*a3^4*a2*a1^2 + 80*a6^4*a5^6*x34*a3^4*a2*a1^2 + 240*a6^6*a5^3*x34^2*a3^4*a2*a1^2 + 240*a6^3*a5^6*x34^2*a3^4*a2*a1^2 - 1320*a6^6*a5^2*x34^3*a3^4*a2*a1^2 + 1760*a6^5*a5^3*x34^3*a3^4*a2*a1^2 + 3480*a6^4*a5^4*x34^3*a3^4*a2*a1^2 + 1760*a6^3*a5^5*x34^3*a3^4*a2*a1^2 - 1320*a6^2*a5^6*x34^3*a3^4*a2*a1^2 + 360*a6^6*a5*x34^4*a3^4*a2*a1^2 - 312*a6^5*a5^2*x34^4*a3^4*a2*a1^2 - 2320*a6^4*a5^3*x34^4*a3^4*a2*a1^2 - 2320*a6^3*a5^4*x34^4*a3^4*a2*a1^2 - 312*a6^2*a5^5*x34^4*a3^4*a2*a1^2 + 360*a6*a5^6*x34^4*a3^4*a2*a1^2 - 32*a6^6*x34^5*a3^4*a2*a1^2 + 72*a6^5*a5*x34^5*a3^4*a2*a1^2 - 432*a6^4*a5^2*x34^5*a3^4*a2*a1^2 + 1408*a6^3*a5^3*x34^5*a3^4*a2*a1^2 - 432*a6^2*a5^4*x34^5*a3^4*a2*a1^2 + 72*a6*a5^5*x34^5*a3^4*a2*a1^2 - 32*a5^6*x34^5*a3^4*a2*a1^2 + 16*a6^5*x34^6*a3^4*a2*a1^2 + 120*a6^4*a5*x34^6*a3^4*a2*a1^2 - 120*a6^3*a5^2*x34^6*a3^4*a2*a1^2 - 120*a6^2*a5^3*x34^6*a3^4*a2*a1^2 + 120*a6*a5^4*x34^6*a3^4*a2*a1^2 + 16*a5^5*x34^6*a3^4*a2*a1^2 + 32*a6^6*a5^4*a3^5*a2*a1^2 - 384*a6^5*a5^5*a3^5*a2*a1^2 + 32*a6^4*a5^6*a3^5*a2*a1^2 + 240*a6^6*a5^3*x34*a3^5*a2*a1^2 + 432*a6^5*a5^4*x34*a3^5*a2*a1^2 + 432*a6^4*a5^5*x34*a3^5*a2*a1^2 + 240*a6^3*a5^6*x34*a3^5*a2*a1^2 - 1872*a6^6*a5^2*x34^2*a3^5*a2*a1^2 + 1488*a6^5*a5^3*x34^2*a3^5*a2*a1^2 + 1728*a6^4*a5^4*x34^2*a3^5*a2*a1^2 + 1488*a6^3*a5^5*x34^2*a3^5*a2*a1^2 - 1872*a6^2*a5^6*x34^2*a3^5*a2*a1^2 + 1008*a6^6*a5*x34^3*a3^5*a2*a1^2 + 768*a6^5*a5^2*x34^3*a3^5*a2*a1^2 - 4192*a6^4*a5^3*x34^3*a3^5*a2*a1^2 - 4192*a6^3*a5^4*x34^3*a3^5*a2*a1^2 + 768*a6^2*a5^5*x34^3*a3^5*a2*a1^2 + 1008*a6*a5^6*x34^3*a3^5*a2*a1^2 - 24*a6^6*x34^4*a3^5*a2*a1^2 - 576*a6^5*a5*x34^4*a3^5*a2*a1^2 - 72*a6^4*a5^2*x34^4*a3^5*a2*a1^2 + 3408*a6^3*a5^3*x34^4*a3^5*a2*a1^2 - 72*a6^2*a5^4*x34^4*a3^5*a2*a1^2 - 576*a6*a5^5*x34^4*a3^5*a2*a1^2 - 24*a5^6*x34^4*a3^5*a2*a1^2 + 24*a6^5*x34^5*a3^5*a2*a1^2 + 504*a6^4*a5*x34^5*a3^5*a2*a1^2 - 624*a6^3*a5^2*x34^5*a3^5*a2*a1^2 - 624*a6^2*a5^3*x34^5*a3^5*a2*a1^2 + 504*a6*a5^4*x34^5*a3^5*a2*a1^2 + 24*a5^5*x34^5*a3^5*a2*a1^2 + 16*a6^4*x34^6*a3^5*a2*a1^2 + 48*a6^3*a5*x34^6*a3^5*a2*a1^2 - 72*a6^2*a5^2*x34^6*a3^5*a2*a1^2 + 48*a6*a5^3*x34^6*a3^5*a2*a1^2 + 16*a5^4*x34^6*a3^5*a2*a1^2 + 80*a6^6*a5^3*a3^6*a2*a1^2 + 144*a6^5*a5^4*a3^6*a2*a1^2 + 144*a6^4*a5^5*a3^6*a2*a1^2 + 80*a6^3*a5^6*a3^6*a2*a1^2 - 1344*a6^6*a5^2*x34*a3^6*a2*a1^2 + 784*a6^5*a5^3*x34*a3^6*a2*a1^2 + 336*a6^4*a5^4*x34*a3^6*a2*a1^2 + 784*a6^3*a5^5*x34*a3^6*a2*a1^2 - 1344*a6^2*a5^6*x34*a3^6*a2*a1^2 + 1344*a6^6*a5*x34^2*a3^6*a2*a1^2 + 1824*a6^5*a5^2*x34^2*a3^6*a2*a1^2 - 4496*a6^4*a5^3*x34^2*a3^6*a2*a1^2 - 4496*a6^3*a5^4*x34^2*a3^6*a2*a1^2 + 1824*a6^2*a5^5*x34^2*a3^6*a2*a1^2 + 1344*a6*a5^6*x34^2*a3^6*a2*a1^2 + 56*a6^6*x34^3*a3^6*a2*a1^2 - 2016*a6^5*a5*x34^3*a3^6*a2*a1^2 + 1512*a6^4*a5^2*x34^3*a3^6*a2*a1^2 + 4592*a6^3*a5^3*x34^3*a3^6*a2*a1^2 + 1512*a6^2*a5^4*x34^3*a3^6*a2*a1^2 - 2016*a6*a5^5*x34^3*a3^6*a2*a1^2 + 56*a5^6*x34^3*a3^6*a2*a1^2 - 104*a6^5*x34^4*a3^6*a2*a1^2 + 840*a6^4*a5*x34^4*a3^6*a2*a1^2 - 1440*a6^3*a5^2*x34^4*a3^6*a2*a1^2 - 1440*a6^2*a5^3*x34^4*a3^6*a2*a1^2 + 840*a6*a5^4*x34^4*a3^6*a2*a1^2 - 104*a5^5*x34^4*a3^6*a2*a1^2 + 112*a6^4*x34^5*a3^6*a2*a1^2 + 336*a6^3*a5*x34^5*a3^6*a2*a1^2 - 504*a6^2*a5^2*x34^5*a3^6*a2*a1^2 + 336*a6*a5^3*x34^5*a3^6*a2*a1^2 + 112*a5^4*x34^5*a3^6*a2*a1^2 - 8*a6^3*x34^6*a3^6*a2*a1^2 - 8*a5^3*x34^6*a3^6*a2*a1^2 - 384*a6^6*a5^2*a3^7*a2*a1^2 + 224*a6^5*a5^3*a3^7*a2*a1^2 + 96*a6^4*a5^4*a3^7*a2*a1^2 + 224*a6^3*a5^5*a3^7*a2*a1^2 - 384*a6^2*a5^6*a3^7*a2*a1^2 + 864*a6^6*a5*x34*a3^7*a2*a1^2 + 1344*a6^5*a5^2*x34*a3^7*a2*a1^2 - 2656*a6^4*a5^3*x34*a3^7*a2*a1^2 - 2656*a6^3*a5^4*x34*a3^7*a2*a1^2 + 1344*a6^2*a5^5*x34*a3^7*a2*a1^2 + 864*a6*a5^6*x34*a3^7*a2*a1^2 + 112*a6^6*x34^2*a3^7*a2*a1^2 - 2592*a6^5*a5*x34^2*a3^7*a2*a1^2 + 2448*a6^4*a5^2*x34^2*a3^7*a2*a1^2 + 3808*a6^3*a5^3*x34^2*a3^7*a2*a1^2 + 2448*a6^2*a5^4*x34^2*a3^7*a2*a1^2 - 2592*a6*a5^5*x34^2*a3^7*a2*a1^2 + 112*a5^6*x34^2*a3^7*a2*a1^2 - 336*a6^5*x34^3*a3^7*a2*a1^2 + 720*a6^4*a5*x34^3*a3^7*a2*a1^2 - 1920*a6^3*a5^2*x34^3*a3^7*a2*a1^2 - 1920*a6^2*a5^3*x34^3*a3^7*a2*a1^2 + 720*a6*a5^4*x34^3*a3^7*a2*a1^2 - 336*a5^5*x34^3*a3^7*a2*a1^2 + 320*a6^4*x34^4*a3^7*a2*a1^2 + 960*a6^3*a5*x34^4*a3^7*a2*a1^2 - 1440*a6^2*a5^2*x34^4*a3^7*a2*a1^2 + 960*a6*a5^3*x34^4*a3^7*a2*a1^2 + 320*a5^4*x34^4*a3^7*a2*a1^2 - 48*a6^3*x34^5*a3^7*a2*a1^2 - 48*a5^3*x34^5*a3^7*a2*a1^2 + 216*a6^6*a5*a3^8*a2*a1^2 + 336*a6^5*a5^2*a3^8*a2*a1^2 - 664*a6^4*a5^3*a3^8*a2*a1^2 - 664*a6^3*a5^4*a3^8*a2*a1^2 + 336*a6^2*a5^5*a3^8*a2*a1^2 + 216*a6*a5^6*a3^8*a2*a1^2 + 72*a6^6*x34*a3^8*a2*a1^2 - 1512*a6^5*a5*x34*a3^8*a2*a1^2 + 1512*a6^4*a5^2*x34*a3^8*a2*a1^2 + 1872*a6^3*a5^3*x34*a3^8*a2*a1^2 + 1512*a6^2*a5^4*x34*a3^8*a2*a1^2 - 1512*a6*a5^5*x34*a3^8*a2*a1^2 + 72*a5^6*x34*a3^8*a2*a1^2 - 384*a6^5*x34^2*a3^8*a2*a1^2 + 360*a6^4*a5*x34^2*a3^8*a2*a1^2 - 1560*a6^3*a5^2*x34^2*a3^8*a2*a1^2 - 1560*a6^2*a5^3*x34^2*a3^8*a2*a1^2 + 360*a6*a5^4*x34^2*a3^8*a2*a1^2 - 384*a5^5*x34^2*a3^8*a2*a1^2 + 480*a6^4*x34^3*a3^8*a2*a1^2 + 1440*a6^3*a5*x34^3*a3^8*a2*a1^2 - 2160*a6^2*a5^2*x34^3*a3^8*a2*a1^2 + 1440*a6*a5^3*x34^3*a3^8*a2*a1^2 + 480*a5^4*x34^3*a3^8*a2*a1^2 - 120*a6^3*x34^4*a3^8*a2*a1^2 - 120*a5^3*x34^4*a3^8*a2*a1^2 + 16*a6^6*a3^9*a2*a1^2 - 336*a6^5*a5*a3^9*a2*a1^2 + 336*a6^4*a5^2*a3^9*a2*a1^2 + 416*a6^3*a5^3*a3^9*a2*a1^2 + 336*a6^2*a5^4*a3^9*a2*a1^2 - 336*a6*a5^5*a3^9*a2*a1^2 + 16*a5^6*a3^9*a2*a1^2 - 200*a6^5*x34*a3^9*a2*a1^2 + 120*a6^4*a5*x34*a3^9*a2*a1^2 - 720*a6^3*a5^2*x34*a3^9*a2*a1^2 - 720*a6^2*a5^3*x34*a3^9*a2*a1^2 + 120*a6*a5^4*x34*a3^9*a2*a1^2 - 200*a5^5*x34*a3^9*a2*a1^2 + 400*a6^4*x34^2*a3^9*a2*a1^2 + 1200*a6^3*a5*x34^2*a3^9*a2*a1^2 - 1800*a6^2*a5^2*x34^2*a3^9*a2*a1^2 + 1200*a6*a5^3*x34^2*a3^9*a2*a1^2 + 400*a5^4*x34^2*a3^9*a2*a1^2 - 160*a6^3*x34^3*a3^9*a2*a1^2 - 160*a5^3*x34^3*a3^9*a2*a1^2 - 40*a6^5*a3^10*a2*a1^2 + 24*a6^4*a5*a3^10*a2*a1^2 - 144*a6^3*a5^2*a3^10*a2*a1^2 - 144*a6^2*a5^3*a3^10*a2*a1^2 + 24*a6*a5^4*a3^10*a2*a1^2 - 40*a5^5*a3^10*a2*a1^2 + 176*a6^4*x34*a3^10*a2*a1^2 + 528*a6^3*a5*x34*a3^10*a2*a1^2 - 792*a6^2*a5^2*x34*a3^10*a2*a1^2 + 528*a6*a5^3*x34*a3^10*a2*a1^2 + 176*a5^4*x34*a3^10*a2*a1^2 - 120*a6^3*x34^2*a3^10*a2*a1^2 - 120*a5^3*x34^2*a3^10*a2*a1^2 + 32*a6^4*a3^11*a2*a1^2 + 96*a6^3*a5*a3^11*a2*a1^2 - 144*a6^2*a5^2*a3^11*a2*a1^2 + 96*a6*a5^3*a3^11*a2*a1^2 + 32*a5^4*a3^11*a2*a1^2 - 48*a6^3*x34*a3^11*a2*a1^2 - 48*a5^3*x34*a3^11*a2*a1^2 - 8*a6^3*a3^12*a2*a1^2 - 8*a5^3*a3^12*a2*a1^2 + 24*a6^6*a5^6*x34^2*a2^2*a1^2 - 8*a6^6*a5^5*x34^3*a2^2*a1^2 - 8*a6^5*a5^6*x34^3*a2^2*a1^2 - 128*a6^6*a5^4*x34^4*a2^2*a1^2 + 120*a6^5*a5^5*x34^4*a2^2*a1^2 - 128*a6^4*a5^6*x34^4*a2^2*a1^2 - 8*a6^6*a5^3*x34^5*a2^2*a1^2 + 120*a6^5*a5^4*x34^5*a2^2*a1^2 + 120*a6^4*a5^5*x34^5*a2^2*a1^2 - 8*a6^3*a5^6*x34^5*a2^2*a1^2 + 24*a6^6*a5^2*x34^6*a2^2*a1^2 - 8*a6^5*a5^3*x34^6*a2^2*a1^2 - 128*a6^4*a5^4*x34^6*a2^2*a1^2 - 8*a6^3*a5^5*x34^6*a2^2*a1^2 + 24*a6^2*a5^6*x34^6*a2^2*a1^2 + 48*a6^6*a5^6*x34*a3*a2^2*a1^2 - 96*a6^6*a5^5*x34^2*a3*a2^2*a1^2 - 96*a6^5*a5^6*x34^2*a3*a2^2*a1^2 - 632*a6^6*a5^4*x34^3*a3*a2^2*a1^2 + 576*a6^5*a5^5*x34^3*a3*a2^2*a1^2 - 632*a6^4*a5^6*x34^3*a3*a2^2*a1^2 - 160*a6^6*a5^3*x34^4*a3*a2^2*a1^2 + 888*a6^5*a5^4*x34^4*a3*a2^2*a1^2 + 888*a6^4*a5^5*x34^4*a3*a2^2*a1^2 - 160*a6^3*a5^6*x34^4*a3*a2^2*a1^2 + 72*a6^6*a5^2*x34^5*a3*a2^2*a1^2 + 48*a6^5*a5^3*x34^5*a3*a2^2*a1^2 - 480*a6^4*a5^4*x34^5*a3*a2^2*a1^2 + 48*a6^3*a5^5*x34^5*a3*a2^2*a1^2 + 72*a6^2*a5^6*x34^5*a3*a2^2*a1^2 - 72*a6^5*a5^2*x34^6*a3*a2^2*a1^2 - 120*a6^4*a5^3*x34^6*a3*a2^2*a1^2 - 120*a6^3*a5^4*x34^6*a3*a2^2*a1^2 - 72*a6^2*a5^5*x34^6*a3*a2^2*a1^2 + 48*a6^6*a5^6*a3^2*a2^2*a1^2 - 240*a6^6*a5^5*x34*a3^2*a2^2*a1^2 - 240*a6^5*a5^6*x34*a3^2*a2^2*a1^2 - 408*a6^6*a5^4*x34^2*a3^2*a2^2*a1^2 + 1008*a6^5*a5^5*x34^2*a3^2*a2^2*a1^2 - 408*a6^4*a5^6*x34^2*a3^2*a2^2*a1^2 - 800*a6^6*a5^3*x34^3*a3^2*a2^2*a1^2 + 1992*a6^5*a5^4*x34^3*a3^2*a2^2*a1^2 + 1992*a6^4*a5^5*x34^3*a3^2*a2^2*a1^2 - 800*a6^3*a5^6*x34^3*a3^2*a2^2*a1^2 + 720*a6^6*a5^2*x34^4*a3^2*a2^2*a1^2 - 1560*a6^4*a5^4*x34^4*a3^2*a2^2*a1^2 + 720*a6^2*a5^6*x34^4*a3^2*a2^2*a1^2 - 72*a6^6*a5*x34^5*a3^2*a2^2*a1^2 - 432*a6^5*a5^2*x34^5*a3^2*a2^2*a1^2 - 1080*a6^4*a5^3*x34^5*a3^2*a2^2*a1^2 - 1080*a6^3*a5^4*x34^5*a3^2*a2^2*a1^2 - 432*a6^2*a5^5*x34^5*a3^2*a2^2*a1^2 - 72*a6*a5^6*x34^5*a3^2*a2^2*a1^2 + 24*a6^6*x34^6*a3^2*a2^2*a1^2 - 72*a6^5*a5*x34^6*a3^2*a2^2*a1^2 + 720*a6^4*a5^2*x34^6*a3^2*a2^2*a1^2 - 240*a6^3*a5^3*x34^6*a3^2*a2^2*a1^2 + 720*a6^2*a5^4*x34^6*a3^2*a2^2*a1^2 - 72*a6*a5^5*x34^6*a3^2*a2^2*a1^2 + 24*a5^6*x34^6*a3^2*a2^2*a1^2 - 160*a6^6*a5^5*a3^3*a2^2*a1^2 - 160*a6^5*a5^6*a3^3*a2^2*a1^2 + 448*a6^6*a5^4*x34*a3^3*a2^2*a1^2 + 864*a6^5*a5^5*x34*a3^3*a2^2*a1^2 + 448*a6^4*a5^6*x34*a3^3*a2^2*a1^2 - 1760*a6^6*a5^3*x34^2*a3^3*a2^2*a1^2 + 1488*a6^5*a5^4*x34^2*a3^3*a2^2*a1^2 + 1488*a6^4*a5^5*x34^2*a3^3*a2^2*a1^2 - 1760*a6^3*a5^6*x34^2*a3^3*a2^2*a1^2 + 2400*a6^6*a5^2*x34^3*a3^3*a2^2*a1^2 - 160*a6^5*a5^3*x34^3*a3^3*a2^2*a1^2 - 3120*a6^4*a5^4*x34^3*a3^3*a2^2*a1^2 - 160*a6^3*a5^5*x34^3*a3^3*a2^2*a1^2 + 2400*a6^2*a5^6*x34^3*a3^3*a2^2*a1^2 - 480*a6^6*a5*x34^4*a3^3*a2^2*a1^2 - 1440*a6^5*a5^2*x34^4*a3^3*a2^2*a1^2 - 2720*a6^4*a5^3*x34^4*a3^3*a2^2*a1^2 - 2720*a6^3*a5^4*x34^4*a3^3*a2^2*a1^2 - 1440*a6^2*a5^5*x34^4*a3^3*a2^2*a1^2 - 480*a6*a5^6*x34^4*a3^3*a2^2*a1^2 + 136*a6^6*x34^5*a3^3*a2^2*a1^2 - 336*a6^5*a5*x34^5*a3^3*a2^2*a1^2 + 3960*a6^4*a5^2*x34^5*a3^3*a2^2*a1^2 - 960*a6^3*a5^3*x34^5*a3^3*a2^2*a1^2 + 3960*a6^2*a5^4*x34^5*a3^3*a2^2*a1^2 - 336*a6*a5^5*x34^5*a3^3*a2^2*a1^2 + 136*a5^6*x34^5*a3^3*a2^2*a1^2 - 8*a6^5*x34^6*a3^3*a2^2*a1^2 - 120*a6^4*a5*x34^6*a3^3*a2^2*a1^2 - 240*a6^3*a5^2*x34^6*a3^3*a2^2*a1^2 - 240*a6^2*a5^3*x34^6*a3^3*a2^2*a1^2 - 120*a6*a5^4*x34^6*a3^3*a2^2*a1^2 - 8*a5^5*x34^6*a3^3*a2^2*a1^2 + 224*a6^6*a5^4*a3^4*a2^2*a1^2 + 432*a6^5*a5^5*a3^4*a2^2*a1^2 + 224*a6^4*a5^6*a3^4*a2^2*a1^2 - 1840*a6^6*a5^3*x34*a3^4*a2^2*a1^2 + 240*a6^5*a5^4*x34*a3^4*a2^2*a1^2 + 240*a6^4*a5^5*x34*a3^4*a2^2*a1^2 - 1840*a6^3*a5^6*x34*a3^4*a2^2*a1^2 + 3960*a6^6*a5^2*x34^2*a3^4*a2^2*a1^2 - 240*a6^5*a5^3*x34^2*a3^4*a2^2*a1^2 - 3960*a6^4*a5^4*x34^2*a3^4*a2^2*a1^2 - 240*a6^3*a5^5*x34^2*a3^4*a2^2*a1^2 + 3960*a6^2*a5^6*x34^2*a3^4*a2^2*a1^2 - 1320*a6^6*a5*x34^3*a3^4*a2^2*a1^2 - 3240*a6^5*a5^2*x34^3*a3^4*a2^2*a1^2 - 1600*a6^4*a5^3*x34^3*a3^4*a2^2*a1^2 - 1600*a6^3*a5^4*x34^3*a3^4*a2^2*a1^2 - 3240*a6^2*a5^5*x34^3*a3^4*a2^2*a1^2 - 1320*a6*a5^6*x34^3*a3^4*a2^2*a1^2 + 192*a6^6*x34^4*a3^4*a2^2*a1^2 - 312*a6^5*a5*x34^4*a3^4*a2^2*a1^2 + 7920*a6^4*a5^2*x34^4*a3^4*a2^2*a1^2 - 320*a6^3*a5^3*x34^4*a3^4*a2^2*a1^2 + 7920*a6^2*a5^4*x34^4*a3^4*a2^2*a1^2 - 312*a6*a5^5*x34^4*a3^4*a2^2*a1^2 + 192*a5^6*x34^4*a3^4*a2^2*a1^2 + 72*a6^5*x34^5*a3^4*a2^2*a1^2 - 432*a6^4*a5*x34^5*a3^4*a2^2*a1^2 - 1800*a6^3*a5^2*x34^5*a3^4*a2^2*a1^2 - 1800*a6^2*a5^3*x34^5*a3^4*a2^2*a1^2 - 432*a6*a5^4*x34^5*a3^4*a2^2*a1^2 + 72*a5^5*x34^5*a3^4*a2^2*a1^2 - 128*a6^4*x34^6*a3^4*a2^2*a1^2 - 120*a6^3*a5*x34^6*a3^4*a2^2*a1^2 + 720*a6^2*a5^2*x34^6*a3^4*a2^2*a1^2 - 120*a6*a5^3*x34^6*a3^4*a2^2*a1^2 - 128*a5^4*x34^6*a3^4*a2^2*a1^2 - 736*a6^6*a5^3*a3^5*a2^2*a1^2 + 96*a6^5*a5^4*a3^5*a2^2*a1^2 + 96*a6^4*a5^5*a3^5*a2^2*a1^2 - 736*a6^3*a5^6*a3^5*a2^2*a1^2 + 3312*a6^6*a5^2*x34*a3^5*a2^2*a1^2 - 192*a6^5*a5^3*x34*a3^5*a2^2*a1^2 - 2880*a6^4*a5^4*x34*a3^5*a2^2*a1^2 - 192*a6^3*a5^5*x34*a3^5*a2^2*a1^2 + 3312*a6^2*a5^6*x34*a3^5*a2^2*a1^2 - 1872*a6^6*a5*x34^2*a3^5*a2^2*a1^2 - 4320*a6^5*a5^2*x34^2*a3^5*a2^2*a1^2 + 2160*a6^4*a5^3*x34^2*a3^5*a2^2*a1^2 + 2160*a6^3*a5^4*x34^2*a3^5*a2^2*a1^2 - 4320*a6^2*a5^5*x34^2*a3^5*a2^2*a1^2 - 1872*a6*a5^6*x34^2*a3^5*a2^2*a1^2 - 120*a6^6*x34^3*a3^5*a2^2*a1^2 + 768*a6^5*a5*x34^3*a3^5*a2^2*a1^2 + 6120*a6^4*a5^2*x34^3*a3^5*a2^2*a1^2 + 4000*a6^3*a5^3*x34^3*a3^5*a2^2*a1^2 + 6120*a6^2*a5^4*x34^3*a3^5*a2^2*a1^2 + 768*a6*a5^5*x34^3*a3^5*a2^2*a1^2 - 120*a5^6*x34^3*a3^5*a2^2*a1^2 + 600*a6^5*x34^4*a3^5*a2^2*a1^2 - 72*a6^4*a5*x34^4*a3^5*a2^2*a1^2 - 5760*a6^3*a5^2*x34^4*a3^5*a2^2*a1^2 - 5760*a6^2*a5^3*x34^4*a3^5*a2^2*a1^2 - 72*a6*a5^4*x34^4*a3^5*a2^2*a1^2 + 600*a5^5*x34^4*a3^5*a2^2*a1^2 - 648*a6^4*x34^5*a3^5*a2^2*a1^2 - 624*a6^3*a5*x34^5*a3^5*a2^2*a1^2 + 4320*a6^2*a5^2*x34^5*a3^5*a2^2*a1^2 - 624*a6*a5^3*x34^5*a3^5*a2^2*a1^2 - 648*a5^4*x34^5*a3^5*a2^2*a1^2 - 8*a6^3*x34^6*a3^5*a2^2*a1^2 - 72*a6^2*a5*x34^6*a3^5*a2^2*a1^2 - 72*a6*a5^2*x34^6*a3^5*a2^2*a1^2 - 8*a5^3*x34^6*a3^5*a2^2*a1^2 + 1104*a6^6*a5^2*a3^6*a2^2*a1^2 - 64*a6^5*a5^3*a3^6*a2^2*a1^2 - 960*a6^4*a5^4*a3^6*a2^2*a1^2 - 64*a6^3*a5^5*a3^6*a2^2*a1^2 + 1104*a6^2*a5^6*a3^6*a2^2*a1^2 - 1344*a6^6*a5*x34*a3^6*a2^2*a1^2 - 3024*a6^5*a5^2*x34*a3^6*a2^2*a1^2 + 2800*a6^4*a5^3*x34*a3^6*a2^2*a1^2 + 2800*a6^3*a5^4*x34*a3^6*a2^2*a1^2 - 3024*a6^2*a5^5*x34*a3^6*a2^2*a1^2 - 1344*a6*a5^6*x34*a3^6*a2^2*a1^2 - 488*a6^6*x34^2*a3^6*a2^2*a1^2 + 1824*a6^5*a5*x34^2*a3^6*a2^2*a1^2 + 360*a6^4*a5^2*x34^2*a3^6*a2^2*a1^2 + 7680*a6^3*a5^3*x34^2*a3^6*a2^2*a1^2 + 360*a6^2*a5^4*x34^2*a3^6*a2^2*a1^2 + 1824*a6*a5^5*x34^2*a3^6*a2^2*a1^2 - 488*a5^6*x34^2*a3^6*a2^2*a1^2 + 1512*a6^5*x34^3*a3^6*a2^2*a1^2 + 1512*a6^4*a5*x34^3*a3^6*a2^2*a1^2 - 10080*a6^3*a5^2*x34^3*a3^6*a2^2*a1^2 - 10080*a6^2*a5^3*x34^3*a3^6*a2^2*a1^2 + 1512*a6*a5^4*x34^3*a3^6*a2^2*a1^2 + 1512*a5^5*x34^3*a3^6*a2^2*a1^2 - 1448*a6^4*x34^4*a3^6*a2^2*a1^2 - 1440*a6^3*a5*x34^4*a3^6*a2^2*a1^2 + 11520*a6^2*a5^2*x34^4*a3^6*a2^2*a1^2 - 1440*a6*a5^3*x34^4*a3^6*a2^2*a1^2 - 1448*a5^4*x34^4*a3^6*a2^2*a1^2 - 56*a6^3*x34^5*a3^6*a2^2*a1^2 - 504*a6^2*a5*x34^5*a3^6*a2^2*a1^2 - 504*a6*a5^2*x34^5*a3^6*a2^2*a1^2 - 56*a5^3*x34^5*a3^6*a2^2*a1^2 + 24*a6^2*x34^6*a3^6*a2^2*a1^2 + 24*a5^2*x34^6*a3^6*a2^2*a1^2 - 384*a6^6*a5*a3^7*a2^2*a1^2 - 864*a6^5*a5^2*a3^7*a2^2*a1^2 + 800*a6^4*a5^3*a3^7*a2^2*a1^2 + 800*a6^3*a5^4*a3^7*a2^2*a1^2 - 864*a6^2*a5^5*a3^7*a2^2*a1^2 - 384*a6*a5^6*a3^7*a2^2*a1^2 - 384*a6^6*x34*a3^7*a2^2*a1^2 + 1344*a6^5*a5*x34*a3^7*a2^2*a1^2 - 1440*a6^4*a5^2*x34*a3^7*a2^2*a1^2 + 5440*a6^3*a5^3*x34*a3^7*a2^2*a1^2 - 1440*a6^2*a5^4*x34*a3^7*a2^2*a1^2 + 1344*a6*a5^5*x34*a3^7*a2^2*a1^2 - 384*a5^6*x34*a3^7*a2^2*a1^2 + 1776*a6^5*x34^2*a3^7*a2^2*a1^2 + 2448*a6^4*a5*x34^2*a3^7*a2^2*a1^2 - 10080*a6^3*a5^2*x34^2*a3^7*a2^2*a1^2 - 10080*a6^2*a5^3*x34^2*a3^7*a2^2*a1^2 + 2448*a6*a5^4*x34^2*a3^7*a2^2*a1^2 + 1776*a5^5*x34^2*a3^7*a2^2*a1^2 - 1872*a6^4*x34^3*a3^7*a2^2*a1^2 - 1920*a6^3*a5*x34^3*a3^7*a2^2*a1^2 + 17280*a6^2*a5^2*x34^3*a3^7*a2^2*a1^2 - 1920*a6*a5^3*x34^3*a3^7*a2^2*a1^2 - 1872*a5^4*x34^3*a3^7*a2^2*a1^2 - 160*a6^3*x34^4*a3^7*a2^2*a1^2 - 1440*a6^2*a5*x34^4*a3^7*a2^2*a1^2 - 1440*a6*a5^2*x34^4*a3^7*a2^2*a1^2 - 160*a5^3*x34^4*a3^7*a2^2*a1^2 + 144*a6^2*x34^5*a3^7*a2^2*a1^2 + 144*a5^2*x34^5*a3^7*a2^2*a1^2 - 96*a6^6*a3^8*a2^2*a1^2 + 336*a6^5*a5*a3^8*a2^2*a1^2 - 360*a6^4*a5^2*a3^8*a2^2*a1^2 + 1360*a6^3*a5^3*a3^8*a2^2*a1^2 - 360*a6^2*a5^4*a3^8*a2^2*a1^2 + 336*a6*a5^5*a3^8*a2^2*a1^2 - 96*a5^6*a3^8*a2^2*a1^2 + 1008*a6^5*x34*a3^8*a2^2*a1^2 + 1512*a6^4*a5*x34*a3^8*a2^2*a1^2 - 5400*a6^3*a5^2*x34*a3^8*a2^2*a1^2 - 5400*a6^2*a5^3*x34*a3^8*a2^2*a1^2 + 1512*a6*a5^4*x34*a3^8*a2^2*a1^2 + 1008*a5^5*x34*a3^8*a2^2*a1^2 - 1488*a6^4*x34^2*a3^8*a2^2*a1^2 - 1560*a6^3*a5*x34^2*a3^8*a2^2*a1^2 + 15120*a6^2*a5^2*x34^2*a3^8*a2^2*a1^2 - 1560*a6*a5^3*x34^2*a3^8*a2^2*a1^2 - 1488*a5^4*x34^2*a3^8*a2^2*a1^2 - 240*a6^3*x34^3*a3^8*a2^2*a1^2 - 2160*a6^2*a5*x34^3*a3^8*a2^2*a1^2 - 2160*a6*a5^2*x34^3*a3^8*a2^2*a1^2 - 240*a5^3*x34^3*a3^8*a2^2*a1^2 + 360*a6^2*x34^4*a3^8*a2^2*a1^2 + 360*a5^2*x34^4*a3^8*a2^2*a1^2 + 224*a6^5*a3^9*a2^2*a1^2 + 336*a6^4*a5*a3^9*a2^2*a1^2 - 1200*a6^3*a5^2*a3^9*a2^2*a1^2 - 1200*a6^2*a5^3*a3^9*a2^2*a1^2 + 336*a6*a5^4*a3^9*a2^2*a1^2 + 224*a5^5*a3^9*a2^2*a1^2 - 680*a6^4*x34*a3^9*a2^2*a1^2 - 720*a6^3*a5*x34*a3^9*a2^2*a1^2 + 7200*a6^2*a5^2*x34*a3^9*a2^2*a1^2 - 720*a6*a5^3*x34*a3^9*a2^2*a1^2 - 680*a5^4*x34*a3^9*a2^2*a1^2 - 200*a6^3*x34^2*a3^9*a2^2*a1^2 - 1800*a6^2*a5*x34^2*a3^9*a2^2*a1^2 - 1800*a6*a5^2*x34^2*a3^9*a2^2*a1^2 - 200*a5^3*x34^2*a3^9*a2^2*a1^2 + 480*a6^2*x34^3*a3^9*a2^2*a1^2 + 480*a5^2*x34^3*a3^9*a2^2*a1^2 - 136*a6^4*a3^10*a2^2*a1^2 - 144*a6^3*a5*a3^10*a2^2*a1^2 + 1440*a6^2*a5^2*a3^10*a2^2*a1^2 - 144*a6*a5^3*a3^10*a2^2*a1^2 - 136*a5^4*a3^10*a2^2*a1^2 - 88*a6^3*x34*a3^10*a2^2*a1^2 - 792*a6^2*a5*x34*a3^10*a2^2*a1^2 - 792*a6*a5^2*x34*a3^10*a2^2*a1^2 - 88*a5^3*x34*a3^10*a2^2*a1^2 + 360*a6^2*x34^2*a3^10*a2^2*a1^2 + 360*a5^2*x34^2*a3^10*a2^2*a1^2 - 16*a6^3*a3^11*a2^2*a1^2 - 144*a6^2*a5*a3^11*a2^2*a1^2 - 144*a6*a5^2*a3^11*a2^2*a1^2 - 16*a5^3*a3^11*a2^2*a1^2 + 144*a6^2*x34*a3^11*a2^2*a1^2 + 144*a5^2*x34*a3^11*a2^2*a1^2 + 24*a6^2*a3^12*a2^2*a1^2 + 24*a5^2*a3^12*a2^2*a1^2 - 8*a6^6*a5^6*x34*a2^3*a1^2 - 8*a6^6*a5^5*x34^2*a2^3*a1^2 - 8*a6^5*a5^6*x34^2*a2^3*a1^2 + 112*a6^6*a5^4*x34^3*a2^3*a1^2 - 80*a6^5*a5^5*x34^3*a2^3*a1^2 + 112*a6^4*a5^6*x34^3*a2^3*a1^2 + 112*a6^6*a5^3*x34^4*a2^3*a1^2 - 120*a6^5*a5^4*x34^4*a2^3*a1^2 - 120*a6^4*a5^5*x34^4*a2^3*a1^2 + 112*a6^3*a5^6*x34^4*a2^3*a1^2 - 8*a6^6*a5^2*x34^5*a2^3*a1^2 - 80*a6^5*a5^3*x34^5*a2^3*a1^2 - 120*a6^4*a5^4*x34^5*a2^3*a1^2 - 80*a6^3*a5^5*x34^5*a2^3*a1^2 - 8*a6^2*a5^6*x34^5*a2^3*a1^2 - 8*a6^6*a5*x34^6*a2^3*a1^2 - 8*a6^5*a5^2*x34^6*a2^3*a1^2 + 112*a6^4*a5^3*x34^6*a2^3*a1^2 + 112*a6^3*a5^4*x34^6*a2^3*a1^2 - 8*a6^2*a5^5*x34^6*a2^3*a1^2 - 8*a6*a5^6*x34^6*a2^3*a1^2 - 16*a6^6*a5^6*a3*a2^3*a1^2 + 32*a6^6*a5^5*x34*a3*a2^3*a1^2 + 32*a6^5*a5^6*x34*a3*a2^3*a1^2 + 216*a6^6*a5^4*x34^2*a3*a2^3*a1^2 - 144*a6^5*a5^5*x34^2*a3*a2^3*a1^2 + 216*a6^4*a5^6*x34^2*a3*a2^3*a1^2 + 688*a6^6*a5^3*x34^3*a3*a2^3*a1^2 - 512*a6^5*a5^4*x34^3*a3*a2^3*a1^2 - 512*a6^4*a5^5*x34^3*a3*a2^3*a1^2 + 688*a6^3*a5^6*x34^3*a3*a2^3*a1^2 - 160*a6^6*a5^2*x34^4*a3*a2^3*a1^2 - 432*a6^5*a5^3*x34^4*a3*a2^3*a1^2 - 960*a6^4*a5^4*x34^4*a3*a2^3*a1^2 - 432*a6^3*a5^5*x34^4*a3*a2^3*a1^2 - 160*a6^2*a5^6*x34^4*a3*a2^3*a1^2 + 48*a6^5*a5^2*x34^5*a3*a2^3*a1^2 + 640*a6^4*a5^3*x34^5*a3*a2^3*a1^2 + 640*a6^3*a5^4*x34^5*a3*a2^3*a1^2 + 48*a6^2*a5^5*x34^5*a3*a2^3*a1^2 - 8*a6^6*x34^6*a3*a2^3*a1^2 + 48*a6^5*a5*x34^6*a3*a2^3*a1^2 - 120*a6^4*a5^2*x34^6*a3*a2^3*a1^2 + 240*a6^3*a5^3*x34^6*a3*a2^3*a1^2 - 120*a6^2*a5^4*x34^6*a3*a2^3*a1^2 + 48*a6*a5^5*x34^6*a3*a2^3*a1^2 - 8*a5^6*x34^6*a3*a2^3*a1^2 + 32*a6^6*a5^5*a3^2*a2^3*a1^2 + 32*a6^5*a5^6*a3^2*a2^3*a1^2 - 24*a6^6*a5^4*x34*a3^2*a2^3*a1^2 + 48*a6^5*a5^5*x34*a3^2*a2^3*a1^2 - 24*a6^4*a5^6*x34*a3^2*a2^3*a1^2 + 1152*a6^6*a5^3*x34^2*a3^2*a2^3*a1^2 - 1176*a6^5*a5^4*x34^2*a3^2*a2^3*a1^2 - 1176*a6^4*a5^5*x34^2*a3^2*a2^3*a1^2 + 1152*a6^3*a5^6*x34^2*a3^2*a2^3*a1^2 - 800*a6^6*a5^2*x34^3*a3^2*a2^3*a1^2 - 448*a6^5*a5^3*x34^3*a3^2*a2^3*a1^2 - 1760*a6^4*a5^4*x34^3*a3^2*a2^3*a1^2 - 448*a6^3*a5^5*x34^3*a3^2*a2^3*a1^2 - 800*a6^2*a5^6*x34^3*a3^2*a2^3*a1^2 + 2400*a6^4*a5^3*x34^4*a3^2*a2^3*a1^2 + 2400*a6^3*a5^4*x34^4*a3^2*a2^3*a1^2 - 56*a6^6*x34^5*a3^2*a2^3*a1^2 + 384*a6^5*a5*x34^5*a3^2*a2^3*a1^2 - 1080*a6^4*a5^2*x34^5*a3^2*a2^3*a1^2 + 1920*a6^3*a5^3*x34^5*a3^2*a2^3*a1^2 - 1080*a6^2*a5^4*x34^5*a3^2*a2^3*a1^2 + 384*a6*a5^5*x34^5*a3^2*a2^3*a1^2 - 56*a5^6*x34^5*a3^2*a2^3*a1^2 - 8*a6^5*x34^6*a3^2*a2^3*a1^2 - 120*a6^4*a5*x34^6*a3^2*a2^3*a1^2 - 240*a6^3*a5^2*x34^6*a3^2*a2^3*a1^2 - 240*a6^2*a5^3*x34^6*a3^2*a2^3*a1^2 - 120*a6*a5^4*x34^6*a3^2*a2^3*a1^2 - 8*a5^5*x34^6*a3^2*a2^3*a1^2 - 16*a6^6*a5^4*a3^3*a2^3*a1^2 + 32*a6^5*a5^5*a3^3*a2^3*a1^2 - 16*a6^4*a5^6*a3^3*a2^3*a1^2 + 928*a6^6*a5^3*x34*a3^3*a2^3*a1^2 - 1328*a6^5*a5^4*x34*a3^3*a2^3*a1^2 - 1328*a6^4*a5^5*x34*a3^3*a2^3*a1^2 + 928*a6^3*a5^6*x34*a3^3*a2^3*a1^2 - 1760*a6^6*a5^2*x34^2*a3^3*a2^3*a1^2 + 928*a6^5*a5^3*x34^2*a3^3*a2^3*a1^2 + 160*a6^4*a5^4*x34^2*a3^3*a2^3*a1^2 + 928*a6^3*a5^5*x34^2*a3^3*a2^3*a1^2 - 1760*a6^2*a5^6*x34^2*a3^3*a2^3*a1^2 + 80*a6^6*a5*x34^3*a3^3*a2^3*a1^2 - 160*a6^5*a5^2*x34^3*a3^3*a2^3*a1^2 + 3280*a6^4*a5^3*x34^3*a3^3*a2^3*a1^2 + 3280*a6^3*a5^4*x34^3*a3^3*a2^3*a1^2 - 160*a6^2*a5^5*x34^3*a3^3*a2^3*a1^2 + 80*a6*a5^6*x34^3*a3^3*a2^3*a1^2 - 48*a6^6*x34^4*a3^3*a2^3*a1^2 + 1168*a6^5*a5*x34^4*a3^3*a2^3*a1^2 - 2720*a6^4*a5^2*x34^4*a3^3*a2^3*a1^2 + 3840*a6^3*a5^3*x34^4*a3^3*a2^3*a1^2 - 2720*a6^2*a5^4*x34^4*a3^3*a2^3*a1^2 + 1168*a6*a5^5*x34^4*a3^3*a2^3*a1^2 - 48*a5^6*x34^4*a3^3*a2^3*a1^2 - 128*a6^5*x34^5*a3^3*a2^3*a1^2 - 752*a6^4*a5*x34^5*a3^3*a2^3*a1^2 - 960*a6^3*a5^2*x34^5*a3^3*a2^3*a1^2 - 960*a6^2*a5^3*x34^5*a3^3*a2^3*a1^2 - 752*a6*a5^4*x34^5*a3^3*a2^3*a1^2 - 128*a5^5*x34^5*a3^3*a2^3*a1^2 + 112*a6^4*x34^6*a3^3*a2^3*a1^2 + 240*a6^3*a5*x34^6*a3^3*a2^3*a1^2 - 240*a6^2*a5^2*x34^6*a3^3*a2^3*a1^2 + 240*a6*a5^3*x34^6*a3^3*a2^3*a1^2 + 112*a5^4*x34^6*a3^3*a2^3*a1^2 + 464*a6^6*a5^3*a3^4*a2^3*a1^2 - 664*a6^5*a5^4*a3^4*a2^3*a1^2 - 664*a6^4*a5^5*a3^4*a2^3*a1^2 + 464*a6^3*a5^6*a3^4*a2^3*a1^2 - 1840*a6^6*a5^2*x34*a3^4*a2^3*a1^2 + 1840*a6^5*a5^3*x34*a3^4*a2^3*a1^2 + 2000*a6^4*a5^4*x34*a3^4*a2^3*a1^2 + 1840*a6^3*a5^5*x34*a3^4*a2^3*a1^2 - 1840*a6^2*a5^6*x34*a3^4*a2^3*a1^2 + 240*a6^6*a5*x34^2*a3^4*a2^3*a1^2 - 240*a6^5*a5^2*x34^2*a3^4*a2^3*a1^2 + 1040*a6^4*a5^3*x34^2*a3^4*a2^3*a1^2 + 1040*a6^3*a5^4*x34^2*a3^4*a2^3*a1^2 - 240*a6^2*a5^5*x34^2*a3^4*a2^3*a1^2 + 240*a6*a5^6*x34^2*a3^4*a2^3*a1^2 + 320*a6^6*x34^3*a3^4*a2^3*a1^2 + 1760*a6^5*a5*x34^3*a3^4*a2^3*a1^2 - 1600*a6^4*a5^2*x34^3*a3^4*a2^3*a1^2 - 1200*a6^3*a5^3*x34^3*a3^4*a2^3*a1^2 - 1600*a6^2*a5^4*x34^3*a3^4*a2^3*a1^2 + 1760*a6*a5^5*x34^3*a3^4*a2^3*a1^2 + 320*a5^6*x34^3*a3^4*a2^3*a1^2 - 640*a6^5*x34^4*a3^4*a2^3*a1^2 - 2320*a6^4*a5*x34^4*a3^4*a2^3*a1^2 - 320*a6^3*a5^2*x34^4*a3^4*a2^3*a1^2 - 320*a6^2*a5^3*x34^4*a3^4*a2^3*a1^2 - 2320*a6*a5^4*x34^4*a3^4*a2^3*a1^2 - 640*a5^5*x34^4*a3^4*a2^3*a1^2 + 552*a6^4*x34^5*a3^4*a2^3*a1^2 + 1408*a6^3*a5*x34^5*a3^4*a2^3*a1^2 - 1800*a6^2*a5^2*x34^5*a3^4*a2^3*a1^2 + 1408*a6*a5^3*x34^5*a3^4*a2^3*a1^2 + 552*a5^4*x34^5*a3^4*a2^3*a1^2 + 112*a6^3*x34^6*a3^4*a2^3*a1^2 - 120*a6^2*a5*x34^6*a3^4*a2^3*a1^2 - 120*a6*a5^2*x34^6*a3^4*a2^3*a1^2 + 112*a5^3*x34^6*a3^4*a2^3*a1^2 - 736*a6^6*a5^2*a3^5*a2^3*a1^2 + 736*a6^5*a5^3*a3^5*a2^3*a1^2 + 800*a6^4*a5^4*a3^5*a2^3*a1^2 + 736*a6^3*a5^5*a3^5*a2^3*a1^2 - 736*a6^2*a5^6*a3^5*a2^3*a1^2 + 240*a6^6*a5*x34*a3^5*a2^3*a1^2 - 192*a6^5*a5^2*x34*a3^5*a2^3*a1^2 - 720*a6^4*a5^3*x34*a3^5*a2^3*a1^2 - 720*a6^3*a5^4*x34*a3^5*a2^3*a1^2 - 192*a6^2*a5^5*x34*a3^5*a2^3*a1^2 + 240*a6*a5^6*x34*a3^5*a2^3*a1^2 + 800*a6^6*x34^2*a3^5*a2^3*a1^2 + 1488*a6^5*a5*x34^2*a3^5*a2^3*a1^2 + 2160*a6^4*a5^2*x34^2*a3^5*a2^3*a1^2 - 10560*a6^3*a5^3*x34^2*a3^5*a2^3*a1^2 + 2160*a6^2*a5^4*x34^2*a3^5*a2^3*a1^2 + 1488*a6*a5^5*x34^2*a3^5*a2^3*a1^2 + 800*a5^6*x34^2*a3^5*a2^3*a1^2 - 1520*a6^5*x34^3*a3^5*a2^3*a1^2 - 4192*a6^4*a5*x34^3*a3^5*a2^3*a1^2 + 4000*a6^3*a5^2*x34^3*a3^5*a2^3*a1^2 + 4000*a6^2*a5^3*x34^3*a3^5*a2^3*a1^2 - 4192*a6*a5^4*x34^3*a3^5*a2^3*a1^2 - 1520*a5^5*x34^3*a3^5*a2^3*a1^2 + 960*a6^4*x34^4*a3^5*a2^3*a1^2 + 3408*a6^3*a5*x34^4*a3^5*a2^3*a1^2 - 5760*a6^2*a5^2*x34^4*a3^5*a2^3*a1^2 + 3408*a6*a5^3*x34^4*a3^5*a2^3*a1^2 + 960*a5^4*x34^4*a3^5*a2^3*a1^2 + 592*a6^3*x34^5*a3^5*a2^3*a1^2 - 624*a6^2*a5*x34^5*a3^5*a2^3*a1^2 - 624*a6*a5^2*x34^5*a3^5*a2^3*a1^2 + 592*a5^3*x34^5*a3^5*a2^3*a1^2 - 8*a6^2*x34^6*a3^5*a2^3*a1^2 + 48*a6*a5*x34^6*a3^5*a2^3*a1^2 - 8*a5^2*x34^6*a3^5*a2^3*a1^2 + 80*a6^6*a5*a3^6*a2^3*a1^2 - 64*a6^5*a5^2*a3^6*a2^3*a1^2 - 240*a6^4*a5^3*a3^6*a2^3*a1^2 - 240*a6^3*a5^4*a3^6*a2^3*a1^2 - 64*a6^2*a5^5*a3^6*a2^3*a1^2 + 80*a6*a5^6*a3^6*a2^3*a1^2 + 672*a6^6*x34*a3^6*a2^3*a1^2 + 784*a6^5*a5*x34*a3^6*a2^3*a1^2 + 2800*a6^4*a5^2*x34*a3^6*a2^3*a1^2 - 10080*a6^3*a5^3*x34*a3^6*a2^3*a1^2 + 2800*a6^2*a5^4*x34*a3^6*a2^3*a1^2 + 784*a6*a5^5*x34*a3^6*a2^3*a1^2 + 672*a5^6*x34*a3^6*a2^3*a1^2 - 1888*a6^5*x34^2*a3^6*a2^3*a1^2 - 4496*a6^4*a5*x34^2*a3^6*a2^3*a1^2 + 7680*a6^3*a5^2*x34^2*a3^6*a2^3*a1^2 + 7680*a6^2*a5^3*x34^2*a3^6*a2^3*a1^2 - 4496*a6*a5^4*x34^2*a3^6*a2^3*a1^2 - 1888*a5^5*x34^2*a3^6*a2^3*a1^2 + 672*a6^4*x34^3*a3^6*a2^3*a1^2 + 4592*a6^3*a5*x34^3*a3^6*a2^3*a1^2 - 10080*a6^2*a5^2*x34^3*a3^6*a2^3*a1^2 + 4592*a6*a5^3*x34^3*a3^6*a2^3*a1^2 + 672*a5^4*x34^3*a3^6*a2^3*a1^2 + 1392*a6^3*x34^4*a3^6*a2^3*a1^2 - 1440*a6^2*a5*x34^4*a3^6*a2^3*a1^2 - 1440*a6*a5^2*x34^4*a3^6*a2^3*a1^2 + 1392*a5^3*x34^4*a3^6*a2^3*a1^2 - 56*a6^2*x34^5*a3^6*a2^3*a1^2 + 336*a6*a5*x34^5*a3^6*a2^3*a1^2 - 56*a5^2*x34^5*a3^6*a2^3*a1^2 - 8*a6*x34^6*a3^6*a2^3*a1^2 - 8*a5*x34^6*a3^6*a2^3*a1^2 + 192*a6^6*a3^7*a2^3*a1^2 + 224*a6^5*a5*a3^7*a2^3*a1^2 + 800*a6^4*a5^2*a3^7*a2^3*a1^2 - 2880*a6^3*a5^3*a3^7*a2^3*a1^2 + 800*a6^2*a5^4*a3^7*a2^3*a1^2 + 224*a6*a5^5*a3^7*a2^3*a1^2 + 192*a5^6*a3^7*a2^3*a1^2 - 1184*a6^5*x34*a3^7*a2^3*a1^2 - 2656*a6^4*a5*x34*a3^7*a2^3*a1^2 + 5440*a6^3*a5^2*x34*a3^7*a2^3*a1^2 + 5440*a6^2*a5^3*x34*a3^7*a2^3*a1^2 - 2656*a6*a5^4*x34*a3^7*a2^3*a1^2 - 1184*a5^5*x34*a3^7*a2^3*a1^2 + 96*a6^4*x34^2*a3^7*a2^3*a1^2 + 3808*a6^3*a5*x34^2*a3^7*a2^3*a1^2 - 10080*a6^2*a5^2*x34^2*a3^7*a2^3*a1^2 + 3808*a6*a5^3*x34^2*a3^7*a2^3*a1^2 + 96*a5^4*x34^2*a3^7*a2^3*a1^2 + 1888*a6^3*x34^3*a3^7*a2^3*a1^2 - 1920*a6^2*a5*x34^3*a3^7*a2^3*a1^2 - 1920*a6*a5^2*x34^3*a3^7*a2^3*a1^2 + 1888*a5^3*x34^3*a3^7*a2^3*a1^2 - 160*a6^2*x34^4*a3^7*a2^3*a1^2 + 960*a6*a5*x34^4*a3^7*a2^3*a1^2 - 160*a5^2*x34^4*a3^7*a2^3*a1^2 - 48*a6*x34^5*a3^7*a2^3*a1^2 - 48*a5*x34^5*a3^7*a2^3*a1^2 - 296*a6^5*a3^8*a2^3*a1^2 - 664*a6^4*a5*a3^8*a2^3*a1^2 + 1360*a6^3*a5^2*a3^8*a2^3*a1^2 + 1360*a6^2*a5^3*a3^8*a2^3*a1^2 - 664*a6*a5^4*a3^8*a2^3*a1^2 - 296*a5^5*a3^8*a2^3*a1^2 - 72*a6^4*x34*a3^8*a2^3*a1^2 + 1872*a6^3*a5*x34*a3^8*a2^3*a1^2 - 5400*a6^2*a5^2*x34*a3^8*a2^3*a1^2 + 1872*a6*a5^3*x34*a3^8*a2^3*a1^2 - 72*a5^4*x34*a3^8*a2^3*a1^2 + 1552*a6^3*x34^2*a3^8*a2^3*a1^2 - 1560*a6^2*a5*x34^2*a3^8*a2^3*a1^2 - 1560*a6*a5^2*x34^2*a3^8*a2^3*a1^2 + 1552*a5^3*x34^2*a3^8*a2^3*a1^2 - 240*a6^2*x34^3*a3^8*a2^3*a1^2 + 1440*a6*a5*x34^3*a3^8*a2^3*a1^2 - 240*a5^2*x34^3*a3^8*a2^3*a1^2 - 120*a6*x34^4*a3^8*a2^3*a1^2 - 120*a5*x34^4*a3^8*a2^3*a1^2 - 16*a6^4*a3^9*a2^3*a1^2 + 416*a6^3*a5*a3^9*a2^3*a1^2 - 1200*a6^2*a5^2*a3^9*a2^3*a1^2 + 416*a6*a5^3*a3^9*a2^3*a1^2 - 16*a5^4*a3^9*a2^3*a1^2 + 720*a6^3*x34*a3^9*a2^3*a1^2 - 720*a6^2*a5*x34*a3^9*a2^3*a1^2 - 720*a6*a5^2*x34*a3^9*a2^3*a1^2 + 720*a5^3*x34*a3^9*a2^3*a1^2 - 200*a6^2*x34^2*a3^9*a2^3*a1^2 + 1200*a6*a5*x34^2*a3^9*a2^3*a1^2 - 200*a5^2*x34^2*a3^9*a2^3*a1^2 - 160*a6*x34^3*a3^9*a2^3*a1^2 - 160*a5*x34^3*a3^9*a2^3*a1^2 + 144*a6^3*a3^10*a2^3*a1^2 - 144*a6^2*a5*a3^10*a2^3*a1^2 - 144*a6*a5^2*a3^10*a2^3*a1^2 + 144*a5^3*a3^10*a2^3*a1^2 - 88*a6^2*x34*a3^10*a2^3*a1^2 + 528*a6*a5*x34*a3^10*a2^3*a1^2 - 88*a5^2*x34*a3^10*a2^3*a1^2 - 120*a6*x34^2*a3^10*a2^3*a1^2 - 120*a5*x34^2*a3^10*a2^3*a1^2 - 16*a6^2*a3^11*a2^3*a1^2 + 96*a6*a5*a3^11*a2^3*a1^2 - 16*a5^2*a3^11*a2^3*a1^2 - 48*a6*x34*a3^11*a2^3*a1^2 - 48*a5*x34*a3^11*a2^3*a1^2 - 8*a6*a3^12*a2^3*a1^2 - 8*a5*a3^12*a2^3*a1^2 - 8*a6^6*a5^6*a2^4*a1^2 + 16*a6^6*a5^5*x34*a2^4*a1^2 + 16*a6^5*a5^6*x34*a2^4*a1^2 - 128*a6^6*a5^4*x34^2*a2^4*a1^2 + 120*a6^5*a5^5*x34^2*a2^4*a1^2 - 128*a6^4*a5^6*x34^2*a2^4*a1^2 + 112*a6^6*a5^3*x34^3*a2^4*a1^2 - 120*a6^5*a5^4*x34^3*a2^4*a1^2 - 120*a6^4*a5^5*x34^3*a2^4*a1^2 + 112*a6^3*a5^6*x34^3*a2^4*a1^2 - 128*a6^6*a5^2*x34^4*a2^4*a1^2 - 120*a6^5*a5^3*x34^4*a2^4*a1^2 + 720*a6^4*a5^4*x34^4*a2^4*a1^2 - 120*a6^3*a5^5*x34^4*a2^4*a1^2 - 128*a6^2*a5^6*x34^4*a2^4*a1^2 + 16*a6^6*a5*x34^5*a2^4*a1^2 + 120*a6^5*a5^2*x34^5*a2^4*a1^2 - 120*a6^4*a5^3*x34^5*a2^4*a1^2 - 120*a6^3*a5^4*x34^5*a2^4*a1^2 + 120*a6^2*a5^5*x34^5*a2^4*a1^2 + 16*a6*a5^6*x34^5*a2^4*a1^2 - 8*a6^6*x34^6*a2^4*a1^2 + 16*a6^5*a5*x34^6*a2^4*a1^2 - 128*a6^4*a5^2*x34^6*a2^4*a1^2 + 112*a6^3*a5^3*x34^6*a2^4*a1^2 - 128*a6^2*a5^4*x34^6*a2^4*a1^2 + 16*a6*a5^5*x34^6*a2^4*a1^2 - 8*a5^6*x34^6*a2^4*a1^2 + 32*a6^6*a5^5*a3*a2^4*a1^2 + 32*a6^5*a5^6*a3*a2^4*a1^2 - 136*a6^6*a5^4*x34*a3*a2^4*a1^2 + 24*a6^5*a5^5*x34*a3*a2^4*a1^2 - 136*a6^4*a5^6*x34*a3*a2^4*a1^2 + 216*a6^6*a5^3*x34^2*a3*a2^4*a1^2 - 72*a6^5*a5^4*x34^2*a3*a2^4*a1^2 - 72*a6^4*a5^5*x34^2*a3*a2^4*a1^2 + 216*a6^3*a5^6*x34^2*a3*a2^4*a1^2 - 632*a6^6*a5^2*x34^3*a3*a2^4*a1^2 - 512*a6^5*a5^3*x34^3*a3*a2^4*a1^2 + 2520*a6^4*a5^4*x34^3*a3*a2^4*a1^2 - 512*a6^3*a5^5*x34^3*a3*a2^4*a1^2 - 632*a6^2*a5^6*x34^3*a3*a2^4*a1^2 + 200*a6^6*a5*x34^4*a3*a2^4*a1^2 + 888*a6^5*a5^2*x34^4*a3*a2^4*a1^2 - 960*a6^4*a5^3*x34^4*a3*a2^4*a1^2 - 960*a6^3*a5^4*x34^4*a3*a2^4*a1^2 + 888*a6^2*a5^5*x34^4*a3*a2^4*a1^2 + 200*a6*a5^6*x34^4*a3*a2^4*a1^2 - 32*a6^6*x34^5*a3*a2^4*a1^2 - 120*a6^5*a5*x34^5*a3*a2^4*a1^2 - 480*a6^4*a5^2*x34^5*a3*a2^4*a1^2 + 640*a6^3*a5^3*x34^5*a3*a2^4*a1^2 - 480*a6^2*a5^4*x34^5*a3*a2^4*a1^2 - 120*a6*a5^5*x34^5*a3*a2^4*a1^2 - 32*a5^6*x34^5*a3*a2^4*a1^2 + 16*a6^5*x34^6*a3*a2^4*a1^2 + 120*a6^4*a5*x34^6*a3*a2^4*a1^2 - 120*a6^3*a5^2*x34^6*a3*a2^4*a1^2 - 120*a6^2*a5^3*x34^6*a3*a2^4*a1^2 + 120*a6*a5^4*x34^6*a3*a2^4*a1^2 + 16*a5^5*x34^6*a3*a2^4*a1^2 - 136*a6^6*a5^4*a3^2*a2^4*a1^2 + 24*a6^5*a5^5*a3^2*a2^4*a1^2 - 136*a6^4*a5^6*a3^2*a2^4*a1^2 - 24*a6^6*a5^3*x34*a3^2*a2^4*a1^2 + 504*a6^5*a5^4*x34*a3^2*a2^4*a1^2 + 504*a6^4*a5^5*x34*a3^2*a2^4*a1^2 - 24*a6^3*a5^6*x34*a3^2*a2^4*a1^2 - 408*a6^6*a5^2*x34^2*a3^2*a2^4*a1^2 - 1176*a6^5*a5^3*x34^2*a3^2*a2^4*a1^2 + 2160*a6^4*a5^4*x34^2*a3^2*a2^4*a1^2 - 1176*a6^3*a5^5*x34^2*a3^2*a2^4*a1^2 - 408*a6^2*a5^6*x34^2*a3^2*a2^4*a1^2 + 520*a6^6*a5*x34^3*a3^2*a2^4*a1^2 + 1992*a6^5*a5^2*x34^3*a3^2*a2^4*a1^2 - 1760*a6^4*a5^3*x34^3*a3^2*a2^4*a1^2 - 1760*a6^3*a5^4*x34^3*a3^2*a2^4*a1^2 + 1992*a6^2*a5^5*x34^3*a3^2*a2^4*a1^2 + 520*a6*a5^6*x34^3*a3^2*a2^4*a1^2 - 168*a6^6*x34^4*a3^2*a2^4*a1^2 - 552*a6^5*a5*x34^4*a3^2*a2^4*a1^2 - 1560*a6^4*a5^2*x34^4*a3^2*a2^4*a1^2 + 2400*a6^3*a5^3*x34^4*a3^2*a2^4*a1^2 - 1560*a6^2*a5^4*x34^4*a3^2*a2^4*a1^2 - 552*a6*a5^5*x34^4*a3^2*a2^4*a1^2 - 168*a5^6*x34^4*a3^2*a2^4*a1^2 + 216*a6^5*x34^5*a3^2*a2^4*a1^2 + 1008*a6^4*a5*x34^5*a3^2*a2^4*a1^2 - 1080*a6^3*a5^2*x34^5*a3^2*a2^4*a1^2 - 1080*a6^2*a5^3*x34^5*a3^2*a2^4*a1^2 + 1008*a6*a5^4*x34^5*a3^2*a2^4*a1^2 + 216*a5^5*x34^5*a3^2*a2^4*a1^2 - 128*a6^4*x34^6*a3^2*a2^4*a1^2 - 120*a6^3*a5*x34^6*a3^2*a2^4*a1^2 + 720*a6^2*a5^2*x34^6*a3^2*a2^4*a1^2 - 120*a6*a5^3*x34^6*a3^2*a2^4*a1^2 - 128*a5^4*x34^6*a3^2*a2^4*a1^2 - 16*a6^6*a5^3*a3^3*a2^4*a1^2 + 336*a6^5*a5^4*a3^3*a2^4*a1^2 + 336*a6^4*a5^5*a3^3*a2^4*a1^2 - 16*a6^3*a5^6*a3^3*a2^4*a1^2 + 448*a6^6*a5^2*x34*a3^3*a2^4*a1^2 - 1328*a6^5*a5^3*x34*a3^3*a2^4*a1^2 - 720*a6^4*a5^4*x34*a3^3*a2^4*a1^2 - 1328*a6^3*a5^5*x34*a3^3*a2^4*a1^2 + 448*a6^2*a5^6*x34*a3^3*a2^4*a1^2 + 400*a6^6*a5*x34^2*a3^3*a2^4*a1^2 + 1488*a6^5*a5^2*x34^2*a3^3*a2^4*a1^2 + 160*a6^4*a5^3*x34^2*a3^3*a2^4*a1^2 + 160*a6^3*a5^4*x34^2*a3^3*a2^4*a1^2 + 1488*a6^2*a5^5*x34^2*a3^3*a2^4*a1^2 + 400*a6*a5^6*x34^2*a3^3*a2^4*a1^2 - 400*a6^6*x34^3*a3^3*a2^4*a1^2 - 720*a6^5*a5*x34^3*a3^3*a2^4*a1^2 - 3120*a6^4*a5^2*x34^3*a3^3*a2^4*a1^2 + 3280*a6^3*a5^3*x34^3*a3^3*a2^4*a1^2 - 3120*a6^2*a5^4*x34^3*a3^3*a2^4*a1^2 - 720*a6*a5^5*x34^3*a3^3*a2^4*a1^2 - 400*a5^6*x34^3*a3^3*a2^4*a1^2 + 720*a6^5*x34^4*a3^3*a2^4*a1^2 + 2880*a6^4*a5*x34^4*a3^3*a2^4*a1^2 - 2720*a6^3*a5^2*x34^4*a3^3*a2^4*a1^2 - 2720*a6^2*a5^3*x34^4*a3^3*a2^4*a1^2 + 2880*a6*a5^4*x34^4*a3^3*a2^4*a1^2 + 720*a5^5*x34^4*a3^3*a2^4*a1^2 - 888*a6^4*x34^5*a3^3*a2^4*a1^2 - 752*a6^3*a5*x34^5*a3^3*a2^4*a1^2 + 3960*a6^2*a5^2*x34^5*a3^3*a2^4*a1^2 - 752*a6*a5^3*x34^5*a3^3*a2^4*a1^2 - 888*a5^4*x34^5*a3^3*a2^4*a1^2 + 112*a6^3*x34^6*a3^3*a2^4*a1^2 - 120*a6^2*a5*x34^6*a3^3*a2^4*a1^2 - 120*a6*a5^2*x34^6*a3^3*a2^4*a1^2 + 112*a5^3*x34^6*a3^3*a2^4*a1^2 + 224*a6^6*a5^2*a3^4*a2^4*a1^2 - 664*a6^5*a5^3*a3^4*a2^4*a1^2 - 360*a6^4*a5^4*a3^4*a2^4*a1^2 - 664*a6^3*a5^5*a3^4*a2^4*a1^2 + 224*a6^2*a5^6*a3^4*a2^4*a1^2 + 80*a6^6*a5*x34*a3^4*a2^4*a1^2 + 240*a6^5*a5^2*x34*a3^4*a2^4*a1^2 + 2000*a6^4*a5^3*x34*a3^4*a2^4*a1^2 + 2000*a6^3*a5^4*x34*a3^4*a2^4*a1^2 + 240*a6^2*a5^5*x34*a3^4*a2^4*a1^2 + 80*a6*a5^6*x34*a3^4*a2^4*a1^2 - 520*a6^6*x34^2*a3^4*a2^4*a1^2 - 3960*a6^4*a5^2*x34^2*a3^4*a2^4*a1^2 + 1040*a6^3*a5^3*x34^2*a3^4*a2^4*a1^2 - 3960*a6^2*a5^4*x34^2*a3^4*a2^4*a1^2 - 520*a5^6*x34^2*a3^4*a2^4*a1^2 + 920*a6^5*x34^3*a3^4*a2^4*a1^2 + 3480*a6^4*a5*x34^3*a3^4*a2^4*a1^2 - 1600*a6^3*a5^2*x34^3*a3^4*a2^4*a1^2 - 1600*a6^2*a5^3*x34^3*a3^4*a2^4*a1^2 + 3480*a6*a5^4*x34^3*a3^4*a2^4*a1^2 + 920*a5^5*x34^3*a3^4*a2^4*a1^2 - 1800*a6^4*x34^4*a3^4*a2^4*a1^2 - 2320*a6^3*a5*x34^4*a3^4*a2^4*a1^2 + 7920*a6^2*a5^2*x34^4*a3^4*a2^4*a1^2 - 2320*a6*a5^3*x34^4*a3^4*a2^4*a1^2 - 1800*a5^4*x34^4*a3^4*a2^4*a1^2 + 552*a6^3*x34^5*a3^4*a2^4*a1^2 - 432*a6^2*a5*x34^5*a3^4*a2^4*a1^2 - 432*a6*a5^2*x34^5*a3^4*a2^4*a1^2 + 552*a5^3*x34^5*a3^4*a2^4*a1^2 - 128*a6^2*x34^6*a3^4*a2^4*a1^2 + 120*a6*a5*x34^6*a3^4*a2^4*a1^2 - 128*a5^2*x34^6*a3^4*a2^4*a1^2 + 32*a6^6*a5*a3^5*a2^4*a1^2 + 96*a6^5*a5^2*a3^5*a2^4*a1^2 + 800*a6^4*a5^3*a3^5*a2^4*a1^2 + 800*a6^3*a5^4*a3^5*a2^4*a1^2 + 96*a6^2*a5^5*a3^5*a2^4*a1^2 + 32*a6*a5^6*a3^5*a2^4*a1^2 - 384*a6^6*x34*a3^5*a2^4*a1^2 + 432*a6^5*a5*x34*a3^5*a2^4*a1^2 - 2880*a6^4*a5^2*x34*a3^5*a2^4*a1^2 - 720*a6^3*a5^3*x34*a3^5*a2^4*a1^2 - 2880*a6^2*a5^4*x34*a3^5*a2^4*a1^2 + 432*a6*a5^5*x34*a3^5*a2^4*a1^2 - 384*a5^6*x34*a3^5*a2^4*a1^2 + 480*a6^5*x34^2*a3^5*a2^4*a1^2 + 1728*a6^4*a5*x34^2*a3^5*a2^4*a1^2 + 2160*a6^3*a5^2*x34^2*a3^5*a2^4*a1^2 + 2160*a6^2*a5^3*x34^2*a3^5*a2^4*a1^2 + 1728*a6*a5^4*x34^2*a3^5*a2^4*a1^2 + 480*a5^5*x34^2*a3^5*a2^4*a1^2 - 1000*a6^4*x34^3*a3^5*a2^4*a1^2 - 4192*a6^3*a5*x34^3*a3^5*a2^4*a1^2 + 6120*a6^2*a5^2*x34^3*a3^5*a2^4*a1^2 - 4192*a6*a5^3*x34^3*a3^5*a2^4*a1^2 - 1000*a5^4*x34^3*a3^5*a2^4*a1^2 + 960*a6^3*x34^4*a3^5*a2^4*a1^2 - 72*a6^2*a5*x34^4*a3^5*a2^4*a1^2 - 72*a6*a5^2*x34^4*a3^5*a2^4*a1^2 + 960*a5^3*x34^4*a3^5*a2^4*a1^2 - 648*a6^2*x34^5*a3^5*a2^4*a1^2 + 504*a6*a5*x34^5*a3^5*a2^4*a1^2 - 648*a5^2*x34^5*a3^5*a2^4*a1^2 + 16*a6*x34^6*a3^5*a2^4*a1^2 + 16*a5*x34^6*a3^5*a2^4*a1^2 - 128*a6^6*a3^6*a2^4*a1^2 + 144*a6^5*a5*a3^6*a2^4*a1^2 - 960*a6^4*a5^2*a3^6*a2^4*a1^2 - 240*a6^3*a5^3*a3^6*a2^4*a1^2 - 960*a6^2*a5^4*a3^6*a2^4*a1^2 + 144*a6*a5^5*a3^6*a2^4*a1^2 - 128*a5^6*a3^6*a2^4*a1^2 + 112*a6^5*x34*a3^6*a2^4*a1^2 + 336*a6^4*a5*x34*a3^6*a2^4*a1^2 + 2800*a6^3*a5^2*x34*a3^6*a2^4*a1^2 + 2800*a6^2*a5^3*x34*a3^6*a2^4*a1^2 + 336*a6*a5^4*x34*a3^6*a2^4*a1^2 + 112*a5^5*x34*a3^6*a2^4*a1^2 + 712*a6^4*x34^2*a3^6*a2^4*a1^2 - 4496*a6^3*a5*x34^2*a3^6*a2^4*a1^2 + 360*a6^2*a5^2*x34^2*a3^6*a2^4*a1^2 - 4496*a6*a5^3*x34^2*a3^6*a2^4*a1^2 + 712*a5^4*x34^2*a3^6*a2^4*a1^2 + 672*a6^3*x34^3*a3^6*a2^4*a1^2 + 1512*a6^2*a5*x34^3*a3^6*a2^4*a1^2 + 1512*a6*a5^2*x34^3*a3^6*a2^4*a1^2 + 672*a5^3*x34^3*a3^6*a2^4*a1^2 - 1448*a6^2*x34^4*a3^6*a2^4*a1^2 + 840*a6*a5*x34^4*a3^6*a2^4*a1^2 - 1448*a5^2*x34^4*a3^6*a2^4*a1^2 + 112*a6*x34^5*a3^6*a2^4*a1^2 + 112*a5*x34^5*a3^6*a2^4*a1^2 - 8*x34^6*a3^6*a2^4*a1^2 + 32*a6^5*a3^7*a2^4*a1^2 + 96*a6^4*a5*a3^7*a2^4*a1^2 + 800*a6^3*a5^2*a3^7*a2^4*a1^2 + 800*a6^2*a5^3*a3^7*a2^4*a1^2 + 96*a6*a5^4*a3^7*a2^4*a1^2 + 32*a5^5*a3^7*a2^4*a1^2 + 896*a6^4*x34*a3^7*a2^4*a1^2 - 2656*a6^3*a5*x34*a3^7*a2^4*a1^2 - 1440*a6^2*a5^2*x34*a3^7*a2^4*a1^2 - 2656*a6*a5^3*x34*a3^7*a2^4*a1^2 + 896*a5^4*x34*a3^7*a2^4*a1^2 + 96*a6^3*x34^2*a3^7*a2^4*a1^2 + 2448*a6^2*a5*x34^2*a3^7*a2^4*a1^2 + 2448*a6*a5^2*x34^2*a3^7*a2^4*a1^2 + 96*a5^3*x34^2*a3^7*a2^4*a1^2 - 1872*a6^2*x34^3*a3^7*a2^4*a1^2 + 720*a6*a5*x34^3*a3^7*a2^4*a1^2 - 1872*a5^2*x34^3*a3^7*a2^4*a1^2 + 320*a6*x34^4*a3^7*a2^4*a1^2 + 320*a5*x34^4*a3^7*a2^4*a1^2 - 48*x34^5*a3^7*a2^4*a1^2 + 224*a6^4*a3^8*a2^4*a1^2 - 664*a6^3*a5*a3^8*a2^4*a1^2 - 360*a6^2*a5^2*a3^8*a2^4*a1^2 - 664*a6*a5^3*a3^8*a2^4*a1^2 + 224*a5^4*a3^8*a2^4*a1^2 - 72*a6^3*x34*a3^8*a2^4*a1^2 + 1512*a6^2*a5*x34*a3^8*a2^4*a1^2 + 1512*a6*a5^2*x34*a3^8*a2^4*a1^2 - 72*a5^3*x34*a3^8*a2^4*a1^2 - 1488*a6^2*x34^2*a3^8*a2^4*a1^2 + 360*a6*a5*x34^2*a3^8*a2^4*a1^2 - 1488*a5^2*x34^2*a3^8*a2^4*a1^2 + 480*a6*x34^3*a3^8*a2^4*a1^2 + 480*a5*x34^3*a3^8*a2^4*a1^2 - 120*x34^4*a3^8*a2^4*a1^2 - 16*a6^3*a3^9*a2^4*a1^2 + 336*a6^2*a5*a3^9*a2^4*a1^2 + 336*a6*a5^2*a3^9*a2^4*a1^2 - 16*a5^3*a3^9*a2^4*a1^2 - 680*a6^2*x34*a3^9*a2^4*a1^2 + 120*a6*a5*x34*a3^9*a2^4*a1^2 - 680*a5^2*x34*a3^9*a2^4*a1^2 + 400*a6*x34^2*a3^9*a2^4*a1^2 + 400*a5*x34^2*a3^9*a2^4*a1^2 - 160*x34^3*a3^9*a2^4*a1^2 - 136*a6^2*a3^10*a2^4*a1^2 + 24*a6*a5*a3^10*a2^4*a1^2 - 136*a5^2*a3^10*a2^4*a1^2 + 176*a6*x34*a3^10*a2^4*a1^2 + 176*a5*x34*a3^10*a2^4*a1^2 - 120*x34^2*a3^10*a2^4*a1^2 + 32*a6*a3^11*a2^4*a1^2 + 32*a5*a3^11*a2^4*a1^2 - 48*x34*a3^11*a2^4*a1^2 - 8*a3^12*a2^4*a1^2 + 8*a6^6*a5^5*a2^5*a1^2 + 8*a6^5*a5^6*a2^5*a1^2 + 16*a6^6*a5^4*x34*a2^5*a1^2 - 72*a6^5*a5^5*x34*a2^5*a1^2 + 16*a6^4*a5^6*x34*a2^5*a1^2 - 8*a6^6*a5^3*x34^2*a2^5*a1^2 + 120*a6^5*a5^4*x34^2*a2^5*a1^2 + 120*a6^4*a5^5*x34^2*a2^5*a1^2 - 8*a6^3*a5^6*x34^2*a2^5*a1^2 - 8*a6^6*a5^2*x34^3*a2^5*a1^2 - 80*a6^5*a5^3*x34^3*a2^5*a1^2 - 120*a6^4*a5^4*x34^3*a2^5*a1^2 - 80*a6^3*a5^5*x34^3*a2^5*a1^2 - 8*a6^2*a5^6*x34^3*a2^5*a1^2 + 16*a6^6*a5*x34^4*a2^5*a1^2 + 120*a6^5*a5^2*x34^4*a2^5*a1^2 - 120*a6^4*a5^3*x34^4*a2^5*a1^2 - 120*a6^3*a5^4*x34^4*a2^5*a1^2 + 120*a6^2*a5^5*x34^4*a2^5*a1^2 + 16*a6*a5^6*x34^4*a2^5*a1^2 + 8*a6^6*x34^5*a2^5*a1^2 - 72*a6^5*a5*x34^5*a2^5*a1^2 + 120*a6^4*a5^2*x34^5*a2^5*a1^2 - 80*a6^3*a5^3*x34^5*a2^5*a1^2 + 120*a6^2*a5^4*x34^5*a2^5*a1^2 - 72*a6*a5^5*x34^5*a2^5*a1^2 + 8*a5^6*x34^5*a2^5*a1^2 + 8*a6^5*x34^6*a2^5*a1^2 + 16*a6^4*a5*x34^6*a2^5*a1^2 - 8*a6^3*a5^2*x34^6*a2^5*a1^2 - 8*a6^2*a5^3*x34^6*a2^5*a1^2 + 16*a6*a5^4*x34^6*a2^5*a1^2 + 8*a5^5*x34^6*a2^5*a1^2 + 32*a6^6*a5^4*a3*a2^5*a1^2 - 144*a6^5*a5^5*a3*a2^5*a1^2 + 32*a6^4*a5^6*a3*a2^5*a1^2 + 32*a6^6*a5^3*x34*a3*a2^5*a1^2 + 24*a6^5*a5^4*x34*a3*a2^5*a1^2 + 24*a6^4*a5^5*x34*a3*a2^5*a1^2 + 32*a6^3*a5^6*x34*a3*a2^5*a1^2 - 96*a6^6*a5^2*x34^2*a3*a2^5*a1^2 - 144*a6^5*a5^3*x34^2*a3*a2^5*a1^2 - 72*a6^4*a5^4*x34^2*a3*a2^5*a1^2 - 144*a6^3*a5^5*x34^2*a3*a2^5*a1^2 - 96*a6^2*a5^6*x34^2*a3*a2^5*a1^2 + 112*a6^6*a5*x34^3*a3*a2^5*a1^2 + 576*a6^5*a5^2*x34^3*a3*a2^5*a1^2 - 512*a6^4*a5^3*x34^3*a3*a2^5*a1^2 - 512*a6^3*a5^4*x34^3*a3*a2^5*a1^2 + 576*a6^2*a5^5*x34^3*a3*a2^5*a1^2 + 112*a6*a5^6*x34^3*a3*a2^5*a1^2 + 56*a6^6*x34^4*a3*a2^5*a1^2 - 576*a6^5*a5*x34^4*a3*a2^5*a1^2 + 888*a6^4*a5^2*x34^4*a3*a2^5*a1^2 - 432*a6^3*a5^3*x34^4*a3*a2^5*a1^2 + 888*a6^2*a5^4*x34^4*a3*a2^5*a1^2 - 576*a6*a5^5*x34^4*a3*a2^5*a1^2 + 56*a5^6*x34^4*a3*a2^5*a1^2 - 24*a6^5*x34^5*a3*a2^5*a1^2 - 120*a6^4*a5*x34^5*a3*a2^5*a1^2 + 48*a6^3*a5^2*x34^5*a3*a2^5*a1^2 + 48*a6^2*a5^3*x34^5*a3*a2^5*a1^2 - 120*a6*a5^4*x34^5*a3*a2^5*a1^2 - 24*a5^5*x34^5*a3*a2^5*a1^2 + 16*a6^4*x34^6*a3*a2^5*a1^2 + 48*a6^3*a5*x34^6*a3*a2^5*a1^2 - 72*a6^2*a5^2*x34^6*a3*a2^5*a1^2 + 48*a6*a5^3*x34^6*a3*a2^5*a1^2 + 16*a5^4*x34^6*a3*a2^5*a1^2 + 32*a6^6*a5^3*a3^2*a2^5*a1^2 + 24*a6^5*a5^4*a3^2*a2^5*a1^2 + 24*a6^4*a5^5*a3^2*a2^5*a1^2 + 32*a6^3*a5^6*a3^2*a2^5*a1^2 - 240*a6^6*a5^2*x34*a3^2*a2^5*a1^2 + 48*a6^5*a5^3*x34*a3^2*a2^5*a1^2 + 504*a6^4*a5^4*x34*a3^2*a2^5*a1^2 + 48*a6^3*a5^5*x34*a3^2*a2^5*a1^2 - 240*a6^2*a5^6*x34*a3^2*a2^5*a1^2 + 168*a6^6*a5*x34^2*a3^2*a2^5*a1^2 + 1008*a6^5*a5^2*x34^2*a3^2*a2^5*a1^2 - 1176*a6^4*a5^3*x34^2*a3^2*a2^5*a1^2 - 1176*a6^3*a5^4*x34^2*a3^2*a2^5*a1^2 + 1008*a6^2*a5^5*x34^2*a3^2*a2^5*a1^2 + 168*a6*a5^6*x34^2*a3^2*a2^5*a1^2 + 136*a6^6*x34^3*a3^2*a2^5*a1^2 - 1488*a6^5*a5*x34^3*a3^2*a2^5*a1^2 + 1992*a6^4*a5^2*x34^3*a3^2*a2^5*a1^2 - 448*a6^3*a5^3*x34^3*a3^2*a2^5*a1^2 + 1992*a6^2*a5^4*x34^3*a3^2*a2^5*a1^2 - 1488*a6*a5^5*x34^3*a3^2*a2^5*a1^2 + 136*a5^6*x34^3*a3^2*a2^5*a1^2 - 120*a6^5*x34^4*a3^2*a2^5*a1^2 - 552*a6^4*a5*x34^4*a3^2*a2^5*a1^2 - 552*a6*a5^4*x34^4*a3^2*a2^5*a1^2 - 120*a5^5*x34^4*a3^2*a2^5*a1^2 + 216*a6^4*x34^5*a3^2*a2^5*a1^2 + 384*a6^3*a5*x34^5*a3^2*a2^5*a1^2 - 432*a6^2*a5^2*x34^5*a3^2*a2^5*a1^2 + 384*a6*a5^3*x34^5*a3^2*a2^5*a1^2 + 216*a5^4*x34^5*a3^2*a2^5*a1^2 - 8*a6^3*x34^6*a3^2*a2^5*a1^2 - 72*a6^2*a5*x34^6*a3^2*a2^5*a1^2 - 72*a6*a5^2*x34^6*a3^2*a2^5*a1^2 - 8*a5^3*x34^6*a3^2*a2^5*a1^2 - 160*a6^6*a5^2*a3^3*a2^5*a1^2 + 32*a6^5*a5^3*a3^3*a2^5*a1^2 + 336*a6^4*a5^4*a3^3*a2^5*a1^2 + 32*a6^3*a5^5*a3^3*a2^5*a1^2 - 160*a6^2*a5^6*a3^3*a2^5*a1^2 + 112*a6^6*a5*x34*a3^3*a2^5*a1^2 + 864*a6^5*a5^2*x34*a3^3*a2^5*a1^2 - 1328*a6^4*a5^3*x34*a3^3*a2^5*a1^2 - 1328*a6^3*a5^4*x34*a3^3*a2^5*a1^2 + 864*a6^2*a5^5*x34*a3^3*a2^5*a1^2 + 112*a6*a5^6*x34*a3^3*a2^5*a1^2 + 144*a6^6*x34^2*a3^3*a2^5*a1^2 - 1632*a6^5*a5*x34^2*a3^3*a2^5*a1^2 + 1488*a6^4*a5^2*x34^2*a3^3*a2^5*a1^2 + 928*a6^3*a5^3*x34^2*a3^3*a2^5*a1^2 + 1488*a6^2*a5^4*x34^2*a3^3*a2^5*a1^2 - 1632*a6*a5^5*x34^2*a3^3*a2^5*a1^2 + 144*a5^6*x34^2*a3^3*a2^5*a1^2 - 160*a6^5*x34^3*a3^3*a2^5*a1^2 - 720*a6^4*a5*x34^3*a3^3*a2^5*a1^2 - 160*a6^3*a5^2*x34^3*a3^3*a2^5*a1^2 - 160*a6^2*a5^3*x34^3*a3^3*a2^5*a1^2 - 720*a6*a5^4*x34^3*a3^3*a2^5*a1^2 - 160*a5^5*x34^3*a3^3*a2^5*a1^2 + 720*a6^4*x34^4*a3^3*a2^5*a1^2 + 1168*a6^3*a5*x34^4*a3^3*a2^5*a1^2 - 1440*a6^2*a5^2*x34^4*a3^3*a2^5*a1^2 + 1168*a6*a5^3*x34^4*a3^3*a2^5*a1^2 + 720*a5^4*x34^4*a3^3*a2^5*a1^2 - 128*a6^3*x34^5*a3^3*a2^5*a1^2 - 336*a6^2*a5*x34^5*a3^3*a2^5*a1^2 - 336*a6*a5^2*x34^5*a3^3*a2^5*a1^2 - 128*a5^3*x34^5*a3^3*a2^5*a1^2 - 8*a6^2*x34^6*a3^3*a2^5*a1^2 + 48*a6*a5*x34^6*a3^3*a2^5*a1^2 - 8*a5^2*x34^6*a3^3*a2^5*a1^2 + 56*a6^6*a5*a3^4*a2^5*a1^2 + 432*a6^5*a5^2*a3^4*a2^5*a1^2 - 664*a6^4*a5^3*a3^4*a2^5*a1^2 - 664*a6^3*a5^4*a3^4*a2^5*a1^2 + 432*a6^2*a5^5*a3^4*a2^5*a1^2 + 56*a6*a5^6*a3^4*a2^5*a1^2 + 80*a6^6*x34*a3^4*a2^5*a1^2 - 960*a6^5*a5*x34*a3^4*a2^5*a1^2 + 240*a6^4*a5^2*x34*a3^4*a2^5*a1^2 + 1840*a6^3*a5^3*x34*a3^4*a2^5*a1^2 + 240*a6^2*a5^4*x34*a3^4*a2^5*a1^2 - 960*a6*a5^5*x34*a3^4*a2^5*a1^2 + 80*a5^6*x34*a3^4*a2^5*a1^2 - 240*a6^3*a5^2*x34^2*a3^4*a2^5*a1^2 - 240*a6^2*a5^3*x34^2*a3^4*a2^5*a1^2 + 920*a6^4*x34^3*a3^4*a2^5*a1^2 + 1760*a6^3*a5*x34^3*a3^4*a2^5*a1^2 - 3240*a6^2*a5^2*x34^3*a3^4*a2^5*a1^2 + 1760*a6*a5^3*x34^3*a3^4*a2^5*a1^2 + 920*a5^4*x34^3*a3^4*a2^5*a1^2 - 640*a6^3*x34^4*a3^4*a2^5*a1^2 - 312*a6^2*a5*x34^4*a3^4*a2^5*a1^2 - 312*a6*a5^2*x34^4*a3^4*a2^5*a1^2 - 640*a5^3*x34^4*a3^4*a2^5*a1^2 + 72*a6^2*x34^5*a3^4*a2^5*a1^2 + 72*a6*a5*x34^5*a3^4*a2^5*a1^2 + 72*a5^2*x34^5*a3^4*a2^5*a1^2 + 16*a6*x34^6*a3^4*a2^5*a1^2 + 16*a5*x34^6*a3^4*a2^5*a1^2 + 32*a6^6*a3^5*a2^5*a1^2 - 384*a6^5*a5*a3^5*a2^5*a1^2 + 96*a6^4*a5^2*a3^5*a2^5*a1^2 + 736*a6^3*a5^3*a3^5*a2^5*a1^2 + 96*a6^2*a5^4*a3^5*a2^5*a1^2 - 384*a6*a5^5*a3^5*a2^5*a1^2 + 32*a5^6*a3^5*a2^5*a1^2 + 96*a6^5*x34*a3^5*a2^5*a1^2 + 432*a6^4*a5*x34*a3^5*a2^5*a1^2 - 192*a6^3*a5^2*x34*a3^5*a2^5*a1^2 - 192*a6^2*a5^3*x34*a3^5*a2^5*a1^2 + 432*a6*a5^4*x34*a3^5*a2^5*a1^2 + 96*a5^5*x34*a3^5*a2^5*a1^2 + 480*a6^4*x34^2*a3^5*a2^5*a1^2 + 1488*a6^3*a5*x34^2*a3^5*a2^5*a1^2 - 4320*a6^2*a5^2*x34^2*a3^5*a2^5*a1^2 + 1488*a6*a5^3*x34^2*a3^5*a2^5*a1^2 + 480*a5^4*x34^2*a3^5*a2^5*a1^2 - 1520*a6^3*x34^3*a3^5*a2^5*a1^2 + 768*a6^2*a5*x34^3*a3^5*a2^5*a1^2 + 768*a6*a5^2*x34^3*a3^5*a2^5*a1^2 - 1520*a5^3*x34^3*a3^5*a2^5*a1^2 + 600*a6^2*x34^4*a3^5*a2^5*a1^2 - 576*a6*a5*x34^4*a3^5*a2^5*a1^2 + 600*a5^2*x34^4*a3^5*a2^5*a1^2 + 24*a6*x34^5*a3^5*a2^5*a1^2 + 24*a5*x34^5*a3^5*a2^5*a1^2 + 8*x34^6*a3^5*a2^5*a1^2 + 32*a6^5*a3^6*a2^5*a1^2 + 144*a6^4*a5*a3^6*a2^5*a1^2 - 64*a6^3*a5^2*a3^6*a2^5*a1^2 - 64*a6^2*a5^3*a3^6*a2^5*a1^2 + 144*a6*a5^4*a3^6*a2^5*a1^2 + 32*a5^5*a3^6*a2^5*a1^2 + 112*a6^4*x34*a3^6*a2^5*a1^2 + 784*a6^3*a5*x34*a3^6*a2^5*a1^2 - 3024*a6^2*a5^2*x34*a3^6*a2^5*a1^2 + 784*a6*a5^3*x34*a3^6*a2^5*a1^2 + 112*a5^4*x34*a3^6*a2^5*a1^2 - 1888*a6^3*x34^2*a3^6*a2^5*a1^2 + 1824*a6^2*a5*x34^2*a3^6*a2^5*a1^2 + 1824*a6*a5^2*x34^2*a3^6*a2^5*a1^2 - 1888*a5^3*x34^2*a3^6*a2^5*a1^2 + 1512*a6^2*x34^3*a3^6*a2^5*a1^2 - 2016*a6*a5*x34^3*a3^6*a2^5*a1^2 + 1512*a5^2*x34^3*a3^6*a2^5*a1^2 - 104*a6*x34^4*a3^6*a2^5*a1^2 - 104*a5*x34^4*a3^6*a2^5*a1^2 + 56*x34^5*a3^6*a2^5*a1^2 + 32*a6^4*a3^7*a2^5*a1^2 + 224*a6^3*a5*a3^7*a2^5*a1^2 - 864*a6^2*a5^2*a3^7*a2^5*a1^2 + 224*a6*a5^3*a3^7*a2^5*a1^2 + 32*a5^4*a3^7*a2^5*a1^2 - 1184*a6^3*x34*a3^7*a2^5*a1^2 + 1344*a6^2*a5*x34*a3^7*a2^5*a1^2 + 1344*a6*a5^2*x34*a3^7*a2^5*a1^2 - 1184*a5^3*x34*a3^7*a2^5*a1^2 + 1776*a6^2*x34^2*a3^7*a2^5*a1^2 - 2592*a6*a5*x34^2*a3^7*a2^5*a1^2 + 1776*a5^2*x34^2*a3^7*a2^5*a1^2 - 336*a6*x34^3*a3^7*a2^5*a1^2 - 336*a5*x34^3*a3^7*a2^5*a1^2 + 160*x34^4*a3^7*a2^5*a1^2 - 296*a6^3*a3^8*a2^5*a1^2 + 336*a6^2*a5*a3^8*a2^5*a1^2 + 336*a6*a5^2*a3^8*a2^5*a1^2 - 296*a5^3*a3^8*a2^5*a1^2 + 1008*a6^2*x34*a3^8*a2^5*a1^2 - 1512*a6*a5*x34*a3^8*a2^5*a1^2 + 1008*a5^2*x34*a3^8*a2^5*a1^2 - 384*a6*x34^2*a3^8*a2^5*a1^2 - 384*a5*x34^2*a3^8*a2^5*a1^2 + 240*x34^3*a3^8*a2^5*a1^2 + 224*a6^2*a3^9*a2^5*a1^2 - 336*a6*a5*a3^9*a2^5*a1^2 + 224*a5^2*a3^9*a2^5*a1^2 - 200*a6*x34*a3^9*a2^5*a1^2 - 200*a5*x34*a3^9*a2^5*a1^2 + 200*x34^2*a3^9*a2^5*a1^2 - 40*a6*a3^10*a2^5*a1^2 - 40*a5*a3^10*a2^5*a1^2 + 88*x34*a3^10*a2^5*a1^2 + 16*a3^11*a2^5*a1^2 - 8*a6^6*a5^4*a2^6*a1^2 + 8*a6^5*a5^5*a2^6*a1^2 - 8*a6^4*a5^6*a2^6*a1^2 - 8*a6^6*a5^3*x34*a2^6*a1^2 + 16*a6^5*a5^4*x34*a2^6*a1^2 + 16*a6^4*a5^5*x34*a2^6*a1^2 - 8*a6^3*a5^6*x34*a2^6*a1^2 + 24*a6^6*a5^2*x34^2*a2^6*a1^2 - 8*a6^5*a5^3*x34^2*a2^6*a1^2 - 128*a6^4*a5^4*x34^2*a2^6*a1^2 - 8*a6^3*a5^5*x34^2*a2^6*a1^2 + 24*a6^2*a5^6*x34^2*a2^6*a1^2 - 8*a6^6*a5*x34^3*a2^6*a1^2 - 8*a6^5*a5^2*x34^3*a2^6*a1^2 + 112*a6^4*a5^3*x34^3*a2^6*a1^2 + 112*a6^3*a5^4*x34^3*a2^6*a1^2 - 8*a6^2*a5^5*x34^3*a2^6*a1^2 - 8*a6*a5^6*x34^3*a2^6*a1^2 - 8*a6^6*x34^4*a2^6*a1^2 + 16*a6^5*a5*x34^4*a2^6*a1^2 - 128*a6^4*a5^2*x34^4*a2^6*a1^2 + 112*a6^3*a5^3*x34^4*a2^6*a1^2 - 128*a6^2*a5^4*x34^4*a2^6*a1^2 + 16*a6*a5^5*x34^4*a2^6*a1^2 - 8*a5^6*x34^4*a2^6*a1^2 + 8*a6^5*x34^5*a2^6*a1^2 + 16*a6^4*a5*x34^5*a2^6*a1^2 - 8*a6^3*a5^2*x34^5*a2^6*a1^2 - 8*a6^2*a5^3*x34^5*a2^6*a1^2 + 16*a6*a5^4*x34^5*a2^6*a1^2 + 8*a5^5*x34^5*a2^6*a1^2 - 8*a6^4*x34^6*a2^6*a1^2 - 8*a6^3*a5*x34^6*a2^6*a1^2 + 24*a6^2*a5^2*x34^6*a2^6*a1^2 - 8*a6*a5^3*x34^6*a2^6*a1^2 - 8*a5^4*x34^6*a2^6*a1^2 - 16*a6^6*a5^3*a3*a2^6*a1^2 + 32*a6^5*a5^4*a3*a2^6*a1^2 + 32*a6^4*a5^5*a3*a2^6*a1^2 - 16*a6^3*a5^6*a3*a2^6*a1^2 + 48*a6^6*a5^2*x34*a3*a2^6*a1^2 + 32*a6^5*a5^3*x34*a3*a2^6*a1^2 - 136*a6^4*a5^4*x34*a3*a2^6*a1^2 + 32*a6^3*a5^5*x34*a3*a2^6*a1^2 + 48*a6^2*a5^6*x34*a3*a2^6*a1^2 - 24*a6^6*a5*x34^2*a3*a2^6*a1^2 - 96*a6^5*a5^2*x34^2*a3*a2^6*a1^2 + 216*a6^4*a5^3*x34^2*a3*a2^6*a1^2 + 216*a6^3*a5^4*x34^2*a3*a2^6*a1^2 - 96*a6^2*a5^5*x34^2*a3*a2^6*a1^2 - 24*a6*a5^6*x34^2*a3*a2^6*a1^2 - 40*a6^6*x34^3*a3*a2^6*a1^2 + 112*a6^5*a5*x34^3*a3*a2^6*a1^2 - 632*a6^4*a5^2*x34^3*a3*a2^6*a1^2 + 688*a6^3*a5^3*x34^3*a3*a2^6*a1^2 - 632*a6^2*a5^4*x34^3*a3*a2^6*a1^2 + 112*a6*a5^5*x34^3*a3*a2^6*a1^2 - 40*a5^6*x34^3*a3*a2^6*a1^2 + 56*a6^5*x34^4*a3*a2^6*a1^2 + 200*a6^4*a5*x34^4*a3*a2^6*a1^2 - 160*a6^3*a5^2*x34^4*a3*a2^6*a1^2 - 160*a6^2*a5^3*x34^4*a3*a2^6*a1^2 + 200*a6*a5^4*x34^4*a3*a2^6*a1^2 + 56*a5^5*x34^4*a3*a2^6*a1^2 - 32*a6^4*x34^5*a3*a2^6*a1^2 + 72*a6^2*a5^2*x34^5*a3*a2^6*a1^2 - 32*a5^4*x34^5*a3*a2^6*a1^2 - 8*a6^3*x34^6*a3*a2^6*a1^2 - 8*a5^3*x34^6*a3*a2^6*a1^2 + 48*a6^6*a5^2*a3^2*a2^6*a1^2 + 32*a6^5*a5^3*a3^2*a2^6*a1^2 - 136*a6^4*a5^4*a3^2*a2^6*a1^2 + 32*a6^3*a5^5*a3^2*a2^6*a1^2 + 48*a6^2*a5^6*a3^2*a2^6*a1^2 - 24*a6^6*a5*x34*a3^2*a2^6*a1^2 - 240*a6^5*a5^2*x34*a3^2*a2^6*a1^2 - 24*a6^4*a5^3*x34*a3^2*a2^6*a1^2 - 24*a6^3*a5^4*x34*a3^2*a2^6*a1^2 - 240*a6^2*a5^5*x34*a3^2*a2^6*a1^2 - 24*a6*a5^6*x34*a3^2*a2^6*a1^2 - 48*a6^6*x34^2*a3^2*a2^6*a1^2 + 168*a6^5*a5*x34^2*a3^2*a2^6*a1^2 - 408*a6^4*a5^2*x34^2*a3^2*a2^6*a1^2 + 1152*a6^3*a5^3*x34^2*a3^2*a2^6*a1^2 - 408*a6^2*a5^4*x34^2*a3^2*a2^6*a1^2 + 168*a6*a5^5*x34^2*a3^2*a2^6*a1^2 - 48*a5^6*x34^2*a3^2*a2^6*a1^2 + 136*a6^5*x34^3*a3^2*a2^6*a1^2 + 520*a6^4*a5*x34^3*a3^2*a2^6*a1^2 - 800*a6^3*a5^2*x34^3*a3^2*a2^6*a1^2 - 800*a6^2*a5^3*x34^3*a3^2*a2^6*a1^2 + 520*a6*a5^4*x34^3*a3^2*a2^6*a1^2 + 136*a5^5*x34^3*a3^2*a2^6*a1^2 - 168*a6^4*x34^4*a3^2*a2^6*a1^2 + 720*a6^2*a5^2*x34^4*a3^2*a2^6*a1^2 - 168*a5^4*x34^4*a3^2*a2^6*a1^2 - 56*a6^3*x34^5*a3^2*a2^6*a1^2 - 72*a6^2*a5*x34^5*a3^2*a2^6*a1^2 - 72*a6*a5^2*x34^5*a3^2*a2^6*a1^2 - 56*a5^3*x34^5*a3^2*a2^6*a1^2 + 24*a6^2*x34^6*a3^2*a2^6*a1^2 + 24*a5^2*x34^6*a3^2*a2^6*a1^2 - 16*a6^6*a5*a3^3*a2^6*a1^2 - 160*a6^5*a5^2*a3^3*a2^6*a1^2 - 16*a6^4*a5^3*a3^3*a2^6*a1^2 - 16*a6^3*a5^4*a3^3*a2^6*a1^2 - 160*a6^2*a5^5*a3^3*a2^6*a1^2 - 16*a6*a5^6*a3^3*a2^6*a1^2 - 16*a6^6*x34*a3^3*a2^6*a1^2 + 112*a6^5*a5*x34*a3^3*a2^6*a1^2 + 448*a6^4*a5^2*x34*a3^3*a2^6*a1^2 + 928*a6^3*a5^3*x34*a3^3*a2^6*a1^2 + 448*a6^2*a5^4*x34*a3^3*a2^6*a1^2 + 112*a6*a5^5*x34*a3^3*a2^6*a1^2 - 16*a5^6*x34*a3^3*a2^6*a1^2 + 144*a6^5*x34^2*a3^3*a2^6*a1^2 + 400*a6^4*a5*x34^2*a3^3*a2^6*a1^2 - 1760*a6^3*a5^2*x34^2*a3^3*a2^6*a1^2 - 1760*a6^2*a5^3*x34^2*a3^3*a2^6*a1^2 + 400*a6*a5^4*x34^2*a3^3*a2^6*a1^2 + 144*a5^5*x34^2*a3^3*a2^6*a1^2 - 400*a6^4*x34^3*a3^3*a2^6*a1^2 + 80*a6^3*a5*x34^3*a3^3*a2^6*a1^2 + 2400*a6^2*a5^2*x34^3*a3^3*a2^6*a1^2 + 80*a6*a5^3*x34^3*a3^3*a2^6*a1^2 - 400*a5^4*x34^3*a3^3*a2^6*a1^2 - 48*a6^3*x34^4*a3^3*a2^6*a1^2 - 480*a6^2*a5*x34^4*a3^3*a2^6*a1^2 - 480*a6*a5^2*x34^4*a3^3*a2^6*a1^2 - 48*a5^3*x34^4*a3^3*a2^6*a1^2 + 136*a6^2*x34^5*a3^3*a2^6*a1^2 + 48*a6*a5*x34^5*a3^3*a2^6*a1^2 + 136*a5^2*x34^5*a3^3*a2^6*a1^2 - 8*a6*x34^6*a3^3*a2^6*a1^2 - 8*a5*x34^6*a3^3*a2^6*a1^2 - 8*a6^6*a3^4*a2^6*a1^2 + 56*a6^5*a5*a3^4*a2^6*a1^2 + 224*a6^4*a5^2*a3^4*a2^6*a1^2 + 464*a6^3*a5^3*a3^4*a2^6*a1^2 + 224*a6^2*a5^4*a3^4*a2^6*a1^2 + 56*a6*a5^5*a3^4*a2^6*a1^2 - 8*a5^6*a3^4*a2^6*a1^2 + 80*a6^5*x34*a3^4*a2^6*a1^2 + 80*a6^4*a5*x34*a3^4*a2^6*a1^2 - 1840*a6^3*a5^2*x34*a3^4*a2^6*a1^2 - 1840*a6^2*a5^3*x34*a3^4*a2^6*a1^2 + 80*a6*a5^4*x34*a3^4*a2^6*a1^2 + 80*a5^5*x34*a3^4*a2^6*a1^2 - 520*a6^4*x34^2*a3^4*a2^6*a1^2 + 240*a6^3*a5*x34^2*a3^4*a2^6*a1^2 + 3960*a6^2*a5^2*x34^2*a3^4*a2^6*a1^2 + 240*a6*a5^3*x34^2*a3^4*a2^6*a1^2 - 520*a5^4*x34^2*a3^4*a2^6*a1^2 + 320*a6^3*x34^3*a3^4*a2^6*a1^2 - 1320*a6^2*a5*x34^3*a3^4*a2^6*a1^2 - 1320*a6*a5^2*x34^3*a3^4*a2^6*a1^2 + 320*a5^3*x34^3*a3^4*a2^6*a1^2 + 192*a6^2*x34^4*a3^4*a2^6*a1^2 + 360*a6*a5*x34^4*a3^4*a2^6*a1^2 + 192*a5^2*x34^4*a3^4*a2^6*a1^2 - 32*a6*x34^5*a3^4*a2^6*a1^2 - 32*a5*x34^5*a3^4*a2^6*a1^2 - 8*x34^6*a3^4*a2^6*a1^2 + 32*a6^5*a3^5*a2^6*a1^2 + 32*a6^4*a5*a3^5*a2^6*a1^2 - 736*a6^3*a5^2*a3^5*a2^6*a1^2 - 736*a6^2*a5^3*a3^5*a2^6*a1^2 + 32*a6*a5^4*a3^5*a2^6*a1^2 + 32*a5^5*a3^5*a2^6*a1^2 - 384*a6^4*x34*a3^5*a2^6*a1^2 + 240*a6^3*a5*x34*a3^5*a2^6*a1^2 + 3312*a6^2*a5^2*x34*a3^5*a2^6*a1^2 + 240*a6*a5^3*x34*a3^5*a2^6*a1^2 - 384*a5^4*x34*a3^5*a2^6*a1^2 + 800*a6^3*x34^2*a3^5*a2^6*a1^2 - 1872*a6^2*a5*x34^2*a3^5*a2^6*a1^2 - 1872*a6*a5^2*x34^2*a3^5*a2^6*a1^2 + 800*a5^3*x34^2*a3^5*a2^6*a1^2 - 120*a6^2*x34^3*a3^5*a2^6*a1^2 + 1008*a6*a5*x34^3*a3^5*a2^6*a1^2 - 120*a5^2*x34^3*a3^5*a2^6*a1^2 - 24*a6*x34^4*a3^5*a2^6*a1^2 - 24*a5*x34^4*a3^5*a2^6*a1^2 - 40*x34^5*a3^5*a2^6*a1^2 - 128*a6^4*a3^6*a2^6*a1^2 + 80*a6^3*a5*a3^6*a2^6*a1^2 + 1104*a6^2*a5^2*a3^6*a2^6*a1^2 + 80*a6*a5^3*a3^6*a2^6*a1^2 - 128*a5^4*a3^6*a2^6*a1^2 + 672*a6^3*x34*a3^6*a2^6*a1^2 - 1344*a6^2*a5*x34*a3^6*a2^6*a1^2 - 1344*a6*a5^2*x34*a3^6*a2^6*a1^2 + 672*a5^3*x34*a3^6*a2^6*a1^2 - 488*a6^2*x34^2*a3^6*a2^6*a1^2 + 1344*a6*a5*x34^2*a3^6*a2^6*a1^2 - 488*a5^2*x34^2*a3^6*a2^6*a1^2 + 56*a6*x34^3*a3^6*a2^6*a1^2 + 56*a5*x34^3*a3^6*a2^6*a1^2 - 88*x34^4*a3^6*a2^6*a1^2 + 192*a6^3*a3^7*a2^6*a1^2 - 384*a6^2*a5*a3^7*a2^6*a1^2 - 384*a6*a5^2*a3^7*a2^6*a1^2 + 192*a5^3*a3^7*a2^6*a1^2 - 384*a6^2*x34*a3^7*a2^6*a1^2 + 864*a6*a5*x34*a3^7*a2^6*a1^2 - 384*a5^2*x34*a3^7*a2^6*a1^2 + 112*a6*x34^2*a3^7*a2^6*a1^2 + 112*a5*x34^2*a3^7*a2^6*a1^2 - 112*x34^3*a3^7*a2^6*a1^2 - 96*a6^2*a3^8*a2^6*a1^2 + 216*a6*a5*a3^8*a2^6*a1^2 - 96*a5^2*a3^8*a2^6*a1^2 + 72*a6*x34*a3^8*a2^6*a1^2 + 72*a5*x34*a3^8*a2^6*a1^2 - 88*x34^2*a3^8*a2^6*a1^2 + 16*a6*a3^9*a2^6*a1^2 + 16*a5*a3^9*a2^6*a1^2 - 40*x34*a3^9*a2^6*a1^2 - 8*a3^10*a2^6*a1^2 + 16*a6^6*a5^6*x34^3*a1^3 - 8*a6^6*a5^5*x34^4*a1^3 - 8*a6^5*a5^6*x34^4*a1^3 - 8*a6^6*a5^4*x34^5*a1^3 - 8*a6^4*a5^6*x34^5*a1^3 + 16*a6^6*a5^3*x34^6*a1^3 - 8*a6^5*a5^4*x34^6*a1^3 - 8*a6^4*a5^5*x34^6*a1^3 + 16*a6^3*a5^6*x34^6*a1^3 + 40*a6^6*a5^6*x34^2*a3*a1^3 - 48*a6^6*a5^5*x34^3*a3*a1^3 - 48*a6^5*a5^6*x34^3*a3*a1^3 - 48*a6^6*a5^4*x34^4*a3*a1^3 + 48*a6^5*a5^5*x34^4*a3*a1^3 - 48*a6^4*a5^6*x34^4*a3*a1^3 + 80*a6^6*a5^3*x34^5*a3*a1^3 + 80*a6^3*a5^6*x34^5*a3*a1^3 - 8*a6^6*a5^2*x34^6*a3*a1^3 - 16*a6^5*a5^3*x34^6*a3*a1^3 - 8*a6^4*a5^4*x34^6*a3*a1^3 - 16*a6^3*a5^5*x34^6*a3*a1^3 - 8*a6^2*a5^6*x34^6*a3*a1^3 + 24*a6^6*a5^6*x34*a3^2*a1^3 - 104*a6^6*a5^5*x34^2*a3^2*a1^3 - 104*a6^5*a5^6*x34^2*a3^2*a1^3 + 112*a6^5*a5^5*x34^3*a3^2*a1^3 + 272*a6^6*a5^3*x34^4*a3^2*a1^3 + 272*a6^3*a5^6*x34^4*a3^2*a1^3 - 56*a6^6*a5^2*x34^5*a3^2*a1^3 - 176*a6^5*a5^3*x34^5*a3^2*a1^3 - 168*a6^4*a5^4*x34^5*a3^2*a1^3 - 176*a6^3*a5^5*x34^5*a3^2*a1^3 - 56*a6^2*a5^6*x34^5*a3^2*a1^3 - 8*a6^6*a5*x34^6*a3^2*a1^3 - 8*a6^5*a5^2*x34^6*a3^2*a1^3 + 112*a6^4*a5^3*x34^6*a3^2*a1^3 + 112*a6^3*a5^4*x34^6*a3^2*a1^3 - 8*a6^2*a5^5*x34^6*a3^2*a1^3 - 8*a6*a5^6*x34^6*a3^2*a1^3 + 16*a6^6*a5^6*a3^3*a1^3 - 112*a6^6*a5^5*x34*a3^3*a1^3 - 112*a6^5*a5^6*x34*a3^3*a1^3 + 320*a6^6*a5^4*x34^2*a3^3*a1^3 - 32*a6^5*a5^5*x34^2*a3^3*a1^3 + 320*a6^4*a5^6*x34^2*a3^3*a1^3 + 80*a6^6*a5^3*x34^3*a3^3*a1^3 + 80*a6^5*a5^4*x34^3*a3^3*a1^3 + 80*a6^4*a5^5*x34^3*a3^3*a1^3 + 80*a6^3*a5^6*x34^3*a3^3*a1^3 - 48*a6^6*a5^2*x34^4*a3^3*a1^3 - 400*a6^5*a5^3*x34^4*a3^3*a1^3 - 960*a6^4*a5^4*x34^4*a3^3*a1^3 - 400*a6^3*a5^5*x34^4*a3^3*a1^3 - 48*a6^2*a5^6*x34^4*a3^3*a1^3 - 64*a6^6*a5*x34^5*a3^3*a1^3 - 128*a6^5*a5^2*x34^5*a3^3*a1^3 + 912*a6^4*a5^3*x34^5*a3^3*a1^3 + 912*a6^3*a5^4*x34^5*a3^3*a1^3 - 128*a6^2*a5^5*x34^5*a3^3*a1^3 - 64*a6*a5^6*x34^5*a3^3*a1^3 + 16*a6^6*x34^6*a3^3*a1^3 - 16*a6^5*a5*x34^6*a3^3*a1^3 + 112*a6^4*a5^2*x34^6*a3^3*a1^3 - 528*a6^3*a5^3*x34^6*a3^3*a1^3 + 112*a6^2*a5^4*x34^6*a3^3*a1^3 - 16*a6*a5^5*x34^6*a3^3*a1^3 + 16*a5^6*x34^6*a3^3*a1^3 - 56*a6^6*a5^5*a3^4*a1^3 - 56*a6^5*a5^6*a3^4*a1^3 + 480*a6^6*a5^4*x34*a3^4*a1^3 - 160*a6^5*a5^5*x34*a3^4*a1^3 + 480*a6^4*a5^6*x34*a3^4*a1^3 - 720*a6^6*a5^3*x34^2*a3^4*a1^3 + 240*a6^5*a5^4*x34^2*a3^4*a1^3 + 240*a6^4*a5^5*x34^2*a3^4*a1^3 - 720*a6^3*a5^6*x34^2*a3^4*a1^3 + 320*a6^6*a5^2*x34^3*a3^4*a1^3 + 80*a6^5*a5^3*x34^3*a3^4*a1^3 - 2560*a6^4*a5^4*x34^3*a3^4*a1^3 + 80*a6^3*a5^5*x34^3*a3^4*a1^3 + 320*a6^2*a5^6*x34^3*a3^4*a1^3 - 208*a6^6*a5*x34^4*a3^4*a1^3 - 640*a6^5*a5^2*x34^4*a3^4*a1^3 + 2640*a6^4*a5^3*x34^4*a3^4*a1^3 + 2640*a6^3*a5^4*x34^4*a3^4*a1^3 - 640*a6^2*a5^5*x34^4*a3^4*a1^3 - 208*a6*a5^6*x34^4*a3^4*a1^3 + 88*a6^6*x34^5*a3^4*a1^3 - 48*a6^5*a5*x34^5*a3^4*a1^3 + 552*a6^4*a5^2*x34^5*a3^4*a1^3 - 2928*a6^3*a5^3*x34^5*a3^4*a1^3 + 552*a6^2*a5^4*x34^5*a3^4*a1^3 - 48*a6*a5^5*x34^5*a3^4*a1^3 + 88*a5^6*x34^5*a3^4*a1^3 - 8*a6^5*x34^6*a3^4*a1^3 - 8*a6^4*a5*x34^6*a3^4*a1^3 + 112*a6^3*a5^2*x34^6*a3^4*a1^3 + 112*a6^2*a5^3*x34^6*a3^4*a1^3 - 8*a6*a5^4*x34^6*a3^4*a1^3 - 8*a5^5*x34^6*a3^4*a1^3 + 192*a6^6*a5^4*a3^5*a1^3 - 64*a6^5*a5^5*a3^5*a1^3 + 192*a6^4*a5^6*a3^5*a1^3 - 912*a6^6*a5^3*x34*a3^5*a1^3 + 240*a6^5*a5^4*x34*a3^5*a1^3 + 240*a6^4*a5^5*x34*a3^5*a1^3 - 912*a6^3*a5^6*x34*a3^5*a1^3 + 800*a6^6*a5^2*x34^2*a3^5*a1^3 + 1040*a6^5*a5^3*x34^2*a3^5*a1^3 - 3600*a6^4*a5^4*x34^2*a3^5*a1^3 + 1040*a6^3*a5^5*x34^2*a3^5*a1^3 + 800*a6^2*a5^6*x34^2*a3^5*a1^3 - 368*a6^6*a5*x34^3*a3^5*a1^3 - 1520*a6^5*a5^2*x34^3*a3^5*a1^3 + 3920*a6^4*a5^3*x34^3*a3^5*a1^3 + 3920*a6^3*a5^4*x34^3*a3^5*a1^3 - 1520*a6^2*a5^5*x34^3*a3^5*a1^3 - 368*a6*a5^6*x34^3*a3^5*a1^3 + 192*a6^6*x34^4*a3^5*a1^3 + 48*a6^5*a5*x34^4*a3^5*a1^3 + 960*a6^4*a5^2*x34^4*a3^5*a1^3 - 6480*a6^3*a5^3*x34^4*a3^5*a1^3 + 960*a6^2*a5^4*x34^4*a3^5*a1^3 + 48*a6*a5^5*x34^4*a3^5*a1^3 + 192*a5^6*x34^4*a3^5*a1^3 - 48*a6^5*x34^5*a3^5*a1^3 + 592*a6^3*a5^2*x34^5*a3^5*a1^3 + 592*a6^2*a5^3*x34^5*a3^5*a1^3 - 48*a5^5*x34^5*a3^5*a1^3 - 8*a6^4*x34^6*a3^5*a1^3 - 16*a6^3*a5*x34^6*a3^5*a1^3 - 8*a6^2*a5^2*x34^6*a3^5*a1^3 - 16*a6*a5^3*x34^6*a3^5*a1^3 - 8*a5^4*x34^6*a3^5*a1^3 - 304*a6^6*a5^3*a3^6*a1^3 + 80*a6^5*a5^4*a3^6*a1^3 + 80*a6^4*a5^5*a3^6*a1^3 - 304*a6^3*a5^6*a3^6*a1^3 + 672*a6^6*a5^2*x34*a3^6*a1^3 + 1008*a6^5*a5^3*x34*a3^6*a1^3 - 2576*a6^4*a5^4*x34*a3^6*a1^3 + 1008*a6^3*a5^5*x34*a3^6*a1^3 + 672*a6^2*a5^6*x34*a3^6*a1^3 - 384*a6^6*a5*x34^2*a3^6*a1^3 - 1888*a6^5*a5^2*x34^2*a3^6*a1^3 + 3472*a6^4*a5^3*x34^2*a3^6*a1^3 + 3472*a6^3*a5^4*x34^2*a3^6*a1^3 - 1888*a6^2*a5^5*x34^2*a3^6*a1^3 - 384*a6*a5^6*x34^2*a3^6*a1^3 + 224*a6^6*x34^3*a3^6*a1^3 + 336*a6^5*a5*x34^3*a3^6*a1^3 + 672*a6^4*a5^2*x34^3*a3^6*a1^3 - 7728*a6^3*a5^3*x34^3*a3^6*a1^3 + 672*a6^2*a5^4*x34^3*a3^6*a1^3 + 336*a6*a5^5*x34^3*a3^6*a1^3 + 224*a5^6*x34^3*a3^6*a1^3 - 128*a6^5*x34^4*a3^6*a1^3 + 112*a6^4*a5*x34^4*a3^6*a1^3 + 1392*a6^3*a5^2*x34^4*a3^6*a1^3 + 1392*a6^2*a5^3*x34^4*a3^6*a1^3 + 112*a6*a5^4*x34^4*a3^6*a1^3 - 128*a5^5*x34^4*a3^6*a1^3 - 56*a6^4*x34^5*a3^6*a1^3 - 112*a6^3*a5*x34^5*a3^6*a1^3 - 56*a6^2*a5^2*x34^5*a3^6*a1^3 - 112*a6*a5^3*x34^5*a3^6*a1^3 - 56*a5^4*x34^5*a3^6*a1^3 + 16*a6^3*x34^6*a3^6*a1^3 - 8*a6^2*a5*x34^6*a3^6*a1^3 - 8*a6*a5^2*x34^6*a3^6*a1^3 + 16*a5^3*x34^6*a3^6*a1^3 + 192*a6^6*a5^2*a3^7*a1^3 + 288*a6^5*a5^3*a3^7*a1^3 - 736*a6^4*a5^4*a3^7*a1^3 + 288*a6^3*a5^5*a3^7*a1^3 + 192*a6^2*a5^6*a3^7*a1^3 - 224*a6^6*a5*x34*a3^7*a1^3 - 1184*a6^5*a5^2*x34*a3^7*a1^3 + 1856*a6^4*a5^3*x34*a3^7*a1^3 + 1856*a6^3*a5^4*x34*a3^7*a1^3 - 1184*a6^2*a5^5*x34*a3^7*a1^3 - 224*a6*a5^6*x34*a3^7*a1^3 + 160*a6^6*x34^2*a3^7*a1^3 + 480*a6^5*a5*x34^2*a3^7*a1^3 + 96*a6^4*a5^2*x34^2*a3^7*a1^3 - 5664*a6^3*a5^3*x34^2*a3^7*a1^3 + 96*a6^2*a5^4*x34^2*a3^7*a1^3 + 480*a6*a5^5*x34^2*a3^7*a1^3 + 160*a5^6*x34^2*a3^7*a1^3 - 192*a6^5*x34^3*a3^7*a1^3 + 288*a6^4*a5*x34^3*a3^7*a1^3 + 1888*a6^3*a5^2*x34^3*a3^7*a1^3 + 1888*a6^2*a5^3*x34^3*a3^7*a1^3 + 288*a6*a5^4*x34^3*a3^7*a1^3 - 192*a5^5*x34^3*a3^7*a1^3 - 160*a6^4*x34^4*a3^7*a1^3 - 320*a6^3*a5*x34^4*a3^7*a1^3 - 160*a6^2*a5^2*x34^4*a3^7*a1^3 - 320*a6*a5^3*x34^4*a3^7*a1^3 - 160*a5^4*x34^4*a3^7*a1^3 + 96*a6^3*x34^5*a3^7*a1^3 - 48*a6^2*a5*x34^5*a3^7*a1^3 - 48*a6*a5^2*x34^5*a3^7*a1^3 + 96*a5^3*x34^5*a3^7*a1^3 - 56*a6^6*a5*a3^8*a1^3 - 296*a6^5*a5^2*a3^8*a1^3 + 464*a6^4*a5^3*a3^8*a1^3 + 464*a6^3*a5^4*a3^8*a1^3 - 296*a6^2*a5^5*a3^8*a1^3 - 56*a6*a5^6*a3^8*a1^3 + 72*a6^6*x34*a3^8*a1^3 + 288*a6^5*a5*x34*a3^8*a1^3 - 72*a6^4*a5^2*x34*a3^8*a1^3 - 2592*a6^3*a5^3*x34*a3^8*a1^3 - 72*a6^2*a5^4*x34*a3^8*a1^3 + 288*a6*a5^5*x34*a3^8*a1^3 + 72*a5^6*x34*a3^8*a1^3 - 168*a6^5*x34^2*a3^8*a1^3 + 312*a6^4*a5*x34^2*a3^8*a1^3 + 1552*a6^3*a5^2*x34^2*a3^8*a1^3 + 1552*a6^2*a5^3*x34^2*a3^8*a1^3 + 312*a6*a5^4*x34^2*a3^8*a1^3 - 168*a5^5*x34^2*a3^8*a1^3 - 240*a6^4*x34^3*a3^8*a1^3 - 480*a6^3*a5*x34^3*a3^8*a1^3 - 240*a6^2*a5^2*x34^3*a3^8*a1^3 - 480*a6*a5^3*x34^3*a3^8*a1^3 - 240*a5^4*x34^3*a3^8*a1^3 + 240*a6^3*x34^4*a3^8*a1^3 - 120*a6^2*a5*x34^4*a3^8*a1^3 - 120*a6*a5^2*x34^4*a3^8*a1^3 + 240*a5^3*x34^4*a3^8*a1^3 + 16*a6^6*a3^9*a1^3 + 64*a6^5*a5*a3^9*a1^3 - 16*a6^4*a5^2*a3^9*a1^3 - 576*a6^3*a5^3*a3^9*a1^3 - 16*a6^2*a5^4*a3^9*a1^3 + 64*a6*a5^5*a3^9*a1^3 + 16*a5^6*a3^9*a1^3 - 80*a6^5*x34*a3^9*a1^3 + 160*a6^4*a5*x34*a3^9*a1^3 + 720*a6^3*a5^2*x34*a3^9*a1^3 + 720*a6^2*a5^3*x34*a3^9*a1^3 + 160*a6*a5^4*x34*a3^9*a1^3 - 80*a5^5*x34*a3^9*a1^3 - 200*a6^4*x34^2*a3^9*a1^3 - 400*a6^3*a5*x34^2*a3^9*a1^3 - 200*a6^2*a5^2*x34^2*a3^9*a1^3 - 400*a6*a5^3*x34^2*a3^9*a1^3 - 200*a5^4*x34^2*a3^9*a1^3 + 320*a6^3*x34^3*a3^9*a1^3 - 160*a6^2*a5*x34^3*a3^9*a1^3 - 160*a6*a5^2*x34^3*a3^9*a1^3 + 320*a5^3*x34^3*a3^9*a1^3 - 16*a6^5*a3^10*a1^3 + 32*a6^4*a5*a3^10*a1^3 + 144*a6^3*a5^2*a3^10*a1^3 + 144*a6^2*a5^3*a3^10*a1^3 + 32*a6*a5^4*a3^10*a1^3 - 16*a5^5*a3^10*a1^3 - 88*a6^4*x34*a3^10*a1^3 - 176*a6^3*a5*x34*a3^10*a1^3 - 88*a6^2*a5^2*x34*a3^10*a1^3 - 176*a6*a5^3*x34*a3^10*a1^3 - 88*a5^4*x34*a3^10*a1^3 + 240*a6^3*x34^2*a3^10*a1^3 - 120*a6^2*a5*x34^2*a3^10*a1^3 - 120*a6*a5^2*x34^2*a3^10*a1^3 + 240*a5^3*x34^2*a3^10*a1^3 - 16*a6^4*a3^11*a1^3 - 32*a6^3*a5*a3^11*a1^3 - 16*a6^2*a5^2*a3^11*a1^3 - 32*a6*a5^3*a3^11*a1^3 - 16*a5^4*a3^11*a1^3 + 96*a6^3*x34*a3^11*a1^3 - 48*a6^2*a5*x34*a3^11*a1^3 - 48*a6*a5^2*x34*a3^11*a1^3 + 96*a5^3*x34*a3^11*a1^3 + 16*a6^3*a3^12*a1^3 - 8*a6^2*a5*a3^12*a1^3 - 8*a6*a5^2*a3^12*a1^3 + 16*a5^3*a3^12*a1^3 - 8*a6^6*a5^6*x34^2*a2*a1^3 - 16*a6^6*a5^5*x34^3*a2*a1^3 - 16*a6^5*a5^6*x34^3*a2*a1^3 - 8*a6^6*a5^4*x34^4*a2*a1^3 + 48*a6^5*a5^5*x34^4*a2*a1^3 - 8*a6^4*a5^6*x34^4*a2*a1^3 - 16*a6^6*a5^3*x34^5*a2*a1^3 + 48*a6^5*a5^4*x34^5*a2*a1^3 + 48*a6^4*a5^5*x34^5*a2*a1^3 - 16*a6^3*a5^6*x34^5*a2*a1^3 - 8*a6^6*a5^2*x34^6*a2*a1^3 - 16*a6^5*a5^3*x34^6*a2*a1^3 - 8*a6^4*a5^4*x34^6*a2*a1^3 - 16*a6^3*a5^5*x34^6*a2*a1^3 - 8*a6^2*a5^6*x34^6*a2*a1^3 - 16*a6^6*a5^6*x34*a3*a2*a1^3 - 112*a6^6*a5^4*x34^3*a3*a2*a1^3 + 160*a6^5*a5^5*x34^3*a3*a2*a1^3 - 112*a6^4*a5^6*x34^3*a3*a2*a1^3 - 160*a6^6*a5^3*x34^4*a3*a2*a1^3 + 336*a6^5*a5^4*x34^4*a3*a2*a1^3 + 336*a6^4*a5^5*x34^4*a3*a2*a1^3 - 160*a6^3*a5^6*x34^4*a3*a2*a1^3 - 128*a6^5*a5^3*x34^5*a3*a2*a1^3 + 48*a6^4*a5^4*x34^5*a3*a2*a1^3 - 128*a6^3*a5^5*x34^5*a3*a2*a1^3 + 48*a6^5*a5^2*x34^6*a3*a2*a1^3 - 80*a6^4*a5^3*x34^6*a3*a2*a1^3 - 80*a6^3*a5^4*x34^6*a3*a2*a1^3 + 48*a6^2*a5^5*x34^6*a3*a2*a1^3 - 16*a6^6*a5^6*a3^2*a2*a1^3 + 96*a6^6*a5^5*x34*a3^2*a2*a1^3 + 96*a6^5*a5^6*x34*a3^2*a2*a1^3 - 408*a6^6*a5^4*x34^2*a3^2*a2*a1^3 + 288*a6^5*a5^5*x34^2*a3^2*a2*a1^3 - 408*a6^4*a5^6*x34^2*a3^2*a2*a1^3 - 240*a6^6*a5^3*x34^3*a3^2*a2*a1^3 + 832*a6^5*a5^4*x34^3*a3^2*a2*a1^3 + 832*a6^4*a5^5*x34^3*a3^2*a2*a1^3 - 240*a6^3*a5^6*x34^3*a3^2*a2*a1^3 - 432*a6^5*a5^3*x34^4*a3^2*a2*a1^3 - 432*a6^3*a5^5*x34^4*a3^2*a2*a1^3 + 48*a6^6*a5*x34^5*a3^2*a2*a1^3 + 384*a6^5*a5^2*x34^5*a3^2*a2*a1^3 - 512*a6^4*a5^3*x34^5*a3^2*a2*a1^3 - 512*a6^3*a5^4*x34^5*a3^2*a2*a1^3 + 384*a6^2*a5^5*x34^5*a3^2*a2*a1^3 + 48*a6*a5^6*x34^5*a3^2*a2*a1^3 - 8*a6^6*x34^6*a3^2*a2*a1^3 + 48*a6^5*a5*x34^6*a3^2*a2*a1^3 - 120*a6^4*a5^2*x34^6*a3^2*a2*a1^3 + 240*a6^3*a5^3*x34^6*a3^2*a2*a1^3 - 120*a6^2*a5^4*x34^6*a3^2*a2*a1^3 + 48*a6*a5^5*x34^6*a3^2*a2*a1^3 - 8*a5^6*x34^6*a3^2*a2*a1^3 + 64*a6^6*a5^5*a3^3*a2*a1^3 + 64*a6^5*a5^6*a3^3*a2*a1^3 - 592*a6^6*a5^4*x34*a3^3*a2*a1^3 + 256*a6^5*a5^5*x34*a3^3*a2*a1^3 - 592*a6^4*a5^6*x34*a3^3*a2*a1^3 + 320*a6^6*a5^3*x34^2*a3^3*a2*a1^3 + 928*a6^5*a5^4*x34^2*a3^3*a2*a1^3 + 928*a6^4*a5^5*x34^2*a3^3*a2*a1^3 + 320*a6^3*a5^6*x34^2*a3^3*a2*a1^3 + 80*a6^6*a5^2*x34^3*a3^3*a2*a1^3 - 1440*a6^5*a5^3*x34^3*a3^3*a2*a1^3 - 160*a6^4*a5^4*x34^3*a3^3*a2*a1^3 - 1440*a6^3*a5^5*x34^3*a3^3*a2*a1^3 + 80*a6^2*a5^6*x34^3*a3^3*a2*a1^3 + 160*a6^6*a5*x34^4*a3^3*a2*a1^3 + 1168*a6^5*a5^2*x34^4*a3^3*a2*a1^3 - 880*a6^4*a5^3*x34^4*a3^3*a2*a1^3 - 880*a6^3*a5^4*x34^4*a3^3*a2*a1^3 + 1168*a6^2*a5^5*x34^4*a3^3*a2*a1^3 + 160*a6*a5^6*x34^4*a3^3*a2*a1^3 - 64*a6^6*x34^5*a3^3*a2*a1^3 + 256*a6^5*a5*x34^5*a3^3*a2*a1^3 - 752*a6^4*a5^2*x34^5*a3^3*a2*a1^3 + 768*a6^3*a5^3*x34^5*a3^3*a2*a1^3 - 752*a6^2*a5^4*x34^5*a3^3*a2*a1^3 + 256*a6*a5^5*x34^5*a3^3*a2*a1^3 - 64*a5^6*x34^5*a3^3*a2*a1^3 - 16*a6^5*x34^6*a3^3*a2*a1^3 - 80*a6^4*a5*x34^6*a3^3*a2*a1^3 + 240*a6^3*a5^2*x34^6*a3^3*a2*a1^3 + 240*a6^2*a5^3*x34^6*a3^3*a2*a1^3 - 80*a6*a5^4*x34^6*a3^3*a2*a1^3 - 16*a5^5*x34^6*a3^3*a2*a1^3 - 296*a6^6*a5^4*a3^4*a2*a1^3 + 128*a6^5*a5^5*a3^4*a2*a1^3 - 296*a6^4*a5^6*a3^4*a2*a1^3 + 720*a6^6*a5^3*x34*a3^4*a2*a1^3 + 560*a6^5*a5^4*x34*a3^4*a2*a1^3 + 560*a6^4*a5^5*x34*a3^4*a2*a1^3 + 720*a6^3*a5^6*x34*a3^4*a2*a1^3 + 240*a6^6*a5^2*x34^2*a3^4*a2*a1^3 - 2800*a6^5*a5^3*x34^2*a3^4*a2*a1^3 - 240*a6^4*a5^4*x34^2*a3^4*a2*a1^3 - 2800*a6^3*a5^5*x34^2*a3^4*a2*a1^3 + 240*a6^2*a5^6*x34^2*a3^4*a2*a1^3 + 80*a6^6*a5*x34^3*a3^4*a2*a1^3 + 1760*a6^5*a5^2*x34^3*a3^4*a2*a1^3 + 480*a6^4*a5^3*x34^3*a3^4*a2*a1^3 + 480*a6^3*a5^4*x34^3*a3^4*a2*a1^3 + 1760*a6^2*a5^5*x34^3*a3^4*a2*a1^3 + 80*a6*a5^6*x34^3*a3^4*a2*a1^3 - 208*a6^6*x34^4*a3^4*a2*a1^3 + 656*a6^5*a5*x34^4*a3^4*a2*a1^3 - 2320*a6^4*a5^2*x34^4*a3^4*a2*a1^3 + 720*a6^3*a5^3*x34^4*a3^4*a2*a1^3 - 2320*a6^2*a5^4*x34^4*a3^4*a2*a1^3 + 656*a6*a5^5*x34^4*a3^4*a2*a1^3 - 208*a5^6*x34^4*a3^4*a2*a1^3 - 48*a6^5*x34^5*a3^4*a2*a1^3 - 384*a6^4*a5*x34^5*a3^4*a2*a1^3 + 1408*a6^3*a5^2*x34^5*a3^4*a2*a1^3 + 1408*a6^2*a5^3*x34^5*a3^4*a2*a1^3 - 384*a6*a5^4*x34^5*a3^4*a2*a1^3 - 48*a5^5*x34^5*a3^4*a2*a1^3 - 8*a6^4*x34^6*a3^4*a2*a1^3 - 80*a6^3*a5*x34^6*a3^4*a2*a1^3 - 120*a6^2*a5^2*x34^6*a3^4*a2*a1^3 - 80*a6*a5^3*x34^6*a3^4*a2*a1^3 - 8*a5^4*x34^6*a3^4*a2*a1^3 + 288*a6^6*a5^3*a3^5*a2*a1^3 + 224*a6^5*a5^4*a3^5*a2*a1^3 + 224*a6^4*a5^5*a3^5*a2*a1^3 + 288*a6^3*a5^6*a3^5*a2*a1^3 + 240*a6^6*a5^2*x34*a3^5*a2*a1^3 - 2496*a6^5*a5^3*x34*a3^5*a2*a1^3 - 192*a6^4*a5^4*x34*a3^5*a2*a1^3 - 2496*a6^3*a5^5*x34*a3^5*a2*a1^3 + 240*a6^2*a5^6*x34*a3^5*a2*a1^3 - 192*a6^6*a5*x34^2*a3^5*a2*a1^3 + 1488*a6^5*a5^2*x34^2*a3^5*a2*a1^3 + 2768*a6^4*a5^3*x34^2*a3^5*a2*a1^3 + 2768*a6^3*a5^4*x34^2*a3^5*a2*a1^3 + 1488*a6^2*a5^5*x34^2*a3^5*a2*a1^3 - 192*a6*a5^6*x34^2*a3^5*a2*a1^3 - 368*a6^6*x34^3*a3^5*a2*a1^3 + 992*a6^5*a5*x34^3*a3^5*a2*a1^3 - 4192*a6^4*a5^2*x34^3*a3^5*a2*a1^3 - 672*a6^3*a5^3*x34^3*a3^5*a2*a1^3 - 4192*a6^2*a5^4*x34^3*a3^5*a2*a1^3 + 992*a6*a5^5*x34^3*a3^5*a2*a1^3 - 368*a5^6*x34^3*a3^5*a2*a1^3 + 48*a6^5*x34^4*a3^5*a2*a1^3 - 624*a6^4*a5*x34^4*a3^5*a2*a1^3 + 3408*a6^3*a5^2*x34^4*a3^5*a2*a1^3 + 3408*a6^2*a5^3*x34^4*a3^5*a2*a1^3 - 624*a6*a5^4*x34^4*a3^5*a2*a1^3 + 48*a5^5*x34^4*a3^5*a2*a1^3 - 512*a6^3*a5*x34^5*a3^5*a2*a1^3 - 624*a6^2*a5^2*x34^5*a3^5*a2*a1^3 - 512*a6*a5^3*x34^5*a3^5*a2*a1^3 - 16*a6^3*x34^6*a3^5*a2*a1^3 + 48*a6^2*a5*x34^6*a3^5*a2*a1^3 + 48*a6*a5^2*x34^6*a3^5*a2*a1^3 - 16*a5^3*x34^6*a3^5*a2*a1^3 + 80*a6^6*a5^2*a3^6*a2*a1^3 - 832*a6^5*a5^3*a3^6*a2*a1^3 - 64*a6^4*a5^4*a3^6*a2*a1^3 - 832*a6^3*a5^5*a3^6*a2*a1^3 + 80*a6^2*a5^6*a3^6*a2*a1^3 - 224*a6^6*a5*x34*a3^6*a2*a1^3 + 784*a6^5*a5^2*x34*a3^6*a2*a1^3 + 2576*a6^4*a5^3*x34*a3^6*a2*a1^3 + 2576*a6^3*a5^4*x34*a3^6*a2*a1^3 + 784*a6^2*a5^5*x34*a3^6*a2*a1^3 - 224*a6*a5^6*x34*a3^6*a2*a1^3 - 384*a6^6*x34^2*a3^6*a2*a1^3 + 928*a6^5*a5*x34^2*a3^6*a2*a1^3 - 4496*a6^4*a5^2*x34^2*a3^6*a2*a1^3 - 2016*a6^3*a5^3*x34^2*a3^6*a2*a1^3 - 4496*a6^2*a5^4*x34^2*a3^6*a2*a1^3 + 928*a6*a5^5*x34^2*a3^6*a2*a1^3 - 384*a5^6*x34^2*a3^6*a2*a1^3 + 336*a6^5*x34^3*a3^6*a2*a1^3 - 336*a6^4*a5*x34^3*a3^6*a2*a1^3 + 4592*a6^3*a5^2*x34^3*a3^6*a2*a1^3 + 4592*a6^2*a5^3*x34^3*a3^6*a2*a1^3 - 336*a6*a5^4*x34^3*a3^6*a2*a1^3 + 336*a5^5*x34^3*a3^6*a2*a1^3 + 112*a6^4*x34^4*a3^6*a2*a1^3 - 1440*a6^3*a5*x34^4*a3^6*a2*a1^3 - 1440*a6^2*a5^2*x34^4*a3^6*a2*a1^3 - 1440*a6*a5^3*x34^4*a3^6*a2*a1^3 + 112*a5^4*x34^4*a3^6*a2*a1^3 - 112*a6^3*x34^5*a3^6*a2*a1^3 + 336*a6^2*a5*x34^5*a3^6*a2*a1^3 + 336*a6*a5^2*x34^5*a3^6*a2*a1^3 - 112*a5^3*x34^5*a3^6*a2*a1^3 - 8*a6^2*x34^6*a3^6*a2*a1^3 - 8*a5^2*x34^6*a3^6*a2*a1^3 - 64*a6^6*a5*a3^7*a2*a1^3 + 224*a6^5*a5^2*a3^7*a2*a1^3 + 736*a6^4*a5^3*a3^7*a2*a1^3 + 736*a6^3*a5^4*a3^7*a2*a1^3 + 224*a6^2*a5^5*a3^7*a2*a1^3 - 64*a6*a5^6*a3^7*a2*a1^3 - 224*a6^6*x34*a3^7*a2*a1^3 + 512*a6^5*a5*x34*a3^7*a2*a1^3 - 2656*a6^4*a5^2*x34*a3^7*a2*a1^3 - 1536*a6^3*a5^3*x34*a3^7*a2*a1^3 - 2656*a6^2*a5^4*x34*a3^7*a2*a1^3 + 512*a6*a5^5*x34*a3^7*a2*a1^3 - 224*a5^6*x34*a3^7*a2*a1^3 + 480*a6^5*x34^2*a3^7*a2*a1^3 + 96*a6^4*a5*x34^2*a3^7*a2*a1^3 + 3808*a6^3*a5^2*x34^2*a3^7*a2*a1^3 + 3808*a6^2*a5^3*x34^2*a3^7*a2*a1^3 + 96*a6*a5^4*x34^2*a3^7*a2*a1^3 + 480*a5^5*x34^2*a3^7*a2*a1^3 + 288*a6^4*x34^3*a3^7*a2*a1^3 - 2240*a6^3*a5*x34^3*a3^7*a2*a1^3 - 1920*a6^2*a5^2*x34^3*a3^7*a2*a1^3 - 2240*a6*a5^3*x34^3*a3^7*a2*a1^3 + 288*a5^4*x34^3*a3^7*a2*a1^3 - 320*a6^3*x34^4*a3^7*a2*a1^3 + 960*a6^2*a5*x34^4*a3^7*a2*a1^3 + 960*a6*a5^2*x34^4*a3^7*a2*a1^3 - 320*a5^3*x34^4*a3^7*a2*a1^3 - 48*a6^2*x34^5*a3^7*a2*a1^3 - 48*a5^2*x34^5*a3^7*a2*a1^3 - 56*a6^6*a3^8*a2*a1^3 + 128*a6^5*a5*a3^8*a2*a1^3 - 664*a6^4*a5^2*a3^8*a2*a1^3 - 384*a6^3*a5^3*a3^8*a2*a1^3 - 664*a6^2*a5^4*a3^8*a2*a1^3 + 128*a6*a5^5*a3^8*a2*a1^3 - 56*a5^6*a3^8*a2*a1^3 + 288*a6^5*x34*a3^8*a2*a1^3 + 144*a6^4*a5*x34*a3^8*a2*a1^3 + 1872*a6^3*a5^2*x34*a3^8*a2*a1^3 + 1872*a6^2*a5^3*x34*a3^8*a2*a1^3 + 144*a6*a5^4*x34*a3^8*a2*a1^3 + 288*a5^5*x34*a3^8*a2*a1^3 + 312*a6^4*x34^2*a3^8*a2*a1^3 - 2000*a6^3*a5*x34^2*a3^8*a2*a1^3 - 1560*a6^2*a5^2*x34^2*a3^8*a2*a1^3 - 2000*a6*a5^3*x34^2*a3^8*a2*a1^3 + 312*a5^4*x34^2*a3^8*a2*a1^3 - 480*a6^3*x34^3*a3^8*a2*a1^3 + 1440*a6^2*a5*x34^3*a3^8*a2*a1^3 + 1440*a6*a5^2*x34^3*a3^8*a2*a1^3 - 480*a5^3*x34^3*a3^8*a2*a1^3 - 120*a6^2*x34^4*a3^8*a2*a1^3 - 120*a5^2*x34^4*a3^8*a2*a1^3 + 64*a6^5*a3^9*a2*a1^3 + 32*a6^4*a5*a3^9*a2*a1^3 + 416*a6^3*a5^2*a3^9*a2*a1^3 + 416*a6^2*a5^3*a3^9*a2*a1^3 + 32*a6*a5^4*a3^9*a2*a1^3 + 64*a5^5*a3^9*a2*a1^3 + 160*a6^4*x34*a3^9*a2*a1^3 - 960*a6^3*a5*x34*a3^9*a2*a1^3 - 720*a6^2*a5^2*x34*a3^9*a2*a1^3 - 960*a6*a5^3*x34*a3^9*a2*a1^3 + 160*a5^4*x34*a3^9*a2*a1^3 - 400*a6^3*x34^2*a3^9*a2*a1^3 + 1200*a6^2*a5*x34^2*a3^9*a2*a1^3 + 1200*a6*a5^2*x34^2*a3^9*a2*a1^3 - 400*a5^3*x34^2*a3^9*a2*a1^3 - 160*a6^2*x34^3*a3^9*a2*a1^3 - 160*a5^2*x34^3*a3^9*a2*a1^3 + 32*a6^4*a3^10*a2*a1^3 - 192*a6^3*a5*a3^10*a2*a1^3 - 144*a6^2*a5^2*a3^10*a2*a1^3 - 192*a6*a5^3*a3^10*a2*a1^3 + 32*a5^4*a3^10*a2*a1^3 - 176*a6^3*x34*a3^10*a2*a1^3 + 528*a6^2*a5*x34*a3^10*a2*a1^3 + 528*a6*a5^2*x34*a3^10*a2*a1^3 - 176*a5^3*x34*a3^10*a2*a1^3 - 120*a6^2*x34^2*a3^10*a2*a1^3 - 120*a5^2*x34^2*a3^10*a2*a1^3 - 32*a6^3*a3^11*a2*a1^3 + 96*a6^2*a5*a3^11*a2*a1^3 + 96*a6*a5^2*a3^11*a2*a1^3 - 32*a5^3*a3^11*a2*a1^3 - 48*a6^2*x34*a3^11*a2*a1^3 - 48*a5^2*x34*a3^11*a2*a1^3 - 8*a6^2*a3^12*a2*a1^3 - 8*a5^2*a3^12*a2*a1^3 - 8*a6^6*a5^6*x34*a2^2*a1^3 - 8*a6^6*a5^5*x34^2*a2^2*a1^3 - 8*a6^5*a5^6*x34^2*a2^2*a1^3 + 112*a6^6*a5^4*x34^3*a2^2*a1^3 - 80*a6^5*a5^5*x34^3*a2^2*a1^3 + 112*a6^4*a5^6*x34^3*a2^2*a1^3 + 112*a6^6*a5^3*x34^4*a2^2*a1^3 - 120*a6^5*a5^4*x34^4*a2^2*a1^3 - 120*a6^4*a5^5*x34^4*a2^2*a1^3 + 112*a6^3*a5^6*x34^4*a2^2*a1^3 - 8*a6^6*a5^2*x34^5*a2^2*a1^3 - 80*a6^5*a5^3*x34^5*a2^2*a1^3 - 120*a6^4*a5^4*x34^5*a2^2*a1^3 - 80*a6^3*a5^5*x34^5*a2^2*a1^3 - 8*a6^2*a5^6*x34^5*a2^2*a1^3 - 8*a6^6*a5*x34^6*a2^2*a1^3 - 8*a6^5*a5^2*x34^6*a2^2*a1^3 + 112*a6^4*a5^3*x34^6*a2^2*a1^3 + 112*a6^3*a5^4*x34^6*a2^2*a1^3 - 8*a6^2*a5^5*x34^6*a2^2*a1^3 - 8*a6*a5^6*x34^6*a2^2*a1^3 - 16*a6^6*a5^6*a3*a2^2*a1^3 + 32*a6^6*a5^5*x34*a3*a2^2*a1^3 + 32*a6^5*a5^6*x34*a3*a2^2*a1^3 + 216*a6^6*a5^4*x34^2*a3*a2^2*a1^3 - 144*a6^5*a5^5*x34^2*a3*a2^2*a1^3 + 216*a6^4*a5^6*x34^2*a3*a2^2*a1^3 + 688*a6^6*a5^3*x34^3*a3*a2^2*a1^3 - 512*a6^5*a5^4*x34^3*a3*a2^2*a1^3 - 512*a6^4*a5^5*x34^3*a3*a2^2*a1^3 + 688*a6^3*a5^6*x34^3*a3*a2^2*a1^3 - 160*a6^6*a5^2*x34^4*a3*a2^2*a1^3 - 432*a6^5*a5^3*x34^4*a3*a2^2*a1^3 - 960*a6^4*a5^4*x34^4*a3*a2^2*a1^3 - 432*a6^3*a5^5*x34^4*a3*a2^2*a1^3 - 160*a6^2*a5^6*x34^4*a3*a2^2*a1^3 + 48*a6^5*a5^2*x34^5*a3*a2^2*a1^3 + 640*a6^4*a5^3*x34^5*a3*a2^2*a1^3 + 640*a6^3*a5^4*x34^5*a3*a2^2*a1^3 + 48*a6^2*a5^5*x34^5*a3*a2^2*a1^3 - 8*a6^6*x34^6*a3*a2^2*a1^3 + 48*a6^5*a5*x34^6*a3*a2^2*a1^3 - 120*a6^4*a5^2*x34^6*a3*a2^2*a1^3 + 240*a6^3*a5^3*x34^6*a3*a2^2*a1^3 - 120*a6^2*a5^4*x34^6*a3*a2^2*a1^3 + 48*a6*a5^5*x34^6*a3*a2^2*a1^3 - 8*a5^6*x34^6*a3*a2^2*a1^3 + 32*a6^6*a5^5*a3^2*a2^2*a1^3 + 32*a6^5*a5^6*a3^2*a2^2*a1^3 - 24*a6^6*a5^4*x34*a3^2*a2^2*a1^3 + 48*a6^5*a5^5*x34*a3^2*a2^2*a1^3 - 24*a6^4*a5^6*x34*a3^2*a2^2*a1^3 + 1152*a6^6*a5^3*x34^2*a3^2*a2^2*a1^3 - 1176*a6^5*a5^4*x34^2*a3^2*a2^2*a1^3 - 1176*a6^4*a5^5*x34^2*a3^2*a2^2*a1^3 + 1152*a6^3*a5^6*x34^2*a3^2*a2^2*a1^3 - 800*a6^6*a5^2*x34^3*a3^2*a2^2*a1^3 - 448*a6^5*a5^3*x34^3*a3^2*a2^2*a1^3 - 1760*a6^4*a5^4*x34^3*a3^2*a2^2*a1^3 - 448*a6^3*a5^5*x34^3*a3^2*a2^2*a1^3 - 800*a6^2*a5^6*x34^3*a3^2*a2^2*a1^3 + 2400*a6^4*a5^3*x34^4*a3^2*a2^2*a1^3 + 2400*a6^3*a5^4*x34^4*a3^2*a2^2*a1^3 - 56*a6^6*x34^5*a3^2*a2^2*a1^3 + 384*a6^5*a5*x34^5*a3^2*a2^2*a1^3 - 1080*a6^4*a5^2*x34^5*a3^2*a2^2*a1^3 + 1920*a6^3*a5^3*x34^5*a3^2*a2^2*a1^3 - 1080*a6^2*a5^4*x34^5*a3^2*a2^2*a1^3 + 384*a6*a5^5*x34^5*a3^2*a2^2*a1^3 - 56*a5^6*x34^5*a3^2*a2^2*a1^3 - 8*a6^5*x34^6*a3^2*a2^2*a1^3 - 120*a6^4*a5*x34^6*a3^2*a2^2*a1^3 - 240*a6^3*a5^2*x34^6*a3^2*a2^2*a1^3 - 240*a6^2*a5^3*x34^6*a3^2*a2^2*a1^3 - 120*a6*a5^4*x34^6*a3^2*a2^2*a1^3 - 8*a5^5*x34^6*a3^2*a2^2*a1^3 - 16*a6^6*a5^4*a3^3*a2^2*a1^3 + 32*a6^5*a5^5*a3^3*a2^2*a1^3 - 16*a6^4*a5^6*a3^3*a2^2*a1^3 + 928*a6^6*a5^3*x34*a3^3*a2^2*a1^3 - 1328*a6^5*a5^4*x34*a3^3*a2^2*a1^3 - 1328*a6^4*a5^5*x34*a3^3*a2^2*a1^3 + 928*a6^3*a5^6*x34*a3^3*a2^2*a1^3 - 1760*a6^6*a5^2*x34^2*a3^3*a2^2*a1^3 + 928*a6^5*a5^3*x34^2*a3^3*a2^2*a1^3 + 160*a6^4*a5^4*x34^2*a3^3*a2^2*a1^3 + 928*a6^3*a5^5*x34^2*a3^3*a2^2*a1^3 - 1760*a6^2*a5^6*x34^2*a3^3*a2^2*a1^3 + 80*a6^6*a5*x34^3*a3^3*a2^2*a1^3 - 160*a6^5*a5^2*x34^3*a3^3*a2^2*a1^3 + 3280*a6^4*a5^3*x34^3*a3^3*a2^2*a1^3 + 3280*a6^3*a5^4*x34^3*a3^3*a2^2*a1^3 - 160*a6^2*a5^5*x34^3*a3^3*a2^2*a1^3 + 80*a6*a5^6*x34^3*a3^3*a2^2*a1^3 - 48*a6^6*x34^4*a3^3*a2^2*a1^3 + 1168*a6^5*a5*x34^4*a3^3*a2^2*a1^3 - 2720*a6^4*a5^2*x34^4*a3^3*a2^2*a1^3 + 3840*a6^3*a5^3*x34^4*a3^3*a2^2*a1^3 - 2720*a6^2*a5^4*x34^4*a3^3*a2^2*a1^3 + 1168*a6*a5^5*x34^4*a3^3*a2^2*a1^3 - 48*a5^6*x34^4*a3^3*a2^2*a1^3 - 128*a6^5*x34^5*a3^3*a2^2*a1^3 - 752*a6^4*a5*x34^5*a3^3*a2^2*a1^3 - 960*a6^3*a5^2*x34^5*a3^3*a2^2*a1^3 - 960*a6^2*a5^3*x34^5*a3^3*a2^2*a1^3 - 752*a6*a5^4*x34^5*a3^3*a2^2*a1^3 - 128*a5^5*x34^5*a3^3*a2^2*a1^3 + 112*a6^4*x34^6*a3^3*a2^2*a1^3 + 240*a6^3*a5*x34^6*a3^3*a2^2*a1^3 - 240*a6^2*a5^2*x34^6*a3^3*a2^2*a1^3 + 240*a6*a5^3*x34^6*a3^3*a2^2*a1^3 + 112*a5^4*x34^6*a3^3*a2^2*a1^3 + 464*a6^6*a5^3*a3^4*a2^2*a1^3 - 664*a6^5*a5^4*a3^4*a2^2*a1^3 - 664*a6^4*a5^5*a3^4*a2^2*a1^3 + 464*a6^3*a5^6*a3^4*a2^2*a1^3 - 1840*a6^6*a5^2*x34*a3^4*a2^2*a1^3 + 1840*a6^5*a5^3*x34*a3^4*a2^2*a1^3 + 2000*a6^4*a5^4*x34*a3^4*a2^2*a1^3 + 1840*a6^3*a5^5*x34*a3^4*a2^2*a1^3 - 1840*a6^2*a5^6*x34*a3^4*a2^2*a1^3 + 240*a6^6*a5*x34^2*a3^4*a2^2*a1^3 - 240*a6^5*a5^2*x34^2*a3^4*a2^2*a1^3 + 1040*a6^4*a5^3*x34^2*a3^4*a2^2*a1^3 + 1040*a6^3*a5^4*x34^2*a3^4*a2^2*a1^3 - 240*a6^2*a5^5*x34^2*a3^4*a2^2*a1^3 + 240*a6*a5^6*x34^2*a3^4*a2^2*a1^3 + 320*a6^6*x34^3*a3^4*a2^2*a1^3 + 1760*a6^5*a5*x34^3*a3^4*a2^2*a1^3 - 1600*a6^4*a5^2*x34^3*a3^4*a2^2*a1^3 - 1200*a6^3*a5^3*x34^3*a3^4*a2^2*a1^3 - 1600*a6^2*a5^4*x34^3*a3^4*a2^2*a1^3 + 1760*a6*a5^5*x34^3*a3^4*a2^2*a1^3 + 320*a5^6*x34^3*a3^4*a2^2*a1^3 - 640*a6^5*x34^4*a3^4*a2^2*a1^3 - 2320*a6^4*a5*x34^4*a3^4*a2^2*a1^3 - 320*a6^3*a5^2*x34^4*a3^4*a2^2*a1^3 - 320*a6^2*a5^3*x34^4*a3^4*a2^2*a1^3 - 2320*a6*a5^4*x34^4*a3^4*a2^2*a1^3 - 640*a5^5*x34^4*a3^4*a2^2*a1^3 + 552*a6^4*x34^5*a3^4*a2^2*a1^3 + 1408*a6^3*a5*x34^5*a3^4*a2^2*a1^3 - 1800*a6^2*a5^2*x34^5*a3^4*a2^2*a1^3 + 1408*a6*a5^3*x34^5*a3^4*a2^2*a1^3 + 552*a5^4*x34^5*a3^4*a2^2*a1^3 + 112*a6^3*x34^6*a3^4*a2^2*a1^3 - 120*a6^2*a5*x34^6*a3^4*a2^2*a1^3 - 120*a6*a5^2*x34^6*a3^4*a2^2*a1^3 + 112*a5^3*x34^6*a3^4*a2^2*a1^3 - 736*a6^6*a5^2*a3^5*a2^2*a1^3 + 736*a6^5*a5^3*a3^5*a2^2*a1^3 + 800*a6^4*a5^4*a3^5*a2^2*a1^3 + 736*a6^3*a5^5*a3^5*a2^2*a1^3 - 736*a6^2*a5^6*a3^5*a2^2*a1^3 + 240*a6^6*a5*x34*a3^5*a2^2*a1^3 - 192*a6^5*a5^2*x34*a3^5*a2^2*a1^3 - 720*a6^4*a5^3*x34*a3^5*a2^2*a1^3 - 720*a6^3*a5^4*x34*a3^5*a2^2*a1^3 - 192*a6^2*a5^5*x34*a3^5*a2^2*a1^3 + 240*a6*a5^6*x34*a3^5*a2^2*a1^3 + 800*a6^6*x34^2*a3^5*a2^2*a1^3 + 1488*a6^5*a5*x34^2*a3^5*a2^2*a1^3 + 2160*a6^4*a5^2*x34^2*a3^5*a2^2*a1^3 - 10560*a6^3*a5^3*x34^2*a3^5*a2^2*a1^3 + 2160*a6^2*a5^4*x34^2*a3^5*a2^2*a1^3 + 1488*a6*a5^5*x34^2*a3^5*a2^2*a1^3 + 800*a5^6*x34^2*a3^5*a2^2*a1^3 - 1520*a6^5*x34^3*a3^5*a2^2*a1^3 - 4192*a6^4*a5*x34^3*a3^5*a2^2*a1^3 + 4000*a6^3*a5^2*x34^3*a3^5*a2^2*a1^3 + 4000*a6^2*a5^3*x34^3*a3^5*a2^2*a1^3 - 4192*a6*a5^4*x34^3*a3^5*a2^2*a1^3 - 1520*a5^5*x34^3*a3^5*a2^2*a1^3 + 960*a6^4*x34^4*a3^5*a2^2*a1^3 + 3408*a6^3*a5*x34^4*a3^5*a2^2*a1^3 - 5760*a6^2*a5^2*x34^4*a3^5*a2^2*a1^3 + 3408*a6*a5^3*x34^4*a3^5*a2^2*a1^3 + 960*a5^4*x34^4*a3^5*a2^2*a1^3 + 592*a6^3*x34^5*a3^5*a2^2*a1^3 - 624*a6^2*a5*x34^5*a3^5*a2^2*a1^3 - 624*a6*a5^2*x34^5*a3^5*a2^2*a1^3 + 592*a5^3*x34^5*a3^5*a2^2*a1^3 - 8*a6^2*x34^6*a3^5*a2^2*a1^3 + 48*a6*a5*x34^6*a3^5*a2^2*a1^3 - 8*a5^2*x34^6*a3^5*a2^2*a1^3 + 80*a6^6*a5*a3^6*a2^2*a1^3 - 64*a6^5*a5^2*a3^6*a2^2*a1^3 - 240*a6^4*a5^3*a3^6*a2^2*a1^3 - 240*a6^3*a5^4*a3^6*a2^2*a1^3 - 64*a6^2*a5^5*a3^6*a2^2*a1^3 + 80*a6*a5^6*a3^6*a2^2*a1^3 + 672*a6^6*x34*a3^6*a2^2*a1^3 + 784*a6^5*a5*x34*a3^6*a2^2*a1^3 + 2800*a6^4*a5^2*x34*a3^6*a2^2*a1^3 - 10080*a6^3*a5^3*x34*a3^6*a2^2*a1^3 + 2800*a6^2*a5^4*x34*a3^6*a2^2*a1^3 + 784*a6*a5^5*x34*a3^6*a2^2*a1^3 + 672*a5^6*x34*a3^6*a2^2*a1^3 - 1888*a6^5*x34^2*a3^6*a2^2*a1^3 - 4496*a6^4*a5*x34^2*a3^6*a2^2*a1^3 + 7680*a6^3*a5^2*x34^2*a3^6*a2^2*a1^3 + 7680*a6^2*a5^3*x34^2*a3^6*a2^2*a1^3 - 4496*a6*a5^4*x34^2*a3^6*a2^2*a1^3 - 1888*a5^5*x34^2*a3^6*a2^2*a1^3 + 672*a6^4*x34^3*a3^6*a2^2*a1^3 + 4592*a6^3*a5*x34^3*a3^6*a2^2*a1^3 - 10080*a6^2*a5^2*x34^3*a3^6*a2^2*a1^3 + 4592*a6*a5^3*x34^3*a3^6*a2^2*a1^3 + 672*a5^4*x34^3*a3^6*a2^2*a1^3 + 1392*a6^3*x34^4*a3^6*a2^2*a1^3 - 1440*a6^2*a5*x34^4*a3^6*a2^2*a1^3 - 1440*a6*a5^2*x34^4*a3^6*a2^2*a1^3 + 1392*a5^3*x34^4*a3^6*a2^2*a1^3 - 56*a6^2*x34^5*a3^6*a2^2*a1^3 + 336*a6*a5*x34^5*a3^6*a2^2*a1^3 - 56*a5^2*x34^5*a3^6*a2^2*a1^3 - 8*a6*x34^6*a3^6*a2^2*a1^3 - 8*a5*x34^6*a3^6*a2^2*a1^3 + 192*a6^6*a3^7*a2^2*a1^3 + 224*a6^5*a5*a3^7*a2^2*a1^3 + 800*a6^4*a5^2*a3^7*a2^2*a1^3 - 2880*a6^3*a5^3*a3^7*a2^2*a1^3 + 800*a6^2*a5^4*a3^7*a2^2*a1^3 + 224*a6*a5^5*a3^7*a2^2*a1^3 + 192*a5^6*a3^7*a2^2*a1^3 - 1184*a6^5*x34*a3^7*a2^2*a1^3 - 2656*a6^4*a5*x34*a3^7*a2^2*a1^3 + 5440*a6^3*a5^2*x34*a3^7*a2^2*a1^3 + 5440*a6^2*a5^3*x34*a3^7*a2^2*a1^3 - 2656*a6*a5^4*x34*a3^7*a2^2*a1^3 - 1184*a5^5*x34*a3^7*a2^2*a1^3 + 96*a6^4*x34^2*a3^7*a2^2*a1^3 + 3808*a6^3*a5*x34^2*a3^7*a2^2*a1^3 - 10080*a6^2*a5^2*x34^2*a3^7*a2^2*a1^3 + 3808*a6*a5^3*x34^2*a3^7*a2^2*a1^3 + 96*a5^4*x34^2*a3^7*a2^2*a1^3 + 1888*a6^3*x34^3*a3^7*a2^2*a1^3 - 1920*a6^2*a5*x34^3*a3^7*a2^2*a1^3 - 1920*a6*a5^2*x34^3*a3^7*a2^2*a1^3 + 1888*a5^3*x34^3*a3^7*a2^2*a1^3 - 160*a6^2*x34^4*a3^7*a2^2*a1^3 + 960*a6*a5*x34^4*a3^7*a2^2*a1^3 - 160*a5^2*x34^4*a3^7*a2^2*a1^3 - 48*a6*x34^5*a3^7*a2^2*a1^3 - 48*a5*x34^5*a3^7*a2^2*a1^3 - 296*a6^5*a3^8*a2^2*a1^3 - 664*a6^4*a5*a3^8*a2^2*a1^3 + 1360*a6^3*a5^2*a3^8*a2^2*a1^3 + 1360*a6^2*a5^3*a3^8*a2^2*a1^3 - 664*a6*a5^4*a3^8*a2^2*a1^3 - 296*a5^5*a3^8*a2^2*a1^3 - 72*a6^4*x34*a3^8*a2^2*a1^3 + 1872*a6^3*a5*x34*a3^8*a2^2*a1^3 - 5400*a6^2*a5^2*x34*a3^8*a2^2*a1^3 + 1872*a6*a5^3*x34*a3^8*a2^2*a1^3 - 72*a5^4*x34*a3^8*a2^2*a1^3 + 1552*a6^3*x34^2*a3^8*a2^2*a1^3 - 1560*a6^2*a5*x34^2*a3^8*a2^2*a1^3 - 1560*a6*a5^2*x34^2*a3^8*a2^2*a1^3 + 1552*a5^3*x34^2*a3^8*a2^2*a1^3 - 240*a6^2*x34^3*a3^8*a2^2*a1^3 + 1440*a6*a5*x34^3*a3^8*a2^2*a1^3 - 240*a5^2*x34^3*a3^8*a2^2*a1^3 - 120*a6*x34^4*a3^8*a2^2*a1^3 - 120*a5*x34^4*a3^8*a2^2*a1^3 - 16*a6^4*a3^9*a2^2*a1^3 + 416*a6^3*a5*a3^9*a2^2*a1^3 - 1200*a6^2*a5^2*a3^9*a2^2*a1^3 + 416*a6*a5^3*a3^9*a2^2*a1^3 - 16*a5^4*a3^9*a2^2*a1^3 + 720*a6^3*x34*a3^9*a2^2*a1^3 - 720*a6^2*a5*x34*a3^9*a2^2*a1^3 - 720*a6*a5^2*x34*a3^9*a2^2*a1^3 + 720*a5^3*x34*a3^9*a2^2*a1^3 - 200*a6^2*x34^2*a3^9*a2^2*a1^3 + 1200*a6*a5*x34^2*a3^9*a2^2*a1^3 - 200*a5^2*x34^2*a3^9*a2^2*a1^3 - 160*a6*x34^3*a3^9*a2^2*a1^3 - 160*a5*x34^3*a3^9*a2^2*a1^3 + 144*a6^3*a3^10*a2^2*a1^3 - 144*a6^2*a5*a3^10*a2^2*a1^3 - 144*a6*a5^2*a3^10*a2^2*a1^3 + 144*a5^3*a3^10*a2^2*a1^3 - 88*a6^2*x34*a3^10*a2^2*a1^3 + 528*a6*a5*x34*a3^10*a2^2*a1^3 - 88*a5^2*x34*a3^10*a2^2*a1^3 - 120*a6*x34^2*a3^10*a2^2*a1^3 - 120*a5*x34^2*a3^10*a2^2*a1^3 - 16*a6^2*a3^11*a2^2*a1^3 + 96*a6*a5*a3^11*a2^2*a1^3 - 16*a5^2*a3^11*a2^2*a1^3 - 48*a6*x34*a3^11*a2^2*a1^3 - 48*a5*x34*a3^11*a2^2*a1^3 - 8*a6*a3^12*a2^2*a1^3 - 8*a5*a3^12*a2^2*a1^3 + 16*a6^6*a5^6*a2^3*a1^3 - 16*a6^6*a5^5*x34*a2^3*a1^3 - 16*a6^5*a5^6*x34*a2^3*a1^3 + 112*a6^6*a5^4*x34^2*a2^3*a1^3 - 80*a6^5*a5^5*x34^2*a2^3*a1^3 + 112*a6^4*a5^6*x34^2*a2^3*a1^3 - 528*a6^6*a5^3*x34^3*a2^3*a1^3 + 240*a6^5*a5^4*x34^3*a2^3*a1^3 + 240*a6^4*a5^5*x34^3*a2^3*a1^3 - 528*a6^3*a5^6*x34^3*a2^3*a1^3 + 112*a6^6*a5^2*x34^4*a2^3*a1^3 + 240*a6^5*a5^3*x34^4*a2^3*a1^3 - 240*a6^4*a5^4*x34^4*a2^3*a1^3 + 240*a6^3*a5^5*x34^4*a2^3*a1^3 + 112*a6^2*a5^6*x34^4*a2^3*a1^3 - 16*a6^6*a5*x34^5*a2^3*a1^3 - 80*a6^5*a5^2*x34^5*a2^3*a1^3 + 240*a6^4*a5^3*x34^5*a2^3*a1^3 + 240*a6^3*a5^4*x34^5*a2^3*a1^3 - 80*a6^2*a5^5*x34^5*a2^3*a1^3 - 16*a6*a5^6*x34^5*a2^3*a1^3 + 16*a6^6*x34^6*a2^3*a1^3 - 16*a6^5*a5*x34^6*a2^3*a1^3 + 112*a6^4*a5^2*x34^6*a2^3*a1^3 - 528*a6^3*a5^3*x34^6*a2^3*a1^3 + 112*a6^2*a5^4*x34^6*a2^3*a1^3 - 16*a6*a5^5*x34^6*a2^3*a1^3 + 16*a5^6*x34^6*a2^3*a1^3 - 32*a6^6*a5^5*a3*a2^3*a1^3 - 32*a6^5*a5^6*a3*a2^3*a1^3 + 144*a6^6*a5^4*x34*a3*a2^3*a1^3 - 192*a6^5*a5^5*x34*a3*a2^3*a1^3 + 144*a6^4*a5^6*x34*a3*a2^3*a1^3 - 1344*a6^6*a5^3*x34^2*a3*a2^3*a1^3 + 688*a6^5*a5^4*x34^2*a3*a2^3*a1^3 + 688*a6^4*a5^5*x34^2*a3*a2^3*a1^3 - 1344*a6^3*a5^6*x34^2*a3*a2^3*a1^3 + 688*a6^6*a5^2*x34^3*a3*a2^3*a1^3 + 288*a6^5*a5^3*x34^3*a3*a2^3*a1^3 - 480*a6^4*a5^4*x34^3*a3*a2^3*a1^3 + 288*a6^3*a5^5*x34^3*a3*a2^3*a1^3 + 688*a6^2*a5^6*x34^3*a3*a2^3*a1^3 - 160*a6^6*a5*x34^4*a3*a2^3*a1^3 - 432*a6^5*a5^2*x34^4*a3*a2^3*a1^3 + 1680*a6^4*a5^3*x34^4*a3*a2^3*a1^3 + 1680*a6^3*a5^4*x34^4*a3*a2^3*a1^3 - 432*a6^2*a5^5*x34^4*a3*a2^3*a1^3 - 160*a6*a5^6*x34^4*a3*a2^3*a1^3 + 80*a6^6*x34^5*a3*a2^3*a1^3 - 128*a6^5*a5*x34^5*a3*a2^3*a1^3 + 640*a6^4*a5^2*x34^5*a3*a2^3*a1^3 - 3840*a6^3*a5^3*x34^5*a3*a2^3*a1^3 + 640*a6^2*a5^4*x34^5*a3*a2^3*a1^3 - 128*a6*a5^5*x34^5*a3*a2^3*a1^3 + 80*a5^6*x34^5*a3*a2^3*a1^3 - 16*a6^5*x34^6*a3*a2^3*a1^3 - 80*a6^4*a5*x34^6*a3*a2^3*a1^3 + 240*a6^3*a5^2*x34^6*a3*a2^3*a1^3 + 240*a6^2*a5^3*x34^6*a3*a2^3*a1^3 - 80*a6*a5^4*x34^6*a3*a2^3*a1^3 - 16*a5^5*x34^6*a3*a2^3*a1^3 + 144*a6^6*a5^4*a3^2*a2^3*a1^3 - 192*a6^5*a5^5*a3^2*a2^3*a1^3 + 144*a6^4*a5^6*a3^2*a2^3*a1^3 - 864*a6^6*a5^3*x34*a3^2*a2^3*a1^3 + 624*a6^5*a5^4*x34*a3^2*a2^3*a1^3 + 624*a6^4*a5^5*x34*a3^2*a2^3*a1^3 - 864*a6^3*a5^6*x34*a3^2*a2^3*a1^3 + 1152*a6^6*a5^2*x34^2*a3^2*a2^3*a1^3 - 96*a6^5*a5^3*x34^2*a3^2*a2^3*a1^3 + 880*a6^4*a5^4*x34^2*a3^2*a2^3*a1^3 - 96*a6^3*a5^5*x34^2*a3^2*a2^3*a1^3 + 1152*a6^2*a5^6*x34^2*a3^2*a2^3*a1^3 - 240*a6^6*a5*x34^3*a3^2*a2^3*a1^3 - 448*a6^5*a5^2*x34^3*a3^2*a2^3*a1^3 + 2160*a6^4*a5^3*x34^3*a3^2*a2^3*a1^3 + 2160*a6^3*a5^4*x34^3*a3^2*a2^3*a1^3 - 448*a6^2*a5^5*x34^3*a3^2*a2^3*a1^3 - 240*a6*a5^6*x34^3*a3^2*a2^3*a1^3 + 272*a6^6*x34^4*a3^2*a2^3*a1^3 - 432*a6^5*a5*x34^4*a3^2*a2^3*a1^3 + 2400*a6^4*a5^2*x34^4*a3^2*a2^3*a1^3 - 13440*a6^3*a5^3*x34^4*a3^2*a2^3*a1^3 + 2400*a6^2*a5^4*x34^4*a3^2*a2^3*a1^3 - 432*a6*a5^5*x34^4*a3^2*a2^3*a1^3 + 272*a5^6*x34^4*a3^2*a2^3*a1^3 - 176*a6^5*x34^5*a3^2*a2^3*a1^3 - 512*a6^4*a5*x34^5*a3^2*a2^3*a1^3 + 1920*a6^3*a5^2*x34^5*a3^2*a2^3*a1^3 + 1920*a6^2*a5^3*x34^5*a3^2*a2^3*a1^3 - 512*a6*a5^4*x34^5*a3^2*a2^3*a1^3 - 176*a5^5*x34^5*a3^2*a2^3*a1^3 + 112*a6^4*x34^6*a3^2*a2^3*a1^3 + 240*a6^3*a5*x34^6*a3^2*a2^3*a1^3 - 240*a6^2*a5^2*x34^6*a3^2*a2^3*a1^3 + 240*a6*a5^3*x34^6*a3^2*a2^3*a1^3 + 112*a5^4*x34^6*a3^2*a2^3*a1^3 - 576*a6^6*a5^3*a3^3*a2^3*a1^3 + 416*a6^5*a5^4*a3^3*a2^3*a1^3 + 416*a6^4*a5^5*a3^3*a2^3*a1^3 - 576*a6^3*a5^6*a3^3*a2^3*a1^3 + 928*a6^6*a5^2*x34*a3^3*a2^3*a1^3 - 768*a6^5*a5^3*x34*a3^3*a2^3*a1^3 + 2720*a6^4*a5^4*x34*a3^3*a2^3*a1^3 - 768*a6^3*a5^5*x34*a3^3*a2^3*a1^3 + 928*a6^2*a5^6*x34*a3^3*a2^3*a1^3 + 320*a6^6*a5*x34^2*a3^3*a2^3*a1^3 + 928*a6^5*a5^2*x34^2*a3^3*a2^3*a1^3 - 3360*a6^4*a5^3*x34^2*a3^3*a2^3*a1^3 - 3360*a6^3*a5^4*x34^2*a3^3*a2^3*a1^3 + 928*a6^2*a5^5*x34^2*a3^3*a2^3*a1^3 + 320*a6*a5^6*x34^2*a3^3*a2^3*a1^3 + 80*a6^6*x34^3*a3^3*a2^3*a1^3 - 1440*a6^5*a5*x34^3*a3^3*a2^3*a1^3 + 3280*a6^4*a5^2*x34^3*a3^3*a2^3*a1^3 - 11520*a6^3*a5^3*x34^3*a3^3*a2^3*a1^3 + 3280*a6^2*a5^4*x34^3*a3^3*a2^3*a1^3 - 1440*a6*a5^5*x34^3*a3^3*a2^3*a1^3 + 80*a5^6*x34^3*a3^3*a2^3*a1^3 - 400*a6^5*x34^4*a3^3*a2^3*a1^3 - 880*a6^4*a5*x34^4*a3^3*a2^3*a1^3 + 3840*a6^3*a5^2*x34^4*a3^3*a2^3*a1^3 + 3840*a6^2*a5^3*x34^4*a3^3*a2^3*a1^3 - 880*a6*a5^4*x34^4*a3^3*a2^3*a1^3 - 400*a5^5*x34^4*a3^3*a2^3*a1^3 + 912*a6^4*x34^5*a3^3*a2^3*a1^3 + 768*a6^3*a5*x34^5*a3^3*a2^3*a1^3 - 960*a6^2*a5^2*x34^5*a3^3*a2^3*a1^3 + 768*a6*a5^3*x34^5*a3^3*a2^3*a1^3 + 912*a5^4*x34^5*a3^3*a2^3*a1^3 - 528*a6^3*x34^6*a3^3*a2^3*a1^3 + 240*a6^2*a5*x34^6*a3^3*a2^3*a1^3 + 240*a6*a5^2*x34^6*a3^3*a2^3*a1^3 - 528*a5^3*x34^6*a3^3*a2^3*a1^3 + 464*a6^6*a5^2*a3^4*a2^3*a1^3 - 384*a6^5*a5^3*a3^4*a2^3*a1^3 + 1360*a6^4*a5^4*a3^4*a2^3*a1^3 - 384*a6^3*a5^5*a3^4*a2^3*a1^3 + 464*a6^2*a5^6*a3^4*a2^3*a1^3 + 720*a6^6*a5*x34*a3^4*a2^3*a1^3 + 1840*a6^5*a5^2*x34*a3^4*a2^3*a1^3 - 7200*a6^4*a5^3*x34*a3^4*a2^3*a1^3 - 7200*a6^3*a5^4*x34*a3^4*a2^3*a1^3 + 1840*a6^2*a5^5*x34*a3^4*a2^3*a1^3 + 720*a6*a5^6*x34*a3^4*a2^3*a1^3 - 720*a6^6*x34^2*a3^4*a2^3*a1^3 - 2800*a6^5*a5*x34^2*a3^4*a2^3*a1^3 + 1040*a6^4*a5^2*x34^2*a3^4*a2^3*a1^3 + 13440*a6^3*a5^3*x34^2*a3^4*a2^3*a1^3 + 1040*a6^2*a5^4*x34^2*a3^4*a2^3*a1^3 - 2800*a6*a5^5*x34^2*a3^4*a2^3*a1^3 - 720*a5^6*x34^2*a3^4*a2^3*a1^3 + 80*a6^5*x34^3*a3^4*a2^3*a1^3 + 480*a6^4*a5*x34^3*a3^4*a2^3*a1^3 - 1200*a6^3*a5^2*x34^3*a3^4*a2^3*a1^3 - 1200*a6^2*a5^3*x34^3*a3^4*a2^3*a1^3 + 480*a6*a5^4*x34^3*a3^4*a2^3*a1^3 + 80*a5^5*x34^3*a3^4*a2^3*a1^3 + 2640*a6^4*x34^4*a3^4*a2^3*a1^3 + 720*a6^3*a5*x34^4*a3^4*a2^3*a1^3 - 320*a6^2*a5^2*x34^4*a3^4*a2^3*a1^3 + 720*a6*a5^3*x34^4*a3^4*a2^3*a1^3 + 2640*a5^4*x34^4*a3^4*a2^3*a1^3 - 2928*a6^3*x34^5*a3^4*a2^3*a1^3 + 1408*a6^2*a5*x34^5*a3^4*a2^3*a1^3 + 1408*a6*a5^2*x34^5*a3^4*a2^3*a1^3 - 2928*a5^3*x34^5*a3^4*a2^3*a1^3 + 112*a6^2*x34^6*a3^4*a2^3*a1^3 - 80*a6*a5*x34^6*a3^4*a2^3*a1^3 + 112*a5^2*x34^6*a3^4*a2^3*a1^3 + 288*a6^6*a5*a3^5*a2^3*a1^3 + 736*a6^5*a5^2*a3^5*a2^3*a1^3 - 2880*a6^4*a5^3*a3^5*a2^3*a1^3 - 2880*a6^3*a5^4*a3^5*a2^3*a1^3 + 736*a6^2*a5^5*a3^5*a2^3*a1^3 + 288*a6*a5^6*a3^5*a2^3*a1^3 - 912*a6^6*x34*a3^5*a2^3*a1^3 - 2496*a6^5*a5*x34*a3^5*a2^3*a1^3 - 720*a6^4*a5^2*x34*a3^5*a2^3*a1^3 + 23040*a6^3*a5^3*x34*a3^5*a2^3*a1^3 - 720*a6^2*a5^4*x34*a3^5*a2^3*a1^3 - 2496*a6*a5^5*x34*a3^5*a2^3*a1^3 - 912*a5^6*x34*a3^5*a2^3*a1^3 + 1040*a6^5*x34^2*a3^5*a2^3*a1^3 + 2768*a6^4*a5*x34^2*a3^5*a2^3*a1^3 - 10560*a6^3*a5^2*x34^2*a3^5*a2^3*a1^3 - 10560*a6^2*a5^3*x34^2*a3^5*a2^3*a1^3 + 2768*a6*a5^4*x34^2*a3^5*a2^3*a1^3 + 1040*a5^5*x34^2*a3^5*a2^3*a1^3 + 3920*a6^4*x34^3*a3^5*a2^3*a1^3 - 672*a6^3*a5*x34^3*a3^5*a2^3*a1^3 + 4000*a6^2*a5^2*x34^3*a3^5*a2^3*a1^3 - 672*a6*a5^3*x34^3*a3^5*a2^3*a1^3 + 3920*a5^4*x34^3*a3^5*a2^3*a1^3 - 6480*a6^3*x34^4*a3^5*a2^3*a1^3 + 3408*a6^2*a5*x34^4*a3^5*a2^3*a1^3 + 3408*a6*a5^2*x34^4*a3^5*a2^3*a1^3 - 6480*a5^3*x34^4*a3^5*a2^3*a1^3 + 592*a6^2*x34^5*a3^5*a2^3*a1^3 - 512*a6*a5*x34^5*a3^5*a2^3*a1^3 + 592*a5^2*x34^5*a3^5*a2^3*a1^3 - 16*a6*x34^6*a3^5*a2^3*a1^3 - 16*a5*x34^6*a3^5*a2^3*a1^3 - 304*a6^6*a3^6*a2^3*a1^3 - 832*a6^5*a5*a3^6*a2^3*a1^3 - 240*a6^4*a5^2*a3^6*a2^3*a1^3 + 7680*a6^3*a5^3*a3^6*a2^3*a1^3 - 240*a6^2*a5^4*a3^6*a2^3*a1^3 - 832*a6*a5^5*a3^6*a2^3*a1^3 - 304*a5^6*a3^6*a2^3*a1^3 + 1008*a6^5*x34*a3^6*a2^3*a1^3 + 2576*a6^4*a5*x34*a3^6*a2^3*a1^3 - 10080*a6^3*a5^2*x34*a3^6*a2^3*a1^3 - 10080*a6^2*a5^3*x34*a3^6*a2^3*a1^3 + 2576*a6*a5^4*x34*a3^6*a2^3*a1^3 + 1008*a5^5*x34*a3^6*a2^3*a1^3 + 3472*a6^4*x34^2*a3^6*a2^3*a1^3 - 2016*a6^3*a5*x34^2*a3^6*a2^3*a1^3 + 7680*a6^2*a5^2*x34^2*a3^6*a2^3*a1^3 - 2016*a6*a5^3*x34^2*a3^6*a2^3*a1^3 + 3472*a5^4*x34^2*a3^6*a2^3*a1^3 - 7728*a6^3*x34^3*a3^6*a2^3*a1^3 + 4592*a6^2*a5*x34^3*a3^6*a2^3*a1^3 + 4592*a6*a5^2*x34^3*a3^6*a2^3*a1^3 - 7728*a5^3*x34^3*a3^6*a2^3*a1^3 + 1392*a6^2*x34^4*a3^6*a2^3*a1^3 - 1440*a6*a5*x34^4*a3^6*a2^3*a1^3 + 1392*a5^2*x34^4*a3^6*a2^3*a1^3 - 112*a6*x34^5*a3^6*a2^3*a1^3 - 112*a5*x34^5*a3^6*a2^3*a1^3 + 16*x34^6*a3^6*a2^3*a1^3 + 288*a6^5*a3^7*a2^3*a1^3 + 736*a6^4*a5*a3^7*a2^3*a1^3 - 2880*a6^3*a5^2*a3^7*a2^3*a1^3 - 2880*a6^2*a5^3*a3^7*a2^3*a1^3 + 736*a6*a5^4*a3^7*a2^3*a1^3 + 288*a5^5*a3^7*a2^3*a1^3 + 1856*a6^4*x34*a3^7*a2^3*a1^3 - 1536*a6^3*a5*x34*a3^7*a2^3*a1^3 + 5440*a6^2*a5^2*x34*a3^7*a2^3*a1^3 - 1536*a6*a5^3*x34*a3^7*a2^3*a1^3 + 1856*a5^4*x34*a3^7*a2^3*a1^3 - 5664*a6^3*x34^2*a3^7*a2^3*a1^3 + 3808*a6^2*a5*x34^2*a3^7*a2^3*a1^3 + 3808*a6*a5^2*x34^2*a3^7*a2^3*a1^3 - 5664*a5^3*x34^2*a3^7*a2^3*a1^3 + 1888*a6^2*x34^3*a3^7*a2^3*a1^3 - 2240*a6*a5*x34^3*a3^7*a2^3*a1^3 + 1888*a5^2*x34^3*a3^7*a2^3*a1^3 - 320*a6*x34^4*a3^7*a2^3*a1^3 - 320*a5*x34^4*a3^7*a2^3*a1^3 + 96*x34^5*a3^7*a2^3*a1^3 + 464*a6^4*a3^8*a2^3*a1^3 - 384*a6^3*a5*a3^8*a2^3*a1^3 + 1360*a6^2*a5^2*a3^8*a2^3*a1^3 - 384*a6*a5^3*a3^8*a2^3*a1^3 + 464*a5^4*a3^8*a2^3*a1^3 - 2592*a6^3*x34*a3^8*a2^3*a1^3 + 1872*a6^2*a5*x34*a3^8*a2^3*a1^3 + 1872*a6*a5^2*x34*a3^8*a2^3*a1^3 - 2592*a5^3*x34*a3^8*a2^3*a1^3 + 1552*a6^2*x34^2*a3^8*a2^3*a1^3 - 2000*a6*a5*x34^2*a3^8*a2^3*a1^3 + 1552*a5^2*x34^2*a3^8*a2^3*a1^3 - 480*a6*x34^3*a3^8*a2^3*a1^3 - 480*a5*x34^3*a3^8*a2^3*a1^3 + 240*x34^4*a3^8*a2^3*a1^3 - 576*a6^3*a3^9*a2^3*a1^3 + 416*a6^2*a5*a3^9*a2^3*a1^3 + 416*a6*a5^2*a3^9*a2^3*a1^3 - 576*a5^3*a3^9*a2^3*a1^3 + 720*a6^2*x34*a3^9*a2^3*a1^3 - 960*a6*a5*x34*a3^9*a2^3*a1^3 + 720*a5^2*x34*a3^9*a2^3*a1^3 - 400*a6*x34^2*a3^9*a2^3*a1^3 - 400*a5*x34^2*a3^9*a2^3*a1^3 + 320*x34^3*a3^9*a2^3*a1^3 + 144*a6^2*a3^10*a2^3*a1^3 - 192*a6*a5*a3^10*a2^3*a1^3 + 144*a5^2*a3^10*a2^3*a1^3 - 176*a6*x34*a3^10*a2^3*a1^3 - 176*a5*x34*a3^10*a2^3*a1^3 + 240*x34^2*a3^10*a2^3*a1^3 - 32*a6*a3^11*a2^3*a1^3 - 32*a5*a3^11*a2^3*a1^3 + 96*x34*a3^11*a2^3*a1^3 + 16*a3^12*a2^3*a1^3 - 8*a6^6*a5^5*a2^4*a1^3 - 8*a6^5*a5^6*a2^4*a1^3 - 8*a6^6*a5^4*x34*a2^4*a1^3 + 48*a6^5*a5^5*x34*a2^4*a1^3 - 8*a6^4*a5^6*x34*a2^4*a1^3 + 112*a6^6*a5^3*x34^2*a2^4*a1^3 - 120*a6^5*a5^4*x34^2*a2^4*a1^3 - 120*a6^4*a5^5*x34^2*a2^4*a1^3 + 112*a6^3*a5^6*x34^2*a2^4*a1^3 + 112*a6^6*a5^2*x34^3*a2^4*a1^3 + 240*a6^5*a5^3*x34^3*a2^4*a1^3 - 240*a6^4*a5^4*x34^3*a2^4*a1^3 + 240*a6^3*a5^5*x34^3*a2^4*a1^3 + 112*a6^2*a5^6*x34^3*a2^4*a1^3 - 8*a6^6*a5*x34^4*a2^4*a1^3 - 120*a6^5*a5^2*x34^4*a2^4*a1^3 - 240*a6^4*a5^3*x34^4*a2^4*a1^3 - 240*a6^3*a5^4*x34^4*a2^4*a1^3 - 120*a6^2*a5^5*x34^4*a2^4*a1^3 - 8*a6*a5^6*x34^4*a2^4*a1^3 - 8*a6^6*x34^5*a2^4*a1^3 + 48*a6^5*a5*x34^5*a2^4*a1^3 - 120*a6^4*a5^2*x34^5*a2^4*a1^3 + 240*a6^3*a5^3*x34^5*a2^4*a1^3 - 120*a6^2*a5^4*x34^5*a2^4*a1^3 + 48*a6*a5^5*x34^5*a2^4*a1^3 - 8*a5^6*x34^5*a2^4*a1^3 - 8*a6^5*x34^6*a2^4*a1^3 - 8*a6^4*a5*x34^6*a2^4*a1^3 + 112*a6^3*a5^2*x34^6*a2^4*a1^3 + 112*a6^2*a5^3*x34^6*a2^4*a1^3 - 8*a6*a5^4*x34^6*a2^4*a1^3 - 8*a5^5*x34^6*a2^4*a1^3 - 16*a6^6*a5^4*a3*a2^4*a1^3 + 96*a6^5*a5^5*a3*a2^4*a1^3 - 16*a6^4*a5^6*a3*a2^4*a1^3 + 144*a6^6*a5^3*x34*a3*a2^4*a1^3 - 144*a6^5*a5^4*x34*a3*a2^4*a1^3 - 144*a6^4*a5^5*x34*a3*a2^4*a1^3 + 144*a6^3*a5^6*x34*a3*a2^4*a1^3 + 216*a6^6*a5^2*x34^2*a3*a2^4*a1^3 + 688*a6^5*a5^3*x34^2*a3*a2^4*a1^3 - 1080*a6^4*a5^4*x34^2*a3*a2^4*a1^3 + 688*a6^3*a5^5*x34^2*a3*a2^4*a1^3 + 216*a6^2*a5^6*x34^2*a3*a2^4*a1^3 - 112*a6^6*a5*x34^3*a3*a2^4*a1^3 - 512*a6^5*a5^2*x34^3*a3*a2^4*a1^3 - 480*a6^4*a5^3*x34^3*a3*a2^4*a1^3 - 480*a6^3*a5^4*x34^3*a3*a2^4*a1^3 - 512*a6^2*a5^5*x34^3*a3*a2^4*a1^3 - 112*a6*a5^6*x34^3*a3*a2^4*a1^3 - 48*a6^6*x34^4*a3*a2^4*a1^3 + 336*a6^5*a5*x34^4*a3*a2^4*a1^3 - 960*a6^4*a5^2*x34^4*a3*a2^4*a1^3 + 1680*a6^3*a5^3*x34^4*a3*a2^4*a1^3 - 960*a6^2*a5^4*x34^4*a3*a2^4*a1^3 + 336*a6*a5^5*x34^4*a3*a2^4*a1^3 - 48*a5^6*x34^4*a3*a2^4*a1^3 + 48*a6^4*a5*x34^5*a3*a2^4*a1^3 + 640*a6^3*a5^2*x34^5*a3*a2^4*a1^3 + 640*a6^2*a5^3*x34^5*a3*a2^4*a1^3 + 48*a6*a5^4*x34^5*a3*a2^4*a1^3 - 8*a6^4*x34^6*a3*a2^4*a1^3 - 80*a6^3*a5*x34^6*a3*a2^4*a1^3 - 120*a6^2*a5^2*x34^6*a3*a2^4*a1^3 - 80*a6*a5^3*x34^6*a3*a2^4*a1^3 - 8*a5^4*x34^6*a3*a2^4*a1^3 + 144*a6^6*a5^3*a3^2*a2^4*a1^3 - 144*a6^5*a5^4*a3^2*a2^4*a1^3 - 144*a6^4*a5^5*a3^2*a2^4*a1^3 + 144*a6^3*a5^6*a3^2*a2^4*a1^3 - 24*a6^6*a5^2*x34*a3^2*a2^4*a1^3 + 624*a6^5*a5^3*x34*a3^2*a2^4*a1^3 - 1800*a6^4*a5^4*x34*a3^2*a2^4*a1^3 + 624*a6^3*a5^5*x34*a3^2*a2^4*a1^3 - 24*a6^2*a5^6*x34*a3^2*a2^4*a1^3 - 408*a6^6*a5*x34^2*a3^2*a2^4*a1^3 - 1176*a6^5*a5^2*x34^2*a3^2*a2^4*a1^3 + 880*a6^4*a5^3*x34^2*a3^2*a2^4*a1^3 + 880*a6^3*a5^4*x34^2*a3^2*a2^4*a1^3 - 1176*a6^2*a5^5*x34^2*a3^2*a2^4*a1^3 - 408*a6*a5^6*x34^2*a3^2*a2^4*a1^3 + 832*a6^5*a5*x34^3*a3^2*a2^4*a1^3 - 1760*a6^4*a5^2*x34^3*a3^2*a2^4*a1^3 + 2160*a6^3*a5^3*x34^3*a3^2*a2^4*a1^3 - 1760*a6^2*a5^4*x34^3*a3^2*a2^4*a1^3 + 832*a6*a5^5*x34^3*a3^2*a2^4*a1^3 + 2400*a6^3*a5^2*x34^4*a3^2*a2^4*a1^3 + 2400*a6^2*a5^3*x34^4*a3^2*a2^4*a1^3 - 168*a6^4*x34^5*a3^2*a2^4*a1^3 - 512*a6^3*a5*x34^5*a3^2*a2^4*a1^3 - 1080*a6^2*a5^2*x34^5*a3^2*a2^4*a1^3 - 512*a6*a5^3*x34^5*a3^2*a2^4*a1^3 - 168*a5^4*x34^5*a3^2*a2^4*a1^3 + 112*a6^3*x34^6*a3^2*a2^4*a1^3 - 120*a6^2*a5*x34^6*a3^2*a2^4*a1^3 - 120*a6*a5^2*x34^6*a3^2*a2^4*a1^3 + 112*a5^3*x34^6*a3^2*a2^4*a1^3 - 16*a6^6*a5^2*a3^3*a2^4*a1^3 + 416*a6^5*a5^3*a3^3*a2^4*a1^3 - 1200*a6^4*a5^4*a3^3*a2^4*a1^3 + 416*a6^3*a5^5*a3^3*a2^4*a1^3 - 16*a6^2*a5^6*a3^3*a2^4*a1^3 - 592*a6^6*a5*x34*a3^3*a2^4*a1^3 - 1328*a6^5*a5^2*x34*a3^3*a2^4*a1^3 + 2720*a6^4*a5^3*x34*a3^3*a2^4*a1^3 + 2720*a6^3*a5^4*x34*a3^3*a2^4*a1^3 - 1328*a6^2*a5^5*x34*a3^3*a2^4*a1^3 - 592*a6*a5^6*x34*a3^3*a2^4*a1^3 + 320*a6^6*x34^2*a3^3*a2^4*a1^3 + 928*a6^5*a5*x34^2*a3^3*a2^4*a1^3 + 160*a6^4*a5^2*x34^2*a3^3*a2^4*a1^3 - 3360*a6^3*a5^3*x34^2*a3^3*a2^4*a1^3 + 160*a6^2*a5^4*x34^2*a3^3*a2^4*a1^3 + 928*a6*a5^5*x34^2*a3^3*a2^4*a1^3 + 320*a5^6*x34^2*a3^3*a2^4*a1^3 + 80*a6^5*x34^3*a3^3*a2^4*a1^3 - 160*a6^4*a5*x34^3*a3^3*a2^4*a1^3 + 3280*a6^3*a5^2*x34^3*a3^3*a2^4*a1^3 + 3280*a6^2*a5^3*x34^3*a3^3*a2^4*a1^3 - 160*a6*a5^4*x34^3*a3^3*a2^4*a1^3 + 80*a5^5*x34^3*a3^3*a2^4*a1^3 - 960*a6^4*x34^4*a3^3*a2^4*a1^3 - 880*a6^3*a5*x34^4*a3^3*a2^4*a1^3 - 2720*a6^2*a5^2*x34^4*a3^3*a2^4*a1^3 - 880*a6*a5^3*x34^4*a3^3*a2^4*a1^3 - 960*a5^4*x34^4*a3^3*a2^4*a1^3 + 912*a6^3*x34^5*a3^3*a2^4*a1^3 - 752*a6^2*a5*x34^5*a3^3*a2^4*a1^3 - 752*a6*a5^2*x34^5*a3^3*a2^4*a1^3 + 912*a5^3*x34^5*a3^3*a2^4*a1^3 + 112*a6^2*x34^6*a3^3*a2^4*a1^3 - 80*a6*a5*x34^6*a3^3*a2^4*a1^3 + 112*a5^2*x34^6*a3^3*a2^4*a1^3 - 296*a6^6*a5*a3^4*a2^4*a1^3 - 664*a6^5*a5^2*a3^4*a2^4*a1^3 + 1360*a6^4*a5^3*a3^4*a2^4*a1^3 + 1360*a6^3*a5^4*a3^4*a2^4*a1^3 - 664*a6^2*a5^5*a3^4*a2^4*a1^3 - 296*a6*a5^6*a3^4*a2^4*a1^3 + 480*a6^6*x34*a3^4*a2^4*a1^3 + 560*a6^5*a5*x34*a3^4*a2^4*a1^3 + 2000*a6^4*a5^2*x34*a3^4*a2^4*a1^3 - 7200*a6^3*a5^3*x34*a3^4*a2^4*a1^3 + 2000*a6^2*a5^4*x34*a3^4*a2^4*a1^3 + 560*a6*a5^5*x34*a3^4*a2^4*a1^3 + 480*a5^6*x34*a3^4*a2^4*a1^3 + 240*a6^5*x34^2*a3^4*a2^4*a1^3 - 240*a6^4*a5*x34^2*a3^4*a2^4*a1^3 + 1040*a6^3*a5^2*x34^2*a3^4*a2^4*a1^3 + 1040*a6^2*a5^3*x34^2*a3^4*a2^4*a1^3 - 240*a6*a5^4*x34^2*a3^4*a2^4*a1^3 + 240*a5^5*x34^2*a3^4*a2^4*a1^3 - 2560*a6^4*x34^3*a3^4*a2^4*a1^3 + 480*a6^3*a5*x34^3*a3^4*a2^4*a1^3 - 1600*a6^2*a5^2*x34^3*a3^4*a2^4*a1^3 + 480*a6*a5^3*x34^3*a3^4*a2^4*a1^3 - 2560*a5^4*x34^3*a3^4*a2^4*a1^3 + 2640*a6^3*x34^4*a3^4*a2^4*a1^3 - 2320*a6^2*a5*x34^4*a3^4*a2^4*a1^3 - 2320*a6*a5^2*x34^4*a3^4*a2^4*a1^3 + 2640*a5^3*x34^4*a3^4*a2^4*a1^3 + 552*a6^2*x34^5*a3^4*a2^4*a1^3 - 384*a6*a5*x34^5*a3^4*a2^4*a1^3 + 552*a5^2*x34^5*a3^4*a2^4*a1^3 - 8*a6*x34^6*a3^4*a2^4*a1^3 - 8*a5*x34^6*a3^4*a2^4*a1^3 + 192*a6^6*a3^5*a2^4*a1^3 + 224*a6^5*a5*a3^5*a2^4*a1^3 + 800*a6^4*a5^2*a3^5*a2^4*a1^3 - 2880*a6^3*a5^3*a3^5*a2^4*a1^3 + 800*a6^2*a5^4*a3^5*a2^4*a1^3 + 224*a6*a5^5*a3^5*a2^4*a1^3 + 192*a5^6*a3^5*a2^4*a1^3 + 240*a6^5*x34*a3^5*a2^4*a1^3 - 192*a6^4*a5*x34*a3^5*a2^4*a1^3 - 720*a6^3*a5^2*x34*a3^5*a2^4*a1^3 - 720*a6^2*a5^3*x34*a3^5*a2^4*a1^3 - 192*a6*a5^4*x34*a3^5*a2^4*a1^3 + 240*a5^5*x34*a3^5*a2^4*a1^3 - 3600*a6^4*x34^2*a3^5*a2^4*a1^3 + 2768*a6^3*a5*x34^2*a3^5*a2^4*a1^3 + 2160*a6^2*a5^2*x34^2*a3^5*a2^4*a1^3 + 2768*a6*a5^3*x34^2*a3^5*a2^4*a1^3 - 3600*a5^4*x34^2*a3^5*a2^4*a1^3 + 3920*a6^3*x34^3*a3^5*a2^4*a1^3 - 4192*a6^2*a5*x34^3*a3^5*a2^4*a1^3 - 4192*a6*a5^2*x34^3*a3^5*a2^4*a1^3 + 3920*a5^3*x34^3*a3^5*a2^4*a1^3 + 960*a6^2*x34^4*a3^5*a2^4*a1^3 - 624*a6*a5*x34^4*a3^5*a2^4*a1^3 + 960*a5^2*x34^4*a3^5*a2^4*a1^3 - 8*x34^6*a3^5*a2^4*a1^3 + 80*a6^5*a3^6*a2^4*a1^3 - 64*a6^4*a5*a3^6*a2^4*a1^3 - 240*a6^3*a5^2*a3^6*a2^4*a1^3 - 240*a6^2*a5^3*a3^6*a2^4*a1^3 - 64*a6*a5^4*a3^6*a2^4*a1^3 + 80*a5^5*a3^6*a2^4*a1^3 - 2576*a6^4*x34*a3^6*a2^4*a1^3 + 2576*a6^3*a5*x34*a3^6*a2^4*a1^3 + 2800*a6^2*a5^2*x34*a3^6*a2^4*a1^3 + 2576*a6*a5^3*x34*a3^6*a2^4*a1^3 - 2576*a5^4*x34*a3^6*a2^4*a1^3 + 3472*a6^3*x34^2*a3^6*a2^4*a1^3 - 4496*a6^2*a5*x34^2*a3^6*a2^4*a1^3 - 4496*a6*a5^2*x34^2*a3^6*a2^4*a1^3 + 3472*a5^3*x34^2*a3^6*a2^4*a1^3 + 672*a6^2*x34^3*a3^6*a2^4*a1^3 - 336*a6*a5*x34^3*a3^6*a2^4*a1^3 + 672*a5^2*x34^3*a3^6*a2^4*a1^3 + 112*a6*x34^4*a3^6*a2^4*a1^3 + 112*a5*x34^4*a3^6*a2^4*a1^3 - 56*x34^5*a3^6*a2^4*a1^3 - 736*a6^4*a3^7*a2^4*a1^3 + 736*a6^3*a5*a3^7*a2^4*a1^3 + 800*a6^2*a5^2*a3^7*a2^4*a1^3 + 736*a6*a5^3*a3^7*a2^4*a1^3 - 736*a5^4*a3^7*a2^4*a1^3 + 1856*a6^3*x34*a3^7*a2^4*a1^3 - 2656*a6^2*a5*x34*a3^7*a2^4*a1^3 - 2656*a6*a5^2*x34*a3^7*a2^4*a1^3 + 1856*a5^3*x34*a3^7*a2^4*a1^3 + 96*a6^2*x34^2*a3^7*a2^4*a1^3 + 96*a6*a5*x34^2*a3^7*a2^4*a1^3 + 96*a5^2*x34^2*a3^7*a2^4*a1^3 + 288*a6*x34^3*a3^7*a2^4*a1^3 + 288*a5*x34^3*a3^7*a2^4*a1^3 - 160*x34^4*a3^7*a2^4*a1^3 + 464*a6^3*a3^8*a2^4*a1^3 - 664*a6^2*a5*a3^8*a2^4*a1^3 - 664*a6*a5^2*a3^8*a2^4*a1^3 + 464*a5^3*a3^8*a2^4*a1^3 - 72*a6^2*x34*a3^8*a2^4*a1^3 + 144*a6*a5*x34*a3^8*a2^4*a1^3 - 72*a5^2*x34*a3^8*a2^4*a1^3 + 312*a6*x34^2*a3^8*a2^4*a1^3 + 312*a5*x34^2*a3^8*a2^4*a1^3 - 240*x34^3*a3^8*a2^4*a1^3 - 16*a6^2*a3^9*a2^4*a1^3 + 32*a6*a5*a3^9*a2^4*a1^3 - 16*a5^2*a3^9*a2^4*a1^3 + 160*a6*x34*a3^9*a2^4*a1^3 + 160*a5*x34*a3^9*a2^4*a1^3 - 200*x34^2*a3^9*a2^4*a1^3 + 32*a6*a3^10*a2^4*a1^3 + 32*a5*a3^10*a2^4*a1^3 - 88*x34*a3^10*a2^4*a1^3 - 16*a3^11*a2^4*a1^3 - 8*a6^6*a5^4*a2^5*a1^3 - 8*a6^4*a5^6*a2^5*a1^3 - 16*a6^6*a5^3*x34*a2^5*a1^3 + 48*a6^5*a5^4*x34*a2^5*a1^3 + 48*a6^4*a5^5*x34*a2^5*a1^3 - 16*a6^3*a5^6*x34*a2^5*a1^3 - 8*a6^6*a5^2*x34^2*a2^5*a1^3 - 80*a6^5*a5^3*x34^2*a2^5*a1^3 - 120*a6^4*a5^4*x34^2*a2^5*a1^3 - 80*a6^3*a5^5*x34^2*a2^5*a1^3 - 8*a6^2*a5^6*x34^2*a2^5*a1^3 - 16*a6^6*a5*x34^3*a2^5*a1^3 - 80*a6^5*a5^2*x34^3*a2^5*a1^3 + 240*a6^4*a5^3*x34^3*a2^5*a1^3 + 240*a6^3*a5^4*x34^3*a2^5*a1^3 - 80*a6^2*a5^5*x34^3*a2^5*a1^3 - 16*a6*a5^6*x34^3*a2^5*a1^3 - 8*a6^6*x34^4*a2^5*a1^3 + 48*a6^5*a5*x34^4*a2^5*a1^3 - 120*a6^4*a5^2*x34^4*a2^5*a1^3 + 240*a6^3*a5^3*x34^4*a2^5*a1^3 - 120*a6^2*a5^4*x34^4*a2^5*a1^3 + 48*a6*a5^5*x34^4*a2^5*a1^3 - 8*a5^6*x34^4*a2^5*a1^3 + 48*a6^4*a5*x34^5*a2^5*a1^3 - 80*a6^3*a5^2*x34^5*a2^5*a1^3 - 80*a6^2*a5^3*x34^5*a2^5*a1^3 + 48*a6*a5^4*x34^5*a2^5*a1^3 - 8*a6^4*x34^6*a2^5*a1^3 - 16*a6^3*a5*x34^6*a2^5*a1^3 - 8*a6^2*a5^2*x34^6*a2^5*a1^3 - 16*a6*a5^3*x34^6*a2^5*a1^3 - 8*a5^4*x34^6*a2^5*a1^3 - 32*a6^6*a5^3*a3*a2^5*a1^3 + 96*a6^5*a5^4*a3*a2^5*a1^3 + 96*a6^4*a5^5*a3*a2^5*a1^3 - 32*a6^3*a5^6*a3*a2^5*a1^3 + 32*a6^6*a5^2*x34*a3*a2^5*a1^3 - 192*a6^5*a5^3*x34*a3*a2^5*a1^3 - 144*a6^4*a5^4*x34*a3*a2^5*a1^3 - 192*a6^3*a5^5*x34*a3*a2^5*a1^3 + 32*a6^2*a5^6*x34*a3*a2^5*a1^3 - 144*a6^5*a5^2*x34^2*a3*a2^5*a1^3 + 688*a6^4*a5^3*x34^2*a3*a2^5*a1^3 + 688*a6^3*a5^4*x34^2*a3*a2^5*a1^3 - 144*a6^2*a5^5*x34^2*a3*a2^5*a1^3 - 48*a6^6*x34^3*a3*a2^5*a1^3 + 160*a6^5*a5*x34^3*a3*a2^5*a1^3 - 512*a6^4*a5^2*x34^3*a3*a2^5*a1^3 + 288*a6^3*a5^3*x34^3*a3*a2^5*a1^3 - 512*a6^2*a5^4*x34^3*a3*a2^5*a1^3 + 160*a6*a5^5*x34^3*a3*a2^5*a1^3 - 48*a5^6*x34^3*a3*a2^5*a1^3 + 48*a6^5*x34^4*a3*a2^5*a1^3 + 336*a6^4*a5*x34^4*a3*a2^5*a1^3 - 432*a6^3*a5^2*x34^4*a3*a2^5*a1^3 - 432*a6^2*a5^3*x34^4*a3*a2^5*a1^3 + 336*a6*a5^4*x34^4*a3*a2^5*a1^3 + 48*a5^5*x34^4*a3*a2^5*a1^3 - 128*a6^3*a5*x34^5*a3*a2^5*a1^3 + 48*a6^2*a5^2*x34^5*a3*a2^5*a1^3 - 128*a6*a5^3*x34^5*a3*a2^5*a1^3 - 16*a6^3*x34^6*a3*a2^5*a1^3 + 48*a6^2*a5*x34^6*a3*a2^5*a1^3 + 48*a6*a5^2*x34^6*a3*a2^5*a1^3 - 16*a5^3*x34^6*a3*a2^5*a1^3 + 32*a6^6*a5^2*a3^2*a2^5*a1^3 - 192*a6^5*a5^3*a3^2*a2^5*a1^3 - 144*a6^4*a5^4*a3^2*a2^5*a1^3 - 192*a6^3*a5^5*a3^2*a2^5*a1^3 + 32*a6^2*a5^6*a3^2*a2^5*a1^3 + 96*a6^6*a5*x34*a3^2*a2^5*a1^3 + 48*a6^5*a5^2*x34*a3^2*a2^5*a1^3 + 624*a6^4*a5^3*x34*a3^2*a2^5*a1^3 + 624*a6^3*a5^4*x34*a3^2*a2^5*a1^3 + 48*a6^2*a5^5*x34*a3^2*a2^5*a1^3 + 96*a6*a5^6*x34*a3^2*a2^5*a1^3 - 104*a6^6*x34^2*a3^2*a2^5*a1^3 + 288*a6^5*a5*x34^2*a3^2*a2^5*a1^3 - 1176*a6^4*a5^2*x34^2*a3^2*a2^5*a1^3 - 96*a6^3*a5^3*x34^2*a3^2*a2^5*a1^3 - 1176*a6^2*a5^4*x34^2*a3^2*a2^5*a1^3 + 288*a6*a5^5*x34^2*a3^2*a2^5*a1^3 - 104*a5^6*x34^2*a3^2*a2^5*a1^3 + 112*a6^5*x34^3*a3^2*a2^5*a1^3 + 832*a6^4*a5*x34^3*a3^2*a2^5*a1^3 - 448*a6^3*a5^2*x34^3*a3^2*a2^5*a1^3 - 448*a6^2*a5^3*x34^3*a3^2*a2^5*a1^3 + 832*a6*a5^4*x34^3*a3^2*a2^5*a1^3 + 112*a5^5*x34^3*a3^2*a2^5*a1^3 - 432*a6^3*a5*x34^4*a3^2*a2^5*a1^3 - 432*a6*a5^3*x34^4*a3^2*a2^5*a1^3 - 176*a6^3*x34^5*a3^2*a2^5*a1^3 + 384*a6^2*a5*x34^5*a3^2*a2^5*a1^3 + 384*a6*a5^2*x34^5*a3^2*a2^5*a1^3 - 176*a5^3*x34^5*a3^2*a2^5*a1^3 - 8*a6^2*x34^6*a3^2*a2^5*a1^3 + 48*a6*a5*x34^6*a3^2*a2^5*a1^3 - 8*a5^2*x34^6*a3^2*a2^5*a1^3 + 64*a6^6*a5*a3^3*a2^5*a1^3 + 32*a6^5*a5^2*a3^3*a2^5*a1^3 + 416*a6^4*a5^3*a3^3*a2^5*a1^3 + 416*a6^3*a5^4*a3^3*a2^5*a1^3 + 32*a6^2*a5^5*a3^3*a2^5*a1^3 + 64*a6*a5^6*a3^3*a2^5*a1^3 - 112*a6^6*x34*a3^3*a2^5*a1^3 + 256*a6^5*a5*x34*a3^3*a2^5*a1^3 - 1328*a6^4*a5^2*x34*a3^3*a2^5*a1^3 - 768*a6^3*a5^3*x34*a3^3*a2^5*a1^3 - 1328*a6^2*a5^4*x34*a3^3*a2^5*a1^3 + 256*a6*a5^5*x34*a3^3*a2^5*a1^3 - 112*a5^6*x34*a3^3*a2^5*a1^3 - 32*a6^5*x34^2*a3^3*a2^5*a1^3 + 928*a6^4*a5*x34^2*a3^3*a2^5*a1^3 + 928*a6^3*a5^2*x34^2*a3^3*a2^5*a1^3 + 928*a6^2*a5^3*x34^2*a3^3*a2^5*a1^3 + 928*a6*a5^4*x34^2*a3^3*a2^5*a1^3 - 32*a5^5*x34^2*a3^3*a2^5*a1^3 + 80*a6^4*x34^3*a3^3*a2^5*a1^3 - 1440*a6^3*a5*x34^3*a3^3*a2^5*a1^3 - 160*a6^2*a5^2*x34^3*a3^3*a2^5*a1^3 - 1440*a6*a5^3*x34^3*a3^3*a2^5*a1^3 + 80*a5^4*x34^3*a3^3*a2^5*a1^3 - 400*a6^3*x34^4*a3^3*a2^5*a1^3 + 1168*a6^2*a5*x34^4*a3^3*a2^5*a1^3 + 1168*a6*a5^2*x34^4*a3^3*a2^5*a1^3 - 400*a5^3*x34^4*a3^3*a2^5*a1^3 - 128*a6^2*x34^5*a3^3*a2^5*a1^3 + 256*a6*a5*x34^5*a3^3*a2^5*a1^3 - 128*a5^2*x34^5*a3^3*a2^5*a1^3 - 16*a6*x34^6*a3^3*a2^5*a1^3 - 16*a5*x34^6*a3^3*a2^5*a1^3 - 56*a6^6*a3^4*a2^5*a1^3 + 128*a6^5*a5*a3^4*a2^5*a1^3 - 664*a6^4*a5^2*a3^4*a2^5*a1^3 - 384*a6^3*a5^3*a3^4*a2^5*a1^3 - 664*a6^2*a5^4*a3^4*a2^5*a1^3 + 128*a6*a5^5*a3^4*a2^5*a1^3 - 56*a5^6*a3^4*a2^5*a1^3 - 160*a6^5*x34*a3^4*a2^5*a1^3 + 560*a6^4*a5*x34*a3^4*a2^5*a1^3 + 1840*a6^3*a5^2*x34*a3^4*a2^5*a1^3 + 1840*a6^2*a5^3*x34*a3^4*a2^5*a1^3 + 560*a6*a5^4*x34*a3^4*a2^5*a1^3 - 160*a5^5*x34*a3^4*a2^5*a1^3 + 240*a6^4*x34^2*a3^4*a2^5*a1^3 - 2800*a6^3*a5*x34^2*a3^4*a2^5*a1^3 - 240*a6^2*a5^2*x34^2*a3^4*a2^5*a1^3 - 2800*a6*a5^3*x34^2*a3^4*a2^5*a1^3 + 240*a5^4*x34^2*a3^4*a2^5*a1^3 + 80*a6^3*x34^3*a3^4*a2^5*a1^3 + 1760*a6^2*a5*x34^3*a3^4*a2^5*a1^3 + 1760*a6*a5^2*x34^3*a3^4*a2^5*a1^3 + 80*a5^3*x34^3*a3^4*a2^5*a1^3 - 640*a6^2*x34^4*a3^4*a2^5*a1^3 + 656*a6*a5*x34^4*a3^4*a2^5*a1^3 - 640*a5^2*x34^4*a3^4*a2^5*a1^3 - 48*a6*x34^5*a3^4*a2^5*a1^3 - 48*a5*x34^5*a3^4*a2^5*a1^3 - 8*x34^6*a3^4*a2^5*a1^3 - 64*a6^5*a3^5*a2^5*a1^3 + 224*a6^4*a5*a3^5*a2^5*a1^3 + 736*a6^3*a5^2*a3^5*a2^5*a1^3 + 736*a6^2*a5^3*a3^5*a2^5*a1^3 + 224*a6*a5^4*a3^5*a2^5*a1^3 - 64*a5^5*a3^5*a2^5*a1^3 + 240*a6^4*x34*a3^5*a2^5*a1^3 - 2496*a6^3*a5*x34*a3^5*a2^5*a1^3 - 192*a6^2*a5^2*x34*a3^5*a2^5*a1^3 - 2496*a6*a5^3*x34*a3^5*a2^5*a1^3 + 240*a5^4*x34*a3^5*a2^5*a1^3 + 1040*a6^3*x34^2*a3^5*a2^5*a1^3 + 1488*a6^2*a5*x34^2*a3^5*a2^5*a1^3 + 1488*a6*a5^2*x34^2*a3^5*a2^5*a1^3 + 1040*a5^3*x34^2*a3^5*a2^5*a1^3 - 1520*a6^2*x34^3*a3^5*a2^5*a1^3 + 992*a6*a5*x34^3*a3^5*a2^5*a1^3 - 1520*a5^2*x34^3*a3^5*a2^5*a1^3 + 48*a6*x34^4*a3^5*a2^5*a1^3 + 48*a5*x34^4*a3^5*a2^5*a1^3 - 48*x34^5*a3^5*a2^5*a1^3 + 80*a6^4*a3^6*a2^5*a1^3 - 832*a6^3*a5*a3^6*a2^5*a1^3 - 64*a6^2*a5^2*a3^6*a2^5*a1^3 - 832*a6*a5^3*a3^6*a2^5*a1^3 + 80*a5^4*a3^6*a2^5*a1^3 + 1008*a6^3*x34*a3^6*a2^5*a1^3 + 784*a6^2*a5*x34*a3^6*a2^5*a1^3 + 784*a6*a5^2*x34*a3^6*a2^5*a1^3 + 1008*a5^3*x34*a3^6*a2^5*a1^3 - 1888*a6^2*x34^2*a3^6*a2^5*a1^3 + 928*a6*a5*x34^2*a3^6*a2^5*a1^3 - 1888*a5^2*x34^2*a3^6*a2^5*a1^3 + 336*a6*x34^3*a3^6*a2^5*a1^3 + 336*a5*x34^3*a3^6*a2^5*a1^3 - 128*x34^4*a3^6*a2^5*a1^3 + 288*a6^3*a3^7*a2^5*a1^3 + 224*a6^2*a5*a3^7*a2^5*a1^3 + 224*a6*a5^2*a3^7*a2^5*a1^3 + 288*a5^3*a3^7*a2^5*a1^3 - 1184*a6^2*x34*a3^7*a2^5*a1^3 + 512*a6*a5*x34*a3^7*a2^5*a1^3 - 1184*a5^2*x34*a3^7*a2^5*a1^3 + 480*a6*x34^2*a3^7*a2^5*a1^3 + 480*a5*x34^2*a3^7*a2^5*a1^3 - 192*x34^3*a3^7*a2^5*a1^3 - 296*a6^2*a3^8*a2^5*a1^3 + 128*a6*a5*a3^8*a2^5*a1^3 - 296*a5^2*a3^8*a2^5*a1^3 + 288*a6*x34*a3^8*a2^5*a1^3 + 288*a5*x34*a3^8*a2^5*a1^3 - 168*x34^2*a3^8*a2^5*a1^3 + 64*a6*a3^9*a2^5*a1^3 + 64*a5*a3^9*a2^5*a1^3 - 80*x34*a3^9*a2^5*a1^3 - 16*a3^10*a2^5*a1^3 + 16*a6^6*a5^3*a2^6*a1^3 - 8*a6^5*a5^4*a2^6*a1^3 - 8*a6^4*a5^5*a2^6*a1^3 + 16*a6^3*a5^6*a2^6*a1^3 - 8*a6^6*a5^2*x34*a2^6*a1^3 - 16*a6^5*a5^3*x34*a2^6*a1^3 - 8*a6^4*a5^4*x34*a2^6*a1^3 - 16*a6^3*a5^5*x34*a2^6*a1^3 - 8*a6^2*a5^6*x34*a2^6*a1^3 - 8*a6^6*a5*x34^2*a2^6*a1^3 - 8*a6^5*a5^2*x34^2*a2^6*a1^3 + 112*a6^4*a5^3*x34^2*a2^6*a1^3 + 112*a6^3*a5^4*x34^2*a2^6*a1^3 - 8*a6^2*a5^5*x34^2*a2^6*a1^3 - 8*a6*a5^6*x34^2*a2^6*a1^3 + 16*a6^6*x34^3*a2^6*a1^3 - 16*a6^5*a5*x34^3*a2^6*a1^3 + 112*a6^4*a5^2*x34^3*a2^6*a1^3 - 528*a6^3*a5^3*x34^3*a2^6*a1^3 + 112*a6^2*a5^4*x34^3*a2^6*a1^3 - 16*a6*a5^5*x34^3*a2^6*a1^3 + 16*a5^6*x34^3*a2^6*a1^3 - 8*a6^5*x34^4*a2^6*a1^3 - 8*a6^4*a5*x34^4*a2^6*a1^3 + 112*a6^3*a5^2*x34^4*a2^6*a1^3 + 112*a6^2*a5^3*x34^4*a2^6*a1^3 - 8*a6*a5^4*x34^4*a2^6*a1^3 - 8*a5^5*x34^4*a2^6*a1^3 - 8*a6^4*x34^5*a2^6*a1^3 - 16*a6^3*a5*x34^5*a2^6*a1^3 - 8*a6^2*a5^2*x34^5*a2^6*a1^3 - 16*a6*a5^3*x34^5*a2^6*a1^3 - 8*a5^4*x34^5*a2^6*a1^3 + 16*a6^3*x34^6*a2^6*a1^3 - 8*a6^2*a5*x34^6*a2^6*a1^3 - 8*a6*a5^2*x34^6*a2^6*a1^3 + 16*a5^3*x34^6*a2^6*a1^3 - 16*a6^6*a5^2*a3*a2^6*a1^3 - 32*a6^5*a5^3*a3*a2^6*a1^3 - 16*a6^4*a5^4*a3*a2^6*a1^3 - 32*a6^3*a5^5*a3*a2^6*a1^3 - 16*a6^2*a5^6*a3*a2^6*a1^3 - 16*a6^6*a5*x34*a3*a2^6*a1^3 + 32*a6^5*a5^2*x34*a3*a2^6*a1^3 + 144*a6^4*a5^3*x34*a3*a2^6*a1^3 + 144*a6^3*a5^4*x34*a3*a2^6*a1^3 + 32*a6^2*a5^5*x34*a3*a2^6*a1^3 - 16*a6*a5^6*x34*a3*a2^6*a1^3 + 40*a6^6*x34^2*a3*a2^6*a1^3 + 216*a6^4*a5^2*x34^2*a3*a2^6*a1^3 - 1344*a6^3*a5^3*x34^2*a3*a2^6*a1^3 + 216*a6^2*a5^4*x34^2*a3*a2^6*a1^3 + 40*a5^6*x34^2*a3*a2^6*a1^3 - 48*a6^5*x34^3*a3*a2^6*a1^3 - 112*a6^4*a5*x34^3*a3*a2^6*a1^3 + 688*a6^3*a5^2*x34^3*a3*a2^6*a1^3 + 688*a6^2*a5^3*x34^3*a3*a2^6*a1^3 - 112*a6*a5^4*x34^3*a3*a2^6*a1^3 - 48*a5^5*x34^3*a3*a2^6*a1^3 - 48*a6^4*x34^4*a3*a2^6*a1^3 - 160*a6^3*a5*x34^4*a3*a2^6*a1^3 - 160*a6^2*a5^2*x34^4*a3*a2^6*a1^3 - 160*a6*a5^3*x34^4*a3*a2^6*a1^3 - 48*a5^4*x34^4*a3*a2^6*a1^3 + 80*a6^3*x34^5*a3*a2^6*a1^3 + 80*a5^3*x34^5*a3*a2^6*a1^3 - 8*a6^2*x34^6*a3*a2^6*a1^3 - 8*a5^2*x34^6*a3*a2^6*a1^3 - 16*a6^6*a5*a3^2*a2^6*a1^3 + 32*a6^5*a5^2*a3^2*a2^6*a1^3 + 144*a6^4*a5^3*a3^2*a2^6*a1^3 + 144*a6^3*a5^4*a3^2*a2^6*a1^3 + 32*a6^2*a5^5*a3^2*a2^6*a1^3 - 16*a6*a5^6*a3^2*a2^6*a1^3 + 24*a6^6*x34*a3^2*a2^6*a1^3 + 96*a6^5*a5*x34*a3^2*a2^6*a1^3 - 24*a6^4*a5^2*x34*a3^2*a2^6*a1^3 - 864*a6^3*a5^3*x34*a3^2*a2^6*a1^3 - 24*a6^2*a5^4*x34*a3^2*a2^6*a1^3 + 96*a6*a5^5*x34*a3^2*a2^6*a1^3 + 24*a5^6*x34*a3^2*a2^6*a1^3 - 104*a6^5*x34^2*a3^2*a2^6*a1^3 - 408*a6^4*a5*x34^2*a3^2*a2^6*a1^3 + 1152*a6^3*a5^2*x34^2*a3^2*a2^6*a1^3 + 1152*a6^2*a5^3*x34^2*a3^2*a2^6*a1^3 - 408*a6*a5^4*x34^2*a3^2*a2^6*a1^3 - 104*a5^5*x34^2*a3^2*a2^6*a1^3 - 240*a6^3*a5*x34^3*a3^2*a2^6*a1^3 - 800*a6^2*a5^2*x34^3*a3^2*a2^6*a1^3 - 240*a6*a5^3*x34^3*a3^2*a2^6*a1^3 + 272*a6^3*x34^4*a3^2*a2^6*a1^3 + 272*a5^3*x34^4*a3^2*a2^6*a1^3 - 56*a6^2*x34^5*a3^2*a2^6*a1^3 + 48*a6*a5*x34^5*a3^2*a2^6*a1^3 - 56*a5^2*x34^5*a3^2*a2^6*a1^3 - 8*a6*x34^6*a3^2*a2^6*a1^3 - 8*a5*x34^6*a3^2*a2^6*a1^3 + 16*a6^6*a3^3*a2^6*a1^3 + 64*a6^5*a5*a3^3*a2^6*a1^3 - 16*a6^4*a5^2*a3^3*a2^6*a1^3 - 576*a6^3*a5^3*a3^3*a2^6*a1^3 - 16*a6^2*a5^4*a3^3*a2^6*a1^3 + 64*a6*a5^5*a3^3*a2^6*a1^3 + 16*a5^6*a3^3*a2^6*a1^3 - 112*a6^5*x34*a3^3*a2^6*a1^3 - 592*a6^4*a5*x34*a3^3*a2^6*a1^3 + 928*a6^3*a5^2*x34*a3^3*a2^6*a1^3 + 928*a6^2*a5^3*x34*a3^3*a2^6*a1^3 - 592*a6*a5^4*x34*a3^3*a2^6*a1^3 - 112*a5^5*x34*a3^3*a2^6*a1^3 + 320*a6^4*x34^2*a3^3*a2^6*a1^3 + 320*a6^3*a5*x34^2*a3^3*a2^6*a1^3 - 1760*a6^2*a5^2*x34^2*a3^3*a2^6*a1^3 + 320*a6*a5^3*x34^2*a3^3*a2^6*a1^3 + 320*a5^4*x34^2*a3^3*a2^6*a1^3 + 80*a6^3*x34^3*a3^3*a2^6*a1^3 + 80*a6^2*a5*x34^3*a3^3*a2^6*a1^3 + 80*a6*a5^2*x34^3*a3^3*a2^6*a1^3 + 80*a5^3*x34^3*a3^3*a2^6*a1^3 - 48*a6^2*x34^4*a3^3*a2^6*a1^3 + 160*a6*a5*x34^4*a3^3*a2^6*a1^3 - 48*a5^2*x34^4*a3^3*a2^6*a1^3 - 64*a6*x34^5*a3^3*a2^6*a1^3 - 64*a5*x34^5*a3^3*a2^6*a1^3 + 16*x34^6*a3^3*a2^6*a1^3 - 56*a6^5*a3^4*a2^6*a1^3 - 296*a6^4*a5*a3^4*a2^6*a1^3 + 464*a6^3*a5^2*a3^4*a2^6*a1^3 + 464*a6^2*a5^3*a3^4*a2^6*a1^3 - 296*a6*a5^4*a3^4*a2^6*a1^3 - 56*a5^5*a3^4*a2^6*a1^3 + 480*a6^4*x34*a3^4*a2^6*a1^3 + 720*a6^3*a5*x34*a3^4*a2^6*a1^3 - 1840*a6^2*a5^2*x34*a3^4*a2^6*a1^3 + 720*a6*a5^3*x34*a3^4*a2^6*a1^3 + 480*a5^4*x34*a3^4*a2^6*a1^3 - 720*a6^3*x34^2*a3^4*a2^6*a1^3 + 240*a6^2*a5*x34^2*a3^4*a2^6*a1^3 + 240*a6*a5^2*x34^2*a3^4*a2^6*a1^3 - 720*a5^3*x34^2*a3^4*a2^6*a1^3 + 320*a6^2*x34^3*a3^4*a2^6*a1^3 + 80*a6*a5*x34^3*a3^4*a2^6*a1^3 + 320*a5^2*x34^3*a3^4*a2^6*a1^3 - 208*a6*x34^4*a3^4*a2^6*a1^3 - 208*a5*x34^4*a3^4*a2^6*a1^3 + 88*x34^5*a3^4*a2^6*a1^3 + 192*a6^4*a3^5*a2^6*a1^3 + 288*a6^3*a5*a3^5*a2^6*a1^3 - 736*a6^2*a5^2*a3^5*a2^6*a1^3 + 288*a6*a5^3*a3^5*a2^6*a1^3 + 192*a5^4*a3^5*a2^6*a1^3 - 912*a6^3*x34*a3^5*a2^6*a1^3 + 240*a6^2*a5*x34*a3^5*a2^6*a1^3 + 240*a6*a5^2*x34*a3^5*a2^6*a1^3 - 912*a5^3*x34*a3^5*a2^6*a1^3 + 800*a6^2*x34^2*a3^5*a2^6*a1^3 - 192*a6*a5*x34^2*a3^5*a2^6*a1^3 + 800*a5^2*x34^2*a3^5*a2^6*a1^3 - 368*a6*x34^3*a3^5*a2^6*a1^3 - 368*a5*x34^3*a3^5*a2^6*a1^3 + 192*x34^4*a3^5*a2^6*a1^3 - 304*a6^3*a3^6*a2^6*a1^3 + 80*a6^2*a5*a3^6*a2^6*a1^3 + 80*a6*a5^2*a3^6*a2^6*a1^3 - 304*a5^3*a3^6*a2^6*a1^3 + 672*a6^2*x34*a3^6*a2^6*a1^3 - 224*a6*a5*x34*a3^6*a2^6*a1^3 + 672*a5^2*x34*a3^6*a2^6*a1^3 - 384*a6*x34^2*a3^6*a2^6*a1^3 - 384*a5*x34^2*a3^6*a2^6*a1^3 + 224*x34^3*a3^6*a2^6*a1^3 + 192*a6^2*a3^7*a2^6*a1^3 - 64*a6*a5*a3^7*a2^6*a1^3 + 192*a5^2*a3^7*a2^6*a1^3 - 224*a6*x34*a3^7*a2^6*a1^3 - 224*a5*x34*a3^7*a2^6*a1^3 + 160*x34^2*a3^7*a2^6*a1^3 - 56*a6*a3^8*a2^6*a1^3 - 56*a5*a3^8*a2^6*a1^3 + 72*x34*a3^8*a2^6*a1^3 + 16*a3^9*a2^6*a1^3 - 8*a6^6*a5^6*x34^2*a1^4 - 8*a6^6*a5^5*x34^3*a1^4 - 8*a6^5*a5^6*x34^3*a1^4 + 24*a6^6*a5^4*x34^4*a1^4 + 24*a6^4*a5^6*x34^4*a1^4 - 8*a6^6*a5^3*x34^5*a1^4 - 8*a6^3*a5^6*x34^5*a1^4 - 8*a6^6*a5^2*x34^6*a1^4 - 8*a6^5*a5^3*x34^6*a1^4 + 24*a6^4*a5^4*x34^6*a1^4 - 8*a6^3*a5^5*x34^6*a1^4 - 8*a6^2*a5^6*x34^6*a1^4 - 8*a6^6*a5^6*x34*a3*a1^4 - 8*a6^6*a5^5*x34^2*a3*a1^4 - 8*a6^5*a5^6*x34^2*a3*a1^4 + 88*a6^6*a5^4*x34^3*a3*a1^4 + 48*a6^5*a5^5*x34^3*a3*a1^4 + 88*a6^4*a5^6*x34^3*a3*a1^4 - 48*a6^6*a5^3*x34^4*a3*a1^4 - 72*a6^5*a5^4*x34^4*a3*a1^4 - 72*a6^4*a5^5*x34^4*a3*a1^4 - 48*a6^3*a5^6*x34^4*a3*a1^4 - 32*a6^6*a5^2*x34^5*a3*a1^4 + 72*a6^4*a5^4*x34^5*a3*a1^4 - 32*a6^2*a5^6*x34^5*a3*a1^4 + 8*a6^6*a5*x34^6*a3*a1^4 + 16*a6^5*a5^2*x34^6*a3*a1^4 - 8*a6^4*a5^3*x34^6*a3*a1^4 - 8*a6^3*a5^4*x34^6*a3*a1^4 + 16*a6^2*a5^5*x34^6*a3*a1^4 + 8*a6*a5^6*x34^6*a3*a1^4 - 8*a6^6*a5^6*a3^2*a1^4 + 24*a6^6*a5^5*x34*a3^2*a1^4 + 24*a6^5*a5^6*x34*a3^2*a1^4 - 8*a6^6*a5^4*x34^2*a3^2*a1^4 + 264*a6^5*a5^5*x34^2*a3^2*a1^4 - 8*a6^4*a5^6*x34^2*a3^2*a1^4 - 408*a6^5*a5^4*x34^3*a3^2*a1^4 - 408*a6^4*a5^5*x34^3*a3^2*a1^4 - 168*a6^6*a5^2*x34^4*a3^2*a1^4 + 720*a6^4*a5^4*x34^4*a3^2*a1^4 - 168*a6^2*a5^6*x34^4*a3^2*a1^4 + 64*a6^6*a5*x34^5*a3^2*a1^4 + 216*a6^5*a5^2*x34^5*a3^2*a1^4 - 168*a6^4*a5^3*x34^5*a3^2*a1^4 - 168*a6^3*a5^4*x34^5*a3^2*a1^4 + 216*a6^2*a5^5*x34^5*a3^2*a1^4 + 64*a6*a5^6*x34^5*a3^2*a1^4 - 8*a6^6*x34^6*a3^2*a1^4 + 16*a6^5*a5*x34^6*a3^2*a1^4 - 128*a6^4*a5^2*x34^6*a3^2*a1^4 + 112*a6^3*a5^3*x34^6*a3^2*a1^4 - 128*a6^2*a5^4*x34^6*a3^2*a1^4 + 16*a6*a5^5*x34^6*a3^2*a1^4 - 8*a5^6*x34^6*a3^2*a1^4 + 16*a6^6*a5^5*a3^3*a1^4 + 16*a6^5*a5^6*a3^3*a1^4 - 192*a6^6*a5^4*x34*a3^3*a1^4 + 432*a6^5*a5^5*x34*a3^3*a1^4 - 192*a6^4*a5^6*x34*a3^3*a1^4 + 320*a6^6*a5^3*x34^2*a3^3*a1^4 - 912*a6^5*a5^4*x34^2*a3^3*a1^4 - 912*a6^4*a5^5*x34^2*a3^3*a1^4 + 320*a6^3*a5^6*x34^2*a3^3*a1^4 - 400*a6^6*a5^2*x34^3*a3^3*a1^4 + 80*a6^5*a5^3*x34^3*a3^3*a1^4 + 2400*a6^4*a5^4*x34^3*a3^3*a1^4 + 80*a6^3*a5^5*x34^3*a3^3*a1^4 - 400*a6^2*a5^6*x34^3*a3^3*a1^4 + 192*a6^6*a5*x34^4*a3^3*a1^4 + 720*a6^5*a5^2*x34^4*a3^3*a1^4 - 960*a6^4*a5^3*x34^4*a3^3*a1^4 - 960*a6^3*a5^4*x34^4*a3^3*a1^4 + 720*a6^2*a5^5*x34^4*a3^3*a1^4 + 192*a6*a5^6*x34^4*a3^3*a1^4 - 56*a6^6*x34^5*a3^3*a1^4 + 144*a6^5*a5*x34^5*a3^3*a1^4 - 888*a6^4*a5^2*x34^5*a3^3*a1^4 + 912*a6^3*a5^3*x34^5*a3^3*a1^4 - 888*a6^2*a5^4*x34^5*a3^3*a1^4 + 144*a6*a5^5*x34^5*a3^3*a1^4 - 56*a5^6*x34^5*a3^3*a1^4 - 8*a6^5*x34^6*a3^3*a1^4 - 8*a6^4*a5*x34^6*a3^3*a1^4 + 112*a6^3*a5^2*x34^6*a3^3*a1^4 + 112*a6^2*a5^3*x34^6*a3^3*a1^4 - 8*a6*a5^4*x34^6*a3^3*a1^4 - 8*a5^5*x34^6*a3^3*a1^4 - 96*a6^6*a5^4*a3^4*a1^4 + 216*a6^5*a5^5*a3^4*a1^4 - 96*a6^4*a5^6*a3^4*a1^4 + 480*a6^6*a5^3*x34*a3^4*a1^4 - 960*a6^5*a5^4*x34*a3^4*a1^4 - 960*a6^4*a5^5*x34*a3^4*a1^4 + 480*a6^3*a5^6*x34*a3^4*a1^4 - 520*a6^6*a5^2*x34^2*a3^4*a1^4 + 240*a6^5*a5^3*x34^2*a3^4*a1^4 + 3960*a6^4*a5^4*x34^2*a3^4*a1^4 + 240*a6^3*a5^5*x34^2*a3^4*a1^4 - 520*a6^2*a5^6*x34^2*a3^4*a1^4 + 280*a6^6*a5*x34^3*a3^4*a1^4 + 920*a6^5*a5^2*x34^3*a3^4*a1^4 - 2560*a6^4*a5^3*x34^3*a3^4*a1^4 - 2560*a6^3*a5^4*x34^3*a3^4*a1^4 + 920*a6^2*a5^5*x34^3*a3^4*a1^4 + 280*a6*a5^6*x34^3*a3^4*a1^4 - 136*a6^6*x34^4*a3^4*a1^4 + 408*a6^5*a5*x34^4*a3^4*a1^4 - 1800*a6^4*a5^2*x34^4*a3^4*a1^4 + 2640*a6^3*a5^3*x34^4*a3^4*a1^4 - 1800*a6^2*a5^4*x34^4*a3^4*a1^4 + 408*a6*a5^5*x34^4*a3^4*a1^4 - 136*a5^6*x34^4*a3^4*a1^4 - 48*a6^5*x34^5*a3^4*a1^4 - 120*a6^4*a5*x34^5*a3^4*a1^4 + 552*a6^3*a5^2*x34^5*a3^4*a1^4 + 552*a6^2*a5^3*x34^5*a3^4*a1^4 - 120*a6*a5^4*x34^5*a3^4*a1^4 - 48*a5^5*x34^5*a3^4*a1^4 + 24*a6^4*x34^6*a3^4*a1^4 - 8*a6^3*a5*x34^6*a3^4*a1^4 - 128*a6^2*a5^2*x34^6*a3^4*a1^4 - 8*a6*a5^3*x34^6*a3^4*a1^4 + 24*a5^4*x34^6*a3^4*a1^4 + 192*a6^6*a5^3*a3^5*a1^4 - 384*a6^5*a5^4*a3^5*a1^4 - 384*a6^4*a5^5*a3^5*a1^4 + 192*a6^3*a5^6*a3^5*a1^4 - 384*a6^6*a5^2*x34*a3^5*a1^4 + 240*a6^5*a5^3*x34*a3^5*a1^4 + 3312*a6^4*a5^4*x34*a3^5*a1^4 + 240*a6^3*a5^5*x34*a3^5*a1^4 - 384*a6^2*a5^6*x34*a3^5*a1^4 + 224*a6^6*a5*x34^2*a3^5*a1^4 + 480*a6^5*a5^2*x34^2*a3^5*a1^4 - 3600*a6^4*a5^3*x34^2*a3^5*a1^4 - 3600*a6^3*a5^4*x34^2*a3^5*a1^4 + 480*a6^2*a5^5*x34^2*a3^5*a1^4 + 224*a6*a5^6*x34^2*a3^5*a1^4 - 152*a6^6*x34^3*a3^5*a1^4 + 560*a6^5*a5*x34^3*a3^5*a1^4 - 1000*a6^4*a5^2*x34^3*a3^5*a1^4 + 3920*a6^3*a5^3*x34^3*a3^5*a1^4 - 1000*a6^2*a5^4*x34^3*a3^5*a1^4 + 560*a6*a5^5*x34^3*a3^5*a1^4 - 152*a5^6*x34^3*a3^5*a1^4 - 120*a6^5*x34^4*a3^5*a1^4 - 552*a6^4*a5*x34^4*a3^5*a1^4 + 960*a6^3*a5^2*x34^4*a3^5*a1^4 + 960*a6^2*a5^3*x34^4*a3^5*a1^4 - 552*a6*a5^4*x34^4*a3^5*a1^4 - 120*a5^5*x34^4*a3^5*a1^4 + 144*a6^4*x34^5*a3^5*a1^4 - 648*a6^2*a5^2*x34^5*a3^5*a1^4 + 144*a5^4*x34^5*a3^5*a1^4 - 8*a6^3*x34^6*a3^5*a1^4 + 16*a6^2*a5*x34^6*a3^5*a1^4 + 16*a6*a5^2*x34^6*a3^5*a1^4 - 8*a5^3*x34^6*a3^5*a1^4 - 128*a6^6*a5^2*a3^6*a1^4 + 80*a6^5*a5^3*a3^6*a1^4 + 1104*a6^4*a5^4*a3^6*a1^4 + 80*a6^3*a5^5*a3^6*a1^4 - 128*a6^2*a5^6*a3^6*a1^4 + 112*a6^6*a5*x34*a3^6*a1^4 + 112*a6^5*a5^2*x34*a3^6*a1^4 - 2576*a6^4*a5^3*x34*a3^6*a1^4 - 2576*a6^3*a5^4*x34*a3^6*a1^4 + 112*a6^2*a5^5*x34*a3^6*a1^4 + 112*a6*a5^6*x34*a3^6*a1^4 - 88*a6^6*x34^2*a3^6*a1^4 + 448*a6^5*a5*x34^2*a3^6*a1^4 + 712*a6^4*a5^2*x34^2*a3^6*a1^4 + 3472*a6^3*a5^3*x34^2*a3^6*a1^4 + 712*a6^2*a5^4*x34^2*a3^6*a1^4 + 448*a6*a5^5*x34^2*a3^6*a1^4 - 88*a5^6*x34^2*a3^6*a1^4 - 168*a6^5*x34^3*a3^6*a1^4 - 1176*a6^4*a5*x34^3*a3^6*a1^4 + 672*a6^3*a5^2*x34^3*a3^6*a1^4 + 672*a6^2*a5^3*x34^3*a3^6*a1^4 - 1176*a6*a5^4*x34^3*a3^6*a1^4 - 168*a5^5*x34^3*a3^6*a1^4 + 384*a6^4*x34^4*a3^6*a1^4 + 112*a6^3*a5*x34^4*a3^6*a1^4 - 1448*a6^2*a5^2*x34^4*a3^6*a1^4 + 112*a6*a5^3*x34^4*a3^6*a1^4 + 384*a5^4*x34^4*a3^6*a1^4 - 56*a6^3*x34^5*a3^6*a1^4 + 112*a6^2*a5*x34^5*a3^6*a1^4 + 112*a6*a5^2*x34^5*a3^6*a1^4 - 56*a5^3*x34^5*a3^6*a1^4 - 8*a6^2*x34^6*a3^6*a1^4 + 8*a6*a5*x34^6*a3^6*a1^4 - 8*a5^2*x34^6*a3^6*a1^4 + 32*a6^6*a5*a3^7*a1^4 + 32*a6^5*a5^2*a3^7*a1^4 - 736*a6^4*a5^3*a3^7*a1^4 - 736*a6^3*a5^4*a3^7*a1^4 + 32*a6^2*a5^5*a3^7*a1^4 + 32*a6*a5^6*a3^7*a1^4 - 32*a6^6*x34*a3^7*a1^4 + 224*a6^5*a5*x34*a3^7*a1^4 + 896*a6^4*a5^2*x34*a3^7*a1^4 + 1856*a6^3*a5^3*x34*a3^7*a1^4 + 896*a6^2*a5^4*x34*a3^7*a1^4 + 224*a6*a5^5*x34*a3^7*a1^4 - 32*a5^6*x34*a3^7*a1^4 - 144*a6^5*x34^2*a3^7*a1^4 - 1296*a6^4*a5*x34^2*a3^7*a1^4 + 96*a6^3*a5^2*x34^2*a3^7*a1^4 + 96*a6^2*a5^3*x34^2*a3^7*a1^4 - 1296*a6*a5^4*x34^2*a3^7*a1^4 - 144*a5^5*x34^2*a3^7*a1^4 + 576*a6^4*x34^3*a3^7*a1^4 + 288*a6^3*a5*x34^3*a3^7*a1^4 - 1872*a6^2*a5^2*x34^3*a3^7*a1^4 + 288*a6*a5^3*x34^3*a3^7*a1^4 + 576*a5^4*x34^3*a3^7*a1^4 - 160*a6^3*x34^4*a3^7*a1^4 + 320*a6^2*a5*x34^4*a3^7*a1^4 + 320*a6*a5^2*x34^4*a3^7*a1^4 - 160*a5^3*x34^4*a3^7*a1^4 - 48*a6^2*x34^5*a3^7*a1^4 + 48*a6*a5*x34^5*a3^7*a1^4 - 48*a5^2*x34^5*a3^7*a1^4 - 8*a6^6*a3^8*a1^4 + 56*a6^5*a5*a3^8*a1^4 + 224*a6^4*a5^2*a3^8*a1^4 + 464*a6^3*a5^3*a3^8*a1^4 + 224*a6^2*a5^4*a3^8*a1^4 + 56*a6*a5^5*a3^8*a1^4 - 8*a5^6*a3^8*a1^4 - 72*a6^5*x34*a3^8*a1^4 - 720*a6^4*a5*x34*a3^8*a1^4 - 72*a6^3*a5^2*x34*a3^8*a1^4 - 72*a6^2*a5^3*x34*a3^8*a1^4 - 720*a6*a5^4*x34*a3^8*a1^4 - 72*a5^5*x34*a3^8*a1^4 + 504*a6^4*x34^2*a3^8*a1^4 + 312*a6^3*a5*x34^2*a3^8*a1^4 - 1488*a6^2*a5^2*x34^2*a3^8*a1^4 + 312*a6*a5^3*x34^2*a3^8*a1^4 + 504*a5^4*x34^2*a3^8*a1^4 - 240*a6^3*x34^3*a3^8*a1^4 + 480*a6^2*a5*x34^3*a3^8*a1^4 + 480*a6*a5^2*x34^3*a3^8*a1^4 - 240*a5^3*x34^3*a3^8*a1^4 - 120*a6^2*x34^4*a3^8*a1^4 + 120*a6*a5*x34^4*a3^8*a1^4 - 120*a5^2*x34^4*a3^8*a1^4 - 16*a6^5*a3^9*a1^4 - 160*a6^4*a5*a3^9*a1^4 - 16*a6^3*a5^2*a3^9*a1^4 - 16*a6^2*a5^3*a3^9*a1^4 - 160*a6*a5^4*a3^9*a1^4 - 16*a5^5*a3^9*a1^4 + 240*a6^4*x34*a3^9*a1^4 + 160*a6^3*a5*x34*a3^9*a1^4 - 680*a6^2*a5^2*x34*a3^9*a1^4 + 160*a6*a5^3*x34*a3^9*a1^4 + 240*a5^4*x34*a3^9*a1^4 - 200*a6^3*x34^2*a3^9*a1^4 + 400*a6^2*a5*x34^2*a3^9*a1^4 + 400*a6*a5^2*x34^2*a3^9*a1^4 - 200*a5^3*x34^2*a3^9*a1^4 - 160*a6^2*x34^3*a3^9*a1^4 + 160*a6*a5*x34^3*a3^9*a1^4 - 160*a5^2*x34^3*a3^9*a1^4 + 48*a6^4*a3^10*a1^4 + 32*a6^3*a5*a3^10*a1^4 - 136*a6^2*a5^2*a3^10*a1^4 + 32*a6*a5^3*a3^10*a1^4 + 48*a5^4*a3^10*a1^4 - 88*a6^3*x34*a3^10*a1^4 + 176*a6^2*a5*x34*a3^10*a1^4 + 176*a6*a5^2*x34*a3^10*a1^4 - 88*a5^3*x34*a3^10*a1^4 - 120*a6^2*x34^2*a3^10*a1^4 + 120*a6*a5*x34^2*a3^10*a1^4 - 120*a5^2*x34^2*a3^10*a1^4 - 16*a6^3*a3^11*a1^4 + 32*a6^2*a5*a3^11*a1^4 + 32*a6*a5^2*a3^11*a1^4 - 16*a5^3*a3^11*a1^4 - 48*a6^2*x34*a3^11*a1^4 + 48*a6*a5*x34*a3^11*a1^4 - 48*a5^2*x34*a3^11*a1^4 - 8*a6^2*a3^12*a1^4 + 8*a6*a5*a3^12*a1^4 - 8*a5^2*a3^12*a1^4 + 8*a6^6*a5^6*x34*a2*a1^4 + 16*a6^6*a5^5*x34^2*a2*a1^4 + 16*a6^5*a5^6*x34^2*a2*a1^4 - 8*a6^6*a5^4*x34^3*a2*a1^4 + 48*a6^5*a5^5*x34^3*a2*a1^4 - 8*a6^4*a5^6*x34^3*a2*a1^4 - 8*a6^6*a5^3*x34^4*a2*a1^4 - 72*a6^5*a5^4*x34^4*a2*a1^4 - 72*a6^4*a5^5*x34^4*a2*a1^4 - 8*a6^3*a5^6*x34^4*a2*a1^4 + 16*a6^6*a5^2*x34^5*a2*a1^4 + 48*a6^5*a5^3*x34^5*a2*a1^4 - 72*a6^4*a5^4*x34^5*a2*a1^4 + 48*a6^3*a5^5*x34^5*a2*a1^4 + 16*a6^2*a5^6*x34^5*a2*a1^4 + 8*a6^6*a5*x34^6*a2*a1^4 + 16*a6^5*a5^2*x34^6*a2*a1^4 - 8*a6^4*a5^3*x34^6*a2*a1^4 - 8*a6^3*a5^4*x34^6*a2*a1^4 + 16*a6^2*a5^5*x34^6*a2*a1^4 + 8*a6*a5^6*x34^6*a2*a1^4 + 16*a6^6*a5^6*a3*a2*a1^4 - 40*a6^6*a5^5*x34*a3*a2*a1^4 - 40*a6^5*a5^6*x34*a3*a2*a1^4 + 96*a6^6*a5^4*x34^2*a3*a2*a1^4 - 72*a6^5*a5^5*x34^2*a3*a2*a1^4 + 96*a6^4*a5^6*x34^2*a3*a2*a1^4 - 112*a6^6*a5^3*x34^3*a3*a2*a1^4 - 192*a6^5*a5^4*x34^3*a3*a2*a1^4 - 192*a6^4*a5^5*x34^3*a3*a2*a1^4 - 112*a6^3*a5^6*x34^3*a3*a2*a1^4 + 200*a6^6*a5^2*x34^4*a3*a2*a1^4 + 336*a6^5*a5^3*x34^4*a3*a2*a1^4 - 360*a6^4*a5^4*x34^4*a3*a2*a1^4 + 336*a6^3*a5^5*x34^4*a3*a2*a1^4 + 200*a6^2*a5^6*x34^4*a3*a2*a1^4 - 24*a6^6*a5*x34^5*a3*a2*a1^4 - 120*a6^5*a5^2*x34^5*a3*a2*a1^4 + 48*a6^4*a5^3*x34^5*a3*a2*a1^4 + 48*a6^3*a5^4*x34^5*a3*a2*a1^4 - 120*a6^2*a5^5*x34^5*a3*a2*a1^4 - 24*a6*a5^6*x34^5*a3*a2*a1^4 + 8*a6^6*x34^6*a3*a2*a1^4 - 72*a6^5*a5*x34^6*a3*a2*a1^4 + 120*a6^4*a5^2*x34^6*a3*a2*a1^4 - 80*a6^3*a5^3*x34^6*a3*a2*a1^4 + 120*a6^2*a5^4*x34^6*a3*a2*a1^4 - 72*a6*a5^5*x34^6*a3*a2*a1^4 + 8*a5^6*x34^6*a3*a2*a1^4 - 40*a6^6*a5^5*a3^2*a2*a1^4 - 40*a6^5*a5^6*a3^2*a2*a1^4 + 336*a6^6*a5^4*x34*a3^2*a2*a1^4 - 504*a6^5*a5^5*x34*a3^2*a2*a1^4 + 336*a6^4*a5^6*x34*a3^2*a2*a1^4 - 408*a6^6*a5^3*x34^2*a3^2*a2*a1^4 + 144*a6^5*a5^4*x34^2*a3^2*a2*a1^4 + 144*a6^4*a5^5*x34^2*a3^2*a2*a1^4 - 408*a6^3*a5^6*x34^2*a3^2*a2*a1^4 + 520*a6^6*a5^2*x34^3*a3^2*a2*a1^4 + 832*a6^5*a5^3*x34^3*a3^2*a2*a1^4 - 1080*a6^4*a5^4*x34^3*a3^2*a2*a1^4 + 832*a6^3*a5^5*x34^3*a3^2*a2*a1^4 + 520*a6^2*a5^6*x34^3*a3^2*a2*a1^4 - 120*a6^6*a5*x34^4*a3^2*a2*a1^4 - 552*a6^5*a5^2*x34^4*a3^2*a2*a1^4 - 552*a6^2*a5^5*x34^4*a3^2*a2*a1^4 - 120*a6*a5^6*x34^4*a3^2*a2*a1^4 + 64*a6^6*x34^5*a3^2*a2*a1^4 - 648*a6^5*a5*x34^5*a3^2*a2*a1^4 + 1008*a6^4*a5^2*x34^5*a3^2*a2*a1^4 - 512*a6^3*a5^3*x34^5*a3^2*a2*a1^4 + 1008*a6^2*a5^4*x34^5*a3^2*a2*a1^4 - 648*a6*a5^5*x34^5*a3^2*a2*a1^4 + 64*a5^6*x34^5*a3^2*a2*a1^4 + 16*a6^5*x34^6*a3^2*a2*a1^4 + 120*a6^4*a5*x34^6*a3^2*a2*a1^4 - 120*a6^3*a5^2*x34^6*a3^2*a2*a1^4 - 120*a6^2*a5^3*x34^6*a3^2*a2*a1^4 + 120*a6*a5^4*x34^6*a3^2*a2*a1^4 + 16*a5^5*x34^6*a3^2*a2*a1^4 + 224*a6^6*a5^4*a3^3*a2*a1^4 - 336*a6^5*a5^5*a3^3*a2*a1^4 + 224*a6^4*a5^6*a3^3*a2*a1^4 - 592*a6^6*a5^3*x34*a3^3*a2*a1^4 + 672*a6^5*a5^4*x34*a3^3*a2*a1^4 + 672*a6^4*a5^5*x34*a3^3*a2*a1^4 - 592*a6^3*a5^6*x34*a3^3*a2*a1^4 + 400*a6^6*a5^2*x34^2*a3^3*a2*a1^4 + 928*a6^5*a5^3*x34^2*a3^3*a2*a1^4 - 2160*a6^4*a5^4*x34^2*a3^3*a2*a1^4 + 928*a6^3*a5^5*x34^2*a3^3*a2*a1^4 + 400*a6^2*a5^6*x34^2*a3^3*a2*a1^4 - 160*a6^6*a5*x34^3*a3^3*a2*a1^4 - 720*a6^5*a5^2*x34^3*a3^3*a2*a1^4 - 160*a6^4*a5^3*x34^3*a3^3*a2*a1^4 - 160*a6^3*a5^4*x34^3*a3^3*a2*a1^4 - 720*a6^2*a5^5*x34^3*a3^3*a2*a1^4 - 160*a6*a5^6*x34^3*a3^3*a2*a1^4 + 192*a6^6*x34^4*a3^3*a2*a1^4 - 2064*a6^5*a5*x34^4*a3^3*a2*a1^4 + 2880*a6^4*a5^2*x34^4*a3^3*a2*a1^4 - 880*a6^3*a5^3*x34^4*a3^3*a2*a1^4 + 2880*a6^2*a5^4*x34^4*a3^3*a2*a1^4 - 2064*a6*a5^5*x34^4*a3^3*a2*a1^4 + 192*a5^6*x34^4*a3^3*a2*a1^4 + 144*a6^5*x34^5*a3^3*a2*a1^4 + 816*a6^4*a5*x34^5*a3^3*a2*a1^4 - 752*a6^3*a5^2*x34^5*a3^3*a2*a1^4 - 752*a6^2*a5^3*x34^5*a3^3*a2*a1^4 + 816*a6*a5^4*x34^5*a3^3*a2*a1^4 + 144*a5^5*x34^5*a3^3*a2*a1^4 - 8*a6^4*x34^6*a3^3*a2*a1^4 - 80*a6^3*a5*x34^6*a3^3*a2*a1^4 - 120*a6^2*a5^2*x34^6*a3^3*a2*a1^4 - 80*a6*a5^3*x34^6*a3^3*a2*a1^4 - 8*a5^4*x34^6*a3^3*a2*a1^4 - 296*a6^6*a5^3*a3^4*a2*a1^4 + 336*a6^5*a5^4*a3^4*a2*a1^4 + 336*a6^4*a5^5*a3^4*a2*a1^4 - 296*a6^3*a5^6*a3^4*a2*a1^4 + 80*a6^6*a5^2*x34*a3^4*a2*a1^4 + 560*a6^5*a5^3*x34*a3^4*a2*a1^4 - 2160*a6^4*a5^4*x34*a3^4*a2*a1^4 + 560*a6^3*a5^5*x34*a3^4*a2*a1^4 + 80*a6^2*a5^6*x34*a3^4*a2*a1^4 - 240*a6^4*a5^3*x34^2*a3^4*a2*a1^4 - 240*a6^3*a5^4*x34^2*a3^4*a2*a1^4 + 280*a6^6*x34^3*a3^4*a2*a1^4 - 3120*a6^5*a5*x34^3*a3^4*a2*a1^4 + 3480*a6^4*a5^2*x34^3*a3^4*a2*a1^4 + 480*a6^3*a5^3*x34^3*a3^4*a2*a1^4 + 3480*a6^2*a5^4*x34^3*a3^4*a2*a1^4 - 3120*a6*a5^5*x34^3*a3^4*a2*a1^4 + 280*a5^6*x34^3*a3^4*a2*a1^4 + 408*a6^5*x34^4*a3^4*a2*a1^4 + 2280*a6^4*a5*x34^4*a3^4*a2*a1^4 - 2320*a6^3*a5^2*x34^4*a3^4*a2*a1^4 - 2320*a6^2*a5^3*x34^4*a3^4*a2*a1^4 + 2280*a6*a5^4*x34^4*a3^4*a2*a1^4 + 408*a5^5*x34^4*a3^4*a2*a1^4 - 120*a6^4*x34^5*a3^4*a2*a1^4 - 384*a6^3*a5*x34^5*a3^4*a2*a1^4 - 432*a6^2*a5^2*x34^5*a3^4*a2*a1^4 - 384*a6*a5^3*x34^5*a3^4*a2*a1^4 - 120*a5^4*x34^5*a3^4*a2*a1^4 - 8*a6^3*x34^6*a3^4*a2*a1^4 + 120*a6^2*a5*x34^6*a3^4*a2*a1^4 + 120*a6*a5^2*x34^6*a3^4*a2*a1^4 - 8*a5^3*x34^6*a3^4*a2*a1^4 + 32*a6^6*a5^2*a3^5*a2*a1^4 + 224*a6^5*a5^3*a3^5*a2*a1^4 - 864*a6^4*a5^4*a3^5*a2*a1^4 + 224*a6^3*a5^5*a3^5*a2*a1^4 + 32*a6^2*a5^6*a3^5*a2*a1^4 + 96*a6^6*a5*x34*a3^5*a2*a1^4 + 432*a6^5*a5^2*x34*a3^5*a2*a1^4 - 192*a6^4*a5^3*x34*a3^5*a2*a1^4 - 192*a6^3*a5^4*x34*a3^5*a2*a1^4 + 432*a6^2*a5^5*x34*a3^5*a2*a1^4 + 96*a6*a5^6*x34*a3^5*a2*a1^4 + 224*a6^6*x34^2*a3^5*a2*a1^4 - 2592*a6^5*a5*x34^2*a3^5*a2*a1^4 + 1728*a6^4*a5^2*x34^2*a3^5*a2*a1^4 + 2768*a6^3*a5^3*x34^2*a3^5*a2*a1^4 + 1728*a6^2*a5^4*x34^2*a3^5*a2*a1^4 - 2592*a6*a5^5*x34^2*a3^5*a2*a1^4 + 224*a5^6*x34^2*a3^5*a2*a1^4 + 560*a6^5*x34^3*a3^5*a2*a1^4 + 3456*a6^4*a5*x34^3*a3^5*a2*a1^4 - 4192*a6^3*a5^2*x34^3*a3^5*a2*a1^4 - 4192*a6^2*a5^3*x34^3*a3^5*a2*a1^4 + 3456*a6*a5^4*x34^3*a3^5*a2*a1^4 + 560*a5^5*x34^3*a3^5*a2*a1^4 - 552*a6^4*x34^4*a3^5*a2*a1^4 - 624*a6^3*a5*x34^4*a3^5*a2*a1^4 - 72*a6^2*a5^2*x34^4*a3^5*a2*a1^4 - 624*a6*a5^3*x34^4*a3^5*a2*a1^4 - 552*a5^4*x34^4*a3^5*a2*a1^4 + 504*a6^2*a5*x34^5*a3^5*a2*a1^4 + 504*a6*a5^2*x34^5*a3^5*a2*a1^4 + 16*a6^2*x34^6*a3^5*a2*a1^4 - 72*a6*a5*x34^6*a3^5*a2*a1^4 + 16*a5^2*x34^6*a3^5*a2*a1^4 + 32*a6^6*a5*a3^6*a2*a1^4 + 144*a6^5*a5^2*a3^6*a2*a1^4 - 64*a6^4*a5^3*a3^6*a2*a1^4 - 64*a6^3*a5^4*a3^6*a2*a1^4 + 144*a6^2*a5^5*a3^6*a2*a1^4 + 32*a6*a5^6*a3^6*a2*a1^4 + 112*a6^6*x34*a3^6*a2*a1^4 - 1344*a6^5*a5*x34*a3^6*a2*a1^4 + 336*a6^4*a5^2*x34*a3^6*a2*a1^4 + 2576*a6^3*a5^3*x34*a3^6*a2*a1^4 + 336*a6^2*a5^4*x34*a3^6*a2*a1^4 - 1344*a6*a5^5*x34*a3^6*a2*a1^4 + 112*a5^6*x34*a3^6*a2*a1^4 + 448*a6^5*x34^2*a3^6*a2*a1^4 + 3168*a6^4*a5*x34^2*a3^6*a2*a1^4 - 4496*a6^3*a5^2*x34^2*a3^6*a2*a1^4 - 4496*a6^2*a5^3*x34^2*a3^6*a2*a1^4 + 3168*a6*a5^4*x34^2*a3^6*a2*a1^4 + 448*a5^5*x34^2*a3^6*a2*a1^4 - 1176*a6^4*x34^3*a3^6*a2*a1^4 - 336*a6^3*a5*x34^3*a3^6*a2*a1^4 + 1512*a6^2*a5^2*x34^3*a3^6*a2*a1^4 - 336*a6*a5^3*x34^3*a3^6*a2*a1^4 - 1176*a5^4*x34^3*a3^6*a2*a1^4 + 112*a6^3*x34^4*a3^6*a2*a1^4 + 840*a6^2*a5*x34^4*a3^6*a2*a1^4 + 840*a6*a5^2*x34^4*a3^6*a2*a1^4 + 112*a5^3*x34^4*a3^6*a2*a1^4 + 112*a6^2*x34^5*a3^6*a2*a1^4 - 504*a6*a5*x34^5*a3^6*a2*a1^4 + 112*a5^2*x34^5*a3^6*a2*a1^4 + 8*a6*x34^6*a3^6*a2*a1^4 + 8*a5*x34^6*a3^6*a2*a1^4 + 32*a6^6*a3^7*a2*a1^4 - 384*a6^5*a5*a3^7*a2*a1^4 + 96*a6^4*a5^2*a3^7*a2*a1^4 + 736*a6^3*a5^3*a3^7*a2*a1^4 + 96*a6^2*a5^4*a3^7*a2*a1^4 - 384*a6*a5^5*a3^7*a2*a1^4 + 32*a5^6*a3^7*a2*a1^4 + 224*a6^5*x34*a3^7*a2*a1^4 + 1728*a6^4*a5*x34*a3^7*a2*a1^4 - 2656*a6^3*a5^2*x34*a3^7*a2*a1^4 - 2656*a6^2*a5^3*x34*a3^7*a2*a1^4 + 1728*a6*a5^4*x34*a3^7*a2*a1^4 + 224*a5^5*x34*a3^7*a2*a1^4 - 1296*a6^4*x34^2*a3^7*a2*a1^4 + 96*a6^3*a5*x34^2*a3^7*a2*a1^4 + 2448*a6^2*a5^2*x34^2*a3^7*a2*a1^4 + 96*a6*a5^3*x34^2*a3^7*a2*a1^4 - 1296*a5^4*x34^2*a3^7*a2*a1^4 + 288*a6^3*x34^3*a3^7*a2*a1^4 + 720*a6^2*a5*x34^3*a3^7*a2*a1^4 + 720*a6*a5^2*x34^3*a3^7*a2*a1^4 + 288*a5^3*x34^3*a3^7*a2*a1^4 + 320*a6^2*x34^4*a3^7*a2*a1^4 - 1440*a6*a5*x34^4*a3^7*a2*a1^4 + 320*a5^2*x34^4*a3^7*a2*a1^4 + 48*a6*x34^5*a3^7*a2*a1^4 + 48*a5*x34^5*a3^7*a2*a1^4 + 56*a6^5*a3^8*a2*a1^4 + 432*a6^4*a5*a3^8*a2*a1^4 - 664*a6^3*a5^2*a3^8*a2*a1^4 - 664*a6^2*a5^3*a3^8*a2*a1^4 + 432*a6*a5^4*a3^8*a2*a1^4 + 56*a5^5*a3^8*a2*a1^4 - 720*a6^4*x34*a3^8*a2*a1^4 + 144*a6^3*a5*x34*a3^8*a2*a1^4 + 1512*a6^2*a5^2*x34*a3^8*a2*a1^4 + 144*a6*a5^3*x34*a3^8*a2*a1^4 - 720*a5^4*x34*a3^8*a2*a1^4 + 312*a6^3*x34^2*a3^8*a2*a1^4 + 360*a6^2*a5*x34^2*a3^8*a2*a1^4 + 360*a6*a5^2*x34^2*a3^8*a2*a1^4 + 312*a5^3*x34^2*a3^8*a2*a1^4 + 480*a6^2*x34^3*a3^8*a2*a1^4 - 2160*a6*a5*x34^3*a3^8*a2*a1^4 + 480*a5^2*x34^3*a3^8*a2*a1^4 + 120*a6*x34^4*a3^8*a2*a1^4 + 120*a5*x34^4*a3^8*a2*a1^4 - 160*a6^4*a3^9*a2*a1^4 + 32*a6^3*a5*a3^9*a2*a1^4 + 336*a6^2*a5^2*a3^9*a2*a1^4 + 32*a6*a5^3*a3^9*a2*a1^4 - 160*a5^4*a3^9*a2*a1^4 + 160*a6^3*x34*a3^9*a2*a1^4 + 120*a6^2*a5*x34*a3^9*a2*a1^4 + 120*a6*a5^2*x34*a3^9*a2*a1^4 + 160*a5^3*x34*a3^9*a2*a1^4 + 400*a6^2*x34^2*a3^9*a2*a1^4 - 1800*a6*a5*x34^2*a3^9*a2*a1^4 + 400*a5^2*x34^2*a3^9*a2*a1^4 + 160*a6*x34^3*a3^9*a2*a1^4 + 160*a5*x34^3*a3^9*a2*a1^4 + 32*a6^3*a3^10*a2*a1^4 + 24*a6^2*a5*a3^10*a2*a1^4 + 24*a6*a5^2*a3^10*a2*a1^4 + 32*a5^3*a3^10*a2*a1^4 + 176*a6^2*x34*a3^10*a2*a1^4 - 792*a6*a5*x34*a3^10*a2*a1^4 + 176*a5^2*x34*a3^10*a2*a1^4 + 120*a6*x34^2*a3^10*a2*a1^4 + 120*a5*x34^2*a3^10*a2*a1^4 + 32*a6^2*a3^11*a2*a1^4 - 144*a6*a5*a3^11*a2*a1^4 + 32*a5^2*a3^11*a2*a1^4 + 48*a6*x34*a3^11*a2*a1^4 + 48*a5*x34*a3^11*a2*a1^4 + 8*a6*a3^12*a2*a1^4 + 8*a5*a3^12*a2*a1^4 - 8*a6^6*a5^6*a2^2*a1^4 + 16*a6^6*a5^5*x34*a2^2*a1^4 + 16*a6^5*a5^6*x34*a2^2*a1^4 - 128*a6^6*a5^4*x34^2*a2^2*a1^4 + 120*a6^5*a5^5*x34^2*a2^2*a1^4 - 128*a6^4*a5^6*x34^2*a2^2*a1^4 + 112*a6^6*a5^3*x34^3*a2^2*a1^4 - 120*a6^5*a5^4*x34^3*a2^2*a1^4 - 120*a6^4*a5^5*x34^3*a2^2*a1^4 + 112*a6^3*a5^6*x34^3*a2^2*a1^4 - 128*a6^6*a5^2*x34^4*a2^2*a1^4 - 120*a6^5*a5^3*x34^4*a2^2*a1^4 + 720*a6^4*a5^4*x34^4*a2^2*a1^4 - 120*a6^3*a5^5*x34^4*a2^2*a1^4 - 128*a6^2*a5^6*x34^4*a2^2*a1^4 + 16*a6^6*a5*x34^5*a2^2*a1^4 + 120*a6^5*a5^2*x34^5*a2^2*a1^4 - 120*a6^4*a5^3*x34^5*a2^2*a1^4 - 120*a6^3*a5^4*x34^5*a2^2*a1^4 + 120*a6^2*a5^5*x34^5*a2^2*a1^4 + 16*a6*a5^6*x34^5*a2^2*a1^4 - 8*a6^6*x34^6*a2^2*a1^4 + 16*a6^5*a5*x34^6*a2^2*a1^4 - 128*a6^4*a5^2*x34^6*a2^2*a1^4 + 112*a6^3*a5^3*x34^6*a2^2*a1^4 - 128*a6^2*a5^4*x34^6*a2^2*a1^4 + 16*a6*a5^5*x34^6*a2^2*a1^4 - 8*a5^6*x34^6*a2^2*a1^4 + 32*a6^6*a5^5*a3*a2^2*a1^4 + 32*a6^5*a5^6*a3*a2^2*a1^4 - 136*a6^6*a5^4*x34*a3*a2^2*a1^4 + 24*a6^5*a5^5*x34*a3*a2^2*a1^4 - 136*a6^4*a5^6*x34*a3*a2^2*a1^4 + 216*a6^6*a5^3*x34^2*a3*a2^2*a1^4 - 72*a6^5*a5^4*x34^2*a3*a2^2*a1^4 - 72*a6^4*a5^5*x34^2*a3*a2^2*a1^4 + 216*a6^3*a5^6*x34^2*a3*a2^2*a1^4 - 632*a6^6*a5^2*x34^3*a3*a2^2*a1^4 - 512*a6^5*a5^3*x34^3*a3*a2^2*a1^4 + 2520*a6^4*a5^4*x34^3*a3*a2^2*a1^4 - 512*a6^3*a5^5*x34^3*a3*a2^2*a1^4 - 632*a6^2*a5^6*x34^3*a3*a2^2*a1^4 + 200*a6^6*a5*x34^4*a3*a2^2*a1^4 + 888*a6^5*a5^2*x34^4*a3*a2^2*a1^4 - 960*a6^4*a5^3*x34^4*a3*a2^2*a1^4 - 960*a6^3*a5^4*x34^4*a3*a2^2*a1^4 + 888*a6^2*a5^5*x34^4*a3*a2^2*a1^4 + 200*a6*a5^6*x34^4*a3*a2^2*a1^4 - 32*a6^6*x34^5*a3*a2^2*a1^4 - 120*a6^5*a5*x34^5*a3*a2^2*a1^4 - 480*a6^4*a5^2*x34^5*a3*a2^2*a1^4 + 640*a6^3*a5^3*x34^5*a3*a2^2*a1^4 - 480*a6^2*a5^4*x34^5*a3*a2^2*a1^4 - 120*a6*a5^5*x34^5*a3*a2^2*a1^4 - 32*a5^6*x34^5*a3*a2^2*a1^4 + 16*a6^5*x34^6*a3*a2^2*a1^4 + 120*a6^4*a5*x34^6*a3*a2^2*a1^4 - 120*a6^3*a5^2*x34^6*a3*a2^2*a1^4 - 120*a6^2*a5^3*x34^6*a3*a2^2*a1^4 + 120*a6*a5^4*x34^6*a3*a2^2*a1^4 + 16*a5^5*x34^6*a3*a2^2*a1^4 - 136*a6^6*a5^4*a3^2*a2^2*a1^4 + 24*a6^5*a5^5*a3^2*a2^2*a1^4 - 136*a6^4*a5^6*a3^2*a2^2*a1^4 - 24*a6^6*a5^3*x34*a3^2*a2^2*a1^4 + 504*a6^5*a5^4*x34*a3^2*a2^2*a1^4 + 504*a6^4*a5^5*x34*a3^2*a2^2*a1^4 - 24*a6^3*a5^6*x34*a3^2*a2^2*a1^4 - 408*a6^6*a5^2*x34^2*a3^2*a2^2*a1^4 - 1176*a6^5*a5^3*x34^2*a3^2*a2^2*a1^4 + 2160*a6^4*a5^4*x34^2*a3^2*a2^2*a1^4 - 1176*a6^3*a5^5*x34^2*a3^2*a2^2*a1^4 - 408*a6^2*a5^6*x34^2*a3^2*a2^2*a1^4 + 520*a6^6*a5*x34^3*a3^2*a2^2*a1^4 + 1992*a6^5*a5^2*x34^3*a3^2*a2^2*a1^4 - 1760*a6^4*a5^3*x34^3*a3^2*a2^2*a1^4 - 1760*a6^3*a5^4*x34^3*a3^2*a2^2*a1^4 + 1992*a6^2*a5^5*x34^3*a3^2*a2^2*a1^4 + 520*a6*a5^6*x34^3*a3^2*a2^2*a1^4 - 168*a6^6*x34^4*a3^2*a2^2*a1^4 - 552*a6^5*a5*x34^4*a3^2*a2^2*a1^4 - 1560*a6^4*a5^2*x34^4*a3^2*a2^2*a1^4 + 2400*a6^3*a5^3*x34^4*a3^2*a2^2*a1^4 - 1560*a6^2*a5^4*x34^4*a3^2*a2^2*a1^4 - 552*a6*a5^5*x34^4*a3^2*a2^2*a1^4 - 168*a5^6*x34^4*a3^2*a2^2*a1^4 + 216*a6^5*x34^5*a3^2*a2^2*a1^4 + 1008*a6^4*a5*x34^5*a3^2*a2^2*a1^4 - 1080*a6^3*a5^2*x34^5*a3^2*a2^2*a1^4 - 1080*a6^2*a5^3*x34^5*a3^2*a2^2*a1^4 + 1008*a6*a5^4*x34^5*a3^2*a2^2*a1^4 + 216*a5^5*x34^5*a3^2*a2^2*a1^4 - 128*a6^4*x34^6*a3^2*a2^2*a1^4 - 120*a6^3*a5*x34^6*a3^2*a2^2*a1^4 + 720*a6^2*a5^2*x34^6*a3^2*a2^2*a1^4 - 120*a6*a5^3*x34^6*a3^2*a2^2*a1^4 - 128*a5^4*x34^6*a3^2*a2^2*a1^4 - 16*a6^6*a5^3*a3^3*a2^2*a1^4 + 336*a6^5*a5^4*a3^3*a2^2*a1^4 + 336*a6^4*a5^5*a3^3*a2^2*a1^4 - 16*a6^3*a5^6*a3^3*a2^2*a1^4 + 448*a6^6*a5^2*x34*a3^3*a2^2*a1^4 - 1328*a6^5*a5^3*x34*a3^3*a2^2*a1^4 - 720*a6^4*a5^4*x34*a3^3*a2^2*a1^4 - 1328*a6^3*a5^5*x34*a3^3*a2^2*a1^4 + 448*a6^2*a5^6*x34*a3^3*a2^2*a1^4 + 400*a6^6*a5*x34^2*a3^3*a2^2*a1^4 + 1488*a6^5*a5^2*x34^2*a3^3*a2^2*a1^4 + 160*a6^4*a5^3*x34^2*a3^3*a2^2*a1^4 + 160*a6^3*a5^4*x34^2*a3^3*a2^2*a1^4 + 1488*a6^2*a5^5*x34^2*a3^3*a2^2*a1^4 + 400*a6*a5^6*x34^2*a3^3*a2^2*a1^4 - 400*a6^6*x34^3*a3^3*a2^2*a1^4 - 720*a6^5*a5*x34^3*a3^3*a2^2*a1^4 - 3120*a6^4*a5^2*x34^3*a3^3*a2^2*a1^4 + 3280*a6^3*a5^3*x34^3*a3^3*a2^2*a1^4 - 3120*a6^2*a5^4*x34^3*a3^3*a2^2*a1^4 - 720*a6*a5^5*x34^3*a3^3*a2^2*a1^4 - 400*a5^6*x34^3*a3^3*a2^2*a1^4 + 720*a6^5*x34^4*a3^3*a2^2*a1^4 + 2880*a6^4*a5*x34^4*a3^3*a2^2*a1^4 - 2720*a6^3*a5^2*x34^4*a3^3*a2^2*a1^4 - 2720*a6^2*a5^3*x34^4*a3^3*a2^2*a1^4 + 2880*a6*a5^4*x34^4*a3^3*a2^2*a1^4 + 720*a5^5*x34^4*a3^3*a2^2*a1^4 - 888*a6^4*x34^5*a3^3*a2^2*a1^4 - 752*a6^3*a5*x34^5*a3^3*a2^2*a1^4 + 3960*a6^2*a5^2*x34^5*a3^3*a2^2*a1^4 - 752*a6*a5^3*x34^5*a3^3*a2^2*a1^4 - 888*a5^4*x34^5*a3^3*a2^2*a1^4 + 112*a6^3*x34^6*a3^3*a2^2*a1^4 - 120*a6^2*a5*x34^6*a3^3*a2^2*a1^4 - 120*a6*a5^2*x34^6*a3^3*a2^2*a1^4 + 112*a5^3*x34^6*a3^3*a2^2*a1^4 + 224*a6^6*a5^2*a3^4*a2^2*a1^4 - 664*a6^5*a5^3*a3^4*a2^2*a1^4 - 360*a6^4*a5^4*a3^4*a2^2*a1^4 - 664*a6^3*a5^5*a3^4*a2^2*a1^4 + 224*a6^2*a5^6*a3^4*a2^2*a1^4 + 80*a6^6*a5*x34*a3^4*a2^2*a1^4 + 240*a6^5*a5^2*x34*a3^4*a2^2*a1^4 + 2000*a6^4*a5^3*x34*a3^4*a2^2*a1^4 + 2000*a6^3*a5^4*x34*a3^4*a2^2*a1^4 + 240*a6^2*a5^5*x34*a3^4*a2^2*a1^4 + 80*a6*a5^6*x34*a3^4*a2^2*a1^4 - 520*a6^6*x34^2*a3^4*a2^2*a1^4 - 3960*a6^4*a5^2*x34^2*a3^4*a2^2*a1^4 + 1040*a6^3*a5^3*x34^2*a3^4*a2^2*a1^4 - 3960*a6^2*a5^4*x34^2*a3^4*a2^2*a1^4 - 520*a5^6*x34^2*a3^4*a2^2*a1^4 + 920*a6^5*x34^3*a3^4*a2^2*a1^4 + 3480*a6^4*a5*x34^3*a3^4*a2^2*a1^4 - 1600*a6^3*a5^2*x34^3*a3^4*a2^2*a1^4 - 1600*a6^2*a5^3*x34^3*a3^4*a2^2*a1^4 + 3480*a6*a5^4*x34^3*a3^4*a2^2*a1^4 + 920*a5^5*x34^3*a3^4*a2^2*a1^4 - 1800*a6^4*x34^4*a3^4*a2^2*a1^4 - 2320*a6^3*a5*x34^4*a3^4*a2^2*a1^4 + 7920*a6^2*a5^2*x34^4*a3^4*a2^2*a1^4 - 2320*a6*a5^3*x34^4*a3^4*a2^2*a1^4 - 1800*a5^4*x34^4*a3^4*a2^2*a1^4 + 552*a6^3*x34^5*a3^4*a2^2*a1^4 - 432*a6^2*a5*x34^5*a3^4*a2^2*a1^4 - 432*a6*a5^2*x34^5*a3^4*a2^2*a1^4 + 552*a5^3*x34^5*a3^4*a2^2*a1^4 - 128*a6^2*x34^6*a3^4*a2^2*a1^4 + 120*a6*a5*x34^6*a3^4*a2^2*a1^4 - 128*a5^2*x34^6*a3^4*a2^2*a1^4 + 32*a6^6*a5*a3^5*a2^2*a1^4 + 96*a6^5*a5^2*a3^5*a2^2*a1^4 + 800*a6^4*a5^3*a3^5*a2^2*a1^4 + 800*a6^3*a5^4*a3^5*a2^2*a1^4 + 96*a6^2*a5^5*a3^5*a2^2*a1^4 + 32*a6*a5^6*a3^5*a2^2*a1^4 - 384*a6^6*x34*a3^5*a2^2*a1^4 + 432*a6^5*a5*x34*a3^5*a2^2*a1^4 - 2880*a6^4*a5^2*x34*a3^5*a2^2*a1^4 - 720*a6^3*a5^3*x34*a3^5*a2^2*a1^4 - 2880*a6^2*a5^4*x34*a3^5*a2^2*a1^4 + 432*a6*a5^5*x34*a3^5*a2^2*a1^4 - 384*a5^6*x34*a3^5*a2^2*a1^4 + 480*a6^5*x34^2*a3^5*a2^2*a1^4 + 1728*a6^4*a5*x34^2*a3^5*a2^2*a1^4 + 2160*a6^3*a5^2*x34^2*a3^5*a2^2*a1^4 + 2160*a6^2*a5^3*x34^2*a3^5*a2^2*a1^4 + 1728*a6*a5^4*x34^2*a3^5*a2^2*a1^4 + 480*a5^5*x34^2*a3^5*a2^2*a1^4 - 1000*a6^4*x34^3*a3^5*a2^2*a1^4 - 4192*a6^3*a5*x34^3*a3^5*a2^2*a1^4 + 6120*a6^2*a5^2*x34^3*a3^5*a2^2*a1^4 - 4192*a6*a5^3*x34^3*a3^5*a2^2*a1^4 - 1000*a5^4*x34^3*a3^5*a2^2*a1^4 + 960*a6^3*x34^4*a3^5*a2^2*a1^4 - 72*a6^2*a5*x34^4*a3^5*a2^2*a1^4 - 72*a6*a5^2*x34^4*a3^5*a2^2*a1^4 + 960*a5^3*x34^4*a3^5*a2^2*a1^4 - 648*a6^2*x34^5*a3^5*a2^2*a1^4 + 504*a6*a5*x34^5*a3^5*a2^2*a1^4 - 648*a5^2*x34^5*a3^5*a2^2*a1^4 + 16*a6*x34^6*a3^5*a2^2*a1^4 + 16*a5*x34^6*a3^5*a2^2*a1^4 - 128*a6^6*a3^6*a2^2*a1^4 + 144*a6^5*a5*a3^6*a2^2*a1^4 - 960*a6^4*a5^2*a3^6*a2^2*a1^4 - 240*a6^3*a5^3*a3^6*a2^2*a1^4 - 960*a6^2*a5^4*a3^6*a2^2*a1^4 + 144*a6*a5^5*a3^6*a2^2*a1^4 - 128*a5^6*a3^6*a2^2*a1^4 + 112*a6^5*x34*a3^6*a2^2*a1^4 + 336*a6^4*a5*x34*a3^6*a2^2*a1^4 + 2800*a6^3*a5^2*x34*a3^6*a2^2*a1^4 + 2800*a6^2*a5^3*x34*a3^6*a2^2*a1^4 + 336*a6*a5^4*x34*a3^6*a2^2*a1^4 + 112*a5^5*x34*a3^6*a2^2*a1^4 + 712*a6^4*x34^2*a3^6*a2^2*a1^4 - 4496*a6^3*a5*x34^2*a3^6*a2^2*a1^4 + 360*a6^2*a5^2*x34^2*a3^6*a2^2*a1^4 - 4496*a6*a5^3*x34^2*a3^6*a2^2*a1^4 + 712*a5^4*x34^2*a3^6*a2^2*a1^4 + 672*a6^3*x34^3*a3^6*a2^2*a1^4 + 1512*a6^2*a5*x34^3*a3^6*a2^2*a1^4 + 1512*a6*a5^2*x34^3*a3^6*a2^2*a1^4 + 672*a5^3*x34^3*a3^6*a2^2*a1^4 - 1448*a6^2*x34^4*a3^6*a2^2*a1^4 + 840*a6*a5*x34^4*a3^6*a2^2*a1^4 - 1448*a5^2*x34^4*a3^6*a2^2*a1^4 + 112*a6*x34^5*a3^6*a2^2*a1^4 + 112*a5*x34^5*a3^6*a2^2*a1^4 - 8*x34^6*a3^6*a2^2*a1^4 + 32*a6^5*a3^7*a2^2*a1^4 + 96*a6^4*a5*a3^7*a2^2*a1^4 + 800*a6^3*a5^2*a3^7*a2^2*a1^4 + 800*a6^2*a5^3*a3^7*a2^2*a1^4 + 96*a6*a5^4*a3^7*a2^2*a1^4 + 32*a5^5*a3^7*a2^2*a1^4 + 896*a6^4*x34*a3^7*a2^2*a1^4 - 2656*a6^3*a5*x34*a3^7*a2^2*a1^4 - 1440*a6^2*a5^2*x34*a3^7*a2^2*a1^4 - 2656*a6*a5^3*x34*a3^7*a2^2*a1^4 + 896*a5^4*x34*a3^7*a2^2*a1^4 + 96*a6^3*x34^2*a3^7*a2^2*a1^4 + 2448*a6^2*a5*x34^2*a3^7*a2^2*a1^4 + 2448*a6*a5^2*x34^2*a3^7*a2^2*a1^4 + 96*a5^3*x34^2*a3^7*a2^2*a1^4 - 1872*a6^2*x34^3*a3^7*a2^2*a1^4 + 720*a6*a5*x34^3*a3^7*a2^2*a1^4 - 1872*a5^2*x34^3*a3^7*a2^2*a1^4 + 320*a6*x34^4*a3^7*a2^2*a1^4 + 320*a5*x34^4*a3^7*a2^2*a1^4 - 48*x34^5*a3^7*a2^2*a1^4 + 224*a6^4*a3^8*a2^2*a1^4 - 664*a6^3*a5*a3^8*a2^2*a1^4 - 360*a6^2*a5^2*a3^8*a2^2*a1^4 - 664*a6*a5^3*a3^8*a2^2*a1^4 + 224*a5^4*a3^8*a2^2*a1^4 - 72*a6^3*x34*a3^8*a2^2*a1^4 + 1512*a6^2*a5*x34*a3^8*a2^2*a1^4 + 1512*a6*a5^2*x34*a3^8*a2^2*a1^4 - 72*a5^3*x34*a3^8*a2^2*a1^4 - 1488*a6^2*x34^2*a3^8*a2^2*a1^4 + 360*a6*a5*x34^2*a3^8*a2^2*a1^4 - 1488*a5^2*x34^2*a3^8*a2^2*a1^4 + 480*a6*x34^3*a3^8*a2^2*a1^4 + 480*a5*x34^3*a3^8*a2^2*a1^4 - 120*x34^4*a3^8*a2^2*a1^4 - 16*a6^3*a3^9*a2^2*a1^4 + 336*a6^2*a5*a3^9*a2^2*a1^4 + 336*a6*a5^2*a3^9*a2^2*a1^4 - 16*a5^3*a3^9*a2^2*a1^4 - 680*a6^2*x34*a3^9*a2^2*a1^4 + 120*a6*a5*x34*a3^9*a2^2*a1^4 - 680*a5^2*x34*a3^9*a2^2*a1^4 + 400*a6*x34^2*a3^9*a2^2*a1^4 + 400*a5*x34^2*a3^9*a2^2*a1^4 - 160*x34^3*a3^9*a2^2*a1^4 - 136*a6^2*a3^10*a2^2*a1^4 + 24*a6*a5*a3^10*a2^2*a1^4 - 136*a5^2*a3^10*a2^2*a1^4 + 176*a6*x34*a3^10*a2^2*a1^4 + 176*a5*x34*a3^10*a2^2*a1^4 - 120*x34^2*a3^10*a2^2*a1^4 + 32*a6*a3^11*a2^2*a1^4 + 32*a5*a3^11*a2^2*a1^4 - 48*x34*a3^11*a2^2*a1^4 - 8*a3^12*a2^2*a1^4 - 8*a6^6*a5^5*a2^3*a1^4 - 8*a6^5*a5^6*a2^3*a1^4 - 8*a6^6*a5^4*x34*a2^3*a1^4 + 48*a6^5*a5^5*x34*a2^3*a1^4 - 8*a6^4*a5^6*x34*a2^3*a1^4 + 112*a6^6*a5^3*x34^2*a2^3*a1^4 - 120*a6^5*a5^4*x34^2*a2^3*a1^4 - 120*a6^4*a5^5*x34^2*a2^3*a1^4 + 112*a6^3*a5^6*x34^2*a2^3*a1^4 + 112*a6^6*a5^2*x34^3*a2^3*a1^4 + 240*a6^5*a5^3*x34^3*a2^3*a1^4 - 240*a6^4*a5^4*x34^3*a2^3*a1^4 + 240*a6^3*a5^5*x34^3*a2^3*a1^4 + 112*a6^2*a5^6*x34^3*a2^3*a1^4 - 8*a6^6*a5*x34^4*a2^3*a1^4 - 120*a6^5*a5^2*x34^4*a2^3*a1^4 - 240*a6^4*a5^3*x34^4*a2^3*a1^4 - 240*a6^3*a5^4*x34^4*a2^3*a1^4 - 120*a6^2*a5^5*x34^4*a2^3*a1^4 - 8*a6*a5^6*x34^4*a2^3*a1^4 - 8*a6^6*x34^5*a2^3*a1^4 + 48*a6^5*a5*x34^5*a2^3*a1^4 - 120*a6^4*a5^2*x34^5*a2^3*a1^4 + 240*a6^3*a5^3*x34^5*a2^3*a1^4 - 120*a6^2*a5^4*x34^5*a2^3*a1^4 + 48*a6*a5^5*x34^5*a2^3*a1^4 - 8*a5^6*x34^5*a2^3*a1^4 - 8*a6^5*x34^6*a2^3*a1^4 - 8*a6^4*a5*x34^6*a2^3*a1^4 + 112*a6^3*a5^2*x34^6*a2^3*a1^4 + 112*a6^2*a5^3*x34^6*a2^3*a1^4 - 8*a6*a5^4*x34^6*a2^3*a1^4 - 8*a5^5*x34^6*a2^3*a1^4 - 16*a6^6*a5^4*a3*a2^3*a1^4 + 96*a6^5*a5^5*a3*a2^3*a1^4 - 16*a6^4*a5^6*a3*a2^3*a1^4 + 144*a6^6*a5^3*x34*a3*a2^3*a1^4 - 144*a6^5*a5^4*x34*a3*a2^3*a1^4 - 144*a6^4*a5^5*x34*a3*a2^3*a1^4 + 144*a6^3*a5^6*x34*a3*a2^3*a1^4 + 216*a6^6*a5^2*x34^2*a3*a2^3*a1^4 + 688*a6^5*a5^3*x34^2*a3*a2^3*a1^4 - 1080*a6^4*a5^4*x34^2*a3*a2^3*a1^4 + 688*a6^3*a5^5*x34^2*a3*a2^3*a1^4 + 216*a6^2*a5^6*x34^2*a3*a2^3*a1^4 - 112*a6^6*a5*x34^3*a3*a2^3*a1^4 - 512*a6^5*a5^2*x34^3*a3*a2^3*a1^4 - 480*a6^4*a5^3*x34^3*a3*a2^3*a1^4 - 480*a6^3*a5^4*x34^3*a3*a2^3*a1^4 - 512*a6^2*a5^5*x34^3*a3*a2^3*a1^4 - 112*a6*a5^6*x34^3*a3*a2^3*a1^4 - 48*a6^6*x34^4*a3*a2^3*a1^4 + 336*a6^5*a5*x34^4*a3*a2^3*a1^4 - 960*a6^4*a5^2*x34^4*a3*a2^3*a1^4 + 1680*a6^3*a5^3*x34^4*a3*a2^3*a1^4 - 960*a6^2*a5^4*x34^4*a3*a2^3*a1^4 + 336*a6*a5^5*x34^4*a3*a2^3*a1^4 - 48*a5^6*x34^4*a3*a2^3*a1^4 + 48*a6^4*a5*x34^5*a3*a2^3*a1^4 + 640*a6^3*a5^2*x34^5*a3*a2^3*a1^4 + 640*a6^2*a5^3*x34^5*a3*a2^3*a1^4 + 48*a6*a5^4*x34^5*a3*a2^3*a1^4 - 8*a6^4*x34^6*a3*a2^3*a1^4 - 80*a6^3*a5*x34^6*a3*a2^3*a1^4 - 120*a6^2*a5^2*x34^6*a3*a2^3*a1^4 - 80*a6*a5^3*x34^6*a3*a2^3*a1^4 - 8*a5^4*x34^6*a3*a2^3*a1^4 + 144*a6^6*a5^3*a3^2*a2^3*a1^4 - 144*a6^5*a5^4*a3^2*a2^3*a1^4 - 144*a6^4*a5^5*a3^2*a2^3*a1^4 + 144*a6^3*a5^6*a3^2*a2^3*a1^4 - 24*a6^6*a5^2*x34*a3^2*a2^3*a1^4 + 624*a6^5*a5^3*x34*a3^2*a2^3*a1^4 - 1800*a6^4*a5^4*x34*a3^2*a2^3*a1^4 + 624*a6^3*a5^5*x34*a3^2*a2^3*a1^4 - 24*a6^2*a5^6*x34*a3^2*a2^3*a1^4 - 408*a6^6*a5*x34^2*a3^2*a2^3*a1^4 - 1176*a6^5*a5^2*x34^2*a3^2*a2^3*a1^4 + 880*a6^4*a5^3*x34^2*a3^2*a2^3*a1^4 + 880*a6^3*a5^4*x34^2*a3^2*a2^3*a1^4 - 1176*a6^2*a5^5*x34^2*a3^2*a2^3*a1^4 - 408*a6*a5^6*x34^2*a3^2*a2^3*a1^4 + 832*a6^5*a5*x34^3*a3^2*a2^3*a1^4 - 1760*a6^4*a5^2*x34^3*a3^2*a2^3*a1^4 + 2160*a6^3*a5^3*x34^3*a3^2*a2^3*a1^4 - 1760*a6^2*a5^4*x34^3*a3^2*a2^3*a1^4 + 832*a6*a5^5*x34^3*a3^2*a2^3*a1^4 + 2400*a6^3*a5^2*x34^4*a3^2*a2^3*a1^4 + 2400*a6^2*a5^3*x34^4*a3^2*a2^3*a1^4 - 168*a6^4*x34^5*a3^2*a2^3*a1^4 - 512*a6^3*a5*x34^5*a3^2*a2^3*a1^4 - 1080*a6^2*a5^2*x34^5*a3^2*a2^3*a1^4 - 512*a6*a5^3*x34^5*a3^2*a2^3*a1^4 - 168*a5^4*x34^5*a3^2*a2^3*a1^4 + 112*a6^3*x34^6*a3^2*a2^3*a1^4 - 120*a6^2*a5*x34^6*a3^2*a2^3*a1^4 - 120*a6*a5^2*x34^6*a3^2*a2^3*a1^4 + 112*a5^3*x34^6*a3^2*a2^3*a1^4 - 16*a6^6*a5^2*a3^3*a2^3*a1^4 + 416*a6^5*a5^3*a3^3*a2^3*a1^4 - 1200*a6^4*a5^4*a3^3*a2^3*a1^4 + 416*a6^3*a5^5*a3^3*a2^3*a1^4 - 16*a6^2*a5^6*a3^3*a2^3*a1^4 - 592*a6^6*a5*x34*a3^3*a2^3*a1^4 - 1328*a6^5*a5^2*x34*a3^3*a2^3*a1^4 + 2720*a6^4*a5^3*x34*a3^3*a2^3*a1^4 + 2720*a6^3*a5^4*x34*a3^3*a2^3*a1^4 - 1328*a6^2*a5^5*x34*a3^3*a2^3*a1^4 - 592*a6*a5^6*x34*a3^3*a2^3*a1^4 + 320*a6^6*x34^2*a3^3*a2^3*a1^4 + 928*a6^5*a5*x34^2*a3^3*a2^3*a1^4 + 160*a6^4*a5^2*x34^2*a3^3*a2^3*a1^4 - 3360*a6^3*a5^3*x34^2*a3^3*a2^3*a1^4 + 160*a6^2*a5^4*x34^2*a3^3*a2^3*a1^4 + 928*a6*a5^5*x34^2*a3^3*a2^3*a1^4 + 320*a5^6*x34^2*a3^3*a2^3*a1^4 + 80*a6^5*x34^3*a3^3*a2^3*a1^4 - 160*a6^4*a5*x34^3*a3^3*a2^3*a1^4 + 3280*a6^3*a5^2*x34^3*a3^3*a2^3*a1^4 + 3280*a6^2*a5^3*x34^3*a3^3*a2^3*a1^4 - 160*a6*a5^4*x34^3*a3^3*a2^3*a1^4 + 80*a5^5*x34^3*a3^3*a2^3*a1^4 - 960*a6^4*x34^4*a3^3*a2^3*a1^4 - 880*a6^3*a5*x34^4*a3^3*a2^3*a1^4 - 2720*a6^2*a5^2*x34^4*a3^3*a2^3*a1^4 - 880*a6*a5^3*x34^4*a3^3*a2^3*a1^4 - 960*a5^4*x34^4*a3^3*a2^3*a1^4 + 912*a6^3*x34^5*a3^3*a2^3*a1^4 - 752*a6^2*a5*x34^5*a3^3*a2^3*a1^4 - 752*a6*a5^2*x34^5*a3^3*a2^3*a1^4 + 912*a5^3*x34^5*a3^3*a2^3*a1^4 + 112*a6^2*x34^6*a3^3*a2^3*a1^4 - 80*a6*a5*x34^6*a3^3*a2^3*a1^4 + 112*a5^2*x34^6*a3^3*a2^3*a1^4 - 296*a6^6*a5*a3^4*a2^3*a1^4 - 664*a6^5*a5^2*a3^4*a2^3*a1^4 + 1360*a6^4*a5^3*a3^4*a2^3*a1^4 + 1360*a6^3*a5^4*a3^4*a2^3*a1^4 - 664*a6^2*a5^5*a3^4*a2^3*a1^4 - 296*a6*a5^6*a3^4*a2^3*a1^4 + 480*a6^6*x34*a3^4*a2^3*a1^4 + 560*a6^5*a5*x34*a3^4*a2^3*a1^4 + 2000*a6^4*a5^2*x34*a3^4*a2^3*a1^4 - 7200*a6^3*a5^3*x34*a3^4*a2^3*a1^4 + 2000*a6^2*a5^4*x34*a3^4*a2^3*a1^4 + 560*a6*a5^5*x34*a3^4*a2^3*a1^4 + 480*a5^6*x34*a3^4*a2^3*a1^4 + 240*a6^5*x34^2*a3^4*a2^3*a1^4 - 240*a6^4*a5*x34^2*a3^4*a2^3*a1^4 + 1040*a6^3*a5^2*x34^2*a3^4*a2^3*a1^4 + 1040*a6^2*a5^3*x34^2*a3^4*a2^3*a1^4 - 240*a6*a5^4*x34^2*a3^4*a2^3*a1^4 + 240*a5^5*x34^2*a3^4*a2^3*a1^4 - 2560*a6^4*x34^3*a3^4*a2^3*a1^4 + 480*a6^3*a5*x34^3*a3^4*a2^3*a1^4 - 1600*a6^2*a5^2*x34^3*a3^4*a2^3*a1^4 + 480*a6*a5^3*x34^3*a3^4*a2^3*a1^4 - 2560*a5^4*x34^3*a3^4*a2^3*a1^4 + 2640*a6^3*x34^4*a3^4*a2^3*a1^4 - 2320*a6^2*a5*x34^4*a3^4*a2^3*a1^4 - 2320*a6*a5^2*x34^4*a3^4*a2^3*a1^4 + 2640*a5^3*x34^4*a3^4*a2^3*a1^4 + 552*a6^2*x34^5*a3^4*a2^3*a1^4 - 384*a6*a5*x34^5*a3^4*a2^3*a1^4 + 552*a5^2*x34^5*a3^4*a2^3*a1^4 - 8*a6*x34^6*a3^4*a2^3*a1^4 - 8*a5*x34^6*a3^4*a2^3*a1^4 + 192*a6^6*a3^5*a2^3*a1^4 + 224*a6^5*a5*a3^5*a2^3*a1^4 + 800*a6^4*a5^2*a3^5*a2^3*a1^4 - 2880*a6^3*a5^3*a3^5*a2^3*a1^4 + 800*a6^2*a5^4*a3^5*a2^3*a1^4 + 224*a6*a5^5*a3^5*a2^3*a1^4 + 192*a5^6*a3^5*a2^3*a1^4 + 240*a6^5*x34*a3^5*a2^3*a1^4 - 192*a6^4*a5*x34*a3^5*a2^3*a1^4 - 720*a6^3*a5^2*x34*a3^5*a2^3*a1^4 - 720*a6^2*a5^3*x34*a3^5*a2^3*a1^4 - 192*a6*a5^4*x34*a3^5*a2^3*a1^4 + 240*a5^5*x34*a3^5*a2^3*a1^4 - 3600*a6^4*x34^2*a3^5*a2^3*a1^4 + 2768*a6^3*a5*x34^2*a3^5*a2^3*a1^4 + 2160*a6^2*a5^2*x34^2*a3^5*a2^3*a1^4 + 2768*a6*a5^3*x34^2*a3^5*a2^3*a1^4 - 3600*a5^4*x34^2*a3^5*a2^3*a1^4 + 3920*a6^3*x34^3*a3^5*a2^3*a1^4 - 4192*a6^2*a5*x34^3*a3^5*a2^3*a1^4 - 4192*a6*a5^2*x34^3*a3^5*a2^3*a1^4 + 3920*a5^3*x34^3*a3^5*a2^3*a1^4 + 960*a6^2*x34^4*a3^5*a2^3*a1^4 - 624*a6*a5*x34^4*a3^5*a2^3*a1^4 + 960*a5^2*x34^4*a3^5*a2^3*a1^4 - 8*x34^6*a3^5*a2^3*a1^4 + 80*a6^5*a3^6*a2^3*a1^4 - 64*a6^4*a5*a3^6*a2^3*a1^4 - 240*a6^3*a5^2*a3^6*a2^3*a1^4 - 240*a6^2*a5^3*a3^6*a2^3*a1^4 - 64*a6*a5^4*a3^6*a2^3*a1^4 + 80*a5^5*a3^6*a2^3*a1^4 - 2576*a6^4*x34*a3^6*a2^3*a1^4 + 2576*a6^3*a5*x34*a3^6*a2^3*a1^4 + 2800*a6^2*a5^2*x34*a3^6*a2^3*a1^4 + 2576*a6*a5^3*x34*a3^6*a2^3*a1^4 - 2576*a5^4*x34*a3^6*a2^3*a1^4 + 3472*a6^3*x34^2*a3^6*a2^3*a1^4 - 4496*a6^2*a5*x34^2*a3^6*a2^3*a1^4 - 4496*a6*a5^2*x34^2*a3^6*a2^3*a1^4 + 3472*a5^3*x34^2*a3^6*a2^3*a1^4 + 672*a6^2*x34^3*a3^6*a2^3*a1^4 - 336*a6*a5*x34^3*a3^6*a2^3*a1^4 + 672*a5^2*x34^3*a3^6*a2^3*a1^4 + 112*a6*x34^4*a3^6*a2^3*a1^4 + 112*a5*x34^4*a3^6*a2^3*a1^4 - 56*x34^5*a3^6*a2^3*a1^4 - 736*a6^4*a3^7*a2^3*a1^4 + 736*a6^3*a5*a3^7*a2^3*a1^4 + 800*a6^2*a5^2*a3^7*a2^3*a1^4 + 736*a6*a5^3*a3^7*a2^3*a1^4 - 736*a5^4*a3^7*a2^3*a1^4 + 1856*a6^3*x34*a3^7*a2^3*a1^4 - 2656*a6^2*a5*x34*a3^7*a2^3*a1^4 - 2656*a6*a5^2*x34*a3^7*a2^3*a1^4 + 1856*a5^3*x34*a3^7*a2^3*a1^4 + 96*a6^2*x34^2*a3^7*a2^3*a1^4 + 96*a6*a5*x34^2*a3^7*a2^3*a1^4 + 96*a5^2*x34^2*a3^7*a2^3*a1^4 + 288*a6*x34^3*a3^7*a2^3*a1^4 + 288*a5*x34^3*a3^7*a2^3*a1^4 - 160*x34^4*a3^7*a2^3*a1^4 + 464*a6^3*a3^8*a2^3*a1^4 - 664*a6^2*a5*a3^8*a2^3*a1^4 - 664*a6*a5^2*a3^8*a2^3*a1^4 + 464*a5^3*a3^8*a2^3*a1^4 - 72*a6^2*x34*a3^8*a2^3*a1^4 + 144*a6*a5*x34*a3^8*a2^3*a1^4 - 72*a5^2*x34*a3^8*a2^3*a1^4 + 312*a6*x34^2*a3^8*a2^3*a1^4 + 312*a5*x34^2*a3^8*a2^3*a1^4 - 240*x34^3*a3^8*a2^3*a1^4 - 16*a6^2*a3^9*a2^3*a1^4 + 32*a6*a5*a3^9*a2^3*a1^4 - 16*a5^2*a3^9*a2^3*a1^4 + 160*a6*x34*a3^9*a2^3*a1^4 + 160*a5*x34*a3^9*a2^3*a1^4 - 200*x34^2*a3^9*a2^3*a1^4 + 32*a6*a3^10*a2^3*a1^4 + 32*a5*a3^10*a2^3*a1^4 - 88*x34*a3^10*a2^3*a1^4 - 16*a3^11*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 8*a6^6*a5^3*x34*a2^4*a1^4 - 72*a6^5*a5^4*x34*a2^4*a1^4 - 72*a6^4*a5^5*x34*a2^4*a1^4 - 8*a6^3*a5^6*x34*a2^4*a1^4 - 128*a6^6*a5^2*x34^2*a2^4*a1^4 - 120*a6^5*a5^3*x34^2*a2^4*a1^4 + 720*a6^4*a5^4*x34^2*a2^4*a1^4 - 120*a6^3*a5^5*x34^2*a2^4*a1^4 - 128*a6^2*a5^6*x34^2*a2^4*a1^4 - 8*a6^6*a5*x34^3*a2^4*a1^4 - 120*a6^5*a5^2*x34^3*a2^4*a1^4 - 240*a6^4*a5^3*x34^3*a2^4*a1^4 - 240*a6^3*a5^4*x34^3*a2^4*a1^4 - 120*a6^2*a5^5*x34^3*a2^4*a1^4 - 8*a6*a5^6*x34^3*a2^4*a1^4 + 24*a6^6*x34^4*a2^4*a1^4 - 72*a6^5*a5*x34^4*a2^4*a1^4 + 720*a6^4*a5^2*x34^4*a2^4*a1^4 - 240*a6^3*a5^3*x34^4*a2^4*a1^4 + 720*a6^2*a5^4*x34^4*a2^4*a1^4 - 72*a6*a5^5*x34^4*a2^4*a1^4 + 24*a5^6*x34^4*a2^4*a1^4 - 72*a6^4*a5*x34^5*a2^4*a1^4 - 120*a6^3*a5^2*x34^5*a2^4*a1^4 - 120*a6^2*a5^3*x34^5*a2^4*a1^4 - 72*a6*a5^4*x34^5*a2^4*a1^4 + 24*a6^4*x34^6*a2^4*a1^4 - 8*a6^3*a5*x34^6*a2^4*a1^4 - 128*a6^2*a5^2*x34^6*a2^4*a1^4 - 8*a6*a5^3*x34^6*a2^4*a1^4 + 24*a5^4*x34^6*a2^4*a1^4 - 16*a6^6*a5^3*a3*a2^4*a1^4 - 144*a6^5*a5^4*a3*a2^4*a1^4 - 144*a6^4*a5^5*a3*a2^4*a1^4 - 16*a6^3*a5^6*a3*a2^4*a1^4 - 136*a6^6*a5^2*x34*a3*a2^4*a1^4 - 144*a6^5*a5^3*x34*a3*a2^4*a1^4 + 1440*a6^4*a5^4*x34*a3*a2^4*a1^4 - 144*a6^3*a5^5*x34*a3*a2^4*a1^4 - 136*a6^2*a5^6*x34*a3*a2^4*a1^4 + 96*a6^6*a5*x34^2*a3*a2^4*a1^4 - 72*a6^5*a5^2*x34^2*a3*a2^4*a1^4 - 1080*a6^4*a5^3*x34^2*a3*a2^4*a1^4 - 1080*a6^3*a5^4*x34^2*a3*a2^4*a1^4 - 72*a6^2*a5^5*x34^2*a3*a2^4*a1^4 + 96*a6*a5^6*x34^2*a3*a2^4*a1^4 + 88*a6^6*x34^3*a3*a2^4*a1^4 - 192*a6^5*a5*x34^3*a3*a2^4*a1^4 + 2520*a6^4*a5^2*x34^3*a3*a2^4*a1^4 - 480*a6^3*a5^3*x34^3*a3*a2^4*a1^4 + 2520*a6^2*a5^4*x34^3*a3*a2^4*a1^4 - 192*a6*a5^5*x34^3*a3*a2^4*a1^4 + 88*a5^6*x34^3*a3*a2^4*a1^4 - 72*a6^5*x34^4*a3*a2^4*a1^4 - 360*a6^4*a5*x34^4*a3*a2^4*a1^4 - 960*a6^3*a5^2*x34^4*a3*a2^4*a1^4 - 960*a6^2*a5^3*x34^4*a3*a2^4*a1^4 - 360*a6*a5^4*x34^4*a3*a2^4*a1^4 - 72*a5^5*x34^4*a3*a2^4*a1^4 + 72*a6^4*x34^5*a3*a2^4*a1^4 + 48*a6^3*a5*x34^5*a3*a2^4*a1^4 - 480*a6^2*a5^2*x34^5*a3*a2^4*a1^4 + 48*a6*a5^3*x34^5*a3*a2^4*a1^4 + 72*a5^4*x34^5*a3*a2^4*a1^4 - 8*a6^3*x34^6*a3*a2^4*a1^4 + 120*a6^2*a5*x34^6*a3*a2^4*a1^4 + 120*a6*a5^2*x34^6*a3*a2^4*a1^4 - 8*a5^3*x34^6*a3*a2^4*a1^4 - 136*a6^6*a5^2*a3^2*a2^4*a1^4 - 144*a6^5*a5^3*a3^2*a2^4*a1^4 + 1440*a6^4*a5^4*a3^2*a2^4*a1^4 - 144*a6^3*a5^5*a3^2*a2^4*a1^4 - 136*a6^2*a5^6*a3^2*a2^4*a1^4 + 336*a6^6*a5*x34*a3^2*a2^4*a1^4 + 504*a6^5*a5^2*x34*a3^2*a2^4*a1^4 - 1800*a6^4*a5^3*x34*a3^2*a2^4*a1^4 - 1800*a6^3*a5^4*x34*a3^2*a2^4*a1^4 + 504*a6^2*a5^5*x34*a3^2*a2^4*a1^4 + 336*a6*a5^6*x34*a3^2*a2^4*a1^4 - 8*a6^6*x34^2*a3^2*a2^4*a1^4 + 144*a6^5*a5*x34^2*a3^2*a2^4*a1^4 + 2160*a6^4*a5^2*x34^2*a3^2*a2^4*a1^4 + 880*a6^3*a5^3*x34^2*a3^2*a2^4*a1^4 + 2160*a6^2*a5^4*x34^2*a3^2*a2^4*a1^4 + 144*a6*a5^5*x34^2*a3^2*a2^4*a1^4 - 8*a5^6*x34^2*a3^2*a2^4*a1^4 - 408*a6^5*x34^3*a3^2*a2^4*a1^4 - 1080*a6^4*a5*x34^3*a3^2*a2^4*a1^4 - 1760*a6^3*a5^2*x34^3*a3^2*a2^4*a1^4 - 1760*a6^2*a5^3*x34^3*a3^2*a2^4*a1^4 - 1080*a6*a5^4*x34^3*a3^2*a2^4*a1^4 - 408*a5^5*x34^3*a3^2*a2^4*a1^4 + 720*a6^4*x34^4*a3^2*a2^4*a1^4 - 1560*a6^2*a5^2*x34^4*a3^2*a2^4*a1^4 + 720*a5^4*x34^4*a3^2*a2^4*a1^4 - 168*a6^3*x34^5*a3^2*a2^4*a1^4 + 1008*a6^2*a5*x34^5*a3^2*a2^4*a1^4 + 1008*a6*a5^2*x34^5*a3^2*a2^4*a1^4 - 168*a5^3*x34^5*a3^2*a2^4*a1^4 - 128*a6^2*x34^6*a3^2*a2^4*a1^4 + 120*a6*a5*x34^6*a3^2*a2^4*a1^4 - 128*a5^2*x34^6*a3^2*a2^4*a1^4 + 224*a6^6*a5*a3^3*a2^4*a1^4 + 336*a6^5*a5^2*a3^3*a2^4*a1^4 - 1200*a6^4*a5^3*a3^3*a2^4*a1^4 - 1200*a6^3*a5^4*a3^3*a2^4*a1^4 + 336*a6^2*a5^5*a3^3*a2^4*a1^4 + 224*a6*a5^6*a3^3*a2^4*a1^4 - 192*a6^6*x34*a3^3*a2^4*a1^4 + 672*a6^5*a5*x34*a3^3*a2^4*a1^4 - 720*a6^4*a5^2*x34*a3^3*a2^4*a1^4 + 2720*a6^3*a5^3*x34*a3^3*a2^4*a1^4 - 720*a6^2*a5^4*x34*a3^3*a2^4*a1^4 + 672*a6*a5^5*x34*a3^3*a2^4*a1^4 - 192*a5^6*x34*a3^3*a2^4*a1^4 - 912*a6^5*x34^2*a3^3*a2^4*a1^4 - 2160*a6^4*a5*x34^2*a3^3*a2^4*a1^4 + 160*a6^3*a5^2*x34^2*a3^3*a2^4*a1^4 + 160*a6^2*a5^3*x34^2*a3^3*a2^4*a1^4 - 2160*a6*a5^4*x34^2*a3^3*a2^4*a1^4 - 912*a5^5*x34^2*a3^3*a2^4*a1^4 + 2400*a6^4*x34^3*a3^3*a2^4*a1^4 - 160*a6^3*a5*x34^3*a3^3*a2^4*a1^4 - 3120*a6^2*a5^2*x34^3*a3^3*a2^4*a1^4 - 160*a6*a5^3*x34^3*a3^3*a2^4*a1^4 + 2400*a5^4*x34^3*a3^3*a2^4*a1^4 - 960*a6^3*x34^4*a3^3*a2^4*a1^4 + 2880*a6^2*a5*x34^4*a3^3*a2^4*a1^4 + 2880*a6*a5^2*x34^4*a3^3*a2^4*a1^4 - 960*a5^3*x34^4*a3^3*a2^4*a1^4 - 888*a6^2*x34^5*a3^3*a2^4*a1^4 + 816*a6*a5*x34^5*a3^3*a2^4*a1^4 - 888*a5^2*x34^5*a3^3*a2^4*a1^4 - 8*a6*x34^6*a3^3*a2^4*a1^4 - 8*a5*x34^6*a3^3*a2^4*a1^4 - 96*a6^6*a3^4*a2^4*a1^4 + 336*a6^5*a5*a3^4*a2^4*a1^4 - 360*a6^4*a5^2*a3^4*a2^4*a1^4 + 1360*a6^3*a5^3*a3^4*a2^4*a1^4 - 360*a6^2*a5^4*a3^4*a2^4*a1^4 + 336*a6*a5^5*a3^4*a2^4*a1^4 - 96*a5^6*a3^4*a2^4*a1^4 - 960*a6^5*x34*a3^4*a2^4*a1^4 - 2160*a6^4*a5*x34*a3^4*a2^4*a1^4 + 2000*a6^3*a5^2*x34*a3^4*a2^4*a1^4 + 2000*a6^2*a5^3*x34*a3^4*a2^4*a1^4 - 2160*a6*a5^4*x34*a3^4*a2^4*a1^4 - 960*a5^5*x34*a3^4*a2^4*a1^4 + 3960*a6^4*x34^2*a3^4*a2^4*a1^4 - 240*a6^3*a5*x34^2*a3^4*a2^4*a1^4 - 3960*a6^2*a5^2*x34^2*a3^4*a2^4*a1^4 - 240*a6*a5^3*x34^2*a3^4*a2^4*a1^4 + 3960*a5^4*x34^2*a3^4*a2^4*a1^4 - 2560*a6^3*x34^3*a3^4*a2^4*a1^4 + 3480*a6^2*a5*x34^3*a3^4*a2^4*a1^4 + 3480*a6*a5^2*x34^3*a3^4*a2^4*a1^4 - 2560*a5^3*x34^3*a3^4*a2^4*a1^4 - 1800*a6^2*x34^4*a3^4*a2^4*a1^4 + 2280*a6*a5*x34^4*a3^4*a2^4*a1^4 - 1800*a5^2*x34^4*a3^4*a2^4*a1^4 - 120*a6*x34^5*a3^4*a2^4*a1^4 - 120*a5*x34^5*a3^4*a2^4*a1^4 + 24*x34^6*a3^4*a2^4*a1^4 - 384*a6^5*a3^5*a2^4*a1^4 - 864*a6^4*a5*a3^5*a2^4*a1^4 + 800*a6^3*a5^2*a3^5*a2^4*a1^4 + 800*a6^2*a5^3*a3^5*a2^4*a1^4 - 864*a6*a5^4*a3^5*a2^4*a1^4 - 384*a5^5*a3^5*a2^4*a1^4 + 3312*a6^4*x34*a3^5*a2^4*a1^4 - 192*a6^3*a5*x34*a3^5*a2^4*a1^4 - 2880*a6^2*a5^2*x34*a3^5*a2^4*a1^4 - 192*a6*a5^3*x34*a3^5*a2^4*a1^4 + 3312*a5^4*x34*a3^5*a2^4*a1^4 - 3600*a6^3*x34^2*a3^5*a2^4*a1^4 + 1728*a6^2*a5*x34^2*a3^5*a2^4*a1^4 + 1728*a6*a5^2*x34^2*a3^5*a2^4*a1^4 - 3600*a5^3*x34^2*a3^5*a2^4*a1^4 - 1000*a6^2*x34^3*a3^5*a2^4*a1^4 + 3456*a6*a5*x34^3*a3^5*a2^4*a1^4 - 1000*a5^2*x34^3*a3^5*a2^4*a1^4 - 552*a6*x34^4*a3^5*a2^4*a1^4 - 552*a5*x34^4*a3^5*a2^4*a1^4 + 144*x34^5*a3^5*a2^4*a1^4 + 1104*a6^4*a3^6*a2^4*a1^4 - 64*a6^3*a5*a3^6*a2^4*a1^4 - 960*a6^2*a5^2*a3^6*a2^4*a1^4 - 64*a6*a5^3*a3^6*a2^4*a1^4 + 1104*a5^4*a3^6*a2^4*a1^4 - 2576*a6^3*x34*a3^6*a2^4*a1^4 + 336*a6^2*a5*x34*a3^6*a2^4*a1^4 + 336*a6*a5^2*x34*a3^6*a2^4*a1^4 - 2576*a5^3*x34*a3^6*a2^4*a1^4 + 712*a6^2*x34^2*a3^6*a2^4*a1^4 + 3168*a6*a5*x34^2*a3^6*a2^4*a1^4 + 712*a5^2*x34^2*a3^6*a2^4*a1^4 - 1176*a6*x34^3*a3^6*a2^4*a1^4 - 1176*a5*x34^3*a3^6*a2^4*a1^4 + 384*x34^4*a3^6*a2^4*a1^4 - 736*a6^3*a3^7*a2^4*a1^4 + 96*a6^2*a5*a3^7*a2^4*a1^4 + 96*a6*a5^2*a3^7*a2^4*a1^4 - 736*a5^3*a3^7*a2^4*a1^4 + 896*a6^2*x34*a3^7*a2^4*a1^4 + 1728*a6*a5*x34*a3^7*a2^4*a1^4 + 896*a5^2*x34*a3^7*a2^4*a1^4 - 1296*a6*x34^2*a3^7*a2^4*a1^4 - 1296*a5*x34^2*a3^7*a2^4*a1^4 + 576*x34^3*a3^7*a2^4*a1^4 + 224*a6^2*a3^8*a2^4*a1^4 + 432*a6*a5*a3^8*a2^4*a1^4 + 224*a5^2*a3^8*a2^4*a1^4 - 720*a6*x34*a3^8*a2^4*a1^4 - 720*a5*x34*a3^8*a2^4*a1^4 + 504*x34^2*a3^8*a2^4*a1^4 - 160*a6*a3^9*a2^4*a1^4 - 160*a5*a3^9*a2^4*a1^4 + 240*x34*a3^9*a2^4*a1^4 + 48*a3^10*a2^4*a1^4 - 8*a6^6*a5^3*a2^5*a1^4 - 8*a6^3*a5^6*a2^5*a1^4 + 16*a6^6*a5^2*x34*a2^5*a1^4 + 48*a6^5*a5^3*x34*a2^5*a1^4 - 72*a6^4*a5^4*x34*a2^5*a1^4 + 48*a6^3*a5^5*x34*a2^5*a1^4 + 16*a6^2*a5^6*x34*a2^5*a1^4 + 16*a6^6*a5*x34^2*a2^5*a1^4 + 120*a6^5*a5^2*x34^2*a2^5*a1^4 - 120*a6^4*a5^3*x34^2*a2^5*a1^4 - 120*a6^3*a5^4*x34^2*a2^5*a1^4 + 120*a6^2*a5^5*x34^2*a2^5*a1^4 + 16*a6*a5^6*x34^2*a2^5*a1^4 - 8*a6^6*x34^3*a2^5*a1^4 + 48*a6^5*a5*x34^3*a2^5*a1^4 - 120*a6^4*a5^2*x34^3*a2^5*a1^4 + 240*a6^3*a5^3*x34^3*a2^5*a1^4 - 120*a6^2*a5^4*x34^3*a2^5*a1^4 + 48*a6*a5^5*x34^3*a2^5*a1^4 - 8*a5^6*x34^3*a2^5*a1^4 - 72*a6^4*a5*x34^4*a2^5*a1^4 - 120*a6^3*a5^2*x34^4*a2^5*a1^4 - 120*a6^2*a5^3*x34^4*a2^5*a1^4 - 72*a6*a5^4*x34^4*a2^5*a1^4 + 48*a6^3*a5*x34^5*a2^5*a1^4 + 120*a6^2*a5^2*x34^5*a2^5*a1^4 + 48*a6*a5^3*x34^5*a2^5*a1^4 - 8*a6^3*x34^6*a2^5*a1^4 + 16*a6^2*a5*x34^6*a2^5*a1^4 + 16*a6*a5^2*x34^6*a2^5*a1^4 - 8*a5^3*x34^6*a2^5*a1^4 + 32*a6^6*a5^2*a3*a2^5*a1^4 + 96*a6^5*a5^3*a3*a2^5*a1^4 - 144*a6^4*a5^4*a3*a2^5*a1^4 + 96*a6^3*a5^5*a3*a2^5*a1^4 + 32*a6^2*a5^6*a3*a2^5*a1^4 - 40*a6^6*a5*x34*a3*a2^5*a1^4 + 24*a6^5*a5^2*x34*a3*a2^5*a1^4 - 144*a6^4*a5^3*x34*a3*a2^5*a1^4 - 144*a6^3*a5^4*x34*a3*a2^5*a1^4 + 24*a6^2*a5^5*x34*a3*a2^5*a1^4 - 40*a6*a5^6*x34*a3*a2^5*a1^4 - 8*a6^6*x34^2*a3*a2^5*a1^4 - 72*a6^5*a5*x34^2*a3*a2^5*a1^4 - 72*a6^4*a5^2*x34^2*a3*a2^5*a1^4 + 688*a6^3*a5^3*x34^2*a3*a2^5*a1^4 - 72*a6^2*a5^4*x34^2*a3*a2^5*a1^4 - 72*a6*a5^5*x34^2*a3*a2^5*a1^4 - 8*a5^6*x34^2*a3*a2^5*a1^4 + 48*a6^5*x34^3*a3*a2^5*a1^4 - 192*a6^4*a5*x34^3*a3*a2^5*a1^4 - 512*a6^3*a5^2*x34^3*a3*a2^5*a1^4 - 512*a6^2*a5^3*x34^3*a3*a2^5*a1^4 - 192*a6*a5^4*x34^3*a3*a2^5*a1^4 + 48*a5^5*x34^3*a3*a2^5*a1^4 - 72*a6^4*x34^4*a3*a2^5*a1^4 + 336*a6^3*a5*x34^4*a3*a2^5*a1^4 + 888*a6^2*a5^2*x34^4*a3*a2^5*a1^4 + 336*a6*a5^3*x34^4*a3*a2^5*a1^4 - 72*a5^4*x34^4*a3*a2^5*a1^4 - 120*a6^2*a5*x34^5*a3*a2^5*a1^4 - 120*a6*a5^2*x34^5*a3*a2^5*a1^4 + 16*a6^2*x34^6*a3*a2^5*a1^4 - 72*a6*a5*x34^6*a3*a2^5*a1^4 + 16*a5^2*x34^6*a3*a2^5*a1^4 - 40*a6^6*a5*a3^2*a2^5*a1^4 + 24*a6^5*a5^2*a3^2*a2^5*a1^4 - 144*a6^4*a5^3*a3^2*a2^5*a1^4 - 144*a6^3*a5^4*a3^2*a2^5*a1^4 + 24*a6^2*a5^5*a3^2*a2^5*a1^4 - 40*a6*a5^6*a3^2*a2^5*a1^4 + 24*a6^6*x34*a3^2*a2^5*a1^4 - 504*a6^5*a5*x34*a3^2*a2^5*a1^4 + 504*a6^4*a5^2*x34*a3^2*a2^5*a1^4 + 624*a6^3*a5^3*x34*a3^2*a2^5*a1^4 + 504*a6^2*a5^4*x34*a3^2*a2^5*a1^4 - 504*a6*a5^5*x34*a3^2*a2^5*a1^4 + 24*a5^6*x34*a3^2*a2^5*a1^4 + 264*a6^5*x34^2*a3^2*a2^5*a1^4 + 144*a6^4*a5*x34^2*a3^2*a2^5*a1^4 - 1176*a6^3*a5^2*x34^2*a3^2*a2^5*a1^4 - 1176*a6^2*a5^3*x34^2*a3^2*a2^5*a1^4 + 144*a6*a5^4*x34^2*a3^2*a2^5*a1^4 + 264*a5^5*x34^2*a3^2*a2^5*a1^4 - 408*a6^4*x34^3*a3^2*a2^5*a1^4 + 832*a6^3*a5*x34^3*a3^2*a2^5*a1^4 + 1992*a6^2*a5^2*x34^3*a3^2*a2^5*a1^4 + 832*a6*a5^3*x34^3*a3^2*a2^5*a1^4 - 408*a5^4*x34^3*a3^2*a2^5*a1^4 - 552*a6^2*a5*x34^4*a3^2*a2^5*a1^4 - 552*a6*a5^2*x34^4*a3^2*a2^5*a1^4 + 216*a6^2*x34^5*a3^2*a2^5*a1^4 - 648*a6*a5*x34^5*a3^2*a2^5*a1^4 + 216*a5^2*x34^5*a3^2*a2^5*a1^4 + 16*a6*x34^6*a3^2*a2^5*a1^4 + 16*a5*x34^6*a3^2*a2^5*a1^4 + 16*a6^6*a3^3*a2^5*a1^4 - 336*a6^5*a5*a3^3*a2^5*a1^4 + 336*a6^4*a5^2*a3^3*a2^5*a1^4 + 416*a6^3*a5^3*a3^3*a2^5*a1^4 + 336*a6^2*a5^4*a3^3*a2^5*a1^4 - 336*a6*a5^5*a3^3*a2^5*a1^4 + 16*a5^6*a3^3*a2^5*a1^4 + 432*a6^5*x34*a3^3*a2^5*a1^4 + 672*a6^4*a5*x34*a3^3*a2^5*a1^4 - 1328*a6^3*a5^2*x34*a3^3*a2^5*a1^4 - 1328*a6^2*a5^3*x34*a3^3*a2^5*a1^4 + 672*a6*a5^4*x34*a3^3*a2^5*a1^4 + 432*a5^5*x34*a3^3*a2^5*a1^4 - 912*a6^4*x34^2*a3^3*a2^5*a1^4 + 928*a6^3*a5*x34^2*a3^3*a2^5*a1^4 + 1488*a6^2*a5^2*x34^2*a3^3*a2^5*a1^4 + 928*a6*a5^3*x34^2*a3^3*a2^5*a1^4 - 912*a5^4*x34^2*a3^3*a2^5*a1^4 + 80*a6^3*x34^3*a3^3*a2^5*a1^4 - 720*a6^2*a5*x34^3*a3^3*a2^5*a1^4 - 720*a6*a5^2*x34^3*a3^3*a2^5*a1^4 + 80*a5^3*x34^3*a3^3*a2^5*a1^4 + 720*a6^2*x34^4*a3^3*a2^5*a1^4 - 2064*a6*a5*x34^4*a3^3*a2^5*a1^4 + 720*a5^2*x34^4*a3^3*a2^5*a1^4 + 144*a6*x34^5*a3^3*a2^5*a1^4 + 144*a5*x34^5*a3^3*a2^5*a1^4 - 8*x34^6*a3^3*a2^5*a1^4 + 216*a6^5*a3^4*a2^5*a1^4 + 336*a6^4*a5*a3^4*a2^5*a1^4 - 664*a6^3*a5^2*a3^4*a2^5*a1^4 - 664*a6^2*a5^3*a3^4*a2^5*a1^4 + 336*a6*a5^4*a3^4*a2^5*a1^4 + 216*a5^5*a3^4*a2^5*a1^4 - 960*a6^4*x34*a3^4*a2^5*a1^4 + 560*a6^3*a5*x34*a3^4*a2^5*a1^4 + 240*a6^2*a5^2*x34*a3^4*a2^5*a1^4 + 560*a6*a5^3*x34*a3^4*a2^5*a1^4 - 960*a5^4*x34*a3^4*a2^5*a1^4 + 240*a6^3*x34^2*a3^4*a2^5*a1^4 + 240*a5^3*x34^2*a3^4*a2^5*a1^4 + 920*a6^2*x34^3*a3^4*a2^5*a1^4 - 3120*a6*a5*x34^3*a3^4*a2^5*a1^4 + 920*a5^2*x34^3*a3^4*a2^5*a1^4 + 408*a6*x34^4*a3^4*a2^5*a1^4 + 408*a5*x34^4*a3^4*a2^5*a1^4 - 48*x34^5*a3^4*a2^5*a1^4 - 384*a6^4*a3^5*a2^5*a1^4 + 224*a6^3*a5*a3^5*a2^5*a1^4 + 96*a6^2*a5^2*a3^5*a2^5*a1^4 + 224*a6*a5^3*a3^5*a2^5*a1^4 - 384*a5^4*a3^5*a2^5*a1^4 + 240*a6^3*x34*a3^5*a2^5*a1^4 + 432*a6^2*a5*x34*a3^5*a2^5*a1^4 + 432*a6*a5^2*x34*a3^5*a2^5*a1^4 + 240*a5^3*x34*a3^5*a2^5*a1^4 + 480*a6^2*x34^2*a3^5*a2^5*a1^4 - 2592*a6*a5*x34^2*a3^5*a2^5*a1^4 + 480*a5^2*x34^2*a3^5*a2^5*a1^4 + 560*a6*x34^3*a3^5*a2^5*a1^4 + 560*a5*x34^3*a3^5*a2^5*a1^4 - 120*x34^4*a3^5*a2^5*a1^4 + 80*a6^3*a3^6*a2^5*a1^4 + 144*a6^2*a5*a3^6*a2^5*a1^4 + 144*a6*a5^2*a3^6*a2^5*a1^4 + 80*a5^3*a3^6*a2^5*a1^4 + 112*a6^2*x34*a3^6*a2^5*a1^4 - 1344*a6*a5*x34*a3^6*a2^5*a1^4 + 112*a5^2*x34*a3^6*a2^5*a1^4 + 448*a6*x34^2*a3^6*a2^5*a1^4 + 448*a5*x34^2*a3^6*a2^5*a1^4 - 168*x34^3*a3^6*a2^5*a1^4 + 32*a6^2*a3^7*a2^5*a1^4 - 384*a6*a5*a3^7*a2^5*a1^4 + 32*a5^2*a3^7*a2^5*a1^4 + 224*a6*x34*a3^7*a2^5*a1^4 + 224*a5*x34*a3^7*a2^5*a1^4 - 144*x34^2*a3^7*a2^5*a1^4 + 56*a6*a3^8*a2^5*a1^4 + 56*a5*a3^8*a2^5*a1^4 - 72*x34*a3^8*a2^5*a1^4 - 16*a3^9*a2^5*a1^4 - 8*a6^6*a5^2*a2^6*a1^4 - 8*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 8*a6^3*a5^5*a2^6*a1^4 - 8*a6^2*a5^6*a2^6*a1^4 + 8*a6^6*a5*x34*a2^6*a1^4 + 16*a6^5*a5^2*x34*a2^6*a1^4 - 8*a6^4*a5^3*x34*a2^6*a1^4 - 8*a6^3*a5^4*x34*a2^6*a1^4 + 16*a6^2*a5^5*x34*a2^6*a1^4 + 8*a6*a5^6*x34*a2^6*a1^4 - 8*a6^6*x34^2*a2^6*a1^4 + 16*a6^5*a5*x34^2*a2^6*a1^4 - 128*a6^4*a5^2*x34^2*a2^6*a1^4 + 112*a6^3*a5^3*x34^2*a2^6*a1^4 - 128*a6^2*a5^4*x34^2*a2^6*a1^4 + 16*a6*a5^5*x34^2*a2^6*a1^4 - 8*a5^6*x34^2*a2^6*a1^4 - 8*a6^5*x34^3*a2^6*a1^4 - 8*a6^4*a5*x34^3*a2^6*a1^4 + 112*a6^3*a5^2*x34^3*a2^6*a1^4 + 112*a6^2*a5^3*x34^3*a2^6*a1^4 - 8*a6*a5^4*x34^3*a2^6*a1^4 - 8*a5^5*x34^3*a2^6*a1^4 + 24*a6^4*x34^4*a2^6*a1^4 - 8*a6^3*a5*x34^4*a2^6*a1^4 - 128*a6^2*a5^2*x34^4*a2^6*a1^4 - 8*a6*a5^3*x34^4*a2^6*a1^4 + 24*a5^4*x34^4*a2^6*a1^4 - 8*a6^3*x34^5*a2^6*a1^4 + 16*a6^2*a5*x34^5*a2^6*a1^4 + 16*a6*a5^2*x34^5*a2^6*a1^4 - 8*a5^3*x34^5*a2^6*a1^4 - 8*a6^2*x34^6*a2^6*a1^4 + 8*a6*a5*x34^6*a2^6*a1^4 - 8*a5^2*x34^6*a2^6*a1^4 + 16*a6^6*a5*a3*a2^6*a1^4 + 32*a6^5*a5^2*a3*a2^6*a1^4 - 16*a6^4*a5^3*a3*a2^6*a1^4 - 16*a6^3*a5^4*a3*a2^6*a1^4 + 32*a6^2*a5^5*a3*a2^6*a1^4 + 16*a6*a5^6*a3*a2^6*a1^4 - 8*a6^6*x34*a3*a2^6*a1^4 - 40*a6^5*a5*x34*a3*a2^6*a1^4 - 136*a6^4*a5^2*x34*a3*a2^6*a1^4 + 144*a6^3*a5^3*x34*a3*a2^6*a1^4 - 136*a6^2*a5^4*x34*a3*a2^6*a1^4 - 40*a6*a5^5*x34*a3*a2^6*a1^4 - 8*a5^6*x34*a3*a2^6*a1^4 - 8*a6^5*x34^2*a3*a2^6*a1^4 + 96*a6^4*a5*x34^2*a3*a2^6*a1^4 + 216*a6^3*a5^2*x34^2*a3*a2^6*a1^4 + 216*a6^2*a5^3*x34^2*a3*a2^6*a1^4 + 96*a6*a5^4*x34^2*a3*a2^6*a1^4 - 8*a5^5*x34^2*a3*a2^6*a1^4 + 88*a6^4*x34^3*a3*a2^6*a1^4 - 112*a6^3*a5*x34^3*a3*a2^6*a1^4 - 632*a6^2*a5^2*x34^3*a3*a2^6*a1^4 - 112*a6*a5^3*x34^3*a3*a2^6*a1^4 + 88*a5^4*x34^3*a3*a2^6*a1^4 - 48*a6^3*x34^4*a3*a2^6*a1^4 + 200*a6^2*a5*x34^4*a3*a2^6*a1^4 + 200*a6*a5^2*x34^4*a3*a2^6*a1^4 - 48*a5^3*x34^4*a3*a2^6*a1^4 - 32*a6^2*x34^5*a3*a2^6*a1^4 - 24*a6*a5*x34^5*a3*a2^6*a1^4 - 32*a5^2*x34^5*a3*a2^6*a1^4 + 8*a6*x34^6*a3*a2^6*a1^4 + 8*a5*x34^6*a3*a2^6*a1^4 - 8*a6^6*a3^2*a2^6*a1^4 - 40*a6^5*a5*a3^2*a2^6*a1^4 - 136*a6^4*a5^2*a3^2*a2^6*a1^4 + 144*a6^3*a5^3*a3^2*a2^6*a1^4 - 136*a6^2*a5^4*a3^2*a2^6*a1^4 - 40*a6*a5^5*a3^2*a2^6*a1^4 - 8*a5^6*a3^2*a2^6*a1^4 + 24*a6^5*x34*a3^2*a2^6*a1^4 + 336*a6^4*a5*x34*a3^2*a2^6*a1^4 - 24*a6^3*a5^2*x34*a3^2*a2^6*a1^4 - 24*a6^2*a5^3*x34*a3^2*a2^6*a1^4 + 336*a6*a5^4*x34*a3^2*a2^6*a1^4 + 24*a5^5*x34*a3^2*a2^6*a1^4 - 8*a6^4*x34^2*a3^2*a2^6*a1^4 - 408*a6^3*a5*x34^2*a3^2*a2^6*a1^4 - 408*a6^2*a5^2*x34^2*a3^2*a2^6*a1^4 - 408*a6*a5^3*x34^2*a3^2*a2^6*a1^4 - 8*a5^4*x34^2*a3^2*a2^6*a1^4 + 520*a6^2*a5*x34^3*a3^2*a2^6*a1^4 + 520*a6*a5^2*x34^3*a3^2*a2^6*a1^4 - 168*a6^2*x34^4*a3^2*a2^6*a1^4 - 120*a6*a5*x34^4*a3^2*a2^6*a1^4 - 168*a5^2*x34^4*a3^2*a2^6*a1^4 + 64*a6*x34^5*a3^2*a2^6*a1^4 + 64*a5*x34^5*a3^2*a2^6*a1^4 - 8*x34^6*a3^2*a2^6*a1^4 + 16*a6^5*a3^3*a2^6*a1^4 + 224*a6^4*a5*a3^3*a2^6*a1^4 - 16*a6^3*a5^2*a3^3*a2^6*a1^4 - 16*a6^2*a5^3*a3^3*a2^6*a1^4 + 224*a6*a5^4*a3^3*a2^6*a1^4 + 16*a5^5*a3^3*a2^6*a1^4 - 192*a6^4*x34*a3^3*a2^6*a1^4 - 592*a6^3*a5*x34*a3^3*a2^6*a1^4 + 448*a6^2*a5^2*x34*a3^3*a2^6*a1^4 - 592*a6*a5^3*x34*a3^3*a2^6*a1^4 - 192*a5^4*x34*a3^3*a2^6*a1^4 + 320*a6^3*x34^2*a3^3*a2^6*a1^4 + 400*a6^2*a5*x34^2*a3^3*a2^6*a1^4 + 400*a6*a5^2*x34^2*a3^3*a2^6*a1^4 + 320*a5^3*x34^2*a3^3*a2^6*a1^4 - 400*a6^2*x34^3*a3^3*a2^6*a1^4 - 160*a6*a5*x34^3*a3^3*a2^6*a1^4 - 400*a5^2*x34^3*a3^3*a2^6*a1^4 + 192*a6*x34^4*a3^3*a2^6*a1^4 + 192*a5*x34^4*a3^3*a2^6*a1^4 - 56*x34^5*a3^3*a2^6*a1^4 - 96*a6^4*a3^4*a2^6*a1^4 - 296*a6^3*a5*a3^4*a2^6*a1^4 + 224*a6^2*a5^2*a3^4*a2^6*a1^4 - 296*a6*a5^3*a3^4*a2^6*a1^4 - 96*a5^4*a3^4*a2^6*a1^4 + 480*a6^3*x34*a3^4*a2^6*a1^4 + 80*a6^2*a5*x34*a3^4*a2^6*a1^4 + 80*a6*a5^2*x34*a3^4*a2^6*a1^4 + 480*a5^3*x34*a3^4*a2^6*a1^4 - 520*a6^2*x34^2*a3^4*a2^6*a1^4 - 520*a5^2*x34^2*a3^4*a2^6*a1^4 + 280*a6*x34^3*a3^4*a2^6*a1^4 + 280*a5*x34^3*a3^4*a2^6*a1^4 - 136*x34^4*a3^4*a2^6*a1^4 + 192*a6^3*a3^5*a2^6*a1^4 + 32*a6^2*a5*a3^5*a2^6*a1^4 + 32*a6*a5^2*a3^5*a2^6*a1^4 + 192*a5^3*a3^5*a2^6*a1^4 - 384*a6^2*x34*a3^5*a2^6*a1^4 + 96*a6*a5*x34*a3^5*a2^6*a1^4 - 384*a5^2*x34*a3^5*a2^6*a1^4 + 224*a6*x34^2*a3^5*a2^6*a1^4 + 224*a5*x34^2*a3^5*a2^6*a1^4 - 152*x34^3*a3^5*a2^6*a1^4 - 128*a6^2*a3^6*a2^6*a1^4 + 32*a6*a5*a3^6*a2^6*a1^4 - 128*a5^2*a3^6*a2^6*a1^4 + 112*a6*x34*a3^6*a2^6*a1^4 + 112*a5*x34*a3^6*a2^6*a1^4 - 88*x34^2*a3^6*a2^6*a1^4 + 32*a6*a3^7*a2^6*a1^4 + 32*a5*a3^7*a2^6*a1^4 - 32*x34*a3^7*a2^6*a1^4 - 8*a3^8*a2^6*a1^4 + 8*a6^6*a5^5*x34^2*a1^5 + 8*a6^5*a5^6*x34^2*a1^5 - 8*a6^6*a5^4*x34^3*a1^5 - 8*a6^4*a5^6*x34^3*a1^5 - 8*a6^6*a5^3*x34^4*a1^5 - 8*a6^3*a5^6*x34^4*a1^5 + 8*a6^6*a5^2*x34^5*a1^5 + 8*a6^2*a5^6*x34^5*a1^5 + 8*a6^5*a5^2*x34^6*a1^5 - 8*a6^4*a5^3*x34^6*a1^5 - 8*a6^3*a5^4*x34^6*a1^5 + 8*a6^2*a5^5*x34^6*a1^5 + 8*a6^6*a5^5*x34*a3*a1^5 + 8*a6^5*a5^6*x34*a3*a1^5 - 8*a6^6*a5^4*x34^2*a3*a1^5 - 72*a6^5*a5^5*x34^2*a3*a1^5 - 8*a6^4*a5^6*x34^2*a3*a1^5 - 48*a6^6*a5^3*x34^3*a3*a1^5 + 48*a6^5*a5^4*x34^3*a3*a1^5 + 48*a6^4*a5^5*x34^3*a3*a1^5 - 48*a6^3*a5^6*x34^3*a3*a1^5 + 56*a6^6*a5^2*x34^4*a3*a1^5 + 48*a6^5*a5^3*x34^4*a3*a1^5 - 72*a6^4*a5^4*x34^4*a3*a1^5 + 48*a6^3*a5^5*x34^4*a3*a1^5 + 56*a6^2*a5^6*x34^4*a3*a1^5 - 8*a6^6*a5*x34^5*a3*a1^5 - 24*a6^5*a5^2*x34^5*a3*a1^5 - 24*a6^2*a5^5*x34^5*a3*a1^5 - 8*a6*a5^6*x34^5*a3*a1^5 - 8*a6^5*a5*x34^6*a3*a1^5 + 16*a6^4*a5^2*x34^6*a3*a1^5 - 16*a6^3*a5^3*x34^6*a3*a1^5 + 16*a6^2*a5^4*x34^6*a3*a1^5 - 8*a6*a5^5*x34^6*a3*a1^5 + 8*a6^6*a5^5*a3^2*a1^5 + 8*a6^5*a5^6*a3^2*a1^5 + 24*a6^6*a5^4*x34*a3^2*a1^5 - 216*a6^5*a5^5*x34*a3^2*a1^5 + 24*a6^4*a5^6*x34*a3^2*a1^5 - 104*a6^6*a5^3*x34^2*a3^2*a1^5 + 264*a6^5*a5^4*x34^2*a3^2*a1^5 + 264*a6^4*a5^5*x34^2*a3^2*a1^5 - 104*a6^3*a5^6*x34^2*a3^2*a1^5 + 136*a6^6*a5^2*x34^3*a3^2*a1^5 + 112*a6^5*a5^3*x34^3*a3^2*a1^5 - 408*a6^4*a5^4*x34^3*a3^2*a1^5 + 112*a6^3*a5^5*x34^3*a3^2*a1^5 + 136*a6^2*a5^6*x34^3*a3^2*a1^5 - 24*a6^6*a5*x34^4*a3^2*a1^5 - 120*a6^5*a5^2*x34^4*a3^2*a1^5 - 120*a6^2*a5^5*x34^4*a3^2*a1^5 - 24*a6*a5^6*x34^4*a3^2*a1^5 + 8*a6^6*x34^5*a3^2*a1^5 - 120*a6^5*a5*x34^5*a3^2*a1^5 + 216*a6^4*a5^2*x34^5*a3^2*a1^5 - 176*a6^3*a5^3*x34^5*a3^2*a1^5 + 216*a6^2*a5^4*x34^5*a3^2*a1^5 - 120*a6*a5^5*x34^5*a3^2*a1^5 + 8*a5^6*x34^5*a3^2*a1^5 + 8*a6^5*x34^6*a3^2*a1^5 + 16*a6^4*a5*x34^6*a3^2*a1^5 - 8*a6^3*a5^2*x34^6*a3^2*a1^5 - 8*a6^2*a5^3*x34^6*a3^2*a1^5 + 16*a6*a5^4*x34^6*a3^2*a1^5 + 8*a5^5*x34^6*a3^2*a1^5 + 16*a6^6*a5^4*a3^3*a1^5 - 144*a6^5*a5^5*a3^3*a1^5 + 16*a6^4*a5^6*a3^3*a1^5 - 112*a6^6*a5^3*x34*a3^3*a1^5 + 432*a6^5*a5^4*x34*a3^3*a1^5 + 432*a6^4*a5^5*x34*a3^3*a1^5 - 112*a6^3*a5^6*x34*a3^3*a1^5 + 144*a6^6*a5^2*x34^2*a3^3*a1^5 - 32*a6^5*a5^3*x34^2*a3^3*a1^5 - 912*a6^4*a5^4*x34^2*a3^3*a1^5 - 32*a6^3*a5^5*x34^2*a3^3*a1^5 + 144*a6^2*a5^6*x34^2*a3^3*a1^5 - 32*a6^6*a5*x34^3*a3^3*a1^5 - 160*a6^5*a5^2*x34^3*a3^3*a1^5 + 80*a6^4*a5^3*x34^3*a3^3*a1^5 + 80*a6^3*a5^4*x34^3*a3^3*a1^5 - 160*a6^2*a5^5*x34^3*a3^3*a1^5 - 32*a6*a5^6*x34^3*a3^3*a1^5 + 32*a6^6*x34^4*a3^3*a1^5 - 432*a6^5*a5*x34^4*a3^3*a1^5 + 720*a6^4*a5^2*x34^4*a3^3*a1^5 - 400*a6^3*a5^3*x34^4*a3^3*a1^5 + 720*a6^2*a5^4*x34^4*a3^3*a1^5 - 432*a6*a5^5*x34^4*a3^3*a1^5 + 32*a5^6*x34^4*a3^3*a1^5 + 48*a6^5*x34^5*a3^3*a1^5 + 144*a6^4*a5*x34^5*a3^3*a1^5 - 128*a6^3*a5^2*x34^5*a3^3*a1^5 - 128*a6^2*a5^3*x34^5*a3^3*a1^5 + 144*a6*a5^4*x34^5*a3^3*a1^5 + 48*a5^5*x34^5*a3^3*a1^5 - 8*a6^4*x34^6*a3^3*a1^5 - 16*a6^3*a5*x34^6*a3^3*a1^5 - 8*a6^2*a5^2*x34^6*a3^3*a1^5 - 16*a6*a5^3*x34^6*a3^3*a1^5 - 8*a5^4*x34^6*a3^3*a1^5 - 56*a6^6*a5^3*a3^4*a1^5 + 216*a6^5*a5^4*a3^4*a1^5 + 216*a6^4*a5^5*a3^4*a1^5 - 56*a6^3*a5^6*a3^4*a1^5 + 80*a6^6*a5^2*x34*a3^4*a1^5 - 160*a6^5*a5^3*x34*a3^4*a1^5 - 960*a6^4*a5^4*x34*a3^4*a1^5 - 160*a6^3*a5^5*x34*a3^4*a1^5 + 80*a6^2*a5^6*x34*a3^4*a1^5 - 16*a6^6*a5*x34^2*a3^4*a1^5 + 240*a6^4*a5^3*x34^2*a3^4*a1^5 + 240*a6^3*a5^4*x34^2*a3^4*a1^5 - 16*a6*a5^6*x34^2*a3^4*a1^5 + 40*a6^6*x34^3*a3^4*a1^5 - 640*a6^5*a5*x34^3*a3^4*a1^5 + 920*a6^4*a5^2*x34^3*a3^4*a1^5 + 80*a6^3*a5^3*x34^3*a3^4*a1^5 + 920*a6^2*a5^4*x34^3*a3^4*a1^5 - 640*a6*a5^5*x34^3*a3^4*a1^5 + 40*a5^6*x34^3*a3^4*a1^5 + 120*a6^5*x34^4*a3^4*a1^5 + 408*a6^4*a5*x34^4*a3^4*a1^5 - 640*a6^3*a5^2*x34^4*a3^4*a1^5 - 640*a6^2*a5^3*x34^4*a3^4*a1^5 + 408*a6*a5^4*x34^4*a3^4*a1^5 + 120*a5^5*x34^4*a3^4*a1^5 - 48*a6^4*x34^5*a3^4*a1^5 - 48*a6^3*a5*x34^5*a3^4*a1^5 + 72*a6^2*a5^2*x34^5*a3^4*a1^5 - 48*a6*a5^3*x34^5*a3^4*a1^5 - 48*a5^4*x34^5*a3^4*a1^5 - 8*a6^3*x34^6*a3^4*a1^5 + 16*a6^2*a5*x34^6*a3^4*a1^5 + 16*a6*a5^2*x34^6*a3^4*a1^5 - 8*a5^3*x34^6*a3^4*a1^5 + 32*a6^6*a5^2*a3^5*a1^5 - 64*a6^5*a5^3*a3^5*a1^5 - 384*a6^4*a5^4*a3^5*a1^5 - 64*a6^3*a5^5*a3^5*a1^5 + 32*a6^2*a5^6*a3^5*a1^5 + 96*a6^5*a5^2*x34*a3^5*a1^5 + 240*a6^4*a5^3*x34*a3^5*a1^5 + 240*a6^3*a5^4*x34*a3^5*a1^5 + 96*a6^2*a5^5*x34*a3^5*a1^5 + 16*a6^6*x34^2*a3^5*a1^5 - 480*a6^5*a5*x34^2*a3^5*a1^5 + 480*a6^4*a5^2*x34^2*a3^5*a1^5 + 1040*a6^3*a5^3*x34^2*a3^5*a1^5 + 480*a6^2*a5^4*x34^2*a3^5*a1^5 - 480*a6*a5^5*x34^2*a3^5*a1^5 + 16*a5^6*x34^2*a3^5*a1^5 + 160*a6^5*x34^3*a3^5*a1^5 + 560*a6^4*a5*x34^3*a3^5*a1^5 - 1520*a6^3*a5^2*x34^3*a3^5*a1^5 - 1520*a6^2*a5^3*x34^3*a3^5*a1^5 + 560*a6*a5^4*x34^3*a3^5*a1^5 + 160*a5^5*x34^3*a3^5*a1^5 - 120*a6^4*x34^4*a3^5*a1^5 + 48*a6^3*a5*x34^4*a3^5*a1^5 + 600*a6^2*a5^2*x34^4*a3^5*a1^5 + 48*a6*a5^3*x34^4*a3^5*a1^5 - 120*a5^4*x34^4*a3^5*a1^5 - 48*a6^3*x34^5*a3^5*a1^5 + 24*a6^2*a5*x34^5*a3^5*a1^5 + 24*a6*a5^2*x34^5*a3^5*a1^5 - 48*a5^3*x34^5*a3^5*a1^5 + 8*a6^2*x34^6*a3^5*a1^5 - 8*a6*a5*x34^6*a3^5*a1^5 + 8*a5^2*x34^6*a3^5*a1^5 + 32*a6^5*a5^2*a3^6*a1^5 + 80*a6^4*a5^3*a3^6*a1^5 + 80*a6^3*a5^4*a3^6*a1^5 + 32*a6^2*a5^5*a3^6*a1^5 - 224*a6^5*a5*x34*a3^6*a1^5 + 112*a6^4*a5^2*x34*a3^6*a1^5 + 1008*a6^3*a5^3*x34*a3^6*a1^5 + 112*a6^2*a5^4*x34*a3^6*a1^5 - 224*a6*a5^5*x34*a3^6*a1^5 + 128*a6^5*x34^2*a3^6*a1^5 + 448*a6^4*a5*x34^2*a3^6*a1^5 - 1888*a6^3*a5^2*x34^2*a3^6*a1^5 - 1888*a6^2*a5^3*x34^2*a3^6*a1^5 + 448*a6*a5^4*x34^2*a3^6*a1^5 + 128*a5^5*x34^2*a3^6*a1^5 - 168*a6^4*x34^3*a3^6*a1^5 + 336*a6^3*a5*x34^3*a3^6*a1^5 + 1512*a6^2*a5^2*x34^3*a3^6*a1^5 + 336*a6*a5^3*x34^3*a3^6*a1^5 - 168*a5^4*x34^3*a3^6*a1^5 - 128*a6^3*x34^4*a3^6*a1^5 - 104*a6^2*a5*x34^4*a3^6*a1^5 - 104*a6*a5^2*x34^4*a3^6*a1^5 - 128*a5^3*x34^4*a3^6*a1^5 + 56*a6^2*x34^5*a3^6*a1^5 - 56*a6*a5*x34^5*a3^6*a1^5 + 56*a5^2*x34^5*a3^6*a1^5 - 64*a6^5*a5*a3^7*a1^5 + 32*a6^4*a5^2*a3^7*a1^5 + 288*a6^3*a5^3*a3^7*a1^5 + 32*a6^2*a5^4*a3^7*a1^5 - 64*a6*a5^5*a3^7*a1^5 + 64*a6^5*x34*a3^7*a1^5 + 224*a6^4*a5*x34*a3^7*a1^5 - 1184*a6^3*a5^2*x34*a3^7*a1^5 - 1184*a6^2*a5^3*x34*a3^7*a1^5 + 224*a6*a5^4*x34*a3^7*a1^5 + 64*a5^5*x34*a3^7*a1^5 - 144*a6^4*x34^2*a3^7*a1^5 + 480*a6^3*a5*x34^2*a3^7*a1^5 + 1776*a6^2*a5^2*x34^2*a3^7*a1^5 + 480*a6*a5^3*x34^2*a3^7*a1^5 - 144*a5^4*x34^2*a3^7*a1^5 - 192*a6^3*x34^3*a3^7*a1^5 - 336*a6^2*a5*x34^3*a3^7*a1^5 - 336*a6*a5^2*x34^3*a3^7*a1^5 - 192*a5^3*x34^3*a3^7*a1^5 + 160*a6^2*x34^4*a3^7*a1^5 - 160*a6*a5*x34^4*a3^7*a1^5 + 160*a5^2*x34^4*a3^7*a1^5 + 16*a6^5*a3^8*a1^5 + 56*a6^4*a5*a3^8*a1^5 - 296*a6^3*a5^2*a3^8*a1^5 - 296*a6^2*a5^3*a3^8*a1^5 + 56*a6*a5^4*a3^8*a1^5 + 16*a5^5*a3^8*a1^5 - 72*a6^4*x34*a3^8*a1^5 + 288*a6^3*a5*x34*a3^8*a1^5 + 1008*a6^2*a5^2*x34*a3^8*a1^5 + 288*a6*a5^3*x34*a3^8*a1^5 - 72*a5^4*x34*a3^8*a1^5 - 168*a6^3*x34^2*a3^8*a1^5 - 384*a6^2*a5*x34^2*a3^8*a1^5 - 384*a6*a5^2*x34^2*a3^8*a1^5 - 168*a5^3*x34^2*a3^8*a1^5 + 240*a6^2*x34^3*a3^8*a1^5 - 240*a6*a5*x34^3*a3^8*a1^5 + 240*a5^2*x34^3*a3^8*a1^5 - 16*a6^4*a3^9*a1^5 + 64*a6^3*a5*a3^9*a1^5 + 224*a6^2*a5^2*a3^9*a1^5 + 64*a6*a5^3*a3^9*a1^5 - 16*a5^4*a3^9*a1^5 - 80*a6^3*x34*a3^9*a1^5 - 200*a6^2*a5*x34*a3^9*a1^5 - 200*a6*a5^2*x34*a3^9*a1^5 - 80*a5^3*x34*a3^9*a1^5 + 200*a6^2*x34^2*a3^9*a1^5 - 200*a6*a5*x34^2*a3^9*a1^5 + 200*a5^2*x34^2*a3^9*a1^5 - 16*a6^3*a3^10*a1^5 - 40*a6^2*a5*a3^10*a1^5 - 40*a6*a5^2*a3^10*a1^5 - 16*a5^3*a3^10*a1^5 + 88*a6^2*x34*a3^10*a1^5 - 88*a6*a5*x34*a3^10*a1^5 + 88*a5^2*x34*a3^10*a1^5 + 16*a6^2*a3^11*a1^5 - 16*a6*a5*a3^11*a1^5 + 16*a5^2*a3^11*a1^5 - 8*a6^6*a5^5*x34*a2*a1^5 - 8*a6^5*a5^6*x34*a2*a1^5 + 16*a6^6*a5^4*x34^2*a2*a1^5 - 72*a6^5*a5^5*x34^2*a2*a1^5 + 16*a6^4*a5^6*x34^2*a2*a1^5 - 16*a6^6*a5^3*x34^3*a2*a1^5 + 48*a6^5*a5^4*x34^3*a2*a1^5 + 48*a6^4*a5^5*x34^3*a2*a1^5 - 16*a6^3*a5^6*x34^3*a2*a1^5 + 16*a6^6*a5^2*x34^4*a2*a1^5 + 48*a6^5*a5^3*x34^4*a2*a1^5 - 72*a6^4*a5^4*x34^4*a2*a1^5 + 48*a6^3*a5^5*x34^4*a2*a1^5 + 16*a6^2*a5^6*x34^4*a2*a1^5 - 8*a6^6*a5*x34^5*a2*a1^5 - 72*a6^5*a5^2*x34^5*a2*a1^5 + 48*a6^4*a5^3*x34^5*a2*a1^5 + 48*a6^3*a5^4*x34^5*a2*a1^5 - 72*a6^2*a5^5*x34^5*a2*a1^5 - 8*a6*a5^6*x34^5*a2*a1^5 - 8*a6^5*a5*x34^6*a2*a1^5 + 16*a6^4*a5^2*x34^6*a2*a1^5 - 16*a6^3*a5^3*x34^6*a2*a1^5 + 16*a6^2*a5^4*x34^6*a2*a1^5 - 8*a6*a5^5*x34^6*a2*a1^5 - 16*a6^6*a5^5*a3*a2*a1^5 - 16*a6^5*a5^6*a3*a2*a1^5 - 40*a6^6*a5^4*x34*a3*a2*a1^5 + 288*a6^5*a5^5*x34*a3*a2*a1^5 - 40*a6^4*a5^6*x34*a3*a2*a1^5 - 72*a6^5*a5^4*x34^2*a3*a2*a1^5 - 72*a6^4*a5^5*x34^2*a3*a2*a1^5 + 112*a6^6*a5^2*x34^3*a3*a2*a1^5 + 160*a6^5*a5^3*x34^3*a3*a2*a1^5 - 192*a6^4*a5^4*x34^3*a3*a2*a1^5 + 160*a6^3*a5^5*x34^3*a3*a2*a1^5 + 112*a6^2*a5^6*x34^3*a3*a2*a1^5 - 112*a6^6*a5*x34^4*a3*a2*a1^5 - 576*a6^5*a5^2*x34^4*a3*a2*a1^5 + 336*a6^4*a5^3*x34^4*a3*a2*a1^5 + 336*a6^3*a5^4*x34^4*a3*a2*a1^5 - 576*a6^2*a5^5*x34^4*a3*a2*a1^5 - 112*a6*a5^6*x34^4*a3*a2*a1^5 - 8*a6^6*x34^5*a3*a2*a1^5 + 384*a6^5*a5*x34^5*a3*a2*a1^5 - 120*a6^4*a5^2*x34^5*a3*a2*a1^5 - 128*a6^3*a5^3*x34^5*a3*a2*a1^5 - 120*a6^2*a5^4*x34^5*a3*a2*a1^5 + 384*a6*a5^5*x34^5*a3*a2*a1^5 - 8*a5^6*x34^5*a3*a2*a1^5 - 8*a6^5*x34^6*a3*a2*a1^5 - 72*a6^4*a5*x34^6*a3*a2*a1^5 + 48*a6^3*a5^2*x34^6*a3*a2*a1^5 + 48*a6^2*a5^3*x34^6*a3*a2*a1^5 - 72*a6*a5^4*x34^6*a3*a2*a1^5 - 8*a5^5*x34^6*a3*a2*a1^5 - 40*a6^6*a5^4*a3^2*a2*a1^5 + 288*a6^5*a5^5*a3^2*a2*a1^5 - 40*a6^4*a5^6*a3^2*a2*a1^5 + 96*a6^6*a5^3*x34*a3^2*a2*a1^5 - 504*a6^5*a5^4*x34*a3^2*a2*a1^5 - 504*a6^4*a5^5*x34*a3^2*a2*a1^5 + 96*a6^3*a5^6*x34*a3^2*a2*a1^5 + 168*a6^6*a5^2*x34^2*a3^2*a2*a1^5 + 288*a6^5*a5^3*x34^2*a3^2*a2*a1^5 + 144*a6^4*a5^4*x34^2*a3^2*a2*a1^5 + 288*a6^3*a5^5*x34^2*a3^2*a2*a1^5 + 168*a6^2*a5^6*x34^2*a3^2*a2*a1^5 - 320*a6^6*a5*x34^3*a3^2*a2*a1^5 - 1488*a6^5*a5^2*x34^3*a3^2*a2*a1^5 + 832*a6^4*a5^3*x34^3*a3^2*a2*a1^5 + 832*a6^3*a5^4*x34^3*a3^2*a2*a1^5 - 1488*a6^2*a5^5*x34^3*a3^2*a2*a1^5 - 320*a6*a5^6*x34^3*a3^2*a2*a1^5 - 24*a6^6*x34^4*a3^2*a2*a1^5 + 1824*a6^5*a5*x34^4*a3^2*a2*a1^5 - 552*a6^4*a5^2*x34^4*a3^2*a2*a1^5 - 432*a6^3*a5^3*x34^4*a3^2*a2*a1^5 - 552*a6^2*a5^4*x34^4*a3^2*a2*a1^5 + 1824*a6*a5^5*x34^4*a3^2*a2*a1^5 - 24*a5^6*x34^4*a3^2*a2*a1^5 - 120*a6^5*x34^5*a3^2*a2*a1^5 - 648*a6^4*a5*x34^5*a3^2*a2*a1^5 + 384*a6^3*a5^2*x34^5*a3^2*a2*a1^5 + 384*a6^2*a5^3*x34^5*a3^2*a2*a1^5 - 648*a6*a5^4*x34^5*a3^2*a2*a1^5 - 120*a5^5*x34^5*a3^2*a2*a1^5 + 16*a6^4*x34^6*a3^2*a2*a1^5 + 48*a6^3*a5*x34^6*a3^2*a2*a1^5 - 72*a6^2*a5^2*x34^6*a3^2*a2*a1^5 + 48*a6*a5^3*x34^6*a3^2*a2*a1^5 + 16*a5^4*x34^6*a3^2*a2*a1^5 + 64*a6^6*a5^3*a3^3*a2*a1^5 - 336*a6^5*a5^4*a3^3*a2*a1^5 - 336*a6^4*a5^5*a3^3*a2*a1^5 + 64*a6^3*a5^6*a3^3*a2*a1^5 + 112*a6^6*a5^2*x34*a3^3*a2*a1^5 + 256*a6^5*a5^3*x34*a3^3*a2*a1^5 + 672*a6^4*a5^4*x34*a3^3*a2*a1^5 + 256*a6^3*a5^5*x34*a3^3*a2*a1^5 + 112*a6^2*a5^6*x34*a3^3*a2*a1^5 - 320*a6^6*a5*x34^2*a3^3*a2*a1^5 - 1632*a6^5*a5^2*x34^2*a3^3*a2*a1^5 + 928*a6^4*a5^3*x34^2*a3^3*a2*a1^5 + 928*a6^3*a5^4*x34^2*a3^3*a2*a1^5 - 1632*a6^2*a5^5*x34^2*a3^3*a2*a1^5 - 320*a6*a5^6*x34^2*a3^3*a2*a1^5 - 32*a6^6*x34^3*a3^3*a2*a1^5 + 3264*a6^5*a5*x34^3*a3^3*a2*a1^5 - 720*a6^4*a5^2*x34^3*a3^3*a2*a1^5 - 1440*a6^3*a5^3*x34^3*a3^3*a2*a1^5 - 720*a6^2*a5^4*x34^3*a3^3*a2*a1^5 + 3264*a6*a5^5*x34^3*a3^3*a2*a1^5 - 32*a5^6*x34^3*a3^3*a2*a1^5 - 432*a6^5*x34^4*a3^3*a2*a1^5 - 2064*a6^4*a5*x34^4*a3^3*a2*a1^5 + 1168*a6^3*a5^2*x34^4*a3^3*a2*a1^5 + 1168*a6^2*a5^3*x34^4*a3^3*a2*a1^5 - 2064*a6*a5^4*x34^4*a3^3*a2*a1^5 - 432*a5^5*x34^4*a3^3*a2*a1^5 + 144*a6^4*x34^5*a3^3*a2*a1^5 + 256*a6^3*a5*x34^5*a3^3*a2*a1^5 - 336*a6^2*a5^2*x34^5*a3^3*a2*a1^5 + 256*a6*a5^3*x34^5*a3^3*a2*a1^5 + 144*a5^4*x34^5*a3^3*a2*a1^5 - 16*a6^3*x34^6*a3^3*a2*a1^5 + 48*a6^2*a5*x34^6*a3^3*a2*a1^5 + 48*a6*a5^2*x34^6*a3^3*a2*a1^5 - 16*a5^3*x34^6*a3^3*a2*a1^5 + 56*a6^6*a5^2*a3^4*a2*a1^5 + 128*a6^5*a5^3*a3^4*a2*a1^5 + 336*a6^4*a5^4*a3^4*a2*a1^5 + 128*a6^3*a5^5*a3^4*a2*a1^5 + 56*a6^2*a5^6*a3^4*a2*a1^5 - 160*a6^6*a5*x34*a3^4*a2*a1^5 - 960*a6^5*a5^2*x34*a3^4*a2*a1^5 + 560*a6^4*a5^3*x34*a3^4*a2*a1^5 + 560*a6^3*a5^4*x34*a3^4*a2*a1^5 - 960*a6^2*a5^5*x34*a3^4*a2*a1^5 - 160*a6*a5^6*x34*a3^4*a2*a1^5 - 16*a6^6*x34^2*a3^4*a2*a1^5 + 2592*a6^5*a5*x34^2*a3^4*a2*a1^5 - 2800*a6^3*a5^3*x34^2*a3^4*a2*a1^5 + 2592*a6*a5^5*x34^2*a3^4*a2*a1^5 - 16*a5^6*x34^2*a3^4*a2*a1^5 - 640*a6^5*x34^3*a3^4*a2*a1^5 - 3120*a6^4*a5*x34^3*a3^4*a2*a1^5 + 1760*a6^3*a5^2*x34^3*a3^4*a2*a1^5 + 1760*a6^2*a5^3*x34^3*a3^4*a2*a1^5 - 3120*a6*a5^4*x34^3*a3^4*a2*a1^5 - 640*a5^5*x34^3*a3^4*a2*a1^5 + 408*a6^4*x34^4*a3^4*a2*a1^5 + 656*a6^3*a5*x34^4*a3^4*a2*a1^5 - 312*a6^2*a5^2*x34^4*a3^4*a2*a1^5 + 656*a6*a5^3*x34^4*a3^4*a2*a1^5 + 408*a5^4*x34^4*a3^4*a2*a1^5 - 48*a6^3*x34^5*a3^4*a2*a1^5 + 72*a6^2*a5*x34^5*a3^4*a2*a1^5 + 72*a6*a5^2*x34^5*a3^4*a2*a1^5 - 48*a5^3*x34^5*a3^4*a2*a1^5 + 16*a6^2*x34^6*a3^4*a2*a1^5 - 72*a6*a5*x34^6*a3^4*a2*a1^5 + 16*a5^2*x34^6*a3^4*a2*a1^5 - 64*a6^6*a5*a3^5*a2*a1^5 - 384*a6^5*a5^2*a3^5*a2*a1^5 + 224*a6^4*a5^3*a3^5*a2*a1^5 + 224*a6^3*a5^4*a3^5*a2*a1^5 - 384*a6^2*a5^5*a3^5*a2*a1^5 - 64*a6*a5^6*a3^5*a2*a1^5 + 1152*a6^5*a5*x34*a3^5*a2*a1^5 + 432*a6^4*a5^2*x34*a3^5*a2*a1^5 - 2496*a6^3*a5^3*x34*a3^5*a2*a1^5 + 432*a6^2*a5^4*x34*a3^5*a2*a1^5 + 1152*a6*a5^5*x34*a3^5*a2*a1^5 - 480*a6^5*x34^2*a3^5*a2*a1^5 - 2592*a6^4*a5*x34^2*a3^5*a2*a1^5 + 1488*a6^3*a5^2*x34^2*a3^5*a2*a1^5 + 1488*a6^2*a5^3*x34^2*a3^5*a2*a1^5 - 2592*a6*a5^4*x34^2*a3^5*a2*a1^5 - 480*a5^5*x34^2*a3^5*a2*a1^5 + 560*a6^4*x34^3*a3^5*a2*a1^5 + 992*a6^3*a5*x34^3*a3^5*a2*a1^5 + 768*a6^2*a5^2*x34^3*a3^5*a2*a1^5 + 992*a6*a5^3*x34^3*a3^5*a2*a1^5 + 560*a5^4*x34^3*a3^5*a2*a1^5 + 48*a6^3*x34^4*a3^5*a2*a1^5 - 576*a6^2*a5*x34^4*a3^5*a2*a1^5 - 576*a6*a5^2*x34^4*a3^5*a2*a1^5 + 48*a5^3*x34^4*a3^5*a2*a1^5 + 24*a6^2*x34^5*a3^5*a2*a1^5 + 24*a5^2*x34^5*a3^5*a2*a1^5 - 8*a6*x34^6*a3^5*a2*a1^5 - 8*a5*x34^6*a3^5*a2*a1^5 + 384*a6^5*a5*a3^6*a2*a1^5 + 144*a6^4*a5^2*a3^6*a2*a1^5 - 832*a6^3*a5^3*a3^6*a2*a1^5 + 144*a6^2*a5^4*a3^6*a2*a1^5 + 384*a6*a5^5*a3^6*a2*a1^5 - 224*a6^5*x34*a3^6*a2*a1^5 - 1344*a6^4*a5*x34*a3^6*a2*a1^5 + 784*a6^3*a5^2*x34*a3^6*a2*a1^5 + 784*a6^2*a5^3*x34*a3^6*a2*a1^5 - 1344*a6*a5^4*x34*a3^6*a2*a1^5 - 224*a5^5*x34*a3^6*a2*a1^5 + 448*a6^4*x34^2*a3^6*a2*a1^5 + 928*a6^3*a5*x34^2*a3^6*a2*a1^5 + 1824*a6^2*a5^2*x34^2*a3^6*a2*a1^5 + 928*a6*a5^3*x34^2*a3^6*a2*a1^5 + 448*a5^4*x34^2*a3^6*a2*a1^5 + 336*a6^3*x34^3*a3^6*a2*a1^5 - 2016*a6^2*a5*x34^3*a3^6*a2*a1^5 - 2016*a6*a5^2*x34^3*a3^6*a2*a1^5 + 336*a5^3*x34^3*a3^6*a2*a1^5 - 104*a6^2*x34^4*a3^6*a2*a1^5 + 1008*a6*a5*x34^4*a3^6*a2*a1^5 - 104*a5^2*x34^4*a3^6*a2*a1^5 - 56*a6*x34^5*a3^6*a2*a1^5 - 56*a5*x34^5*a3^6*a2*a1^5 - 64*a6^5*a3^7*a2*a1^5 - 384*a6^4*a5*a3^7*a2*a1^5 + 224*a6^3*a5^2*a3^7*a2*a1^5 + 224*a6^2*a5^3*a3^7*a2*a1^5 - 384*a6*a5^4*a3^7*a2*a1^5 - 64*a5^5*a3^7*a2*a1^5 + 224*a6^4*x34*a3^7*a2*a1^5 + 512*a6^3*a5*x34*a3^7*a2*a1^5 + 1344*a6^2*a5^2*x34*a3^7*a2*a1^5 + 512*a6*a5^3*x34*a3^7*a2*a1^5 + 224*a5^4*x34*a3^7*a2*a1^5 + 480*a6^3*x34^2*a3^7*a2*a1^5 - 2592*a6^2*a5*x34^2*a3^7*a2*a1^5 - 2592*a6*a5^2*x34^2*a3^7*a2*a1^5 + 480*a5^3*x34^2*a3^7*a2*a1^5 - 336*a6^2*x34^3*a3^7*a2*a1^5 + 2592*a6*a5*x34^3*a3^7*a2*a1^5 - 336*a5^2*x34^3*a3^7*a2*a1^5 - 160*a6*x34^4*a3^7*a2*a1^5 - 160*a5*x34^4*a3^7*a2*a1^5 + 56*a6^4*a3^8*a2*a1^5 + 128*a6^3*a5*a3^8*a2*a1^5 + 336*a6^2*a5^2*a3^8*a2*a1^5 + 128*a6*a5^3*a3^8*a2*a1^5 + 56*a5^4*a3^8*a2*a1^5 + 288*a6^3*x34*a3^8*a2*a1^5 - 1512*a6^2*a5*x34*a3^8*a2*a1^5 - 1512*a6*a5^2*x34*a3^8*a2*a1^5 + 288*a5^3*x34*a3^8*a2*a1^5 - 384*a6^2*x34^2*a3^8*a2*a1^5 + 2808*a6*a5*x34^2*a3^8*a2*a1^5 - 384*a5^2*x34^2*a3^8*a2*a1^5 - 240*a6*x34^3*a3^8*a2*a1^5 - 240*a5*x34^3*a3^8*a2*a1^5 + 64*a6^3*a3^9*a2*a1^5 - 336*a6^2*a5*a3^9*a2*a1^5 - 336*a6*a5^2*a3^9*a2*a1^5 + 64*a5^3*a3^9*a2*a1^5 - 200*a6^2*x34*a3^9*a2*a1^5 + 1440*a6*a5*x34*a3^9*a2*a1^5 - 200*a5^2*x34*a3^9*a2*a1^5 - 200*a6*x34^2*a3^9*a2*a1^5 - 200*a5*x34^2*a3^9*a2*a1^5 - 40*a6^2*a3^10*a2*a1^5 + 288*a6*a5*a3^10*a2*a1^5 - 40*a5^2*a3^10*a2*a1^5 - 88*a6*x34*a3^10*a2*a1^5 - 88*a5*x34*a3^10*a2*a1^5 - 16*a6*a3^11*a2*a1^5 - 16*a5*a3^11*a2*a1^5 + 8*a6^6*a5^5*a2^2*a1^5 + 8*a6^5*a5^6*a2^2*a1^5 + 16*a6^6*a5^4*x34*a2^2*a1^5 - 72*a6^5*a5^5*x34*a2^2*a1^5 + 16*a6^4*a5^6*x34*a2^2*a1^5 - 8*a6^6*a5^3*x34^2*a2^2*a1^5 + 120*a6^5*a5^4*x34^2*a2^2*a1^5 + 120*a6^4*a5^5*x34^2*a2^2*a1^5 - 8*a6^3*a5^6*x34^2*a2^2*a1^5 - 8*a6^6*a5^2*x34^3*a2^2*a1^5 - 80*a6^5*a5^3*x34^3*a2^2*a1^5 - 120*a6^4*a5^4*x34^3*a2^2*a1^5 - 80*a6^3*a5^5*x34^3*a2^2*a1^5 - 8*a6^2*a5^6*x34^3*a2^2*a1^5 + 16*a6^6*a5*x34^4*a2^2*a1^5 + 120*a6^5*a5^2*x34^4*a2^2*a1^5 - 120*a6^4*a5^3*x34^4*a2^2*a1^5 - 120*a6^3*a5^4*x34^4*a2^2*a1^5 + 120*a6^2*a5^5*x34^4*a2^2*a1^5 + 16*a6*a5^6*x34^4*a2^2*a1^5 + 8*a6^6*x34^5*a2^2*a1^5 - 72*a6^5*a5*x34^5*a2^2*a1^5 + 120*a6^4*a5^2*x34^5*a2^2*a1^5 - 80*a6^3*a5^3*x34^5*a2^2*a1^5 + 120*a6^2*a5^4*x34^5*a2^2*a1^5 - 72*a6*a5^5*x34^5*a2^2*a1^5 + 8*a5^6*x34^5*a2^2*a1^5 + 8*a6^5*x34^6*a2^2*a1^5 + 16*a6^4*a5*x34^6*a2^2*a1^5 - 8*a6^3*a5^2*x34^6*a2^2*a1^5 - 8*a6^2*a5^3*x34^6*a2^2*a1^5 + 16*a6*a5^4*x34^6*a2^2*a1^5 + 8*a5^5*x34^6*a2^2*a1^5 + 32*a6^6*a5^4*a3*a2^2*a1^5 - 144*a6^5*a5^5*a3*a2^2*a1^5 + 32*a6^4*a5^6*a3*a2^2*a1^5 + 32*a6^6*a5^3*x34*a3*a2^2*a1^5 + 24*a6^5*a5^4*x34*a3*a2^2*a1^5 + 24*a6^4*a5^5*x34*a3*a2^2*a1^5 + 32*a6^3*a5^6*x34*a3*a2^2*a1^5 - 96*a6^6*a5^2*x34^2*a3*a2^2*a1^5 - 144*a6^5*a5^3*x34^2*a3*a2^2*a1^5 - 72*a6^4*a5^4*x34^2*a3*a2^2*a1^5 - 144*a6^3*a5^5*x34^2*a3*a2^2*a1^5 - 96*a6^2*a5^6*x34^2*a3*a2^2*a1^5 + 112*a6^6*a5*x34^3*a3*a2^2*a1^5 + 576*a6^5*a5^2*x34^3*a3*a2^2*a1^5 - 512*a6^4*a5^3*x34^3*a3*a2^2*a1^5 - 512*a6^3*a5^4*x34^3*a3*a2^2*a1^5 + 576*a6^2*a5^5*x34^3*a3*a2^2*a1^5 + 112*a6*a5^6*x34^3*a3*a2^2*a1^5 + 56*a6^6*x34^4*a3*a2^2*a1^5 - 576*a6^5*a5*x34^4*a3*a2^2*a1^5 + 888*a6^4*a5^2*x34^4*a3*a2^2*a1^5 - 432*a6^3*a5^3*x34^4*a3*a2^2*a1^5 + 888*a6^2*a5^4*x34^4*a3*a2^2*a1^5 - 576*a6*a5^5*x34^4*a3*a2^2*a1^5 + 56*a5^6*x34^4*a3*a2^2*a1^5 - 24*a6^5*x34^5*a3*a2^2*a1^5 - 120*a6^4*a5*x34^5*a3*a2^2*a1^5 + 48*a6^3*a5^2*x34^5*a3*a2^2*a1^5 + 48*a6^2*a5^3*x34^5*a3*a2^2*a1^5 - 120*a6*a5^4*x34^5*a3*a2^2*a1^5 - 24*a5^5*x34^5*a3*a2^2*a1^5 + 16*a6^4*x34^6*a3*a2^2*a1^5 + 48*a6^3*a5*x34^6*a3*a2^2*a1^5 - 72*a6^2*a5^2*x34^6*a3*a2^2*a1^5 + 48*a6*a5^3*x34^6*a3*a2^2*a1^5 + 16*a5^4*x34^6*a3*a2^2*a1^5 + 32*a6^6*a5^3*a3^2*a2^2*a1^5 + 24*a6^5*a5^4*a3^2*a2^2*a1^5 + 24*a6^4*a5^5*a3^2*a2^2*a1^5 + 32*a6^3*a5^6*a3^2*a2^2*a1^5 - 240*a6^6*a5^2*x34*a3^2*a2^2*a1^5 + 48*a6^5*a5^3*x34*a3^2*a2^2*a1^5 + 504*a6^4*a5^4*x34*a3^2*a2^2*a1^5 + 48*a6^3*a5^5*x34*a3^2*a2^2*a1^5 - 240*a6^2*a5^6*x34*a3^2*a2^2*a1^5 + 168*a6^6*a5*x34^2*a3^2*a2^2*a1^5 + 1008*a6^5*a5^2*x34^2*a3^2*a2^2*a1^5 - 1176*a6^4*a5^3*x34^2*a3^2*a2^2*a1^5 - 1176*a6^3*a5^4*x34^2*a3^2*a2^2*a1^5 + 1008*a6^2*a5^5*x34^2*a3^2*a2^2*a1^5 + 168*a6*a5^6*x34^2*a3^2*a2^2*a1^5 + 136*a6^6*x34^3*a3^2*a2^2*a1^5 - 1488*a6^5*a5*x34^3*a3^2*a2^2*a1^5 + 1992*a6^4*a5^2*x34^3*a3^2*a2^2*a1^5 - 448*a6^3*a5^3*x34^3*a3^2*a2^2*a1^5 + 1992*a6^2*a5^4*x34^3*a3^2*a2^2*a1^5 - 1488*a6*a5^5*x34^3*a3^2*a2^2*a1^5 + 136*a5^6*x34^3*a3^2*a2^2*a1^5 - 120*a6^5*x34^4*a3^2*a2^2*a1^5 - 552*a6^4*a5*x34^4*a3^2*a2^2*a1^5 - 552*a6*a5^4*x34^4*a3^2*a2^2*a1^5 - 120*a5^5*x34^4*a3^2*a2^2*a1^5 + 216*a6^4*x34^5*a3^2*a2^2*a1^5 + 384*a6^3*a5*x34^5*a3^2*a2^2*a1^5 - 432*a6^2*a5^2*x34^5*a3^2*a2^2*a1^5 + 384*a6*a5^3*x34^5*a3^2*a2^2*a1^5 + 216*a5^4*x34^5*a3^2*a2^2*a1^5 - 8*a6^3*x34^6*a3^2*a2^2*a1^5 - 72*a6^2*a5*x34^6*a3^2*a2^2*a1^5 - 72*a6*a5^2*x34^6*a3^2*a2^2*a1^5 - 8*a5^3*x34^6*a3^2*a2^2*a1^5 - 160*a6^6*a5^2*a3^3*a2^2*a1^5 + 32*a6^5*a5^3*a3^3*a2^2*a1^5 + 336*a6^4*a5^4*a3^3*a2^2*a1^5 + 32*a6^3*a5^5*a3^3*a2^2*a1^5 - 160*a6^2*a5^6*a3^3*a2^2*a1^5 + 112*a6^6*a5*x34*a3^3*a2^2*a1^5 + 864*a6^5*a5^2*x34*a3^3*a2^2*a1^5 - 1328*a6^4*a5^3*x34*a3^3*a2^2*a1^5 - 1328*a6^3*a5^4*x34*a3^3*a2^2*a1^5 + 864*a6^2*a5^5*x34*a3^3*a2^2*a1^5 + 112*a6*a5^6*x34*a3^3*a2^2*a1^5 + 144*a6^6*x34^2*a3^3*a2^2*a1^5 - 1632*a6^5*a5*x34^2*a3^3*a2^2*a1^5 + 1488*a6^4*a5^2*x34^2*a3^3*a2^2*a1^5 + 928*a6^3*a5^3*x34^2*a3^3*a2^2*a1^5 + 1488*a6^2*a5^4*x34^2*a3^3*a2^2*a1^5 - 1632*a6*a5^5*x34^2*a3^3*a2^2*a1^5 + 144*a5^6*x34^2*a3^3*a2^2*a1^5 - 160*a6^5*x34^3*a3^3*a2^2*a1^5 - 720*a6^4*a5*x34^3*a3^3*a2^2*a1^5 - 160*a6^3*a5^2*x34^3*a3^3*a2^2*a1^5 - 160*a6^2*a5^3*x34^3*a3^3*a2^2*a1^5 - 720*a6*a5^4*x34^3*a3^3*a2^2*a1^5 - 160*a5^5*x34^3*a3^3*a2^2*a1^5 + 720*a6^4*x34^4*a3^3*a2^2*a1^5 + 1168*a6^3*a5*x34^4*a3^3*a2^2*a1^5 - 1440*a6^2*a5^2*x34^4*a3^3*a2^2*a1^5 + 1168*a6*a5^3*x34^4*a3^3*a2^2*a1^5 + 720*a5^4*x34^4*a3^3*a2^2*a1^5 - 128*a6^3*x34^5*a3^3*a2^2*a1^5 - 336*a6^2*a5*x34^5*a3^3*a2^2*a1^5 - 336*a6*a5^2*x34^5*a3^3*a2^2*a1^5 - 128*a5^3*x34^5*a3^3*a2^2*a1^5 - 8*a6^2*x34^6*a3^3*a2^2*a1^5 + 48*a6*a5*x34^6*a3^3*a2^2*a1^5 - 8*a5^2*x34^6*a3^3*a2^2*a1^5 + 56*a6^6*a5*a3^4*a2^2*a1^5 + 432*a6^5*a5^2*a3^4*a2^2*a1^5 - 664*a6^4*a5^3*a3^4*a2^2*a1^5 - 664*a6^3*a5^4*a3^4*a2^2*a1^5 + 432*a6^2*a5^5*a3^4*a2^2*a1^5 + 56*a6*a5^6*a3^4*a2^2*a1^5 + 80*a6^6*x34*a3^4*a2^2*a1^5 - 960*a6^5*a5*x34*a3^4*a2^2*a1^5 + 240*a6^4*a5^2*x34*a3^4*a2^2*a1^5 + 1840*a6^3*a5^3*x34*a3^4*a2^2*a1^5 + 240*a6^2*a5^4*x34*a3^4*a2^2*a1^5 - 960*a6*a5^5*x34*a3^4*a2^2*a1^5 + 80*a5^6*x34*a3^4*a2^2*a1^5 - 240*a6^3*a5^2*x34^2*a3^4*a2^2*a1^5 - 240*a6^2*a5^3*x34^2*a3^4*a2^2*a1^5 + 920*a6^4*x34^3*a3^4*a2^2*a1^5 + 1760*a6^3*a5*x34^3*a3^4*a2^2*a1^5 - 3240*a6^2*a5^2*x34^3*a3^4*a2^2*a1^5 + 1760*a6*a5^3*x34^3*a3^4*a2^2*a1^5 + 920*a5^4*x34^3*a3^4*a2^2*a1^5 - 640*a6^3*x34^4*a3^4*a2^2*a1^5 - 312*a6^2*a5*x34^4*a3^4*a2^2*a1^5 - 312*a6*a5^2*x34^4*a3^4*a2^2*a1^5 - 640*a5^3*x34^4*a3^4*a2^2*a1^5 + 72*a6^2*x34^5*a3^4*a2^2*a1^5 + 72*a6*a5*x34^5*a3^4*a2^2*a1^5 + 72*a5^2*x34^5*a3^4*a2^2*a1^5 + 16*a6*x34^6*a3^4*a2^2*a1^5 + 16*a5*x34^6*a3^4*a2^2*a1^5 + 32*a6^6*a3^5*a2^2*a1^5 - 384*a6^5*a5*a3^5*a2^2*a1^5 + 96*a6^4*a5^2*a3^5*a2^2*a1^5 + 736*a6^3*a5^3*a3^5*a2^2*a1^5 + 96*a6^2*a5^4*a3^5*a2^2*a1^5 - 384*a6*a5^5*a3^5*a2^2*a1^5 + 32*a5^6*a3^5*a2^2*a1^5 + 96*a6^5*x34*a3^5*a2^2*a1^5 + 432*a6^4*a5*x34*a3^5*a2^2*a1^5 - 192*a6^3*a5^2*x34*a3^5*a2^2*a1^5 - 192*a6^2*a5^3*x34*a3^5*a2^2*a1^5 + 432*a6*a5^4*x34*a3^5*a2^2*a1^5 + 96*a5^5*x34*a3^5*a2^2*a1^5 + 480*a6^4*x34^2*a3^5*a2^2*a1^5 + 1488*a6^3*a5*x34^2*a3^5*a2^2*a1^5 - 4320*a6^2*a5^2*x34^2*a3^5*a2^2*a1^5 + 1488*a6*a5^3*x34^2*a3^5*a2^2*a1^5 + 480*a5^4*x34^2*a3^5*a2^2*a1^5 - 1520*a6^3*x34^3*a3^5*a2^2*a1^5 + 768*a6^2*a5*x34^3*a3^5*a2^2*a1^5 + 768*a6*a5^2*x34^3*a3^5*a2^2*a1^5 - 1520*a5^3*x34^3*a3^5*a2^2*a1^5 + 600*a6^2*x34^4*a3^5*a2^2*a1^5 - 576*a6*a5*x34^4*a3^5*a2^2*a1^5 + 600*a5^2*x34^4*a3^5*a2^2*a1^5 + 24*a6*x34^5*a3^5*a2^2*a1^5 + 24*a5*x34^5*a3^5*a2^2*a1^5 + 8*x34^6*a3^5*a2^2*a1^5 + 32*a6^5*a3^6*a2^2*a1^5 + 144*a6^4*a5*a3^6*a2^2*a1^5 - 64*a6^3*a5^2*a3^6*a2^2*a1^5 - 64*a6^2*a5^3*a3^6*a2^2*a1^5 + 144*a6*a5^4*a3^6*a2^2*a1^5 + 32*a5^5*a3^6*a2^2*a1^5 + 112*a6^4*x34*a3^6*a2^2*a1^5 + 784*a6^3*a5*x34*a3^6*a2^2*a1^5 - 3024*a6^2*a5^2*x34*a3^6*a2^2*a1^5 + 784*a6*a5^3*x34*a3^6*a2^2*a1^5 + 112*a5^4*x34*a3^6*a2^2*a1^5 - 1888*a6^3*x34^2*a3^6*a2^2*a1^5 + 1824*a6^2*a5*x34^2*a3^6*a2^2*a1^5 + 1824*a6*a5^2*x34^2*a3^6*a2^2*a1^5 - 1888*a5^3*x34^2*a3^6*a2^2*a1^5 + 1512*a6^2*x34^3*a3^6*a2^2*a1^5 - 2016*a6*a5*x34^3*a3^6*a2^2*a1^5 + 1512*a5^2*x34^3*a3^6*a2^2*a1^5 - 104*a6*x34^4*a3^6*a2^2*a1^5 - 104*a5*x34^4*a3^6*a2^2*a1^5 + 56*x34^5*a3^6*a2^2*a1^5 + 32*a6^4*a3^7*a2^2*a1^5 + 224*a6^3*a5*a3^7*a2^2*a1^5 - 864*a6^2*a5^2*a3^7*a2^2*a1^5 + 224*a6*a5^3*a3^7*a2^2*a1^5 + 32*a5^4*a3^7*a2^2*a1^5 - 1184*a6^3*x34*a3^7*a2^2*a1^5 + 1344*a6^2*a5*x34*a3^7*a2^2*a1^5 + 1344*a6*a5^2*x34*a3^7*a2^2*a1^5 - 1184*a5^3*x34*a3^7*a2^2*a1^5 + 1776*a6^2*x34^2*a3^7*a2^2*a1^5 - 2592*a6*a5*x34^2*a3^7*a2^2*a1^5 + 1776*a5^2*x34^2*a3^7*a2^2*a1^5 - 336*a6*x34^3*a3^7*a2^2*a1^5 - 336*a5*x34^3*a3^7*a2^2*a1^5 + 160*x34^4*a3^7*a2^2*a1^5 - 296*a6^3*a3^8*a2^2*a1^5 + 336*a6^2*a5*a3^8*a2^2*a1^5 + 336*a6*a5^2*a3^8*a2^2*a1^5 - 296*a5^3*a3^8*a2^2*a1^5 + 1008*a6^2*x34*a3^8*a2^2*a1^5 - 1512*a6*a5*x34*a3^8*a2^2*a1^5 + 1008*a5^2*x34*a3^8*a2^2*a1^5 - 384*a6*x34^2*a3^8*a2^2*a1^5 - 384*a5*x34^2*a3^8*a2^2*a1^5 + 240*x34^3*a3^8*a2^2*a1^5 + 224*a6^2*a3^9*a2^2*a1^5 - 336*a6*a5*a3^9*a2^2*a1^5 + 224*a5^2*a3^9*a2^2*a1^5 - 200*a6*x34*a3^9*a2^2*a1^5 - 200*a5*x34*a3^9*a2^2*a1^5 + 200*x34^2*a3^9*a2^2*a1^5 - 40*a6*a3^10*a2^2*a1^5 - 40*a5*a3^10*a2^2*a1^5 + 88*x34*a3^10*a2^2*a1^5 + 16*a3^11*a2^2*a1^5 - 8*a6^6*a5^4*a2^3*a1^5 - 8*a6^4*a5^6*a2^3*a1^5 - 16*a6^6*a5^3*x34*a2^3*a1^5 + 48*a6^5*a5^4*x34*a2^3*a1^5 + 48*a6^4*a5^5*x34*a2^3*a1^5 - 16*a6^3*a5^6*x34*a2^3*a1^5 - 8*a6^6*a5^2*x34^2*a2^3*a1^5 - 80*a6^5*a5^3*x34^2*a2^3*a1^5 - 120*a6^4*a5^4*x34^2*a2^3*a1^5 - 80*a6^3*a5^5*x34^2*a2^3*a1^5 - 8*a6^2*a5^6*x34^2*a2^3*a1^5 - 16*a6^6*a5*x34^3*a2^3*a1^5 - 80*a6^5*a5^2*x34^3*a2^3*a1^5 + 240*a6^4*a5^3*x34^3*a2^3*a1^5 + 240*a6^3*a5^4*x34^3*a2^3*a1^5 - 80*a6^2*a5^5*x34^3*a2^3*a1^5 - 16*a6*a5^6*x34^3*a2^3*a1^5 - 8*a6^6*x34^4*a2^3*a1^5 + 48*a6^5*a5*x34^4*a2^3*a1^5 - 120*a6^4*a5^2*x34^4*a2^3*a1^5 + 240*a6^3*a5^3*x34^4*a2^3*a1^5 - 120*a6^2*a5^4*x34^4*a2^3*a1^5 + 48*a6*a5^5*x34^4*a2^3*a1^5 - 8*a5^6*x34^4*a2^3*a1^5 + 48*a6^4*a5*x34^5*a2^3*a1^5 - 80*a6^3*a5^2*x34^5*a2^3*a1^5 - 80*a6^2*a5^3*x34^5*a2^3*a1^5 + 48*a6*a5^4*x34^5*a2^3*a1^5 - 8*a6^4*x34^6*a2^3*a1^5 - 16*a6^3*a5*x34^6*a2^3*a1^5 - 8*a6^2*a5^2*x34^6*a2^3*a1^5 - 16*a6*a5^3*x34^6*a2^3*a1^5 - 8*a5^4*x34^6*a2^3*a1^5 - 32*a6^6*a5^3*a3*a2^3*a1^5 + 96*a6^5*a5^4*a3*a2^3*a1^5 + 96*a6^4*a5^5*a3*a2^3*a1^5 - 32*a6^3*a5^6*a3*a2^3*a1^5 + 32*a6^6*a5^2*x34*a3*a2^3*a1^5 - 192*a6^5*a5^3*x34*a3*a2^3*a1^5 - 144*a6^4*a5^4*x34*a3*a2^3*a1^5 - 192*a6^3*a5^5*x34*a3*a2^3*a1^5 + 32*a6^2*a5^6*x34*a3*a2^3*a1^5 - 144*a6^5*a5^2*x34^2*a3*a2^3*a1^5 + 688*a6^4*a5^3*x34^2*a3*a2^3*a1^5 + 688*a6^3*a5^4*x34^2*a3*a2^3*a1^5 - 144*a6^2*a5^5*x34^2*a3*a2^3*a1^5 - 48*a6^6*x34^3*a3*a2^3*a1^5 + 160*a6^5*a5*x34^3*a3*a2^3*a1^5 - 512*a6^4*a5^2*x34^3*a3*a2^3*a1^5 + 288*a6^3*a5^3*x34^3*a3*a2^3*a1^5 - 512*a6^2*a5^4*x34^3*a3*a2^3*a1^5 + 160*a6*a5^5*x34^3*a3*a2^3*a1^5 - 48*a5^6*x34^3*a3*a2^3*a1^5 + 48*a6^5*x34^4*a3*a2^3*a1^5 + 336*a6^4*a5*x34^4*a3*a2^3*a1^5 - 432*a6^3*a5^2*x34^4*a3*a2^3*a1^5 - 432*a6^2*a5^3*x34^4*a3*a2^3*a1^5 + 336*a6*a5^4*x34^4*a3*a2^3*a1^5 + 48*a5^5*x34^4*a3*a2^3*a1^5 - 128*a6^3*a5*x34^5*a3*a2^3*a1^5 + 48*a6^2*a5^2*x34^5*a3*a2^3*a1^5 - 128*a6*a5^3*x34^5*a3*a2^3*a1^5 - 16*a6^3*x34^6*a3*a2^3*a1^5 + 48*a6^2*a5*x34^6*a3*a2^3*a1^5 + 48*a6*a5^2*x34^6*a3*a2^3*a1^5 - 16*a5^3*x34^6*a3*a2^3*a1^5 + 32*a6^6*a5^2*a3^2*a2^3*a1^5 - 192*a6^5*a5^3*a3^2*a2^3*a1^5 - 144*a6^4*a5^4*a3^2*a2^3*a1^5 - 192*a6^3*a5^5*a3^2*a2^3*a1^5 + 32*a6^2*a5^6*a3^2*a2^3*a1^5 + 96*a6^6*a5*x34*a3^2*a2^3*a1^5 + 48*a6^5*a5^2*x34*a3^2*a2^3*a1^5 + 624*a6^4*a5^3*x34*a3^2*a2^3*a1^5 + 624*a6^3*a5^4*x34*a3^2*a2^3*a1^5 + 48*a6^2*a5^5*x34*a3^2*a2^3*a1^5 + 96*a6*a5^6*x34*a3^2*a2^3*a1^5 - 104*a6^6*x34^2*a3^2*a2^3*a1^5 + 288*a6^5*a5*x34^2*a3^2*a2^3*a1^5 - 1176*a6^4*a5^2*x34^2*a3^2*a2^3*a1^5 - 96*a6^3*a5^3*x34^2*a3^2*a2^3*a1^5 - 1176*a6^2*a5^4*x34^2*a3^2*a2^3*a1^5 + 288*a6*a5^5*x34^2*a3^2*a2^3*a1^5 - 104*a5^6*x34^2*a3^2*a2^3*a1^5 + 112*a6^5*x34^3*a3^2*a2^3*a1^5 + 832*a6^4*a5*x34^3*a3^2*a2^3*a1^5 - 448*a6^3*a5^2*x34^3*a3^2*a2^3*a1^5 - 448*a6^2*a5^3*x34^3*a3^2*a2^3*a1^5 + 832*a6*a5^4*x34^3*a3^2*a2^3*a1^5 + 112*a5^5*x34^3*a3^2*a2^3*a1^5 - 432*a6^3*a5*x34^4*a3^2*a2^3*a1^5 - 432*a6*a5^3*x34^4*a3^2*a2^3*a1^5 - 176*a6^3*x34^5*a3^2*a2^3*a1^5 + 384*a6^2*a5*x34^5*a3^2*a2^3*a1^5 + 384*a6*a5^2*x34^5*a3^2*a2^3*a1^5 - 176*a5^3*x34^5*a3^2*a2^3*a1^5 - 8*a6^2*x34^6*a3^2*a2^3*a1^5 + 48*a6*a5*x34^6*a3^2*a2^3*a1^5 - 8*a5^2*x34^6*a3^2*a2^3*a1^5 + 64*a6^6*a5*a3^3*a2^3*a1^5 + 32*a6^5*a5^2*a3^3*a2^3*a1^5 + 416*a6^4*a5^3*a3^3*a2^3*a1^5 + 416*a6^3*a5^4*a3^3*a2^3*a1^5 + 32*a6^2*a5^5*a3^3*a2^3*a1^5 + 64*a6*a5^6*a3^3*a2^3*a1^5 - 112*a6^6*x34*a3^3*a2^3*a1^5 + 256*a6^5*a5*x34*a3^3*a2^3*a1^5 - 1328*a6^4*a5^2*x34*a3^3*a2^3*a1^5 - 768*a6^3*a5^3*x34*a3^3*a2^3*a1^5 - 1328*a6^2*a5^4*x34*a3^3*a2^3*a1^5 + 256*a6*a5^5*x34*a3^3*a2^3*a1^5 - 112*a5^6*x34*a3^3*a2^3*a1^5 - 32*a6^5*x34^2*a3^3*a2^3*a1^5 + 928*a6^4*a5*x34^2*a3^3*a2^3*a1^5 + 928*a6^3*a5^2*x34^2*a3^3*a2^3*a1^5 + 928*a6^2*a5^3*x34^2*a3^3*a2^3*a1^5 + 928*a6*a5^4*x34^2*a3^3*a2^3*a1^5 - 32*a5^5*x34^2*a3^3*a2^3*a1^5 + 80*a6^4*x34^3*a3^3*a2^3*a1^5 - 1440*a6^3*a5*x34^3*a3^3*a2^3*a1^5 - 160*a6^2*a5^2*x34^3*a3^3*a2^3*a1^5 - 1440*a6*a5^3*x34^3*a3^3*a2^3*a1^5 + 80*a5^4*x34^3*a3^3*a2^3*a1^5 - 400*a6^3*x34^4*a3^3*a2^3*a1^5 + 1168*a6^2*a5*x34^4*a3^3*a2^3*a1^5 + 1168*a6*a5^2*x34^4*a3^3*a2^3*a1^5 - 400*a5^3*x34^4*a3^3*a2^3*a1^5 - 128*a6^2*x34^5*a3^3*a2^3*a1^5 + 256*a6*a5*x34^5*a3^3*a2^3*a1^5 - 128*a5^2*x34^5*a3^3*a2^3*a1^5 - 16*a6*x34^6*a3^3*a2^3*a1^5 - 16*a5*x34^6*a3^3*a2^3*a1^5 - 56*a6^6*a3^4*a2^3*a1^5 + 128*a6^5*a5*a3^4*a2^3*a1^5 - 664*a6^4*a5^2*a3^4*a2^3*a1^5 - 384*a6^3*a5^3*a3^4*a2^3*a1^5 - 664*a6^2*a5^4*a3^4*a2^3*a1^5 + 128*a6*a5^5*a3^4*a2^3*a1^5 - 56*a5^6*a3^4*a2^3*a1^5 - 160*a6^5*x34*a3^4*a2^3*a1^5 + 560*a6^4*a5*x34*a3^4*a2^3*a1^5 + 1840*a6^3*a5^2*x34*a3^4*a2^3*a1^5 + 1840*a6^2*a5^3*x34*a3^4*a2^3*a1^5 + 560*a6*a5^4*x34*a3^4*a2^3*a1^5 - 160*a5^5*x34*a3^4*a2^3*a1^5 + 240*a6^4*x34^2*a3^4*a2^3*a1^5 - 2800*a6^3*a5*x34^2*a3^4*a2^3*a1^5 - 240*a6^2*a5^2*x34^2*a3^4*a2^3*a1^5 - 2800*a6*a5^3*x34^2*a3^4*a2^3*a1^5 + 240*a5^4*x34^2*a3^4*a2^3*a1^5 + 80*a6^3*x34^3*a3^4*a2^3*a1^5 + 1760*a6^2*a5*x34^3*a3^4*a2^3*a1^5 + 1760*a6*a5^2*x34^3*a3^4*a2^3*a1^5 + 80*a5^3*x34^3*a3^4*a2^3*a1^5 - 640*a6^2*x34^4*a3^4*a2^3*a1^5 + 656*a6*a5*x34^4*a3^4*a2^3*a1^5 - 640*a5^2*x34^4*a3^4*a2^3*a1^5 - 48*a6*x34^5*a3^4*a2^3*a1^5 - 48*a5*x34^5*a3^4*a2^3*a1^5 - 8*x34^6*a3^4*a2^3*a1^5 - 64*a6^5*a3^5*a2^3*a1^5 + 224*a6^4*a5*a3^5*a2^3*a1^5 + 736*a6^3*a5^2*a3^5*a2^3*a1^5 + 736*a6^2*a5^3*a3^5*a2^3*a1^5 + 224*a6*a5^4*a3^5*a2^3*a1^5 - 64*a5^5*a3^5*a2^3*a1^5 + 240*a6^4*x34*a3^5*a2^3*a1^5 - 2496*a6^3*a5*x34*a3^5*a2^3*a1^5 - 192*a6^2*a5^2*x34*a3^5*a2^3*a1^5 - 2496*a6*a5^3*x34*a3^5*a2^3*a1^5 + 240*a5^4*x34*a3^5*a2^3*a1^5 + 1040*a6^3*x34^2*a3^5*a2^3*a1^5 + 1488*a6^2*a5*x34^2*a3^5*a2^3*a1^5 + 1488*a6*a5^2*x34^2*a3^5*a2^3*a1^5 + 1040*a5^3*x34^2*a3^5*a2^3*a1^5 - 1520*a6^2*x34^3*a3^5*a2^3*a1^5 + 992*a6*a5*x34^3*a3^5*a2^3*a1^5 - 1520*a5^2*x34^3*a3^5*a2^3*a1^5 + 48*a6*x34^4*a3^5*a2^3*a1^5 + 48*a5*x34^4*a3^5*a2^3*a1^5 - 48*x34^5*a3^5*a2^3*a1^5 + 80*a6^4*a3^6*a2^3*a1^5 - 832*a6^3*a5*a3^6*a2^3*a1^5 - 64*a6^2*a5^2*a3^6*a2^3*a1^5 - 832*a6*a5^3*a3^6*a2^3*a1^5 + 80*a5^4*a3^6*a2^3*a1^5 + 1008*a6^3*x34*a3^6*a2^3*a1^5 + 784*a6^2*a5*x34*a3^6*a2^3*a1^5 + 784*a6*a5^2*x34*a3^6*a2^3*a1^5 + 1008*a5^3*x34*a3^6*a2^3*a1^5 - 1888*a6^2*x34^2*a3^6*a2^3*a1^5 + 928*a6*a5*x34^2*a3^6*a2^3*a1^5 - 1888*a5^2*x34^2*a3^6*a2^3*a1^5 + 336*a6*x34^3*a3^6*a2^3*a1^5 + 336*a5*x34^3*a3^6*a2^3*a1^5 - 128*x34^4*a3^6*a2^3*a1^5 + 288*a6^3*a3^7*a2^3*a1^5 + 224*a6^2*a5*a3^7*a2^3*a1^5 + 224*a6*a5^2*a3^7*a2^3*a1^5 + 288*a5^3*a3^7*a2^3*a1^5 - 1184*a6^2*x34*a3^7*a2^3*a1^5 + 512*a6*a5*x34*a3^7*a2^3*a1^5 - 1184*a5^2*x34*a3^7*a2^3*a1^5 + 480*a6*x34^2*a3^7*a2^3*a1^5 + 480*a5*x34^2*a3^7*a2^3*a1^5 - 192*x34^3*a3^7*a2^3*a1^5 - 296*a6^2*a3^8*a2^3*a1^5 + 128*a6*a5*a3^8*a2^3*a1^5 - 296*a5^2*a3^8*a2^3*a1^5 + 288*a6*x34*a3^8*a2^3*a1^5 + 288*a5*x34*a3^8*a2^3*a1^5 - 168*x34^2*a3^8*a2^3*a1^5 + 64*a6*a3^9*a2^3*a1^5 + 64*a5*a3^9*a2^3*a1^5 - 80*x34*a3^9*a2^3*a1^5 - 16*a3^10*a2^3*a1^5 - 8*a6^6*a5^3*a2^4*a1^5 - 8*a6^3*a5^6*a2^4*a1^5 + 16*a6^6*a5^2*x34*a2^4*a1^5 + 48*a6^5*a5^3*x34*a2^4*a1^5 - 72*a6^4*a5^4*x34*a2^4*a1^5 + 48*a6^3*a5^5*x34*a2^4*a1^5 + 16*a6^2*a5^6*x34*a2^4*a1^5 + 16*a6^6*a5*x34^2*a2^4*a1^5 + 120*a6^5*a5^2*x34^2*a2^4*a1^5 - 120*a6^4*a5^3*x34^2*a2^4*a1^5 - 120*a6^3*a5^4*x34^2*a2^4*a1^5 + 120*a6^2*a5^5*x34^2*a2^4*a1^5 + 16*a6*a5^6*x34^2*a2^4*a1^5 - 8*a6^6*x34^3*a2^4*a1^5 + 48*a6^5*a5*x34^3*a2^4*a1^5 - 120*a6^4*a5^2*x34^3*a2^4*a1^5 + 240*a6^3*a5^3*x34^3*a2^4*a1^5 - 120*a6^2*a5^4*x34^3*a2^4*a1^5 + 48*a6*a5^5*x34^3*a2^4*a1^5 - 8*a5^6*x34^3*a2^4*a1^5 - 72*a6^4*a5*x34^4*a2^4*a1^5 - 120*a6^3*a5^2*x34^4*a2^4*a1^5 - 120*a6^2*a5^3*x34^4*a2^4*a1^5 - 72*a6*a5^4*x34^4*a2^4*a1^5 + 48*a6^3*a5*x34^5*a2^4*a1^5 + 120*a6^2*a5^2*x34^5*a2^4*a1^5 + 48*a6*a5^3*x34^5*a2^4*a1^5 - 8*a6^3*x34^6*a2^4*a1^5 + 16*a6^2*a5*x34^6*a2^4*a1^5 + 16*a6*a5^2*x34^6*a2^4*a1^5 - 8*a5^3*x34^6*a2^4*a1^5 + 32*a6^6*a5^2*a3*a2^4*a1^5 + 96*a6^5*a5^3*a3*a2^4*a1^5 - 144*a6^4*a5^4*a3*a2^4*a1^5 + 96*a6^3*a5^5*a3*a2^4*a1^5 + 32*a6^2*a5^6*a3*a2^4*a1^5 - 40*a6^6*a5*x34*a3*a2^4*a1^5 + 24*a6^5*a5^2*x34*a3*a2^4*a1^5 - 144*a6^4*a5^3*x34*a3*a2^4*a1^5 - 144*a6^3*a5^4*x34*a3*a2^4*a1^5 + 24*a6^2*a5^5*x34*a3*a2^4*a1^5 - 40*a6*a5^6*x34*a3*a2^4*a1^5 - 8*a6^6*x34^2*a3*a2^4*a1^5 - 72*a6^5*a5*x34^2*a3*a2^4*a1^5 - 72*a6^4*a5^2*x34^2*a3*a2^4*a1^5 + 688*a6^3*a5^3*x34^2*a3*a2^4*a1^5 - 72*a6^2*a5^4*x34^2*a3*a2^4*a1^5 - 72*a6*a5^5*x34^2*a3*a2^4*a1^5 - 8*a5^6*x34^2*a3*a2^4*a1^5 + 48*a6^5*x34^3*a3*a2^4*a1^5 - 192*a6^4*a5*x34^3*a3*a2^4*a1^5 - 512*a6^3*a5^2*x34^3*a3*a2^4*a1^5 - 512*a6^2*a5^3*x34^3*a3*a2^4*a1^5 - 192*a6*a5^4*x34^3*a3*a2^4*a1^5 + 48*a5^5*x34^3*a3*a2^4*a1^5 - 72*a6^4*x34^4*a3*a2^4*a1^5 + 336*a6^3*a5*x34^4*a3*a2^4*a1^5 + 888*a6^2*a5^2*x34^4*a3*a2^4*a1^5 + 336*a6*a5^3*x34^4*a3*a2^4*a1^5 - 72*a5^4*x34^4*a3*a2^4*a1^5 - 120*a6^2*a5*x34^5*a3*a2^4*a1^5 - 120*a6*a5^2*x34^5*a3*a2^4*a1^5 + 16*a6^2*x34^6*a3*a2^4*a1^5 - 72*a6*a5*x34^6*a3*a2^4*a1^5 + 16*a5^2*x34^6*a3*a2^4*a1^5 - 40*a6^6*a5*a3^2*a2^4*a1^5 + 24*a6^5*a5^2*a3^2*a2^4*a1^5 - 144*a6^4*a5^3*a3^2*a2^4*a1^5 - 144*a6^3*a5^4*a3^2*a2^4*a1^5 + 24*a6^2*a5^5*a3^2*a2^4*a1^5 - 40*a6*a5^6*a3^2*a2^4*a1^5 + 24*a6^6*x34*a3^2*a2^4*a1^5 - 504*a6^5*a5*x34*a3^2*a2^4*a1^5 + 504*a6^4*a5^2*x34*a3^2*a2^4*a1^5 + 624*a6^3*a5^3*x34*a3^2*a2^4*a1^5 + 504*a6^2*a5^4*x34*a3^2*a2^4*a1^5 - 504*a6*a5^5*x34*a3^2*a2^4*a1^5 + 24*a5^6*x34*a3^2*a2^4*a1^5 + 264*a6^5*x34^2*a3^2*a2^4*a1^5 + 144*a6^4*a5*x34^2*a3^2*a2^4*a1^5 - 1176*a6^3*a5^2*x34^2*a3^2*a2^4*a1^5 - 1176*a6^2*a5^3*x34^2*a3^2*a2^4*a1^5 + 144*a6*a5^4*x34^2*a3^2*a2^4*a1^5 + 264*a5^5*x34^2*a3^2*a2^4*a1^5 - 408*a6^4*x34^3*a3^2*a2^4*a1^5 + 832*a6^3*a5*x34^3*a3^2*a2^4*a1^5 + 1992*a6^2*a5^2*x34^3*a3^2*a2^4*a1^5 + 832*a6*a5^3*x34^3*a3^2*a2^4*a1^5 - 408*a5^4*x34^3*a3^2*a2^4*a1^5 - 552*a6^2*a5*x34^4*a3^2*a2^4*a1^5 - 552*a6*a5^2*x34^4*a3^2*a2^4*a1^5 + 216*a6^2*x34^5*a3^2*a2^4*a1^5 - 648*a6*a5*x34^5*a3^2*a2^4*a1^5 + 216*a5^2*x34^5*a3^2*a2^4*a1^5 + 16*a6*x34^6*a3^2*a2^4*a1^5 + 16*a5*x34^6*a3^2*a2^4*a1^5 + 16*a6^6*a3^3*a2^4*a1^5 - 336*a6^5*a5*a3^3*a2^4*a1^5 + 336*a6^4*a5^2*a3^3*a2^4*a1^5 + 416*a6^3*a5^3*a3^3*a2^4*a1^5 + 336*a6^2*a5^4*a3^3*a2^4*a1^5 - 336*a6*a5^5*a3^3*a2^4*a1^5 + 16*a5^6*a3^3*a2^4*a1^5 + 432*a6^5*x34*a3^3*a2^4*a1^5 + 672*a6^4*a5*x34*a3^3*a2^4*a1^5 - 1328*a6^3*a5^2*x34*a3^3*a2^4*a1^5 - 1328*a6^2*a5^3*x34*a3^3*a2^4*a1^5 + 672*a6*a5^4*x34*a3^3*a2^4*a1^5 + 432*a5^5*x34*a3^3*a2^4*a1^5 - 912*a6^4*x34^2*a3^3*a2^4*a1^5 + 928*a6^3*a5*x34^2*a3^3*a2^4*a1^5 + 1488*a6^2*a5^2*x34^2*a3^3*a2^4*a1^5 + 928*a6*a5^3*x34^2*a3^3*a2^4*a1^5 - 912*a5^4*x34^2*a3^3*a2^4*a1^5 + 80*a6^3*x34^3*a3^3*a2^4*a1^5 - 720*a6^2*a5*x34^3*a3^3*a2^4*a1^5 - 720*a6*a5^2*x34^3*a3^3*a2^4*a1^5 + 80*a5^3*x34^3*a3^3*a2^4*a1^5 + 720*a6^2*x34^4*a3^3*a2^4*a1^5 - 2064*a6*a5*x34^4*a3^3*a2^4*a1^5 + 720*a5^2*x34^4*a3^3*a2^4*a1^5 + 144*a6*x34^5*a3^3*a2^4*a1^5 + 144*a5*x34^5*a3^3*a2^4*a1^5 - 8*x34^6*a3^3*a2^4*a1^5 + 216*a6^5*a3^4*a2^4*a1^5 + 336*a6^4*a5*a3^4*a2^4*a1^5 - 664*a6^3*a5^2*a3^4*a2^4*a1^5 - 664*a6^2*a5^3*a3^4*a2^4*a1^5 + 336*a6*a5^4*a3^4*a2^4*a1^5 + 216*a5^5*a3^4*a2^4*a1^5 - 960*a6^4*x34*a3^4*a2^4*a1^5 + 560*a6^3*a5*x34*a3^4*a2^4*a1^5 + 240*a6^2*a5^2*x34*a3^4*a2^4*a1^5 + 560*a6*a5^3*x34*a3^4*a2^4*a1^5 - 960*a5^4*x34*a3^4*a2^4*a1^5 + 240*a6^3*x34^2*a3^4*a2^4*a1^5 + 240*a5^3*x34^2*a3^4*a2^4*a1^5 + 920*a6^2*x34^3*a3^4*a2^4*a1^5 - 3120*a6*a5*x34^3*a3^4*a2^4*a1^5 + 920*a5^2*x34^3*a3^4*a2^4*a1^5 + 408*a6*x34^4*a3^4*a2^4*a1^5 + 408*a5*x34^4*a3^4*a2^4*a1^5 - 48*x34^5*a3^4*a2^4*a1^5 - 384*a6^4*a3^5*a2^4*a1^5 + 224*a6^3*a5*a3^5*a2^4*a1^5 + 96*a6^2*a5^2*a3^5*a2^4*a1^5 + 224*a6*a5^3*a3^5*a2^4*a1^5 - 384*a5^4*a3^5*a2^4*a1^5 + 240*a6^3*x34*a3^5*a2^4*a1^5 + 432*a6^2*a5*x34*a3^5*a2^4*a1^5 + 432*a6*a5^2*x34*a3^5*a2^4*a1^5 + 240*a5^3*x34*a3^5*a2^4*a1^5 + 480*a6^2*x34^2*a3^5*a2^4*a1^5 - 2592*a6*a5*x34^2*a3^5*a2^4*a1^5 + 480*a5^2*x34^2*a3^5*a2^4*a1^5 + 560*a6*x34^3*a3^5*a2^4*a1^5 + 560*a5*x34^3*a3^5*a2^4*a1^5 - 120*x34^4*a3^5*a2^4*a1^5 + 80*a6^3*a3^6*a2^4*a1^5 + 144*a6^2*a5*a3^6*a2^4*a1^5 + 144*a6*a5^2*a3^6*a2^4*a1^5 + 80*a5^3*a3^6*a2^4*a1^5 + 112*a6^2*x34*a3^6*a2^4*a1^5 - 1344*a6*a5*x34*a3^6*a2^4*a1^5 + 112*a5^2*x34*a3^6*a2^4*a1^5 + 448*a6*x34^2*a3^6*a2^4*a1^5 + 448*a5*x34^2*a3^6*a2^4*a1^5 - 168*x34^3*a3^6*a2^4*a1^5 + 32*a6^2*a3^7*a2^4*a1^5 - 384*a6*a5*a3^7*a2^4*a1^5 + 32*a5^2*a3^7*a2^4*a1^5 + 224*a6*x34*a3^7*a2^4*a1^5 + 224*a5*x34*a3^7*a2^4*a1^5 - 144*x34^2*a3^7*a2^4*a1^5 + 56*a6*a3^8*a2^4*a1^5 + 56*a5*a3^8*a2^4*a1^5 - 72*x34*a3^8*a2^4*a1^5 - 16*a3^9*a2^4*a1^5 + 8*a6^6*a5^2*a2^5*a1^5 + 8*a6^2*a5^6*a2^5*a1^5 - 8*a6^6*a5*x34*a2^5*a1^5 - 72*a6^5*a5^2*x34*a2^5*a1^5 + 48*a6^4*a5^3*x34*a2^5*a1^5 + 48*a6^3*a5^4*x34*a2^5*a1^5 - 72*a6^2*a5^5*x34*a2^5*a1^5 - 8*a6*a5^6*x34*a2^5*a1^5 + 8*a6^6*x34^2*a2^5*a1^5 - 72*a6^5*a5*x34^2*a2^5*a1^5 + 120*a6^4*a5^2*x34^2*a2^5*a1^5 - 80*a6^3*a5^3*x34^2*a2^5*a1^5 + 120*a6^2*a5^4*x34^2*a2^5*a1^5 - 72*a6*a5^5*x34^2*a2^5*a1^5 + 8*a5^6*x34^2*a2^5*a1^5 + 48*a6^4*a5*x34^3*a2^5*a1^5 - 80*a6^3*a5^2*x34^3*a2^5*a1^5 - 80*a6^2*a5^3*x34^3*a2^5*a1^5 + 48*a6*a5^4*x34^3*a2^5*a1^5 + 48*a6^3*a5*x34^4*a2^5*a1^5 + 120*a6^2*a5^2*x34^4*a2^5*a1^5 + 48*a6*a5^3*x34^4*a2^5*a1^5 - 72*a6^2*a5*x34^5*a2^5*a1^5 - 72*a6*a5^2*x34^5*a2^5*a1^5 + 8*a6^2*x34^6*a2^5*a1^5 - 8*a6*a5*x34^6*a2^5*a1^5 + 8*a5^2*x34^6*a2^5*a1^5 - 16*a6^6*a5*a3*a2^5*a1^5 - 144*a6^5*a5^2*a3*a2^5*a1^5 + 96*a6^4*a5^3*a3*a2^5*a1^5 + 96*a6^3*a5^4*a3*a2^5*a1^5 - 144*a6^2*a5^5*a3*a2^5*a1^5 - 16*a6*a5^6*a3*a2^5*a1^5 + 8*a6^6*x34*a3*a2^5*a1^5 + 288*a6^5*a5*x34*a3*a2^5*a1^5 + 24*a6^4*a5^2*x34*a3*a2^5*a1^5 - 192*a6^3*a5^3*x34*a3*a2^5*a1^5 + 24*a6^2*a5^4*x34*a3*a2^5*a1^5 + 288*a6*a5^5*x34*a3*a2^5*a1^5 + 8*a5^6*x34*a3*a2^5*a1^5 - 72*a6^5*x34^2*a3*a2^5*a1^5 - 72*a6^4*a5*x34^2*a3*a2^5*a1^5 - 144*a6^3*a5^2*x34^2*a3*a2^5*a1^5 - 144*a6^2*a5^3*x34^2*a3*a2^5*a1^5 - 72*a6*a5^4*x34^2*a3*a2^5*a1^5 - 72*a5^5*x34^2*a3*a2^5*a1^5 + 48*a6^4*x34^3*a3*a2^5*a1^5 + 160*a6^3*a5*x34^3*a3*a2^5*a1^5 + 576*a6^2*a5^2*x34^3*a3*a2^5*a1^5 + 160*a6*a5^3*x34^3*a3*a2^5*a1^5 + 48*a5^4*x34^3*a3*a2^5*a1^5 + 48*a6^3*x34^4*a3*a2^5*a1^5 - 576*a6^2*a5*x34^4*a3*a2^5*a1^5 - 576*a6*a5^2*x34^4*a3*a2^5*a1^5 + 48*a5^3*x34^4*a3*a2^5*a1^5 - 24*a6^2*x34^5*a3*a2^5*a1^5 + 384*a6*a5*x34^5*a3*a2^5*a1^5 - 24*a5^2*x34^5*a3*a2^5*a1^5 - 8*a6*x34^6*a3*a2^5*a1^5 - 8*a5*x34^6*a3*a2^5*a1^5 + 8*a6^6*a3^2*a2^5*a1^5 + 288*a6^5*a5*a3^2*a2^5*a1^5 + 24*a6^4*a5^2*a3^2*a2^5*a1^5 - 192*a6^3*a5^3*a3^2*a2^5*a1^5 + 24*a6^2*a5^4*a3^2*a2^5*a1^5 + 288*a6*a5^5*a3^2*a2^5*a1^5 + 8*a5^6*a3^2*a2^5*a1^5 - 216*a6^5*x34*a3^2*a2^5*a1^5 - 504*a6^4*a5*x34*a3^2*a2^5*a1^5 + 48*a6^3*a5^2*x34*a3^2*a2^5*a1^5 + 48*a6^2*a5^3*x34*a3^2*a2^5*a1^5 - 504*a6*a5^4*x34*a3^2*a2^5*a1^5 - 216*a5^5*x34*a3^2*a2^5*a1^5 + 264*a6^4*x34^2*a3^2*a2^5*a1^5 + 288*a6^3*a5*x34^2*a3^2*a2^5*a1^5 + 1008*a6^2*a5^2*x34^2*a3^2*a2^5*a1^5 + 288*a6*a5^3*x34^2*a3^2*a2^5*a1^5 + 264*a5^4*x34^2*a3^2*a2^5*a1^5 + 112*a6^3*x34^3*a3^2*a2^5*a1^5 - 1488*a6^2*a5*x34^3*a3^2*a2^5*a1^5 - 1488*a6*a5^2*x34^3*a3^2*a2^5*a1^5 + 112*a5^3*x34^3*a3^2*a2^5*a1^5 - 120*a6^2*x34^4*a3^2*a2^5*a1^5 + 1824*a6*a5*x34^4*a3^2*a2^5*a1^5 - 120*a5^2*x34^4*a3^2*a2^5*a1^5 - 120*a6*x34^5*a3^2*a2^5*a1^5 - 120*a5*x34^5*a3^2*a2^5*a1^5 + 8*x34^6*a3^2*a2^5*a1^5 - 144*a6^5*a3^3*a2^5*a1^5 - 336*a6^4*a5*a3^3*a2^5*a1^5 + 32*a6^3*a5^2*a3^3*a2^5*a1^5 + 32*a6^2*a5^3*a3^3*a2^5*a1^5 - 336*a6*a5^4*a3^3*a2^5*a1^5 - 144*a5^5*a3^3*a2^5*a1^5 + 432*a6^4*x34*a3^3*a2^5*a1^5 + 256*a6^3*a5*x34*a3^3*a2^5*a1^5 + 864*a6^2*a5^2*x34*a3^3*a2^5*a1^5 + 256*a6*a5^3*x34*a3^3*a2^5*a1^5 + 432*a5^4*x34*a3^3*a2^5*a1^5 - 32*a6^3*x34^2*a3^3*a2^5*a1^5 - 1632*a6^2*a5*x34^2*a3^3*a2^5*a1^5 - 1632*a6*a5^2*x34^2*a3^3*a2^5*a1^5 - 32*a5^3*x34^2*a3^3*a2^5*a1^5 - 160*a6^2*x34^3*a3^3*a2^5*a1^5 + 3264*a6*a5*x34^3*a3^3*a2^5*a1^5 - 160*a5^2*x34^3*a3^3*a2^5*a1^5 - 432*a6*x34^4*a3^3*a2^5*a1^5 - 432*a5*x34^4*a3^3*a2^5*a1^5 + 48*x34^5*a3^3*a2^5*a1^5 + 216*a6^4*a3^4*a2^5*a1^5 + 128*a6^3*a5*a3^4*a2^5*a1^5 + 432*a6^2*a5^2*a3^4*a2^5*a1^5 + 128*a6*a5^3*a3^4*a2^5*a1^5 + 216*a5^4*a3^4*a2^5*a1^5 - 160*a6^3*x34*a3^4*a2^5*a1^5 - 960*a6^2*a5*x34*a3^4*a2^5*a1^5 - 960*a6*a5^2*x34*a3^4*a2^5*a1^5 - 160*a5^3*x34*a3^4*a2^5*a1^5 + 2592*a6*a5*x34^2*a3^4*a2^5*a1^5 - 640*a6*x34^3*a3^4*a2^5*a1^5 - 640*a5*x34^3*a3^4*a2^5*a1^5 + 120*x34^4*a3^4*a2^5*a1^5 - 64*a6^3*a3^5*a2^5*a1^5 - 384*a6^2*a5*a3^5*a2^5*a1^5 - 384*a6*a5^2*a3^5*a2^5*a1^5 - 64*a5^3*a3^5*a2^5*a1^5 + 96*a6^2*x34*a3^5*a2^5*a1^5 + 1152*a6*a5*x34*a3^5*a2^5*a1^5 + 96*a5^2*x34*a3^5*a2^5*a1^5 - 480*a6*x34^2*a3^5*a2^5*a1^5 - 480*a5*x34^2*a3^5*a2^5*a1^5 + 160*x34^3*a3^5*a2^5*a1^5 + 32*a6^2*a3^6*a2^5*a1^5 + 384*a6*a5*a3^6*a2^5*a1^5 + 32*a5^2*a3^6*a2^5*a1^5 - 224*a6*x34*a3^6*a2^5*a1^5 - 224*a5*x34*a3^6*a2^5*a1^5 + 128*x34^2*a3^6*a2^5*a1^5 - 64*a6*a3^7*a2^5*a1^5 - 64*a5*a3^7*a2^5*a1^5 + 64*x34*a3^7*a2^5*a1^5 + 16*a3^8*a2^5*a1^5 + 8*a6^5*a5^2*a2^6*a1^5 - 8*a6^4*a5^3*a2^6*a1^5 - 8*a6^3*a5^4*a2^6*a1^5 + 8*a6^2*a5^5*a2^6*a1^5 - 8*a6^5*a5*x34*a2^6*a1^5 + 16*a6^4*a5^2*x34*a2^6*a1^5 - 16*a6^3*a5^3*x34*a2^6*a1^5 + 16*a6^2*a5^4*x34*a2^6*a1^5 - 8*a6*a5^5*x34*a2^6*a1^5 + 8*a6^5*x34^2*a2^6*a1^5 + 16*a6^4*a5*x34^2*a2^6*a1^5 - 8*a6^3*a5^2*x34^2*a2^6*a1^5 - 8*a6^2*a5^3*x34^2*a2^6*a1^5 + 16*a6*a5^4*x34^2*a2^6*a1^5 + 8*a5^5*x34^2*a2^6*a1^5 - 8*a6^4*x34^3*a2^6*a1^5 - 16*a6^3*a5*x34^3*a2^6*a1^5 - 8*a6^2*a5^2*x34^3*a2^6*a1^5 - 16*a6*a5^3*x34^3*a2^6*a1^5 - 8*a5^4*x34^3*a2^6*a1^5 - 8*a6^3*x34^4*a2^6*a1^5 + 16*a6^2*a5*x34^4*a2^6*a1^5 + 16*a6*a5^2*x34^4*a2^6*a1^5 - 8*a5^3*x34^4*a2^6*a1^5 + 8*a6^2*x34^5*a2^6*a1^5 - 8*a6*a5*x34^5*a2^6*a1^5 + 8*a5^2*x34^5*a2^6*a1^5 - 16*a6^5*a5*a3*a2^6*a1^5 + 32*a6^4*a5^2*a3*a2^6*a1^5 - 32*a6^3*a5^3*a3*a2^6*a1^5 + 32*a6^2*a5^4*a3*a2^6*a1^5 - 16*a6*a5^5*a3*a2^6*a1^5 + 8*a6^5*x34*a3*a2^6*a1^5 - 40*a6^4*a5*x34*a3*a2^6*a1^5 + 32*a6^3*a5^2*x34*a3*a2^6*a1^5 + 32*a6^2*a5^3*x34*a3*a2^6*a1^5 - 40*a6*a5^4*x34*a3*a2^6*a1^5 + 8*a5^5*x34*a3*a2^6*a1^5 - 8*a6^4*x34^2*a3*a2^6*a1^5 - 96*a6^2*a5^2*x34^2*a3*a2^6*a1^5 - 8*a5^4*x34^2*a3*a2^6*a1^5 - 48*a6^3*x34^3*a3*a2^6*a1^5 + 112*a6^2*a5*x34^3*a3*a2^6*a1^5 + 112*a6*a5^2*x34^3*a3*a2^6*a1^5 - 48*a5^3*x34^3*a3*a2^6*a1^5 + 56*a6^2*x34^4*a3*a2^6*a1^5 - 112*a6*a5*x34^4*a3*a2^6*a1^5 + 56*a5^2*x34^4*a3*a2^6*a1^5 - 8*a6*x34^5*a3*a2^6*a1^5 - 8*a5*x34^5*a3*a2^6*a1^5 + 8*a6^5*a3^2*a2^6*a1^5 - 40*a6^4*a5*a3^2*a2^6*a1^5 + 32*a6^3*a5^2*a3^2*a2^6*a1^5 + 32*a6^2*a5^3*a3^2*a2^6*a1^5 - 40*a6*a5^4*a3^2*a2^6*a1^5 + 8*a5^5*a3^2*a2^6*a1^5 + 24*a6^4*x34*a3^2*a2^6*a1^5 + 96*a6^3*a5*x34*a3^2*a2^6*a1^5 - 240*a6^2*a5^2*x34*a3^2*a2^6*a1^5 + 96*a6*a5^3*x34*a3^2*a2^6*a1^5 + 24*a5^4*x34*a3^2*a2^6*a1^5 - 104*a6^3*x34^2*a3^2*a2^6*a1^5 + 168*a6^2*a5*x34^2*a3^2*a2^6*a1^5 + 168*a6*a5^2*x34^2*a3^2*a2^6*a1^5 - 104*a5^3*x34^2*a3^2*a2^6*a1^5 + 136*a6^2*x34^3*a3^2*a2^6*a1^5 - 320*a6*a5*x34^3*a3^2*a2^6*a1^5 + 136*a5^2*x34^3*a3^2*a2^6*a1^5 - 24*a6*x34^4*a3^2*a2^6*a1^5 - 24*a5*x34^4*a3^2*a2^6*a1^5 + 8*x34^5*a3^2*a2^6*a1^5 + 16*a6^4*a3^3*a2^6*a1^5 + 64*a6^3*a5*a3^3*a2^6*a1^5 - 160*a6^2*a5^2*a3^3*a2^6*a1^5 + 64*a6*a5^3*a3^3*a2^6*a1^5 + 16*a5^4*a3^3*a2^6*a1^5 - 112*a6^3*x34*a3^3*a2^6*a1^5 + 112*a6^2*a5*x34*a3^3*a2^6*a1^5 + 112*a6*a5^2*x34*a3^3*a2^6*a1^5 - 112*a5^3*x34*a3^3*a2^6*a1^5 + 144*a6^2*x34^2*a3^3*a2^6*a1^5 - 320*a6*a5*x34^2*a3^3*a2^6*a1^5 + 144*a5^2*x34^2*a3^3*a2^6*a1^5 - 32*a6*x34^3*a3^3*a2^6*a1^5 - 32*a5*x34^3*a3^3*a2^6*a1^5 + 32*x34^4*a3^3*a2^6*a1^5 - 56*a6^3*a3^4*a2^6*a1^5 + 56*a6^2*a5*a3^4*a2^6*a1^5 + 56*a6*a5^2*a3^4*a2^6*a1^5 - 56*a5^3*a3^4*a2^6*a1^5 + 80*a6^2*x34*a3^4*a2^6*a1^5 - 160*a6*a5*x34*a3^4*a2^6*a1^5 + 80*a5^2*x34*a3^4*a2^6*a1^5 - 16*a6*x34^2*a3^4*a2^6*a1^5 - 16*a5*x34^2*a3^4*a2^6*a1^5 + 40*x34^3*a3^4*a2^6*a1^5 + 32*a6^2*a3^5*a2^6*a1^5 - 64*a6*a5*a3^5*a2^6*a1^5 + 32*a5^2*a3^5*a2^6*a1^5 + 16*x34^2*a3^5*a2^6*a1^5 - 8*a6^6*a5^4*x34^2*a1^6 + 8*a6^5*a5^5*x34^2*a1^6 - 8*a6^4*a5^6*x34^2*a1^6 + 16*a6^6*a5^3*x34^3*a1^6 - 8*a6^5*a5^4*x34^3*a1^6 - 8*a6^4*a5^5*x34^3*a1^6 + 16*a6^3*a5^6*x34^3*a1^6 - 8*a6^6*a5^2*x34^4*a1^6 - 8*a6^5*a5^3*x34^4*a1^6 + 24*a6^4*a5^4*x34^4*a1^6 - 8*a6^3*a5^5*x34^4*a1^6 - 8*a6^2*a5^6*x34^4*a1^6 + 8*a6^5*a5^2*x34^5*a1^6 - 8*a6^4*a5^3*x34^5*a1^6 - 8*a6^3*a5^4*x34^5*a1^6 + 8*a6^2*a5^5*x34^5*a1^6 - 8*a6^4*a5^2*x34^6*a1^6 + 16*a6^3*a5^3*x34^6*a1^6 - 8*a6^2*a5^4*x34^6*a1^6 - 8*a6^6*a5^4*x34*a3*a1^6 + 8*a6^5*a5^5*x34*a3*a1^6 - 8*a6^4*a5^6*x34*a3*a1^6 + 40*a6^6*a5^3*x34^2*a3*a1^6 - 8*a6^5*a5^4*x34^2*a3*a1^6 - 8*a6^4*a5^5*x34^2*a3*a1^6 + 40*a6^3*a5^6*x34^2*a3*a1^6 - 40*a6^6*a5^2*x34^3*a3*a1^6 - 48*a6^5*a5^3*x34^3*a3*a1^6 + 88*a6^4*a5^4*x34^3*a3*a1^6 - 48*a6^3*a5^5*x34^3*a3*a1^6 - 40*a6^2*a5^6*x34^3*a3*a1^6 + 8*a6^6*a5*x34^4*a3*a1^6 + 56*a6^5*a5^2*x34^4*a3*a1^6 - 48*a6^4*a5^3*x34^4*a3*a1^6 - 48*a6^3*a5^4*x34^4*a3*a1^6 + 56*a6^2*a5^5*x34^4*a3*a1^6 + 8*a6*a5^6*x34^4*a3*a1^6 - 8*a6^5*a5*x34^5*a3*a1^6 - 32*a6^4*a5^2*x34^5*a3*a1^6 + 80*a6^3*a5^3*x34^5*a3*a1^6 - 32*a6^2*a5^4*x34^5*a3*a1^6 - 8*a6*a5^5*x34^5*a3*a1^6 + 8*a6^4*a5*x34^6*a3*a1^6 - 8*a6^3*a5^2*x34^6*a3*a1^6 - 8*a6^2*a5^3*x34^6*a3*a1^6 + 8*a6*a5^4*x34^6*a3*a1^6 - 8*a6^6*a5^4*a3^2*a1^6 + 8*a6^5*a5^5*a3^2*a1^6 - 8*a6^4*a5^6*a3^2*a1^6 + 24*a6^6*a5^3*x34*a3^2*a1^6 + 24*a6^5*a5^4*x34*a3^2*a1^6 + 24*a6^4*a5^5*x34*a3^2*a1^6 + 24*a6^3*a5^6*x34*a3^2*a1^6 - 48*a6^6*a5^2*x34^2*a3^2*a1^6 - 104*a6^5*a5^3*x34^2*a3^2*a1^6 - 8*a6^4*a5^4*x34^2*a3^2*a1^6 - 104*a6^3*a5^5*x34^2*a3^2*a1^6 - 48*a6^2*a5^6*x34^2*a3^2*a1^6 + 24*a6^6*a5*x34^3*a3^2*a1^6 + 136*a6^5*a5^2*x34^3*a3^2*a1^6 + 136*a6^2*a5^5*x34^3*a3^2*a1^6 + 24*a6*a5^6*x34^3*a3^2*a1^6 - 8*a6^6*x34^4*a3^2*a1^6 - 24*a6^5*a5*x34^4*a3^2*a1^6 - 168*a6^4*a5^2*x34^4*a3^2*a1^6 + 272*a6^3*a5^3*x34^4*a3^2*a1^6 - 168*a6^2*a5^4*x34^4*a3^2*a1^6 - 24*a6*a5^5*x34^4*a3^2*a1^6 - 8*a5^6*x34^4*a3^2*a1^6 + 8*a6^5*x34^5*a3^2*a1^6 + 64*a6^4*a5*x34^5*a3^2*a1^6 - 56*a6^3*a5^2*x34^5*a3^2*a1^6 - 56*a6^2*a5^3*x34^5*a3^2*a1^6 + 64*a6*a5^4*x34^5*a3^2*a1^6 + 8*a5^5*x34^5*a3^2*a1^6 - 8*a6^4*x34^6*a3^2*a1^6 - 8*a6^3*a5*x34^6*a3^2*a1^6 + 24*a6^2*a5^2*x34^6*a3^2*a1^6 - 8*a6*a5^3*x34^6*a3^2*a1^6 - 8*a5^4*x34^6*a3^2*a1^6 + 16*a6^6*a5^3*a3^3*a1^6 + 16*a6^5*a5^4*a3^3*a1^6 + 16*a6^4*a5^5*a3^3*a1^6 + 16*a6^3*a5^6*a3^3*a1^6 - 16*a6^6*a5^2*x34*a3^3*a1^6 - 112*a6^5*a5^3*x34*a3^3*a1^6 - 192*a6^4*a5^4*x34*a3^3*a1^6 - 112*a6^3*a5^5*x34*a3^3*a1^6 - 16*a6^2*a5^6*x34*a3^3*a1^6 + 16*a6^6*a5*x34^2*a3^3*a1^6 + 144*a6^5*a5^2*x34^2*a3^3*a1^6 + 320*a6^4*a5^3*x34^2*a3^3*a1^6 + 320*a6^3*a5^4*x34^2*a3^3*a1^6 + 144*a6^2*a5^5*x34^2*a3^3*a1^6 + 16*a6*a5^6*x34^2*a3^3*a1^6 - 16*a6^6*x34^3*a3^3*a1^6 - 32*a6^5*a5*x34^3*a3^3*a1^6 - 400*a6^4*a5^2*x34^3*a3^3*a1^6 + 80*a6^3*a5^3*x34^3*a3^3*a1^6 - 400*a6^2*a5^4*x34^3*a3^3*a1^6 - 32*a6*a5^5*x34^3*a3^3*a1^6 - 16*a5^6*x34^3*a3^3*a1^6 + 32*a6^5*x34^4*a3^3*a1^6 + 192*a6^4*a5*x34^4*a3^3*a1^6 - 48*a6^3*a5^2*x34^4*a3^3*a1^6 - 48*a6^2*a5^3*x34^4*a3^3*a1^6 + 192*a6*a5^4*x34^4*a3^3*a1^6 + 32*a5^5*x34^4*a3^3*a1^6 - 56*a6^4*x34^5*a3^3*a1^6 - 64*a6^3*a5*x34^5*a3^3*a1^6 + 136*a6^2*a5^2*x34^5*a3^3*a1^6 - 64*a6*a5^3*x34^5*a3^3*a1^6 - 56*a5^4*x34^5*a3^3*a1^6 + 16*a6^3*x34^6*a3^3*a1^6 - 8*a6^2*a5*x34^6*a3^3*a1^6 - 8*a6*a5^2*x34^6*a3^3*a1^6 + 16*a5^3*x34^6*a3^3*a1^6 - 8*a6^6*a5^2*a3^4*a1^6 - 56*a6^5*a5^3*a3^4*a1^6 - 96*a6^4*a5^4*a3^4*a1^6 - 56*a6^3*a5^5*a3^4*a1^6 - 8*a6^2*a5^6*a3^4*a1^6 + 80*a6^5*a5^2*x34*a3^4*a1^6 + 480*a6^4*a5^3*x34*a3^4*a1^6 + 480*a6^3*a5^4*x34*a3^4*a1^6 + 80*a6^2*a5^5*x34*a3^4*a1^6 - 8*a6^6*x34^2*a3^4*a1^6 - 16*a6^5*a5*x34^2*a3^4*a1^6 - 520*a6^4*a5^2*x34^2*a3^4*a1^6 - 720*a6^3*a5^3*x34^2*a3^4*a1^6 - 520*a6^2*a5^4*x34^2*a3^4*a1^6 - 16*a6*a5^5*x34^2*a3^4*a1^6 - 8*a5^6*x34^2*a3^4*a1^6 + 40*a6^5*x34^3*a3^4*a1^6 + 280*a6^4*a5*x34^3*a3^4*a1^6 + 320*a6^3*a5^2*x34^3*a3^4*a1^6 + 320*a6^2*a5^3*x34^3*a3^4*a1^6 + 280*a6*a5^4*x34^3*a3^4*a1^6 + 40*a5^5*x34^3*a3^4*a1^6 - 136*a6^4*x34^4*a3^4*a1^6 - 208*a6^3*a5*x34^4*a3^4*a1^6 + 192*a6^2*a5^2*x34^4*a3^4*a1^6 - 208*a6*a5^3*x34^4*a3^4*a1^6 - 136*a5^4*x34^4*a3^4*a1^6 + 88*a6^3*x34^5*a3^4*a1^6 - 32*a6^2*a5*x34^5*a3^4*a1^6 - 32*a6*a5^2*x34^5*a3^4*a1^6 + 88*a5^3*x34^5*a3^4*a1^6 - 8*a6^2*x34^6*a3^4*a1^6 + 8*a6*a5*x34^6*a3^4*a1^6 - 8*a5^2*x34^6*a3^4*a1^6 + 32*a6^5*a5^2*a3^5*a1^6 + 192*a6^4*a5^3*a3^5*a1^6 + 192*a6^3*a5^4*a3^5*a1^6 + 32*a6^2*a5^5*a3^5*a1^6 - 384*a6^4*a5^2*x34*a3^5*a1^6 - 912*a6^3*a5^3*x34*a3^5*a1^6 - 384*a6^2*a5^4*x34*a3^5*a1^6 + 16*a6^5*x34^2*a3^5*a1^6 + 224*a6^4*a5*x34^2*a3^5*a1^6 + 800*a6^3*a5^2*x34^2*a3^5*a1^6 + 800*a6^2*a5^3*x34^2*a3^5*a1^6 + 224*a6*a5^4*x34^2*a3^5*a1^6 + 16*a5^5*x34^2*a3^5*a1^6 - 152*a6^4*x34^3*a3^5*a1^6 - 368*a6^3*a5*x34^3*a3^5*a1^6 - 120*a6^2*a5^2*x34^3*a3^5*a1^6 - 368*a6*a5^3*x34^3*a3^5*a1^6 - 152*a5^4*x34^3*a3^5*a1^6 + 192*a6^3*x34^4*a3^5*a1^6 - 24*a6^2*a5*x34^4*a3^5*a1^6 - 24*a6*a5^2*x34^4*a3^5*a1^6 + 192*a5^3*x34^4*a3^5*a1^6 - 40*a6^2*x34^5*a3^5*a1^6 + 40*a6*a5*x34^5*a3^5*a1^6 - 40*a5^2*x34^5*a3^5*a1^6 - 128*a6^4*a5^2*a3^6*a1^6 - 304*a6^3*a5^3*a3^6*a1^6 - 128*a6^2*a5^4*a3^6*a1^6 + 112*a6^4*a5*x34*a3^6*a1^6 + 672*a6^3*a5^2*x34*a3^6*a1^6 + 672*a6^2*a5^3*x34*a3^6*a1^6 + 112*a6*a5^4*x34*a3^6*a1^6 - 88*a6^4*x34^2*a3^6*a1^6 - 384*a6^3*a5*x34^2*a3^6*a1^6 - 488*a6^2*a5^2*x34^2*a3^6*a1^6 - 384*a6*a5^3*x34^2*a3^6*a1^6 - 88*a5^4*x34^2*a3^6*a1^6 + 224*a6^3*x34^3*a3^6*a1^6 + 56*a6^2*a5*x34^3*a3^6*a1^6 + 56*a6*a5^2*x34^3*a3^6*a1^6 + 224*a5^3*x34^3*a3^6*a1^6 - 88*a6^2*x34^4*a3^6*a1^6 + 88*a6*a5*x34^4*a3^6*a1^6 - 88*a5^2*x34^4*a3^6*a1^6 + 32*a6^4*a5*a3^7*a1^6 + 192*a6^3*a5^2*a3^7*a1^6 + 192*a6^2*a5^3*a3^7*a1^6 + 32*a6*a5^4*a3^7*a1^6 - 32*a6^4*x34*a3^7*a1^6 - 224*a6^3*a5*x34*a3^7*a1^6 - 384*a6^2*a5^2*x34*a3^7*a1^6 - 224*a6*a5^3*x34*a3^7*a1^6 - 32*a5^4*x34*a3^7*a1^6 + 160*a6^3*x34^2*a3^7*a1^6 + 112*a6^2*a5*x34^2*a3^7*a1^6 + 112*a6*a5^2*x34^2*a3^7*a1^6 + 160*a5^3*x34^2*a3^7*a1^6 - 112*a6^2*x34^3*a3^7*a1^6 + 112*a6*a5*x34^3*a3^7*a1^6 - 112*a5^2*x34^3*a3^7*a1^6 - 8*a6^4*a3^8*a1^6 - 56*a6^3*a5*a3^8*a1^6 - 96*a6^2*a5^2*a3^8*a1^6 - 56*a6*a5^3*a3^8*a1^6 - 8*a5^4*a3^8*a1^6 + 72*a6^3*x34*a3^8*a1^6 + 72*a6^2*a5*x34*a3^8*a1^6 + 72*a6*a5^2*x34*a3^8*a1^6 + 72*a5^3*x34*a3^8*a1^6 - 88*a6^2*x34^2*a3^8*a1^6 + 88*a6*a5*x34^2*a3^8*a1^6 - 88*a5^2*x34^2*a3^8*a1^6 + 16*a6^3*a3^9*a1^6 + 16*a6^2*a5*a3^9*a1^6 + 16*a6*a5^2*a3^9*a1^6 + 16*a5^3*a3^9*a1^6 - 40*a6^2*x34*a3^9*a1^6 + 40*a6*a5*x34*a3^9*a1^6 - 40*a5^2*x34*a3^9*a1^6 - 8*a6^2*a3^10*a1^6 + 8*a6*a5*a3^10*a1^6 - 8*a5^2*a3^10*a1^6 + 8*a6^6*a5^4*x34*a2*a1^6 - 8*a6^5*a5^5*x34*a2*a1^6 + 8*a6^4*a5^6*x34*a2*a1^6 - 8*a6^6*a5^3*x34^2*a2*a1^6 + 16*a6^5*a5^4*x34^2*a2*a1^6 + 16*a6^4*a5^5*x34^2*a2*a1^6 - 8*a6^3*a5^6*x34^2*a2*a1^6 - 8*a6^6*a5^2*x34^3*a2*a1^6 - 16*a6^5*a5^3*x34^3*a2*a1^6 - 8*a6^4*a5^4*x34^3*a2*a1^6 - 16*a6^3*a5^5*x34^3*a2*a1^6 - 8*a6^2*a5^6*x34^3*a2*a1^6 + 8*a6^6*a5*x34^4*a2*a1^6 + 16*a6^5*a5^2*x34^4*a2*a1^6 - 8*a6^4*a5^3*x34^4*a2*a1^6 - 8*a6^3*a5^4*x34^4*a2*a1^6 + 16*a6^2*a5^5*x34^4*a2*a1^6 + 8*a6*a5^6*x34^4*a2*a1^6 - 8*a6^5*a5*x34^5*a2*a1^6 + 16*a6^4*a5^2*x34^5*a2*a1^6 - 16*a6^3*a5^3*x34^5*a2*a1^6 + 16*a6^2*a5^4*x34^5*a2*a1^6 - 8*a6*a5^5*x34^5*a2*a1^6 + 8*a6^4*a5*x34^6*a2*a1^6 - 8*a6^3*a5^2*x34^6*a2*a1^6 - 8*a6^2*a5^3*x34^6*a2*a1^6 + 8*a6*a5^4*x34^6*a2*a1^6 + 16*a6^6*a5^4*a3*a2*a1^6 - 16*a6^5*a5^5*a3*a2*a1^6 + 16*a6^4*a5^6*a3*a2*a1^6 - 16*a6^6*a5^3*x34*a3*a2*a1^6 - 40*a6^5*a5^4*x34*a3*a2*a1^6 - 40*a6^4*a5^5*x34*a3*a2*a1^6 - 16*a6^3*a5^6*x34*a3*a2*a1^6 - 24*a6^6*a5^2*x34^2*a3*a2*a1^6 + 96*a6^4*a5^4*x34^2*a3*a2*a1^6 - 24*a6^2*a5^6*x34^2*a3*a2*a1^6 + 32*a6^6*a5*x34^3*a3*a2*a1^6 + 112*a6^5*a5^2*x34^3*a3*a2*a1^6 - 112*a6^4*a5^3*x34^3*a3*a2*a1^6 - 112*a6^3*a5^4*x34^3*a3*a2*a1^6 + 112*a6^2*a5^5*x34^3*a3*a2*a1^6 + 32*a6*a5^6*x34^3*a3*a2*a1^6 + 8*a6^6*x34^4*a3*a2*a1^6 - 112*a6^5*a5*x34^4*a3*a2*a1^6 + 200*a6^4*a5^2*x34^4*a3*a2*a1^6 - 160*a6^3*a5^3*x34^4*a3*a2*a1^6 + 200*a6^2*a5^4*x34^4*a3*a2*a1^6 - 112*a6*a5^5*x34^4*a3*a2*a1^6 + 8*a5^6*x34^4*a3*a2*a1^6 - 8*a6^5*x34^5*a3*a2*a1^6 - 24*a6^4*a5*x34^5*a3*a2*a1^6 - 24*a6*a5^4*x34^5*a3*a2*a1^6 - 8*a5^5*x34^5*a3*a2*a1^6 + 8*a6^4*x34^6*a3*a2*a1^6 + 8*a5^4*x34^6*a3*a2*a1^6 - 16*a6^6*a5^3*a3^2*a2*a1^6 - 40*a6^5*a5^4*a3^2*a2*a1^6 - 40*a6^4*a5^5*a3^2*a2*a1^6 - 16*a6^3*a5^6*a3^2*a2*a1^6 - 24*a6^6*a5^2*x34*a3^2*a2*a1^6 + 96*a6^5*a5^3*x34*a3^2*a2*a1^6 + 336*a6^4*a5^4*x34*a3^2*a2*a1^6 + 96*a6^3*a5^5*x34*a3^2*a2*a1^6 - 24*a6^2*a5^6*x34*a3^2*a2*a1^6 + 48*a6^6*a5*x34^2*a3^2*a2*a1^6 + 168*a6^5*a5^2*x34^2*a3^2*a2*a1^6 - 408*a6^4*a5^3*x34^2*a3^2*a2*a1^6 - 408*a6^3*a5^4*x34^2*a3^2*a2*a1^6 + 168*a6^2*a5^5*x34^2*a3^2*a2*a1^6 + 48*a6*a5^6*x34^2*a3^2*a2*a1^6 + 24*a6^6*x34^3*a3^2*a2*a1^6 - 320*a6^5*a5*x34^3*a3^2*a2*a1^6 + 520*a6^4*a5^2*x34^3*a3^2*a2*a1^6 - 240*a6^3*a5^3*x34^3*a3^2*a2*a1^6 + 520*a6^2*a5^4*x34^3*a3^2*a2*a1^6 - 320*a6*a5^5*x34^3*a3^2*a2*a1^6 + 24*a5^6*x34^3*a3^2*a2*a1^6 - 24*a6^5*x34^4*a3^2*a2*a1^6 - 120*a6^4*a5*x34^4*a3^2*a2*a1^6 - 120*a6*a5^4*x34^4*a3^2*a2*a1^6 - 24*a5^5*x34^4*a3^2*a2*a1^6 + 64*a6^4*x34^5*a3^2*a2*a1^6 + 48*a6^3*a5*x34^5*a3^2*a2*a1^6 - 72*a6^2*a5^2*x34^5*a3^2*a2*a1^6 + 48*a6*a5^3*x34^5*a3^2*a2*a1^6 + 64*a5^4*x34^5*a3^2*a2*a1^6 - 8*a6^3*x34^6*a3^2*a2*a1^6 - 8*a5^3*x34^6*a3^2*a2*a1^6 - 16*a6^6*a5^2*a3^3*a2*a1^6 + 64*a6^5*a5^3*a3^3*a2*a1^6 + 224*a6^4*a5^4*a3^3*a2*a1^6 + 64*a6^3*a5^5*a3^3*a2*a1^6 - 16*a6^2*a5^6*a3^3*a2*a1^6 + 32*a6^6*a5*x34*a3^3*a2*a1^6 + 112*a6^5*a5^2*x34*a3^3*a2*a1^6 - 592*a6^4*a5^3*x34*a3^3*a2*a1^6 - 592*a6^3*a5^4*x34*a3^3*a2*a1^6 + 112*a6^2*a5^5*x34*a3^3*a2*a1^6 + 32*a6*a5^6*x34*a3^3*a2*a1^6 + 16*a6^6*x34^2*a3^3*a2*a1^6 - 320*a6^5*a5*x34^2*a3^3*a2*a1^6 + 400*a6^4*a5^2*x34^2*a3^3*a2*a1^6 + 320*a6^3*a5^3*x34^2*a3^3*a2*a1^6 + 400*a6^2*a5^4*x34^2*a3^3*a2*a1^6 - 320*a6*a5^5*x34^2*a3^3*a2*a1^6 + 16*a5^6*x34^2*a3^3*a2*a1^6 - 32*a6^5*x34^3*a3^3*a2*a1^6 - 160*a6^4*a5*x34^3*a3^3*a2*a1^6 + 80*a6^3*a5^2*x34^3*a3^3*a2*a1^6 + 80*a6^2*a5^3*x34^3*a3^3*a2*a1^6 - 160*a6*a5^4*x34^3*a3^3*a2*a1^6 - 32*a5^5*x34^3*a3^3*a2*a1^6 + 192*a6^4*x34^4*a3^3*a2*a1^6 + 160*a6^3*a5*x34^4*a3^3*a2*a1^6 - 480*a6^2*a5^2*x34^4*a3^3*a2*a1^6 + 160*a6*a5^3*x34^4*a3^3*a2*a1^6 + 192*a5^4*x34^4*a3^3*a2*a1^6 - 64*a6^3*x34^5*a3^3*a2*a1^6 + 48*a6^2*a5*x34^5*a3^3*a2*a1^6 + 48*a6*a5^2*x34^5*a3^3*a2*a1^6 - 64*a5^3*x34^5*a3^3*a2*a1^6 - 8*a6^2*x34^6*a3^3*a2*a1^6 - 8*a5^2*x34^6*a3^3*a2*a1^6 + 16*a6^6*a5*a3^4*a2*a1^6 + 56*a6^5*a5^2*a3^4*a2*a1^6 - 296*a6^4*a5^3*a3^4*a2*a1^6 - 296*a6^3*a5^4*a3^4*a2*a1^6 + 56*a6^2*a5^5*a3^4*a2*a1^6 + 16*a6*a5^6*a3^4*a2*a1^6 - 160*a6^5*a5*x34*a3^4*a2*a1^6 + 80*a6^4*a5^2*x34*a3^4*a2*a1^6 + 720*a6^3*a5^3*x34*a3^4*a2*a1^6 + 80*a6^2*a5^4*x34*a3^4*a2*a1^6 - 160*a6*a5^5*x34*a3^4*a2*a1^6 - 16*a6^5*x34^2*a3^4*a2*a1^6 + 240*a6^3*a5^2*x34^2*a3^4*a2*a1^6 + 240*a6^2*a5^3*x34^2*a3^4*a2*a1^6 - 16*a5^5*x34^2*a3^4*a2*a1^6 + 280*a6^4*x34^3*a3^4*a2*a1^6 + 80*a6^3*a5*x34^3*a3^4*a2*a1^6 - 1320*a6^2*a5^2*x34^3*a3^4*a2*a1^6 + 80*a6*a5^3*x34^3*a3^4*a2*a1^6 + 280*a5^4*x34^3*a3^4*a2*a1^6 - 208*a6^3*x34^4*a3^4*a2*a1^6 + 360*a6^2*a5*x34^4*a3^4*a2*a1^6 + 360*a6*a5^2*x34^4*a3^4*a2*a1^6 - 208*a5^3*x34^4*a3^4*a2*a1^6 - 32*a6^2*x34^5*a3^4*a2*a1^6 - 72*a6*a5*x34^5*a3^4*a2*a1^6 - 32*a5^2*x34^5*a3^4*a2*a1^6 + 8*a6*x34^6*a3^4*a2*a1^6 + 8*a5*x34^6*a3^4*a2*a1^6 - 64*a6^5*a5*a3^5*a2*a1^6 + 32*a6^4*a5^2*a3^5*a2*a1^6 + 288*a6^3*a5^3*a3^5*a2*a1^6 + 32*a6^2*a5^4*a3^5*a2*a1^6 - 64*a6*a5^5*a3^5*a2*a1^6 + 96*a6^4*a5*x34*a3^5*a2*a1^6 + 240*a6^3*a5^2*x34*a3^5*a2*a1^6 + 240*a6^2*a5^3*x34*a3^5*a2*a1^6 + 96*a6*a5^4*x34*a3^5*a2*a1^6 + 224*a6^4*x34^2*a3^5*a2*a1^6 - 192*a6^3*a5*x34^2*a3^5*a2*a1^6 - 1872*a6^2*a5^2*x34^2*a3^5*a2*a1^6 - 192*a6*a5^3*x34^2*a3^5*a2*a1^6 + 224*a5^4*x34^2*a3^5*a2*a1^6 - 368*a6^3*x34^3*a3^5*a2*a1^6 + 1008*a6^2*a5*x34^3*a3^5*a2*a1^6 + 1008*a6*a5^2*x34^3*a3^5*a2*a1^6 - 368*a5^3*x34^3*a3^5*a2*a1^6 - 24*a6^2*x34^4*a3^5*a2*a1^6 - 432*a6*a5*x34^4*a3^5*a2*a1^6 - 24*a5^2*x34^4*a3^5*a2*a1^6 + 40*a6*x34^5*a3^5*a2*a1^6 + 40*a5*x34^5*a3^5*a2*a1^6 + 32*a6^4*a5*a3^6*a2*a1^6 + 80*a6^3*a5^2*a3^6*a2*a1^6 + 80*a6^2*a5^3*a3^6*a2*a1^6 + 32*a6*a5^4*a3^6*a2*a1^6 + 112*a6^4*x34*a3^6*a2*a1^6 - 224*a6^3*a5*x34*a3^6*a2*a1^6 - 1344*a6^2*a5^2*x34*a3^6*a2*a1^6 - 224*a6*a5^3*x34*a3^6*a2*a1^6 + 112*a5^4*x34*a3^6*a2*a1^6 - 384*a6^3*x34^2*a3^6*a2*a1^6 + 1344*a6^2*a5*x34^2*a3^6*a2*a1^6 + 1344*a6*a5^2*x34^2*a3^6*a2*a1^6 - 384*a5^3*x34^2*a3^6*a2*a1^6 + 56*a6^2*x34^3*a3^6*a2*a1^6 - 1008*a6*a5*x34^3*a3^6*a2*a1^6 + 56*a5^2*x34^3*a3^6*a2*a1^6 + 88*a6*x34^4*a3^6*a2*a1^6 + 88*a5*x34^4*a3^6*a2*a1^6 + 32*a6^4*a3^7*a2*a1^6 - 64*a6^3*a5*a3^7*a2*a1^6 - 384*a6^2*a5^2*a3^7*a2*a1^6 - 64*a6*a5^3*a3^7*a2*a1^6 + 32*a5^4*a3^7*a2*a1^6 - 224*a6^3*x34*a3^7*a2*a1^6 + 864*a6^2*a5*x34*a3^7*a2*a1^6 + 864*a6*a5^2*x34*a3^7*a2*a1^6 - 224*a5^3*x34*a3^7*a2*a1^6 + 112*a6^2*x34^2*a3^7*a2*a1^6 - 1152*a6*a5*x34^2*a3^7*a2*a1^6 + 112*a5^2*x34^2*a3^7*a2*a1^6 + 112*a6*x34^3*a3^7*a2*a1^6 + 112*a5*x34^3*a3^7*a2*a1^6 - 56*a6^3*a3^8*a2*a1^6 + 216*a6^2*a5*a3^8*a2*a1^6 + 216*a6*a5^2*a3^8*a2*a1^6 - 56*a5^3*a3^8*a2*a1^6 + 72*a6^2*x34*a3^8*a2*a1^6 - 648*a6*a5*x34*a3^8*a2*a1^6 + 72*a5^2*x34*a3^8*a2*a1^6 + 88*a6*x34^2*a3^8*a2*a1^6 + 88*a5*x34^2*a3^8*a2*a1^6 + 16*a6^2*a3^9*a2*a1^6 - 144*a6*a5*a3^9*a2*a1^6 + 16*a5^2*a3^9*a2*a1^6 + 40*a6*x34*a3^9*a2*a1^6 + 40*a5*x34*a3^9*a2*a1^6 + 8*a6*a3^10*a2*a1^6 + 8*a5*a3^10*a2*a1^6 - 8*a6^6*a5^4*a2^2*a1^6 + 8*a6^5*a5^5*a2^2*a1^6 - 8*a6^4*a5^6*a2^2*a1^6 - 8*a6^6*a5^3*x34*a2^2*a1^6 + 16*a6^5*a5^4*x34*a2^2*a1^6 + 16*a6^4*a5^5*x34*a2^2*a1^6 - 8*a6^3*a5^6*x34*a2^2*a1^6 + 24*a6^6*a5^2*x34^2*a2^2*a1^6 - 8*a6^5*a5^3*x34^2*a2^2*a1^6 - 128*a6^4*a5^4*x34^2*a2^2*a1^6 - 8*a6^3*a5^5*x34^2*a2^2*a1^6 + 24*a6^2*a5^6*x34^2*a2^2*a1^6 - 8*a6^6*a5*x34^3*a2^2*a1^6 - 8*a6^5*a5^2*x34^3*a2^2*a1^6 + 112*a6^4*a5^3*x34^3*a2^2*a1^6 + 112*a6^3*a5^4*x34^3*a2^2*a1^6 - 8*a6^2*a5^5*x34^3*a2^2*a1^6 - 8*a6*a5^6*x34^3*a2^2*a1^6 - 8*a6^6*x34^4*a2^2*a1^6 + 16*a6^5*a5*x34^4*a2^2*a1^6 - 128*a6^4*a5^2*x34^4*a2^2*a1^6 + 112*a6^3*a5^3*x34^4*a2^2*a1^6 - 128*a6^2*a5^4*x34^4*a2^2*a1^6 + 16*a6*a5^5*x34^4*a2^2*a1^6 - 8*a5^6*x34^4*a2^2*a1^6 + 8*a6^5*x34^5*a2^2*a1^6 + 16*a6^4*a5*x34^5*a2^2*a1^6 - 8*a6^3*a5^2*x34^5*a2^2*a1^6 - 8*a6^2*a5^3*x34^5*a2^2*a1^6 + 16*a6*a5^4*x34^5*a2^2*a1^6 + 8*a5^5*x34^5*a2^2*a1^6 - 8*a6^4*x34^6*a2^2*a1^6 - 8*a6^3*a5*x34^6*a2^2*a1^6 + 24*a6^2*a5^2*x34^6*a2^2*a1^6 - 8*a6*a5^3*x34^6*a2^2*a1^6 - 8*a5^4*x34^6*a2^2*a1^6 - 16*a6^6*a5^3*a3*a2^2*a1^6 + 32*a6^5*a5^4*a3*a2^2*a1^6 + 32*a6^4*a5^5*a3*a2^2*a1^6 - 16*a6^3*a5^6*a3*a2^2*a1^6 + 48*a6^6*a5^2*x34*a3*a2^2*a1^6 + 32*a6^5*a5^3*x34*a3*a2^2*a1^6 - 136*a6^4*a5^4*x34*a3*a2^2*a1^6 + 32*a6^3*a5^5*x34*a3*a2^2*a1^6 + 48*a6^2*a5^6*x34*a3*a2^2*a1^6 - 24*a6^6*a5*x34^2*a3*a2^2*a1^6 - 96*a6^5*a5^2*x34^2*a3*a2^2*a1^6 + 216*a6^4*a5^3*x34^2*a3*a2^2*a1^6 + 216*a6^3*a5^4*x34^2*a3*a2^2*a1^6 - 96*a6^2*a5^5*x34^2*a3*a2^2*a1^6 - 24*a6*a5^6*x34^2*a3*a2^2*a1^6 - 40*a6^6*x34^3*a3*a2^2*a1^6 + 112*a6^5*a5*x34^3*a3*a2^2*a1^6 - 632*a6^4*a5^2*x34^3*a3*a2^2*a1^6 + 688*a6^3*a5^3*x34^3*a3*a2^2*a1^6 - 632*a6^2*a5^4*x34^3*a3*a2^2*a1^6 + 112*a6*a5^5*x34^3*a3*a2^2*a1^6 - 40*a5^6*x34^3*a3*a2^2*a1^6 + 56*a6^5*x34^4*a3*a2^2*a1^6 + 200*a6^4*a5*x34^4*a3*a2^2*a1^6 - 160*a6^3*a5^2*x34^4*a3*a2^2*a1^6 - 160*a6^2*a5^3*x34^4*a3*a2^2*a1^6 + 200*a6*a5^4*x34^4*a3*a2^2*a1^6 + 56*a5^5*x34^4*a3*a2^2*a1^6 - 32*a6^4*x34^5*a3*a2^2*a1^6 + 72*a6^2*a5^2*x34^5*a3*a2^2*a1^6 - 32*a5^4*x34^5*a3*a2^2*a1^6 - 8*a6^3*x34^6*a3*a2^2*a1^6 - 8*a5^3*x34^6*a3*a2^2*a1^6 + 48*a6^6*a5^2*a3^2*a2^2*a1^6 + 32*a6^5*a5^3*a3^2*a2^2*a1^6 - 136*a6^4*a5^4*a3^2*a2^2*a1^6 + 32*a6^3*a5^5*a3^2*a2^2*a1^6 + 48*a6^2*a5^6*a3^2*a2^2*a1^6 - 24*a6^6*a5*x34*a3^2*a2^2*a1^6 - 240*a6^5*a5^2*x34*a3^2*a2^2*a1^6 - 24*a6^4*a5^3*x34*a3^2*a2^2*a1^6 - 24*a6^3*a5^4*x34*a3^2*a2^2*a1^6 - 240*a6^2*a5^5*x34*a3^2*a2^2*a1^6 - 24*a6*a5^6*x34*a3^2*a2^2*a1^6 - 48*a6^6*x34^2*a3^2*a2^2*a1^6 + 168*a6^5*a5*x34^2*a3^2*a2^2*a1^6 - 408*a6^4*a5^2*x34^2*a3^2*a2^2*a1^6 + 1152*a6^3*a5^3*x34^2*a3^2*a2^2*a1^6 - 408*a6^2*a5^4*x34^2*a3^2*a2^2*a1^6 + 168*a6*a5^5*x34^2*a3^2*a2^2*a1^6 - 48*a5^6*x34^2*a3^2*a2^2*a1^6 + 136*a6^5*x34^3*a3^2*a2^2*a1^6 + 520*a6^4*a5*x34^3*a3^2*a2^2*a1^6 - 800*a6^3*a5^2*x34^3*a3^2*a2^2*a1^6 - 800*a6^2*a5^3*x34^3*a3^2*a2^2*a1^6 + 520*a6*a5^4*x34^3*a3^2*a2^2*a1^6 + 136*a5^5*x34^3*a3^2*a2^2*a1^6 - 168*a6^4*x34^4*a3^2*a2^2*a1^6 + 720*a6^2*a5^2*x34^4*a3^2*a2^2*a1^6 - 168*a5^4*x34^4*a3^2*a2^2*a1^6 - 56*a6^3*x34^5*a3^2*a2^2*a1^6 - 72*a6^2*a5*x34^5*a3^2*a2^2*a1^6 - 72*a6*a5^2*x34^5*a3^2*a2^2*a1^6 - 56*a5^3*x34^5*a3^2*a2^2*a1^6 + 24*a6^2*x34^6*a3^2*a2^2*a1^6 + 24*a5^2*x34^6*a3^2*a2^2*a1^6 - 16*a6^6*a5*a3^3*a2^2*a1^6 - 160*a6^5*a5^2*a3^3*a2^2*a1^6 - 16*a6^4*a5^3*a3^3*a2^2*a1^6 - 16*a6^3*a5^4*a3^3*a2^2*a1^6 - 160*a6^2*a5^5*a3^3*a2^2*a1^6 - 16*a6*a5^6*a3^3*a2^2*a1^6 - 16*a6^6*x34*a3^3*a2^2*a1^6 + 112*a6^5*a5*x34*a3^3*a2^2*a1^6 + 448*a6^4*a5^2*x34*a3^3*a2^2*a1^6 + 928*a6^3*a5^3*x34*a3^3*a2^2*a1^6 + 448*a6^2*a5^4*x34*a3^3*a2^2*a1^6 + 112*a6*a5^5*x34*a3^3*a2^2*a1^6 - 16*a5^6*x34*a3^3*a2^2*a1^6 + 144*a6^5*x34^2*a3^3*a2^2*a1^6 + 400*a6^4*a5*x34^2*a3^3*a2^2*a1^6 - 1760*a6^3*a5^2*x34^2*a3^3*a2^2*a1^6 - 1760*a6^2*a5^3*x34^2*a3^3*a2^2*a1^6 + 400*a6*a5^4*x34^2*a3^3*a2^2*a1^6 + 144*a5^5*x34^2*a3^3*a2^2*a1^6 - 400*a6^4*x34^3*a3^3*a2^2*a1^6 + 80*a6^3*a5*x34^3*a3^3*a2^2*a1^6 + 2400*a6^2*a5^2*x34^3*a3^3*a2^2*a1^6 + 80*a6*a5^3*x34^3*a3^3*a2^2*a1^6 - 400*a5^4*x34^3*a3^3*a2^2*a1^6 - 48*a6^3*x34^4*a3^3*a2^2*a1^6 - 480*a6^2*a5*x34^4*a3^3*a2^2*a1^6 - 480*a6*a5^2*x34^4*a3^3*a2^2*a1^6 - 48*a5^3*x34^4*a3^3*a2^2*a1^6 + 136*a6^2*x34^5*a3^3*a2^2*a1^6 + 48*a6*a5*x34^5*a3^3*a2^2*a1^6 + 136*a5^2*x34^5*a3^3*a2^2*a1^6 - 8*a6*x34^6*a3^3*a2^2*a1^6 - 8*a5*x34^6*a3^3*a2^2*a1^6 - 8*a6^6*a3^4*a2^2*a1^6 + 56*a6^5*a5*a3^4*a2^2*a1^6 + 224*a6^4*a5^2*a3^4*a2^2*a1^6 + 464*a6^3*a5^3*a3^4*a2^2*a1^6 + 224*a6^2*a5^4*a3^4*a2^2*a1^6 + 56*a6*a5^5*a3^4*a2^2*a1^6 - 8*a5^6*a3^4*a2^2*a1^6 + 80*a6^5*x34*a3^4*a2^2*a1^6 + 80*a6^4*a5*x34*a3^4*a2^2*a1^6 - 1840*a6^3*a5^2*x34*a3^4*a2^2*a1^6 - 1840*a6^2*a5^3*x34*a3^4*a2^2*a1^6 + 80*a6*a5^4*x34*a3^4*a2^2*a1^6 + 80*a5^5*x34*a3^4*a2^2*a1^6 - 520*a6^4*x34^2*a3^4*a2^2*a1^6 + 240*a6^3*a5*x34^2*a3^4*a2^2*a1^6 + 3960*a6^2*a5^2*x34^2*a3^4*a2^2*a1^6 + 240*a6*a5^3*x34^2*a3^4*a2^2*a1^6 - 520*a5^4*x34^2*a3^4*a2^2*a1^6 + 320*a6^3*x34^3*a3^4*a2^2*a1^6 - 1320*a6^2*a5*x34^3*a3^4*a2^2*a1^6 - 1320*a6*a5^2*x34^3*a3^4*a2^2*a1^6 + 320*a5^3*x34^3*a3^4*a2^2*a1^6 + 192*a6^2*x34^4*a3^4*a2^2*a1^6 + 360*a6*a5*x34^4*a3^4*a2^2*a1^6 + 192*a5^2*x34^4*a3^4*a2^2*a1^6 - 32*a6*x34^5*a3^4*a2^2*a1^6 - 32*a5*x34^5*a3^4*a2^2*a1^6 - 8*x34^6*a3^4*a2^2*a1^6 + 32*a6^5*a3^5*a2^2*a1^6 + 32*a6^4*a5*a3^5*a2^2*a1^6 - 736*a6^3*a5^2*a3^5*a2^2*a1^6 - 736*a6^2*a5^3*a3^5*a2^2*a1^6 + 32*a6*a5^4*a3^5*a2^2*a1^6 + 32*a5^5*a3^5*a2^2*a1^6 - 384*a6^4*x34*a3^5*a2^2*a1^6 + 240*a6^3*a5*x34*a3^5*a2^2*a1^6 + 3312*a6^2*a5^2*x34*a3^5*a2^2*a1^6 + 240*a6*a5^3*x34*a3^5*a2^2*a1^6 - 384*a5^4*x34*a3^5*a2^2*a1^6 + 800*a6^3*x34^2*a3^5*a2^2*a1^6 - 1872*a6^2*a5*x34^2*a3^5*a2^2*a1^6 - 1872*a6*a5^2*x34^2*a3^5*a2^2*a1^6 + 800*a5^3*x34^2*a3^5*a2^2*a1^6 - 120*a6^2*x34^3*a3^5*a2^2*a1^6 + 1008*a6*a5*x34^3*a3^5*a2^2*a1^6 - 120*a5^2*x34^3*a3^5*a2^2*a1^6 - 24*a6*x34^4*a3^5*a2^2*a1^6 - 24*a5*x34^4*a3^5*a2^2*a1^6 - 40*x34^5*a3^5*a2^2*a1^6 - 128*a6^4*a3^6*a2^2*a1^6 + 80*a6^3*a5*a3^6*a2^2*a1^6 + 1104*a6^2*a5^2*a3^6*a2^2*a1^6 + 80*a6*a5^3*a3^6*a2^2*a1^6 - 128*a5^4*a3^6*a2^2*a1^6 + 672*a6^3*x34*a3^6*a2^2*a1^6 - 1344*a6^2*a5*x34*a3^6*a2^2*a1^6 - 1344*a6*a5^2*x34*a3^6*a2^2*a1^6 + 672*a5^3*x34*a3^6*a2^2*a1^6 - 488*a6^2*x34^2*a3^6*a2^2*a1^6 + 1344*a6*a5*x34^2*a3^6*a2^2*a1^6 - 488*a5^2*x34^2*a3^6*a2^2*a1^6 + 56*a6*x34^3*a3^6*a2^2*a1^6 + 56*a5*x34^3*a3^6*a2^2*a1^6 - 88*x34^4*a3^6*a2^2*a1^6 + 192*a6^3*a3^7*a2^2*a1^6 - 384*a6^2*a5*a3^7*a2^2*a1^6 - 384*a6*a5^2*a3^7*a2^2*a1^6 + 192*a5^3*a3^7*a2^2*a1^6 - 384*a6^2*x34*a3^7*a2^2*a1^6 + 864*a6*a5*x34*a3^7*a2^2*a1^6 - 384*a5^2*x34*a3^7*a2^2*a1^6 + 112*a6*x34^2*a3^7*a2^2*a1^6 + 112*a5*x34^2*a3^7*a2^2*a1^6 - 112*x34^3*a3^7*a2^2*a1^6 - 96*a6^2*a3^8*a2^2*a1^6 + 216*a6*a5*a3^8*a2^2*a1^6 - 96*a5^2*a3^8*a2^2*a1^6 + 72*a6*x34*a3^8*a2^2*a1^6 + 72*a5*x34*a3^8*a2^2*a1^6 - 88*x34^2*a3^8*a2^2*a1^6 + 16*a6*a3^9*a2^2*a1^6 + 16*a5*a3^9*a2^2*a1^6 - 40*x34*a3^9*a2^2*a1^6 - 8*a3^10*a2^2*a1^6 + 16*a6^6*a5^3*a2^3*a1^6 - 8*a6^5*a5^4*a2^3*a1^6 - 8*a6^4*a5^5*a2^3*a1^6 + 16*a6^3*a5^6*a2^3*a1^6 - 8*a6^6*a5^2*x34*a2^3*a1^6 - 16*a6^5*a5^3*x34*a2^3*a1^6 - 8*a6^4*a5^4*x34*a2^3*a1^6 - 16*a6^3*a5^5*x34*a2^3*a1^6 - 8*a6^2*a5^6*x34*a2^3*a1^6 - 8*a6^6*a5*x34^2*a2^3*a1^6 - 8*a6^5*a5^2*x34^2*a2^3*a1^6 + 112*a6^4*a5^3*x34^2*a2^3*a1^6 + 112*a6^3*a5^4*x34^2*a2^3*a1^6 - 8*a6^2*a5^5*x34^2*a2^3*a1^6 - 8*a6*a5^6*x34^2*a2^3*a1^6 + 16*a6^6*x34^3*a2^3*a1^6 - 16*a6^5*a5*x34^3*a2^3*a1^6 + 112*a6^4*a5^2*x34^3*a2^3*a1^6 - 528*a6^3*a5^3*x34^3*a2^3*a1^6 + 112*a6^2*a5^4*x34^3*a2^3*a1^6 - 16*a6*a5^5*x34^3*a2^3*a1^6 + 16*a5^6*x34^3*a2^3*a1^6 - 8*a6^5*x34^4*a2^3*a1^6 - 8*a6^4*a5*x34^4*a2^3*a1^6 + 112*a6^3*a5^2*x34^4*a2^3*a1^6 + 112*a6^2*a5^3*x34^4*a2^3*a1^6 - 8*a6*a5^4*x34^4*a2^3*a1^6 - 8*a5^5*x34^4*a2^3*a1^6 - 8*a6^4*x34^5*a2^3*a1^6 - 16*a6^3*a5*x34^5*a2^3*a1^6 - 8*a6^2*a5^2*x34^5*a2^3*a1^6 - 16*a6*a5^3*x34^5*a2^3*a1^6 - 8*a5^4*x34^5*a2^3*a1^6 + 16*a6^3*x34^6*a2^3*a1^6 - 8*a6^2*a5*x34^6*a2^3*a1^6 - 8*a6*a5^2*x34^6*a2^3*a1^6 + 16*a5^3*x34^6*a2^3*a1^6 - 16*a6^6*a5^2*a3*a2^3*a1^6 - 32*a6^5*a5^3*a3*a2^3*a1^6 - 16*a6^4*a5^4*a3*a2^3*a1^6 - 32*a6^3*a5^5*a3*a2^3*a1^6 - 16*a6^2*a5^6*a3*a2^3*a1^6 - 16*a6^6*a5*x34*a3*a2^3*a1^6 + 32*a6^5*a5^2*x34*a3*a2^3*a1^6 + 144*a6^4*a5^3*x34*a3*a2^3*a1^6 + 144*a6^3*a5^4*x34*a3*a2^3*a1^6 + 32*a6^2*a5^5*x34*a3*a2^3*a1^6 - 16*a6*a5^6*x34*a3*a2^3*a1^6 + 40*a6^6*x34^2*a3*a2^3*a1^6 + 216*a6^4*a5^2*x34^2*a3*a2^3*a1^6 - 1344*a6^3*a5^3*x34^2*a3*a2^3*a1^6 + 216*a6^2*a5^4*x34^2*a3*a2^3*a1^6 + 40*a5^6*x34^2*a3*a2^3*a1^6 - 48*a6^5*x34^3*a3*a2^3*a1^6 - 112*a6^4*a5*x34^3*a3*a2^3*a1^6 + 688*a6^3*a5^2*x34^3*a3*a2^3*a1^6 + 688*a6^2*a5^3*x34^3*a3*a2^3*a1^6 - 112*a6*a5^4*x34^3*a3*a2^3*a1^6 - 48*a5^5*x34^3*a3*a2^3*a1^6 - 48*a6^4*x34^4*a3*a2^3*a1^6 - 160*a6^3*a5*x34^4*a3*a2^3*a1^6 - 160*a6^2*a5^2*x34^4*a3*a2^3*a1^6 - 160*a6*a5^3*x34^4*a3*a2^3*a1^6 - 48*a5^4*x34^4*a3*a2^3*a1^6 + 80*a6^3*x34^5*a3*a2^3*a1^6 + 80*a5^3*x34^5*a3*a2^3*a1^6 - 8*a6^2*x34^6*a3*a2^3*a1^6 - 8*a5^2*x34^6*a3*a2^3*a1^6 - 16*a6^6*a5*a3^2*a2^3*a1^6 + 32*a6^5*a5^2*a3^2*a2^3*a1^6 + 144*a6^4*a5^3*a3^2*a2^3*a1^6 + 144*a6^3*a5^4*a3^2*a2^3*a1^6 + 32*a6^2*a5^5*a3^2*a2^3*a1^6 - 16*a6*a5^6*a3^2*a2^3*a1^6 + 24*a6^6*x34*a3^2*a2^3*a1^6 + 96*a6^5*a5*x34*a3^2*a2^3*a1^6 - 24*a6^4*a5^2*x34*a3^2*a2^3*a1^6 - 864*a6^3*a5^3*x34*a3^2*a2^3*a1^6 - 24*a6^2*a5^4*x34*a3^2*a2^3*a1^6 + 96*a6*a5^5*x34*a3^2*a2^3*a1^6 + 24*a5^6*x34*a3^2*a2^3*a1^6 - 104*a6^5*x34^2*a3^2*a2^3*a1^6 - 408*a6^4*a5*x34^2*a3^2*a2^3*a1^6 + 1152*a6^3*a5^2*x34^2*a3^2*a2^3*a1^6 + 1152*a6^2*a5^3*x34^2*a3^2*a2^3*a1^6 - 408*a6*a5^4*x34^2*a3^2*a2^3*a1^6 - 104*a5^5*x34^2*a3^2*a2^3*a1^6 - 240*a6^3*a5*x34^3*a3^2*a2^3*a1^6 - 800*a6^2*a5^2*x34^3*a3^2*a2^3*a1^6 - 240*a6*a5^3*x34^3*a3^2*a2^3*a1^6 + 272*a6^3*x34^4*a3^2*a2^3*a1^6 + 272*a5^3*x34^4*a3^2*a2^3*a1^6 - 56*a6^2*x34^5*a3^2*a2^3*a1^6 + 48*a6*a5*x34^5*a3^2*a2^3*a1^6 - 56*a5^2*x34^5*a3^2*a2^3*a1^6 - 8*a6*x34^6*a3^2*a2^3*a1^6 - 8*a5*x34^6*a3^2*a2^3*a1^6 + 16*a6^6*a3^3*a2^3*a1^6 + 64*a6^5*a5*a3^3*a2^3*a1^6 - 16*a6^4*a5^2*a3^3*a2^3*a1^6 - 576*a6^3*a5^3*a3^3*a2^3*a1^6 - 16*a6^2*a5^4*a3^3*a2^3*a1^6 + 64*a6*a5^5*a3^3*a2^3*a1^6 + 16*a5^6*a3^3*a2^3*a1^6 - 112*a6^5*x34*a3^3*a2^3*a1^6 - 592*a6^4*a5*x34*a3^3*a2^3*a1^6 + 928*a6^3*a5^2*x34*a3^3*a2^3*a1^6 + 928*a6^2*a5^3*x34*a3^3*a2^3*a1^6 - 592*a6*a5^4*x34*a3^3*a2^3*a1^6 - 112*a5^5*x34*a3^3*a2^3*a1^6 + 320*a6^4*x34^2*a3^3*a2^3*a1^6 + 320*a6^3*a5*x34^2*a3^3*a2^3*a1^6 - 1760*a6^2*a5^2*x34^2*a3^3*a2^3*a1^6 + 320*a6*a5^3*x34^2*a3^3*a2^3*a1^6 + 320*a5^4*x34^2*a3^3*a2^3*a1^6 + 80*a6^3*x34^3*a3^3*a2^3*a1^6 + 80*a6^2*a5*x34^3*a3^3*a2^3*a1^6 + 80*a6*a5^2*x34^3*a3^3*a2^3*a1^6 + 80*a5^3*x34^3*a3^3*a2^3*a1^6 - 48*a6^2*x34^4*a3^3*a2^3*a1^6 + 160*a6*a5*x34^4*a3^3*a2^3*a1^6 - 48*a5^2*x34^4*a3^3*a2^3*a1^6 - 64*a6*x34^5*a3^3*a2^3*a1^6 - 64*a5*x34^5*a3^3*a2^3*a1^6 + 16*x34^6*a3^3*a2^3*a1^6 - 56*a6^5*a3^4*a2^3*a1^6 - 296*a6^4*a5*a3^4*a2^3*a1^6 + 464*a6^3*a5^2*a3^4*a2^3*a1^6 + 464*a6^2*a5^3*a3^4*a2^3*a1^6 - 296*a6*a5^4*a3^4*a2^3*a1^6 - 56*a5^5*a3^4*a2^3*a1^6 + 480*a6^4*x34*a3^4*a2^3*a1^6 + 720*a6^3*a5*x34*a3^4*a2^3*a1^6 - 1840*a6^2*a5^2*x34*a3^4*a2^3*a1^6 + 720*a6*a5^3*x34*a3^4*a2^3*a1^6 + 480*a5^4*x34*a3^4*a2^3*a1^6 - 720*a6^3*x34^2*a3^4*a2^3*a1^6 + 240*a6^2*a5*x34^2*a3^4*a2^3*a1^6 + 240*a6*a5^2*x34^2*a3^4*a2^3*a1^6 - 720*a5^3*x34^2*a3^4*a2^3*a1^6 + 320*a6^2*x34^3*a3^4*a2^3*a1^6 + 80*a6*a5*x34^3*a3^4*a2^3*a1^6 + 320*a5^2*x34^3*a3^4*a2^3*a1^6 - 208*a6*x34^4*a3^4*a2^3*a1^6 - 208*a5*x34^4*a3^4*a2^3*a1^6 + 88*x34^5*a3^4*a2^3*a1^6 + 192*a6^4*a3^5*a2^3*a1^6 + 288*a6^3*a5*a3^5*a2^3*a1^6 - 736*a6^2*a5^2*a3^5*a2^3*a1^6 + 288*a6*a5^3*a3^5*a2^3*a1^6 + 192*a5^4*a3^5*a2^3*a1^6 - 912*a6^3*x34*a3^5*a2^3*a1^6 + 240*a6^2*a5*x34*a3^5*a2^3*a1^6 + 240*a6*a5^2*x34*a3^5*a2^3*a1^6 - 912*a5^3*x34*a3^5*a2^3*a1^6 + 800*a6^2*x34^2*a3^5*a2^3*a1^6 - 192*a6*a5*x34^2*a3^5*a2^3*a1^6 + 800*a5^2*x34^2*a3^5*a2^3*a1^6 - 368*a6*x34^3*a3^5*a2^3*a1^6 - 368*a5*x34^3*a3^5*a2^3*a1^6 + 192*x34^4*a3^5*a2^3*a1^6 - 304*a6^3*a3^6*a2^3*a1^6 + 80*a6^2*a5*a3^6*a2^3*a1^6 + 80*a6*a5^2*a3^6*a2^3*a1^6 - 304*a5^3*a3^6*a2^3*a1^6 + 672*a6^2*x34*a3^6*a2^3*a1^6 - 224*a6*a5*x34*a3^6*a2^3*a1^6 + 672*a5^2*x34*a3^6*a2^3*a1^6 - 384*a6*x34^2*a3^6*a2^3*a1^6 - 384*a5*x34^2*a3^6*a2^3*a1^6 + 224*x34^3*a3^6*a2^3*a1^6 + 192*a6^2*a3^7*a2^3*a1^6 - 64*a6*a5*a3^7*a2^3*a1^6 + 192*a5^2*a3^7*a2^3*a1^6 - 224*a6*x34*a3^7*a2^3*a1^6 - 224*a5*x34*a3^7*a2^3*a1^6 + 160*x34^2*a3^7*a2^3*a1^6 - 56*a6*a3^8*a2^3*a1^6 - 56*a5*a3^8*a2^3*a1^6 + 72*x34*a3^8*a2^3*a1^6 + 16*a3^9*a2^3*a1^6 - 8*a6^6*a5^2*a2^4*a1^6 - 8*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 8*a6^3*a5^5*a2^4*a1^6 - 8*a6^2*a5^6*a2^4*a1^6 + 8*a6^6*a5*x34*a2^4*a1^6 + 16*a6^5*a5^2*x34*a2^4*a1^6 - 8*a6^4*a5^3*x34*a2^4*a1^6 - 8*a6^3*a5^4*x34*a2^4*a1^6 + 16*a6^2*a5^5*x34*a2^4*a1^6 + 8*a6*a5^6*x34*a2^4*a1^6 - 8*a6^6*x34^2*a2^4*a1^6 + 16*a6^5*a5*x34^2*a2^4*a1^6 - 128*a6^4*a5^2*x34^2*a2^4*a1^6 + 112*a6^3*a5^3*x34^2*a2^4*a1^6 - 128*a6^2*a5^4*x34^2*a2^4*a1^6 + 16*a6*a5^5*x34^2*a2^4*a1^6 - 8*a5^6*x34^2*a2^4*a1^6 - 8*a6^5*x34^3*a2^4*a1^6 - 8*a6^4*a5*x34^3*a2^4*a1^6 + 112*a6^3*a5^2*x34^3*a2^4*a1^6 + 112*a6^2*a5^3*x34^3*a2^4*a1^6 - 8*a6*a5^4*x34^3*a2^4*a1^6 - 8*a5^5*x34^3*a2^4*a1^6 + 24*a6^4*x34^4*a2^4*a1^6 - 8*a6^3*a5*x34^4*a2^4*a1^6 - 128*a6^2*a5^2*x34^4*a2^4*a1^6 - 8*a6*a5^3*x34^4*a2^4*a1^6 + 24*a5^4*x34^4*a2^4*a1^6 - 8*a6^3*x34^5*a2^4*a1^6 + 16*a6^2*a5*x34^5*a2^4*a1^6 + 16*a6*a5^2*x34^5*a2^4*a1^6 - 8*a5^3*x34^5*a2^4*a1^6 - 8*a6^2*x34^6*a2^4*a1^6 + 8*a6*a5*x34^6*a2^4*a1^6 - 8*a5^2*x34^6*a2^4*a1^6 + 16*a6^6*a5*a3*a2^4*a1^6 + 32*a6^5*a5^2*a3*a2^4*a1^6 - 16*a6^4*a5^3*a3*a2^4*a1^6 - 16*a6^3*a5^4*a3*a2^4*a1^6 + 32*a6^2*a5^5*a3*a2^4*a1^6 + 16*a6*a5^6*a3*a2^4*a1^6 - 8*a6^6*x34*a3*a2^4*a1^6 - 40*a6^5*a5*x34*a3*a2^4*a1^6 - 136*a6^4*a5^2*x34*a3*a2^4*a1^6 + 144*a6^3*a5^3*x34*a3*a2^4*a1^6 - 136*a6^2*a5^4*x34*a3*a2^4*a1^6 - 40*a6*a5^5*x34*a3*a2^4*a1^6 - 8*a5^6*x34*a3*a2^4*a1^6 - 8*a6^5*x34^2*a3*a2^4*a1^6 + 96*a6^4*a5*x34^2*a3*a2^4*a1^6 + 216*a6^3*a5^2*x34^2*a3*a2^4*a1^6 + 216*a6^2*a5^3*x34^2*a3*a2^4*a1^6 + 96*a6*a5^4*x34^2*a3*a2^4*a1^6 - 8*a5^5*x34^2*a3*a2^4*a1^6 + 88*a6^4*x34^3*a3*a2^4*a1^6 - 112*a6^3*a5*x34^3*a3*a2^4*a1^6 - 632*a6^2*a5^2*x34^3*a3*a2^4*a1^6 - 112*a6*a5^3*x34^3*a3*a2^4*a1^6 + 88*a5^4*x34^3*a3*a2^4*a1^6 - 48*a6^3*x34^4*a3*a2^4*a1^6 + 200*a6^2*a5*x34^4*a3*a2^4*a1^6 + 200*a6*a5^2*x34^4*a3*a2^4*a1^6 - 48*a5^3*x34^4*a3*a2^4*a1^6 - 32*a6^2*x34^5*a3*a2^4*a1^6 - 24*a6*a5*x34^5*a3*a2^4*a1^6 - 32*a5^2*x34^5*a3*a2^4*a1^6 + 8*a6*x34^6*a3*a2^4*a1^6 + 8*a5*x34^6*a3*a2^4*a1^6 - 8*a6^6*a3^2*a2^4*a1^6 - 40*a6^5*a5*a3^2*a2^4*a1^6 - 136*a6^4*a5^2*a3^2*a2^4*a1^6 + 144*a6^3*a5^3*a3^2*a2^4*a1^6 - 136*a6^2*a5^4*a3^2*a2^4*a1^6 - 40*a6*a5^5*a3^2*a2^4*a1^6 - 8*a5^6*a3^2*a2^4*a1^6 + 24*a6^5*x34*a3^2*a2^4*a1^6 + 336*a6^4*a5*x34*a3^2*a2^4*a1^6 - 24*a6^3*a5^2*x34*a3^2*a2^4*a1^6 - 24*a6^2*a5^3*x34*a3^2*a2^4*a1^6 + 336*a6*a5^4*x34*a3^2*a2^4*a1^6 + 24*a5^5*x34*a3^2*a2^4*a1^6 - 8*a6^4*x34^2*a3^2*a2^4*a1^6 - 408*a6^3*a5*x34^2*a3^2*a2^4*a1^6 - 408*a6^2*a5^2*x34^2*a3^2*a2^4*a1^6 - 408*a6*a5^3*x34^2*a3^2*a2^4*a1^6 - 8*a5^4*x34^2*a3^2*a2^4*a1^6 + 520*a6^2*a5*x34^3*a3^2*a2^4*a1^6 + 520*a6*a5^2*x34^3*a3^2*a2^4*a1^6 - 168*a6^2*x34^4*a3^2*a2^4*a1^6 - 120*a6*a5*x34^4*a3^2*a2^4*a1^6 - 168*a5^2*x34^4*a3^2*a2^4*a1^6 + 64*a6*x34^5*a3^2*a2^4*a1^6 + 64*a5*x34^5*a3^2*a2^4*a1^6 - 8*x34^6*a3^2*a2^4*a1^6 + 16*a6^5*a3^3*a2^4*a1^6 + 224*a6^4*a5*a3^3*a2^4*a1^6 - 16*a6^3*a5^2*a3^3*a2^4*a1^6 - 16*a6^2*a5^3*a3^3*a2^4*a1^6 + 224*a6*a5^4*a3^3*a2^4*a1^6 + 16*a5^5*a3^3*a2^4*a1^6 - 192*a6^4*x34*a3^3*a2^4*a1^6 - 592*a6^3*a5*x34*a3^3*a2^4*a1^6 + 448*a6^2*a5^2*x34*a3^3*a2^4*a1^6 - 592*a6*a5^3*x34*a3^3*a2^4*a1^6 - 192*a5^4*x34*a3^3*a2^4*a1^6 + 320*a6^3*x34^2*a3^3*a2^4*a1^6 + 400*a6^2*a5*x34^2*a3^3*a2^4*a1^6 + 400*a6*a5^2*x34^2*a3^3*a2^4*a1^6 + 320*a5^3*x34^2*a3^3*a2^4*a1^6 - 400*a6^2*x34^3*a3^3*a2^4*a1^6 - 160*a6*a5*x34^3*a3^3*a2^4*a1^6 - 400*a5^2*x34^3*a3^3*a2^4*a1^6 + 192*a6*x34^4*a3^3*a2^4*a1^6 + 192*a5*x34^4*a3^3*a2^4*a1^6 - 56*x34^5*a3^3*a2^4*a1^6 - 96*a6^4*a3^4*a2^4*a1^6 - 296*a6^3*a5*a3^4*a2^4*a1^6 + 224*a6^2*a5^2*a3^4*a2^4*a1^6 - 296*a6*a5^3*a3^4*a2^4*a1^6 - 96*a5^4*a3^4*a2^4*a1^6 + 480*a6^3*x34*a3^4*a2^4*a1^6 + 80*a6^2*a5*x34*a3^4*a2^4*a1^6 + 80*a6*a5^2*x34*a3^4*a2^4*a1^6 + 480*a5^3*x34*a3^4*a2^4*a1^6 - 520*a6^2*x34^2*a3^4*a2^4*a1^6 - 520*a5^2*x34^2*a3^4*a2^4*a1^6 + 280*a6*x34^3*a3^4*a2^4*a1^6 + 280*a5*x34^3*a3^4*a2^4*a1^6 - 136*x34^4*a3^4*a2^4*a1^6 + 192*a6^3*a3^5*a2^4*a1^6 + 32*a6^2*a5*a3^5*a2^4*a1^6 + 32*a6*a5^2*a3^5*a2^4*a1^6 + 192*a5^3*a3^5*a2^4*a1^6 - 384*a6^2*x34*a3^5*a2^4*a1^6 + 96*a6*a5*x34*a3^5*a2^4*a1^6 - 384*a5^2*x34*a3^5*a2^4*a1^6 + 224*a6*x34^2*a3^5*a2^4*a1^6 + 224*a5*x34^2*a3^5*a2^4*a1^6 - 152*x34^3*a3^5*a2^4*a1^6 - 128*a6^2*a3^6*a2^4*a1^6 + 32*a6*a5*a3^6*a2^4*a1^6 - 128*a5^2*a3^6*a2^4*a1^6 + 112*a6*x34*a3^6*a2^4*a1^6 + 112*a5*x34*a3^6*a2^4*a1^6 - 88*x34^2*a3^6*a2^4*a1^6 + 32*a6*a3^7*a2^4*a1^6 + 32*a5*a3^7*a2^4*a1^6 - 32*x34*a3^7*a2^4*a1^6 - 8*a3^8*a2^4*a1^6 + 8*a6^5*a5^2*a2^5*a1^6 - 8*a6^4*a5^3*a2^5*a1^6 - 8*a6^3*a5^4*a2^5*a1^6 + 8*a6^2*a5^5*a2^5*a1^6 - 8*a6^5*a5*x34*a2^5*a1^6 + 16*a6^4*a5^2*x34*a2^5*a1^6 - 16*a6^3*a5^3*x34*a2^5*a1^6 + 16*a6^2*a5^4*x34*a2^5*a1^6 - 8*a6*a5^5*x34*a2^5*a1^6 + 8*a6^5*x34^2*a2^5*a1^6 + 16*a6^4*a5*x34^2*a2^5*a1^6 - 8*a6^3*a5^2*x34^2*a2^5*a1^6 - 8*a6^2*a5^3*x34^2*a2^5*a1^6 + 16*a6*a5^4*x34^2*a2^5*a1^6 + 8*a5^5*x34^2*a2^5*a1^6 - 8*a6^4*x34^3*a2^5*a1^6 - 16*a6^3*a5*x34^3*a2^5*a1^6 - 8*a6^2*a5^2*x34^3*a2^5*a1^6 - 16*a6*a5^3*x34^3*a2^5*a1^6 - 8*a5^4*x34^3*a2^5*a1^6 - 8*a6^3*x34^4*a2^5*a1^6 + 16*a6^2*a5*x34^4*a2^5*a1^6 + 16*a6*a5^2*x34^4*a2^5*a1^6 - 8*a5^3*x34^4*a2^5*a1^6 + 8*a6^2*x34^5*a2^5*a1^6 - 8*a6*a5*x34^5*a2^5*a1^6 + 8*a5^2*x34^5*a2^5*a1^6 - 16*a6^5*a5*a3*a2^5*a1^6 + 32*a6^4*a5^2*a3*a2^5*a1^6 - 32*a6^3*a5^3*a3*a2^5*a1^6 + 32*a6^2*a5^4*a3*a2^5*a1^6 - 16*a6*a5^5*a3*a2^5*a1^6 + 8*a6^5*x34*a3*a2^5*a1^6 - 40*a6^4*a5*x34*a3*a2^5*a1^6 + 32*a6^3*a5^2*x34*a3*a2^5*a1^6 + 32*a6^2*a5^3*x34*a3*a2^5*a1^6 - 40*a6*a5^4*x34*a3*a2^5*a1^6 + 8*a5^5*x34*a3*a2^5*a1^6 - 8*a6^4*x34^2*a3*a2^5*a1^6 - 96*a6^2*a5^2*x34^2*a3*a2^5*a1^6 - 8*a5^4*x34^2*a3*a2^5*a1^6 - 48*a6^3*x34^3*a3*a2^5*a1^6 + 112*a6^2*a5*x34^3*a3*a2^5*a1^6 + 112*a6*a5^2*x34^3*a3*a2^5*a1^6 - 48*a5^3*x34^3*a3*a2^5*a1^6 + 56*a6^2*x34^4*a3*a2^5*a1^6 - 112*a6*a5*x34^4*a3*a2^5*a1^6 + 56*a5^2*x34^4*a3*a2^5*a1^6 - 8*a6*x34^5*a3*a2^5*a1^6 - 8*a5*x34^5*a3*a2^5*a1^6 + 8*a6^5*a3^2*a2^5*a1^6 - 40*a6^4*a5*a3^2*a2^5*a1^6 + 32*a6^3*a5^2*a3^2*a2^5*a1^6 + 32*a6^2*a5^3*a3^2*a2^5*a1^6 - 40*a6*a5^4*a3^2*a2^5*a1^6 + 8*a5^5*a3^2*a2^5*a1^6 + 24*a6^4*x34*a3^2*a2^5*a1^6 + 96*a6^3*a5*x34*a3^2*a2^5*a1^6 - 240*a6^2*a5^2*x34*a3^2*a2^5*a1^6 + 96*a6*a5^3*x34*a3^2*a2^5*a1^6 + 24*a5^4*x34*a3^2*a2^5*a1^6 - 104*a6^3*x34^2*a3^2*a2^5*a1^6 + 168*a6^2*a5*x34^2*a3^2*a2^5*a1^6 + 168*a6*a5^2*x34^2*a3^2*a2^5*a1^6 - 104*a5^3*x34^2*a3^2*a2^5*a1^6 + 136*a6^2*x34^3*a3^2*a2^5*a1^6 - 320*a6*a5*x34^3*a3^2*a2^5*a1^6 + 136*a5^2*x34^3*a3^2*a2^5*a1^6 - 24*a6*x34^4*a3^2*a2^5*a1^6 - 24*a5*x34^4*a3^2*a2^5*a1^6 + 8*x34^5*a3^2*a2^5*a1^6 + 16*a6^4*a3^3*a2^5*a1^6 + 64*a6^3*a5*a3^3*a2^5*a1^6 - 160*a6^2*a5^2*a3^3*a2^5*a1^6 + 64*a6*a5^3*a3^3*a2^5*a1^6 + 16*a5^4*a3^3*a2^5*a1^6 - 112*a6^3*x34*a3^3*a2^5*a1^6 + 112*a6^2*a5*x34*a3^3*a2^5*a1^6 + 112*a6*a5^2*x34*a3^3*a2^5*a1^6 - 112*a5^3*x34*a3^3*a2^5*a1^6 + 144*a6^2*x34^2*a3^3*a2^5*a1^6 - 320*a6*a5*x34^2*a3^3*a2^5*a1^6 + 144*a5^2*x34^2*a3^3*a2^5*a1^6 - 32*a6*x34^3*a3^3*a2^5*a1^6 - 32*a5*x34^3*a3^3*a2^5*a1^6 + 32*x34^4*a3^3*a2^5*a1^6 - 56*a6^3*a3^4*a2^5*a1^6 + 56*a6^2*a5*a3^4*a2^5*a1^6 + 56*a6*a5^2*a3^4*a2^5*a1^6 - 56*a5^3*a3^4*a2^5*a1^6 + 80*a6^2*x34*a3^4*a2^5*a1^6 - 160*a6*a5*x34*a3^4*a2^5*a1^6 + 80*a5^2*x34*a3^4*a2^5*a1^6 - 16*a6*x34^2*a3^4*a2^5*a1^6 - 16*a5*x34^2*a3^4*a2^5*a1^6 + 40*x34^3*a3^4*a2^5*a1^6 + 32*a6^2*a3^5*a2^5*a1^6 - 64*a6*a5*a3^5*a2^5*a1^6 + 32*a5^2*a3^5*a2^5*a1^6 + 16*x34^2*a3^5*a2^5*a1^6 - 8*a6^4*a5^2*a2^6*a1^6 + 16*a6^3*a5^3*a2^6*a1^6 - 8*a6^2*a5^4*a2^6*a1^6 + 8*a6^4*a5*x34*a2^6*a1^6 - 8*a6^3*a5^2*x34*a2^6*a1^6 - 8*a6^2*a5^3*x34*a2^6*a1^6 + 8*a6*a5^4*x34*a2^6*a1^6 - 8*a6^4*x34^2*a2^6*a1^6 - 8*a6^3*a5*x34^2*a2^6*a1^6 + 24*a6^2*a5^2*x34^2*a2^6*a1^6 - 8*a6*a5^3*x34^2*a2^6*a1^6 - 8*a5^4*x34^2*a2^6*a1^6 + 16*a6^3*x34^3*a2^6*a1^6 - 8*a6^2*a5*x34^3*a2^6*a1^6 - 8*a6*a5^2*x34^3*a2^6*a1^6 + 16*a5^3*x34^3*a2^6*a1^6 - 8*a6^2*x34^4*a2^6*a1^6 + 8*a6*a5*x34^4*a2^6*a1^6 - 8*a5^2*x34^4*a2^6*a1^6 + 16*a6^4*a5*a3*a2^6*a1^6 - 16*a6^3*a5^2*a3*a2^6*a1^6 - 16*a6^2*a5^3*a3*a2^6*a1^6 + 16*a6*a5^4*a3*a2^6*a1^6 - 8*a6^4*x34*a3*a2^6*a1^6 - 16*a6^3*a5*x34*a3*a2^6*a1^6 + 48*a6^2*a5^2*x34*a3*a2^6*a1^6 - 16*a6*a5^3*x34*a3*a2^6*a1^6 - 8*a5^4*x34*a3*a2^6*a1^6 + 40*a6^3*x34^2*a3*a2^6*a1^6 - 24*a6^2*a5*x34^2*a3*a2^6*a1^6 - 24*a6*a5^2*x34^2*a3*a2^6*a1^6 + 40*a5^3*x34^2*a3*a2^6*a1^6 - 40*a6^2*x34^3*a3*a2^6*a1^6 + 32*a6*a5*x34^3*a3*a2^6*a1^6 - 40*a5^2*x34^3*a3*a2^6*a1^6 + 8*a6*x34^4*a3*a2^6*a1^6 + 8*a5*x34^4*a3*a2^6*a1^6 - 8*a6^4*a3^2*a2^6*a1^6 - 16*a6^3*a5*a3^2*a2^6*a1^6 + 48*a6^2*a5^2*a3^2*a2^6*a1^6 - 16*a6*a5^3*a3^2*a2^6*a1^6 - 8*a5^4*a3^2*a2^6*a1^6 + 24*a6^3*x34*a3^2*a2^6*a1^6 - 24*a6^2*a5*x34*a3^2*a2^6*a1^6 - 24*a6*a5^2*x34*a3^2*a2^6*a1^6 + 24*a5^3*x34*a3^2*a2^6*a1^6 - 48*a6^2*x34^2*a3^2*a2^6*a1^6 + 48*a6*a5*x34^2*a3^2*a2^6*a1^6 - 48*a5^2*x34^2*a3^2*a2^6*a1^6 + 24*a6*x34^3*a3^2*a2^6*a1^6 + 24*a5*x34^3*a3^2*a2^6*a1^6 - 8*x34^4*a3^2*a2^6*a1^6 + 16*a6^3*a3^3*a2^6*a1^6 - 16*a6^2*a5*a3^3*a2^6*a1^6 - 16*a6*a5^2*a3^3*a2^6*a1^6 + 16*a5^3*a3^3*a2^6*a1^6 - 16*a6^2*x34*a3^3*a2^6*a1^6 + 32*a6*a5*x34*a3^3*a2^6*a1^6 - 16*a5^2*x34*a3^3*a2^6*a1^6 + 16*a6*x34^2*a3^3*a2^6*a1^6 + 16*a5*x34^2*a3^3*a2^6*a1^6 - 16*x34^3*a3^3*a2^6*a1^6 - 8*a6^2*a3^4*a2^6*a1^6 + 16*a6*a5*a3^4*a2^6*a1^6 - 8*a5^2*a3^4*a2^6*a1^6 - 8*x34^2*a3^4*a2^6*a1^6;

-- We compute the leadingTerms
-- polynomial A
toString(leadTerm(1,A))
-- o6 = 8*a6^2*a5^2*a3^2

-- polynomial B
toString(leadTerm(1,B))
-- o7 = 4*a6^4*a5^4*a3^4

-- polynomial C
toString(leadTerm(1,C))
-- o8 = 8*a6^6*a5^6*a3^6

-- polynomial Q4
toString(leadTerm(1,Q4))
-- o9 = -8*a6^6*a5^4*a3^8



==> anc/supplementaryMaterial/software/ABCDQ4ThetaPiece2.m2 <==
-- Theta graph calculations Cell 0 (from the Grobner Fan), corresponding to the Theta_2 Cell

S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {6,5,1,3,2,1}},Global=>false];

-- polynomial A
A = 6*a6^2*a5^2*x34^2 + 8*a6^2*a5^2*x34*a3 - 4*a6^2*a5*x34^2*a3 - 4*a6*a5^2*x34^2*a3 + 8*a6^2*a5^2*a3^2 - 12*a6^2*a5*x34*a3^2 - 12*a6*a5^2*x34*a3^2 + 6*a6^2*x34^2*a3^2 - 4*a6*a5*x34^2*a3^2 + 6*a5^2*x34^2*a3^2 - 8*a6^2*a5*a3^3 - 8*a6*a5^2*a3^3 + 12*a6^2*x34*a3^3 - 8*a6*a5*x34*a3^3 + 12*a5^2*x34*a3^3 + 6*a6^2*a3^4 - 4*a6*a5*a3^4 + 6*a5^2*a3^4 - 4*a6^2*a5^2*x34*a2 - 4*a6^2*a5*x34^2*a2 - 4*a6*a5^2*x34^2*a2 - 8*a6^2*a5^2*a3*a2 + 4*a6^2*a5*x34*a3*a2 + 4*a6*a5^2*x34*a3*a2 - 4*a6^2*x34^2*a3*a2 + 12*a6*a5*x34^2*a3*a2 - 4*a5^2*x34^2*a3*a2 + 4*a6^2*a5*a3^2*a2 + 4*a6*a5^2*a3^2*a2 - 12*a6^2*x34*a3^2*a2 + 36*a6*a5*x34*a3^2*a2 - 12*a5^2*x34*a3^2*a2 - 4*a6*x34^2*a3^2*a2 - 4*a5*x34^2*a3^2*a2 - 8*a6^2*a3^3*a2 + 24*a6*a5*a3^3*a2 - 8*a5^2*a3^3*a2 - 8*a6*x34*a3^3*a2 - 8*a5*x34*a3^3*a2 - 4*a6*a3^4*a2 - 4*a5*a3^4*a2 + 6*a6^2*a5^2*a2^2 - 4*a6^2*a5*x34*a2^2 - 4*a6*a5^2*x34*a2^2 + 6*a6^2*x34^2*a2^2 - 4*a6*a5*x34^2*a2^2 + 6*a5^2*x34^2*a2^2 - 8*a6^2*a5*a3*a2^2 - 8*a6*a5^2*a3*a2^2 + 8*a6^2*x34*a3*a2^2 + 4*a6*a5*x34*a3*a2^2 + 8*a5^2*x34*a3*a2^2 - 4*a6*x34^2*a3*a2^2 - 4*a5*x34^2*a3*a2^2 + 8*a6^2*a3^2*a2^2 + 4*a6*a5*a3^2*a2^2 + 8*a5^2*a3^2*a2^2 - 12*a6*x34*a3^2*a2^2 - 12*a5*x34*a3^2*a2^2 + 6*x34^2*a3^2*a2^2 - 8*a6*a3^3*a2^2 - 8*a5*a3^3*a2^2 + 12*x34*a3^3*a2^2 + 6*a3^4*a2^2 - 4*a6^2*a5^2*x34*a1 - 4*a6^2*a5*x34^2*a1 - 4*a6*a5^2*x34^2*a1 - 8*a6^2*a5^2*a3*a1 + 4*a6^2*a5*x34*a3*a1 + 4*a6*a5^2*x34*a3*a1 - 4*a6^2*x34^2*a3*a1 + 12*a6*a5*x34^2*a3*a1 - 4*a5^2*x34^2*a3*a1 + 4*a6^2*a5*a3^2*a1 + 4*a6*a5^2*a3^2*a1 - 12*a6^2*x34*a3^2*a1 + 36*a6*a5*x34*a3^2*a1 - 12*a5^2*x34*a3^2*a1 - 4*a6*x34^2*a3^2*a1 - 4*a5*x34^2*a3^2*a1 - 8*a6^2*a3^3*a1 + 24*a6*a5*a3^3*a1 - 8*a5^2*a3^3*a1 - 8*a6*x34*a3^3*a1 - 8*a5*x34*a3^3*a1 - 4*a6*a3^4*a1 - 4*a5*a3^4*a1 - 4*a6^2*a5^2*a2*a1 + 12*a6^2*a5*x34*a2*a1 + 12*a6*a5^2*x34*a2*a1 - 4*a6^2*x34^2*a2*a1 + 12*a6*a5*x34^2*a2*a1 - 4*a5^2*x34^2*a2*a1 + 24*a6^2*a5*a3*a2*a1 + 24*a6*a5^2*a3*a2*a1 + 4*a6^2*x34*a3*a2*a1 - 96*a6*a5*x34*a3*a2*a1 + 4*a5^2*x34*a3*a2*a1 + 12*a6*x34^2*a3*a2*a1 + 12*a5*x34^2*a3*a2*a1 + 4*a6^2*a3^2*a2*a1 - 96*a6*a5*a3^2*a2*a1 + 4*a5^2*a3^2*a2*a1 + 36*a6*x34*a3^2*a2*a1 + 36*a5*x34*a3^2*a2*a1 - 4*x34^2*a3^2*a2*a1 + 24*a6*a3^3*a2*a1 + 24*a5*a3^3*a2*a1 - 8*x34*a3^3*a2*a1 - 4*a3^4*a2*a1 - 4*a6^2*a5*a2^2*a1 - 4*a6*a5^2*a2^2*a1 - 4*a6^2*x34*a2^2*a1 + 12*a6*a5*x34*a2^2*a1 - 4*a5^2*x34*a2^2*a1 - 4*a6*x34^2*a2^2*a1 - 4*a5*x34^2*a2^2*a1 - 8*a6^2*a3*a2^2*a1 + 24*a6*a5*a3*a2^2*a1 - 8*a5^2*a3*a2^2*a1 + 4*a6*x34*a3*a2^2*a1 + 4*a5*x34*a3*a2^2*a1 - 4*x34^2*a3*a2^2*a1 + 4*a6*a3^2*a2^2*a1 + 4*a5*a3^2*a2^2*a1 - 12*x34*a3^2*a2^2*a1 - 8*a3^3*a2^2*a1 + 6*a6^2*a5^2*a1^2 - 4*a6^2*a5*x34*a1^2 - 4*a6*a5^2*x34*a1^2 + 6*a6^2*x34^2*a1^2 - 4*a6*a5*x34^2*a1^2 + 6*a5^2*x34^2*a1^2 - 8*a6^2*a5*a3*a1^2 - 8*a6*a5^2*a3*a1^2 + 8*a6^2*x34*a3*a1^2 + 4*a6*a5*x34*a3*a1^2 + 8*a5^2*x34*a3*a1^2 - 4*a6*x34^2*a3*a1^2 - 4*a5*x34^2*a3*a1^2 + 8*a6^2*a3^2*a1^2 + 4*a6*a5*a3^2*a1^2 + 8*a5^2*a3^2*a1^2 - 12*a6*x34*a3^2*a1^2 - 12*a5*x34*a3^2*a1^2 + 6*x34^2*a3^2*a1^2 - 8*a6*a3^3*a1^2 - 8*a5*a3^3*a1^2 + 12*x34*a3^3*a1^2 + 6*a3^4*a1^2 - 4*a6^2*a5*a2*a1^2 - 4*a6*a5^2*a2*a1^2 - 4*a6^2*x34*a2*a1^2 + 12*a6*a5*x34*a2*a1^2 - 4*a5^2*x34*a2*a1^2 - 4*a6*x34^2*a2*a1^2 - 4*a5*x34^2*a2*a1^2 - 8*a6^2*a3*a2*a1^2 + 24*a6*a5*a3*a2*a1^2 - 8*a5^2*a3*a2*a1^2 + 4*a6*x34*a3*a2*a1^2 + 4*a5*x34*a3*a2*a1^2 - 4*x34^2*a3*a2*a1^2 + 4*a6*a3^2*a2*a1^2 + 4*a5*a3^2*a2*a1^2 - 12*x34*a3^2*a2*a1^2 - 8*a3^3*a2*a1^2 + 6*a6^2*a2^2*a1^2 - 4*a6*a5*a2^2*a1^2 + 6*a5^2*a2^2*a1^2 - 4*a6*x34*a2^2*a1^2 - 4*a5*x34*a2^2*a1^2 + 6*x34^2*a2^2*a1^2 - 8*a6*a3*a2^2*a1^2 - 8*a5*a3*a2^2*a1^2 + 8*x34*a3*a2^2*a1^2 + 8*a3^2*a2^2*a1^2;

-- polynomial B
B = 4*a6^4*a5^4*x34^2*a3^2 - 4*a6^4*a5^3*x34^3*a3^2 - 4*a6^3*a5^4*x34^3*a3^2 + 4*a6^4*a5^2*x34^4*a3^2 - 4*a6^3*a5^3*x34^4*a3^2 + 4*a6^2*a5^4*x34^4*a3^2 + 8*a6^4*a5^4*x34*a3^3 - 16*a6^4*a5^3*x34^2*a3^3 - 16*a6^3*a5^4*x34^2*a3^3 + 12*a6^4*a5^2*x34^3*a3^3 + 8*a6^3*a5^3*x34^3*a3^3 + 12*a6^2*a5^4*x34^3*a3^3 - 4*a6^3*a5^2*x34^4*a3^3 - 4*a6^2*a5^3*x34^4*a3^3 + 4*a6^4*a5^4*a3^4 - 20*a6^4*a5^3*x34*a3^4 - 20*a6^3*a5^4*x34*a3^4 + 16*a6^4*a5^2*x34^2*a3^4 + 44*a6^3*a5^3*x34^2*a3^4 + 16*a6^2*a5^4*x34^2*a3^4 - 20*a6^3*a5^2*x34^3*a3^4 - 20*a6^2*a5^3*x34^3*a3^4 + 4*a6^2*a5^2*x34^4*a3^4 - 8*a6^4*a5^3*a3^5 - 8*a6^3*a5^4*a3^5 + 12*a6^4*a5^2*x34*a3^5 + 48*a6^3*a5^3*x34*a3^5 + 12*a6^2*a5^4*x34*a3^5 - 36*a6^3*a5^2*x34^2*a3^5 - 36*a6^2*a5^3*x34^2*a3^5 + 16*a6^2*a5^2*x34^3*a3^5 + 4*a6^4*a5^2*a3^6 + 16*a6^3*a5^3*a3^6 + 4*a6^2*a5^4*a3^6 - 28*a6^3*a5^2*x34*a3^6 - 28*a6^2*a5^3*x34*a3^6 + 24*a6^2*a5^2*x34^2*a3^6 - 8*a6^3*a5^2*a3^7 - 8*a6^2*a5^3*a3^7 + 16*a6^2*a5^2*x34*a3^7 + 4*a6^2*a5^2*a3^8 - 4*a6^4*a5^4*x34^2*a3*a2 + 4*a6^4*a5^3*x34^3*a3*a2 + 4*a6^3*a5^4*x34^3*a3*a2 - 4*a6^4*a5^2*x34^4*a3*a2 + 4*a6^3*a5^3*x34^4*a3*a2 - 4*a6^2*a5^4*x34^4*a3*a2 - 12*a6^4*a5^4*x34*a3^2*a2 + 16*a6^4*a5^3*x34^2*a3^2*a2 + 16*a6^3*a5^4*x34^2*a3^2*a2 - 12*a6^4*a5^2*x34^3*a3^2*a2 + 4*a6^3*a5^3*x34^3*a3^2*a2 - 12*a6^2*a5^4*x34^3*a3^2*a2 - 4*a6^4*a5*x34^4*a3^2*a2 + 4*a6^3*a5^2*x34^4*a3^2*a2 + 4*a6^2*a5^3*x34^4*a3^2*a2 - 4*a6*a5^4*x34^4*a3^2*a2 - 8*a6^4*a5^4*a3^3*a2 + 24*a6^4*a5^3*x34*a3^3*a2 + 24*a6^3*a5^4*x34*a3^3*a2 - 8*a6^4*a5^2*x34^2*a3^3*a2 - 24*a6^3*a5^3*x34^2*a3^3*a2 - 8*a6^2*a5^4*x34^2*a3^3*a2 - 12*a6^4*a5*x34^3*a3^3*a2 + 4*a6^3*a5^2*x34^3*a3^3*a2 + 4*a6^2*a5^3*x34^3*a3^3*a2 - 12*a6*a5^4*x34^3*a3^3*a2 + 4*a6^3*a5*x34^4*a3^3*a2 + 4*a6^2*a5^2*x34^4*a3^3*a2 + 4*a6*a5^3*x34^4*a3^3*a2 + 12*a6^4*a5^3*a3^4*a2 + 12*a6^3*a5^4*a3^4*a2 - 40*a6^3*a5^3*x34*a3^4*a2 - 16*a6^4*a5*x34^2*a3^4*a2 - 8*a6^3*a5^2*x34^2*a3^4*a2 - 8*a6^2*a5^3*x34^2*a3^4*a2 - 16*a6*a5^4*x34^2*a3^4*a2 + 20*a6^3*a5*x34^3*a3^4*a2 + 20*a6^2*a5^2*x34^3*a3^4*a2 + 20*a6*a5^3*x34^3*a3^4*a2 - 4*a6^2*a5*x34^4*a3^4*a2 - 4*a6*a5^2*x34^4*a3^4*a2 - 16*a6^3*a5^3*a3^5*a2 - 12*a6^4*a5*x34*a3^5*a2 - 12*a6^3*a5^2*x34*a3^5*a2 - 12*a6^2*a5^3*x34*a3^5*a2 - 12*a6*a5^4*x34*a3^5*a2 + 36*a6^3*a5*x34^2*a3^5*a2 + 36*a6^2*a5^2*x34^2*a3^5*a2 + 36*a6*a5^3*x34^2*a3^5*a2 - 16*a6^2*a5*x34^3*a3^5*a2 - 16*a6*a5^2*x34^3*a3^5*a2 - 4*a6^4*a5*a3^6*a2 - 4*a6^3*a5^2*a3^6*a2 - 4*a6^2*a5^3*a3^6*a2 - 4*a6*a5^4*a3^6*a2 + 28*a6^3*a5*x34*a3^6*a2 + 28*a6^2*a5^2*x34*a3^6*a2 + 28*a6*a5^3*x34*a3^6*a2 - 24*a6^2*a5*x34^2*a3^6*a2 - 24*a6*a5^2*x34^2*a3^6*a2 + 8*a6^3*a5*a3^7*a2 + 8*a6^2*a5^2*a3^7*a2 + 8*a6*a5^3*a3^7*a2 - 16*a6^2*a5*x34*a3^7*a2 - 16*a6*a5^2*x34*a3^7*a2 - 4*a6^2*a5*a3^8*a2 - 4*a6*a5^2*a3^8*a2 + 4*a6^4*a5^4*x34^2*a2^2 - 4*a6^4*a5^3*x34^3*a2^2 - 4*a6^3*a5^4*x34^3*a2^2 + 4*a6^4*a5^2*x34^4*a2^2 - 4*a6^3*a5^3*x34^4*a2^2 + 4*a6^2*a5^4*x34^4*a2^2 + 4*a6^4*a5^4*x34*a3*a2^2 - 8*a6^4*a5^3*x34^2*a3*a2^2 - 8*a6^3*a5^4*x34^2*a3*a2^2 + 20*a6^4*a5^2*x34^3*a3*a2^2 - 28*a6^3*a5^3*x34^3*a3*a2^2 + 20*a6^2*a5^4*x34^3*a3*a2^2 - 4*a6^4*a5*x34^4*a3*a2^2 + 4*a6^3*a5^2*x34^4*a3*a2^2 + 4*a6^2*a5^3*x34^4*a3*a2^2 - 4*a6*a5^4*x34^4*a3*a2^2 + 4*a6^4*a5^4*a3^2*a2^2 + 12*a6^4*a5^2*x34^2*a3^2*a2^2 - 48*a6^3*a5^3*x34^2*a3^2*a2^2 + 12*a6^2*a5^4*x34^2*a3^2*a2^2 - 12*a6^4*a5*x34^3*a3^2*a2^2 + 28*a6^3*a5^2*x34^3*a3^2*a2^2 + 28*a6^2*a5^3*x34^3*a3^2*a2^2 - 12*a6*a5^4*x34^3*a3^2*a2^2 + 4*a6^4*x34^4*a3^2*a2^2 + 4*a6^3*a5*x34^4*a3^2*a2^2 - 24*a6^2*a5^2*x34^4*a3^2*a2^2 + 4*a6*a5^3*x34^4*a3^2*a2^2 + 4*a5^4*x34^4*a3^2*a2^2 - 16*a6^4*a5^2*x34*a3^3*a2^2 - 40*a6^3*a5^3*x34*a3^3*a2^2 - 16*a6^2*a5^4*x34*a3^3*a2^2 - 8*a6^4*a5*x34^2*a3^3*a2^2 + 72*a6^3*a5^2*x34^2*a3^3*a2^2 + 72*a6^2*a5^3*x34^2*a3^3*a2^2 - 8*a6*a5^4*x34^2*a3^3*a2^2 + 12*a6^4*x34^3*a3^3*a2^2 + 4*a6^3*a5*x34^3*a3^3*a2^2 - 84*a6^2*a5^2*x34^3*a3^3*a2^2 + 4*a6*a5^3*x34^3*a3^3*a2^2 + 12*a5^4*x34^3*a3^3*a2^2 - 4*a6^3*x34^4*a3^3*a2^2 + 4*a6^2*a5*x34^4*a3^3*a2^2 + 4*a6*a5^2*x34^4*a3^3*a2^2 - 4*a5^3*x34^4*a3^3*a2^2 - 8*a6^4*a5^2*a3^4*a2^2 - 20*a6^3*a5^3*a3^4*a2^2 - 8*a6^2*a5^4*a3^4*a2^2 + 80*a6^3*a5^2*x34*a3^4*a2^2 + 80*a6^2*a5^3*x34*a3^4*a2^2 + 16*a6^4*x34^2*a3^4*a2^2 - 8*a6^3*a5*x34^2*a3^4*a2^2 - 132*a6^2*a5^2*x34^2*a3^4*a2^2 - 8*a6*a5^3*x34^2*a3^4*a2^2 + 16*a5^4*x34^2*a3^4*a2^2 - 20*a6^3*x34^3*a3^4*a2^2 + 20*a6^2*a5*x34^3*a3^4*a2^2 + 20*a6*a5^2*x34^3*a3^4*a2^2 - 20*a5^3*x34^3*a3^4*a2^2 + 4*a6^2*x34^4*a3^4*a2^2 - 4*a6*a5*x34^4*a3^4*a2^2 + 4*a5^2*x34^4*a3^4*a2^2 + 32*a6^3*a5^2*a3^5*a2^2 + 32*a6^2*a5^3*a3^5*a2^2 + 12*a6^4*x34*a3^5*a2^2 - 12*a6^3*a5*x34*a3^5*a2^2 - 108*a6^2*a5^2*x34*a3^5*a2^2 - 12*a6*a5^3*x34*a3^5*a2^2 + 12*a5^4*x34*a3^5*a2^2 - 36*a6^3*x34^2*a3^5*a2^2 + 36*a6^2*a5*x34^2*a3^5*a2^2 + 36*a6*a5^2*x34^2*a3^5*a2^2 - 36*a5^3*x34^2*a3^5*a2^2 + 16*a6^2*x34^3*a3^5*a2^2 - 16*a6*a5*x34^3*a3^5*a2^2 + 16*a5^2*x34^3*a3^5*a2^2 + 4*a6^4*a3^6*a2^2 - 4*a6^3*a5*a3^6*a2^2 - 36*a6^2*a5^2*a3^6*a2^2 - 4*a6*a5^3*a3^6*a2^2 + 4*a5^4*a3^6*a2^2 - 28*a6^3*x34*a3^6*a2^2 + 28*a6^2*a5*x34*a3^6*a2^2 + 28*a6*a5^2*x34*a3^6*a2^2 - 28*a5^3*x34*a3^6*a2^2 + 24*a6^2*x34^2*a3^6*a2^2 - 24*a6*a5*x34^2*a3^6*a2^2 + 24*a5^2*x34^2*a3^6*a2^2 - 8*a6^3*a3^7*a2^2 + 8*a6^2*a5*a3^7*a2^2 + 8*a6*a5^2*a3^7*a2^2 - 8*a5^3*a3^7*a2^2 + 16*a6^2*x34*a3^7*a2^2 - 16*a6*a5*x34*a3^7*a2^2 + 16*a5^2*x34*a3^7*a2^2 + 4*a6^2*a3^8*a2^2 - 4*a6*a5*a3^8*a2^2 + 4*a5^2*a3^8*a2^2 - 4*a6^4*a5^3*x34^2*a2^3 - 4*a6^3*a5^4*x34^2*a2^3 - 4*a6^4*a5^2*x34^3*a2^3 + 24*a6^3*a5^3*x34^3*a2^3 - 4*a6^2*a5^4*x34^3*a2^3 - 4*a6^3*a5^2*x34^4*a2^3 - 4*a6^2*a5^3*x34^4*a2^3 - 4*a6^4*a5^3*x34*a3*a2^3 - 4*a6^3*a5^4*x34*a3*a2^3 - 8*a6^4*a5^2*x34^2*a3*a2^3 + 60*a6^3*a5^3*x34^2*a3*a2^3 - 8*a6^2*a5^4*x34^2*a3*a2^3 + 4*a6^4*a5*x34^3*a3*a2^3 - 28*a6^3*a5^2*x34^3*a3*a2^3 - 28*a6^2*a5^3*x34^3*a3*a2^3 + 4*a6*a5^4*x34^3*a3*a2^3 + 4*a6^3*a5*x34^4*a3*a2^3 + 4*a6^2*a5^2*x34^4*a3*a2^3 + 4*a6*a5^3*x34^4*a3*a2^3 - 4*a6^4*a5^3*a3^2*a2^3 - 4*a6^3*a5^4*a3^2*a2^3 + 36*a6^3*a5^3*x34*a3^2*a2^3 + 16*a6^4*a5*x34^2*a3^2*a2^3 - 48*a6^3*a5^2*x34^2*a3^2*a2^3 - 48*a6^2*a5^3*x34^2*a3^2*a2^3 + 16*a6*a5^4*x34^2*a3^2*a2^3 - 4*a6^4*x34^3*a3^2*a2^3 + 4*a6^3*a5*x34^3*a3^2*a2^3 + 28*a6^2*a5^2*x34^3*a3^2*a2^3 + 4*a6*a5^3*x34^3*a3^2*a2^3 - 4*a5^4*x34^3*a3^2*a2^3 - 4*a6^3*x34^4*a3^2*a2^3 + 4*a6^2*a5*x34^4*a3^2*a2^3 + 4*a6*a5^2*x34^4*a3^2*a2^3 - 4*a5^3*x34^4*a3^2*a2^3 + 24*a6^3*a5^3*a3^3*a2^3 + 24*a6^4*a5*x34*a3^3*a2^3 - 40*a6^3*a5^2*x34*a3^3*a2^3 - 40*a6^2*a5^3*x34*a3^3*a2^3 + 24*a6*a5^4*x34*a3^3*a2^3 - 16*a6^4*x34^2*a3^3*a2^3 - 24*a6^3*a5*x34^2*a3^3*a2^3 + 72*a6^2*a5^2*x34^2*a3^3*a2^3 - 24*a6*a5^3*x34^2*a3^3*a2^3 - 16*a5^4*x34^2*a3^3*a2^3 + 8*a6^3*x34^3*a3^3*a2^3 + 4*a6^2*a5*x34^3*a3^3*a2^3 + 4*a6*a5^2*x34^3*a3^3*a2^3 + 8*a5^3*x34^3*a3^3*a2^3 - 4*a6^2*x34^4*a3^3*a2^3 + 4*a6*a5*x34^4*a3^3*a2^3 - 4*a5^2*x34^4*a3^3*a2^3 + 12*a6^4*a5*a3^4*a2^3 - 20*a6^3*a5^2*a3^4*a2^3 - 20*a6^2*a5^3*a3^4*a2^3 + 12*a6*a5^4*a3^4*a2^3 - 20*a6^4*x34*a3^4*a2^3 - 40*a6^3*a5*x34*a3^4*a2^3 + 80*a6^2*a5^2*x34*a3^4*a2^3 - 40*a6*a5^3*x34*a3^4*a2^3 - 20*a5^4*x34*a3^4*a2^3 + 44*a6^3*x34^2*a3^4*a2^3 - 8*a6^2*a5*x34^2*a3^4*a2^3 - 8*a6*a5^2*x34^2*a3^4*a2^3 + 44*a5^3*x34^2*a3^4*a2^3 - 20*a6^2*x34^3*a3^4*a2^3 + 20*a6*a5*x34^3*a3^4*a2^3 - 20*a5^2*x34^3*a3^4*a2^3 - 8*a6^4*a3^5*a2^3 - 16*a6^3*a5*a3^5*a2^3 + 32*a6^2*a5^2*a3^5*a2^3 - 16*a6*a5^3*a3^5*a2^3 - 8*a5^4*a3^5*a2^3 + 48*a6^3*x34*a3^5*a2^3 - 12*a6^2*a5*x34*a3^5*a2^3 - 12*a6*a5^2*x34*a3^5*a2^3 + 48*a5^3*x34*a3^5*a2^3 - 36*a6^2*x34^2*a3^5*a2^3 + 36*a6*a5*x34^2*a3^5*a2^3 - 36*a5^2*x34^2*a3^5*a2^3 + 16*a6^3*a3^6*a2^3 - 4*a6^2*a5*a3^6*a2^3 - 4*a6*a5^2*a3^6*a2^3 + 16*a5^3*a3^6*a2^3 - 28*a6^2*x34*a3^6*a2^3 + 28*a6*a5*x34*a3^6*a2^3 - 28*a5^2*x34*a3^6*a2^3 - 8*a6^2*a3^7*a2^3 + 8*a6*a5*a3^7*a2^3 - 8*a5^2*a3^7*a2^3 + 4*a6^4*a5^2*x34^2*a2^4 - 4*a6^3*a5^3*x34^2*a2^4 + 4*a6^2*a5^4*x34^2*a2^4 - 4*a6^3*a5^2*x34^3*a2^4 - 4*a6^2*a5^3*x34^3*a2^4 + 4*a6^2*a5^2*x34^4*a2^4 + 4*a6^4*a5^2*x34*a3*a2^4 - 4*a6^3*a5^3*x34*a3*a2^4 + 4*a6^2*a5^4*x34*a3*a2^4 - 4*a6^4*a5*x34^2*a3*a2^4 - 8*a6^3*a5^2*x34^2*a3*a2^4 - 8*a6^2*a5^3*x34^2*a3*a2^4 - 4*a6*a5^4*x34^2*a3*a2^4 + 4*a6^3*a5*x34^3*a3*a2^4 + 20*a6^2*a5^2*x34^3*a3*a2^4 + 4*a6*a5^3*x34^3*a3*a2^4 - 4*a6^2*a5*x34^4*a3*a2^4 - 4*a6*a5^2*x34^4*a3*a2^4 + 4*a6^4*a5^2*a3^2*a2^4 - 4*a6^3*a5^3*a3^2*a2^4 + 4*a6^2*a5^4*a3^2*a2^4 - 12*a6^4*a5*x34*a3^2*a2^4 - 12*a6*a5^4*x34*a3^2*a2^4 + 4*a6^4*x34^2*a3^2*a2^4 + 16*a6^3*a5*x34^2*a3^2*a2^4 + 12*a6^2*a5^2*x34^2*a3^2*a2^4 + 16*a6*a5^3*x34^2*a3^2*a2^4 + 4*a5^4*x34^2*a3^2*a2^4 - 4*a6^3*x34^3*a3^2*a2^4 - 12*a6^2*a5*x34^3*a3^2*a2^4 - 12*a6*a5^2*x34^3*a3^2*a2^4 - 4*a5^3*x34^3*a3^2*a2^4 + 4*a6^2*x34^4*a3^2*a2^4 - 4*a6*a5*x34^4*a3^2*a2^4 + 4*a5^2*x34^4*a3^2*a2^4 - 8*a6^4*a5*a3^3*a2^4 - 8*a6*a5^4*a3^3*a2^4 + 8*a6^4*x34*a3^3*a2^4 + 24*a6^3*a5*x34*a3^3*a2^4 - 16*a6^2*a5^2*x34*a3^3*a2^4 + 24*a6*a5^3*x34*a3^3*a2^4 + 8*a5^4*x34*a3^3*a2^4 - 16*a6^3*x34^2*a3^3*a2^4 - 8*a6^2*a5*x34^2*a3^3*a2^4 - 8*a6*a5^2*x34^2*a3^3*a2^4 - 16*a5^3*x34^2*a3^3*a2^4 + 12*a6^2*x34^3*a3^3*a2^4 - 12*a6*a5*x34^3*a3^3*a2^4 + 12*a5^2*x34^3*a3^3*a2^4 + 4*a6^4*a3^4*a2^4 + 12*a6^3*a5*a3^4*a2^4 - 8*a6^2*a5^2*a3^4*a2^4 + 12*a6*a5^3*a3^4*a2^4 + 4*a5^4*a3^4*a2^4 - 20*a6^3*x34*a3^4*a2^4 - 20*a5^3*x34*a3^4*a2^4 + 16*a6^2*x34^2*a3^4*a2^4 - 16*a6*a5*x34^2*a3^4*a2^4 + 16*a5^2*x34^2*a3^4*a2^4 - 8*a6^3*a3^5*a2^4 - 8*a5^3*a3^5*a2^4 + 12*a6^2*x34*a3^5*a2^4 - 12*a6*a5*x34*a3^5*a2^4 + 12*a5^2*x34*a3^5*a2^4 + 4*a6^2*a3^6*a2^4 - 4*a6*a5*a3^6*a2^4 + 4*a5^2*a3^6*a2^4 - 4*a6^4*a5^4*x34^2*a3*a1 + 4*a6^4*a5^3*x34^3*a3*a1 + 4*a6^3*a5^4*x34^3*a3*a1 - 4*a6^4*a5^2*x34^4*a3*a1 + 4*a6^3*a5^3*x34^4*a3*a1 - 4*a6^2*a5^4*x34^4*a3*a1 - 12*a6^4*a5^4*x34*a3^2*a1 + 16*a6^4*a5^3*x34^2*a3^2*a1 + 16*a6^3*a5^4*x34^2*a3^2*a1 - 12*a6^4*a5^2*x34^3*a3^2*a1 + 4*a6^3*a5^3*x34^3*a3^2*a1 - 12*a6^2*a5^4*x34^3*a3^2*a1 - 4*a6^4*a5*x34^4*a3^2*a1 + 4*a6^3*a5^2*x34^4*a3^2*a1 + 4*a6^2*a5^3*x34^4*a3^2*a1 - 4*a6*a5^4*x34^4*a3^2*a1 - 8*a6^4*a5^4*a3^3*a1 + 24*a6^4*a5^3*x34*a3^3*a1 + 24*a6^3*a5^4*x34*a3^3*a1 - 8*a6^4*a5^2*x34^2*a3^3*a1 - 24*a6^3*a5^3*x34^2*a3^3*a1 - 8*a6^2*a5^4*x34^2*a3^3*a1 - 12*a6^4*a5*x34^3*a3^3*a1 + 4*a6^3*a5^2*x34^3*a3^3*a1 + 4*a6^2*a5^3*x34^3*a3^3*a1 - 12*a6*a5^4*x34^3*a3^3*a1 + 4*a6^3*a5*x34^4*a3^3*a1 + 4*a6^2*a5^2*x34^4*a3^3*a1 + 4*a6*a5^3*x34^4*a3^3*a1 + 12*a6^4*a5^3*a3^4*a1 + 12*a6^3*a5^4*a3^4*a1 - 40*a6^3*a5^3*x34*a3^4*a1 - 16*a6^4*a5*x34^2*a3^4*a1 - 8*a6^3*a5^2*x34^2*a3^4*a1 - 8*a6^2*a5^3*x34^2*a3^4*a1 - 16*a6*a5^4*x34^2*a3^4*a1 + 20*a6^3*a5*x34^3*a3^4*a1 + 20*a6^2*a5^2*x34^3*a3^4*a1 + 20*a6*a5^3*x34^3*a3^4*a1 - 4*a6^2*a5*x34^4*a3^4*a1 - 4*a6*a5^2*x34^4*a3^4*a1 - 16*a6^3*a5^3*a3^5*a1 - 12*a6^4*a5*x34*a3^5*a1 - 12*a6^3*a5^2*x34*a3^5*a1 - 12*a6^2*a5^3*x34*a3^5*a1 - 12*a6*a5^4*x34*a3^5*a1 + 36*a6^3*a5*x34^2*a3^5*a1 + 36*a6^2*a5^2*x34^2*a3^5*a1 + 36*a6*a5^3*x34^2*a3^5*a1 - 16*a6^2*a5*x34^3*a3^5*a1 - 16*a6*a5^2*x34^3*a3^5*a1 - 4*a6^4*a5*a3^6*a1 - 4*a6^3*a5^2*a3^6*a1 - 4*a6^2*a5^3*a3^6*a1 - 4*a6*a5^4*a3^6*a1 + 28*a6^3*a5*x34*a3^6*a1 + 28*a6^2*a5^2*x34*a3^6*a1 + 28*a6*a5^3*x34*a3^6*a1 - 24*a6^2*a5*x34^2*a3^6*a1 - 24*a6*a5^2*x34^2*a3^6*a1 + 8*a6^3*a5*a3^7*a1 + 8*a6^2*a5^2*a3^7*a1 + 8*a6*a5^3*a3^7*a1 - 16*a6^2*a5*x34*a3^7*a1 - 16*a6*a5^2*x34*a3^7*a1 - 4*a6^2*a5*a3^8*a1 - 4*a6*a5^2*a3^8*a1 - 4*a6^4*a5^4*x34^2*a2*a1 + 4*a6^4*a5^3*x34^3*a2*a1 + 4*a6^3*a5^4*x34^3*a2*a1 - 4*a6^4*a5^2*x34^4*a2*a1 + 4*a6^3*a5^3*x34^4*a2*a1 - 4*a6^2*a5^4*x34^4*a2*a1 + 16*a6^4*a5^4*x34*a3*a2*a1 - 28*a6^4*a5^2*x34^3*a3*a2*a1 + 16*a6^3*a5^3*x34^3*a3*a2*a1 - 28*a6^2*a5^4*x34^3*a3*a2*a1 + 24*a6^4*a5*x34^4*a3*a2*a1 - 12*a6^3*a5^2*x34^4*a3*a2*a1 - 12*a6^2*a5^3*x34^4*a3*a2*a1 + 24*a6*a5^4*x34^4*a3*a2*a1 + 16*a6^4*a5^4*a3^2*a2*a1 - 24*a6^4*a5^3*x34*a3^2*a2*a1 - 24*a6^3*a5^4*x34*a3^2*a2*a1 - 48*a6^4*a5^2*x34^2*a3^2*a2*a1 + 40*a6^3*a5^3*x34^2*a3^2*a2*a1 - 48*a6^2*a5^4*x34^2*a3^2*a2*a1 + 84*a6^4*a5*x34^3*a3^2*a2*a1 - 32*a6^3*a5^2*x34^3*a3^2*a2*a1 - 32*a6^2*a5^3*x34^3*a3^2*a2*a1 + 84*a6*a5^4*x34^3*a3^2*a2*a1 - 4*a6^4*x34^4*a3^2*a2*a1 - 12*a6^3*a5*x34^4*a3^2*a2*a1 + 12*a6^2*a5^2*x34^4*a3^2*a2*a1 - 12*a6*a5^3*x34^4*a3^2*a2*a1 - 4*a5^4*x34^4*a3^2*a2*a1 - 16*a6^4*a5^3*a3^3*a2*a1 - 16*a6^3*a5^4*a3^3*a2*a1 - 40*a6^4*a5^2*x34*a3^3*a2*a1 + 48*a6^3*a5^3*x34*a3^3*a2*a1 - 40*a6^2*a5^4*x34*a3^3*a2*a1 + 96*a6^4*a5*x34^2*a3^3*a2*a1 - 8*a6^3*a5^2*x34^2*a3^3*a2*a1 - 8*a6^2*a5^3*x34^2*a3^3*a2*a1 + 96*a6*a5^4*x34^2*a3^3*a2*a1 - 12*a6^4*x34^3*a3^3*a2*a1 - 48*a6^3*a5*x34^3*a3^3*a2*a1 + 64*a6^2*a5^2*x34^3*a3^3*a2*a1 - 48*a6*a5^3*x34^3*a3^3*a2*a1 - 12*a5^4*x34^3*a3^3*a2*a1 + 4*a6^3*x34^4*a3^3*a2*a1 - 12*a6^2*a5*x34^4*a3^3*a2*a1 - 12*a6*a5^2*x34^4*a3^3*a2*a1 + 4*a5^3*x34^4*a3^3*a2*a1 - 20*a6^4*a5^2*a3^4*a2*a1 + 24*a6^3*a5^3*a3^4*a2*a1 - 20*a6^2*a5^4*a3^4*a2*a1 + 60*a6^4*a5*x34*a3^4*a2*a1 + 20*a6^3*a5^2*x34*a3^4*a2*a1 + 20*a6^2*a5^3*x34*a3^4*a2*a1 + 60*a6*a5^4*x34*a3^4*a2*a1 - 16*a6^4*x34^2*a3^4*a2*a1 - 84*a6^3*a5*x34^2*a3^4*a2*a1 + 132*a6^2*a5^2*x34^2*a3^4*a2*a1 - 84*a6*a5^3*x34^2*a3^4*a2*a1 - 16*a5^4*x34^2*a3^4*a2*a1 + 20*a6^3*x34^3*a3^4*a2*a1 - 60*a6^2*a5*x34^3*a3^4*a2*a1 - 60*a6*a5^2*x34^3*a3^4*a2*a1 + 20*a5^3*x34^3*a3^4*a2*a1 - 4*a6^2*x34^4*a3^4*a2*a1 + 24*a6*a5*x34^4*a3^4*a2*a1 - 4*a5^2*x34^4*a3^4*a2*a1 + 24*a6^4*a5*a3^5*a2*a1 + 8*a6^3*a5^2*a3^5*a2*a1 + 8*a6^2*a5^3*a3^5*a2*a1 + 24*a6*a5^4*a3^5*a2*a1 - 12*a6^4*x34*a3^5*a2*a1 - 72*a6^3*a5*x34*a3^5*a2*a1 + 120*a6^2*a5^2*x34*a3^5*a2*a1 - 72*a6*a5^3*x34*a3^5*a2*a1 - 12*a5^4*x34*a3^5*a2*a1 + 36*a6^3*x34^2*a3^5*a2*a1 - 108*a6^2*a5*x34^2*a3^5*a2*a1 - 108*a6*a5^2*x34^2*a3^5*a2*a1 + 36*a5^3*x34^2*a3^5*a2*a1 - 16*a6^2*x34^3*a3^5*a2*a1 + 96*a6*a5*x34^3*a3^5*a2*a1 - 16*a5^2*x34^3*a3^5*a2*a1 - 4*a6^4*a3^6*a2*a1 - 24*a6^3*a5*a3^6*a2*a1 + 40*a6^2*a5^2*a3^6*a2*a1 - 24*a6*a5^3*a3^6*a2*a1 - 4*a5^4*a3^6*a2*a1 + 28*a6^3*x34*a3^6*a2*a1 - 84*a6^2*a5*x34*a3^6*a2*a1 - 84*a6*a5^2*x34*a3^6*a2*a1 + 28*a5^3*x34*a3^6*a2*a1 - 24*a6^2*x34^2*a3^6*a2*a1 + 144*a6*a5*x34^2*a3^6*a2*a1 - 24*a5^2*x34^2*a3^6*a2*a1 + 8*a6^3*a3^7*a2*a1 - 24*a6^2*a5*a3^7*a2*a1 - 24*a6*a5^2*a3^7*a2*a1 + 8*a5^3*a3^7*a2*a1 - 16*a6^2*x34*a3^7*a2*a1 + 96*a6*a5*x34*a3^7*a2*a1 - 16*a5^2*x34*a3^7*a2*a1 - 4*a6^2*a3^8*a2*a1 + 24*a6*a5*a3^8*a2*a1 - 4*a5^2*a3^8*a2*a1 - 4*a6^4*a5^4*x34*a2^2*a1 + 4*a6^4*a5^3*x34^2*a2^2*a1 + 4*a6^3*a5^4*x34^2*a2^2*a1 + 4*a6^4*a5^2*x34^3*a2^2*a1 - 12*a6^3*a5^3*x34^3*a2^2*a1 + 4*a6^2*a5^4*x34^3*a2^2*a1 - 4*a6^4*a5*x34^4*a2^2*a1 + 4*a6^3*a5^2*x34^4*a2^2*a1 + 4*a6^2*a5^3*x34^4*a2^2*a1 - 4*a6*a5^4*x34^4*a2^2*a1 - 8*a6^4*a5^4*a3*a2^2*a1 - 4*a6^4*a5^3*x34*a3*a2^2*a1 - 4*a6^3*a5^4*x34*a3*a2^2*a1 + 24*a6^4*a5^2*x34^2*a3*a2^2*a1 - 20*a6^3*a5^3*x34^2*a3*a2^2*a1 + 24*a6^2*a5^4*x34^2*a3*a2^2*a1 - 28*a6^4*a5*x34^3*a3*a2^2*a1 + 32*a6^3*a5^2*x34^3*a3*a2^2*a1 + 32*a6^2*a5^3*x34^3*a3*a2^2*a1 - 28*a6*a5^4*x34^3*a3*a2^2*a1 - 4*a6^4*x34^4*a3*a2^2*a1 - 12*a6^3*a5*x34^4*a3*a2^2*a1 + 12*a6^2*a5^2*x34^4*a3*a2^2*a1 - 12*a6*a5^3*x34^4*a3*a2^2*a1 - 4*a5^4*x34^4*a3*a2^2*a1 - 4*a6^4*a5^3*a3^2*a2^2*a1 - 4*a6^3*a5^4*a3^2*a2^2*a1 + 48*a6^4*a5^2*x34*a3^2*a2^2*a1 + 12*a6^3*a5^3*x34*a3^2*a2^2*a1 + 48*a6^2*a5^4*x34*a3^2*a2^2*a1 - 48*a6^4*a5*x34^2*a3^2*a2^2*a1 + 24*a6^3*a5^2*x34^2*a3^2*a2^2*a1 + 24*a6^2*a5^3*x34^2*a3^2*a2^2*a1 - 48*a6*a5^4*x34^2*a3^2*a2^2*a1 - 12*a6^4*x34^3*a3^2*a2^2*a1 - 32*a6^3*a5*x34^3*a3^2*a2^2*a1 - 32*a6*a5^3*x34^3*a3^2*a2^2*a1 - 12*a5^4*x34^3*a3^2*a2^2*a1 + 4*a6^3*x34^4*a3^2*a2^2*a1 + 12*a6^2*a5*x34^4*a3^2*a2^2*a1 + 12*a6*a5^2*x34^4*a3^2*a2^2*a1 + 4*a5^3*x34^4*a3^2*a2^2*a1 + 32*a6^4*a5^2*a3^3*a2^2*a1 + 8*a6^3*a5^3*a3^3*a2^2*a1 + 32*a6^2*a5^4*a3^3*a2^2*a1 - 40*a6^4*a5*x34*a3^3*a2^2*a1 - 16*a6^3*a5^2*x34*a3^3*a2^2*a1 - 16*a6^2*a5^3*x34*a3^3*a2^2*a1 - 40*a6*a5^4*x34*a3^3*a2^2*a1 - 8*a6^4*x34^2*a3^3*a2^2*a1 - 8*a6^3*a5*x34^2*a3^3*a2^2*a1 - 120*a6^2*a5^2*x34^2*a3^3*a2^2*a1 - 8*a6*a5^3*x34^2*a3^3*a2^2*a1 - 8*a5^4*x34^2*a3^3*a2^2*a1 + 4*a6^3*x34^3*a3^3*a2^2*a1 + 64*a6^2*a5*x34^3*a3^3*a2^2*a1 + 64*a6*a5^2*x34^3*a3^3*a2^2*a1 + 4*a5^3*x34^3*a3^3*a2^2*a1 + 4*a6^2*x34^4*a3^3*a2^2*a1 - 12*a6*a5*x34^4*a3^3*a2^2*a1 + 4*a5^2*x34^4*a3^3*a2^2*a1 - 20*a6^4*a5*a3^4*a2^2*a1 - 8*a6^3*a5^2*a3^4*a2^2*a1 - 8*a6^2*a5^3*a3^4*a2^2*a1 - 20*a6*a5^4*a3^4*a2^2*a1 + 20*a6^3*a5*x34*a3^4*a2^2*a1 - 180*a6^2*a5^2*x34*a3^4*a2^2*a1 + 20*a6*a5^3*x34*a3^4*a2^2*a1 - 8*a6^3*x34^2*a3^4*a2^2*a1 + 132*a6^2*a5*x34^2*a3^4*a2^2*a1 + 132*a6*a5^2*x34^2*a3^4*a2^2*a1 - 8*a5^3*x34^2*a3^4*a2^2*a1 + 20*a6^2*x34^3*a3^4*a2^2*a1 - 60*a6*a5*x34^3*a3^4*a2^2*a1 + 20*a5^2*x34^3*a3^4*a2^2*a1 - 4*a6*x34^4*a3^4*a2^2*a1 - 4*a5*x34^4*a3^4*a2^2*a1 + 8*a6^3*a5*a3^5*a2^2*a1 - 72*a6^2*a5^2*a3^5*a2^2*a1 + 8*a6*a5^3*a3^5*a2^2*a1 - 12*a6^3*x34*a3^5*a2^2*a1 + 120*a6^2*a5*x34*a3^5*a2^2*a1 + 120*a6*a5^2*x34*a3^5*a2^2*a1 - 12*a5^3*x34*a3^5*a2^2*a1 + 36*a6^2*x34^2*a3^5*a2^2*a1 - 108*a6*a5*x34^2*a3^5*a2^2*a1 + 36*a5^2*x34^2*a3^5*a2^2*a1 - 16*a6*x34^3*a3^5*a2^2*a1 - 16*a5*x34^3*a3^5*a2^2*a1 - 4*a6^3*a3^6*a2^2*a1 + 40*a6^2*a5*a3^6*a2^2*a1 + 40*a6*a5^2*a3^6*a2^2*a1 - 4*a5^3*a3^6*a2^2*a1 + 28*a6^2*x34*a3^6*a2^2*a1 - 84*a6*a5*x34*a3^6*a2^2*a1 + 28*a5^2*x34*a3^6*a2^2*a1 - 24*a6*x34^2*a3^6*a2^2*a1 - 24*a5*x34^2*a3^6*a2^2*a1 + 8*a6^2*a3^7*a2^2*a1 - 24*a6*a5*a3^7*a2^2*a1 + 8*a5^2*a3^7*a2^2*a1 - 16*a6*x34*a3^7*a2^2*a1 - 16*a5*x34*a3^7*a2^2*a1 - 4*a6*a3^8*a2^2*a1 - 4*a5*a3^8*a2^2*a1 + 4*a6^4*a5^3*x34*a2^3*a1 + 4*a6^3*a5^4*x34*a2^3*a1 + 4*a6^4*a5^2*x34^2*a2^3*a1 - 12*a6^3*a5^3*x34^2*a2^3*a1 + 4*a6^2*a5^4*x34^2*a2^3*a1 + 4*a6^4*a5*x34^3*a2^3*a1 - 12*a6^3*a5^2*x34^3*a2^3*a1 - 12*a6^2*a5^3*x34^3*a2^3*a1 + 4*a6*a5^4*x34^3*a2^3*a1 + 4*a6^3*a5*x34^4*a2^3*a1 + 4*a6^2*a5^2*x34^4*a2^3*a1 + 4*a6*a5^3*x34^4*a2^3*a1 + 8*a6^4*a5^3*a3*a2^3*a1 + 8*a6^3*a5^4*a3*a2^3*a1 - 4*a6^4*a5^2*x34*a3*a2^3*a1 - 24*a6^3*a5^3*x34*a3*a2^3*a1 - 4*a6^2*a5^4*x34*a3*a2^3*a1 - 20*a6^3*a5^2*x34^2*a3*a2^3*a1 - 20*a6^2*a5^3*x34^2*a3*a2^3*a1 + 4*a6^4*x34^3*a3*a2^3*a1 + 16*a6^3*a5*x34^3*a3*a2^3*a1 + 32*a6^2*a5^2*x34^3*a3*a2^3*a1 + 16*a6*a5^3*x34^3*a3*a2^3*a1 + 4*a5^4*x34^3*a3*a2^3*a1 + 4*a6^3*x34^4*a3*a2^3*a1 - 12*a6^2*a5*x34^4*a3*a2^3*a1 - 12*a6*a5^2*x34^4*a3*a2^3*a1 + 4*a5^3*x34^4*a3*a2^3*a1 - 4*a6^4*a5^2*a3^2*a2^3*a1 - 24*a6^3*a5^3*a3^2*a2^3*a1 - 4*a6^2*a5^4*a3^2*a2^3*a1 - 24*a6^4*a5*x34*a3^2*a2^3*a1 + 12*a6^3*a5^2*x34*a3^2*a2^3*a1 + 12*a6^2*a5^3*x34*a3^2*a2^3*a1 - 24*a6*a5^4*x34*a3^2*a2^3*a1 + 16*a6^4*x34^2*a3^2*a2^3*a1 + 40*a6^3*a5*x34^2*a3^2*a2^3*a1 + 24*a6^2*a5^2*x34^2*a3^2*a2^3*a1 + 40*a6*a5^3*x34^2*a3^2*a2^3*a1 + 16*a5^4*x34^2*a3^2*a2^3*a1 + 4*a6^3*x34^3*a3^2*a2^3*a1 - 32*a6^2*a5*x34^3*a3^2*a2^3*a1 - 32*a6*a5^2*x34^3*a3^2*a2^3*a1 + 4*a5^3*x34^3*a3^2*a2^3*a1 + 4*a6^2*x34^4*a3^2*a2^3*a1 - 12*a6*a5*x34^4*a3^2*a2^3*a1 + 4*a5^2*x34^4*a3^2*a2^3*a1 - 16*a6^4*a5*a3^3*a2^3*a1 + 8*a6^3*a5^2*a3^3*a2^3*a1 + 8*a6^2*a5^3*a3^3*a2^3*a1 - 16*a6*a5^4*a3^3*a2^3*a1 + 24*a6^4*x34*a3^3*a2^3*a1 + 48*a6^3*a5*x34*a3^3*a2^3*a1 - 16*a6^2*a5^2*x34*a3^3*a2^3*a1 + 48*a6*a5^3*x34*a3^3*a2^3*a1 + 24*a5^4*x34*a3^3*a2^3*a1 - 24*a6^3*x34^2*a3^3*a2^3*a1 - 8*a6^2*a5*x34^2*a3^3*a2^3*a1 - 8*a6*a5^2*x34^2*a3^3*a2^3*a1 - 24*a5^3*x34^2*a3^3*a2^3*a1 + 4*a6^2*x34^3*a3^3*a2^3*a1 - 48*a6*a5*x34^3*a3^3*a2^3*a1 + 4*a5^2*x34^3*a3^3*a2^3*a1 + 4*a6*x34^4*a3^3*a2^3*a1 + 4*a5*x34^4*a3^3*a2^3*a1 + 12*a6^4*a3^4*a2^3*a1 + 24*a6^3*a5*a3^4*a2^3*a1 - 8*a6^2*a5^2*a3^4*a2^3*a1 + 24*a6*a5^3*a3^4*a2^3*a1 + 12*a5^4*a3^4*a2^3*a1 - 40*a6^3*x34*a3^4*a2^3*a1 + 20*a6^2*a5*x34*a3^4*a2^3*a1 + 20*a6*a5^2*x34*a3^4*a2^3*a1 - 40*a5^3*x34*a3^4*a2^3*a1 - 8*a6^2*x34^2*a3^4*a2^3*a1 - 84*a6*a5*x34^2*a3^4*a2^3*a1 - 8*a5^2*x34^2*a3^4*a2^3*a1 + 20*a6*x34^3*a3^4*a2^3*a1 + 20*a5*x34^3*a3^4*a2^3*a1 - 16*a6^3*a3^5*a2^3*a1 + 8*a6^2*a5*a3^5*a2^3*a1 + 8*a6*a5^2*a3^5*a2^3*a1 - 16*a5^3*a3^5*a2^3*a1 - 12*a6^2*x34*a3^5*a2^3*a1 - 72*a6*a5*x34*a3^5*a2^3*a1 - 12*a5^2*x34*a3^5*a2^3*a1 + 36*a6*x34^2*a3^5*a2^3*a1 + 36*a5*x34^2*a3^5*a2^3*a1 - 4*a6^2*a3^6*a2^3*a1 - 24*a6*a5*a3^6*a2^3*a1 - 4*a5^2*a3^6*a2^3*a1 + 28*a6*x34*a3^6*a2^3*a1 + 28*a5*x34*a3^6*a2^3*a1 + 8*a6*a3^7*a2^3*a1 + 8*a5*a3^7*a2^3*a1 - 4*a6^4*a5^2*x34*a2^4*a1 + 4*a6^3*a5^3*x34*a2^4*a1 - 4*a6^2*a5^4*x34*a2^4*a1 - 4*a6^4*a5*x34^2*a2^4*a1 + 4*a6^3*a5^2*x34^2*a2^4*a1 + 4*a6^2*a5^3*x34^2*a2^4*a1 - 4*a6*a5^4*x34^2*a2^4*a1 + 4*a6^3*a5*x34^3*a2^4*a1 + 4*a6^2*a5^2*x34^3*a2^4*a1 + 4*a6*a5^3*x34^3*a2^4*a1 - 4*a6^2*a5*x34^4*a2^4*a1 - 4*a6*a5^2*x34^4*a2^4*a1 - 8*a6^4*a5^2*a3*a2^4*a1 + 8*a6^3*a5^3*a3*a2^4*a1 - 8*a6^2*a5^4*a3*a2^4*a1 + 16*a6^4*a5*x34*a3*a2^4*a1 - 4*a6^3*a5^2*x34*a3*a2^4*a1 - 4*a6^2*a5^3*x34*a3*a2^4*a1 + 16*a6*a5^4*x34*a3*a2^4*a1 - 4*a6^4*x34^2*a3*a2^4*a1 + 24*a6^2*a5^2*x34^2*a3*a2^4*a1 - 4*a5^4*x34^2*a3*a2^4*a1 + 4*a6^3*x34^3*a3*a2^4*a1 - 28*a6^2*a5*x34^3*a3*a2^4*a1 - 28*a6*a5^2*x34^3*a3*a2^4*a1 + 4*a5^3*x34^3*a3*a2^4*a1 - 4*a6^2*x34^4*a3*a2^4*a1 + 24*a6*a5*x34^4*a3*a2^4*a1 - 4*a5^2*x34^4*a3*a2^4*a1 + 16*a6^4*a5*a3^2*a2^4*a1 - 4*a6^3*a5^2*a3^2*a2^4*a1 - 4*a6^2*a5^3*a3^2*a2^4*a1 + 16*a6*a5^4*a3^2*a2^4*a1 - 12*a6^4*x34*a3^2*a2^4*a1 - 24*a6^3*a5*x34*a3^2*a2^4*a1 + 48*a6^2*a5^2*x34*a3^2*a2^4*a1 - 24*a6*a5^3*x34*a3^2*a2^4*a1 - 12*a5^4*x34*a3^2*a2^4*a1 + 16*a6^3*x34^2*a3^2*a2^4*a1 - 48*a6^2*a5*x34^2*a3^2*a2^4*a1 - 48*a6*a5^2*x34^2*a3^2*a2^4*a1 + 16*a5^3*x34^2*a3^2*a2^4*a1 - 12*a6^2*x34^3*a3^2*a2^4*a1 + 84*a6*a5*x34^3*a3^2*a2^4*a1 - 12*a5^2*x34^3*a3^2*a2^4*a1 - 4*a6*x34^4*a3^2*a2^4*a1 - 4*a5*x34^4*a3^2*a2^4*a1 - 8*a6^4*a3^3*a2^4*a1 - 16*a6^3*a5*a3^3*a2^4*a1 + 32*a6^2*a5^2*a3^3*a2^4*a1 - 16*a6*a5^3*a3^3*a2^4*a1 - 8*a5^4*a3^3*a2^4*a1 + 24*a6^3*x34*a3^3*a2^4*a1 - 40*a6^2*a5*x34*a3^3*a2^4*a1 - 40*a6*a5^2*x34*a3^3*a2^4*a1 + 24*a5^3*x34*a3^3*a2^4*a1 - 8*a6^2*x34^2*a3^3*a2^4*a1 + 96*a6*a5*x34^2*a3^3*a2^4*a1 - 8*a5^2*x34^2*a3^3*a2^4*a1 - 12*a6*x34^3*a3^3*a2^4*a1 - 12*a5*x34^3*a3^3*a2^4*a1 + 12*a6^3*a3^4*a2^4*a1 - 20*a6^2*a5*a3^4*a2^4*a1 - 20*a6*a5^2*a3^4*a2^4*a1 + 12*a5^3*a3^4*a2^4*a1 + 60*a6*a5*x34*a3^4*a2^4*a1 - 16*a6*x34^2*a3^4*a2^4*a1 - 16*a5*x34^2*a3^4*a2^4*a1 + 24*a6*a5*a3^5*a2^4*a1 - 12*a6*x34*a3^5*a2^4*a1 - 12*a5*x34*a3^5*a2^4*a1 - 4*a6*a3^6*a2^4*a1 - 4*a5*a3^6*a2^4*a1 + 4*a6^4*a5^4*x34^2*a1^2 - 4*a6^4*a5^3*x34^3*a1^2 - 4*a6^3*a5^4*x34^3*a1^2 + 4*a6^4*a5^2*x34^4*a1^2 - 4*a6^3*a5^3*x34^4*a1^2 + 4*a6^2*a5^4*x34^4*a1^2 + 4*a6^4*a5^4*x34*a3*a1^2 - 8*a6^4*a5^3*x34^2*a3*a1^2 - 8*a6^3*a5^4*x34^2*a3*a1^2 + 20*a6^4*a5^2*x34^3*a3*a1^2 - 28*a6^3*a5^3*x34^3*a3*a1^2 + 20*a6^2*a5^4*x34^3*a3*a1^2 - 4*a6^4*a5*x34^4*a3*a1^2 + 4*a6^3*a5^2*x34^4*a3*a1^2 + 4*a6^2*a5^3*x34^4*a3*a1^2 - 4*a6*a5^4*x34^4*a3*a1^2 + 4*a6^4*a5^4*a3^2*a1^2 + 12*a6^4*a5^2*x34^2*a3^2*a1^2 - 48*a6^3*a5^3*x34^2*a3^2*a1^2 + 12*a6^2*a5^4*x34^2*a3^2*a1^2 - 12*a6^4*a5*x34^3*a3^2*a1^2 + 28*a6^3*a5^2*x34^3*a3^2*a1^2 + 28*a6^2*a5^3*x34^3*a3^2*a1^2 - 12*a6*a5^4*x34^3*a3^2*a1^2 + 4*a6^4*x34^4*a3^2*a1^2 + 4*a6^3*a5*x34^4*a3^2*a1^2 - 24*a6^2*a5^2*x34^4*a3^2*a1^2 + 4*a6*a5^3*x34^4*a3^2*a1^2 + 4*a5^4*x34^4*a3^2*a1^2 - 16*a6^4*a5^2*x34*a3^3*a1^2 - 40*a6^3*a5^3*x34*a3^3*a1^2 - 16*a6^2*a5^4*x34*a3^3*a1^2 - 8*a6^4*a5*x34^2*a3^3*a1^2 + 72*a6^3*a5^2*x34^2*a3^3*a1^2 + 72*a6^2*a5^3*x34^2*a3^3*a1^2 - 8*a6*a5^4*x34^2*a3^3*a1^2 + 12*a6^4*x34^3*a3^3*a1^2 + 4*a6^3*a5*x34^3*a3^3*a1^2 - 84*a6^2*a5^2*x34^3*a3^3*a1^2 + 4*a6*a5^3*x34^3*a3^3*a1^2 + 12*a5^4*x34^3*a3^3*a1^2 - 4*a6^3*x34^4*a3^3*a1^2 + 4*a6^2*a5*x34^4*a3^3*a1^2 + 4*a6*a5^2*x34^4*a3^3*a1^2 - 4*a5^3*x34^4*a3^3*a1^2 - 8*a6^4*a5^2*a3^4*a1^2 - 20*a6^3*a5^3*a3^4*a1^2 - 8*a6^2*a5^4*a3^4*a1^2 + 80*a6^3*a5^2*x34*a3^4*a1^2 + 80*a6^2*a5^3*x34*a3^4*a1^2 + 16*a6^4*x34^2*a3^4*a1^2 - 8*a6^3*a5*x34^2*a3^4*a1^2 - 132*a6^2*a5^2*x34^2*a3^4*a1^2 - 8*a6*a5^3*x34^2*a3^4*a1^2 + 16*a5^4*x34^2*a3^4*a1^2 - 20*a6^3*x34^3*a3^4*a1^2 + 20*a6^2*a5*x34^3*a3^4*a1^2 + 20*a6*a5^2*x34^3*a3^4*a1^2 - 20*a5^3*x34^3*a3^4*a1^2 + 4*a6^2*x34^4*a3^4*a1^2 - 4*a6*a5*x34^4*a3^4*a1^2 + 4*a5^2*x34^4*a3^4*a1^2 + 32*a6^3*a5^2*a3^5*a1^2 + 32*a6^2*a5^3*a3^5*a1^2 + 12*a6^4*x34*a3^5*a1^2 - 12*a6^3*a5*x34*a3^5*a1^2 - 108*a6^2*a5^2*x34*a3^5*a1^2 - 12*a6*a5^3*x34*a3^5*a1^2 + 12*a5^4*x34*a3^5*a1^2 - 36*a6^3*x34^2*a3^5*a1^2 + 36*a6^2*a5*x34^2*a3^5*a1^2 + 36*a6*a5^2*x34^2*a3^5*a1^2 - 36*a5^3*x34^2*a3^5*a1^2 + 16*a6^2*x34^3*a3^5*a1^2 - 16*a6*a5*x34^3*a3^5*a1^2 + 16*a5^2*x34^3*a3^5*a1^2 + 4*a6^4*a3^6*a1^2 - 4*a6^3*a5*a3^6*a1^2 - 36*a6^2*a5^2*a3^6*a1^2 - 4*a6*a5^3*a3^6*a1^2 + 4*a5^4*a3^6*a1^2 - 28*a6^3*x34*a3^6*a1^2 + 28*a6^2*a5*x34*a3^6*a1^2 + 28*a6*a5^2*x34*a3^6*a1^2 - 28*a5^3*x34*a3^6*a1^2 + 24*a6^2*x34^2*a3^6*a1^2 - 24*a6*a5*x34^2*a3^6*a1^2 + 24*a5^2*x34^2*a3^6*a1^2 - 8*a6^3*a3^7*a1^2 + 8*a6^2*a5*a3^7*a1^2 + 8*a6*a5^2*a3^7*a1^2 - 8*a5^3*a3^7*a1^2 + 16*a6^2*x34*a3^7*a1^2 - 16*a6*a5*x34*a3^7*a1^2 + 16*a5^2*x34*a3^7*a1^2 + 4*a6^2*a3^8*a1^2 - 4*a6*a5*a3^8*a1^2 + 4*a5^2*a3^8*a1^2 - 4*a6^4*a5^4*x34*a2*a1^2 + 4*a6^4*a5^3*x34^2*a2*a1^2 + 4*a6^3*a5^4*x34^2*a2*a1^2 + 4*a6^4*a5^2*x34^3*a2*a1^2 - 12*a6^3*a5^3*x34^3*a2*a1^2 + 4*a6^2*a5^4*x34^3*a2*a1^2 - 4*a6^4*a5*x34^4*a2*a1^2 + 4*a6^3*a5^2*x34^4*a2*a1^2 + 4*a6^2*a5^3*x34^4*a2*a1^2 - 4*a6*a5^4*x34^4*a2*a1^2 - 8*a6^4*a5^4*a3*a2*a1^2 - 4*a6^4*a5^3*x34*a3*a2*a1^2 - 4*a6^3*a5^4*x34*a3*a2*a1^2 + 24*a6^4*a5^2*x34^2*a3*a2*a1^2 - 20*a6^3*a5^3*x34^2*a3*a2*a1^2 + 24*a6^2*a5^4*x34^2*a3*a2*a1^2 - 28*a6^4*a5*x34^3*a3*a2*a1^2 + 32*a6^3*a5^2*x34^3*a3*a2*a1^2 + 32*a6^2*a5^3*x34^3*a3*a2*a1^2 - 28*a6*a5^4*x34^3*a3*a2*a1^2 - 4*a6^4*x34^4*a3*a2*a1^2 - 12*a6^3*a5*x34^4*a3*a2*a1^2 + 12*a6^2*a5^2*x34^4*a3*a2*a1^2 - 12*a6*a5^3*x34^4*a3*a2*a1^2 - 4*a5^4*x34^4*a3*a2*a1^2 - 4*a6^4*a5^3*a3^2*a2*a1^2 - 4*a6^3*a5^4*a3^2*a2*a1^2 + 48*a6^4*a5^2*x34*a3^2*a2*a1^2 + 12*a6^3*a5^3*x34*a3^2*a2*a1^2 + 48*a6^2*a5^4*x34*a3^2*a2*a1^2 - 48*a6^4*a5*x34^2*a3^2*a2*a1^2 + 24*a6^3*a5^2*x34^2*a3^2*a2*a1^2 + 24*a6^2*a5^3*x34^2*a3^2*a2*a1^2 - 48*a6*a5^4*x34^2*a3^2*a2*a1^2 - 12*a6^4*x34^3*a3^2*a2*a1^2 - 32*a6^3*a5*x34^3*a3^2*a2*a1^2 - 32*a6*a5^3*x34^3*a3^2*a2*a1^2 - 12*a5^4*x34^3*a3^2*a2*a1^2 + 4*a6^3*x34^4*a3^2*a2*a1^2 + 12*a6^2*a5*x34^4*a3^2*a2*a1^2 + 12*a6*a5^2*x34^4*a3^2*a2*a1^2 + 4*a5^3*x34^4*a3^2*a2*a1^2 + 32*a6^4*a5^2*a3^3*a2*a1^2 + 8*a6^3*a5^3*a3^3*a2*a1^2 + 32*a6^2*a5^4*a3^3*a2*a1^2 - 40*a6^4*a5*x34*a3^3*a2*a1^2 - 16*a6^3*a5^2*x34*a3^3*a2*a1^2 - 16*a6^2*a5^3*x34*a3^3*a2*a1^2 - 40*a6*a5^4*x34*a3^3*a2*a1^2 - 8*a6^4*x34^2*a3^3*a2*a1^2 - 8*a6^3*a5*x34^2*a3^3*a2*a1^2 - 120*a6^2*a5^2*x34^2*a3^3*a2*a1^2 - 8*a6*a5^3*x34^2*a3^3*a2*a1^2 - 8*a5^4*x34^2*a3^3*a2*a1^2 + 4*a6^3*x34^3*a3^3*a2*a1^2 + 64*a6^2*a5*x34^3*a3^3*a2*a1^2 + 64*a6*a5^2*x34^3*a3^3*a2*a1^2 + 4*a5^3*x34^3*a3^3*a2*a1^2 + 4*a6^2*x34^4*a3^3*a2*a1^2 - 12*a6*a5*x34^4*a3^3*a2*a1^2 + 4*a5^2*x34^4*a3^3*a2*a1^2 - 20*a6^4*a5*a3^4*a2*a1^2 - 8*a6^3*a5^2*a3^4*a2*a1^2 - 8*a6^2*a5^3*a3^4*a2*a1^2 - 20*a6*a5^4*a3^4*a2*a1^2 + 20*a6^3*a5*x34*a3^4*a2*a1^2 - 180*a6^2*a5^2*x34*a3^4*a2*a1^2 + 20*a6*a5^3*x34*a3^4*a2*a1^2 - 8*a6^3*x34^2*a3^4*a2*a1^2 + 132*a6^2*a5*x34^2*a3^4*a2*a1^2 + 132*a6*a5^2*x34^2*a3^4*a2*a1^2 - 8*a5^3*x34^2*a3^4*a2*a1^2 + 20*a6^2*x34^3*a3^4*a2*a1^2 - 60*a6*a5*x34^3*a3^4*a2*a1^2 + 20*a5^2*x34^3*a3^4*a2*a1^2 - 4*a6*x34^4*a3^4*a2*a1^2 - 4*a5*x34^4*a3^4*a2*a1^2 + 8*a6^3*a5*a3^5*a2*a1^2 - 72*a6^2*a5^2*a3^5*a2*a1^2 + 8*a6*a5^3*a3^5*a2*a1^2 - 12*a6^3*x34*a3^5*a2*a1^2 + 120*a6^2*a5*x34*a3^5*a2*a1^2 + 120*a6*a5^2*x34*a3^5*a2*a1^2 - 12*a5^3*x34*a3^5*a2*a1^2 + 36*a6^2*x34^2*a3^5*a2*a1^2 - 108*a6*a5*x34^2*a3^5*a2*a1^2 + 36*a5^2*x34^2*a3^5*a2*a1^2 - 16*a6*x34^3*a3^5*a2*a1^2 - 16*a5*x34^3*a3^5*a2*a1^2 - 4*a6^3*a3^6*a2*a1^2 + 40*a6^2*a5*a3^6*a2*a1^2 + 40*a6*a5^2*a3^6*a2*a1^2 - 4*a5^3*a3^6*a2*a1^2 + 28*a6^2*x34*a3^6*a2*a1^2 - 84*a6*a5*x34*a3^6*a2*a1^2 + 28*a5^2*x34*a3^6*a2*a1^2 - 24*a6*x34^2*a3^6*a2*a1^2 - 24*a5*x34^2*a3^6*a2*a1^2 + 8*a6^2*a3^7*a2*a1^2 - 24*a6*a5*a3^7*a2*a1^2 + 8*a5^2*a3^7*a2*a1^2 - 16*a6*x34*a3^7*a2*a1^2 - 16*a5*x34*a3^7*a2*a1^2 - 4*a6*a3^8*a2*a1^2 - 4*a5*a3^8*a2*a1^2 + 4*a6^4*a5^4*a2^2*a1^2 + 4*a6^4*a5^3*x34*a2^2*a1^2 + 4*a6^3*a5^4*x34*a2^2*a1^2 - 24*a6^4*a5^2*x34^2*a2^2*a1^2 + 12*a6^3*a5^3*x34^2*a2^2*a1^2 - 24*a6^2*a5^4*x34^2*a2^2*a1^2 + 4*a6^4*a5*x34^3*a2^2*a1^2 + 12*a6^3*a5^2*x34^3*a2^2*a1^2 + 12*a6^2*a5^3*x34^3*a2^2*a1^2 + 4*a6*a5^4*x34^3*a2^2*a1^2 + 4*a6^4*x34^4*a2^2*a1^2 + 4*a6^3*a5*x34^4*a2^2*a1^2 - 24*a6^2*a5^2*x34^4*a2^2*a1^2 + 4*a6*a5^3*x34^4*a2^2*a1^2 + 4*a5^4*x34^4*a2^2*a1^2 + 8*a6^4*a5^3*a3*a2^2*a1^2 + 8*a6^3*a5^4*a3*a2^2*a1^2 - 36*a6^4*a5^2*x34*a3*a2^2*a1^2 + 40*a6^3*a5^3*x34*a3*a2^2*a1^2 - 36*a6^2*a5^4*x34*a3*a2^2*a1^2 + 24*a6^4*a5*x34^2*a3*a2^2*a1^2 - 12*a6^3*a5^2*x34^2*a3*a2^2*a1^2 - 12*a6^2*a5^3*x34^2*a3*a2^2*a1^2 + 24*a6*a5^4*x34^2*a3*a2^2*a1^2 + 20*a6^4*x34^3*a3*a2^2*a1^2 + 32*a6^3*a5*x34^3*a3*a2^2*a1^2 - 144*a6^2*a5^2*x34^3*a3*a2^2*a1^2 + 32*a6*a5^3*x34^3*a3*a2^2*a1^2 + 20*a5^4*x34^3*a3*a2^2*a1^2 + 4*a6^3*x34^4*a3*a2^2*a1^2 + 12*a6^2*a5*x34^4*a3*a2^2*a1^2 + 12*a6*a5^2*x34^4*a3*a2^2*a1^2 + 4*a5^3*x34^4*a3*a2^2*a1^2 - 36*a6^4*a5^2*a3^2*a2^2*a1^2 + 40*a6^3*a5^3*a3^2*a2^2*a1^2 - 36*a6^2*a5^4*a3^2*a2^2*a1^2 + 48*a6^4*a5*x34*a3^2*a2^2*a1^2 - 108*a6^3*a5^2*x34*a3^2*a2^2*a1^2 - 108*a6^2*a5^3*x34*a3^2*a2^2*a1^2 + 48*a6*a5^4*x34*a3^2*a2^2*a1^2 + 12*a6^4*x34^2*a3^2*a2^2*a1^2 + 24*a6^3*a5*x34^2*a3^2*a2^2*a1^2 + 72*a6^2*a5^2*x34^2*a3^2*a2^2*a1^2 + 24*a6*a5^3*x34^2*a3^2*a2^2*a1^2 + 12*a5^4*x34^2*a3^2*a2^2*a1^2 + 28*a6^3*x34^3*a3^2*a2^2*a1^2 + 28*a5^3*x34^3*a3^2*a2^2*a1^2 - 24*a6^2*x34^4*a3^2*a2^2*a1^2 + 12*a6*a5*x34^4*a3^2*a2^2*a1^2 - 24*a5^2*x34^4*a3^2*a2^2*a1^2 + 32*a6^4*a5*a3^3*a2^2*a1^2 - 72*a6^3*a5^2*a3^3*a2^2*a1^2 - 72*a6^2*a5^3*a3^3*a2^2*a1^2 + 32*a6*a5^4*a3^3*a2^2*a1^2 - 16*a6^4*x34*a3^3*a2^2*a1^2 - 16*a6^3*a5*x34*a3^3*a2^2*a1^2 + 432*a6^2*a5^2*x34*a3^3*a2^2*a1^2 - 16*a6*a5^3*x34*a3^3*a2^2*a1^2 - 16*a5^4*x34*a3^3*a2^2*a1^2 + 72*a6^3*x34^2*a3^3*a2^2*a1^2 - 120*a6^2*a5*x34^2*a3^3*a2^2*a1^2 - 120*a6*a5^2*x34^2*a3^3*a2^2*a1^2 + 72*a5^3*x34^2*a3^3*a2^2*a1^2 - 84*a6^2*x34^3*a3^3*a2^2*a1^2 + 64*a6*a5*x34^3*a3^3*a2^2*a1^2 - 84*a5^2*x34^3*a3^3*a2^2*a1^2 + 4*a6*x34^4*a3^3*a2^2*a1^2 + 4*a5*x34^4*a3^3*a2^2*a1^2 - 8*a6^4*a3^4*a2^2*a1^2 - 8*a6^3*a5*a3^4*a2^2*a1^2 + 216*a6^2*a5^2*a3^4*a2^2*a1^2 - 8*a6*a5^3*a3^4*a2^2*a1^2 - 8*a5^4*a3^4*a2^2*a1^2 + 80*a6^3*x34*a3^4*a2^2*a1^2 - 180*a6^2*a5*x34*a3^4*a2^2*a1^2 - 180*a6*a5^2*x34*a3^4*a2^2*a1^2 + 80*a5^3*x34*a3^4*a2^2*a1^2 - 132*a6^2*x34^2*a3^4*a2^2*a1^2 + 132*a6*a5*x34^2*a3^4*a2^2*a1^2 - 132*a5^2*x34^2*a3^4*a2^2*a1^2 + 20*a6*x34^3*a3^4*a2^2*a1^2 + 20*a5*x34^3*a3^4*a2^2*a1^2 + 4*x34^4*a3^4*a2^2*a1^2 + 32*a6^3*a3^5*a2^2*a1^2 - 72*a6^2*a5*a3^5*a2^2*a1^2 - 72*a6*a5^2*a3^5*a2^2*a1^2 + 32*a5^3*a3^5*a2^2*a1^2 - 108*a6^2*x34*a3^5*a2^2*a1^2 + 120*a6*a5*x34*a3^5*a2^2*a1^2 - 108*a5^2*x34*a3^5*a2^2*a1^2 + 36*a6*x34^2*a3^5*a2^2*a1^2 + 36*a5*x34^2*a3^5*a2^2*a1^2 + 16*x34^3*a3^5*a2^2*a1^2 - 36*a6^2*a3^6*a2^2*a1^2 + 40*a6*a5*a3^6*a2^2*a1^2 - 36*a5^2*a3^6*a2^2*a1^2 + 28*a6*x34*a3^6*a2^2*a1^2 + 28*a5*x34*a3^6*a2^2*a1^2 + 24*x34^2*a3^6*a2^2*a1^2 + 8*a6*a3^7*a2^2*a1^2 + 8*a5*a3^7*a2^2*a1^2 + 16*x34*a3^7*a2^2*a1^2 + 4*a3^8*a2^2*a1^2 - 4*a6^4*a5^3*a2^3*a1^2 - 4*a6^3*a5^4*a2^3*a1^2 + 4*a6^4*a5^2*x34*a2^3*a1^2 - 12*a6^3*a5^3*x34*a2^3*a1^2 + 4*a6^2*a5^4*x34*a2^3*a1^2 + 4*a6^4*a5*x34^2*a2^3*a1^2 + 12*a6^3*a5^2*x34^2*a2^3*a1^2 + 12*a6^2*a5^3*x34^2*a2^3*a1^2 + 4*a6*a5^4*x34^2*a2^3*a1^2 - 4*a6^4*x34^3*a2^3*a1^2 - 12*a6^3*a5*x34^3*a2^3*a1^2 + 12*a6^2*a5^2*x34^3*a2^3*a1^2 - 12*a6*a5^3*x34^3*a2^3*a1^2 - 4*a5^4*x34^3*a2^3*a1^2 - 4*a6^3*x34^4*a2^3*a1^2 + 4*a6^2*a5*x34^4*a2^3*a1^2 + 4*a6*a5^2*x34^4*a2^3*a1^2 - 4*a5^3*x34^4*a2^3*a1^2 + 8*a6^4*a5^2*a3*a2^3*a1^2 - 24*a6^3*a5^3*a3*a2^3*a1^2 + 8*a6^2*a5^4*a3*a2^3*a1^2 - 4*a6^4*a5*x34*a3*a2^3*a1^2 + 40*a6^3*a5^2*x34*a3*a2^3*a1^2 + 40*a6^2*a5^3*x34*a3*a2^3*a1^2 - 4*a6*a5^4*x34*a3*a2^3*a1^2 - 8*a6^4*x34^2*a3*a2^3*a1^2 - 20*a6^3*a5*x34^2*a3*a2^3*a1^2 - 12*a6^2*a5^2*x34^2*a3*a2^3*a1^2 - 20*a6*a5^3*x34^2*a3*a2^3*a1^2 - 8*a5^4*x34^2*a3*a2^3*a1^2 - 28*a6^3*x34^3*a3*a2^3*a1^2 + 32*a6^2*a5*x34^3*a3*a2^3*a1^2 + 32*a6*a5^2*x34^3*a3*a2^3*a1^2 - 28*a5^3*x34^3*a3*a2^3*a1^2 + 4*a6^2*x34^4*a3*a2^3*a1^2 - 12*a6*a5*x34^4*a3*a2^3*a1^2 + 4*a5^2*x34^4*a3*a2^3*a1^2 - 4*a6^4*a5*a3^2*a2^3*a1^2 + 40*a6^3*a5^2*a3^2*a2^3*a1^2 + 40*a6^2*a5^3*a3^2*a2^3*a1^2 - 4*a6*a5^4*a3^2*a2^3*a1^2 + 12*a6^3*a5*x34*a3^2*a2^3*a1^2 - 108*a6^2*a5^2*x34*a3^2*a2^3*a1^2 + 12*a6*a5^3*x34*a3^2*a2^3*a1^2 - 48*a6^3*x34^2*a3^2*a2^3*a1^2 + 24*a6^2*a5*x34^2*a3^2*a2^3*a1^2 + 24*a6*a5^2*x34^2*a3^2*a2^3*a1^2 - 48*a5^3*x34^2*a3^2*a2^3*a1^2 + 28*a6^2*x34^3*a3^2*a2^3*a1^2 - 32*a6*a5*x34^3*a3^2*a2^3*a1^2 + 28*a5^2*x34^3*a3^2*a2^3*a1^2 + 4*a6*x34^4*a3^2*a2^3*a1^2 + 4*a5*x34^4*a3^2*a2^3*a1^2 + 8*a6^3*a5*a3^3*a2^3*a1^2 - 72*a6^2*a5^2*a3^3*a2^3*a1^2 + 8*a6*a5^3*a3^3*a2^3*a1^2 - 40*a6^3*x34*a3^3*a2^3*a1^2 - 16*a6^2*a5*x34*a3^3*a2^3*a1^2 - 16*a6*a5^2*x34*a3^3*a2^3*a1^2 - 40*a5^3*x34*a3^3*a2^3*a1^2 + 72*a6^2*x34^2*a3^3*a2^3*a1^2 - 8*a6*a5*x34^2*a3^3*a2^3*a1^2 + 72*a5^2*x34^2*a3^3*a2^3*a1^2 + 4*a6*x34^3*a3^3*a2^3*a1^2 + 4*a5*x34^3*a3^3*a2^3*a1^2 - 4*x34^4*a3^3*a2^3*a1^2 - 20*a6^3*a3^4*a2^3*a1^2 - 8*a6^2*a5*a3^4*a2^3*a1^2 - 8*a6*a5^2*a3^4*a2^3*a1^2 - 20*a5^3*a3^4*a2^3*a1^2 + 80*a6^2*x34*a3^4*a2^3*a1^2 + 20*a6*a5*x34*a3^4*a2^3*a1^2 + 80*a5^2*x34*a3^4*a2^3*a1^2 - 8*a6*x34^2*a3^4*a2^3*a1^2 - 8*a5*x34^2*a3^4*a2^3*a1^2 - 20*x34^3*a3^4*a2^3*a1^2 + 32*a6^2*a3^5*a2^3*a1^2 + 8*a6*a5*a3^5*a2^3*a1^2 + 32*a5^2*a3^5*a2^3*a1^2 - 12*a6*x34*a3^5*a2^3*a1^2 - 12*a5*x34*a3^5*a2^3*a1^2 - 36*x34^2*a3^5*a2^3*a1^2 - 4*a6*a3^6*a2^3*a1^2 - 4*a5*a3^6*a2^3*a1^2 - 28*x34*a3^6*a2^3*a1^2 - 8*a3^7*a2^3*a1^2 + 4*a6^4*a5^2*a2^4*a1^2 - 4*a6^3*a5^3*a2^4*a1^2 + 4*a6^2*a5^4*a2^4*a1^2 - 4*a6^4*a5*x34*a2^4*a1^2 + 4*a6^3*a5^2*x34*a2^4*a1^2 + 4*a6^2*a5^3*x34*a2^4*a1^2 - 4*a6*a5^4*x34*a2^4*a1^2 + 4*a6^4*x34^2*a2^4*a1^2 + 4*a6^3*a5*x34^2*a2^4*a1^2 - 24*a6^2*a5^2*x34^2*a2^4*a1^2 + 4*a6*a5^3*x34^2*a2^4*a1^2 + 4*a5^4*x34^2*a2^4*a1^2 - 4*a6^3*x34^3*a2^4*a1^2 + 4*a6^2*a5*x34^3*a2^4*a1^2 + 4*a6*a5^2*x34^3*a2^4*a1^2 - 4*a5^3*x34^3*a2^4*a1^2 + 4*a6^2*x34^4*a2^4*a1^2 - 4*a6*a5*x34^4*a2^4*a1^2 + 4*a5^2*x34^4*a2^4*a1^2 - 8*a6^4*a5*a3*a2^4*a1^2 + 8*a6^3*a5^2*a3*a2^4*a1^2 + 8*a6^2*a5^3*a3*a2^4*a1^2 - 8*a6*a5^4*a3*a2^4*a1^2 + 4*a6^4*x34*a3*a2^4*a1^2 - 4*a6^3*a5*x34*a3*a2^4*a1^2 - 36*a6^2*a5^2*x34*a3*a2^4*a1^2 - 4*a6*a5^3*x34*a3*a2^4*a1^2 + 4*a5^4*x34*a3*a2^4*a1^2 - 8*a6^3*x34^2*a3*a2^4*a1^2 + 24*a6^2*a5*x34^2*a3*a2^4*a1^2 + 24*a6*a5^2*x34^2*a3*a2^4*a1^2 - 8*a5^3*x34^2*a3*a2^4*a1^2 + 20*a6^2*x34^3*a3*a2^4*a1^2 - 28*a6*a5*x34^3*a3*a2^4*a1^2 + 20*a5^2*x34^3*a3*a2^4*a1^2 - 4*a6*x34^4*a3*a2^4*a1^2 - 4*a5*x34^4*a3*a2^4*a1^2 + 4*a6^4*a3^2*a2^4*a1^2 - 4*a6^3*a5*a3^2*a2^4*a1^2 - 36*a6^2*a5^2*a3^2*a2^4*a1^2 - 4*a6*a5^3*a3^2*a2^4*a1^2 + 4*a5^4*a3^2*a2^4*a1^2 + 48*a6^2*a5*x34*a3^2*a2^4*a1^2 + 48*a6*a5^2*x34*a3^2*a2^4*a1^2 + 12*a6^2*x34^2*a3^2*a2^4*a1^2 - 48*a6*a5*x34^2*a3^2*a2^4*a1^2 + 12*a5^2*x34^2*a3^2*a2^4*a1^2 - 12*a6*x34^3*a3^2*a2^4*a1^2 - 12*a5*x34^3*a3^2*a2^4*a1^2 + 4*x34^4*a3^2*a2^4*a1^2 + 32*a6^2*a5*a3^3*a2^4*a1^2 + 32*a6*a5^2*a3^3*a2^4*a1^2 - 16*a6^2*x34*a3^3*a2^4*a1^2 - 40*a6*a5*x34*a3^3*a2^4*a1^2 - 16*a5^2*x34*a3^3*a2^4*a1^2 - 8*a6*x34^2*a3^3*a2^4*a1^2 - 8*a5*x34^2*a3^3*a2^4*a1^2 + 12*x34^3*a3^3*a2^4*a1^2 - 8*a6^2*a3^4*a2^4*a1^2 - 20*a6*a5*a3^4*a2^4*a1^2 - 8*a5^2*a3^4*a2^4*a1^2 + 16*x34^2*a3^4*a2^4*a1^2 + 12*x34*a3^5*a2^4*a1^2 + 4*a3^6*a2^4*a1^2 - 4*a6^4*a5^3*x34^2*a1^3 - 4*a6^3*a5^4*x34^2*a1^3 - 4*a6^4*a5^2*x34^3*a1^3 + 24*a6^3*a5^3*x34^3*a1^3 - 4*a6^2*a5^4*x34^3*a1^3 - 4*a6^3*a5^2*x34^4*a1^3 - 4*a6^2*a5^3*x34^4*a1^3 - 4*a6^4*a5^3*x34*a3*a1^3 - 4*a6^3*a5^4*x34*a3*a1^3 - 8*a6^4*a5^2*x34^2*a3*a1^3 + 60*a6^3*a5^3*x34^2*a3*a1^3 - 8*a6^2*a5^4*x34^2*a3*a1^3 + 4*a6^4*a5*x34^3*a3*a1^3 - 28*a6^3*a5^2*x34^3*a3*a1^3 - 28*a6^2*a5^3*x34^3*a3*a1^3 + 4*a6*a5^4*x34^3*a3*a1^3 + 4*a6^3*a5*x34^4*a3*a1^3 + 4*a6^2*a5^2*x34^4*a3*a1^3 + 4*a6*a5^3*x34^4*a3*a1^3 - 4*a6^4*a5^3*a3^2*a1^3 - 4*a6^3*a5^4*a3^2*a1^3 + 36*a6^3*a5^3*x34*a3^2*a1^3 + 16*a6^4*a5*x34^2*a3^2*a1^3 - 48*a6^3*a5^2*x34^2*a3^2*a1^3 - 48*a6^2*a5^3*x34^2*a3^2*a1^3 + 16*a6*a5^4*x34^2*a3^2*a1^3 - 4*a6^4*x34^3*a3^2*a1^3 + 4*a6^3*a5*x34^3*a3^2*a1^3 + 28*a6^2*a5^2*x34^3*a3^2*a1^3 + 4*a6*a5^3*x34^3*a3^2*a1^3 - 4*a5^4*x34^3*a3^2*a1^3 - 4*a6^3*x34^4*a3^2*a1^3 + 4*a6^2*a5*x34^4*a3^2*a1^3 + 4*a6*a5^2*x34^4*a3^2*a1^3 - 4*a5^3*x34^4*a3^2*a1^3 + 24*a6^3*a5^3*a3^3*a1^3 + 24*a6^4*a5*x34*a3^3*a1^3 - 40*a6^3*a5^2*x34*a3^3*a1^3 - 40*a6^2*a5^3*x34*a3^3*a1^3 + 24*a6*a5^4*x34*a3^3*a1^3 - 16*a6^4*x34^2*a3^3*a1^3 - 24*a6^3*a5*x34^2*a3^3*a1^3 + 72*a6^2*a5^2*x34^2*a3^3*a1^3 - 24*a6*a5^3*x34^2*a3^3*a1^3 - 16*a5^4*x34^2*a3^3*a1^3 + 8*a6^3*x34^3*a3^3*a1^3 + 4*a6^2*a5*x34^3*a3^3*a1^3 + 4*a6*a5^2*x34^3*a3^3*a1^3 + 8*a5^3*x34^3*a3^3*a1^3 - 4*a6^2*x34^4*a3^3*a1^3 + 4*a6*a5*x34^4*a3^3*a1^3 - 4*a5^2*x34^4*a3^3*a1^3 + 12*a6^4*a5*a3^4*a1^3 - 20*a6^3*a5^2*a3^4*a1^3 - 20*a6^2*a5^3*a3^4*a1^3 + 12*a6*a5^4*a3^4*a1^3 - 20*a6^4*x34*a3^4*a1^3 - 40*a6^3*a5*x34*a3^4*a1^3 + 80*a6^2*a5^2*x34*a3^4*a1^3 - 40*a6*a5^3*x34*a3^4*a1^3 - 20*a5^4*x34*a3^4*a1^3 + 44*a6^3*x34^2*a3^4*a1^3 - 8*a6^2*a5*x34^2*a3^4*a1^3 - 8*a6*a5^2*x34^2*a3^4*a1^3 + 44*a5^3*x34^2*a3^4*a1^3 - 20*a6^2*x34^3*a3^4*a1^3 + 20*a6*a5*x34^3*a3^4*a1^3 - 20*a5^2*x34^3*a3^4*a1^3 - 8*a6^4*a3^5*a1^3 - 16*a6^3*a5*a3^5*a1^3 + 32*a6^2*a5^2*a3^5*a1^3 - 16*a6*a5^3*a3^5*a1^3 - 8*a5^4*a3^5*a1^3 + 48*a6^3*x34*a3^5*a1^3 - 12*a6^2*a5*x34*a3^5*a1^3 - 12*a6*a5^2*x34*a3^5*a1^3 + 48*a5^3*x34*a3^5*a1^3 - 36*a6^2*x34^2*a3^5*a1^3 + 36*a6*a5*x34^2*a3^5*a1^3 - 36*a5^2*x34^2*a3^5*a1^3 + 16*a6^3*a3^6*a1^3 - 4*a6^2*a5*a3^6*a1^3 - 4*a6*a5^2*a3^6*a1^3 + 16*a5^3*a3^6*a1^3 - 28*a6^2*x34*a3^6*a1^3 + 28*a6*a5*x34*a3^6*a1^3 - 28*a5^2*x34*a3^6*a1^3 - 8*a6^2*a3^7*a1^3 + 8*a6*a5*a3^7*a1^3 - 8*a5^2*a3^7*a1^3 + 4*a6^4*a5^3*x34*a2*a1^3 + 4*a6^3*a5^4*x34*a2*a1^3 + 4*a6^4*a5^2*x34^2*a2*a1^3 - 12*a6^3*a5^3*x34^2*a2*a1^3 + 4*a6^2*a5^4*x34^2*a2*a1^3 + 4*a6^4*a5*x34^3*a2*a1^3 - 12*a6^3*a5^2*x34^3*a2*a1^3 - 12*a6^2*a5^3*x34^3*a2*a1^3 + 4*a6*a5^4*x34^3*a2*a1^3 + 4*a6^3*a5*x34^4*a2*a1^3 + 4*a6^2*a5^2*x34^4*a2*a1^3 + 4*a6*a5^3*x34^4*a2*a1^3 + 8*a6^4*a5^3*a3*a2*a1^3 + 8*a6^3*a5^4*a3*a2*a1^3 - 4*a6^4*a5^2*x34*a3*a2*a1^3 - 24*a6^3*a5^3*x34*a3*a2*a1^3 - 4*a6^2*a5^4*x34*a3*a2*a1^3 - 20*a6^3*a5^2*x34^2*a3*a2*a1^3 - 20*a6^2*a5^3*x34^2*a3*a2*a1^3 + 4*a6^4*x34^3*a3*a2*a1^3 + 16*a6^3*a5*x34^3*a3*a2*a1^3 + 32*a6^2*a5^2*x34^3*a3*a2*a1^3 + 16*a6*a5^3*x34^3*a3*a2*a1^3 + 4*a5^4*x34^3*a3*a2*a1^3 + 4*a6^3*x34^4*a3*a2*a1^3 - 12*a6^2*a5*x34^4*a3*a2*a1^3 - 12*a6*a5^2*x34^4*a3*a2*a1^3 + 4*a5^3*x34^4*a3*a2*a1^3 - 4*a6^4*a5^2*a3^2*a2*a1^3 - 24*a6^3*a5^3*a3^2*a2*a1^3 - 4*a6^2*a5^4*a3^2*a2*a1^3 - 24*a6^4*a5*x34*a3^2*a2*a1^3 + 12*a6^3*a5^2*x34*a3^2*a2*a1^3 + 12*a6^2*a5^3*x34*a3^2*a2*a1^3 - 24*a6*a5^4*x34*a3^2*a2*a1^3 + 16*a6^4*x34^2*a3^2*a2*a1^3 + 40*a6^3*a5*x34^2*a3^2*a2*a1^3 + 24*a6^2*a5^2*x34^2*a3^2*a2*a1^3 + 40*a6*a5^3*x34^2*a3^2*a2*a1^3 + 16*a5^4*x34^2*a3^2*a2*a1^3 + 4*a6^3*x34^3*a3^2*a2*a1^3 - 32*a6^2*a5*x34^3*a3^2*a2*a1^3 - 32*a6*a5^2*x34^3*a3^2*a2*a1^3 + 4*a5^3*x34^3*a3^2*a2*a1^3 + 4*a6^2*x34^4*a3^2*a2*a1^3 - 12*a6*a5*x34^4*a3^2*a2*a1^3 + 4*a5^2*x34^4*a3^2*a2*a1^3 - 16*a6^4*a5*a3^3*a2*a1^3 + 8*a6^3*a5^2*a3^3*a2*a1^3 + 8*a6^2*a5^3*a3^3*a2*a1^3 - 16*a6*a5^4*a3^3*a2*a1^3 + 24*a6^4*x34*a3^3*a2*a1^3 + 48*a6^3*a5*x34*a3^3*a2*a1^3 - 16*a6^2*a5^2*x34*a3^3*a2*a1^3 + 48*a6*a5^3*x34*a3^3*a2*a1^3 + 24*a5^4*x34*a3^3*a2*a1^3 - 24*a6^3*x34^2*a3^3*a2*a1^3 - 8*a6^2*a5*x34^2*a3^3*a2*a1^3 - 8*a6*a5^2*x34^2*a3^3*a2*a1^3 - 24*a5^3*x34^2*a3^3*a2*a1^3 + 4*a6^2*x34^3*a3^3*a2*a1^3 - 48*a6*a5*x34^3*a3^3*a2*a1^3 + 4*a5^2*x34^3*a3^3*a2*a1^3 + 4*a6*x34^4*a3^3*a2*a1^3 + 4*a5*x34^4*a3^3*a2*a1^3 + 12*a6^4*a3^4*a2*a1^3 + 24*a6^3*a5*a3^4*a2*a1^3 - 8*a6^2*a5^2*a3^4*a2*a1^3 + 24*a6*a5^3*a3^4*a2*a1^3 + 12*a5^4*a3^4*a2*a1^3 - 40*a6^3*x34*a3^4*a2*a1^3 + 20*a6^2*a5*x34*a3^4*a2*a1^3 + 20*a6*a5^2*x34*a3^4*a2*a1^3 - 40*a5^3*x34*a3^4*a2*a1^3 - 8*a6^2*x34^2*a3^4*a2*a1^3 - 84*a6*a5*x34^2*a3^4*a2*a1^3 - 8*a5^2*x34^2*a3^4*a2*a1^3 + 20*a6*x34^3*a3^4*a2*a1^3 + 20*a5*x34^3*a3^4*a2*a1^3 - 16*a6^3*a3^5*a2*a1^3 + 8*a6^2*a5*a3^5*a2*a1^3 + 8*a6*a5^2*a3^5*a2*a1^3 - 16*a5^3*a3^5*a2*a1^3 - 12*a6^2*x34*a3^5*a2*a1^3 - 72*a6*a5*x34*a3^5*a2*a1^3 - 12*a5^2*x34*a3^5*a2*a1^3 + 36*a6*x34^2*a3^5*a2*a1^3 + 36*a5*x34^2*a3^5*a2*a1^3 - 4*a6^2*a3^6*a2*a1^3 - 24*a6*a5*a3^6*a2*a1^3 - 4*a5^2*a3^6*a2*a1^3 + 28*a6*x34*a3^6*a2*a1^3 + 28*a5*x34*a3^6*a2*a1^3 + 8*a6*a3^7*a2*a1^3 + 8*a5*a3^7*a2*a1^3 - 4*a6^4*a5^3*a2^2*a1^3 - 4*a6^3*a5^4*a2^2*a1^3 + 4*a6^4*a5^2*x34*a2^2*a1^3 - 12*a6^3*a5^3*x34*a2^2*a1^3 + 4*a6^2*a5^4*x34*a2^2*a1^3 + 4*a6^4*a5*x34^2*a2^2*a1^3 + 12*a6^3*a5^2*x34^2*a2^2*a1^3 + 12*a6^2*a5^3*x34^2*a2^2*a1^3 + 4*a6*a5^4*x34^2*a2^2*a1^3 - 4*a6^4*x34^3*a2^2*a1^3 - 12*a6^3*a5*x34^3*a2^2*a1^3 + 12*a6^2*a5^2*x34^3*a2^2*a1^3 - 12*a6*a5^3*x34^3*a2^2*a1^3 - 4*a5^4*x34^3*a2^2*a1^3 - 4*a6^3*x34^4*a2^2*a1^3 + 4*a6^2*a5*x34^4*a2^2*a1^3 + 4*a6*a5^2*x34^4*a2^2*a1^3 - 4*a5^3*x34^4*a2^2*a1^3 + 8*a6^4*a5^2*a3*a2^2*a1^3 - 24*a6^3*a5^3*a3*a2^2*a1^3 + 8*a6^2*a5^4*a3*a2^2*a1^3 - 4*a6^4*a5*x34*a3*a2^2*a1^3 + 40*a6^3*a5^2*x34*a3*a2^2*a1^3 + 40*a6^2*a5^3*x34*a3*a2^2*a1^3 - 4*a6*a5^4*x34*a3*a2^2*a1^3 - 8*a6^4*x34^2*a3*a2^2*a1^3 - 20*a6^3*a5*x34^2*a3*a2^2*a1^3 - 12*a6^2*a5^2*x34^2*a3*a2^2*a1^3 - 20*a6*a5^3*x34^2*a3*a2^2*a1^3 - 8*a5^4*x34^2*a3*a2^2*a1^3 - 28*a6^3*x34^3*a3*a2^2*a1^3 + 32*a6^2*a5*x34^3*a3*a2^2*a1^3 + 32*a6*a5^2*x34^3*a3*a2^2*a1^3 - 28*a5^3*x34^3*a3*a2^2*a1^3 + 4*a6^2*x34^4*a3*a2^2*a1^3 - 12*a6*a5*x34^4*a3*a2^2*a1^3 + 4*a5^2*x34^4*a3*a2^2*a1^3 - 4*a6^4*a5*a3^2*a2^2*a1^3 + 40*a6^3*a5^2*a3^2*a2^2*a1^3 + 40*a6^2*a5^3*a3^2*a2^2*a1^3 - 4*a6*a5^4*a3^2*a2^2*a1^3 + 12*a6^3*a5*x34*a3^2*a2^2*a1^3 - 108*a6^2*a5^2*x34*a3^2*a2^2*a1^3 + 12*a6*a5^3*x34*a3^2*a2^2*a1^3 - 48*a6^3*x34^2*a3^2*a2^2*a1^3 + 24*a6^2*a5*x34^2*a3^2*a2^2*a1^3 + 24*a6*a5^2*x34^2*a3^2*a2^2*a1^3 - 48*a5^3*x34^2*a3^2*a2^2*a1^3 + 28*a6^2*x34^3*a3^2*a2^2*a1^3 - 32*a6*a5*x34^3*a3^2*a2^2*a1^3 + 28*a5^2*x34^3*a3^2*a2^2*a1^3 + 4*a6*x34^4*a3^2*a2^2*a1^3 + 4*a5*x34^4*a3^2*a2^2*a1^3 + 8*a6^3*a5*a3^3*a2^2*a1^3 - 72*a6^2*a5^2*a3^3*a2^2*a1^3 + 8*a6*a5^3*a3^3*a2^2*a1^3 - 40*a6^3*x34*a3^3*a2^2*a1^3 - 16*a6^2*a5*x34*a3^3*a2^2*a1^3 - 16*a6*a5^2*x34*a3^3*a2^2*a1^3 - 40*a5^3*x34*a3^3*a2^2*a1^3 + 72*a6^2*x34^2*a3^3*a2^2*a1^3 - 8*a6*a5*x34^2*a3^3*a2^2*a1^3 + 72*a5^2*x34^2*a3^3*a2^2*a1^3 + 4*a6*x34^3*a3^3*a2^2*a1^3 + 4*a5*x34^3*a3^3*a2^2*a1^3 - 4*x34^4*a3^3*a2^2*a1^3 - 20*a6^3*a3^4*a2^2*a1^3 - 8*a6^2*a5*a3^4*a2^2*a1^3 - 8*a6*a5^2*a3^4*a2^2*a1^3 - 20*a5^3*a3^4*a2^2*a1^3 + 80*a6^2*x34*a3^4*a2^2*a1^3 + 20*a6*a5*x34*a3^4*a2^2*a1^3 + 80*a5^2*x34*a3^4*a2^2*a1^3 - 8*a6*x34^2*a3^4*a2^2*a1^3 - 8*a5*x34^2*a3^4*a2^2*a1^3 - 20*x34^3*a3^4*a2^2*a1^3 + 32*a6^2*a3^5*a2^2*a1^3 + 8*a6*a5*a3^5*a2^2*a1^3 + 32*a5^2*a3^5*a2^2*a1^3 - 12*a6*x34*a3^5*a2^2*a1^3 - 12*a5*x34*a3^5*a2^2*a1^3 - 36*x34^2*a3^5*a2^2*a1^3 - 4*a6*a3^6*a2^2*a1^3 - 4*a5*a3^6*a2^2*a1^3 - 28*x34*a3^6*a2^2*a1^3 - 8*a3^7*a2^2*a1^3 - 4*a6^4*a5^2*a2^3*a1^3 + 24*a6^3*a5^3*a2^3*a1^3 - 4*a6^2*a5^4*a2^3*a1^3 + 4*a6^4*a5*x34*a2^3*a1^3 - 12*a6^3*a5^2*x34*a2^3*a1^3 - 12*a6^2*a5^3*x34*a2^3*a1^3 + 4*a6*a5^4*x34*a2^3*a1^3 - 4*a6^4*x34^2*a2^3*a1^3 - 12*a6^3*a5*x34^2*a2^3*a1^3 + 12*a6^2*a5^2*x34^2*a2^3*a1^3 - 12*a6*a5^3*x34^2*a2^3*a1^3 - 4*a5^4*x34^2*a2^3*a1^3 + 24*a6^3*x34^3*a2^3*a1^3 - 12*a6^2*a5*x34^3*a2^3*a1^3 - 12*a6*a5^2*x34^3*a2^3*a1^3 + 24*a5^3*x34^3*a2^3*a1^3 - 4*a6^2*x34^4*a2^3*a1^3 + 4*a6*a5*x34^4*a2^3*a1^3 - 4*a5^2*x34^4*a2^3*a1^3 + 8*a6^4*a5*a3*a2^3*a1^3 - 24*a6^3*a5^2*a3*a2^3*a1^3 - 24*a6^2*a5^3*a3*a2^3*a1^3 + 8*a6*a5^4*a3*a2^3*a1^3 - 4*a6^4*x34*a3*a2^3*a1^3 - 24*a6^3*a5*x34*a3*a2^3*a1^3 + 40*a6^2*a5^2*x34*a3*a2^3*a1^3 - 24*a6*a5^3*x34*a3*a2^3*a1^3 - 4*a5^4*x34*a3*a2^3*a1^3 + 60*a6^3*x34^2*a3*a2^3*a1^3 - 20*a6^2*a5*x34^2*a3*a2^3*a1^3 - 20*a6*a5^2*x34^2*a3*a2^3*a1^3 + 60*a5^3*x34^2*a3*a2^3*a1^3 - 28*a6^2*x34^3*a3*a2^3*a1^3 + 16*a6*a5*x34^3*a3*a2^3*a1^3 - 28*a5^2*x34^3*a3*a2^3*a1^3 + 4*a6*x34^4*a3*a2^3*a1^3 + 4*a5*x34^4*a3*a2^3*a1^3 - 4*a6^4*a3^2*a2^3*a1^3 - 24*a6^3*a5*a3^2*a2^3*a1^3 + 40*a6^2*a5^2*a3^2*a2^3*a1^3 - 24*a6*a5^3*a3^2*a2^3*a1^3 - 4*a5^4*a3^2*a2^3*a1^3 + 36*a6^3*x34*a3^2*a2^3*a1^3 + 12*a6^2*a5*x34*a3^2*a2^3*a1^3 + 12*a6*a5^2*x34*a3^2*a2^3*a1^3 + 36*a5^3*x34*a3^2*a2^3*a1^3 - 48*a6^2*x34^2*a3^2*a2^3*a1^3 + 40*a6*a5*x34^2*a3^2*a2^3*a1^3 - 48*a5^2*x34^2*a3^2*a2^3*a1^3 + 4*a6*x34^3*a3^2*a2^3*a1^3 + 4*a5*x34^3*a3^2*a2^3*a1^3 - 4*x34^4*a3^2*a2^3*a1^3 + 24*a6^3*a3^3*a2^3*a1^3 + 8*a6^2*a5*a3^3*a2^3*a1^3 + 8*a6*a5^2*a3^3*a2^3*a1^3 + 24*a5^3*a3^3*a2^3*a1^3 - 40*a6^2*x34*a3^3*a2^3*a1^3 + 48*a6*a5*x34*a3^3*a2^3*a1^3 - 40*a5^2*x34*a3^3*a2^3*a1^3 - 24*a6*x34^2*a3^3*a2^3*a1^3 - 24*a5*x34^2*a3^3*a2^3*a1^3 + 8*x34^3*a3^3*a2^3*a1^3 - 20*a6^2*a3^4*a2^3*a1^3 + 24*a6*a5*a3^4*a2^3*a1^3 - 20*a5^2*a3^4*a2^3*a1^3 - 40*a6*x34*a3^4*a2^3*a1^3 - 40*a5*x34*a3^4*a2^3*a1^3 + 44*x34^2*a3^4*a2^3*a1^3 - 16*a6*a3^5*a2^3*a1^3 - 16*a5*a3^5*a2^3*a1^3 + 48*x34*a3^5*a2^3*a1^3 + 16*a3^6*a2^3*a1^3 - 4*a6^3*a5^2*a2^4*a1^3 - 4*a6^2*a5^3*a2^4*a1^3 + 4*a6^3*a5*x34*a2^4*a1^3 + 4*a6^2*a5^2*x34*a2^4*a1^3 + 4*a6*a5^3*x34*a2^4*a1^3 - 4*a6^3*x34^2*a2^4*a1^3 + 4*a6^2*a5*x34^2*a2^4*a1^3 + 4*a6*a5^2*x34^2*a2^4*a1^3 - 4*a5^3*x34^2*a2^4*a1^3 - 4*a6^2*x34^3*a2^4*a1^3 + 4*a6*a5*x34^3*a2^4*a1^3 - 4*a5^2*x34^3*a2^4*a1^3 + 8*a6^3*a5*a3*a2^4*a1^3 + 8*a6^2*a5^2*a3*a2^4*a1^3 + 8*a6*a5^3*a3*a2^4*a1^3 - 4*a6^3*x34*a3*a2^4*a1^3 - 4*a6^2*a5*x34*a3*a2^4*a1^3 - 4*a6*a5^2*x34*a3*a2^4*a1^3 - 4*a5^3*x34*a3*a2^4*a1^3 - 8*a6^2*x34^2*a3*a2^4*a1^3 - 8*a5^2*x34^2*a3*a2^4*a1^3 + 4*a6*x34^3*a3*a2^4*a1^3 + 4*a5*x34^3*a3*a2^4*a1^3 - 4*a6^3*a3^2*a2^4*a1^3 - 4*a6^2*a5*a3^2*a2^4*a1^3 - 4*a6*a5^2*a3^2*a2^4*a1^3 - 4*a5^3*a3^2*a2^4*a1^3 - 24*a6*a5*x34*a3^2*a2^4*a1^3 + 16*a6*x34^2*a3^2*a2^4*a1^3 + 16*a5*x34^2*a3^2*a2^4*a1^3 - 4*x34^3*a3^2*a2^4*a1^3 - 16*a6*a5*a3^3*a2^4*a1^3 + 24*a6*x34*a3^3*a2^4*a1^3 + 24*a5*x34*a3^3*a2^4*a1^3 - 16*x34^2*a3^3*a2^4*a1^3 + 12*a6*a3^4*a2^4*a1^3 + 12*a5*a3^4*a2^4*a1^3 - 20*x34*a3^4*a2^4*a1^3 - 8*a3^5*a2^4*a1^3 + 4*a6^4*a5^2*x34^2*a1^4 - 4*a6^3*a5^3*x34^2*a1^4 + 4*a6^2*a5^4*x34^2*a1^4 - 4*a6^3*a5^2*x34^3*a1^4 - 4*a6^2*a5^3*x34^3*a1^4 + 4*a6^2*a5^2*x34^4*a1^4 + 4*a6^4*a5^2*x34*a3*a1^4 - 4*a6^3*a5^3*x34*a3*a1^4 + 4*a6^2*a5^4*x34*a3*a1^4 - 4*a6^4*a5*x34^2*a3*a1^4 - 8*a6^3*a5^2*x34^2*a3*a1^4 - 8*a6^2*a5^3*x34^2*a3*a1^4 - 4*a6*a5^4*x34^2*a3*a1^4 + 4*a6^3*a5*x34^3*a3*a1^4 + 20*a6^2*a5^2*x34^3*a3*a1^4 + 4*a6*a5^3*x34^3*a3*a1^4 - 4*a6^2*a5*x34^4*a3*a1^4 - 4*a6*a5^2*x34^4*a3*a1^4 + 4*a6^4*a5^2*a3^2*a1^4 - 4*a6^3*a5^3*a3^2*a1^4 + 4*a6^2*a5^4*a3^2*a1^4 - 12*a6^4*a5*x34*a3^2*a1^4 - 12*a6*a5^4*x34*a3^2*a1^4 + 4*a6^4*x34^2*a3^2*a1^4 + 16*a6^3*a5*x34^2*a3^2*a1^4 + 12*a6^2*a5^2*x34^2*a3^2*a1^4 + 16*a6*a5^3*x34^2*a3^2*a1^4 + 4*a5^4*x34^2*a3^2*a1^4 - 4*a6^3*x34^3*a3^2*a1^4 - 12*a6^2*a5*x34^3*a3^2*a1^4 - 12*a6*a5^2*x34^3*a3^2*a1^4 - 4*a5^3*x34^3*a3^2*a1^4 + 4*a6^2*x34^4*a3^2*a1^4 - 4*a6*a5*x34^4*a3^2*a1^4 + 4*a5^2*x34^4*a3^2*a1^4 - 8*a6^4*a5*a3^3*a1^4 - 8*a6*a5^4*a3^3*a1^4 + 8*a6^4*x34*a3^3*a1^4 + 24*a6^3*a5*x34*a3^3*a1^4 - 16*a6^2*a5^2*x34*a3^3*a1^4 + 24*a6*a5^3*x34*a3^3*a1^4 + 8*a5^4*x34*a3^3*a1^4 - 16*a6^3*x34^2*a3^3*a1^4 - 8*a6^2*a5*x34^2*a3^3*a1^4 - 8*a6*a5^2*x34^2*a3^3*a1^4 - 16*a5^3*x34^2*a3^3*a1^4 + 12*a6^2*x34^3*a3^3*a1^4 - 12*a6*a5*x34^3*a3^3*a1^4 + 12*a5^2*x34^3*a3^3*a1^4 + 4*a6^4*a3^4*a1^4 + 12*a6^3*a5*a3^4*a1^4 - 8*a6^2*a5^2*a3^4*a1^4 + 12*a6*a5^3*a3^4*a1^4 + 4*a5^4*a3^4*a1^4 - 20*a6^3*x34*a3^4*a1^4 - 20*a5^3*x34*a3^4*a1^4 + 16*a6^2*x34^2*a3^4*a1^4 - 16*a6*a5*x34^2*a3^4*a1^4 + 16*a5^2*x34^2*a3^4*a1^4 - 8*a6^3*a3^5*a1^4 - 8*a5^3*a3^5*a1^4 + 12*a6^2*x34*a3^5*a1^4 - 12*a6*a5*x34*a3^5*a1^4 + 12*a5^2*x34*a3^5*a1^4 + 4*a6^2*a3^6*a1^4 - 4*a6*a5*a3^6*a1^4 + 4*a5^2*a3^6*a1^4 - 4*a6^4*a5^2*x34*a2*a1^4 + 4*a6^3*a5^3*x34*a2*a1^4 - 4*a6^2*a5^4*x34*a2*a1^4 - 4*a6^4*a5*x34^2*a2*a1^4 + 4*a6^3*a5^2*x34^2*a2*a1^4 + 4*a6^2*a5^3*x34^2*a2*a1^4 - 4*a6*a5^4*x34^2*a2*a1^4 + 4*a6^3*a5*x34^3*a2*a1^4 + 4*a6^2*a5^2*x34^3*a2*a1^4 + 4*a6*a5^3*x34^3*a2*a1^4 - 4*a6^2*a5*x34^4*a2*a1^4 - 4*a6*a5^2*x34^4*a2*a1^4 - 8*a6^4*a5^2*a3*a2*a1^4 + 8*a6^3*a5^3*a3*a2*a1^4 - 8*a6^2*a5^4*a3*a2*a1^4 + 16*a6^4*a5*x34*a3*a2*a1^4 - 4*a6^3*a5^2*x34*a3*a2*a1^4 - 4*a6^2*a5^3*x34*a3*a2*a1^4 + 16*a6*a5^4*x34*a3*a2*a1^4 - 4*a6^4*x34^2*a3*a2*a1^4 + 24*a6^2*a5^2*x34^2*a3*a2*a1^4 - 4*a5^4*x34^2*a3*a2*a1^4 + 4*a6^3*x34^3*a3*a2*a1^4 - 28*a6^2*a5*x34^3*a3*a2*a1^4 - 28*a6*a5^2*x34^3*a3*a2*a1^4 + 4*a5^3*x34^3*a3*a2*a1^4 - 4*a6^2*x34^4*a3*a2*a1^4 + 24*a6*a5*x34^4*a3*a2*a1^4 - 4*a5^2*x34^4*a3*a2*a1^4 + 16*a6^4*a5*a3^2*a2*a1^4 - 4*a6^3*a5^2*a3^2*a2*a1^4 - 4*a6^2*a5^3*a3^2*a2*a1^4 + 16*a6*a5^4*a3^2*a2*a1^4 - 12*a6^4*x34*a3^2*a2*a1^4 - 24*a6^3*a5*x34*a3^2*a2*a1^4 + 48*a6^2*a5^2*x34*a3^2*a2*a1^4 - 24*a6*a5^3*x34*a3^2*a2*a1^4 - 12*a5^4*x34*a3^2*a2*a1^4 + 16*a6^3*x34^2*a3^2*a2*a1^4 - 48*a6^2*a5*x34^2*a3^2*a2*a1^4 - 48*a6*a5^2*x34^2*a3^2*a2*a1^4 + 16*a5^3*x34^2*a3^2*a2*a1^4 - 12*a6^2*x34^3*a3^2*a2*a1^4 + 84*a6*a5*x34^3*a3^2*a2*a1^4 - 12*a5^2*x34^3*a3^2*a2*a1^4 - 4*a6*x34^4*a3^2*a2*a1^4 - 4*a5*x34^4*a3^2*a2*a1^4 - 8*a6^4*a3^3*a2*a1^4 - 16*a6^3*a5*a3^3*a2*a1^4 + 32*a6^2*a5^2*a3^3*a2*a1^4 - 16*a6*a5^3*a3^3*a2*a1^4 - 8*a5^4*a3^3*a2*a1^4 + 24*a6^3*x34*a3^3*a2*a1^4 - 40*a6^2*a5*x34*a3^3*a2*a1^4 - 40*a6*a5^2*x34*a3^3*a2*a1^4 + 24*a5^3*x34*a3^3*a2*a1^4 - 8*a6^2*x34^2*a3^3*a2*a1^4 + 96*a6*a5*x34^2*a3^3*a2*a1^4 - 8*a5^2*x34^2*a3^3*a2*a1^4 - 12*a6*x34^3*a3^3*a2*a1^4 - 12*a5*x34^3*a3^3*a2*a1^4 + 12*a6^3*a3^4*a2*a1^4 - 20*a6^2*a5*a3^4*a2*a1^4 - 20*a6*a5^2*a3^4*a2*a1^4 + 12*a5^3*a3^4*a2*a1^4 + 60*a6*a5*x34*a3^4*a2*a1^4 - 16*a6*x34^2*a3^4*a2*a1^4 - 16*a5*x34^2*a3^4*a2*a1^4 + 24*a6*a5*a3^5*a2*a1^4 - 12*a6*x34*a3^5*a2*a1^4 - 12*a5*x34*a3^5*a2*a1^4 - 4*a6*a3^6*a2*a1^4 - 4*a5*a3^6*a2*a1^4 + 4*a6^4*a5^2*a2^2*a1^4 - 4*a6^3*a5^3*a2^2*a1^4 + 4*a6^2*a5^4*a2^2*a1^4 - 4*a6^4*a5*x34*a2^2*a1^4 + 4*a6^3*a5^2*x34*a2^2*a1^4 + 4*a6^2*a5^3*x34*a2^2*a1^4 - 4*a6*a5^4*x34*a2^2*a1^4 + 4*a6^4*x34^2*a2^2*a1^4 + 4*a6^3*a5*x34^2*a2^2*a1^4 - 24*a6^2*a5^2*x34^2*a2^2*a1^4 + 4*a6*a5^3*x34^2*a2^2*a1^4 + 4*a5^4*x34^2*a2^2*a1^4 - 4*a6^3*x34^3*a2^2*a1^4 + 4*a6^2*a5*x34^3*a2^2*a1^4 + 4*a6*a5^2*x34^3*a2^2*a1^4 - 4*a5^3*x34^3*a2^2*a1^4 + 4*a6^2*x34^4*a2^2*a1^4 - 4*a6*a5*x34^4*a2^2*a1^4 + 4*a5^2*x34^4*a2^2*a1^4 - 8*a6^4*a5*a3*a2^2*a1^4 + 8*a6^3*a5^2*a3*a2^2*a1^4 + 8*a6^2*a5^3*a3*a2^2*a1^4 - 8*a6*a5^4*a3*a2^2*a1^4 + 4*a6^4*x34*a3*a2^2*a1^4 - 4*a6^3*a5*x34*a3*a2^2*a1^4 - 36*a6^2*a5^2*x34*a3*a2^2*a1^4 - 4*a6*a5^3*x34*a3*a2^2*a1^4 + 4*a5^4*x34*a3*a2^2*a1^4 - 8*a6^3*x34^2*a3*a2^2*a1^4 + 24*a6^2*a5*x34^2*a3*a2^2*a1^4 + 24*a6*a5^2*x34^2*a3*a2^2*a1^4 - 8*a5^3*x34^2*a3*a2^2*a1^4 + 20*a6^2*x34^3*a3*a2^2*a1^4 - 28*a6*a5*x34^3*a3*a2^2*a1^4 + 20*a5^2*x34^3*a3*a2^2*a1^4 - 4*a6*x34^4*a3*a2^2*a1^4 - 4*a5*x34^4*a3*a2^2*a1^4 + 4*a6^4*a3^2*a2^2*a1^4 - 4*a6^3*a5*a3^2*a2^2*a1^4 - 36*a6^2*a5^2*a3^2*a2^2*a1^4 - 4*a6*a5^3*a3^2*a2^2*a1^4 + 4*a5^4*a3^2*a2^2*a1^4 + 48*a6^2*a5*x34*a3^2*a2^2*a1^4 + 48*a6*a5^2*x34*a3^2*a2^2*a1^4 + 12*a6^2*x34^2*a3^2*a2^2*a1^4 - 48*a6*a5*x34^2*a3^2*a2^2*a1^4 + 12*a5^2*x34^2*a3^2*a2^2*a1^4 - 12*a6*x34^3*a3^2*a2^2*a1^4 - 12*a5*x34^3*a3^2*a2^2*a1^4 + 4*x34^4*a3^2*a2^2*a1^4 + 32*a6^2*a5*a3^3*a2^2*a1^4 + 32*a6*a5^2*a3^3*a2^2*a1^4 - 16*a6^2*x34*a3^3*a2^2*a1^4 - 40*a6*a5*x34*a3^3*a2^2*a1^4 - 16*a5^2*x34*a3^3*a2^2*a1^4 - 8*a6*x34^2*a3^3*a2^2*a1^4 - 8*a5*x34^2*a3^3*a2^2*a1^4 + 12*x34^3*a3^3*a2^2*a1^4 - 8*a6^2*a3^4*a2^2*a1^4 - 20*a6*a5*a3^4*a2^2*a1^4 - 8*a5^2*a3^4*a2^2*a1^4 + 16*x34^2*a3^4*a2^2*a1^4 + 12*x34*a3^5*a2^2*a1^4 + 4*a3^6*a2^2*a1^4 - 4*a6^3*a5^2*a2^3*a1^4 - 4*a6^2*a5^3*a2^3*a1^4 + 4*a6^3*a5*x34*a2^3*a1^4 + 4*a6^2*a5^2*x34*a2^3*a1^4 + 4*a6*a5^3*x34*a2^3*a1^4 - 4*a6^3*x34^2*a2^3*a1^4 + 4*a6^2*a5*x34^2*a2^3*a1^4 + 4*a6*a5^2*x34^2*a2^3*a1^4 - 4*a5^3*x34^2*a2^3*a1^4 - 4*a6^2*x34^3*a2^3*a1^4 + 4*a6*a5*x34^3*a2^3*a1^4 - 4*a5^2*x34^3*a2^3*a1^4 + 8*a6^3*a5*a3*a2^3*a1^4 + 8*a6^2*a5^2*a3*a2^3*a1^4 + 8*a6*a5^3*a3*a2^3*a1^4 - 4*a6^3*x34*a3*a2^3*a1^4 - 4*a6^2*a5*x34*a3*a2^3*a1^4 - 4*a6*a5^2*x34*a3*a2^3*a1^4 - 4*a5^3*x34*a3*a2^3*a1^4 - 8*a6^2*x34^2*a3*a2^3*a1^4 - 8*a5^2*x34^2*a3*a2^3*a1^4 + 4*a6*x34^3*a3*a2^3*a1^4 + 4*a5*x34^3*a3*a2^3*a1^4 - 4*a6^3*a3^2*a2^3*a1^4 - 4*a6^2*a5*a3^2*a2^3*a1^4 - 4*a6*a5^2*a3^2*a2^3*a1^4 - 4*a5^3*a3^2*a2^3*a1^4 - 24*a6*a5*x34*a3^2*a2^3*a1^4 + 16*a6*x34^2*a3^2*a2^3*a1^4 + 16*a5*x34^2*a3^2*a2^3*a1^4 - 4*x34^3*a3^2*a2^3*a1^4 - 16*a6*a5*a3^3*a2^3*a1^4 + 24*a6*x34*a3^3*a2^3*a1^4 + 24*a5*x34*a3^3*a2^3*a1^4 - 16*x34^2*a3^3*a2^3*a1^4 + 12*a6*a3^4*a2^3*a1^4 + 12*a5*a3^4*a2^3*a1^4 - 20*x34*a3^4*a2^3*a1^4 - 8*a3^5*a2^3*a1^4 + 4*a6^2*a5^2*a2^4*a1^4 - 4*a6^2*a5*x34*a2^4*a1^4 - 4*a6*a5^2*x34*a2^4*a1^4 + 4*a6^2*x34^2*a2^4*a1^4 - 4*a6*a5*x34^2*a2^4*a1^4 + 4*a5^2*x34^2*a2^4*a1^4 - 8*a6^2*a5*a3*a2^4*a1^4 - 8*a6*a5^2*a3*a2^4*a1^4 + 4*a6^2*x34*a3*a2^4*a1^4 + 16*a6*a5*x34*a3*a2^4*a1^4 + 4*a5^2*x34*a3*a2^4*a1^4 - 4*a6*x34^2*a3*a2^4*a1^4 - 4*a5*x34^2*a3*a2^4*a1^4 + 4*a6^2*a3^2*a2^4*a1^4 + 16*a6*a5*a3^2*a2^4*a1^4 + 4*a5^2*a3^2*a2^4*a1^4 - 12*a6*x34*a3^2*a2^4*a1^4 - 12*a5*x34*a3^2*a2^4*a1^4 + 4*x34^2*a3^2*a2^4*a1^4 - 8*a6*a3^3*a2^4*a1^4 - 8*a5*a3^3*a2^4*a1^4 + 8*x34*a3^3*a2^4*a1^4 + 4*a3^4*a2^4*a1^4;

-- polynomial C
C = 8*a6^6*a5^6*x34^4*a3^2 - 8*a6^6*a5^5*x34^5*a3^2 - 8*a6^5*a5^6*x34^5*a3^2 + 8*a6^6*a5^4*x34^6*a3^2 - 8*a6^5*a5^5*x34^6*a3^2 + 8*a6^4*a5^6*x34^6*a3^2 + 24*a6^6*a5^6*x34^3*a3^3 - 44*a6^6*a5^5*x34^4*a3^3 - 44*a6^5*a5^6*x34^4*a3^3 + 44*a6^6*a5^4*x34^5*a3^3 + 44*a6^4*a5^6*x34^5*a3^3 - 8*a6^6*a5^3*x34^6*a3^3 - 4*a6^5*a5^4*x34^6*a3^3 - 4*a6^4*a5^5*x34^6*a3^3 - 8*a6^3*a5^6*x34^6*a3^3 + 32*a6^6*a5^6*x34^2*a3^4 - 100*a6^6*a5^5*x34^3*a3^4 - 100*a6^5*a5^6*x34^3*a3^4 + 124*a6^6*a5^4*x34^4*a3^4 + 96*a6^5*a5^5*x34^4*a3^4 + 124*a6^4*a5^6*x34^4*a3^4 - 52*a6^6*a5^3*x34^5*a3^4 - 48*a6^5*a5^4*x34^5*a3^4 - 48*a6^4*a5^5*x34^5*a3^4 - 52*a6^3*a5^6*x34^5*a3^4 + 8*a6^6*a5^2*x34^6*a3^4 - 4*a6^5*a5^3*x34^6*a3^4 + 24*a6^4*a5^4*x34^6*a3^4 - 4*a6^3*a5^5*x34^6*a3^4 + 8*a6^2*a5^6*x34^6*a3^4 + 24*a6^6*a5^6*x34*a3^5 - 124*a6^6*a5^5*x34^2*a3^5 - 124*a6^5*a5^6*x34^2*a3^5 + 212*a6^6*a5^4*x34^3*a3^5 + 272*a6^5*a5^5*x34^3*a3^5 + 212*a6^4*a5^6*x34^3*a3^5 - 144*a6^6*a5^3*x34^4*a3^5 - 204*a6^5*a5^4*x34^4*a3^5 - 204*a6^4*a5^5*x34^4*a3^5 - 144*a6^3*a5^6*x34^4*a3^5 + 40*a6^6*a5^2*x34^5*a3^5 + 24*a6^5*a5^3*x34^5*a3^5 + 120*a6^4*a5^4*x34^5*a3^5 + 24*a6^3*a5^5*x34^5*a3^5 + 40*a6^2*a5^6*x34^5*a3^5 - 8*a6^5*a5^2*x34^6*a3^5 - 4*a6^4*a5^3*x34^6*a3^5 - 4*a6^3*a5^4*x34^6*a3^5 - 8*a6^2*a5^5*x34^6*a3^5 + 8*a6^6*a5^6*a3^6 - 84*a6^6*a5^5*x34*a3^6 - 84*a6^5*a5^6*x34*a3^6 + 220*a6^6*a5^4*x34^2*a3^6 + 352*a6^5*a5^5*x34^2*a3^6 + 220*a6^4*a5^6*x34^2*a3^6 - 224*a6^6*a5^3*x34^3*a3^6 - 420*a6^5*a5^4*x34^3*a3^6 - 420*a6^4*a5^5*x34^3*a3^6 - 224*a6^3*a5^6*x34^3*a3^6 + 88*a6^6*a5^2*x34^4*a3^6 + 176*a6^5*a5^3*x34^4*a3^6 + 264*a6^4*a5^4*x34^4*a3^6 + 176*a6^3*a5^5*x34^4*a3^6 + 88*a6^2*a5^6*x34^4*a3^6 - 56*a6^5*a5^2*x34^5*a3^6 - 28*a6^4*a5^3*x34^5*a3^6 - 28*a6^3*a5^4*x34^5*a3^6 - 56*a6^2*a5^5*x34^5*a3^6 + 8*a6^4*a5^2*x34^6*a3^6 - 8*a6^3*a5^3*x34^6*a3^6 + 8*a6^2*a5^4*x34^6*a3^6 - 24*a6^6*a5^5*a3^7 - 24*a6^5*a5^6*a3^7 + 128*a6^6*a5^4*x34*a3^7 + 224*a6^5*a5^5*x34*a3^7 + 128*a6^4*a5^6*x34*a3^7 - 208*a6^6*a5^3*x34^2*a3^7 - 456*a6^5*a5^4*x34^2*a3^7 - 456*a6^4*a5^5*x34^2*a3^7 - 208*a6^3*a5^6*x34^2*a3^7 + 112*a6^6*a5^2*x34^3*a3^7 + 384*a6^5*a5^3*x34^3*a3^7 + 336*a6^4*a5^4*x34^3*a3^7 + 384*a6^3*a5^5*x34^3*a3^7 + 112*a6^2*a5^6*x34^3*a3^7 - 160*a6^5*a5^2*x34^4*a3^7 - 80*a6^4*a5^3*x34^4*a3^7 - 80*a6^3*a5^4*x34^4*a3^7 - 160*a6^2*a5^5*x34^4*a3^7 + 48*a6^4*a5^2*x34^5*a3^7 - 48*a6^3*a5^3*x34^5*a3^7 + 48*a6^2*a5^4*x34^5*a3^7 + 32*a6^6*a5^4*a3^8 + 56*a6^5*a5^5*a3^8 + 32*a6^4*a5^6*a3^8 - 108*a6^6*a5^3*x34*a3^8 - 252*a6^5*a5^4*x34*a3^8 - 252*a6^4*a5^5*x34*a3^8 - 108*a6^3*a5^6*x34*a3^8 + 88*a6^6*a5^2*x34^2*a3^8 + 396*a6^5*a5^3*x34^2*a3^8 + 264*a6^4*a5^4*x34^2*a3^8 + 396*a6^3*a5^5*x34^2*a3^8 + 88*a6^2*a5^6*x34^2*a3^8 - 240*a6^5*a5^2*x34^3*a3^8 - 120*a6^4*a5^3*x34^3*a3^8 - 120*a6^3*a5^4*x34^3*a3^8 - 240*a6^2*a5^5*x34^3*a3^8 + 120*a6^4*a5^2*x34^4*a3^8 - 120*a6^3*a5^3*x34^4*a3^8 + 120*a6^2*a5^4*x34^4*a3^8 - 24*a6^6*a5^3*a3^9 - 56*a6^5*a5^4*a3^9 - 56*a6^4*a5^5*a3^9 - 24*a6^3*a5^6*a3^9 + 40*a6^6*a5^2*x34*a3^9 + 200*a6^5*a5^3*x34*a3^9 + 120*a6^4*a5^4*x34*a3^9 + 200*a6^3*a5^5*x34*a3^9 + 40*a6^2*a5^6*x34*a3^9 - 200*a6^5*a5^2*x34^2*a3^9 - 100*a6^4*a5^3*x34^2*a3^9 - 100*a6^3*a5^4*x34^2*a3^9 - 200*a6^2*a5^5*x34^2*a3^9 + 160*a6^4*a5^2*x34^3*a3^9 - 160*a6^3*a5^3*x34^3*a3^9 + 160*a6^2*a5^4*x34^3*a3^9 + 8*a6^6*a5^2*a3^10 + 40*a6^5*a5^3*a3^10 + 24*a6^4*a5^4*a3^10 + 40*a6^3*a5^5*a3^10 + 8*a6^2*a5^6*a3^10 - 88*a6^5*a5^2*x34*a3^10 - 44*a6^4*a5^3*x34*a3^10 - 44*a6^3*a5^4*x34*a3^10 - 88*a6^2*a5^5*x34*a3^10 + 120*a6^4*a5^2*x34^2*a3^10 - 120*a6^3*a5^3*x34^2*a3^10 + 120*a6^2*a5^4*x34^2*a3^10 - 16*a6^5*a5^2*a3^11 - 8*a6^4*a5^3*a3^11 - 8*a6^3*a5^4*a3^11 - 16*a6^2*a5^5*a3^11 + 48*a6^4*a5^2*x34*a3^11 - 48*a6^3*a5^3*x34*a3^11 + 48*a6^2*a5^4*x34*a3^11 + 8*a6^4*a5^2*a3^12 - 8*a6^3*a5^3*a3^12 + 8*a6^2*a5^4*a3^12 - 8*a6^6*a5^6*x34^4*a3*a2 + 8*a6^6*a5^5*x34^5*a3*a2 + 8*a6^5*a5^6*x34^5*a3*a2 - 8*a6^6*a5^4*x34^6*a3*a2 + 8*a6^5*a5^5*x34^6*a3*a2 - 8*a6^4*a5^6*x34^6*a3*a2 - 36*a6^6*a5^6*x34^3*a3^2*a2 + 42*a6^6*a5^5*x34^4*a3^2*a2 + 42*a6^5*a5^6*x34^4*a3^2*a2 - 46*a6^6*a5^4*x34^5*a3^2*a2 + 48*a6^5*a5^5*x34^5*a3^2*a2 - 46*a6^4*a5^6*x34^5*a3^2*a2 - 4*a6^6*a5^3*x34^6*a3^2*a2 + 2*a6^5*a5^4*x34^6*a3^2*a2 + 2*a6^4*a5^5*x34^6*a3^2*a2 - 4*a6^3*a5^6*x34^6*a3^2*a2 - 64*a6^6*a5^6*x34^2*a3^3*a2 + 128*a6^6*a5^5*x34^3*a3^3*a2 + 128*a6^5*a5^6*x34^3*a3^3*a2 - 138*a6^6*a5^4*x34^4*a3^3*a2 + 72*a6^5*a5^5*x34^4*a3^3*a2 - 138*a6^4*a5^6*x34^4*a3^3*a2 + 16*a6^6*a5^3*x34^5*a3^3*a2 - 36*a6^5*a5^4*x34^5*a3^3*a2 - 36*a6^4*a5^5*x34^5*a3^3*a2 + 16*a6^3*a5^6*x34^5*a3^3*a2 - 4*a6^6*a5^2*x34^6*a3^3*a2 + 40*a6^5*a5^3*x34^6*a3^3*a2 - 28*a6^4*a5^4*x34^6*a3^3*a2 + 40*a6^3*a5^5*x34^6*a3^3*a2 - 4*a6^2*a5^6*x34^6*a3^3*a2 - 60*a6^6*a5^6*x34*a3^4*a2 + 214*a6^6*a5^5*x34^2*a3^4*a2 + 214*a6^5*a5^6*x34^2*a3^4*a2 - 280*a6^6*a5^4*x34^3*a3^4*a2 - 80*a6^5*a5^5*x34^3*a3^4*a2 - 280*a6^4*a5^6*x34^3*a3^4*a2 + 112*a6^6*a5^3*x34^4*a3^4*a2 - 102*a6^5*a5^4*x34^4*a3^4*a2 - 102*a6^4*a5^5*x34^4*a3^4*a2 + 112*a6^3*a5^6*x34^4*a3^4*a2 - 22*a6^6*a5^2*x34^5*a3^4*a2 + 192*a6^5*a5^3*x34^5*a3^4*a2 - 60*a6^4*a5^4*x34^5*a3^4*a2 + 192*a6^3*a5^5*x34^5*a3^4*a2 - 22*a6^2*a5^6*x34^5*a3^4*a2 - 8*a6^6*a5*x34^6*a3^4*a2 + 2*a6^5*a5^2*x34^6*a3^4*a2 - 28*a6^4*a5^3*x34^6*a3^4*a2 - 28*a6^3*a5^4*x34^6*a3^4*a2 + 2*a6^2*a5^5*x34^6*a3^4*a2 - 8*a6*a5^6*x34^6*a3^4*a2 - 24*a6^6*a5^6*a3^5*a2 + 180*a6^6*a5^5*x34*a3^5*a2 + 180*a6^5*a5^6*x34*a3^5*a2 - 350*a6^6*a5^4*x34^2*a3^5*a2 - 312*a6^5*a5^5*x34^2*a3^5*a2 - 350*a6^4*a5^6*x34^2*a3^5*a2 + 248*a6^6*a5^3*x34^3*a3^5*a2 - 56*a6^5*a5^4*x34^3*a3^5*a2 - 56*a6^4*a5^5*x34^3*a3^5*a2 + 248*a6^3*a5^6*x34^3*a3^5*a2 - 48*a6^6*a5^2*x34^4*a3^5*a2 + 312*a6^5*a5^3*x34^4*a3^5*a2 + 228*a6^4*a5^4*x34^4*a3^5*a2 + 312*a6^3*a5^5*x34^4*a3^5*a2 - 48*a6^2*a5^6*x34^4*a3^5*a2 - 40*a6^6*a5*x34^5*a3^5*a2 + 12*a6^5*a5^2*x34^5*a3^5*a2 - 216*a6^4*a5^3*x34^5*a3^5*a2 - 216*a6^3*a5^4*x34^5*a3^5*a2 + 12*a6^2*a5^5*x34^5*a3^5*a2 - 40*a6*a5^6*x34^5*a3^5*a2 + 8*a6^5*a5*x34^6*a3^5*a2 + 2*a6^4*a5^2*x34^6*a3^5*a2 + 40*a6^3*a5^3*x34^6*a3^5*a2 + 2*a6^2*a5^4*x34^6*a3^5*a2 + 8*a6*a5^5*x34^6*a3^5*a2 + 60*a6^6*a5^5*a3^6*a2 + 60*a6^5*a5^6*a3^6*a2 - 238*a6^6*a5^4*x34*a3^6*a2 - 280*a6^5*a5^5*x34*a3^6*a2 - 238*a6^4*a5^6*x34*a3^6*a2 + 288*a6^6*a5^3*x34^2*a3^6*a2 + 56*a6^5*a5^4*x34^2*a3^6*a2 + 56*a6^4*a5^5*x34^2*a3^6*a2 + 288*a6^3*a5^6*x34^2*a3^6*a2 - 56*a6^6*a5^2*x34^3*a3^6*a2 + 168*a6^5*a5^3*x34^3*a3^6*a2 + 924*a6^4*a5^4*x34^3*a3^6*a2 + 168*a6^3*a5^5*x34^3*a3^6*a2 - 56*a6^2*a5^6*x34^3*a3^6*a2 - 88*a6^6*a5*x34^4*a3^6*a2 + 32*a6^5*a5^2*x34^4*a3^6*a2 - 688*a6^4*a5^3*x34^4*a3^6*a2 - 688*a6^3*a5^4*x34^4*a3^6*a2 + 32*a6^2*a5^5*x34^4*a3^6*a2 - 88*a6*a5^6*x34^4*a3^6*a2 + 56*a6^5*a5*x34^5*a3^6*a2 + 14*a6^4*a5^2*x34^5*a3^6*a2 + 280*a6^3*a5^3*x34^5*a3^6*a2 + 14*a6^2*a5^4*x34^5*a3^6*a2 + 56*a6*a5^5*x34^5*a3^6*a2 - 8*a6^4*a5*x34^6*a3^6*a2 - 4*a6^3*a5^2*x34^6*a3^6*a2 - 4*a6^2*a5^3*x34^6*a3^6*a2 - 8*a6*a5^4*x34^6*a3^6*a2 - 68*a6^6*a5^4*a3^7*a2 - 80*a6^5*a5^5*a3^7*a2 - 68*a6^4*a5^6*a3^7*a2 + 176*a6^6*a5^3*x34*a3^7*a2 + 64*a6^5*a5^4*x34*a3^7*a2 + 64*a6^4*a5^5*x34*a3^7*a2 + 176*a6^3*a5^6*x34*a3^7*a2 - 40*a6^6*a5^2*x34^2*a3^7*a2 - 48*a6^5*a5^3*x34^2*a3^7*a2 + 1224*a6^4*a5^4*x34^2*a3^7*a2 - 48*a6^3*a5^5*x34^2*a3^7*a2 - 40*a6^2*a5^6*x34^2*a3^7*a2 - 112*a6^6*a5*x34^3*a3^7*a2 + 48*a6^5*a5^2*x34^3*a3^7*a2 - 1152*a6^4*a5^3*x34^3*a3^7*a2 - 1152*a6^3*a5^4*x34^3*a3^7*a2 + 48*a6^2*a5^5*x34^3*a3^7*a2 - 112*a6*a5^6*x34^3*a3^7*a2 + 160*a6^5*a5*x34^4*a3^7*a2 + 40*a6^4*a5^2*x34^4*a3^7*a2 + 800*a6^3*a5^3*x34^4*a3^7*a2 + 40*a6^2*a5^4*x34^4*a3^7*a2 + 160*a6*a5^5*x34^4*a3^7*a2 - 48*a6^4*a5*x34^5*a3^7*a2 - 24*a6^3*a5^2*x34^5*a3^7*a2 - 24*a6^2*a5^3*x34^5*a3^7*a2 - 48*a6*a5^4*x34^5*a3^7*a2 + 44*a6^6*a5^3*a3^8*a2 + 16*a6^5*a5^4*a3^8*a2 + 16*a6^4*a5^5*a3^8*a2 + 44*a6^3*a5^6*a3^8*a2 - 18*a6^6*a5^2*x34*a3^8*a2 - 72*a6^5*a5^3*x34*a3^8*a2 + 720*a6^4*a5^4*x34*a3^8*a2 - 72*a6^3*a5^5*x34*a3^8*a2 - 18*a6^2*a5^6*x34*a3^8*a2 - 88*a6^6*a5*x34^2*a3^8*a2 + 42*a6^5*a5^2*x34^2*a3^8*a2 - 1068*a6^4*a5^3*x34^2*a3^8*a2 - 1068*a6^3*a5^4*x34^2*a3^8*a2 + 42*a6^2*a5^5*x34^2*a3^8*a2 - 88*a6*a5^6*x34^2*a3^8*a2 + 240*a6^5*a5*x34^3*a3^8*a2 + 60*a6^4*a5^2*x34^3*a3^8*a2 + 1200*a6^3*a5^3*x34^3*a3^8*a2 + 60*a6^2*a5^4*x34^3*a3^8*a2 + 240*a6*a5^5*x34^3*a3^8*a2 - 120*a6^4*a5*x34^4*a3^8*a2 - 60*a6^3*a5^2*x34^4*a3^8*a2 - 60*a6^2*a5^3*x34^4*a3^8*a2 - 120*a6*a5^4*x34^4*a3^8*a2 - 4*a6^6*a5^2*a3^9*a2 - 16*a6^5*a5^3*a3^9*a2 + 160*a6^4*a5^4*a3^9*a2 - 16*a6^3*a5^5*a3^9*a2 - 4*a6^2*a5^6*a3^9*a2 - 40*a6^6*a5*x34*a3^9*a2 + 20*a6^5*a5^2*x34*a3^9*a2 - 520*a6^4*a5^3*x34*a3^9*a2 - 520*a6^3*a5^4*x34*a3^9*a2 + 20*a6^2*a5^5*x34*a3^9*a2 - 40*a6*a5^6*x34*a3^9*a2 + 200*a6^5*a5*x34^2*a3^9*a2 + 50*a6^4*a5^2*x34^2*a3^9*a2 + 1000*a6^3*a5^3*x34^2*a3^9*a2 + 50*a6^2*a5^4*x34^2*a3^9*a2 + 200*a6*a5^5*x34^2*a3^9*a2 - 160*a6^4*a5*x34^3*a3^9*a2 - 80*a6^3*a5^2*x34^3*a3^9*a2 - 80*a6^2*a5^3*x34^3*a3^9*a2 - 160*a6*a5^4*x34^3*a3^9*a2 - 8*a6^6*a5*a3^10*a2 + 4*a6^5*a5^2*a3^10*a2 - 104*a6^4*a5^3*a3^10*a2 - 104*a6^3*a5^4*a3^10*a2 + 4*a6^2*a5^5*a3^10*a2 - 8*a6*a5^6*a3^10*a2 + 88*a6^5*a5*x34*a3^10*a2 + 22*a6^4*a5^2*x34*a3^10*a2 + 440*a6^3*a5^3*x34*a3^10*a2 + 22*a6^2*a5^4*x34*a3^10*a2 + 88*a6*a5^5*x34*a3^10*a2 - 120*a6^4*a5*x34^2*a3^10*a2 - 60*a6^3*a5^2*x34^2*a3^10*a2 - 60*a6^2*a5^3*x34^2*a3^10*a2 - 120*a6*a5^4*x34^2*a3^10*a2 + 16*a6^5*a5*a3^11*a2 + 4*a6^4*a5^2*a3^11*a2 + 80*a6^3*a5^3*a3^11*a2 + 4*a6^2*a5^4*a3^11*a2 + 16*a6*a5^5*a3^11*a2 - 48*a6^4*a5*x34*a3^11*a2 - 24*a6^3*a5^2*x34*a3^11*a2 - 24*a6^2*a5^3*x34*a3^11*a2 - 48*a6*a5^4*x34*a3^11*a2 - 8*a6^4*a5*a3^12*a2 - 4*a6^3*a5^2*a3^12*a2 - 4*a6^2*a5^3*a3^12*a2 - 8*a6*a5^4*a3^12*a2 + 8*a6^6*a5^6*x34^4*a2^2 - 8*a6^6*a5^5*x34^5*a2^2 - 8*a6^5*a5^6*x34^5*a2^2 + 8*a6^6*a5^4*x34^6*a2^2 - 8*a6^5*a5^5*x34^6*a2^2 + 8*a6^4*a5^6*x34^6*a2^2 + 28*a6^6*a5^6*x34^3*a3*a2^2 - 38*a6^6*a5^5*x34^4*a3*a2^2 - 38*a6^5*a5^6*x34^4*a3*a2^2 + 50*a6^6*a5^4*x34^5*a3*a2^2 - 48*a6^5*a5^5*x34^5*a3*a2^2 + 50*a6^4*a5^6*x34^5*a3*a2^2 - 4*a6^6*a5^3*x34^6*a3*a2^2 + 2*a6^5*a5^4*x34^6*a3*a2^2 + 2*a6^4*a5^5*x34^6*a3*a2^2 - 4*a6^3*a5^6*x34^6*a3*a2^2 + 60*a6^6*a5^6*x34^2*a3^2*a2^2 - 100*a6^6*a5^5*x34^3*a3^2*a2^2 - 100*a6^5*a5^6*x34^3*a3^2*a2^2 + 162*a6^6*a5^4*x34^4*a3^2*a2^2 - 120*a6^5*a5^5*x34^4*a3^2*a2^2 + 162*a6^4*a5^6*x34^4*a3^2*a2^2 - 52*a6^6*a5^3*x34^5*a3^2*a2^2 + 12*a6^5*a5^4*x34^5*a3^2*a2^2 + 12*a6^4*a5^5*x34^5*a3^2*a2^2 - 52*a6^3*a5^6*x34^5*a3^2*a2^2 + 24*a6^6*a5^2*x34^6*a3^2*a2^2 - 28*a6^5*a5^3*x34^6*a3^2*a2^2 + 32*a6^4*a5^4*x34^6*a3^2*a2^2 - 28*a6^3*a5^5*x34^6*a3^2*a2^2 + 24*a6^2*a5^6*x34^6*a3^2*a2^2 + 64*a6^6*a5^6*x34*a3^3*a2^2 - 180*a6^6*a5^5*x34^2*a3^3*a2^2 - 180*a6^5*a5^6*x34^2*a3^3*a2^2 + 304*a6^6*a5^4*x34^3*a3^3*a2^2 - 128*a6^5*a5^5*x34^3*a3^3*a2^2 + 304*a6^4*a5^6*x34^3*a3^3*a2^2 - 204*a6^6*a5^3*x34^4*a3^3*a2^2 + 66*a6^5*a5^4*x34^4*a3^3*a2^2 + 66*a6^4*a5^5*x34^4*a3^3*a2^2 - 204*a6^3*a5^6*x34^4*a3^3*a2^2 + 116*a6^6*a5^2*x34^5*a3^3*a2^2 - 136*a6^5*a5^3*x34^5*a3^3*a2^2 + 228*a6^4*a5^4*x34^5*a3^3*a2^2 - 136*a6^3*a5^5*x34^5*a3^3*a2^2 + 116*a6^2*a5^6*x34^5*a3^3*a2^2 - 4*a6^6*a5*x34^6*a3^3*a2^2 - 28*a6^5*a5^2*x34^6*a3^3*a2^2 - 4*a6^4*a5^3*x34^6*a3^3*a2^2 - 4*a6^3*a5^4*x34^6*a3^3*a2^2 - 28*a6^2*a5^5*x34^6*a3^3*a2^2 - 4*a6*a5^6*x34^6*a3^3*a2^2 + 32*a6^6*a5^6*a3^4*a2^2 - 170*a6^6*a5^5*x34*a3^4*a2^2 - 170*a6^5*a5^6*x34*a3^4*a2^2 + 352*a6^6*a5^4*x34^2*a3^4*a2^2 - 24*a6^5*a5^5*x34^2*a3^4*a2^2 + 352*a6^4*a5^6*x34^2*a3^4*a2^2 - 380*a6^6*a5^3*x34^3*a3^4*a2^2 + 220*a6^5*a5^4*x34^3*a3^4*a2^2 + 220*a6^4*a5^5*x34^3*a3^4*a2^2 - 380*a6^3*a5^6*x34^3*a3^4*a2^2 + 252*a6^6*a5^2*x34^4*a3^4*a2^2 - 224*a6^5*a5^3*x34^4*a3^4*a2^2 + 228*a6^4*a5^4*x34^4*a3^4*a2^2 - 224*a6^3*a5^5*x34^4*a3^4*a2^2 + 252*a6^2*a5^6*x34^4*a3^4*a2^2 - 22*a6^6*a5*x34^5*a3^4*a2^2 - 168*a6^5*a5^2*x34^5*a3^4*a2^2 + 12*a6^4*a5^3*x34^5*a3^4*a2^2 + 12*a6^3*a5^4*x34^5*a3^4*a2^2 - 168*a6^2*a5^5*x34^5*a3^4*a2^2 - 22*a6*a5^6*x34^5*a3^4*a2^2 + 8*a6^6*x34^6*a3^4*a2^2 + 2*a6^5*a5*x34^6*a3^4*a2^2 + 32*a6^4*a5^2*x34^6*a3^4*a2^2 - 4*a6^3*a5^3*x34^6*a3^4*a2^2 + 32*a6^2*a5^4*x34^6*a3^4*a2^2 + 2*a6*a5^5*x34^6*a3^4*a2^2 + 8*a5^6*x34^6*a3^4*a2^2 - 68*a6^6*a5^5*a3^5*a2^2 - 68*a6^5*a5^6*a3^5*a2^2 + 240*a6^6*a5^4*x34*a3^5*a2^2 + 48*a6^5*a5^5*x34*a3^5*a2^2 + 240*a6^4*a5^6*x34*a3^5*a2^2 - 404*a6^6*a5^3*x34^2*a3^5*a2^2 + 354*a6^5*a5^4*x34^2*a3^5*a2^2 + 354*a6^4*a5^5*x34^2*a3^5*a2^2 - 404*a6^3*a5^6*x34^2*a3^5*a2^2 + 300*a6^6*a5^2*x34^3*a3^5*a2^2 - 64*a6^5*a5^3*x34^3*a3^5*a2^2 - 692*a6^4*a5^4*x34^3*a3^5*a2^2 - 64*a6^3*a5^5*x34^3*a3^5*a2^2 + 300*a6^2*a5^6*x34^3*a3^5*a2^2 - 48*a6^6*a5*x34^4*a3^5*a2^2 - 420*a6^5*a5^2*x34^4*a3^5*a2^2 + 156*a6^4*a5^3*x34^4*a3^5*a2^2 + 156*a6^3*a5^4*x34^4*a3^5*a2^2 - 420*a6^2*a5^5*x34^4*a3^5*a2^2 - 48*a6*a5^6*x34^4*a3^5*a2^2 + 40*a6^6*x34^5*a3^5*a2^2 + 12*a6^5*a5*x34^5*a3^5*a2^2 + 192*a6^4*a5^2*x34^5*a3^5*a2^2 + 8*a6^3*a5^3*x34^5*a3^5*a2^2 + 192*a6^2*a5^4*x34^5*a3^5*a2^2 + 12*a6*a5^5*x34^5*a3^5*a2^2 + 40*a5^6*x34^5*a3^5*a2^2 - 8*a6^5*x34^6*a3^5*a2^2 + 2*a6^4*a5*x34^6*a3^5*a2^2 - 28*a6^3*a5^2*x34^6*a3^5*a2^2 - 28*a6^2*a5^3*x34^6*a3^5*a2^2 + 2*a6*a5^4*x34^6*a3^5*a2^2 - 8*a5^5*x34^6*a3^5*a2^2 + 80*a6^6*a5^4*a3^6*a2^2 + 16*a6^5*a5^5*a3^6*a2^2 + 80*a6^4*a5^6*a3^6*a2^2 - 252*a6^6*a5^3*x34*a3^6*a2^2 + 266*a6^5*a5^4*x34*a3^6*a2^2 + 266*a6^4*a5^5*x34*a3^6*a2^2 - 252*a6^3*a5^6*x34*a3^6*a2^2 + 212*a6^6*a5^2*x34^2*a3^6*a2^2 + 184*a6^5*a5^3*x34^2*a3^6*a2^2 - 1612*a6^4*a5^4*x34^2*a3^6*a2^2 + 184*a6^3*a5^5*x34^2*a3^6*a2^2 + 212*a6^2*a5^6*x34^2*a3^6*a2^2 - 56*a6^6*a5*x34^3*a3^6*a2^2 - 588*a6^5*a5^2*x34^3*a3^6*a2^2 + 420*a6^4*a5^3*x34^3*a3^6*a2^2 + 420*a6^3*a5^4*x34^3*a3^6*a2^2 - 588*a6^2*a5^5*x34^3*a3^6*a2^2 - 56*a6*a5^6*x34^3*a3^6*a2^2 + 88*a6^6*x34^4*a3^6*a2^2 + 32*a6^5*a5*x34^4*a3^6*a2^2 + 512*a6^4*a5^2*x34^4*a3^6*a2^2 + 96*a6^3*a5^3*x34^4*a3^6*a2^2 + 512*a6^2*a5^4*x34^4*a3^6*a2^2 + 32*a6*a5^5*x34^4*a3^6*a2^2 + 88*a5^6*x34^4*a3^6*a2^2 - 56*a6^5*x34^5*a3^6*a2^2 + 14*a6^4*a5*x34^5*a3^6*a2^2 - 196*a6^3*a5^2*x34^5*a3^6*a2^2 - 196*a6^2*a5^3*x34^5*a3^6*a2^2 + 14*a6*a5^4*x34^5*a3^6*a2^2 - 56*a5^5*x34^5*a3^6*a2^2 + 8*a6^4*x34^6*a3^6*a2^2 - 4*a6^3*a5*x34^6*a3^6*a2^2 + 24*a6^2*a5^2*x34^6*a3^6*a2^2 - 4*a6*a5^3*x34^6*a3^6*a2^2 + 8*a5^4*x34^6*a3^6*a2^2 - 72*a6^6*a5^3*a3^7*a2^2 + 76*a6^5*a5^4*a3^7*a2^2 + 76*a6^4*a5^5*a3^7*a2^2 - 72*a6^3*a5^6*a3^7*a2^2 + 96*a6^6*a5^2*x34*a3^7*a2^2 + 176*a6^5*a5^3*x34*a3^7*a2^2 - 1184*a6^4*a5^4*x34*a3^7*a2^2 + 176*a6^3*a5^5*x34*a3^7*a2^2 + 96*a6^2*a5^6*x34*a3^7*a2^2 - 40*a6^6*a5*x34^2*a3^7*a2^2 - 504*a6^5*a5^2*x34^2*a3^7*a2^2 + 504*a6^4*a5^3*x34^2*a3^7*a2^2 + 504*a6^3*a5^4*x34^2*a3^7*a2^2 - 504*a6^2*a5^5*x34^2*a3^7*a2^2 - 40*a6*a5^6*x34^2*a3^7*a2^2 + 112*a6^6*x34^3*a3^7*a2^2 + 48*a6^5*a5*x34^3*a3^7*a2^2 + 768*a6^4*a5^2*x34^3*a3^7*a2^2 + 224*a6^3*a5^3*x34^3*a3^7*a2^2 + 768*a6^2*a5^4*x34^3*a3^7*a2^2 + 48*a6*a5^5*x34^3*a3^7*a2^2 + 112*a5^6*x34^3*a3^7*a2^2 - 160*a6^5*x34^4*a3^7*a2^2 + 40*a6^4*a5*x34^4*a3^7*a2^2 - 560*a6^3*a5^2*x34^4*a3^7*a2^2 - 560*a6^2*a5^3*x34^4*a3^7*a2^2 + 40*a6*a5^4*x34^4*a3^7*a2^2 - 160*a5^5*x34^4*a3^7*a2^2 + 48*a6^4*x34^5*a3^7*a2^2 - 24*a6^3*a5*x34^5*a3^7*a2^2 + 144*a6^2*a5^2*x34^5*a3^7*a2^2 - 24*a6*a5^3*x34^5*a3^7*a2^2 + 48*a5^4*x34^5*a3^7*a2^2 + 24*a6^6*a5^2*a3^8*a2^2 + 44*a6^5*a5^3*a3^8*a2^2 - 296*a6^4*a5^4*a3^8*a2^2 + 44*a6^3*a5^5*a3^8*a2^2 + 24*a6^2*a5^6*a3^8*a2^2 - 18*a6^6*a5*x34*a3^8*a2^2 - 252*a6^5*a5^2*x34*a3^8*a2^2 + 288*a6^4*a5^3*x34*a3^8*a2^2 + 288*a6^3*a5^4*x34*a3^8*a2^2 - 252*a6^2*a5^5*x34*a3^8*a2^2 - 18*a6*a5^6*x34*a3^8*a2^2 + 88*a6^6*x34^2*a3^8*a2^2 + 42*a6^5*a5*x34^2*a3^8*a2^2 + 672*a6^4*a5^2*x34^2*a3^8*a2^2 + 236*a6^3*a5^3*x34^2*a3^8*a2^2 + 672*a6^2*a5^4*x34^2*a3^8*a2^2 + 42*a6*a5^5*x34^2*a3^8*a2^2 + 88*a5^6*x34^2*a3^8*a2^2 - 240*a6^5*x34^3*a3^8*a2^2 + 60*a6^4*a5*x34^3*a3^8*a2^2 - 840*a6^3*a5^2*x34^3*a3^8*a2^2 - 840*a6^2*a5^3*x34^3*a3^8*a2^2 + 60*a6*a5^4*x34^3*a3^8*a2^2 - 240*a5^5*x34^3*a3^8*a2^2 + 120*a6^4*x34^4*a3^8*a2^2 - 60*a6^3*a5*x34^4*a3^8*a2^2 + 360*a6^2*a5^2*x34^4*a3^8*a2^2 - 60*a6*a5^3*x34^4*a3^8*a2^2 + 120*a5^4*x34^4*a3^8*a2^2 - 4*a6^6*a5*a3^9*a2^2 - 56*a6^5*a5^2*a3^9*a2^2 + 64*a6^4*a5^3*a3^9*a2^2 + 64*a6^3*a5^4*a3^9*a2^2 - 56*a6^2*a5^5*a3^9*a2^2 - 4*a6*a5^6*a3^9*a2^2 + 40*a6^6*x34*a3^9*a2^2 + 20*a6^5*a5*x34*a3^9*a2^2 + 320*a6^4*a5^2*x34*a3^9*a2^2 + 120*a6^3*a5^3*x34*a3^9*a2^2 + 320*a6^2*a5^4*x34*a3^9*a2^2 + 20*a6*a5^5*x34*a3^9*a2^2 + 40*a5^6*x34*a3^9*a2^2 - 200*a6^5*x34^2*a3^9*a2^2 + 50*a6^4*a5*x34^2*a3^9*a2^2 - 700*a6^3*a5^2*x34^2*a3^9*a2^2 - 700*a6^2*a5^3*x34^2*a3^9*a2^2 + 50*a6*a5^4*x34^2*a3^9*a2^2 - 200*a5^5*x34^2*a3^9*a2^2 + 160*a6^4*x34^3*a3^9*a2^2 - 80*a6^3*a5*x34^3*a3^9*a2^2 + 480*a6^2*a5^2*x34^3*a3^9*a2^2 - 80*a6*a5^3*x34^3*a3^9*a2^2 + 160*a5^4*x34^3*a3^9*a2^2 + 8*a6^6*a3^10*a2^2 + 4*a6^5*a5*a3^10*a2^2 + 64*a6^4*a5^2*a3^10*a2^2 + 24*a6^3*a5^3*a3^10*a2^2 + 64*a6^2*a5^4*a3^10*a2^2 + 4*a6*a5^5*a3^10*a2^2 + 8*a5^6*a3^10*a2^2 - 88*a6^5*x34*a3^10*a2^2 + 22*a6^4*a5*x34*a3^10*a2^2 - 308*a6^3*a5^2*x34*a3^10*a2^2 - 308*a6^2*a5^3*x34*a3^10*a2^2 + 22*a6*a5^4*x34*a3^10*a2^2 - 88*a5^5*x34*a3^10*a2^2 + 120*a6^4*x34^2*a3^10*a2^2 - 60*a6^3*a5*x34^2*a3^10*a2^2 + 360*a6^2*a5^2*x34^2*a3^10*a2^2 - 60*a6*a5^3*x34^2*a3^10*a2^2 + 120*a5^4*x34^2*a3^10*a2^2 - 16*a6^5*a3^11*a2^2 + 4*a6^4*a5*a3^11*a2^2 - 56*a6^3*a5^2*a3^11*a2^2 - 56*a6^2*a5^3*a3^11*a2^2 + 4*a6*a5^4*a3^11*a2^2 - 16*a5^5*a3^11*a2^2 + 48*a6^4*x34*a3^11*a2^2 - 24*a6^3*a5*x34*a3^11*a2^2 + 144*a6^2*a5^2*x34*a3^11*a2^2 - 24*a6*a5^3*x34*a3^11*a2^2 + 48*a5^4*x34*a3^11*a2^2 + 8*a6^4*a3^12*a2^2 - 4*a6^3*a5*a3^12*a2^2 + 24*a6^2*a5^2*a3^12*a2^2 - 4*a6*a5^3*a3^12*a2^2 + 8*a5^4*a3^12*a2^2 - 8*a6^6*a5^6*x34^3*a2^3 - 4*a6^6*a5^5*x34^4*a2^3 - 4*a6^5*a5^6*x34^4*a2^3 - 4*a6^6*a5^4*x34^5*a2^3 + 48*a6^5*a5^5*x34^5*a2^3 - 4*a6^4*a5^6*x34^5*a2^3 - 8*a6^6*a5^3*x34^6*a2^3 - 4*a6^5*a5^4*x34^6*a2^3 - 4*a6^4*a5^5*x34^6*a2^3 - 8*a6^3*a5^6*x34^6*a2^3 - 28*a6^6*a5^6*x34^2*a3*a2^3 + 24*a6^6*a5^5*x34^3*a3*a2^3 + 24*a6^5*a5^6*x34^3*a3*a2^3 - 48*a6^6*a5^4*x34^4*a3*a2^3 + 192*a6^5*a5^5*x34^4*a3*a2^3 - 48*a6^4*a5^6*x34^4*a3*a2^3 - 8*a6^6*a5^3*x34^5*a3*a2^3 - 72*a6^5*a5^4*x34^5*a3*a2^3 - 72*a6^4*a5^5*x34^5*a3*a2^3 - 8*a6^3*a5^6*x34^5*a3*a2^3 - 4*a6^6*a5^2*x34^6*a3*a2^3 + 40*a6^5*a5^3*x34^6*a3*a2^3 - 28*a6^4*a5^4*x34^6*a3*a2^3 + 40*a6^3*a5^5*x34^6*a3*a2^3 - 4*a6^2*a5^6*x34^6*a3*a2^3 - 36*a6^6*a5^6*x34*a3^2*a2^3 + 68*a6^6*a5^5*x34^2*a3^2*a2^3 + 68*a6^5*a5^6*x34^2*a3^2*a2^3 - 156*a6^6*a5^4*x34^3*a3^2*a2^3 + 320*a6^5*a5^5*x34^3*a3^2*a2^3 - 156*a6^4*a5^6*x34^3*a3^2*a2^3 + 76*a6^6*a5^3*x34^4*a3^2*a2^3 - 264*a6^5*a5^4*x34^4*a3^2*a2^3 - 264*a6^4*a5^5*x34^4*a3^2*a2^3 + 76*a6^3*a5^6*x34^4*a3^2*a2^3 - 52*a6^6*a5^2*x34^5*a3^2*a2^3 + 272*a6^5*a5^3*x34^5*a3^2*a2^3 - 132*a6^4*a5^4*x34^5*a3^2*a2^3 + 272*a6^3*a5^5*x34^5*a3^2*a2^3 - 52*a6^2*a5^6*x34^5*a3^2*a2^3 - 4*a6^6*a5*x34^6*a3^2*a2^3 - 28*a6^5*a5^2*x34^6*a3^2*a2^3 - 4*a6^4*a5^3*x34^6*a3^2*a2^3 - 4*a6^3*a5^4*x34^6*a3^2*a2^3 - 28*a6^2*a5^5*x34^6*a3^2*a2^3 - 4*a6*a5^6*x34^6*a3^2*a2^3 - 24*a6^6*a5^6*a3^3*a2^3 + 88*a6^6*a5^5*x34*a3^3*a2^3 + 88*a6^5*a5^6*x34*a3^3*a2^3 - 224*a6^6*a5^4*x34^2*a3^3*a2^3 + 320*a6^5*a5^5*x34^2*a3^3*a2^3 - 224*a6^4*a5^6*x34^2*a3^3*a2^3 + 272*a6^6*a5^3*x34^3*a3^3*a2^3 - 512*a6^5*a5^4*x34^3*a3^3*a2^3 - 512*a6^4*a5^5*x34^3*a3^3*a2^3 + 272*a6^3*a5^6*x34^3*a3^3*a2^3 - 204*a6^6*a5^2*x34^4*a3^3*a2^3 + 664*a6^5*a5^3*x34^4*a3^3*a2^3 - 96*a6^4*a5^4*x34^4*a3^3*a2^3 + 664*a6^3*a5^5*x34^4*a3^3*a2^3 - 204*a6^2*a5^6*x34^4*a3^3*a2^3 + 16*a6^6*a5*x34^5*a3^3*a2^3 - 136*a6^5*a5^2*x34^5*a3^3*a2^3 - 120*a6^4*a5^3*x34^5*a3^3*a2^3 - 120*a6^3*a5^4*x34^5*a3^3*a2^3 - 136*a6^2*a5^5*x34^5*a3^3*a2^3 + 16*a6*a5^6*x34^5*a3^3*a2^3 - 8*a6^6*x34^6*a3^3*a2^3 + 40*a6^5*a5*x34^6*a3^3*a2^3 - 4*a6^4*a5^2*x34^6*a3^3*a2^3 + 48*a6^3*a5^3*x34^6*a3^3*a2^3 - 4*a6^2*a5^4*x34^6*a3^3*a2^3 + 40*a6*a5^5*x34^6*a3^3*a2^3 - 8*a5^6*x34^6*a3^3*a2^3 + 44*a6^6*a5^5*a3^4*a2^3 + 44*a6^5*a5^6*a3^4*a2^3 - 180*a6^6*a5^4*x34*a3^4*a2^3 + 160*a6^5*a5^5*x34*a3^4*a2^3 - 180*a6^4*a5^6*x34*a3^4*a2^3 + 396*a6^6*a5^3*x34^2*a3^4*a2^3 - 576*a6^5*a5^4*x34^2*a3^4*a2^3 - 576*a6^4*a5^5*x34^2*a3^4*a2^3 + 396*a6^3*a5^6*x34^2*a3^4*a2^3 - 380*a6^6*a5^2*x34^3*a3^4*a2^3 + 640*a6^5*a5^3*x34^3*a3^4*a2^3 + 520*a6^4*a5^4*x34^3*a3^4*a2^3 + 640*a6^3*a5^5*x34^3*a3^4*a2^3 - 380*a6^2*a5^6*x34^3*a3^4*a2^3 + 112*a6^6*a5*x34^4*a3^4*a2^3 - 224*a6^5*a5^2*x34^4*a3^4*a2^3 - 396*a6^4*a5^3*x34^4*a3^4*a2^3 - 396*a6^3*a5^4*x34^4*a3^4*a2^3 - 224*a6^2*a5^5*x34^4*a3^4*a2^3 + 112*a6*a5^6*x34^4*a3^4*a2^3 - 52*a6^6*x34^5*a3^4*a2^3 + 192*a6^5*a5*x34^5*a3^4*a2^3 + 12*a6^4*a5^2*x34^5*a3^4*a2^3 + 192*a6^3*a5^3*x34^5*a3^4*a2^3 + 12*a6^2*a5^4*x34^5*a3^4*a2^3 + 192*a6*a5^5*x34^5*a3^4*a2^3 - 52*a5^6*x34^5*a3^4*a2^3 - 4*a6^5*x34^6*a3^4*a2^3 - 28*a6^4*a5*x34^6*a3^4*a2^3 - 4*a6^3*a5^2*x34^6*a3^4*a2^3 - 4*a6^2*a5^3*x34^6*a3^4*a2^3 - 28*a6*a5^4*x34^6*a3^4*a2^3 - 4*a5^5*x34^6*a3^4*a2^3 - 72*a6^6*a5^4*a3^5*a2^3 + 64*a6^5*a5^5*a3^5*a2^3 - 72*a6^4*a5^6*a3^5*a2^3 + 312*a6^6*a5^3*x34*a3^5*a2^3 - 384*a6^5*a5^4*x34*a3^5*a2^3 - 384*a6^4*a5^5*x34*a3^5*a2^3 + 312*a6^3*a5^6*x34*a3^5*a2^3 - 404*a6^6*a5^2*x34^2*a3^5*a2^3 + 88*a6^5*a5^3*x34^2*a3^5*a2^3 + 1272*a6^4*a5^4*x34^2*a3^5*a2^3 + 88*a6^3*a5^5*x34^2*a3^5*a2^3 - 404*a6^2*a5^6*x34^2*a3^5*a2^3 + 248*a6^6*a5*x34^3*a3^5*a2^3 - 64*a6^5*a5^2*x34^3*a3^5*a2^3 - 560*a6^4*a5^3*x34^3*a3^5*a2^3 - 560*a6^3*a5^4*x34^3*a3^5*a2^3 - 64*a6^2*a5^5*x34^3*a3^5*a2^3 + 248*a6*a5^6*x34^3*a3^5*a2^3 - 144*a6^6*x34^4*a3^5*a2^3 + 312*a6^5*a5*x34^4*a3^5*a2^3 + 156*a6^4*a5^2*x34^4*a3^5*a2^3 + 144*a6^3*a5^3*x34^4*a3^5*a2^3 + 156*a6^2*a5^4*x34^4*a3^5*a2^3 + 312*a6*a5^5*x34^4*a3^5*a2^3 - 144*a5^6*x34^4*a3^5*a2^3 + 24*a6^5*x34^5*a3^5*a2^3 - 216*a6^4*a5*x34^5*a3^5*a2^3 + 8*a6^3*a5^2*x34^5*a3^5*a2^3 + 8*a6^2*a5^3*x34^5*a3^5*a2^3 - 216*a6*a5^4*x34^5*a3^5*a2^3 + 24*a5^5*x34^5*a3^5*a2^3 - 4*a6^4*x34^6*a3^5*a2^3 + 40*a6^3*a5*x34^6*a3^5*a2^3 - 28*a6^2*a5^2*x34^6*a3^5*a2^3 + 40*a6*a5^3*x34^6*a3^5*a2^3 - 4*a5^4*x34^6*a3^5*a2^3 + 104*a6^6*a5^3*a3^6*a2^3 - 128*a6^5*a5^4*a3^6*a2^3 - 128*a6^4*a5^5*a3^6*a2^3 + 104*a6^3*a5^6*a3^6*a2^3 - 252*a6^6*a5^2*x34*a3^6*a2^3 - 168*a6^5*a5^3*x34*a3^6*a2^3 + 1064*a6^4*a5^4*x34*a3^6*a2^3 - 168*a6^3*a5^5*x34*a3^6*a2^3 - 252*a6^2*a5^6*x34*a3^6*a2^3 + 288*a6^6*a5*x34^2*a3^6*a2^3 + 184*a6^5*a5^2*x34^2*a3^6*a2^3 - 448*a6^4*a5^3*x34^2*a3^6*a2^3 - 448*a6^3*a5^4*x34^2*a3^6*a2^3 + 184*a6^2*a5^5*x34^2*a3^6*a2^3 + 288*a6*a5^6*x34^2*a3^6*a2^3 - 224*a6^6*x34^3*a3^6*a2^3 + 168*a6^5*a5*x34^3*a3^6*a2^3 + 420*a6^4*a5^2*x34^3*a3^6*a2^3 - 336*a6^3*a5^3*x34^3*a3^6*a2^3 + 420*a6^2*a5^4*x34^3*a3^6*a2^3 + 168*a6*a5^5*x34^3*a3^6*a2^3 - 224*a5^6*x34^3*a3^6*a2^3 + 176*a6^5*x34^4*a3^6*a2^3 - 688*a6^4*a5*x34^4*a3^6*a2^3 + 96*a6^3*a5^2*x34^4*a3^6*a2^3 + 96*a6^2*a5^3*x34^4*a3^6*a2^3 - 688*a6*a5^4*x34^4*a3^6*a2^3 + 176*a5^5*x34^4*a3^6*a2^3 - 28*a6^4*x34^5*a3^6*a2^3 + 280*a6^3*a5*x34^5*a3^6*a2^3 - 196*a6^2*a5^2*x34^5*a3^6*a2^3 + 280*a6*a5^3*x34^5*a3^6*a2^3 - 28*a5^4*x34^5*a3^6*a2^3 - 8*a6^3*x34^6*a3^6*a2^3 - 4*a6^2*a5*x34^6*a3^6*a2^3 - 4*a6*a5^2*x34^6*a3^6*a2^3 - 8*a5^3*x34^6*a3^6*a2^3 - 72*a6^6*a5^2*a3^7*a2^3 - 48*a6^5*a5^3*a3^7*a2^3 + 304*a6^4*a5^4*a3^7*a2^3 - 48*a6^3*a5^5*a3^7*a2^3 - 72*a6^2*a5^6*a3^7*a2^3 + 176*a6^6*a5*x34*a3^7*a2^3 + 176*a6^5*a5^2*x34*a3^7*a2^3 - 224*a6^4*a5^3*x34*a3^7*a2^3 - 224*a6^3*a5^4*x34*a3^7*a2^3 + 176*a6^2*a5^5*x34*a3^7*a2^3 + 176*a6*a5^6*x34*a3^7*a2^3 - 208*a6^6*x34^2*a3^7*a2^3 - 48*a6^5*a5*x34^2*a3^7*a2^3 + 504*a6^4*a5^2*x34^2*a3^7*a2^3 - 672*a6^3*a5^3*x34^2*a3^7*a2^3 + 504*a6^2*a5^4*x34^2*a3^7*a2^3 - 48*a6*a5^5*x34^2*a3^7*a2^3 - 208*a5^6*x34^2*a3^7*a2^3 + 384*a6^5*x34^3*a3^7*a2^3 - 1152*a6^4*a5*x34^3*a3^7*a2^3 + 224*a6^3*a5^2*x34^3*a3^7*a2^3 + 224*a6^2*a5^3*x34^3*a3^7*a2^3 - 1152*a6*a5^4*x34^3*a3^7*a2^3 + 384*a5^5*x34^3*a3^7*a2^3 - 80*a6^4*x34^4*a3^7*a2^3 + 800*a6^3*a5*x34^4*a3^7*a2^3 - 560*a6^2*a5^2*x34^4*a3^7*a2^3 + 800*a6*a5^3*x34^4*a3^7*a2^3 - 80*a5^4*x34^4*a3^7*a2^3 - 48*a6^3*x34^5*a3^7*a2^3 - 24*a6^2*a5*x34^5*a3^7*a2^3 - 24*a6*a5^2*x34^5*a3^7*a2^3 - 48*a5^3*x34^5*a3^7*a2^3 + 44*a6^6*a5*a3^8*a2^3 + 44*a6^5*a5^2*a3^8*a2^3 - 56*a6^4*a5^3*a3^8*a2^3 - 56*a6^3*a5^4*a3^8*a2^3 + 44*a6^2*a5^5*a3^8*a2^3 + 44*a6*a5^6*a3^8*a2^3 - 108*a6^6*x34*a3^8*a2^3 - 72*a6^5*a5*x34*a3^8*a2^3 + 288*a6^4*a5^2*x34*a3^8*a2^3 - 432*a6^3*a5^3*x34*a3^8*a2^3 + 288*a6^2*a5^4*x34*a3^8*a2^3 - 72*a6*a5^5*x34*a3^8*a2^3 - 108*a5^6*x34*a3^8*a2^3 + 396*a6^5*x34^2*a3^8*a2^3 - 1068*a6^4*a5*x34^2*a3^8*a2^3 + 236*a6^3*a5^2*x34^2*a3^8*a2^3 + 236*a6^2*a5^3*x34^2*a3^8*a2^3 - 1068*a6*a5^4*x34^2*a3^8*a2^3 + 396*a5^5*x34^2*a3^8*a2^3 - 120*a6^4*x34^3*a3^8*a2^3 + 1200*a6^3*a5*x34^3*a3^8*a2^3 - 840*a6^2*a5^2*x34^3*a3^8*a2^3 + 1200*a6*a5^3*x34^3*a3^8*a2^3 - 120*a5^4*x34^3*a3^8*a2^3 - 120*a6^3*x34^4*a3^8*a2^3 - 60*a6^2*a5*x34^4*a3^8*a2^3 - 60*a6*a5^2*x34^4*a3^8*a2^3 - 120*a5^3*x34^4*a3^8*a2^3 - 24*a6^6*a3^9*a2^3 - 16*a6^5*a5*a3^9*a2^3 + 64*a6^4*a5^2*a3^9*a2^3 - 96*a6^3*a5^3*a3^9*a2^3 + 64*a6^2*a5^4*a3^9*a2^3 - 16*a6*a5^5*a3^9*a2^3 - 24*a5^6*a3^9*a2^3 + 200*a6^5*x34*a3^9*a2^3 - 520*a6^4*a5*x34*a3^9*a2^3 + 120*a6^3*a5^2*x34*a3^9*a2^3 + 120*a6^2*a5^3*x34*a3^9*a2^3 - 520*a6*a5^4*x34*a3^9*a2^3 + 200*a5^5*x34*a3^9*a2^3 - 100*a6^4*x34^2*a3^9*a2^3 + 1000*a6^3*a5*x34^2*a3^9*a2^3 - 700*a6^2*a5^2*x34^2*a3^9*a2^3 + 1000*a6*a5^3*x34^2*a3^9*a2^3 - 100*a5^4*x34^2*a3^9*a2^3 - 160*a6^3*x34^3*a3^9*a2^3 - 80*a6^2*a5*x34^3*a3^9*a2^3 - 80*a6*a5^2*x34^3*a3^9*a2^3 - 160*a5^3*x34^3*a3^9*a2^3 + 40*a6^5*a3^10*a2^3 - 104*a6^4*a5*a3^10*a2^3 + 24*a6^3*a5^2*a3^10*a2^3 + 24*a6^2*a5^3*a3^10*a2^3 - 104*a6*a5^4*a3^10*a2^3 + 40*a5^5*a3^10*a2^3 - 44*a6^4*x34*a3^10*a2^3 + 440*a6^3*a5*x34*a3^10*a2^3 - 308*a6^2*a5^2*x34*a3^10*a2^3 + 440*a6*a5^3*x34*a3^10*a2^3 - 44*a5^4*x34*a3^10*a2^3 - 120*a6^3*x34^2*a3^10*a2^3 - 60*a6^2*a5*x34^2*a3^10*a2^3 - 60*a6*a5^2*x34^2*a3^10*a2^3 - 120*a5^3*x34^2*a3^10*a2^3 - 8*a6^4*a3^11*a2^3 + 80*a6^3*a5*a3^11*a2^3 - 56*a6^2*a5^2*a3^11*a2^3 + 80*a6*a5^3*a3^11*a2^3 - 8*a5^4*a3^11*a2^3 - 48*a6^3*x34*a3^11*a2^3 - 24*a6^2*a5*x34*a3^11*a2^3 - 24*a6*a5^2*x34*a3^11*a2^3 - 48*a5^3*x34*a3^11*a2^3 - 8*a6^3*a3^12*a2^3 - 4*a6^2*a5*a3^12*a2^3 - 4*a6*a5^2*a3^12*a2^3 - 8*a5^3*a3^12*a2^3 + 8*a6^6*a5^6*x34^2*a2^4 - 4*a6^6*a5^5*x34^3*a2^4 - 4*a6^5*a5^6*x34^3*a2^4 + 24*a6^6*a5^4*x34^4*a2^4 - 24*a6^5*a5^5*x34^4*a2^4 + 24*a6^4*a5^6*x34^4*a2^4 - 4*a6^6*a5^3*x34^5*a2^4 - 24*a6^5*a5^4*x34^5*a2^4 - 24*a6^4*a5^5*x34^5*a2^4 - 4*a6^3*a5^6*x34^5*a2^4 + 8*a6^6*a5^2*x34^6*a2^4 - 4*a6^5*a5^3*x34^6*a2^4 + 24*a6^4*a5^4*x34^6*a2^4 - 4*a6^3*a5^5*x34^6*a2^4 + 8*a6^2*a5^6*x34^6*a2^4 + 8*a6^6*a5^6*x34*a3*a2^4 - 10*a6^6*a5^5*x34^2*a3*a2^4 - 10*a6^5*a5^6*x34^2*a3*a2^4 + 68*a6^6*a5^4*x34^3*a3*a2^4 - 144*a6^5*a5^5*x34^3*a3*a2^4 + 68*a6^4*a5^6*x34^3*a3*a2^4 - 48*a6^6*a5^3*x34^4*a3*a2^4 - 12*a6^5*a5^4*x34^4*a3*a2^4 - 12*a6^4*a5^5*x34^4*a3*a2^4 - 48*a6^3*a5^6*x34^4*a3*a2^4 + 50*a6^6*a5^2*x34^5*a3*a2^4 - 72*a6^5*a5^3*x34^5*a3*a2^4 + 252*a6^4*a5^4*x34^5*a3*a2^4 - 72*a6^3*a5^5*x34^5*a3*a2^4 + 50*a6^2*a5^6*x34^5*a3*a2^4 - 8*a6^6*a5*x34^6*a3*a2^4 + 2*a6^5*a5^2*x34^6*a3*a2^4 - 28*a6^4*a5^3*x34^6*a3*a2^4 - 28*a6^3*a5^4*x34^6*a3*a2^4 + 2*a6^2*a5^5*x34^6*a3*a2^4 - 8*a6*a5^6*x34^6*a3*a2^4 + 8*a6^6*a5^6*a3^2*a2^4 - 6*a6^6*a5^5*x34*a3^2*a2^4 - 6*a6^5*a5^6*x34*a3^2*a2^4 + 92*a6^6*a5^4*x34^2*a3^2*a2^4 - 288*a6^5*a5^5*x34^2*a3^2*a2^4 + 92*a6^4*a5^6*x34^2*a3^2*a2^4 - 156*a6^6*a5^3*x34^3*a3^2*a2^4 + 228*a6^5*a5^4*x34^3*a3^2*a2^4 + 228*a6^4*a5^5*x34^3*a3^2*a2^4 - 156*a6^3*a5^6*x34^3*a3^2*a2^4 + 162*a6^6*a5^2*x34^4*a3^2*a2^4 - 264*a6^5*a5^3*x34^4*a3^2*a2^4 + 468*a6^4*a5^4*x34^4*a3^2*a2^4 - 264*a6^3*a5^5*x34^4*a3^2*a2^4 + 162*a6^2*a5^6*x34^4*a3^2*a2^4 - 46*a6^6*a5*x34^5*a3^2*a2^4 + 12*a6^5*a5^2*x34^5*a3^2*a2^4 - 132*a6^4*a5^3*x34^5*a3^2*a2^4 - 132*a6^3*a5^4*x34^5*a3^2*a2^4 + 12*a6^2*a5^5*x34^5*a3^2*a2^4 - 46*a6*a5^6*x34^5*a3^2*a2^4 + 8*a6^6*x34^6*a3^2*a2^4 + 2*a6^5*a5*x34^6*a3^2*a2^4 + 32*a6^4*a5^2*x34^6*a3^2*a2^4 - 4*a6^3*a5^3*x34^6*a3^2*a2^4 + 32*a6^2*a5^4*x34^6*a3^2*a2^4 + 2*a6*a5^5*x34^6*a3^2*a2^4 + 8*a5^6*x34^6*a3^2*a2^4 - 4*a6^6*a5^5*a3^3*a2^4 - 4*a6^5*a5^6*a3^3*a2^4 + 48*a6^6*a5^4*x34*a3^3*a2^4 - 288*a6^5*a5^5*x34*a3^3*a2^4 + 48*a6^4*a5^6*x34*a3^3*a2^4 - 224*a6^6*a5^3*x34^2*a3^3*a2^4 + 552*a6^5*a5^4*x34^2*a3^3*a2^4 + 552*a6^4*a5^5*x34^2*a3^3*a2^4 - 224*a6^3*a5^6*x34^2*a3^3*a2^4 + 304*a6^6*a5^2*x34^3*a3^3*a2^4 - 512*a6^5*a5^3*x34^3*a3^3*a2^4 - 24*a6^4*a5^4*x34^3*a3^3*a2^4 - 512*a6^3*a5^5*x34^3*a3^3*a2^4 + 304*a6^2*a5^6*x34^3*a3^3*a2^4 - 138*a6^6*a5*x34^4*a3^3*a2^4 + 66*a6^5*a5^2*x34^4*a3^3*a2^4 - 96*a6^4*a5^3*x34^4*a3^3*a2^4 - 96*a6^3*a5^4*x34^4*a3^3*a2^4 + 66*a6^2*a5^5*x34^4*a3^3*a2^4 - 138*a6*a5^6*x34^4*a3^3*a2^4 + 44*a6^6*x34^5*a3^3*a2^4 - 36*a6^5*a5*x34^5*a3^3*a2^4 + 228*a6^4*a5^2*x34^5*a3^3*a2^4 - 120*a6^3*a5^3*x34^5*a3^3*a2^4 + 228*a6^2*a5^4*x34^5*a3^3*a2^4 - 36*a6*a5^5*x34^5*a3^3*a2^4 + 44*a5^6*x34^5*a3^3*a2^4 - 4*a6^5*x34^6*a3^3*a2^4 - 28*a6^4*a5*x34^6*a3^3*a2^4 - 4*a6^3*a5^2*x34^6*a3^3*a2^4 - 4*a6^2*a5^3*x34^6*a3^3*a2^4 - 28*a6*a5^4*x34^6*a3^3*a2^4 - 4*a5^5*x34^6*a3^3*a2^4 + 24*a6^6*a5^4*a3^4*a2^4 - 144*a6^5*a5^5*a3^4*a2^4 + 24*a6^4*a5^6*a3^4*a2^4 - 180*a6^6*a5^3*x34*a3^4*a2^4 + 600*a6^5*a5^4*x34*a3^4*a2^4 + 600*a6^4*a5^5*x34*a3^4*a2^4 - 180*a6^3*a5^6*x34*a3^4*a2^4 + 352*a6^6*a5^2*x34^2*a3^4*a2^4 - 576*a6^5*a5^3*x34^2*a3^4*a2^4 - 1152*a6^4*a5^4*x34^2*a3^4*a2^4 - 576*a6^3*a5^5*x34^2*a3^4*a2^4 + 352*a6^2*a5^6*x34^2*a3^4*a2^4 - 280*a6^6*a5*x34^3*a3^4*a2^4 + 220*a6^5*a5^2*x34^3*a3^4*a2^4 + 520*a6^4*a5^3*x34^3*a3^4*a2^4 + 520*a6^3*a5^4*x34^3*a3^4*a2^4 + 220*a6^2*a5^5*x34^3*a3^4*a2^4 - 280*a6*a5^6*x34^3*a3^4*a2^4 + 124*a6^6*x34^4*a3^4*a2^4 - 102*a6^5*a5*x34^4*a3^4*a2^4 + 228*a6^4*a5^2*x34^4*a3^4*a2^4 - 396*a6^3*a5^3*x34^4*a3^4*a2^4 + 228*a6^2*a5^4*x34^4*a3^4*a2^4 - 102*a6*a5^5*x34^4*a3^4*a2^4 + 124*a5^6*x34^4*a3^4*a2^4 - 48*a6^5*x34^5*a3^4*a2^4 - 60*a6^4*a5*x34^5*a3^4*a2^4 + 12*a6^3*a5^2*x34^5*a3^4*a2^4 + 12*a6^2*a5^3*x34^5*a3^4*a2^4 - 60*a6*a5^4*x34^5*a3^4*a2^4 - 48*a5^5*x34^5*a3^4*a2^4 + 24*a6^4*x34^6*a3^4*a2^4 - 28*a6^3*a5*x34^6*a3^4*a2^4 + 32*a6^2*a5^2*x34^6*a3^4*a2^4 - 28*a6*a5^3*x34^6*a3^4*a2^4 + 24*a5^4*x34^6*a3^4*a2^4 - 72*a6^6*a5^3*a3^5*a2^4 + 240*a6^5*a5^4*a3^5*a2^4 + 240*a6^4*a5^5*a3^5*a2^4 - 72*a6^3*a5^6*a3^5*a2^4 + 240*a6^6*a5^2*x34*a3^5*a2^4 - 384*a6^5*a5^3*x34*a3^5*a2^4 - 1368*a6^4*a5^4*x34*a3^5*a2^4 - 384*a6^3*a5^5*x34*a3^5*a2^4 + 240*a6^2*a5^6*x34*a3^5*a2^4 - 350*a6^6*a5*x34^2*a3^5*a2^4 + 354*a6^5*a5^2*x34^2*a3^5*a2^4 + 1272*a6^4*a5^3*x34^2*a3^5*a2^4 + 1272*a6^3*a5^4*x34^2*a3^5*a2^4 + 354*a6^2*a5^5*x34^2*a3^5*a2^4 - 350*a6*a5^6*x34^2*a3^5*a2^4 + 212*a6^6*x34^3*a3^5*a2^4 - 56*a6^5*a5*x34^3*a3^5*a2^4 - 692*a6^4*a5^2*x34^3*a3^5*a2^4 - 560*a6^3*a5^3*x34^3*a3^5*a2^4 - 692*a6^2*a5^4*x34^3*a3^5*a2^4 - 56*a6*a5^5*x34^3*a3^5*a2^4 + 212*a5^6*x34^3*a3^5*a2^4 - 204*a6^5*x34^4*a3^5*a2^4 + 228*a6^4*a5*x34^4*a3^5*a2^4 + 156*a6^3*a5^2*x34^4*a3^5*a2^4 + 156*a6^2*a5^3*x34^4*a3^5*a2^4 + 228*a6*a5^4*x34^4*a3^5*a2^4 - 204*a5^5*x34^4*a3^5*a2^4 + 120*a6^4*x34^5*a3^5*a2^4 - 216*a6^3*a5*x34^5*a3^5*a2^4 + 192*a6^2*a5^2*x34^5*a3^5*a2^4 - 216*a6*a5^3*x34^5*a3^5*a2^4 + 120*a5^4*x34^5*a3^5*a2^4 - 4*a6^3*x34^6*a3^5*a2^4 + 2*a6^2*a5*x34^6*a3^5*a2^4 + 2*a6*a5^2*x34^6*a3^5*a2^4 - 4*a5^3*x34^6*a3^5*a2^4 + 80*a6^6*a5^2*a3^6*a2^4 - 128*a6^5*a5^3*a3^6*a2^4 - 456*a6^4*a5^4*a3^6*a2^4 - 128*a6^3*a5^5*a3^6*a2^4 + 80*a6^2*a5^6*a3^6*a2^4 - 238*a6^6*a5*x34*a3^6*a2^4 + 266*a6^5*a5^2*x34*a3^6*a2^4 + 1064*a6^4*a5^3*x34*a3^6*a2^4 + 1064*a6^3*a5^4*x34*a3^6*a2^4 + 266*a6^2*a5^5*x34*a3^6*a2^4 - 238*a6*a5^6*x34*a3^6*a2^4 + 220*a6^6*x34^2*a3^6*a2^4 + 56*a6^5*a5*x34^2*a3^6*a2^4 - 1612*a6^4*a5^2*x34^2*a3^6*a2^4 - 448*a6^3*a5^3*x34^2*a3^6*a2^4 - 1612*a6^2*a5^4*x34^2*a3^6*a2^4 + 56*a6*a5^5*x34^2*a3^6*a2^4 + 220*a5^6*x34^2*a3^6*a2^4 - 420*a6^5*x34^3*a3^6*a2^4 + 924*a6^4*a5*x34^3*a3^6*a2^4 + 420*a6^3*a5^2*x34^3*a3^6*a2^4 + 420*a6^2*a5^3*x34^3*a3^6*a2^4 + 924*a6*a5^4*x34^3*a3^6*a2^4 - 420*a5^5*x34^3*a3^6*a2^4 + 264*a6^4*x34^4*a3^6*a2^4 - 688*a6^3*a5*x34^4*a3^6*a2^4 + 512*a6^2*a5^2*x34^4*a3^6*a2^4 - 688*a6*a5^3*x34^4*a3^6*a2^4 + 264*a5^4*x34^4*a3^6*a2^4 - 28*a6^3*x34^5*a3^6*a2^4 + 14*a6^2*a5*x34^5*a3^6*a2^4 + 14*a6*a5^2*x34^5*a3^6*a2^4 - 28*a5^3*x34^5*a3^6*a2^4 + 8*a6^2*x34^6*a3^6*a2^4 - 8*a6*a5*x34^6*a3^6*a2^4 + 8*a5^2*x34^6*a3^6*a2^4 - 68*a6^6*a5*a3^7*a2^4 + 76*a6^5*a5^2*a3^7*a2^4 + 304*a6^4*a5^3*a3^7*a2^4 + 304*a6^3*a5^4*a3^7*a2^4 + 76*a6^2*a5^5*a3^7*a2^4 - 68*a6*a5^6*a3^7*a2^4 + 128*a6^6*x34*a3^7*a2^4 + 64*a6^5*a5*x34*a3^7*a2^4 - 1184*a6^4*a5^2*x34*a3^7*a2^4 - 224*a6^3*a5^3*x34*a3^7*a2^4 - 1184*a6^2*a5^4*x34*a3^7*a2^4 + 64*a6*a5^5*x34*a3^7*a2^4 + 128*a5^6*x34*a3^7*a2^4 - 456*a6^5*x34^2*a3^7*a2^4 + 1224*a6^4*a5*x34^2*a3^7*a2^4 + 504*a6^3*a5^2*x34^2*a3^7*a2^4 + 504*a6^2*a5^3*x34^2*a3^7*a2^4 + 1224*a6*a5^4*x34^2*a3^7*a2^4 - 456*a5^5*x34^2*a3^7*a2^4 + 336*a6^4*x34^3*a3^7*a2^4 - 1152*a6^3*a5*x34^3*a3^7*a2^4 + 768*a6^2*a5^2*x34^3*a3^7*a2^4 - 1152*a6*a5^3*x34^3*a3^7*a2^4 + 336*a5^4*x34^3*a3^7*a2^4 - 80*a6^3*x34^4*a3^7*a2^4 + 40*a6^2*a5*x34^4*a3^7*a2^4 + 40*a6*a5^2*x34^4*a3^7*a2^4 - 80*a5^3*x34^4*a3^7*a2^4 + 48*a6^2*x34^5*a3^7*a2^4 - 48*a6*a5*x34^5*a3^7*a2^4 + 48*a5^2*x34^5*a3^7*a2^4 + 32*a6^6*a3^8*a2^4 + 16*a6^5*a5*a3^8*a2^4 - 296*a6^4*a5^2*a3^8*a2^4 - 56*a6^3*a5^3*a3^8*a2^4 - 296*a6^2*a5^4*a3^8*a2^4 + 16*a6*a5^5*a3^8*a2^4 + 32*a5^6*a3^8*a2^4 - 252*a6^5*x34*a3^8*a2^4 + 720*a6^4*a5*x34*a3^8*a2^4 + 288*a6^3*a5^2*x34*a3^8*a2^4 + 288*a6^2*a5^3*x34*a3^8*a2^4 + 720*a6*a5^4*x34*a3^8*a2^4 - 252*a5^5*x34*a3^8*a2^4 + 264*a6^4*x34^2*a3^8*a2^4 - 1068*a6^3*a5*x34^2*a3^8*a2^4 + 672*a6^2*a5^2*x34^2*a3^8*a2^4 - 1068*a6*a5^3*x34^2*a3^8*a2^4 + 264*a5^4*x34^2*a3^8*a2^4 - 120*a6^3*x34^3*a3^8*a2^4 + 60*a6^2*a5*x34^3*a3^8*a2^4 + 60*a6*a5^2*x34^3*a3^8*a2^4 - 120*a5^3*x34^3*a3^8*a2^4 + 120*a6^2*x34^4*a3^8*a2^4 - 120*a6*a5*x34^4*a3^8*a2^4 + 120*a5^2*x34^4*a3^8*a2^4 - 56*a6^5*a3^9*a2^4 + 160*a6^4*a5*a3^9*a2^4 + 64*a6^3*a5^2*a3^9*a2^4 + 64*a6^2*a5^3*a3^9*a2^4 + 160*a6*a5^4*a3^9*a2^4 - 56*a5^5*a3^9*a2^4 + 120*a6^4*x34*a3^9*a2^4 - 520*a6^3*a5*x34*a3^9*a2^4 + 320*a6^2*a5^2*x34*a3^9*a2^4 - 520*a6*a5^3*x34*a3^9*a2^4 + 120*a5^4*x34*a3^9*a2^4 - 100*a6^3*x34^2*a3^9*a2^4 + 50*a6^2*a5*x34^2*a3^9*a2^4 + 50*a6*a5^2*x34^2*a3^9*a2^4 - 100*a5^3*x34^2*a3^9*a2^4 + 160*a6^2*x34^3*a3^9*a2^4 - 160*a6*a5*x34^3*a3^9*a2^4 + 160*a5^2*x34^3*a3^9*a2^4 + 24*a6^4*a3^10*a2^4 - 104*a6^3*a5*a3^10*a2^4 + 64*a6^2*a5^2*a3^10*a2^4 - 104*a6*a5^3*a3^10*a2^4 + 24*a5^4*a3^10*a2^4 - 44*a6^3*x34*a3^10*a2^4 + 22*a6^2*a5*x34*a3^10*a2^4 + 22*a6*a5^2*x34*a3^10*a2^4 - 44*a5^3*x34*a3^10*a2^4 + 120*a6^2*x34^2*a3^10*a2^4 - 120*a6*a5*x34^2*a3^10*a2^4 + 120*a5^2*x34^2*a3^10*a2^4 - 8*a6^3*a3^11*a2^4 + 4*a6^2*a5*a3^11*a2^4 + 4*a6*a5^2*a3^11*a2^4 - 8*a5^3*a3^11*a2^4 + 48*a6^2*x34*a3^11*a2^4 - 48*a6*a5*x34*a3^11*a2^4 + 48*a5^2*x34*a3^11*a2^4 + 8*a6^2*a3^12*a2^4 - 8*a6*a5*a3^12*a2^4 + 8*a5^2*a3^12*a2^4 - 8*a6^6*a5^5*x34^2*a2^5 - 8*a6^5*a5^6*x34^2*a2^5 - 4*a6^6*a5^4*x34^3*a2^5 + 48*a6^5*a5^5*x34^3*a2^5 - 4*a6^4*a5^6*x34^3*a2^5 - 4*a6^6*a5^3*x34^4*a2^5 - 24*a6^5*a5^4*x34^4*a2^5 - 24*a6^4*a5^5*x34^4*a2^5 - 4*a6^3*a5^6*x34^4*a2^5 - 8*a6^6*a5^2*x34^5*a2^5 + 48*a6^5*a5^3*x34^5*a2^5 - 24*a6^4*a5^4*x34^5*a2^5 + 48*a6^3*a5^5*x34^5*a2^5 - 8*a6^2*a5^6*x34^5*a2^5 - 8*a6^5*a5^2*x34^6*a2^5 - 4*a6^4*a5^3*x34^6*a2^5 - 4*a6^3*a5^4*x34^6*a2^5 - 8*a6^2*a5^5*x34^6*a2^5 - 8*a6^6*a5^5*x34*a3*a2^5 - 8*a6^5*a5^6*x34*a3*a2^5 - 10*a6^6*a5^4*x34^2*a3*a2^5 + 144*a6^5*a5^5*x34^2*a3*a2^5 - 10*a6^4*a5^6*x34^2*a3*a2^5 + 24*a6^6*a5^3*x34^3*a3*a2^5 - 144*a6^5*a5^4*x34^3*a3*a2^5 - 144*a6^4*a5^5*x34^3*a3*a2^5 + 24*a6^3*a5^6*x34^3*a3*a2^5 - 38*a6^6*a5^2*x34^4*a3*a2^5 + 192*a6^5*a5^3*x34^4*a3*a2^5 - 12*a6^4*a5^4*x34^4*a3*a2^5 + 192*a6^3*a5^5*x34^4*a3*a2^5 - 38*a6^2*a5^6*x34^4*a3*a2^5 + 8*a6^6*a5*x34^5*a3*a2^5 - 48*a6^5*a5^2*x34^5*a3*a2^5 - 72*a6^4*a5^3*x34^5*a3*a2^5 - 72*a6^3*a5^4*x34^5*a3*a2^5 - 48*a6^2*a5^5*x34^5*a3*a2^5 + 8*a6*a5^6*x34^5*a3*a2^5 + 8*a6^5*a5*x34^6*a3*a2^5 + 2*a6^4*a5^2*x34^6*a3*a2^5 + 40*a6^3*a5^3*x34^6*a3*a2^5 + 2*a6^2*a5^4*x34^6*a3*a2^5 + 8*a6*a5^5*x34^6*a3*a2^5 - 8*a6^6*a5^5*a3^2*a2^5 - 8*a6^5*a5^6*a3^2*a2^5 - 6*a6^6*a5^4*x34*a3^2*a2^5 + 144*a6^5*a5^5*x34*a3^2*a2^5 - 6*a6^4*a5^6*x34*a3^2*a2^5 + 68*a6^6*a5^3*x34^2*a3^2*a2^5 - 288*a6^5*a5^4*x34^2*a3^2*a2^5 - 288*a6^4*a5^5*x34^2*a3^2*a2^5 + 68*a6^3*a5^6*x34^2*a3^2*a2^5 - 100*a6^6*a5^2*x34^3*a3^2*a2^5 + 320*a6^5*a5^3*x34^3*a3^2*a2^5 + 228*a6^4*a5^4*x34^3*a3^2*a2^5 + 320*a6^3*a5^5*x34^3*a3^2*a2^5 - 100*a6^2*a5^6*x34^3*a3^2*a2^5 + 42*a6^6*a5*x34^4*a3^2*a2^5 - 120*a6^5*a5^2*x34^4*a3^2*a2^5 - 264*a6^4*a5^3*x34^4*a3^2*a2^5 - 264*a6^3*a5^4*x34^4*a3^2*a2^5 - 120*a6^2*a5^5*x34^4*a3^2*a2^5 + 42*a6*a5^6*x34^4*a3^2*a2^5 - 8*a6^6*x34^5*a3^2*a2^5 + 48*a6^5*a5*x34^5*a3^2*a2^5 + 12*a6^4*a5^2*x34^5*a3^2*a2^5 + 272*a6^3*a5^3*x34^5*a3^2*a2^5 + 12*a6^2*a5^4*x34^5*a3^2*a2^5 + 48*a6*a5^5*x34^5*a3^2*a2^5 - 8*a5^6*x34^5*a3^2*a2^5 - 8*a6^5*x34^6*a3^2*a2^5 + 2*a6^4*a5*x34^6*a3^2*a2^5 - 28*a6^3*a5^2*x34^6*a3^2*a2^5 - 28*a6^2*a5^3*x34^6*a3^2*a2^5 + 2*a6*a5^4*x34^6*a3^2*a2^5 - 8*a5^5*x34^6*a3^2*a2^5 - 4*a6^6*a5^4*a3^3*a2^5 + 96*a6^5*a5^5*a3^3*a2^5 - 4*a6^4*a5^6*a3^3*a2^5 + 88*a6^6*a5^3*x34*a3^3*a2^5 - 288*a6^5*a5^4*x34*a3^3*a2^5 - 288*a6^4*a5^5*x34*a3^3*a2^5 + 88*a6^3*a5^6*x34*a3^3*a2^5 - 180*a6^6*a5^2*x34^2*a3^3*a2^5 + 320*a6^5*a5^3*x34^2*a3^3*a2^5 + 552*a6^4*a5^4*x34^2*a3^3*a2^5 + 320*a6^3*a5^5*x34^2*a3^3*a2^5 - 180*a6^2*a5^6*x34^2*a3^3*a2^5 + 128*a6^6*a5*x34^3*a3^3*a2^5 - 128*a6^5*a5^2*x34^3*a3^3*a2^5 - 512*a6^4*a5^3*x34^3*a3^3*a2^5 - 512*a6^3*a5^4*x34^3*a3^3*a2^5 - 128*a6^2*a5^5*x34^3*a3^3*a2^5 + 128*a6*a5^6*x34^3*a3^3*a2^5 - 44*a6^6*x34^4*a3^3*a2^5 + 72*a6^5*a5*x34^4*a3^3*a2^5 + 66*a6^4*a5^2*x34^4*a3^3*a2^5 + 664*a6^3*a5^3*x34^4*a3^3*a2^5 + 66*a6^2*a5^4*x34^4*a3^3*a2^5 + 72*a6*a5^5*x34^4*a3^3*a2^5 - 44*a5^6*x34^4*a3^3*a2^5 - 36*a6^4*a5*x34^5*a3^3*a2^5 - 136*a6^3*a5^2*x34^5*a3^3*a2^5 - 136*a6^2*a5^3*x34^5*a3^3*a2^5 - 36*a6*a5^4*x34^5*a3^3*a2^5 - 4*a6^4*x34^6*a3^3*a2^5 + 40*a6^3*a5*x34^6*a3^3*a2^5 - 28*a6^2*a5^2*x34^6*a3^3*a2^5 + 40*a6*a5^3*x34^6*a3^3*a2^5 - 4*a5^4*x34^6*a3^3*a2^5 + 44*a6^6*a5^3*a3^4*a2^5 - 144*a6^5*a5^4*a3^4*a2^5 - 144*a6^4*a5^5*a3^4*a2^5 + 44*a6^3*a5^6*a3^4*a2^5 - 170*a6^6*a5^2*x34*a3^4*a2^5 + 160*a6^5*a5^3*x34*a3^4*a2^5 + 600*a6^4*a5^4*x34*a3^4*a2^5 + 160*a6^3*a5^5*x34*a3^4*a2^5 - 170*a6^2*a5^6*x34*a3^4*a2^5 + 214*a6^6*a5*x34^2*a3^4*a2^5 - 24*a6^5*a5^2*x34^2*a3^4*a2^5 - 576*a6^4*a5^3*x34^2*a3^4*a2^5 - 576*a6^3*a5^4*x34^2*a3^4*a2^5 - 24*a6^2*a5^5*x34^2*a3^4*a2^5 + 214*a6*a5^6*x34^2*a3^4*a2^5 - 100*a6^6*x34^3*a3^4*a2^5 - 80*a6^5*a5*x34^3*a3^4*a2^5 + 220*a6^4*a5^2*x34^3*a3^4*a2^5 + 640*a6^3*a5^3*x34^3*a3^4*a2^5 + 220*a6^2*a5^4*x34^3*a3^4*a2^5 - 80*a6*a5^5*x34^3*a3^4*a2^5 - 100*a5^6*x34^3*a3^4*a2^5 + 96*a6^5*x34^4*a3^4*a2^5 - 102*a6^4*a5*x34^4*a3^4*a2^5 - 224*a6^3*a5^2*x34^4*a3^4*a2^5 - 224*a6^2*a5^3*x34^4*a3^4*a2^5 - 102*a6*a5^4*x34^4*a3^4*a2^5 + 96*a5^5*x34^4*a3^4*a2^5 - 48*a6^4*x34^5*a3^4*a2^5 + 192*a6^3*a5*x34^5*a3^4*a2^5 - 168*a6^2*a5^2*x34^5*a3^4*a2^5 + 192*a6*a5^3*x34^5*a3^4*a2^5 - 48*a5^4*x34^5*a3^4*a2^5 - 4*a6^3*x34^6*a3^4*a2^5 + 2*a6^2*a5*x34^6*a3^4*a2^5 + 2*a6*a5^2*x34^6*a3^4*a2^5 - 4*a5^3*x34^6*a3^4*a2^5 - 68*a6^6*a5^2*a3^5*a2^5 + 64*a6^5*a5^3*a3^5*a2^5 + 240*a6^4*a5^4*a3^5*a2^5 + 64*a6^3*a5^5*a3^5*a2^5 - 68*a6^2*a5^6*a3^5*a2^5 + 180*a6^6*a5*x34*a3^5*a2^5 + 48*a6^5*a5^2*x34*a3^5*a2^5 - 384*a6^4*a5^3*x34*a3^5*a2^5 - 384*a6^3*a5^4*x34*a3^5*a2^5 + 48*a6^2*a5^5*x34*a3^5*a2^5 + 180*a6*a5^6*x34*a3^5*a2^5 - 124*a6^6*x34^2*a3^5*a2^5 - 312*a6^5*a5*x34^2*a3^5*a2^5 + 354*a6^4*a5^2*x34^2*a3^5*a2^5 + 88*a6^3*a5^3*x34^2*a3^5*a2^5 + 354*a6^2*a5^4*x34^2*a3^5*a2^5 - 312*a6*a5^5*x34^2*a3^5*a2^5 - 124*a5^6*x34^2*a3^5*a2^5 + 272*a6^5*x34^3*a3^5*a2^5 - 56*a6^4*a5*x34^3*a3^5*a2^5 - 64*a6^3*a5^2*x34^3*a3^5*a2^5 - 64*a6^2*a5^3*x34^3*a3^5*a2^5 - 56*a6*a5^4*x34^3*a3^5*a2^5 + 272*a5^5*x34^3*a3^5*a2^5 - 204*a6^4*x34^4*a3^5*a2^5 + 312*a6^3*a5*x34^4*a3^5*a2^5 - 420*a6^2*a5^2*x34^4*a3^5*a2^5 + 312*a6*a5^3*x34^4*a3^5*a2^5 - 204*a5^4*x34^4*a3^5*a2^5 + 24*a6^3*x34^5*a3^5*a2^5 + 12*a6^2*a5*x34^5*a3^5*a2^5 + 12*a6*a5^2*x34^5*a3^5*a2^5 + 24*a5^3*x34^5*a3^5*a2^5 - 8*a6^2*x34^6*a3^5*a2^5 + 8*a6*a5*x34^6*a3^5*a2^5 - 8*a5^2*x34^6*a3^5*a2^5 + 60*a6^6*a5*a3^6*a2^5 + 16*a6^5*a5^2*a3^6*a2^5 - 128*a6^4*a5^3*a3^6*a2^5 - 128*a6^3*a5^4*a3^6*a2^5 + 16*a6^2*a5^5*a3^6*a2^5 + 60*a6*a5^6*a3^6*a2^5 - 84*a6^6*x34*a3^6*a2^5 - 280*a6^5*a5*x34*a3^6*a2^5 + 266*a6^4*a5^2*x34*a3^6*a2^5 - 168*a6^3*a5^3*x34*a3^6*a2^5 + 266*a6^2*a5^4*x34*a3^6*a2^5 - 280*a6*a5^5*x34*a3^6*a2^5 - 84*a5^6*x34*a3^6*a2^5 + 352*a6^5*x34^2*a3^6*a2^5 + 56*a6^4*a5*x34^2*a3^6*a2^5 + 184*a6^3*a5^2*x34^2*a3^6*a2^5 + 184*a6^2*a5^3*x34^2*a3^6*a2^5 + 56*a6*a5^4*x34^2*a3^6*a2^5 + 352*a5^5*x34^2*a3^6*a2^5 - 420*a6^4*x34^3*a3^6*a2^5 + 168*a6^3*a5*x34^3*a3^6*a2^5 - 588*a6^2*a5^2*x34^3*a3^6*a2^5 + 168*a6*a5^3*x34^3*a3^6*a2^5 - 420*a5^4*x34^3*a3^6*a2^5 + 176*a6^3*x34^4*a3^6*a2^5 + 32*a6^2*a5*x34^4*a3^6*a2^5 + 32*a6*a5^2*x34^4*a3^6*a2^5 + 176*a5^3*x34^4*a3^6*a2^5 - 56*a6^2*x34^5*a3^6*a2^5 + 56*a6*a5*x34^5*a3^6*a2^5 - 56*a5^2*x34^5*a3^6*a2^5 - 24*a6^6*a3^7*a2^5 - 80*a6^5*a5*a3^7*a2^5 + 76*a6^4*a5^2*a3^7*a2^5 - 48*a6^3*a5^3*a3^7*a2^5 + 76*a6^2*a5^4*a3^7*a2^5 - 80*a6*a5^5*a3^7*a2^5 - 24*a5^6*a3^7*a2^5 + 224*a6^5*x34*a3^7*a2^5 + 64*a6^4*a5*x34*a3^7*a2^5 + 176*a6^3*a5^2*x34*a3^7*a2^5 + 176*a6^2*a5^3*x34*a3^7*a2^5 + 64*a6*a5^4*x34*a3^7*a2^5 + 224*a5^5*x34*a3^7*a2^5 - 456*a6^4*x34^2*a3^7*a2^5 - 48*a6^3*a5*x34^2*a3^7*a2^5 - 504*a6^2*a5^2*x34^2*a3^7*a2^5 - 48*a6*a5^3*x34^2*a3^7*a2^5 - 456*a5^4*x34^2*a3^7*a2^5 + 384*a6^3*x34^3*a3^7*a2^5 + 48*a6^2*a5*x34^3*a3^7*a2^5 + 48*a6*a5^2*x34^3*a3^7*a2^5 + 384*a5^3*x34^3*a3^7*a2^5 - 160*a6^2*x34^4*a3^7*a2^5 + 160*a6*a5*x34^4*a3^7*a2^5 - 160*a5^2*x34^4*a3^7*a2^5 + 56*a6^5*a3^8*a2^5 + 16*a6^4*a5*a3^8*a2^5 + 44*a6^3*a5^2*a3^8*a2^5 + 44*a6^2*a5^3*a3^8*a2^5 + 16*a6*a5^4*a3^8*a2^5 + 56*a5^5*a3^8*a2^5 - 252*a6^4*x34*a3^8*a2^5 - 72*a6^3*a5*x34*a3^8*a2^5 - 252*a6^2*a5^2*x34*a3^8*a2^5 - 72*a6*a5^3*x34*a3^8*a2^5 - 252*a5^4*x34*a3^8*a2^5 + 396*a6^3*x34^2*a3^8*a2^5 + 42*a6^2*a5*x34^2*a3^8*a2^5 + 42*a6*a5^2*x34^2*a3^8*a2^5 + 396*a5^3*x34^2*a3^8*a2^5 - 240*a6^2*x34^3*a3^8*a2^5 + 240*a6*a5*x34^3*a3^8*a2^5 - 240*a5^2*x34^3*a3^8*a2^5 - 56*a6^4*a3^9*a2^5 - 16*a6^3*a5*a3^9*a2^5 - 56*a6^2*a5^2*a3^9*a2^5 - 16*a6*a5^3*a3^9*a2^5 - 56*a5^4*a3^9*a2^5 + 200*a6^3*x34*a3^9*a2^5 + 20*a6^2*a5*x34*a3^9*a2^5 + 20*a6*a5^2*x34*a3^9*a2^5 + 200*a5^3*x34*a3^9*a2^5 - 200*a6^2*x34^2*a3^9*a2^5 + 200*a6*a5*x34^2*a3^9*a2^5 - 200*a5^2*x34^2*a3^9*a2^5 + 40*a6^3*a3^10*a2^5 + 4*a6^2*a5*a3^10*a2^5 + 4*a6*a5^2*a3^10*a2^5 + 40*a5^3*a3^10*a2^5 - 88*a6^2*x34*a3^10*a2^5 + 88*a6*a5*x34*a3^10*a2^5 - 88*a5^2*x34*a3^10*a2^5 - 16*a6^2*a3^11*a2^5 + 16*a6*a5*a3^11*a2^5 - 16*a5^2*a3^11*a2^5 + 8*a6^6*a5^4*x34^2*a2^6 - 8*a6^5*a5^5*x34^2*a2^6 + 8*a6^4*a5^6*x34^2*a2^6 - 8*a6^6*a5^3*x34^3*a2^6 - 4*a6^5*a5^4*x34^3*a2^6 - 4*a6^4*a5^5*x34^3*a2^6 - 8*a6^3*a5^6*x34^3*a2^6 + 8*a6^6*a5^2*x34^4*a2^6 - 4*a6^5*a5^3*x34^4*a2^6 + 24*a6^4*a5^4*x34^4*a2^6 - 4*a6^3*a5^5*x34^4*a2^6 + 8*a6^2*a5^6*x34^4*a2^6 - 8*a6^5*a5^2*x34^5*a2^6 - 4*a6^4*a5^3*x34^5*a2^6 - 4*a6^3*a5^4*x34^5*a2^6 - 8*a6^2*a5^5*x34^5*a2^6 + 8*a6^4*a5^2*x34^6*a2^6 - 8*a6^3*a5^3*x34^6*a2^6 + 8*a6^2*a5^4*x34^6*a2^6 + 8*a6^6*a5^4*x34*a3*a2^6 - 8*a6^5*a5^5*x34*a3*a2^6 + 8*a6^4*a5^6*x34*a3*a2^6 - 28*a6^6*a5^3*x34^2*a3*a2^6 - 10*a6^5*a5^4*x34^2*a3*a2^6 - 10*a6^4*a5^5*x34^2*a3*a2^6 - 28*a6^3*a5^6*x34^2*a3*a2^6 + 28*a6^6*a5^2*x34^3*a3*a2^6 + 24*a6^5*a5^3*x34^3*a3*a2^6 + 68*a6^4*a5^4*x34^3*a3*a2^6 + 24*a6^3*a5^5*x34^3*a3*a2^6 + 28*a6^2*a5^6*x34^3*a3*a2^6 - 8*a6^6*a5*x34^4*a3*a2^6 - 38*a6^5*a5^2*x34^4*a3*a2^6 - 48*a6^4*a5^3*x34^4*a3*a2^6 - 48*a6^3*a5^4*x34^4*a3*a2^6 - 38*a6^2*a5^5*x34^4*a3*a2^6 - 8*a6*a5^6*x34^4*a3*a2^6 + 8*a6^5*a5*x34^5*a3*a2^6 + 50*a6^4*a5^2*x34^5*a3*a2^6 - 8*a6^3*a5^3*x34^5*a3*a2^6 + 50*a6^2*a5^4*x34^5*a3*a2^6 + 8*a6*a5^5*x34^5*a3*a2^6 - 8*a6^4*a5*x34^6*a3*a2^6 - 4*a6^3*a5^2*x34^6*a3*a2^6 - 4*a6^2*a5^3*x34^6*a3*a2^6 - 8*a6*a5^4*x34^6*a3*a2^6 + 8*a6^6*a5^4*a3^2*a2^6 - 8*a6^5*a5^5*a3^2*a2^6 + 8*a6^4*a5^6*a3^2*a2^6 - 36*a6^6*a5^3*x34*a3^2*a2^6 - 6*a6^5*a5^4*x34*a3^2*a2^6 - 6*a6^4*a5^5*x34*a3^2*a2^6 - 36*a6^3*a5^6*x34*a3^2*a2^6 + 60*a6^6*a5^2*x34^2*a3^2*a2^6 + 68*a6^5*a5^3*x34^2*a3^2*a2^6 + 92*a6^4*a5^4*x34^2*a3^2*a2^6 + 68*a6^3*a5^5*x34^2*a3^2*a2^6 + 60*a6^2*a5^6*x34^2*a3^2*a2^6 - 36*a6^6*a5*x34^3*a3^2*a2^6 - 100*a6^5*a5^2*x34^3*a3^2*a2^6 - 156*a6^4*a5^3*x34^3*a3^2*a2^6 - 156*a6^3*a5^4*x34^3*a3^2*a2^6 - 100*a6^2*a5^5*x34^3*a3^2*a2^6 - 36*a6*a5^6*x34^3*a3^2*a2^6 + 8*a6^6*x34^4*a3^2*a2^6 + 42*a6^5*a5*x34^4*a3^2*a2^6 + 162*a6^4*a5^2*x34^4*a3^2*a2^6 + 76*a6^3*a5^3*x34^4*a3^2*a2^6 + 162*a6^2*a5^4*x34^4*a3^2*a2^6 + 42*a6*a5^5*x34^4*a3^2*a2^6 + 8*a5^6*x34^4*a3^2*a2^6 - 8*a6^5*x34^5*a3^2*a2^6 - 46*a6^4*a5*x34^5*a3^2*a2^6 - 52*a6^3*a5^2*x34^5*a3^2*a2^6 - 52*a6^2*a5^3*x34^5*a3^2*a2^6 - 46*a6*a5^4*x34^5*a3^2*a2^6 - 8*a5^5*x34^5*a3^2*a2^6 + 8*a6^4*x34^6*a3^2*a2^6 - 4*a6^3*a5*x34^6*a3^2*a2^6 + 24*a6^2*a5^2*x34^6*a3^2*a2^6 - 4*a6*a5^3*x34^6*a3^2*a2^6 + 8*a5^4*x34^6*a3^2*a2^6 - 24*a6^6*a5^3*a3^3*a2^6 - 4*a6^5*a5^4*a3^3*a2^6 - 4*a6^4*a5^5*a3^3*a2^6 - 24*a6^3*a5^6*a3^3*a2^6 + 64*a6^6*a5^2*x34*a3^3*a2^6 + 88*a6^5*a5^3*x34*a3^3*a2^6 + 48*a6^4*a5^4*x34*a3^3*a2^6 + 88*a6^3*a5^5*x34*a3^3*a2^6 + 64*a6^2*a5^6*x34*a3^3*a2^6 - 64*a6^6*a5*x34^2*a3^3*a2^6 - 180*a6^5*a5^2*x34^2*a3^3*a2^6 - 224*a6^4*a5^3*x34^2*a3^3*a2^6 - 224*a6^3*a5^4*x34^2*a3^3*a2^6 - 180*a6^2*a5^5*x34^2*a3^3*a2^6 - 64*a6*a5^6*x34^2*a3^3*a2^6 + 24*a6^6*x34^3*a3^3*a2^6 + 128*a6^5*a5*x34^3*a3^3*a2^6 + 304*a6^4*a5^2*x34^3*a3^3*a2^6 + 272*a6^3*a5^3*x34^3*a3^3*a2^6 + 304*a6^2*a5^4*x34^3*a3^3*a2^6 + 128*a6*a5^5*x34^3*a3^3*a2^6 + 24*a5^6*x34^3*a3^3*a2^6 - 44*a6^5*x34^4*a3^3*a2^6 - 138*a6^4*a5*x34^4*a3^3*a2^6 - 204*a6^3*a5^2*x34^4*a3^3*a2^6 - 204*a6^2*a5^3*x34^4*a3^3*a2^6 - 138*a6*a5^4*x34^4*a3^3*a2^6 - 44*a5^5*x34^4*a3^3*a2^6 + 44*a6^4*x34^5*a3^3*a2^6 + 16*a6^3*a5*x34^5*a3^3*a2^6 + 116*a6^2*a5^2*x34^5*a3^3*a2^6 + 16*a6*a5^3*x34^5*a3^3*a2^6 + 44*a5^4*x34^5*a3^3*a2^6 - 8*a6^3*x34^6*a3^3*a2^6 - 4*a6^2*a5*x34^6*a3^3*a2^6 - 4*a6*a5^2*x34^6*a3^3*a2^6 - 8*a5^3*x34^6*a3^3*a2^6 + 32*a6^6*a5^2*a3^4*a2^6 + 44*a6^5*a5^3*a3^4*a2^6 + 24*a6^4*a5^4*a3^4*a2^6 + 44*a6^3*a5^5*a3^4*a2^6 + 32*a6^2*a5^6*a3^4*a2^6 - 60*a6^6*a5*x34*a3^4*a2^6 - 170*a6^5*a5^2*x34*a3^4*a2^6 - 180*a6^4*a5^3*x34*a3^4*a2^6 - 180*a6^3*a5^4*x34*a3^4*a2^6 - 170*a6^2*a5^5*x34*a3^4*a2^6 - 60*a6*a5^6*x34*a3^4*a2^6 + 32*a6^6*x34^2*a3^4*a2^6 + 214*a6^5*a5*x34^2*a3^4*a2^6 + 352*a6^4*a5^2*x34^2*a3^4*a2^6 + 396*a6^3*a5^3*x34^2*a3^4*a2^6 + 352*a6^2*a5^4*x34^2*a3^4*a2^6 + 214*a6*a5^5*x34^2*a3^4*a2^6 + 32*a5^6*x34^2*a3^4*a2^6 - 100*a6^5*x34^3*a3^4*a2^6 - 280*a6^4*a5*x34^3*a3^4*a2^6 - 380*a6^3*a5^2*x34^3*a3^4*a2^6 - 380*a6^2*a5^3*x34^3*a3^4*a2^6 - 280*a6*a5^4*x34^3*a3^4*a2^6 - 100*a5^5*x34^3*a3^4*a2^6 + 124*a6^4*x34^4*a3^4*a2^6 + 112*a6^3*a5*x34^4*a3^4*a2^6 + 252*a6^2*a5^2*x34^4*a3^4*a2^6 + 112*a6*a5^3*x34^4*a3^4*a2^6 + 124*a5^4*x34^4*a3^4*a2^6 - 52*a6^3*x34^5*a3^4*a2^6 - 22*a6^2*a5*x34^5*a3^4*a2^6 - 22*a6*a5^2*x34^5*a3^4*a2^6 - 52*a5^3*x34^5*a3^4*a2^6 + 8*a6^2*x34^6*a3^4*a2^6 - 8*a6*a5*x34^6*a3^4*a2^6 + 8*a5^2*x34^6*a3^4*a2^6 - 24*a6^6*a5*a3^5*a2^6 - 68*a6^5*a5^2*a3^5*a2^6 - 72*a6^4*a5^3*a3^5*a2^6 - 72*a6^3*a5^4*a3^5*a2^6 - 68*a6^2*a5^5*a3^5*a2^6 - 24*a6*a5^6*a3^5*a2^6 + 24*a6^6*x34*a3^5*a2^6 + 180*a6^5*a5*x34*a3^5*a2^6 + 240*a6^4*a5^2*x34*a3^5*a2^6 + 312*a6^3*a5^3*x34*a3^5*a2^6 + 240*a6^2*a5^4*x34*a3^5*a2^6 + 180*a6*a5^5*x34*a3^5*a2^6 + 24*a5^6*x34*a3^5*a2^6 - 124*a6^5*x34^2*a3^5*a2^6 - 350*a6^4*a5*x34^2*a3^5*a2^6 - 404*a6^3*a5^2*x34^2*a3^5*a2^6 - 404*a6^2*a5^3*x34^2*a3^5*a2^6 - 350*a6*a5^4*x34^2*a3^5*a2^6 - 124*a5^5*x34^2*a3^5*a2^6 + 212*a6^4*x34^3*a3^5*a2^6 + 248*a6^3*a5*x34^3*a3^5*a2^6 + 300*a6^2*a5^2*x34^3*a3^5*a2^6 + 248*a6*a5^3*x34^3*a3^5*a2^6 + 212*a5^4*x34^3*a3^5*a2^6 - 144*a6^3*x34^4*a3^5*a2^6 - 48*a6^2*a5*x34^4*a3^5*a2^6 - 48*a6*a5^2*x34^4*a3^5*a2^6 - 144*a5^3*x34^4*a3^5*a2^6 + 40*a6^2*x34^5*a3^5*a2^6 - 40*a6*a5*x34^5*a3^5*a2^6 + 40*a5^2*x34^5*a3^5*a2^6 + 8*a6^6*a3^6*a2^6 + 60*a6^5*a5*a3^6*a2^6 + 80*a6^4*a5^2*a3^6*a2^6 + 104*a6^3*a5^3*a3^6*a2^6 + 80*a6^2*a5^4*a3^6*a2^6 + 60*a6*a5^5*a3^6*a2^6 + 8*a5^6*a3^6*a2^6 - 84*a6^5*x34*a3^6*a2^6 - 238*a6^4*a5*x34*a3^6*a2^6 - 252*a6^3*a5^2*x34*a3^6*a2^6 - 252*a6^2*a5^3*x34*a3^6*a2^6 - 238*a6*a5^4*x34*a3^6*a2^6 - 84*a5^5*x34*a3^6*a2^6 + 220*a6^4*x34^2*a3^6*a2^6 + 288*a6^3*a5*x34^2*a3^6*a2^6 + 212*a6^2*a5^2*x34^2*a3^6*a2^6 + 288*a6*a5^3*x34^2*a3^6*a2^6 + 220*a5^4*x34^2*a3^6*a2^6 - 224*a6^3*x34^3*a3^6*a2^6 - 56*a6^2*a5*x34^3*a3^6*a2^6 - 56*a6*a5^2*x34^3*a3^6*a2^6 - 224*a5^3*x34^3*a3^6*a2^6 + 88*a6^2*x34^4*a3^6*a2^6 - 88*a6*a5*x34^4*a3^6*a2^6 + 88*a5^2*x34^4*a3^6*a2^6 - 24*a6^5*a3^7*a2^6 - 68*a6^4*a5*a3^7*a2^6 - 72*a6^3*a5^2*a3^7*a2^6 - 72*a6^2*a5^3*a3^7*a2^6 - 68*a6*a5^4*a3^7*a2^6 - 24*a5^5*a3^7*a2^6 + 128*a6^4*x34*a3^7*a2^6 + 176*a6^3*a5*x34*a3^7*a2^6 + 96*a6^2*a5^2*x34*a3^7*a2^6 + 176*a6*a5^3*x34*a3^7*a2^6 + 128*a5^4*x34*a3^7*a2^6 - 208*a6^3*x34^2*a3^7*a2^6 - 40*a6^2*a5*x34^2*a3^7*a2^6 - 40*a6*a5^2*x34^2*a3^7*a2^6 - 208*a5^3*x34^2*a3^7*a2^6 + 112*a6^2*x34^3*a3^7*a2^6 - 112*a6*a5*x34^3*a3^7*a2^6 + 112*a5^2*x34^3*a3^7*a2^6 + 32*a6^4*a3^8*a2^6 + 44*a6^3*a5*a3^8*a2^6 + 24*a6^2*a5^2*a3^8*a2^6 + 44*a6*a5^3*a3^8*a2^6 + 32*a5^4*a3^8*a2^6 - 108*a6^3*x34*a3^8*a2^6 - 18*a6^2*a5*x34*a3^8*a2^6 - 18*a6*a5^2*x34*a3^8*a2^6 - 108*a5^3*x34*a3^8*a2^6 + 88*a6^2*x34^2*a3^8*a2^6 - 88*a6*a5*x34^2*a3^8*a2^6 + 88*a5^2*x34^2*a3^8*a2^6 - 24*a6^3*a3^9*a2^6 - 4*a6^2*a5*a3^9*a2^6 - 4*a6*a5^2*a3^9*a2^6 - 24*a5^3*a3^9*a2^6 + 40*a6^2*x34*a3^9*a2^6 - 40*a6*a5*x34*a3^9*a2^6 + 40*a5^2*x34*a3^9*a2^6 + 8*a6^2*a3^10*a2^6 - 8*a6*a5*a3^10*a2^6 + 8*a5^2*a3^10*a2^6 - 8*a6^6*a5^6*x34^4*a3*a1 + 8*a6^6*a5^5*x34^5*a3*a1 + 8*a6^5*a5^6*x34^5*a3*a1 - 8*a6^6*a5^4*x34^6*a3*a1 + 8*a6^5*a5^5*x34^6*a3*a1 - 8*a6^4*a5^6*x34^6*a3*a1 - 36*a6^6*a5^6*x34^3*a3^2*a1 + 42*a6^6*a5^5*x34^4*a3^2*a1 + 42*a6^5*a5^6*x34^4*a3^2*a1 - 46*a6^6*a5^4*x34^5*a3^2*a1 + 48*a6^5*a5^5*x34^5*a3^2*a1 - 46*a6^4*a5^6*x34^5*a3^2*a1 - 4*a6^6*a5^3*x34^6*a3^2*a1 + 2*a6^5*a5^4*x34^6*a3^2*a1 + 2*a6^4*a5^5*x34^6*a3^2*a1 - 4*a6^3*a5^6*x34^6*a3^2*a1 - 64*a6^6*a5^6*x34^2*a3^3*a1 + 128*a6^6*a5^5*x34^3*a3^3*a1 + 128*a6^5*a5^6*x34^3*a3^3*a1 - 138*a6^6*a5^4*x34^4*a3^3*a1 + 72*a6^5*a5^5*x34^4*a3^3*a1 - 138*a6^4*a5^6*x34^4*a3^3*a1 + 16*a6^6*a5^3*x34^5*a3^3*a1 - 36*a6^5*a5^4*x34^5*a3^3*a1 - 36*a6^4*a5^5*x34^5*a3^3*a1 + 16*a6^3*a5^6*x34^5*a3^3*a1 - 4*a6^6*a5^2*x34^6*a3^3*a1 + 40*a6^5*a5^3*x34^6*a3^3*a1 - 28*a6^4*a5^4*x34^6*a3^3*a1 + 40*a6^3*a5^5*x34^6*a3^3*a1 - 4*a6^2*a5^6*x34^6*a3^3*a1 - 60*a6^6*a5^6*x34*a3^4*a1 + 214*a6^6*a5^5*x34^2*a3^4*a1 + 214*a6^5*a5^6*x34^2*a3^4*a1 - 280*a6^6*a5^4*x34^3*a3^4*a1 - 80*a6^5*a5^5*x34^3*a3^4*a1 - 280*a6^4*a5^6*x34^3*a3^4*a1 + 112*a6^6*a5^3*x34^4*a3^4*a1 - 102*a6^5*a5^4*x34^4*a3^4*a1 - 102*a6^4*a5^5*x34^4*a3^4*a1 + 112*a6^3*a5^6*x34^4*a3^4*a1 - 22*a6^6*a5^2*x34^5*a3^4*a1 + 192*a6^5*a5^3*x34^5*a3^4*a1 - 60*a6^4*a5^4*x34^5*a3^4*a1 + 192*a6^3*a5^5*x34^5*a3^4*a1 - 22*a6^2*a5^6*x34^5*a3^4*a1 - 8*a6^6*a5*x34^6*a3^4*a1 + 2*a6^5*a5^2*x34^6*a3^4*a1 - 28*a6^4*a5^3*x34^6*a3^4*a1 - 28*a6^3*a5^4*x34^6*a3^4*a1 + 2*a6^2*a5^5*x34^6*a3^4*a1 - 8*a6*a5^6*x34^6*a3^4*a1 - 24*a6^6*a5^6*a3^5*a1 + 180*a6^6*a5^5*x34*a3^5*a1 + 180*a6^5*a5^6*x34*a3^5*a1 - 350*a6^6*a5^4*x34^2*a3^5*a1 - 312*a6^5*a5^5*x34^2*a3^5*a1 - 350*a6^4*a5^6*x34^2*a3^5*a1 + 248*a6^6*a5^3*x34^3*a3^5*a1 - 56*a6^5*a5^4*x34^3*a3^5*a1 - 56*a6^4*a5^5*x34^3*a3^5*a1 + 248*a6^3*a5^6*x34^3*a3^5*a1 - 48*a6^6*a5^2*x34^4*a3^5*a1 + 312*a6^5*a5^3*x34^4*a3^5*a1 + 228*a6^4*a5^4*x34^4*a3^5*a1 + 312*a6^3*a5^5*x34^4*a3^5*a1 - 48*a6^2*a5^6*x34^4*a3^5*a1 - 40*a6^6*a5*x34^5*a3^5*a1 + 12*a6^5*a5^2*x34^5*a3^5*a1 - 216*a6^4*a5^3*x34^5*a3^5*a1 - 216*a6^3*a5^4*x34^5*a3^5*a1 + 12*a6^2*a5^5*x34^5*a3^5*a1 - 40*a6*a5^6*x34^5*a3^5*a1 + 8*a6^5*a5*x34^6*a3^5*a1 + 2*a6^4*a5^2*x34^6*a3^5*a1 + 40*a6^3*a5^3*x34^6*a3^5*a1 + 2*a6^2*a5^4*x34^6*a3^5*a1 + 8*a6*a5^5*x34^6*a3^5*a1 + 60*a6^6*a5^5*a3^6*a1 + 60*a6^5*a5^6*a3^6*a1 - 238*a6^6*a5^4*x34*a3^6*a1 - 280*a6^5*a5^5*x34*a3^6*a1 - 238*a6^4*a5^6*x34*a3^6*a1 + 288*a6^6*a5^3*x34^2*a3^6*a1 + 56*a6^5*a5^4*x34^2*a3^6*a1 + 56*a6^4*a5^5*x34^2*a3^6*a1 + 288*a6^3*a5^6*x34^2*a3^6*a1 - 56*a6^6*a5^2*x34^3*a3^6*a1 + 168*a6^5*a5^3*x34^3*a3^6*a1 + 924*a6^4*a5^4*x34^3*a3^6*a1 + 168*a6^3*a5^5*x34^3*a3^6*a1 - 56*a6^2*a5^6*x34^3*a3^6*a1 - 88*a6^6*a5*x34^4*a3^6*a1 + 32*a6^5*a5^2*x34^4*a3^6*a1 - 688*a6^4*a5^3*x34^4*a3^6*a1 - 688*a6^3*a5^4*x34^4*a3^6*a1 + 32*a6^2*a5^5*x34^4*a3^6*a1 - 88*a6*a5^6*x34^4*a3^6*a1 + 56*a6^5*a5*x34^5*a3^6*a1 + 14*a6^4*a5^2*x34^5*a3^6*a1 + 280*a6^3*a5^3*x34^5*a3^6*a1 + 14*a6^2*a5^4*x34^5*a3^6*a1 + 56*a6*a5^5*x34^5*a3^6*a1 - 8*a6^4*a5*x34^6*a3^6*a1 - 4*a6^3*a5^2*x34^6*a3^6*a1 - 4*a6^2*a5^3*x34^6*a3^6*a1 - 8*a6*a5^4*x34^6*a3^6*a1 - 68*a6^6*a5^4*a3^7*a1 - 80*a6^5*a5^5*a3^7*a1 - 68*a6^4*a5^6*a3^7*a1 + 176*a6^6*a5^3*x34*a3^7*a1 + 64*a6^5*a5^4*x34*a3^7*a1 + 64*a6^4*a5^5*x34*a3^7*a1 + 176*a6^3*a5^6*x34*a3^7*a1 - 40*a6^6*a5^2*x34^2*a3^7*a1 - 48*a6^5*a5^3*x34^2*a3^7*a1 + 1224*a6^4*a5^4*x34^2*a3^7*a1 - 48*a6^3*a5^5*x34^2*a3^7*a1 - 40*a6^2*a5^6*x34^2*a3^7*a1 - 112*a6^6*a5*x34^3*a3^7*a1 + 48*a6^5*a5^2*x34^3*a3^7*a1 - 1152*a6^4*a5^3*x34^3*a3^7*a1 - 1152*a6^3*a5^4*x34^3*a3^7*a1 + 48*a6^2*a5^5*x34^3*a3^7*a1 - 112*a6*a5^6*x34^3*a3^7*a1 + 160*a6^5*a5*x34^4*a3^7*a1 + 40*a6^4*a5^2*x34^4*a3^7*a1 + 800*a6^3*a5^3*x34^4*a3^7*a1 + 40*a6^2*a5^4*x34^4*a3^7*a1 + 160*a6*a5^5*x34^4*a3^7*a1 - 48*a6^4*a5*x34^5*a3^7*a1 - 24*a6^3*a5^2*x34^5*a3^7*a1 - 24*a6^2*a5^3*x34^5*a3^7*a1 - 48*a6*a5^4*x34^5*a3^7*a1 + 44*a6^6*a5^3*a3^8*a1 + 16*a6^5*a5^4*a3^8*a1 + 16*a6^4*a5^5*a3^8*a1 + 44*a6^3*a5^6*a3^8*a1 - 18*a6^6*a5^2*x34*a3^8*a1 - 72*a6^5*a5^3*x34*a3^8*a1 + 720*a6^4*a5^4*x34*a3^8*a1 - 72*a6^3*a5^5*x34*a3^8*a1 - 18*a6^2*a5^6*x34*a3^8*a1 - 88*a6^6*a5*x34^2*a3^8*a1 + 42*a6^5*a5^2*x34^2*a3^8*a1 - 1068*a6^4*a5^3*x34^2*a3^8*a1 - 1068*a6^3*a5^4*x34^2*a3^8*a1 + 42*a6^2*a5^5*x34^2*a3^8*a1 - 88*a6*a5^6*x34^2*a3^8*a1 + 240*a6^5*a5*x34^3*a3^8*a1 + 60*a6^4*a5^2*x34^3*a3^8*a1 + 1200*a6^3*a5^3*x34^3*a3^8*a1 + 60*a6^2*a5^4*x34^3*a3^8*a1 + 240*a6*a5^5*x34^3*a3^8*a1 - 120*a6^4*a5*x34^4*a3^8*a1 - 60*a6^3*a5^2*x34^4*a3^8*a1 - 60*a6^2*a5^3*x34^4*a3^8*a1 - 120*a6*a5^4*x34^4*a3^8*a1 - 4*a6^6*a5^2*a3^9*a1 - 16*a6^5*a5^3*a3^9*a1 + 160*a6^4*a5^4*a3^9*a1 - 16*a6^3*a5^5*a3^9*a1 - 4*a6^2*a5^6*a3^9*a1 - 40*a6^6*a5*x34*a3^9*a1 + 20*a6^5*a5^2*x34*a3^9*a1 - 520*a6^4*a5^3*x34*a3^9*a1 - 520*a6^3*a5^4*x34*a3^9*a1 + 20*a6^2*a5^5*x34*a3^9*a1 - 40*a6*a5^6*x34*a3^9*a1 + 200*a6^5*a5*x34^2*a3^9*a1 + 50*a6^4*a5^2*x34^2*a3^9*a1 + 1000*a6^3*a5^3*x34^2*a3^9*a1 + 50*a6^2*a5^4*x34^2*a3^9*a1 + 200*a6*a5^5*x34^2*a3^9*a1 - 160*a6^4*a5*x34^3*a3^9*a1 - 80*a6^3*a5^2*x34^3*a3^9*a1 - 80*a6^2*a5^3*x34^3*a3^9*a1 - 160*a6*a5^4*x34^3*a3^9*a1 - 8*a6^6*a5*a3^10*a1 + 4*a6^5*a5^2*a3^10*a1 - 104*a6^4*a5^3*a3^10*a1 - 104*a6^3*a5^4*a3^10*a1 + 4*a6^2*a5^5*a3^10*a1 - 8*a6*a5^6*a3^10*a1 + 88*a6^5*a5*x34*a3^10*a1 + 22*a6^4*a5^2*x34*a3^10*a1 + 440*a6^3*a5^3*x34*a3^10*a1 + 22*a6^2*a5^4*x34*a3^10*a1 + 88*a6*a5^5*x34*a3^10*a1 - 120*a6^4*a5*x34^2*a3^10*a1 - 60*a6^3*a5^2*x34^2*a3^10*a1 - 60*a6^2*a5^3*x34^2*a3^10*a1 - 120*a6*a5^4*x34^2*a3^10*a1 + 16*a6^5*a5*a3^11*a1 + 4*a6^4*a5^2*a3^11*a1 + 80*a6^3*a5^3*a3^11*a1 + 4*a6^2*a5^4*a3^11*a1 + 16*a6*a5^5*a3^11*a1 - 48*a6^4*a5*x34*a3^11*a1 - 24*a6^3*a5^2*x34*a3^11*a1 - 24*a6^2*a5^3*x34*a3^11*a1 - 48*a6*a5^4*x34*a3^11*a1 - 8*a6^4*a5*a3^12*a1 - 4*a6^3*a5^2*a3^12*a1 - 4*a6^2*a5^3*a3^12*a1 - 8*a6*a5^4*a3^12*a1 - 8*a6^6*a5^6*x34^4*a2*a1 + 8*a6^6*a5^5*x34^5*a2*a1 + 8*a6^5*a5^6*x34^5*a2*a1 - 8*a6^6*a5^4*x34^6*a2*a1 + 8*a6^5*a5^5*x34^6*a2*a1 - 8*a6^4*a5^6*x34^6*a2*a1 + 16*a6^6*a5^6*x34^3*a3*a2*a1 + 40*a6^6*a5^5*x34^4*a3*a2*a1 + 40*a6^5*a5^6*x34^4*a3*a2*a1 - 48*a6^6*a5^4*x34^5*a3*a2*a1 - 96*a6^5*a5^5*x34^5*a3*a2*a1 - 48*a6^4*a5^6*x34^5*a3*a2*a1 + 48*a6^6*a5^3*x34^6*a3*a2*a1 + 48*a6^3*a5^6*x34^6*a3*a2*a1 + 72*a6^6*a5^6*x34^2*a3^2*a2*a1 + 32*a6^6*a5^5*x34^3*a3^2*a2*a1 + 32*a6^5*a5^6*x34^3*a3^2*a2*a1 - 120*a6^6*a5^4*x34^4*a3^2*a2*a1 - 480*a6^5*a5^5*x34^4*a3^2*a2*a1 - 120*a6^4*a5^6*x34^4*a3^2*a2*a1 + 240*a6^6*a5^3*x34^5*a3^2*a2*a1 + 120*a6^5*a5^4*x34^5*a3^2*a2*a1 + 120*a6^4*a5^5*x34^5*a3^2*a2*a1 + 240*a6^3*a5^6*x34^5*a3^2*a2*a1 - 24*a6^6*a5^2*x34^6*a3^2*a2*a1 - 48*a6^5*a5^3*x34^6*a3^2*a2*a1 - 48*a6^3*a5^5*x34^6*a3^2*a2*a1 - 24*a6^2*a5^6*x34^6*a3^2*a2*a1 + 112*a6^6*a5^6*x34*a3^3*a2*a1 - 112*a6^6*a5^5*x34^2*a3^3*a2*a1 - 112*a6^5*a5^6*x34^2*a3^3*a2*a1 - 128*a6^6*a5^4*x34^3*a3^3*a2*a1 - 960*a6^5*a5^5*x34^3*a3^3*a2*a1 - 128*a6^4*a5^6*x34^3*a3^3*a2*a1 + 512*a6^6*a5^3*x34^4*a3^3*a2*a1 + 744*a6^5*a5^4*x34^4*a3^3*a2*a1 + 744*a6^4*a5^5*x34^4*a3^3*a2*a1 + 512*a6^3*a5^6*x34^4*a3^3*a2*a1 - 192*a6^6*a5^2*x34^5*a3^3*a2*a1 - 448*a6^5*a5^3*x34^5*a3^3*a2*a1 + 144*a6^4*a5^4*x34^5*a3^3*a2*a1 - 448*a6^3*a5^5*x34^5*a3^3*a2*a1 - 192*a6^2*a5^6*x34^5*a3^3*a2*a1 + 48*a6^6*a5*x34^6*a3^3*a2*a1 - 48*a6^5*a5^2*x34^6*a3^3*a2*a1 + 32*a6^4*a5^3*x34^6*a3^3*a2*a1 + 32*a6^3*a5^4*x34^6*a3^3*a2*a1 - 48*a6^2*a5^5*x34^6*a3^3*a2*a1 + 48*a6*a5^6*x34^6*a3^3*a2*a1 + 56*a6^6*a5^6*a3^4*a2*a1 - 200*a6^6*a5^5*x34*a3^4*a2*a1 - 200*a6^5*a5^6*x34*a3^4*a2*a1 - 24*a6^6*a5^4*x34^2*a3^4*a2*a1 - 960*a6^5*a5^5*x34^2*a3^4*a2*a1 - 24*a6^4*a5^6*x34^2*a3^4*a2*a1 + 640*a6^6*a5^3*x34^3*a3^4*a2*a1 + 1920*a6^5*a5^4*x34^3*a3^4*a2*a1 + 1920*a6^4*a5^5*x34^3*a3^4*a2*a1 + 640*a6^3*a5^6*x34^3*a3^4*a2*a1 - 600*a6^6*a5^2*x34^4*a3^4*a2*a1 - 1376*a6^5*a5^3*x34^4*a3^4*a2*a1 - 576*a6^4*a5^4*x34^4*a3^4*a2*a1 - 1376*a6^3*a5^5*x34^4*a3^4*a2*a1 - 600*a6^2*a5^6*x34^4*a3^4*a2*a1 + 288*a6^6*a5*x34^5*a3^4*a2*a1 - 168*a6^5*a5^2*x34^5*a3^4*a2*a1 + 336*a6^4*a5^3*x34^5*a3^4*a2*a1 + 336*a6^3*a5^4*x34^5*a3^4*a2*a1 - 168*a6^2*a5^5*x34^5*a3^4*a2*a1 + 288*a6*a5^6*x34^5*a3^4*a2*a1 - 8*a6^6*x34^6*a3^4*a2*a1 + 32*a6^3*a5^3*x34^6*a3^4*a2*a1 - 8*a5^6*x34^6*a3^4*a2*a1 - 80*a6^6*a5^5*a3^5*a2*a1 - 80*a6^5*a5^6*a3^5*a2*a1 + 48*a6^6*a5^4*x34*a3^5*a2*a1 - 576*a6^5*a5^5*x34*a3^5*a2*a1 + 48*a6^4*a5^6*x34*a3^5*a2*a1 + 480*a6^6*a5^3*x34^2*a3^5*a2*a1 + 2616*a6^5*a5^4*x34^2*a3^5*a2*a1 + 2616*a6^4*a5^5*x34^2*a3^5*a2*a1 + 480*a6^3*a5^6*x34^2*a3^5*a2*a1 - 1008*a6^6*a5^2*x34^3*a3^5*a2*a1 - 2144*a6^5*a5^3*x34^3*a3^5*a2*a1 - 3600*a6^4*a5^4*x34^3*a3^5*a2*a1 - 2144*a6^3*a5^5*x34^3*a3^5*a2*a1 - 1008*a6^2*a5^6*x34^3*a3^5*a2*a1 + 720*a6^6*a5*x34^4*a3^5*a2*a1 + 1344*a6^4*a5^3*x34^4*a3^5*a2*a1 + 1344*a6^3*a5^4*x34^4*a3^5*a2*a1 + 720*a6*a5^6*x34^4*a3^5*a2*a1 - 40*a6^6*x34^5*a3^5*a2*a1 - 144*a6^5*a5*x34^5*a3^5*a2*a1 + 120*a6^4*a5^2*x34^5*a3^5*a2*a1 + 32*a6^3*a5^3*x34^5*a3^5*a2*a1 + 120*a6^2*a5^4*x34^5*a3^5*a2*a1 - 144*a6*a5^5*x34^5*a3^5*a2*a1 - 40*a5^6*x34^5*a3^5*a2*a1 + 8*a6^5*x34^6*a3^5*a2*a1 - 48*a6^3*a5^2*x34^6*a3^5*a2*a1 - 48*a6^2*a5^3*x34^6*a3^5*a2*a1 + 8*a5^5*x34^6*a3^5*a2*a1 + 16*a6^6*a5^4*a3^6*a2*a1 - 192*a6^5*a5^5*a3^6*a2*a1 + 16*a6^4*a5^6*a3^6*a2*a1 + 224*a6^6*a5^3*x34*a3^6*a2*a1 + 1848*a6^5*a5^4*x34*a3^6*a2*a1 + 1848*a6^4*a5^5*x34*a3^6*a2*a1 + 224*a6^3*a5^6*x34*a3^6*a2*a1 - 1008*a6^6*a5^2*x34^2*a3^6*a2*a1 - 1984*a6^5*a5^3*x34^2*a3^6*a2*a1 - 5904*a6^4*a5^4*x34^2*a3^6*a2*a1 - 1984*a6^3*a5^5*x34^2*a3^6*a2*a1 - 1008*a6^2*a5^6*x34^2*a3^6*a2*a1 + 1008*a6^6*a5*x34^3*a3^6*a2*a1 + 672*a6^5*a5^2*x34^3*a3^6*a2*a1 + 2688*a6^4*a5^3*x34^3*a3^6*a2*a1 + 2688*a6^3*a5^4*x34^3*a3^6*a2*a1 + 672*a6^2*a5^5*x34^3*a3^6*a2*a1 + 1008*a6*a5^6*x34^3*a3^6*a2*a1 - 88*a6^6*x34^4*a3^6*a2*a1 - 720*a6^5*a5*x34^4*a3^6*a2*a1 + 600*a6^4*a5^2*x34^4*a3^6*a2*a1 - 288*a6^3*a5^3*x34^4*a3^6*a2*a1 + 600*a6^2*a5^4*x34^4*a3^6*a2*a1 - 720*a6*a5^5*x34^4*a3^6*a2*a1 - 88*a5^6*x34^4*a3^6*a2*a1 + 56*a6^5*x34^5*a3^6*a2*a1 - 336*a6^3*a5^2*x34^5*a3^6*a2*a1 - 336*a6^2*a5^3*x34^5*a3^6*a2*a1 + 56*a5^5*x34^5*a3^6*a2*a1 - 8*a6^4*x34^6*a3^6*a2*a1 + 48*a6^3*a5*x34^6*a3^6*a2*a1 - 24*a6^2*a5^2*x34^6*a3^6*a2*a1 + 48*a6*a5^3*x34^6*a3^6*a2*a1 - 8*a5^4*x34^6*a3^6*a2*a1 + 64*a6^6*a5^3*a3^7*a2*a1 + 528*a6^5*a5^4*a3^7*a2*a1 + 528*a6^4*a5^5*a3^7*a2*a1 + 64*a6^3*a5^6*a3^7*a2*a1 - 576*a6^6*a5^2*x34*a3^7*a2*a1 - 1088*a6^5*a5^3*x34*a3^7*a2*a1 - 4032*a6^4*a5^4*x34*a3^7*a2*a1 - 1088*a6^3*a5^5*x34*a3^7*a2*a1 - 576*a6^2*a5^6*x34*a3^7*a2*a1 + 864*a6^6*a5*x34^2*a3^7*a2*a1 + 1056*a6^5*a5^2*x34^2*a3^7*a2*a1 + 2880*a6^4*a5^3*x34^2*a3^7*a2*a1 + 2880*a6^3*a5^4*x34^2*a3^7*a2*a1 + 1056*a6^2*a5^5*x34^2*a3^7*a2*a1 + 864*a6*a5^6*x34^2*a3^7*a2*a1 - 112*a6^6*x34^3*a3^7*a2*a1 - 1440*a6^5*a5*x34^3*a3^7*a2*a1 + 1200*a6^4*a5^2*x34^3*a3^7*a2*a1 - 832*a6^3*a5^3*x34^3*a3^7*a2*a1 + 1200*a6^2*a5^4*x34^3*a3^7*a2*a1 - 1440*a6*a5^5*x34^3*a3^7*a2*a1 - 112*a5^6*x34^3*a3^7*a2*a1 + 160*a6^5*x34^4*a3^7*a2*a1 - 960*a6^3*a5^2*x34^4*a3^7*a2*a1 - 960*a6^2*a5^3*x34^4*a3^7*a2*a1 + 160*a5^5*x34^4*a3^7*a2*a1 - 48*a6^4*x34^5*a3^7*a2*a1 + 288*a6^3*a5*x34^5*a3^7*a2*a1 - 144*a6^2*a5^2*x34^5*a3^7*a2*a1 + 288*a6*a5^3*x34^5*a3^7*a2*a1 - 48*a5^4*x34^5*a3^7*a2*a1 - 144*a6^6*a5^2*a3^8*a2*a1 - 272*a6^5*a5^3*a3^8*a2*a1 - 1008*a6^4*a5^4*a3^8*a2*a1 - 272*a6^3*a5^5*a3^8*a2*a1 - 144*a6^2*a5^6*a3^8*a2*a1 + 432*a6^6*a5*x34*a3^8*a2*a1 + 648*a6^5*a5^2*x34*a3^8*a2*a1 + 1584*a6^4*a5^3*x34*a3^8*a2*a1 + 1584*a6^3*a5^4*x34*a3^8*a2*a1 + 648*a6^2*a5^5*x34*a3^8*a2*a1 + 432*a6*a5^6*x34*a3^8*a2*a1 - 88*a6^6*x34^2*a3^8*a2*a1 - 1440*a6^5*a5*x34^2*a3^8*a2*a1 + 1200*a6^4*a5^2*x34^2*a3^8*a2*a1 - 928*a6^3*a5^3*x34^2*a3^8*a2*a1 + 1200*a6^2*a5^4*x34^2*a3^8*a2*a1 - 1440*a6*a5^5*x34^2*a3^8*a2*a1 - 88*a5^6*x34^2*a3^8*a2*a1 + 240*a6^5*x34^3*a3^8*a2*a1 - 1440*a6^3*a5^2*x34^3*a3^8*a2*a1 - 1440*a6^2*a5^3*x34^3*a3^8*a2*a1 + 240*a5^5*x34^3*a3^8*a2*a1 - 120*a6^4*x34^4*a3^8*a2*a1 + 720*a6^3*a5*x34^4*a3^8*a2*a1 - 360*a6^2*a5^2*x34^4*a3^8*a2*a1 + 720*a6*a5^3*x34^4*a3^8*a2*a1 - 120*a5^4*x34^4*a3^8*a2*a1 + 96*a6^6*a5*a3^9*a2*a1 + 144*a6^5*a5^2*a3^9*a2*a1 + 352*a6^4*a5^3*a3^9*a2*a1 + 352*a6^3*a5^4*a3^9*a2*a1 + 144*a6^2*a5^5*a3^9*a2*a1 + 96*a6*a5^6*a3^9*a2*a1 - 40*a6^6*x34*a3^9*a2*a1 - 720*a6^5*a5*x34*a3^9*a2*a1 + 600*a6^4*a5^2*x34*a3^9*a2*a1 - 480*a6^3*a5^3*x34*a3^9*a2*a1 + 600*a6^2*a5^4*x34*a3^9*a2*a1 - 720*a6*a5^5*x34*a3^9*a2*a1 - 40*a5^6*x34*a3^9*a2*a1 + 200*a6^5*x34^2*a3^9*a2*a1 - 1200*a6^3*a5^2*x34^2*a3^9*a2*a1 - 1200*a6^2*a5^3*x34^2*a3^9*a2*a1 + 200*a5^5*x34^2*a3^9*a2*a1 - 160*a6^4*x34^3*a3^9*a2*a1 + 960*a6^3*a5*x34^3*a3^9*a2*a1 - 480*a6^2*a5^2*x34^3*a3^9*a2*a1 + 960*a6*a5^3*x34^3*a3^9*a2*a1 - 160*a5^4*x34^3*a3^9*a2*a1 - 8*a6^6*a3^10*a2*a1 - 144*a6^5*a5*a3^10*a2*a1 + 120*a6^4*a5^2*a3^10*a2*a1 - 96*a6^3*a5^3*a3^10*a2*a1 + 120*a6^2*a5^4*a3^10*a2*a1 - 144*a6*a5^5*a3^10*a2*a1 - 8*a5^6*a3^10*a2*a1 + 88*a6^5*x34*a3^10*a2*a1 - 528*a6^3*a5^2*x34*a3^10*a2*a1 - 528*a6^2*a5^3*x34*a3^10*a2*a1 + 88*a5^5*x34*a3^10*a2*a1 - 120*a6^4*x34^2*a3^10*a2*a1 + 720*a6^3*a5*x34^2*a3^10*a2*a1 - 360*a6^2*a5^2*x34^2*a3^10*a2*a1 + 720*a6*a5^3*x34^2*a3^10*a2*a1 - 120*a5^4*x34^2*a3^10*a2*a1 + 16*a6^5*a3^11*a2*a1 - 96*a6^3*a5^2*a3^11*a2*a1 - 96*a6^2*a5^3*a3^11*a2*a1 + 16*a5^5*a3^11*a2*a1 - 48*a6^4*x34*a3^11*a2*a1 + 288*a6^3*a5*x34*a3^11*a2*a1 - 144*a6^2*a5^2*x34*a3^11*a2*a1 + 288*a6*a5^3*x34*a3^11*a2*a1 - 48*a5^4*x34*a3^11*a2*a1 - 8*a6^4*a3^12*a2*a1 + 48*a6^3*a5*a3^12*a2*a1 - 24*a6^2*a5^2*a3^12*a2*a1 + 48*a6*a5^3*a3^12*a2*a1 - 8*a5^4*a3^12*a2*a1 - 4*a6^6*a5^6*x34^3*a2^2*a1 + 2*a6^6*a5^5*x34^4*a2^2*a1 + 2*a6^5*a5^6*x34^4*a2^2*a1 + 2*a6^6*a5^4*x34^5*a2^2*a1 + 2*a6^4*a5^6*x34^5*a2^2*a1 - 4*a6^6*a5^3*x34^6*a2^2*a1 + 2*a6^5*a5^4*x34^6*a2^2*a1 + 2*a6^4*a5^5*x34^6*a2^2*a1 - 4*a6^3*a5^6*x34^6*a2^2*a1 - 36*a6^6*a5^6*x34^2*a3*a2^2*a1 - 40*a6^6*a5^5*x34^3*a3*a2^2*a1 - 40*a6^5*a5^6*x34^3*a3*a2^2*a1 + 10*a6^6*a5^4*x34^4*a3*a2^2*a1 + 120*a6^5*a5^5*x34^4*a3*a2^2*a1 + 10*a6^4*a5^6*x34^4*a3*a2^2*a1 - 72*a6^6*a5^3*x34^5*a3*a2^2*a1 + 132*a6^5*a5^4*x34^5*a3*a2^2*a1 + 132*a6^4*a5^5*x34^5*a3*a2^2*a1 - 72*a6^3*a5^6*x34^5*a3*a2^2*a1 - 24*a6^6*a5^2*x34^6*a3*a2^2*a1 - 48*a6^5*a5^3*x34^6*a3*a2^2*a1 - 48*a6^3*a5^5*x34^6*a3*a2^2*a1 - 24*a6^2*a5^6*x34^6*a3*a2^2*a1 - 84*a6^6*a5^6*x34*a3^2*a2^2*a1 - 24*a6^6*a5^5*x34^2*a3^2*a2^2*a1 - 24*a6^5*a5^6*x34^2*a3^2*a2^2*a1 + 56*a6^6*a5^4*x34^3*a3^2*a2^2*a1 + 624*a6^5*a5^5*x34^3*a3^2*a2^2*a1 + 56*a6^4*a5^6*x34^3*a3^2*a2^2*a1 - 264*a6^6*a5^3*x34^4*a3^2*a2^2*a1 + 222*a6^5*a5^4*x34^4*a3^2*a2^2*a1 + 222*a6^4*a5^5*x34^4*a3^2*a2^2*a1 - 264*a6^3*a5^6*x34^4*a3^2*a2^2*a1 - 36*a6^6*a5^2*x34^5*a3^2*a2^2*a1 - 144*a6^5*a5^3*x34^5*a3^2*a2^2*a1 - 408*a6^4*a5^4*x34^5*a3^2*a2^2*a1 - 144*a6^3*a5^5*x34^5*a3^2*a2^2*a1 - 36*a6^2*a5^6*x34^5*a3^2*a2^2*a1 - 24*a6^6*a5*x34^6*a3^2*a2^2*a1 + 108*a6^5*a5^2*x34^6*a3^2*a2^2*a1 + 36*a6^4*a5^3*x34^6*a3^2*a2^2*a1 + 36*a6^3*a5^4*x34^6*a3^2*a2^2*a1 + 108*a6^2*a5^5*x34^6*a3^2*a2^2*a1 - 24*a6*a5^6*x34^6*a3^2*a2^2*a1 - 56*a6^6*a5^6*a3^3*a2^2*a1 + 32*a6^6*a5^5*x34*a3^3*a2^2*a1 + 32*a6^5*a5^6*x34*a3^3*a2^2*a1 + 164*a6^6*a5^4*x34^2*a3^3*a2^2*a1 + 1296*a6^5*a5^5*x34^2*a3^3*a2^2*a1 + 164*a6^4*a5^6*x34^2*a3^3*a2^2*a1 - 512*a6^6*a5^3*x34^3*a3^3*a2^2*a1 - 528*a6^5*a5^4*x34^3*a3^3*a2^2*a1 - 528*a6^4*a5^5*x34^3*a3^3*a2^2*a1 - 512*a6^3*a5^6*x34^3*a3^3*a2^2*a1 + 216*a6^6*a5^2*x34^4*a3^3*a2^2*a1 - 136*a6^5*a5^3*x34^4*a3^3*a2^2*a1 - 1284*a6^4*a5^4*x34^4*a3^3*a2^2*a1 - 136*a6^3*a5^5*x34^4*a3^3*a2^2*a1 + 216*a6^2*a5^6*x34^4*a3^3*a2^2*a1 - 192*a6^6*a5*x34^5*a3^3*a2^2*a1 + 792*a6^5*a5^2*x34^5*a3^3*a2^2*a1 + 80*a6^4*a5^3*x34^5*a3^3*a2^2*a1 + 80*a6^3*a5^4*x34^5*a3^3*a2^2*a1 + 792*a6^2*a5^5*x34^5*a3^3*a2^2*a1 - 192*a6*a5^6*x34^5*a3^3*a2^2*a1 - 4*a6^6*x34^6*a3^3*a2^2*a1 - 48*a6^5*a5*x34^6*a3^3*a2^2*a1 + 36*a6^4*a5^2*x34^6*a3^3*a2^2*a1 - 96*a6^3*a5^3*x34^6*a3^3*a2^2*a1 + 36*a6^2*a5^4*x34^6*a3^3*a2^2*a1 - 48*a6*a5^5*x34^6*a3^3*a2^2*a1 - 4*a5^6*x34^6*a3^3*a2^2*a1 + 16*a6^6*a5^5*a3^4*a2^2*a1 + 16*a6^5*a5^6*a3^4*a2^2*a1 + 190*a6^6*a5^4*x34*a3^4*a2^2*a1 + 1320*a6^5*a5^5*x34*a3^4*a2^2*a1 + 190*a6^4*a5^6*x34*a3^4*a2^2*a1 - 576*a6^6*a5^3*x34^2*a3^4*a2^2*a1 - 2034*a6^5*a5^4*x34^2*a3^4*a2^2*a1 - 2034*a6^4*a5^5*x34^2*a3^4*a2^2*a1 - 576*a6^3*a5^6*x34^2*a3^4*a2^2*a1 + 780*a6^6*a5^2*x34^3*a3^4*a2^2*a1 - 200*a6^5*a5^3*x34^3*a3^4*a2^2*a1 - 300*a6^4*a5^4*x34^3*a3^4*a2^2*a1 - 200*a6^3*a5^5*x34^3*a3^4*a2^2*a1 + 780*a6^2*a5^6*x34^3*a3^4*a2^2*a1 - 600*a6^6*a5*x34^4*a3^4*a2^2*a1 + 1932*a6^5*a5^2*x34^4*a3^4*a2^2*a1 + 616*a6^4*a5^3*x34^4*a3^4*a2^2*a1 + 616*a6^3*a5^4*x34^4*a3^4*a2^2*a1 + 1932*a6^2*a5^5*x34^4*a3^4*a2^2*a1 - 600*a6*a5^6*x34^4*a3^4*a2^2*a1 - 22*a6^6*x34^5*a3^4*a2^2*a1 - 168*a6^5*a5*x34^5*a3^4*a2^2*a1 - 192*a6^4*a5^2*x34^5*a3^4*a2^2*a1 - 712*a6^3*a5^3*x34^5*a3^4*a2^2*a1 - 192*a6^2*a5^4*x34^5*a3^4*a2^2*a1 - 168*a6*a5^5*x34^5*a3^4*a2^2*a1 - 22*a5^6*x34^5*a3^4*a2^2*a1 + 2*a6^5*x34^6*a3^4*a2^2*a1 + 36*a6^3*a5^2*x34^6*a3^4*a2^2*a1 + 36*a6^2*a5^3*x34^6*a3^4*a2^2*a1 + 2*a5^5*x34^6*a3^4*a2^2*a1 + 76*a6^6*a5^4*a3^5*a2^2*a1 + 528*a6^5*a5^5*a3^5*a2^2*a1 + 76*a6^4*a5^6*a3^5*a2^2*a1 - 384*a6^6*a5^3*x34*a3^5*a2^2*a1 - 2124*a6^5*a5^4*x34*a3^5*a2^2*a1 - 2124*a6^4*a5^5*x34*a3^5*a2^2*a1 - 384*a6^3*a5^6*x34*a3^5*a2^2*a1 + 1152*a6^6*a5^2*x34^2*a3^5*a2^2*a1 - 360*a6^5*a5^3*x34^2*a3^5*a2^2*a1 + 2316*a6^4*a5^4*x34^2*a3^5*a2^2*a1 - 360*a6^3*a5^5*x34^2*a3^5*a2^2*a1 + 1152*a6^2*a5^6*x34^2*a3^5*a2^2*a1 - 1008*a6^6*a5*x34^3*a3^5*a2^2*a1 + 2112*a6^5*a5^2*x34^3*a3^5*a2^2*a1 + 2248*a6^4*a5^3*x34^3*a3^5*a2^2*a1 + 2248*a6^3*a5^4*x34^3*a3^5*a2^2*a1 + 2112*a6^2*a5^5*x34^3*a3^5*a2^2*a1 - 1008*a6*a5^6*x34^3*a3^5*a2^2*a1 - 48*a6^6*x34^4*a3^5*a2^2*a1 - 1908*a6^4*a5^2*x34^4*a3^5*a2^2*a1 - 2256*a6^3*a5^3*x34^4*a3^5*a2^2*a1 - 1908*a6^2*a5^4*x34^4*a3^5*a2^2*a1 - 48*a5^6*x34^4*a3^5*a2^2*a1 + 12*a6^5*x34^5*a3^5*a2^2*a1 + 120*a6^4*a5*x34^5*a3^5*a2^2*a1 + 360*a6^3*a5^2*x34^5*a3^5*a2^2*a1 + 360*a6^2*a5^3*x34^5*a3^5*a2^2*a1 + 120*a6*a5^4*x34^5*a3^5*a2^2*a1 + 12*a5^5*x34^5*a3^5*a2^2*a1 + 2*a6^4*x34^6*a3^5*a2^2*a1 - 48*a6^3*a5*x34^6*a3^5*a2^2*a1 + 108*a6^2*a5^2*x34^6*a3^5*a2^2*a1 - 48*a6*a5^3*x34^6*a3^5*a2^2*a1 + 2*a5^4*x34^6*a3^5*a2^2*a1 - 128*a6^6*a5^3*a3^6*a2^2*a1 - 708*a6^5*a5^4*a3^6*a2^2*a1 - 708*a6^4*a5^5*a3^6*a2^2*a1 - 128*a6^3*a5^6*a3^6*a2^2*a1 + 840*a6^6*a5^2*x34*a3^6*a2^2*a1 - 280*a6^5*a5^3*x34*a3^6*a2^2*a1 + 2436*a6^4*a5^4*x34*a3^6*a2^2*a1 - 280*a6^3*a5^5*x34*a3^6*a2^2*a1 + 840*a6^2*a5^6*x34*a3^6*a2^2*a1 - 1008*a6^6*a5*x34^2*a3^6*a2^2*a1 + 1152*a6^5*a5^2*x34^2*a3^6*a2^2*a1 + 3344*a6^4*a5^3*x34^2*a3^6*a2^2*a1 + 3344*a6^3*a5^4*x34^2*a3^6*a2^2*a1 + 1152*a6^2*a5^5*x34^2*a3^6*a2^2*a1 - 1008*a6*a5^6*x34^2*a3^6*a2^2*a1 - 56*a6^6*x34^3*a3^6*a2^2*a1 + 672*a6^5*a5*x34^3*a3^6*a2^2*a1 - 4956*a6^4*a5^2*x34^3*a3^6*a2^2*a1 - 3920*a6^3*a5^3*x34^3*a3^6*a2^2*a1 - 4956*a6^2*a5^4*x34^3*a3^6*a2^2*a1 + 672*a6*a5^5*x34^3*a3^6*a2^2*a1 - 56*a5^6*x34^3*a3^6*a2^2*a1 + 32*a6^5*x34^4*a3^6*a2^2*a1 + 600*a6^4*a5*x34^4*a3^6*a2^2*a1 + 1296*a6^3*a5^2*x34^4*a3^6*a2^2*a1 + 1296*a6^2*a5^3*x34^4*a3^6*a2^2*a1 + 600*a6*a5^4*x34^4*a3^6*a2^2*a1 + 32*a5^5*x34^4*a3^6*a2^2*a1 + 14*a6^4*x34^5*a3^6*a2^2*a1 - 336*a6^3*a5*x34^5*a3^6*a2^2*a1 + 756*a6^2*a5^2*x34^5*a3^6*a2^2*a1 - 336*a6*a5^3*x34^5*a3^6*a2^2*a1 + 14*a5^4*x34^5*a3^6*a2^2*a1 - 4*a6^3*x34^6*a3^6*a2^2*a1 - 24*a6^2*a5*x34^6*a3^6*a2^2*a1 - 24*a6*a5^2*x34^6*a3^6*a2^2*a1 - 4*a5^3*x34^6*a3^6*a2^2*a1 + 240*a6^6*a5^2*a3^7*a2^2*a1 - 80*a6^5*a5^3*a3^7*a2^2*a1 + 696*a6^4*a5^4*a3^7*a2^2*a1 - 80*a6^3*a5^5*a3^7*a2^2*a1 + 240*a6^2*a5^6*a3^7*a2^2*a1 - 576*a6^6*a5*x34*a3^7*a2^2*a1 + 384*a6^5*a5^2*x34*a3^7*a2^2*a1 + 2224*a6^4*a5^3*x34*a3^7*a2^2*a1 + 2224*a6^3*a5^4*x34*a3^7*a2^2*a1 + 384*a6^2*a5^5*x34*a3^7*a2^2*a1 - 576*a6*a5^6*x34*a3^7*a2^2*a1 - 40*a6^6*x34^2*a3^7*a2^2*a1 + 1056*a6^5*a5*x34^2*a3^7*a2^2*a1 - 5880*a6^4*a5^2*x34^2*a3^7*a2^2*a1 - 3904*a6^3*a5^3*x34^2*a3^7*a2^2*a1 - 5880*a6^2*a5^4*x34^2*a3^7*a2^2*a1 + 1056*a6*a5^5*x34^2*a3^7*a2^2*a1 - 40*a5^6*x34^2*a3^7*a2^2*a1 + 48*a6^5*x34^3*a3^7*a2^2*a1 + 1200*a6^4*a5*x34^3*a3^7*a2^2*a1 + 2304*a6^3*a5^2*x34^3*a3^7*a2^2*a1 + 2304*a6^2*a5^3*x34^3*a3^7*a2^2*a1 + 1200*a6*a5^4*x34^3*a3^7*a2^2*a1 + 48*a5^5*x34^3*a3^7*a2^2*a1 + 40*a6^4*x34^4*a3^7*a2^2*a1 - 960*a6^3*a5*x34^4*a3^7*a2^2*a1 + 2160*a6^2*a5^2*x34^4*a3^7*a2^2*a1 - 960*a6*a5^3*x34^4*a3^7*a2^2*a1 + 40*a5^4*x34^4*a3^7*a2^2*a1 - 24*a6^3*x34^5*a3^7*a2^2*a1 - 144*a6^2*a5*x34^5*a3^7*a2^2*a1 - 144*a6*a5^2*x34^5*a3^7*a2^2*a1 - 24*a5^3*x34^5*a3^7*a2^2*a1 - 144*a6^6*a5*a3^8*a2^2*a1 + 96*a6^5*a5^2*a3^8*a2^2*a1 + 556*a6^4*a5^3*a3^8*a2^2*a1 + 556*a6^3*a5^4*a3^8*a2^2*a1 + 96*a6^2*a5^5*a3^8*a2^2*a1 - 144*a6*a5^6*a3^8*a2^2*a1 - 18*a6^6*x34*a3^8*a2^2*a1 + 648*a6^5*a5*x34*a3^8*a2^2*a1 - 3348*a6^4*a5^2*x34*a3^8*a2^2*a1 - 2088*a6^3*a5^3*x34*a3^8*a2^2*a1 - 3348*a6^2*a5^4*x34*a3^8*a2^2*a1 + 648*a6*a5^5*x34*a3^8*a2^2*a1 - 18*a5^6*x34*a3^8*a2^2*a1 + 42*a6^5*x34^2*a3^8*a2^2*a1 + 1200*a6^4*a5*x34^2*a3^8*a2^2*a1 + 2196*a6^3*a5^2*x34^2*a3^8*a2^2*a1 + 2196*a6^2*a5^3*x34^2*a3^8*a2^2*a1 + 1200*a6*a5^4*x34^2*a3^8*a2^2*a1 + 42*a5^5*x34^2*a3^8*a2^2*a1 + 60*a6^4*x34^3*a3^8*a2^2*a1 - 1440*a6^3*a5*x34^3*a3^8*a2^2*a1 + 3240*a6^2*a5^2*x34^3*a3^8*a2^2*a1 - 1440*a6*a5^3*x34^3*a3^8*a2^2*a1 + 60*a5^4*x34^3*a3^8*a2^2*a1 - 60*a6^3*x34^4*a3^8*a2^2*a1 - 360*a6^2*a5*x34^4*a3^8*a2^2*a1 - 360*a6*a5^2*x34^4*a3^8*a2^2*a1 - 60*a5^3*x34^4*a3^8*a2^2*a1 - 4*a6^6*a3^9*a2^2*a1 + 144*a6^5*a5*a3^9*a2^2*a1 - 744*a6^4*a5^2*a3^9*a2^2*a1 - 464*a6^3*a5^3*a3^9*a2^2*a1 - 744*a6^2*a5^4*a3^9*a2^2*a1 + 144*a6*a5^5*a3^9*a2^2*a1 - 4*a5^6*a3^9*a2^2*a1 + 20*a6^5*x34*a3^9*a2^2*a1 + 600*a6^4*a5*x34*a3^9*a2^2*a1 + 1080*a6^3*a5^2*x34*a3^9*a2^2*a1 + 1080*a6^2*a5^3*x34*a3^9*a2^2*a1 + 600*a6*a5^4*x34*a3^9*a2^2*a1 + 20*a5^5*x34*a3^9*a2^2*a1 + 50*a6^4*x34^2*a3^9*a2^2*a1 - 1200*a6^3*a5*x34^2*a3^9*a2^2*a1 + 2700*a6^2*a5^2*x34^2*a3^9*a2^2*a1 - 1200*a6*a5^3*x34^2*a3^9*a2^2*a1 + 50*a5^4*x34^2*a3^9*a2^2*a1 - 80*a6^3*x34^3*a3^9*a2^2*a1 - 480*a6^2*a5*x34^3*a3^9*a2^2*a1 - 480*a6*a5^2*x34^3*a3^9*a2^2*a1 - 80*a5^3*x34^3*a3^9*a2^2*a1 + 4*a6^5*a3^10*a2^2*a1 + 120*a6^4*a5*a3^10*a2^2*a1 + 216*a6^3*a5^2*a3^10*a2^2*a1 + 216*a6^2*a5^3*a3^10*a2^2*a1 + 120*a6*a5^4*a3^10*a2^2*a1 + 4*a5^5*a3^10*a2^2*a1 + 22*a6^4*x34*a3^10*a2^2*a1 - 528*a6^3*a5*x34*a3^10*a2^2*a1 + 1188*a6^2*a5^2*x34*a3^10*a2^2*a1 - 528*a6*a5^3*x34*a3^10*a2^2*a1 + 22*a5^4*x34*a3^10*a2^2*a1 - 60*a6^3*x34^2*a3^10*a2^2*a1 - 360*a6^2*a5*x34^2*a3^10*a2^2*a1 - 360*a6*a5^2*x34^2*a3^10*a2^2*a1 - 60*a5^3*x34^2*a3^10*a2^2*a1 + 4*a6^4*a3^11*a2^2*a1 - 96*a6^3*a5*a3^11*a2^2*a1 + 216*a6^2*a5^2*a3^11*a2^2*a1 - 96*a6*a5^3*a3^11*a2^2*a1 + 4*a5^4*a3^11*a2^2*a1 - 24*a6^3*x34*a3^11*a2^2*a1 - 144*a6^2*a5*x34*a3^11*a2^2*a1 - 144*a6*a5^2*x34*a3^11*a2^2*a1 - 24*a5^3*x34*a3^11*a2^2*a1 - 4*a6^3*a3^12*a2^2*a1 - 24*a6^2*a5*a3^12*a2^2*a1 - 24*a6*a5^2*a3^12*a2^2*a1 - 4*a5^3*a3^12*a2^2*a1 - 4*a6^6*a5^6*x34^2*a2^3*a1 + 40*a6^6*a5^5*x34^3*a2^3*a1 + 40*a6^5*a5^6*x34^3*a2^3*a1 - 28*a6^6*a5^4*x34^4*a2^3*a1 - 48*a6^5*a5^5*x34^4*a2^3*a1 - 28*a6^4*a5^6*x34^4*a2^3*a1 + 40*a6^6*a5^3*x34^5*a2^3*a1 - 48*a6^5*a5^4*x34^5*a2^3*a1 - 48*a6^4*a5^5*x34^5*a2^3*a1 + 40*a6^3*a5^6*x34^5*a2^3*a1 - 4*a6^6*a5^2*x34^6*a2^3*a1 + 40*a6^5*a5^3*x34^6*a2^3*a1 - 28*a6^4*a5^4*x34^6*a2^3*a1 + 40*a6^3*a5^5*x34^6*a2^3*a1 - 4*a6^2*a5^6*x34^6*a2^3*a1 + 40*a6^6*a5^6*x34*a3*a2^3*a1 + 72*a6^6*a5^5*x34^2*a3*a2^3*a1 + 72*a6^5*a5^6*x34^2*a3*a2^3*a1 - 80*a6^6*a5^4*x34^3*a3*a2^3*a1 - 352*a6^5*a5^5*x34^3*a3*a2^3*a1 - 80*a6^4*a5^6*x34^3*a3*a2^3*a1 + 232*a6^6*a5^3*x34^4*a3*a2^3*a1 - 96*a6^5*a5^4*x34^4*a3*a2^3*a1 - 96*a6^4*a5^5*x34^4*a3*a2^3*a1 + 232*a6^3*a5^6*x34^4*a3*a2^3*a1 - 72*a6^6*a5^2*x34^5*a3*a2^3*a1 + 80*a6^5*a5^3*x34^5*a3*a2^3*a1 - 24*a6^4*a5^4*x34^5*a3*a2^3*a1 + 80*a6^3*a5^5*x34^5*a3*a2^3*a1 - 72*a6^2*a5^6*x34^5*a3*a2^3*a1 + 48*a6^6*a5*x34^6*a3*a2^3*a1 - 48*a6^5*a5^2*x34^6*a3*a2^3*a1 + 32*a6^4*a5^3*x34^6*a3*a2^3*a1 + 32*a6^3*a5^4*x34^6*a3*a2^3*a1 - 48*a6^2*a5^5*x34^6*a3*a2^3*a1 + 48*a6*a5^6*x34^6*a3*a2^3*a1 + 40*a6^6*a5^6*a3^2*a2^3*a1 - 24*a6^6*a5^5*x34*a3^2*a2^3*a1 - 24*a6^5*a5^6*x34*a3^2*a2^3*a1 - 36*a6^6*a5^4*x34^2*a3^2*a2^3*a1 - 624*a6^5*a5^5*x34^2*a3^2*a2^3*a1 - 36*a6^4*a5^6*x34^2*a3^2*a2^3*a1 + 432*a6^6*a5^3*x34^3*a3^2*a2^3*a1 - 40*a6^5*a5^4*x34^3*a3^2*a2^3*a1 - 40*a6^4*a5^5*x34^3*a3^2*a2^3*a1 + 432*a6^3*a5^6*x34^3*a3^2*a2^3*a1 - 264*a6^6*a5^2*x34^4*a3^2*a2^3*a1 - 336*a6^5*a5^3*x34^4*a3^2*a2^3*a1 + 1056*a6^4*a5^4*x34^4*a3^2*a2^3*a1 - 336*a6^3*a5^5*x34^4*a3^2*a2^3*a1 - 264*a6^2*a5^6*x34^4*a3^2*a2^3*a1 + 240*a6^6*a5*x34^5*a3^2*a2^3*a1 - 144*a6^5*a5^2*x34^5*a3^2*a2^3*a1 + 56*a6^4*a5^3*x34^5*a3^2*a2^3*a1 + 56*a6^3*a5^4*x34^5*a3^2*a2^3*a1 - 144*a6^2*a5^5*x34^5*a3^2*a2^3*a1 + 240*a6*a5^6*x34^5*a3^2*a2^3*a1 - 4*a6^6*x34^6*a3^2*a2^3*a1 - 48*a6^5*a5*x34^6*a3^2*a2^3*a1 + 36*a6^4*a5^2*x34^6*a3^2*a2^3*a1 - 96*a6^3*a5^3*x34^6*a3^2*a2^3*a1 + 36*a6^2*a5^4*x34^6*a3^2*a2^3*a1 - 48*a6*a5^5*x34^6*a3^2*a2^3*a1 - 4*a5^6*x34^6*a3^2*a2^3*a1 - 16*a6^6*a5^5*a3^3*a2^3*a1 - 16*a6^5*a5^6*a3^3*a2^3*a1 + 88*a6^6*a5^4*x34*a3^3*a2^3*a1 - 544*a6^5*a5^5*x34*a3^3*a2^3*a1 + 88*a6^4*a5^6*x34*a3^3*a2^3*a1 + 208*a6^6*a5^3*x34^2*a3^3*a2^3*a1 - 160*a6^5*a5^4*x34^2*a3^3*a2^3*a1 - 160*a6^4*a5^5*x34^2*a3^3*a2^3*a1 + 208*a6^3*a5^6*x34^2*a3^3*a2^3*a1 - 512*a6^6*a5^2*x34^3*a3^3*a2^3*a1 - 96*a6^5*a5^3*x34^3*a3^3*a2^3*a1 + 3136*a6^4*a5^4*x34^3*a3^3*a2^3*a1 - 96*a6^3*a5^5*x34^3*a3^3*a2^3*a1 - 512*a6^2*a5^6*x34^3*a3^3*a2^3*a1 + 512*a6^6*a5*x34^4*a3^3*a2^3*a1 - 136*a6^5*a5^2*x34^4*a3^3*a2^3*a1 - 968*a6^4*a5^3*x34^4*a3^3*a2^3*a1 - 968*a6^3*a5^4*x34^4*a3^3*a2^3*a1 - 136*a6^2*a5^5*x34^4*a3^3*a2^3*a1 + 512*a6*a5^6*x34^4*a3^3*a2^3*a1 + 16*a6^6*x34^5*a3^3*a2^3*a1 - 448*a6^5*a5*x34^5*a3^3*a2^3*a1 + 80*a6^4*a5^2*x34^5*a3^3*a2^3*a1 + 672*a6^3*a5^3*x34^5*a3^3*a2^3*a1 + 80*a6^2*a5^4*x34^5*a3^3*a2^3*a1 - 448*a6*a5^5*x34^5*a3^3*a2^3*a1 + 16*a5^6*x34^5*a3^3*a2^3*a1 + 40*a6^5*x34^6*a3^3*a2^3*a1 + 32*a6^4*a5*x34^6*a3^3*a2^3*a1 - 96*a6^3*a5^2*x34^6*a3^3*a2^3*a1 - 96*a6^2*a5^3*x34^6*a3^3*a2^3*a1 + 32*a6*a5^4*x34^6*a3^3*a2^3*a1 + 40*a5^5*x34^6*a3^3*a2^3*a1 + 44*a6^6*a5^4*a3^4*a2^3*a1 - 272*a6^5*a5^5*a3^4*a2^3*a1 + 44*a6^4*a5^6*a3^4*a2^3*a1 - 120*a6^6*a5^3*x34*a3^4*a2^3*a1 - 200*a6^5*a5^4*x34*a3^4*a2^3*a1 - 200*a6^4*a5^5*x34*a3^4*a2^3*a1 - 120*a6^3*a5^6*x34*a3^4*a2^3*a1 - 576*a6^6*a5^2*x34^2*a3^4*a2^3*a1 + 1792*a6^5*a5^3*x34^2*a3^4*a2^3*a1 + 4008*a6^4*a5^4*x34^2*a3^4*a2^3*a1 + 1792*a6^3*a5^5*x34^2*a3^4*a2^3*a1 - 576*a6^2*a5^6*x34^2*a3^4*a2^3*a1 + 640*a6^6*a5*x34^3*a3^4*a2^3*a1 - 200*a6^5*a5^2*x34^3*a3^4*a2^3*a1 - 4560*a6^4*a5^3*x34^3*a3^4*a2^3*a1 - 4560*a6^3*a5^4*x34^3*a3^4*a2^3*a1 - 200*a6^2*a5^5*x34^3*a3^4*a2^3*a1 + 640*a6*a5^6*x34^3*a3^4*a2^3*a1 + 112*a6^6*x34^4*a3^4*a2^3*a1 - 1376*a6^5*a5*x34^4*a3^4*a2^3*a1 + 616*a6^4*a5^2*x34^4*a3^4*a2^3*a1 + 4032*a6^3*a5^3*x34^4*a3^4*a2^3*a1 + 616*a6^2*a5^4*x34^4*a3^4*a2^3*a1 - 1376*a6*a5^5*x34^4*a3^4*a2^3*a1 + 112*a5^6*x34^4*a3^4*a2^3*a1 + 192*a6^5*x34^5*a3^4*a2^3*a1 + 336*a6^4*a5*x34^5*a3^4*a2^3*a1 - 712*a6^3*a5^2*x34^5*a3^4*a2^3*a1 - 712*a6^2*a5^3*x34^5*a3^4*a2^3*a1 + 336*a6*a5^4*x34^5*a3^4*a2^3*a1 + 192*a5^5*x34^5*a3^4*a2^3*a1 - 28*a6^4*x34^6*a3^4*a2^3*a1 + 32*a6^3*a5*x34^6*a3^4*a2^3*a1 + 36*a6^2*a5^2*x34^6*a3^4*a2^3*a1 + 32*a6*a5^3*x34^6*a3^4*a2^3*a1 - 28*a5^4*x34^6*a3^4*a2^3*a1 - 48*a6^6*a5^3*a3^5*a2^3*a1 - 80*a6^5*a5^4*a3^5*a2^3*a1 - 80*a6^4*a5^5*a3^5*a2^3*a1 - 48*a6^3*a5^6*a3^5*a2^3*a1 - 384*a6^6*a5^2*x34*a3^5*a2^3*a1 + 2208*a6^5*a5^3*x34*a3^5*a2^3*a1 + 2928*a6^4*a5^4*x34*a3^5*a2^3*a1 + 2208*a6^3*a5^5*x34*a3^5*a2^3*a1 - 384*a6^2*a5^6*x34*a3^5*a2^3*a1 + 480*a6^6*a5*x34^2*a3^5*a2^3*a1 - 360*a6^5*a5^2*x34^2*a3^5*a2^3*a1 - 7928*a6^4*a5^3*x34^2*a3^5*a2^3*a1 - 7928*a6^3*a5^4*x34^2*a3^5*a2^3*a1 - 360*a6^2*a5^5*x34^2*a3^5*a2^3*a1 + 480*a6*a5^6*x34^2*a3^5*a2^3*a1 + 248*a6^6*x34^3*a3^5*a2^3*a1 - 2144*a6^5*a5*x34^3*a3^5*a2^3*a1 + 2248*a6^4*a5^2*x34^3*a3^5*a2^3*a1 + 8736*a6^3*a5^3*x34^3*a3^5*a2^3*a1 + 2248*a6^2*a5^4*x34^3*a3^5*a2^3*a1 - 2144*a6*a5^5*x34^3*a3^5*a2^3*a1 + 248*a5^6*x34^3*a3^5*a2^3*a1 + 312*a6^5*x34^4*a3^5*a2^3*a1 + 1344*a6^4*a5*x34^4*a3^5*a2^3*a1 - 2256*a6^3*a5^2*x34^4*a3^5*a2^3*a1 - 2256*a6^2*a5^3*x34^4*a3^5*a2^3*a1 + 1344*a6*a5^4*x34^4*a3^5*a2^3*a1 + 312*a5^5*x34^4*a3^5*a2^3*a1 - 216*a6^4*x34^5*a3^5*a2^3*a1 + 32*a6^3*a5*x34^5*a3^5*a2^3*a1 + 360*a6^2*a5^2*x34^5*a3^5*a2^3*a1 + 32*a6*a5^3*x34^5*a3^5*a2^3*a1 - 216*a5^4*x34^5*a3^5*a2^3*a1 + 40*a6^3*x34^6*a3^5*a2^3*a1 - 48*a6^2*a5*x34^6*a3^5*a2^3*a1 - 48*a6*a5^2*x34^6*a3^5*a2^3*a1 + 40*a5^3*x34^6*a3^5*a2^3*a1 - 128*a6^6*a5^2*a3^6*a2^3*a1 + 736*a6^5*a5^3*a3^6*a2^3*a1 + 976*a6^4*a5^4*a3^6*a2^3*a1 + 736*a6^3*a5^5*a3^6*a2^3*a1 - 128*a6^2*a5^6*a3^6*a2^3*a1 + 224*a6^6*a5*x34*a3^6*a2^3*a1 - 280*a6^5*a5^2*x34*a3^6*a2^3*a1 - 6104*a6^4*a5^3*x34*a3^6*a2^3*a1 - 6104*a6^3*a5^4*x34*a3^6*a2^3*a1 - 280*a6^2*a5^5*x34*a3^6*a2^3*a1 + 224*a6*a5^6*x34*a3^6*a2^3*a1 + 288*a6^6*x34^2*a3^6*a2^3*a1 - 1984*a6^5*a5*x34^2*a3^6*a2^3*a1 + 3344*a6^4*a5^2*x34^2*a3^6*a2^3*a1 + 10080*a6^3*a5^3*x34^2*a3^6*a2^3*a1 + 3344*a6^2*a5^4*x34^2*a3^6*a2^3*a1 - 1984*a6*a5^5*x34^2*a3^6*a2^3*a1 + 288*a5^6*x34^2*a3^6*a2^3*a1 + 168*a6^5*x34^3*a3^6*a2^3*a1 + 2688*a6^4*a5*x34^3*a3^6*a2^3*a1 - 3920*a6^3*a5^2*x34^3*a3^6*a2^3*a1 - 3920*a6^2*a5^3*x34^3*a3^6*a2^3*a1 + 2688*a6*a5^4*x34^3*a3^6*a2^3*a1 + 168*a5^5*x34^3*a3^6*a2^3*a1 - 688*a6^4*x34^4*a3^6*a2^3*a1 - 288*a6^3*a5*x34^4*a3^6*a2^3*a1 + 1296*a6^2*a5^2*x34^4*a3^6*a2^3*a1 - 288*a6*a5^3*x34^4*a3^6*a2^3*a1 - 688*a5^4*x34^4*a3^6*a2^3*a1 + 280*a6^3*x34^5*a3^6*a2^3*a1 - 336*a6^2*a5*x34^5*a3^6*a2^3*a1 - 336*a6*a5^2*x34^5*a3^6*a2^3*a1 + 280*a5^3*x34^5*a3^6*a2^3*a1 - 4*a6^2*x34^6*a3^6*a2^3*a1 + 48*a6*a5*x34^6*a3^6*a2^3*a1 - 4*a5^2*x34^6*a3^6*a2^3*a1 + 64*a6^6*a5*a3^7*a2^3*a1 - 80*a6^5*a5^2*a3^7*a2^3*a1 - 1744*a6^4*a5^3*a3^7*a2^3*a1 - 1744*a6^3*a5^4*a3^7*a2^3*a1 - 80*a6^2*a5^5*a3^7*a2^3*a1 + 64*a6*a5^6*a3^7*a2^3*a1 + 176*a6^6*x34*a3^7*a2^3*a1 - 1088*a6^5*a5*x34*a3^7*a2^3*a1 + 2224*a6^4*a5^2*x34*a3^7*a2^3*a1 + 6144*a6^3*a5^3*x34*a3^7*a2^3*a1 + 2224*a6^2*a5^4*x34*a3^7*a2^3*a1 - 1088*a6*a5^5*x34*a3^7*a2^3*a1 + 176*a5^6*x34*a3^7*a2^3*a1 - 48*a6^5*x34^2*a3^7*a2^3*a1 + 2880*a6^4*a5*x34^2*a3^7*a2^3*a1 - 3904*a6^3*a5^2*x34^2*a3^7*a2^3*a1 - 3904*a6^2*a5^3*x34^2*a3^7*a2^3*a1 + 2880*a6*a5^4*x34^2*a3^7*a2^3*a1 - 48*a5^5*x34^2*a3^7*a2^3*a1 - 1152*a6^4*x34^3*a3^7*a2^3*a1 - 832*a6^3*a5*x34^3*a3^7*a2^3*a1 + 2304*a6^2*a5^2*x34^3*a3^7*a2^3*a1 - 832*a6*a5^3*x34^3*a3^7*a2^3*a1 - 1152*a5^4*x34^3*a3^7*a2^3*a1 + 800*a6^3*x34^4*a3^7*a2^3*a1 - 960*a6^2*a5*x34^4*a3^7*a2^3*a1 - 960*a6*a5^2*x34^4*a3^7*a2^3*a1 + 800*a5^3*x34^4*a3^7*a2^3*a1 - 24*a6^2*x34^5*a3^7*a2^3*a1 + 288*a6*a5*x34^5*a3^7*a2^3*a1 - 24*a5^2*x34^5*a3^7*a2^3*a1 + 44*a6^6*a3^8*a2^3*a1 - 272*a6^5*a5*a3^8*a2^3*a1 + 556*a6^4*a5^2*a3^8*a2^3*a1 + 1536*a6^3*a5^3*a3^8*a2^3*a1 + 556*a6^2*a5^4*a3^8*a2^3*a1 - 272*a6*a5^5*a3^8*a2^3*a1 + 44*a5^6*a3^8*a2^3*a1 - 72*a6^5*x34*a3^8*a2^3*a1 + 1584*a6^4*a5*x34*a3^8*a2^3*a1 - 2088*a6^3*a5^2*x34*a3^8*a2^3*a1 - 2088*a6^2*a5^3*x34*a3^8*a2^3*a1 + 1584*a6*a5^4*x34*a3^8*a2^3*a1 - 72*a5^5*x34*a3^8*a2^3*a1 - 1068*a6^4*x34^2*a3^8*a2^3*a1 - 928*a6^3*a5*x34^2*a3^8*a2^3*a1 + 2196*a6^2*a5^2*x34^2*a3^8*a2^3*a1 - 928*a6*a5^3*x34^2*a3^8*a2^3*a1 - 1068*a5^4*x34^2*a3^8*a2^3*a1 + 1200*a6^3*x34^3*a3^8*a2^3*a1 - 1440*a6^2*a5*x34^3*a3^8*a2^3*a1 - 1440*a6*a5^2*x34^3*a3^8*a2^3*a1 + 1200*a5^3*x34^3*a3^8*a2^3*a1 - 60*a6^2*x34^4*a3^8*a2^3*a1 + 720*a6*a5*x34^4*a3^8*a2^3*a1 - 60*a5^2*x34^4*a3^8*a2^3*a1 - 16*a6^5*a3^9*a2^3*a1 + 352*a6^4*a5*a3^9*a2^3*a1 - 464*a6^3*a5^2*a3^9*a2^3*a1 - 464*a6^2*a5^3*a3^9*a2^3*a1 + 352*a6*a5^4*a3^9*a2^3*a1 - 16*a5^5*a3^9*a2^3*a1 - 520*a6^4*x34*a3^9*a2^3*a1 - 480*a6^3*a5*x34*a3^9*a2^3*a1 + 1080*a6^2*a5^2*x34*a3^9*a2^3*a1 - 480*a6*a5^3*x34*a3^9*a2^3*a1 - 520*a5^4*x34*a3^9*a2^3*a1 + 1000*a6^3*x34^2*a3^9*a2^3*a1 - 1200*a6^2*a5*x34^2*a3^9*a2^3*a1 - 1200*a6*a5^2*x34^2*a3^9*a2^3*a1 + 1000*a5^3*x34^2*a3^9*a2^3*a1 - 80*a6^2*x34^3*a3^9*a2^3*a1 + 960*a6*a5*x34^3*a3^9*a2^3*a1 - 80*a5^2*x34^3*a3^9*a2^3*a1 - 104*a6^4*a3^10*a2^3*a1 - 96*a6^3*a5*a3^10*a2^3*a1 + 216*a6^2*a5^2*a3^10*a2^3*a1 - 96*a6*a5^3*a3^10*a2^3*a1 - 104*a5^4*a3^10*a2^3*a1 + 440*a6^3*x34*a3^10*a2^3*a1 - 528*a6^2*a5*x34*a3^10*a2^3*a1 - 528*a6*a5^2*x34*a3^10*a2^3*a1 + 440*a5^3*x34*a3^10*a2^3*a1 - 60*a6^2*x34^2*a3^10*a2^3*a1 + 720*a6*a5*x34^2*a3^10*a2^3*a1 - 60*a5^2*x34^2*a3^10*a2^3*a1 + 80*a6^3*a3^11*a2^3*a1 - 96*a6^2*a5*a3^11*a2^3*a1 - 96*a6*a5^2*a3^11*a2^3*a1 + 80*a5^3*a3^11*a2^3*a1 - 24*a6^2*x34*a3^11*a2^3*a1 + 288*a6*a5*x34*a3^11*a2^3*a1 - 24*a5^2*x34*a3^11*a2^3*a1 - 4*a6^2*a3^12*a2^3*a1 + 48*a6*a5*a3^12*a2^3*a1 - 4*a5^2*a3^12*a2^3*a1 - 8*a6^6*a5^6*x34*a2^4*a1 + 2*a6^6*a5^5*x34^2*a2^4*a1 + 2*a6^5*a5^6*x34^2*a2^4*a1 - 28*a6^6*a5^4*x34^3*a2^4*a1 - 48*a6^5*a5^5*x34^3*a2^4*a1 - 28*a6^4*a5^6*x34^3*a2^4*a1 - 28*a6^6*a5^3*x34^4*a2^4*a1 + 108*a6^5*a5^4*x34^4*a2^4*a1 + 108*a6^4*a5^5*x34^4*a2^4*a1 - 28*a6^3*a5^6*x34^4*a2^4*a1 + 2*a6^6*a5^2*x34^5*a2^4*a1 - 48*a6^5*a5^3*x34^5*a2^4*a1 + 108*a6^4*a5^4*x34^5*a2^4*a1 - 48*a6^3*a5^5*x34^5*a2^4*a1 + 2*a6^2*a5^6*x34^5*a2^4*a1 - 8*a6^6*a5*x34^6*a2^4*a1 + 2*a6^5*a5^2*x34^6*a2^4*a1 - 28*a6^4*a5^3*x34^6*a2^4*a1 - 28*a6^3*a5^4*x34^6*a2^4*a1 + 2*a6^2*a5^5*x34^6*a2^4*a1 - 8*a6*a5^6*x34^6*a2^4*a1 - 16*a6^6*a5^6*a3*a2^4*a1 + 4*a6^6*a5^5*x34*a3*a2^4*a1 + 4*a6^5*a5^6*x34*a3*a2^4*a1 - 84*a6^6*a5^4*x34^2*a3*a2^4*a1 - 24*a6^5*a5^5*x34^2*a3*a2^4*a1 - 84*a6^4*a5^6*x34^2*a3*a2^4*a1 - 80*a6^6*a5^3*x34^3*a3*a2^4*a1 + 576*a6^5*a5^4*x34^3*a3*a2^4*a1 + 576*a6^4*a5^5*x34^3*a3*a2^4*a1 - 80*a6^3*a5^6*x34^3*a3*a2^4*a1 + 10*a6^6*a5^2*x34^4*a3*a2^4*a1 - 96*a6^5*a5^3*x34^4*a3*a2^4*a1 - 756*a6^4*a5^4*x34^4*a3*a2^4*a1 - 96*a6^3*a5^5*x34^4*a3*a2^4*a1 + 10*a6^2*a5^6*x34^4*a3*a2^4*a1 - 48*a6^6*a5*x34^5*a3*a2^4*a1 + 132*a6^5*a5^2*x34^5*a3*a2^4*a1 - 24*a6^4*a5^3*x34^5*a3*a2^4*a1 - 24*a6^3*a5^4*x34^5*a3*a2^4*a1 + 132*a6^2*a5^5*x34^5*a3*a2^4*a1 - 48*a6*a5^6*x34^5*a3*a2^4*a1 - 8*a6^6*x34^6*a3*a2^4*a1 + 32*a6^3*a5^3*x34^6*a3*a2^4*a1 - 8*a5^6*x34^6*a3*a2^4*a1 + 4*a6^6*a5^5*a3^2*a2^4*a1 + 4*a6^5*a5^6*a3^2*a2^4*a1 - 84*a6^6*a5^4*x34*a3^2*a2^4*a1 + 216*a6^5*a5^5*x34*a3^2*a2^4*a1 - 84*a6^4*a5^6*x34*a3^2*a2^4*a1 - 36*a6^6*a5^3*x34^2*a3^2*a2^4*a1 + 672*a6^5*a5^4*x34^2*a3^2*a2^4*a1 + 672*a6^4*a5^5*x34^2*a3^2*a2^4*a1 - 36*a6^3*a5^6*x34^2*a3^2*a2^4*a1 + 56*a6^6*a5^2*x34^3*a3^2*a2^4*a1 - 40*a6^5*a5^3*x34^3*a3^2*a2^4*a1 - 3348*a6^4*a5^4*x34^3*a3^2*a2^4*a1 - 40*a6^3*a5^5*x34^3*a3^2*a2^4*a1 + 56*a6^2*a5^6*x34^3*a3^2*a2^4*a1 - 120*a6^6*a5*x34^4*a3^2*a2^4*a1 + 222*a6^5*a5^2*x34^4*a3^2*a2^4*a1 + 1056*a6^4*a5^3*x34^4*a3^2*a2^4*a1 + 1056*a6^3*a5^4*x34^4*a3^2*a2^4*a1 + 222*a6^2*a5^5*x34^4*a3^2*a2^4*a1 - 120*a6*a5^6*x34^4*a3^2*a2^4*a1 - 46*a6^6*x34^5*a3^2*a2^4*a1 + 120*a6^5*a5*x34^5*a3^2*a2^4*a1 - 408*a6^4*a5^2*x34^5*a3^2*a2^4*a1 + 56*a6^3*a5^3*x34^5*a3^2*a2^4*a1 - 408*a6^2*a5^4*x34^5*a3^2*a2^4*a1 + 120*a6*a5^5*x34^5*a3^2*a2^4*a1 - 46*a5^6*x34^5*a3^2*a2^4*a1 + 2*a6^5*x34^6*a3^2*a2^4*a1 + 36*a6^3*a5^2*x34^6*a3^2*a2^4*a1 + 36*a6^2*a5^3*x34^6*a3^2*a2^4*a1 + 2*a5^5*x34^6*a3^2*a2^4*a1 - 56*a6^6*a5^4*a3^3*a2^4*a1 + 144*a6^5*a5^5*a3^3*a2^4*a1 - 56*a6^4*a5^6*a3^3*a2^4*a1 + 88*a6^6*a5^3*x34*a3^3*a2^4*a1 + 192*a6^5*a5^4*x34*a3^3*a2^4*a1 + 192*a6^4*a5^5*x34*a3^3*a2^4*a1 + 88*a6^3*a5^6*x34*a3^3*a2^4*a1 + 164*a6^6*a5^2*x34^2*a3^3*a2^4*a1 - 160*a6^5*a5^3*x34^2*a3^3*a2^4*a1 - 3672*a6^4*a5^4*x34^2*a3^3*a2^4*a1 - 160*a6^3*a5^5*x34^2*a3^3*a2^4*a1 + 164*a6^2*a5^6*x34^2*a3^3*a2^4*a1 - 128*a6^6*a5*x34^3*a3^3*a2^4*a1 - 528*a6^5*a5^2*x34^3*a3^3*a2^4*a1 + 3136*a6^4*a5^3*x34^3*a3^3*a2^4*a1 + 3136*a6^3*a5^4*x34^3*a3^3*a2^4*a1 - 528*a6^2*a5^5*x34^3*a3^3*a2^4*a1 - 128*a6*a5^6*x34^3*a3^3*a2^4*a1 - 138*a6^6*x34^4*a3^3*a2^4*a1 + 744*a6^5*a5*x34^4*a3^3*a2^4*a1 - 1284*a6^4*a5^2*x34^4*a3^3*a2^4*a1 - 968*a6^3*a5^3*x34^4*a3^3*a2^4*a1 - 1284*a6^2*a5^4*x34^4*a3^3*a2^4*a1 + 744*a6*a5^5*x34^4*a3^3*a2^4*a1 - 138*a5^6*x34^4*a3^3*a2^4*a1 - 36*a6^5*x34^5*a3^3*a2^4*a1 + 144*a6^4*a5*x34^5*a3^3*a2^4*a1 + 80*a6^3*a5^2*x34^5*a3^3*a2^4*a1 + 80*a6^2*a5^3*x34^5*a3^3*a2^4*a1 + 144*a6*a5^4*x34^5*a3^3*a2^4*a1 - 36*a5^5*x34^5*a3^3*a2^4*a1 - 28*a6^4*x34^6*a3^3*a2^4*a1 + 32*a6^3*a5*x34^6*a3^3*a2^4*a1 + 36*a6^2*a5^2*x34^6*a3^3*a2^4*a1 + 32*a6*a5^3*x34^6*a3^3*a2^4*a1 - 28*a5^4*x34^6*a3^3*a2^4*a1 + 44*a6^6*a5^3*a3^4*a2^4*a1 + 96*a6^5*a5^4*a3^4*a2^4*a1 + 96*a6^4*a5^5*a3^4*a2^4*a1 + 44*a6^3*a5^6*a3^4*a2^4*a1 + 190*a6^6*a5^2*x34*a3^4*a2^4*a1 - 200*a6^5*a5^3*x34*a3^4*a2^4*a1 - 2160*a6^4*a5^4*x34*a3^4*a2^4*a1 - 200*a6^3*a5^5*x34*a3^4*a2^4*a1 + 190*a6^2*a5^6*x34*a3^4*a2^4*a1 - 24*a6^6*a5*x34^2*a3^4*a2^4*a1 - 2034*a6^5*a5^2*x34^2*a3^4*a2^4*a1 + 4008*a6^4*a5^3*x34^2*a3^4*a2^4*a1 + 4008*a6^3*a5^4*x34^2*a3^4*a2^4*a1 - 2034*a6^2*a5^5*x34^2*a3^4*a2^4*a1 - 24*a6*a5^6*x34^2*a3^4*a2^4*a1 - 280*a6^6*x34^3*a3^4*a2^4*a1 + 1920*a6^5*a5*x34^3*a3^4*a2^4*a1 - 300*a6^4*a5^2*x34^3*a3^4*a2^4*a1 - 4560*a6^3*a5^3*x34^3*a3^4*a2^4*a1 - 300*a6^2*a5^4*x34^3*a3^4*a2^4*a1 + 1920*a6*a5^5*x34^3*a3^4*a2^4*a1 - 280*a5^6*x34^3*a3^4*a2^4*a1 - 102*a6^5*x34^4*a3^4*a2^4*a1 - 576*a6^4*a5*x34^4*a3^4*a2^4*a1 + 616*a6^3*a5^2*x34^4*a3^4*a2^4*a1 + 616*a6^2*a5^3*x34^4*a3^4*a2^4*a1 - 576*a6*a5^4*x34^4*a3^4*a2^4*a1 - 102*a5^5*x34^4*a3^4*a2^4*a1 - 60*a6^4*x34^5*a3^4*a2^4*a1 + 336*a6^3*a5*x34^5*a3^4*a2^4*a1 - 192*a6^2*a5^2*x34^5*a3^4*a2^4*a1 + 336*a6*a5^3*x34^5*a3^4*a2^4*a1 - 60*a5^4*x34^5*a3^4*a2^4*a1 - 28*a6^3*x34^6*a3^4*a2^4*a1 - 28*a5^3*x34^6*a3^4*a2^4*a1 + 76*a6^6*a5^2*a3^5*a2^4*a1 - 80*a6^5*a5^3*a3^5*a2^4*a1 - 864*a6^4*a5^4*a3^5*a2^4*a1 - 80*a6^3*a5^5*a3^5*a2^4*a1 + 76*a6^2*a5^6*a3^5*a2^4*a1 + 48*a6^6*a5*x34*a3^5*a2^4*a1 - 2124*a6^5*a5^2*x34*a3^5*a2^4*a1 + 2928*a6^4*a5^3*x34*a3^5*a2^4*a1 + 2928*a6^3*a5^4*x34*a3^5*a2^4*a1 - 2124*a6^2*a5^5*x34*a3^5*a2^4*a1 + 48*a6*a5^6*x34*a3^5*a2^4*a1 - 350*a6^6*x34^2*a3^5*a2^4*a1 + 2616*a6^5*a5*x34^2*a3^5*a2^4*a1 + 2316*a6^4*a5^2*x34^2*a3^5*a2^4*a1 - 7928*a6^3*a5^3*x34^2*a3^5*a2^4*a1 + 2316*a6^2*a5^4*x34^2*a3^5*a2^4*a1 + 2616*a6*a5^5*x34^2*a3^5*a2^4*a1 - 350*a5^6*x34^2*a3^5*a2^4*a1 - 56*a6^5*x34^3*a3^5*a2^4*a1 - 3600*a6^4*a5*x34^3*a3^5*a2^4*a1 + 2248*a6^3*a5^2*x34^3*a3^5*a2^4*a1 + 2248*a6^2*a5^3*x34^3*a3^5*a2^4*a1 - 3600*a6*a5^4*x34^3*a3^5*a2^4*a1 - 56*a5^5*x34^3*a3^5*a2^4*a1 + 228*a6^4*x34^4*a3^5*a2^4*a1 + 1344*a6^3*a5*x34^4*a3^5*a2^4*a1 - 1908*a6^2*a5^2*x34^4*a3^5*a2^4*a1 + 1344*a6*a5^3*x34^4*a3^5*a2^4*a1 + 228*a5^4*x34^4*a3^5*a2^4*a1 - 216*a6^3*x34^5*a3^5*a2^4*a1 + 120*a6^2*a5*x34^5*a3^5*a2^4*a1 + 120*a6*a5^2*x34^5*a3^5*a2^4*a1 - 216*a5^3*x34^5*a3^5*a2^4*a1 + 2*a6^2*x34^6*a3^5*a2^4*a1 + 2*a5^2*x34^6*a3^5*a2^4*a1 + 16*a6^6*a5*a3^6*a2^4*a1 - 708*a6^5*a5^2*a3^6*a2^4*a1 + 976*a6^4*a5^3*a3^6*a2^4*a1 + 976*a6^3*a5^4*a3^6*a2^4*a1 - 708*a6^2*a5^5*a3^6*a2^4*a1 + 16*a6*a5^6*a3^6*a2^4*a1 - 238*a6^6*x34*a3^6*a2^4*a1 + 1848*a6^5*a5*x34*a3^6*a2^4*a1 + 2436*a6^4*a5^2*x34*a3^6*a2^4*a1 - 6104*a6^3*a5^3*x34*a3^6*a2^4*a1 + 2436*a6^2*a5^4*x34*a3^6*a2^4*a1 + 1848*a6*a5^5*x34*a3^6*a2^4*a1 - 238*a5^6*x34*a3^6*a2^4*a1 + 56*a6^5*x34^2*a3^6*a2^4*a1 - 5904*a6^4*a5*x34^2*a3^6*a2^4*a1 + 3344*a6^3*a5^2*x34^2*a3^6*a2^4*a1 + 3344*a6^2*a5^3*x34^2*a3^6*a2^4*a1 - 5904*a6*a5^4*x34^2*a3^6*a2^4*a1 + 56*a5^5*x34^2*a3^6*a2^4*a1 + 924*a6^4*x34^3*a3^6*a2^4*a1 + 2688*a6^3*a5*x34^3*a3^6*a2^4*a1 - 4956*a6^2*a5^2*x34^3*a3^6*a2^4*a1 + 2688*a6*a5^3*x34^3*a3^6*a2^4*a1 + 924*a5^4*x34^3*a3^6*a2^4*a1 - 688*a6^3*x34^4*a3^6*a2^4*a1 + 600*a6^2*a5*x34^4*a3^6*a2^4*a1 + 600*a6*a5^2*x34^4*a3^6*a2^4*a1 - 688*a5^3*x34^4*a3^6*a2^4*a1 + 14*a6^2*x34^5*a3^6*a2^4*a1 + 14*a5^2*x34^5*a3^6*a2^4*a1 - 8*a6*x34^6*a3^6*a2^4*a1 - 8*a5*x34^6*a3^6*a2^4*a1 - 68*a6^6*a3^7*a2^4*a1 + 528*a6^5*a5*a3^7*a2^4*a1 + 696*a6^4*a5^2*a3^7*a2^4*a1 - 1744*a6^3*a5^3*a3^7*a2^4*a1 + 696*a6^2*a5^4*a3^7*a2^4*a1 + 528*a6*a5^5*a3^7*a2^4*a1 - 68*a5^6*a3^7*a2^4*a1 + 64*a6^5*x34*a3^7*a2^4*a1 - 4032*a6^4*a5*x34*a3^7*a2^4*a1 + 2224*a6^3*a5^2*x34*a3^7*a2^4*a1 + 2224*a6^2*a5^3*x34*a3^7*a2^4*a1 - 4032*a6*a5^4*x34*a3^7*a2^4*a1 + 64*a5^5*x34*a3^7*a2^4*a1 + 1224*a6^4*x34^2*a3^7*a2^4*a1 + 2880*a6^3*a5*x34^2*a3^7*a2^4*a1 - 5880*a6^2*a5^2*x34^2*a3^7*a2^4*a1 + 2880*a6*a5^3*x34^2*a3^7*a2^4*a1 + 1224*a5^4*x34^2*a3^7*a2^4*a1 - 1152*a6^3*x34^3*a3^7*a2^4*a1 + 1200*a6^2*a5*x34^3*a3^7*a2^4*a1 + 1200*a6*a5^2*x34^3*a3^7*a2^4*a1 - 1152*a5^3*x34^3*a3^7*a2^4*a1 + 40*a6^2*x34^4*a3^7*a2^4*a1 + 40*a5^2*x34^4*a3^7*a2^4*a1 - 48*a6*x34^5*a3^7*a2^4*a1 - 48*a5*x34^5*a3^7*a2^4*a1 + 16*a6^5*a3^8*a2^4*a1 - 1008*a6^4*a5*a3^8*a2^4*a1 + 556*a6^3*a5^2*a3^8*a2^4*a1 + 556*a6^2*a5^3*a3^8*a2^4*a1 - 1008*a6*a5^4*a3^8*a2^4*a1 + 16*a5^5*a3^8*a2^4*a1 + 720*a6^4*x34*a3^8*a2^4*a1 + 1584*a6^3*a5*x34*a3^8*a2^4*a1 - 3348*a6^2*a5^2*x34*a3^8*a2^4*a1 + 1584*a6*a5^3*x34*a3^8*a2^4*a1 + 720*a5^4*x34*a3^8*a2^4*a1 - 1068*a6^3*x34^2*a3^8*a2^4*a1 + 1200*a6^2*a5*x34^2*a3^8*a2^4*a1 + 1200*a6*a5^2*x34^2*a3^8*a2^4*a1 - 1068*a5^3*x34^2*a3^8*a2^4*a1 + 60*a6^2*x34^3*a3^8*a2^4*a1 + 60*a5^2*x34^3*a3^8*a2^4*a1 - 120*a6*x34^4*a3^8*a2^4*a1 - 120*a5*x34^4*a3^8*a2^4*a1 + 160*a6^4*a3^9*a2^4*a1 + 352*a6^3*a5*a3^9*a2^4*a1 - 744*a6^2*a5^2*a3^9*a2^4*a1 + 352*a6*a5^3*a3^9*a2^4*a1 + 160*a5^4*a3^9*a2^4*a1 - 520*a6^3*x34*a3^9*a2^4*a1 + 600*a6^2*a5*x34*a3^9*a2^4*a1 + 600*a6*a5^2*x34*a3^9*a2^4*a1 - 520*a5^3*x34*a3^9*a2^4*a1 + 50*a6^2*x34^2*a3^9*a2^4*a1 + 50*a5^2*x34^2*a3^9*a2^4*a1 - 160*a6*x34^3*a3^9*a2^4*a1 - 160*a5*x34^3*a3^9*a2^4*a1 - 104*a6^3*a3^10*a2^4*a1 + 120*a6^2*a5*a3^10*a2^4*a1 + 120*a6*a5^2*a3^10*a2^4*a1 - 104*a5^3*a3^10*a2^4*a1 + 22*a6^2*x34*a3^10*a2^4*a1 + 22*a5^2*x34*a3^10*a2^4*a1 - 120*a6*x34^2*a3^10*a2^4*a1 - 120*a5*x34^2*a3^10*a2^4*a1 + 4*a6^2*a3^11*a2^4*a1 + 4*a5^2*a3^11*a2^4*a1 - 48*a6*x34*a3^11*a2^4*a1 - 48*a5*x34*a3^11*a2^4*a1 - 8*a6*a3^12*a2^4*a1 - 8*a5*a3^12*a2^4*a1 + 8*a6^6*a5^5*x34*a2^5*a1 + 8*a6^5*a5^6*x34*a2^5*a1 + 2*a6^6*a5^4*x34^2*a2^5*a1 + 2*a6^4*a5^6*x34^2*a2^5*a1 + 40*a6^6*a5^3*x34^3*a2^5*a1 - 48*a6^5*a5^4*x34^3*a2^5*a1 - 48*a6^4*a5^5*x34^3*a2^5*a1 + 40*a6^3*a5^6*x34^3*a2^5*a1 + 2*a6^6*a5^2*x34^4*a2^5*a1 - 48*a6^5*a5^3*x34^4*a2^5*a1 + 108*a6^4*a5^4*x34^4*a2^5*a1 - 48*a6^3*a5^5*x34^4*a2^5*a1 + 2*a6^2*a5^6*x34^4*a2^5*a1 + 8*a6^6*a5*x34^5*a2^5*a1 - 48*a6^4*a5^3*x34^5*a2^5*a1 - 48*a6^3*a5^4*x34^5*a2^5*a1 + 8*a6*a5^6*x34^5*a2^5*a1 + 8*a6^5*a5*x34^6*a2^5*a1 + 2*a6^4*a5^2*x34^6*a2^5*a1 + 40*a6^3*a5^3*x34^6*a2^5*a1 + 2*a6^2*a5^4*x34^6*a2^5*a1 + 8*a6*a5^5*x34^6*a2^5*a1 + 16*a6^6*a5^5*a3*a2^5*a1 + 16*a6^5*a5^6*a3*a2^5*a1 + 4*a6^6*a5^4*x34*a3*a2^5*a1 - 144*a6^5*a5^5*x34*a3*a2^5*a1 + 4*a6^4*a5^6*x34*a3*a2^5*a1 + 72*a6^6*a5^3*x34^2*a3*a2^5*a1 - 24*a6^5*a5^4*x34^2*a3*a2^5*a1 - 24*a6^4*a5^5*x34^2*a3*a2^5*a1 + 72*a6^3*a5^6*x34^2*a3*a2^5*a1 - 40*a6^6*a5^2*x34^3*a3*a2^5*a1 - 352*a6^5*a5^3*x34^3*a3*a2^5*a1 + 576*a6^4*a5^4*x34^3*a3*a2^5*a1 - 352*a6^3*a5^5*x34^3*a3*a2^5*a1 - 40*a6^2*a5^6*x34^3*a3*a2^5*a1 + 40*a6^6*a5*x34^4*a3*a2^5*a1 + 120*a6^5*a5^2*x34^4*a3*a2^5*a1 - 96*a6^4*a5^3*x34^4*a3*a2^5*a1 - 96*a6^3*a5^4*x34^4*a3*a2^5*a1 + 120*a6^2*a5^5*x34^4*a3*a2^5*a1 + 40*a6*a5^6*x34^4*a3*a2^5*a1 + 8*a6^6*x34^5*a3*a2^5*a1 - 96*a6^5*a5*x34^5*a3*a2^5*a1 + 132*a6^4*a5^2*x34^5*a3*a2^5*a1 + 80*a6^3*a5^3*x34^5*a3*a2^5*a1 + 132*a6^2*a5^4*x34^5*a3*a2^5*a1 - 96*a6*a5^5*x34^5*a3*a2^5*a1 + 8*a5^6*x34^5*a3*a2^5*a1 + 8*a6^5*x34^6*a3*a2^5*a1 - 48*a6^3*a5^2*x34^6*a3*a2^5*a1 - 48*a6^2*a5^3*x34^6*a3*a2^5*a1 + 8*a5^5*x34^6*a3*a2^5*a1 + 4*a6^6*a5^4*a3^2*a2^5*a1 - 144*a6^5*a5^5*a3^2*a2^5*a1 + 4*a6^4*a5^6*a3^2*a2^5*a1 - 24*a6^6*a5^3*x34*a3^2*a2^5*a1 + 216*a6^5*a5^4*x34*a3^2*a2^5*a1 + 216*a6^4*a5^5*x34*a3^2*a2^5*a1 - 24*a6^3*a5^6*x34*a3^2*a2^5*a1 - 24*a6^6*a5^2*x34^2*a3^2*a2^5*a1 - 624*a6^5*a5^3*x34^2*a3^2*a2^5*a1 + 672*a6^4*a5^4*x34^2*a3^2*a2^5*a1 - 624*a6^3*a5^5*x34^2*a3^2*a2^5*a1 - 24*a6^2*a5^6*x34^2*a3^2*a2^5*a1 + 32*a6^6*a5*x34^3*a3^2*a2^5*a1 + 624*a6^5*a5^2*x34^3*a3^2*a2^5*a1 - 40*a6^4*a5^3*x34^3*a3^2*a2^5*a1 - 40*a6^3*a5^4*x34^3*a3^2*a2^5*a1 + 624*a6^2*a5^5*x34^3*a3^2*a2^5*a1 + 32*a6*a5^6*x34^3*a3^2*a2^5*a1 + 42*a6^6*x34^4*a3^2*a2^5*a1 - 480*a6^5*a5*x34^4*a3^2*a2^5*a1 + 222*a6^4*a5^2*x34^4*a3^2*a2^5*a1 - 336*a6^3*a5^3*x34^4*a3^2*a2^5*a1 + 222*a6^2*a5^4*x34^4*a3^2*a2^5*a1 - 480*a6*a5^5*x34^4*a3^2*a2^5*a1 + 42*a5^6*x34^4*a3^2*a2^5*a1 + 48*a6^5*x34^5*a3^2*a2^5*a1 + 120*a6^4*a5*x34^5*a3^2*a2^5*a1 - 144*a6^3*a5^2*x34^5*a3^2*a2^5*a1 - 144*a6^2*a5^3*x34^5*a3^2*a2^5*a1 + 120*a6*a5^4*x34^5*a3^2*a2^5*a1 + 48*a5^5*x34^5*a3^2*a2^5*a1 + 2*a6^4*x34^6*a3^2*a2^5*a1 - 48*a6^3*a5*x34^6*a3^2*a2^5*a1 + 108*a6^2*a5^2*x34^6*a3^2*a2^5*a1 - 48*a6*a5^3*x34^6*a3^2*a2^5*a1 + 2*a5^4*x34^6*a3^2*a2^5*a1 - 16*a6^6*a5^3*a3^3*a2^5*a1 + 144*a6^5*a5^4*a3^3*a2^5*a1 + 144*a6^4*a5^5*a3^3*a2^5*a1 - 16*a6^3*a5^6*a3^3*a2^5*a1 + 32*a6^6*a5^2*x34*a3^3*a2^5*a1 - 544*a6^5*a5^3*x34*a3^3*a2^5*a1 + 192*a6^4*a5^4*x34*a3^3*a2^5*a1 - 544*a6^3*a5^5*x34*a3^3*a2^5*a1 + 32*a6^2*a5^6*x34*a3^3*a2^5*a1 - 112*a6^6*a5*x34^2*a3^3*a2^5*a1 + 1296*a6^5*a5^2*x34^2*a3^3*a2^5*a1 - 160*a6^4*a5^3*x34^2*a3^3*a2^5*a1 - 160*a6^3*a5^4*x34^2*a3^3*a2^5*a1 + 1296*a6^2*a5^5*x34^2*a3^3*a2^5*a1 - 112*a6*a5^6*x34^2*a3^3*a2^5*a1 + 128*a6^6*x34^3*a3^3*a2^5*a1 - 960*a6^5*a5*x34^3*a3^3*a2^5*a1 - 528*a6^4*a5^2*x34^3*a3^3*a2^5*a1 - 96*a6^3*a5^3*x34^3*a3^3*a2^5*a1 - 528*a6^2*a5^4*x34^3*a3^3*a2^5*a1 - 960*a6*a5^5*x34^3*a3^3*a2^5*a1 + 128*a5^6*x34^3*a3^3*a2^5*a1 + 72*a6^5*x34^4*a3^3*a2^5*a1 + 744*a6^4*a5*x34^4*a3^3*a2^5*a1 - 136*a6^3*a5^2*x34^4*a3^3*a2^5*a1 - 136*a6^2*a5^3*x34^4*a3^3*a2^5*a1 + 744*a6*a5^4*x34^4*a3^3*a2^5*a1 + 72*a5^5*x34^4*a3^3*a2^5*a1 - 36*a6^4*x34^5*a3^3*a2^5*a1 - 448*a6^3*a5*x34^5*a3^3*a2^5*a1 + 792*a6^2*a5^2*x34^5*a3^3*a2^5*a1 - 448*a6*a5^3*x34^5*a3^3*a2^5*a1 - 36*a5^4*x34^5*a3^3*a2^5*a1 + 40*a6^3*x34^6*a3^3*a2^5*a1 - 48*a6^2*a5*x34^6*a3^3*a2^5*a1 - 48*a6*a5^2*x34^6*a3^3*a2^5*a1 + 40*a5^3*x34^6*a3^3*a2^5*a1 + 16*a6^6*a5^2*a3^4*a2^5*a1 - 272*a6^5*a5^3*a3^4*a2^5*a1 + 96*a6^4*a5^4*a3^4*a2^5*a1 - 272*a6^3*a5^5*a3^4*a2^5*a1 + 16*a6^2*a5^6*a3^4*a2^5*a1 - 200*a6^6*a5*x34*a3^4*a2^5*a1 + 1320*a6^5*a5^2*x34*a3^4*a2^5*a1 - 200*a6^4*a5^3*x34*a3^4*a2^5*a1 - 200*a6^3*a5^4*x34*a3^4*a2^5*a1 + 1320*a6^2*a5^5*x34*a3^4*a2^5*a1 - 200*a6*a5^6*x34*a3^4*a2^5*a1 + 214*a6^6*x34^2*a3^4*a2^5*a1 - 960*a6^5*a5*x34^2*a3^4*a2^5*a1 - 2034*a6^4*a5^2*x34^2*a3^4*a2^5*a1 + 1792*a6^3*a5^3*x34^2*a3^4*a2^5*a1 - 2034*a6^2*a5^4*x34^2*a3^4*a2^5*a1 - 960*a6*a5^5*x34^2*a3^4*a2^5*a1 + 214*a5^6*x34^2*a3^4*a2^5*a1 - 80*a6^5*x34^3*a3^4*a2^5*a1 + 1920*a6^4*a5*x34^3*a3^4*a2^5*a1 - 200*a6^3*a5^2*x34^3*a3^4*a2^5*a1 - 200*a6^2*a5^3*x34^3*a3^4*a2^5*a1 + 1920*a6*a5^4*x34^3*a3^4*a2^5*a1 - 80*a5^5*x34^3*a3^4*a2^5*a1 - 102*a6^4*x34^4*a3^4*a2^5*a1 - 1376*a6^3*a5*x34^4*a3^4*a2^5*a1 + 1932*a6^2*a5^2*x34^4*a3^4*a2^5*a1 - 1376*a6*a5^3*x34^4*a3^4*a2^5*a1 - 102*a5^4*x34^4*a3^4*a2^5*a1 + 192*a6^3*x34^5*a3^4*a2^5*a1 - 168*a6^2*a5*x34^5*a3^4*a2^5*a1 - 168*a6*a5^2*x34^5*a3^4*a2^5*a1 + 192*a5^3*x34^5*a3^4*a2^5*a1 + 2*a6^2*x34^6*a3^4*a2^5*a1 + 2*a5^2*x34^6*a3^4*a2^5*a1 - 80*a6^6*a5*a3^5*a2^5*a1 + 528*a6^5*a5^2*a3^5*a2^5*a1 - 80*a6^4*a5^3*a3^5*a2^5*a1 - 80*a6^3*a5^4*a3^5*a2^5*a1 + 528*a6^2*a5^5*a3^5*a2^5*a1 - 80*a6*a5^6*a3^5*a2^5*a1 + 180*a6^6*x34*a3^5*a2^5*a1 - 576*a6^5*a5*x34*a3^5*a2^5*a1 - 2124*a6^4*a5^2*x34*a3^5*a2^5*a1 + 2208*a6^3*a5^3*x34*a3^5*a2^5*a1 - 2124*a6^2*a5^4*x34*a3^5*a2^5*a1 - 576*a6*a5^5*x34*a3^5*a2^5*a1 + 180*a5^6*x34*a3^5*a2^5*a1 - 312*a6^5*x34^2*a3^5*a2^5*a1 + 2616*a6^4*a5*x34^2*a3^5*a2^5*a1 - 360*a6^3*a5^2*x34^2*a3^5*a2^5*a1 - 360*a6^2*a5^3*x34^2*a3^5*a2^5*a1 + 2616*a6*a5^4*x34^2*a3^5*a2^5*a1 - 312*a5^5*x34^2*a3^5*a2^5*a1 - 56*a6^4*x34^3*a3^5*a2^5*a1 - 2144*a6^3*a5*x34^3*a3^5*a2^5*a1 + 2112*a6^2*a5^2*x34^3*a3^5*a2^5*a1 - 2144*a6*a5^3*x34^3*a3^5*a2^5*a1 - 56*a5^4*x34^3*a3^5*a2^5*a1 + 312*a6^3*x34^4*a3^5*a2^5*a1 + 312*a5^3*x34^4*a3^5*a2^5*a1 + 12*a6^2*x34^5*a3^5*a2^5*a1 - 144*a6*a5*x34^5*a3^5*a2^5*a1 + 12*a5^2*x34^5*a3^5*a2^5*a1 + 8*a6*x34^6*a3^5*a2^5*a1 + 8*a5*x34^6*a3^5*a2^5*a1 + 60*a6^6*a3^6*a2^5*a1 - 192*a6^5*a5*a3^6*a2^5*a1 - 708*a6^4*a5^2*a3^6*a2^5*a1 + 736*a6^3*a5^3*a3^6*a2^5*a1 - 708*a6^2*a5^4*a3^6*a2^5*a1 - 192*a6*a5^5*a3^6*a2^5*a1 + 60*a5^6*a3^6*a2^5*a1 - 280*a6^5*x34*a3^6*a2^5*a1 + 1848*a6^4*a5*x34*a3^6*a2^5*a1 - 280*a6^3*a5^2*x34*a3^6*a2^5*a1 - 280*a6^2*a5^3*x34*a3^6*a2^5*a1 + 1848*a6*a5^4*x34*a3^6*a2^5*a1 - 280*a5^5*x34*a3^6*a2^5*a1 + 56*a6^4*x34^2*a3^6*a2^5*a1 - 1984*a6^3*a5*x34^2*a3^6*a2^5*a1 + 1152*a6^2*a5^2*x34^2*a3^6*a2^5*a1 - 1984*a6*a5^3*x34^2*a3^6*a2^5*a1 + 56*a5^4*x34^2*a3^6*a2^5*a1 + 168*a6^3*x34^3*a3^6*a2^5*a1 + 672*a6^2*a5*x34^3*a3^6*a2^5*a1 + 672*a6*a5^2*x34^3*a3^6*a2^5*a1 + 168*a5^3*x34^3*a3^6*a2^5*a1 + 32*a6^2*x34^4*a3^6*a2^5*a1 - 720*a6*a5*x34^4*a3^6*a2^5*a1 + 32*a5^2*x34^4*a3^6*a2^5*a1 + 56*a6*x34^5*a3^6*a2^5*a1 + 56*a5*x34^5*a3^6*a2^5*a1 - 80*a6^5*a3^7*a2^5*a1 + 528*a6^4*a5*a3^7*a2^5*a1 - 80*a6^3*a5^2*a3^7*a2^5*a1 - 80*a6^2*a5^3*a3^7*a2^5*a1 + 528*a6*a5^4*a3^7*a2^5*a1 - 80*a5^5*a3^7*a2^5*a1 + 64*a6^4*x34*a3^7*a2^5*a1 - 1088*a6^3*a5*x34*a3^7*a2^5*a1 + 384*a6^2*a5^2*x34*a3^7*a2^5*a1 - 1088*a6*a5^3*x34*a3^7*a2^5*a1 + 64*a5^4*x34*a3^7*a2^5*a1 - 48*a6^3*x34^2*a3^7*a2^5*a1 + 1056*a6^2*a5*x34^2*a3^7*a2^5*a1 + 1056*a6*a5^2*x34^2*a3^7*a2^5*a1 - 48*a5^3*x34^2*a3^7*a2^5*a1 + 48*a6^2*x34^3*a3^7*a2^5*a1 - 1440*a6*a5*x34^3*a3^7*a2^5*a1 + 48*a5^2*x34^3*a3^7*a2^5*a1 + 160*a6*x34^4*a3^7*a2^5*a1 + 160*a5*x34^4*a3^7*a2^5*a1 + 16*a6^4*a3^8*a2^5*a1 - 272*a6^3*a5*a3^8*a2^5*a1 + 96*a6^2*a5^2*a3^8*a2^5*a1 - 272*a6*a5^3*a3^8*a2^5*a1 + 16*a5^4*a3^8*a2^5*a1 - 72*a6^3*x34*a3^8*a2^5*a1 + 648*a6^2*a5*x34*a3^8*a2^5*a1 + 648*a6*a5^2*x34*a3^8*a2^5*a1 - 72*a5^3*x34*a3^8*a2^5*a1 + 42*a6^2*x34^2*a3^8*a2^5*a1 - 1440*a6*a5*x34^2*a3^8*a2^5*a1 + 42*a5^2*x34^2*a3^8*a2^5*a1 + 240*a6*x34^3*a3^8*a2^5*a1 + 240*a5*x34^3*a3^8*a2^5*a1 - 16*a6^3*a3^9*a2^5*a1 + 144*a6^2*a5*a3^9*a2^5*a1 + 144*a6*a5^2*a3^9*a2^5*a1 - 16*a5^3*a3^9*a2^5*a1 + 20*a6^2*x34*a3^9*a2^5*a1 - 720*a6*a5*x34*a3^9*a2^5*a1 + 20*a5^2*x34*a3^9*a2^5*a1 + 200*a6*x34^2*a3^9*a2^5*a1 + 200*a5*x34^2*a3^9*a2^5*a1 + 4*a6^2*a3^10*a2^5*a1 - 144*a6*a5*a3^10*a2^5*a1 + 4*a5^2*a3^10*a2^5*a1 + 88*a6*x34*a3^10*a2^5*a1 + 88*a5*x34*a3^10*a2^5*a1 + 16*a6*a3^11*a2^5*a1 + 16*a5*a3^11*a2^5*a1 - 8*a6^6*a5^4*x34*a2^6*a1 + 8*a6^5*a5^5*x34*a2^6*a1 - 8*a6^4*a5^6*x34*a2^6*a1 - 4*a6^6*a5^3*x34^2*a2^6*a1 + 2*a6^5*a5^4*x34^2*a2^6*a1 + 2*a6^4*a5^5*x34^2*a2^6*a1 - 4*a6^3*a5^6*x34^2*a2^6*a1 - 4*a6^6*a5^2*x34^3*a2^6*a1 + 40*a6^5*a5^3*x34^3*a2^6*a1 - 28*a6^4*a5^4*x34^3*a2^6*a1 + 40*a6^3*a5^5*x34^3*a2^6*a1 - 4*a6^2*a5^6*x34^3*a2^6*a1 - 8*a6^6*a5*x34^4*a2^6*a1 + 2*a6^5*a5^2*x34^4*a2^6*a1 - 28*a6^4*a5^3*x34^4*a2^6*a1 - 28*a6^3*a5^4*x34^4*a2^6*a1 + 2*a6^2*a5^5*x34^4*a2^6*a1 - 8*a6*a5^6*x34^4*a2^6*a1 + 8*a6^5*a5*x34^5*a2^6*a1 + 2*a6^4*a5^2*x34^5*a2^6*a1 + 40*a6^3*a5^3*x34^5*a2^6*a1 + 2*a6^2*a5^4*x34^5*a2^6*a1 + 8*a6*a5^5*x34^5*a2^6*a1 - 8*a6^4*a5*x34^6*a2^6*a1 - 4*a6^3*a5^2*x34^6*a2^6*a1 - 4*a6^2*a5^3*x34^6*a2^6*a1 - 8*a6*a5^4*x34^6*a2^6*a1 - 16*a6^6*a5^4*a3*a2^6*a1 + 16*a6^5*a5^5*a3*a2^6*a1 - 16*a6^4*a5^6*a3*a2^6*a1 + 40*a6^6*a5^3*x34*a3*a2^6*a1 + 4*a6^5*a5^4*x34*a3*a2^6*a1 + 4*a6^4*a5^5*x34*a3*a2^6*a1 + 40*a6^3*a5^6*x34*a3*a2^6*a1 - 36*a6^6*a5^2*x34^2*a3*a2^6*a1 + 72*a6^5*a5^3*x34^2*a3*a2^6*a1 - 84*a6^4*a5^4*x34^2*a3*a2^6*a1 + 72*a6^3*a5^5*x34^2*a3*a2^6*a1 - 36*a6^2*a5^6*x34^2*a3*a2^6*a1 + 16*a6^6*a5*x34^3*a3*a2^6*a1 - 40*a6^5*a5^2*x34^3*a3*a2^6*a1 - 80*a6^4*a5^3*x34^3*a3*a2^6*a1 - 80*a6^3*a5^4*x34^3*a3*a2^6*a1 - 40*a6^2*a5^5*x34^3*a3*a2^6*a1 + 16*a6*a5^6*x34^3*a3*a2^6*a1 - 8*a6^6*x34^4*a3*a2^6*a1 + 40*a6^5*a5*x34^4*a3*a2^6*a1 + 10*a6^4*a5^2*x34^4*a3*a2^6*a1 + 232*a6^3*a5^3*x34^4*a3*a2^6*a1 + 10*a6^2*a5^4*x34^4*a3*a2^6*a1 + 40*a6*a5^5*x34^4*a3*a2^6*a1 - 8*a5^6*x34^4*a3*a2^6*a1 + 8*a6^5*x34^5*a3*a2^6*a1 - 48*a6^4*a5*x34^5*a3*a2^6*a1 - 72*a6^3*a5^2*x34^5*a3*a2^6*a1 - 72*a6^2*a5^3*x34^5*a3*a2^6*a1 - 48*a6*a5^4*x34^5*a3*a2^6*a1 + 8*a5^5*x34^5*a3*a2^6*a1 - 8*a6^4*x34^6*a3*a2^6*a1 + 48*a6^3*a5*x34^6*a3*a2^6*a1 - 24*a6^2*a5^2*x34^6*a3*a2^6*a1 + 48*a6*a5^3*x34^6*a3*a2^6*a1 - 8*a5^4*x34^6*a3*a2^6*a1 + 40*a6^6*a5^3*a3^2*a2^6*a1 + 4*a6^5*a5^4*a3^2*a2^6*a1 + 4*a6^4*a5^5*a3^2*a2^6*a1 + 40*a6^3*a5^6*a3^2*a2^6*a1 - 84*a6^6*a5^2*x34*a3^2*a2^6*a1 - 24*a6^5*a5^3*x34*a3^2*a2^6*a1 - 84*a6^4*a5^4*x34*a3^2*a2^6*a1 - 24*a6^3*a5^5*x34*a3^2*a2^6*a1 - 84*a6^2*a5^6*x34*a3^2*a2^6*a1 + 72*a6^6*a5*x34^2*a3^2*a2^6*a1 - 24*a6^5*a5^2*x34^2*a3^2*a2^6*a1 - 36*a6^4*a5^3*x34^2*a3^2*a2^6*a1 - 36*a6^3*a5^4*x34^2*a3^2*a2^6*a1 - 24*a6^2*a5^5*x34^2*a3^2*a2^6*a1 + 72*a6*a5^6*x34^2*a3^2*a2^6*a1 - 36*a6^6*x34^3*a3^2*a2^6*a1 + 32*a6^5*a5*x34^3*a3^2*a2^6*a1 + 56*a6^4*a5^2*x34^3*a3^2*a2^6*a1 + 432*a6^3*a5^3*x34^3*a3^2*a2^6*a1 + 56*a6^2*a5^4*x34^3*a3^2*a2^6*a1 + 32*a6*a5^5*x34^3*a3^2*a2^6*a1 - 36*a5^6*x34^3*a3^2*a2^6*a1 + 42*a6^5*x34^4*a3^2*a2^6*a1 - 120*a6^4*a5*x34^4*a3^2*a2^6*a1 - 264*a6^3*a5^2*x34^4*a3^2*a2^6*a1 - 264*a6^2*a5^3*x34^4*a3^2*a2^6*a1 - 120*a6*a5^4*x34^4*a3^2*a2^6*a1 + 42*a5^5*x34^4*a3^2*a2^6*a1 - 46*a6^4*x34^5*a3^2*a2^6*a1 + 240*a6^3*a5*x34^5*a3^2*a2^6*a1 - 36*a6^2*a5^2*x34^5*a3^2*a2^6*a1 + 240*a6*a5^3*x34^5*a3^2*a2^6*a1 - 46*a5^4*x34^5*a3^2*a2^6*a1 - 4*a6^3*x34^6*a3^2*a2^6*a1 - 24*a6^2*a5*x34^6*a3^2*a2^6*a1 - 24*a6*a5^2*x34^6*a3^2*a2^6*a1 - 4*a5^3*x34^6*a3^2*a2^6*a1 - 56*a6^6*a5^2*a3^3*a2^6*a1 - 16*a6^5*a5^3*a3^3*a2^6*a1 - 56*a6^4*a5^4*a3^3*a2^6*a1 - 16*a6^3*a5^5*a3^3*a2^6*a1 - 56*a6^2*a5^6*a3^3*a2^6*a1 + 112*a6^6*a5*x34*a3^3*a2^6*a1 + 32*a6^5*a5^2*x34*a3^3*a2^6*a1 + 88*a6^4*a5^3*x34*a3^3*a2^6*a1 + 88*a6^3*a5^4*x34*a3^3*a2^6*a1 + 32*a6^2*a5^5*x34*a3^3*a2^6*a1 + 112*a6*a5^6*x34*a3^3*a2^6*a1 - 64*a6^6*x34^2*a3^3*a2^6*a1 - 112*a6^5*a5*x34^2*a3^3*a2^6*a1 + 164*a6^4*a5^2*x34^2*a3^3*a2^6*a1 + 208*a6^3*a5^3*x34^2*a3^3*a2^6*a1 + 164*a6^2*a5^4*x34^2*a3^3*a2^6*a1 - 112*a6*a5^5*x34^2*a3^3*a2^6*a1 - 64*a5^6*x34^2*a3^3*a2^6*a1 + 128*a6^5*x34^3*a3^3*a2^6*a1 - 128*a6^4*a5*x34^3*a3^3*a2^6*a1 - 512*a6^3*a5^2*x34^3*a3^3*a2^6*a1 - 512*a6^2*a5^3*x34^3*a3^3*a2^6*a1 - 128*a6*a5^4*x34^3*a3^3*a2^6*a1 + 128*a5^5*x34^3*a3^3*a2^6*a1 - 138*a6^4*x34^4*a3^3*a2^6*a1 + 512*a6^3*a5*x34^4*a3^3*a2^6*a1 + 216*a6^2*a5^2*x34^4*a3^3*a2^6*a1 + 512*a6*a5^3*x34^4*a3^3*a2^6*a1 - 138*a5^4*x34^4*a3^3*a2^6*a1 + 16*a6^3*x34^5*a3^3*a2^6*a1 - 192*a6^2*a5*x34^5*a3^3*a2^6*a1 - 192*a6*a5^2*x34^5*a3^3*a2^6*a1 + 16*a5^3*x34^5*a3^3*a2^6*a1 - 4*a6^2*x34^6*a3^3*a2^6*a1 + 48*a6*a5*x34^6*a3^3*a2^6*a1 - 4*a5^2*x34^6*a3^3*a2^6*a1 + 56*a6^6*a5*a3^4*a2^6*a1 + 16*a6^5*a5^2*a3^4*a2^6*a1 + 44*a6^4*a5^3*a3^4*a2^6*a1 + 44*a6^3*a5^4*a3^4*a2^6*a1 + 16*a6^2*a5^5*a3^4*a2^6*a1 + 56*a6*a5^6*a3^4*a2^6*a1 - 60*a6^6*x34*a3^4*a2^6*a1 - 200*a6^5*a5*x34*a3^4*a2^6*a1 + 190*a6^4*a5^2*x34*a3^4*a2^6*a1 - 120*a6^3*a5^3*x34*a3^4*a2^6*a1 + 190*a6^2*a5^4*x34*a3^4*a2^6*a1 - 200*a6*a5^5*x34*a3^4*a2^6*a1 - 60*a5^6*x34*a3^4*a2^6*a1 + 214*a6^5*x34^2*a3^4*a2^6*a1 - 24*a6^4*a5*x34^2*a3^4*a2^6*a1 - 576*a6^3*a5^2*x34^2*a3^4*a2^6*a1 - 576*a6^2*a5^3*x34^2*a3^4*a2^6*a1 - 24*a6*a5^4*x34^2*a3^4*a2^6*a1 + 214*a5^5*x34^2*a3^4*a2^6*a1 - 280*a6^4*x34^3*a3^4*a2^6*a1 + 640*a6^3*a5*x34^3*a3^4*a2^6*a1 + 780*a6^2*a5^2*x34^3*a3^4*a2^6*a1 + 640*a6*a5^3*x34^3*a3^4*a2^6*a1 - 280*a5^4*x34^3*a3^4*a2^6*a1 + 112*a6^3*x34^4*a3^4*a2^6*a1 - 600*a6^2*a5*x34^4*a3^4*a2^6*a1 - 600*a6*a5^2*x34^4*a3^4*a2^6*a1 + 112*a5^3*x34^4*a3^4*a2^6*a1 - 22*a6^2*x34^5*a3^4*a2^6*a1 + 288*a6*a5*x34^5*a3^4*a2^6*a1 - 22*a5^2*x34^5*a3^4*a2^6*a1 - 8*a6*x34^6*a3^4*a2^6*a1 - 8*a5*x34^6*a3^4*a2^6*a1 - 24*a6^6*a3^5*a2^6*a1 - 80*a6^5*a5*a3^5*a2^6*a1 + 76*a6^4*a5^2*a3^5*a2^6*a1 - 48*a6^3*a5^3*a3^5*a2^6*a1 + 76*a6^2*a5^4*a3^5*a2^6*a1 - 80*a6*a5^5*a3^5*a2^6*a1 - 24*a5^6*a3^5*a2^6*a1 + 180*a6^5*x34*a3^5*a2^6*a1 + 48*a6^4*a5*x34*a3^5*a2^6*a1 - 384*a6^3*a5^2*x34*a3^5*a2^6*a1 - 384*a6^2*a5^3*x34*a3^5*a2^6*a1 + 48*a6*a5^4*x34*a3^5*a2^6*a1 + 180*a5^5*x34*a3^5*a2^6*a1 - 350*a6^4*x34^2*a3^5*a2^6*a1 + 480*a6^3*a5*x34^2*a3^5*a2^6*a1 + 1152*a6^2*a5^2*x34^2*a3^5*a2^6*a1 + 480*a6*a5^3*x34^2*a3^5*a2^6*a1 - 350*a5^4*x34^2*a3^5*a2^6*a1 + 248*a6^3*x34^3*a3^5*a2^6*a1 - 1008*a6^2*a5*x34^3*a3^5*a2^6*a1 - 1008*a6*a5^2*x34^3*a3^5*a2^6*a1 + 248*a5^3*x34^3*a3^5*a2^6*a1 - 48*a6^2*x34^4*a3^5*a2^6*a1 + 720*a6*a5*x34^4*a3^5*a2^6*a1 - 48*a5^2*x34^4*a3^5*a2^6*a1 - 40*a6*x34^5*a3^5*a2^6*a1 - 40*a5*x34^5*a3^5*a2^6*a1 + 60*a6^5*a3^6*a2^6*a1 + 16*a6^4*a5*a3^6*a2^6*a1 - 128*a6^3*a5^2*a3^6*a2^6*a1 - 128*a6^2*a5^3*a3^6*a2^6*a1 + 16*a6*a5^4*a3^6*a2^6*a1 + 60*a5^5*a3^6*a2^6*a1 - 238*a6^4*x34*a3^6*a2^6*a1 + 224*a6^3*a5*x34*a3^6*a2^6*a1 + 840*a6^2*a5^2*x34*a3^6*a2^6*a1 + 224*a6*a5^3*x34*a3^6*a2^6*a1 - 238*a5^4*x34*a3^6*a2^6*a1 + 288*a6^3*x34^2*a3^6*a2^6*a1 - 1008*a6^2*a5*x34^2*a3^6*a2^6*a1 - 1008*a6*a5^2*x34^2*a3^6*a2^6*a1 + 288*a5^3*x34^2*a3^6*a2^6*a1 - 56*a6^2*x34^3*a3^6*a2^6*a1 + 1008*a6*a5*x34^3*a3^6*a2^6*a1 - 56*a5^2*x34^3*a3^6*a2^6*a1 - 88*a6*x34^4*a3^6*a2^6*a1 - 88*a5*x34^4*a3^6*a2^6*a1 - 68*a6^4*a3^7*a2^6*a1 + 64*a6^3*a5*a3^7*a2^6*a1 + 240*a6^2*a5^2*a3^7*a2^6*a1 + 64*a6*a5^3*a3^7*a2^6*a1 - 68*a5^4*a3^7*a2^6*a1 + 176*a6^3*x34*a3^7*a2^6*a1 - 576*a6^2*a5*x34*a3^7*a2^6*a1 - 576*a6*a5^2*x34*a3^7*a2^6*a1 + 176*a5^3*x34*a3^7*a2^6*a1 - 40*a6^2*x34^2*a3^7*a2^6*a1 + 864*a6*a5*x34^2*a3^7*a2^6*a1 - 40*a5^2*x34^2*a3^7*a2^6*a1 - 112*a6*x34^3*a3^7*a2^6*a1 - 112*a5*x34^3*a3^7*a2^6*a1 + 44*a6^3*a3^8*a2^6*a1 - 144*a6^2*a5*a3^8*a2^6*a1 - 144*a6*a5^2*a3^8*a2^6*a1 + 44*a5^3*a3^8*a2^6*a1 - 18*a6^2*x34*a3^8*a2^6*a1 + 432*a6*a5*x34*a3^8*a2^6*a1 - 18*a5^2*x34*a3^8*a2^6*a1 - 88*a6*x34^2*a3^8*a2^6*a1 - 88*a5*x34^2*a3^8*a2^6*a1 - 4*a6^2*a3^9*a2^6*a1 + 96*a6*a5*a3^9*a2^6*a1 - 4*a5^2*a3^9*a2^6*a1 - 40*a6*x34*a3^9*a2^6*a1 - 40*a5*x34*a3^9*a2^6*a1 - 8*a6*a3^10*a2^6*a1 - 8*a5*a3^10*a2^6*a1 + 8*a6^6*a5^6*x34^4*a1^2 - 8*a6^6*a5^5*x34^5*a1^2 - 8*a6^5*a5^6*x34^5*a1^2 + 8*a6^6*a5^4*x34^6*a1^2 - 8*a6^5*a5^5*x34^6*a1^2 + 8*a6^4*a5^6*x34^6*a1^2 + 28*a6^6*a5^6*x34^3*a3*a1^2 - 38*a6^6*a5^5*x34^4*a3*a1^2 - 38*a6^5*a5^6*x34^4*a3*a1^2 + 50*a6^6*a5^4*x34^5*a3*a1^2 - 48*a6^5*a5^5*x34^5*a3*a1^2 + 50*a6^4*a5^6*x34^5*a3*a1^2 - 4*a6^6*a5^3*x34^6*a3*a1^2 + 2*a6^5*a5^4*x34^6*a3*a1^2 + 2*a6^4*a5^5*x34^6*a3*a1^2 - 4*a6^3*a5^6*x34^6*a3*a1^2 + 60*a6^6*a5^6*x34^2*a3^2*a1^2 - 100*a6^6*a5^5*x34^3*a3^2*a1^2 - 100*a6^5*a5^6*x34^3*a3^2*a1^2 + 162*a6^6*a5^4*x34^4*a3^2*a1^2 - 120*a6^5*a5^5*x34^4*a3^2*a1^2 + 162*a6^4*a5^6*x34^4*a3^2*a1^2 - 52*a6^6*a5^3*x34^5*a3^2*a1^2 + 12*a6^5*a5^4*x34^5*a3^2*a1^2 + 12*a6^4*a5^5*x34^5*a3^2*a1^2 - 52*a6^3*a5^6*x34^5*a3^2*a1^2 + 24*a6^6*a5^2*x34^6*a3^2*a1^2 - 28*a6^5*a5^3*x34^6*a3^2*a1^2 + 32*a6^4*a5^4*x34^6*a3^2*a1^2 - 28*a6^3*a5^5*x34^6*a3^2*a1^2 + 24*a6^2*a5^6*x34^6*a3^2*a1^2 + 64*a6^6*a5^6*x34*a3^3*a1^2 - 180*a6^6*a5^5*x34^2*a3^3*a1^2 - 180*a6^5*a5^6*x34^2*a3^3*a1^2 + 304*a6^6*a5^4*x34^3*a3^3*a1^2 - 128*a6^5*a5^5*x34^3*a3^3*a1^2 + 304*a6^4*a5^6*x34^3*a3^3*a1^2 - 204*a6^6*a5^3*x34^4*a3^3*a1^2 + 66*a6^5*a5^4*x34^4*a3^3*a1^2 + 66*a6^4*a5^5*x34^4*a3^3*a1^2 - 204*a6^3*a5^6*x34^4*a3^3*a1^2 + 116*a6^6*a5^2*x34^5*a3^3*a1^2 - 136*a6^5*a5^3*x34^5*a3^3*a1^2 + 228*a6^4*a5^4*x34^5*a3^3*a1^2 - 136*a6^3*a5^5*x34^5*a3^3*a1^2 + 116*a6^2*a5^6*x34^5*a3^3*a1^2 - 4*a6^6*a5*x34^6*a3^3*a1^2 - 28*a6^5*a5^2*x34^6*a3^3*a1^2 - 4*a6^4*a5^3*x34^6*a3^3*a1^2 - 4*a6^3*a5^4*x34^6*a3^3*a1^2 - 28*a6^2*a5^5*x34^6*a3^3*a1^2 - 4*a6*a5^6*x34^6*a3^3*a1^2 + 32*a6^6*a5^6*a3^4*a1^2 - 170*a6^6*a5^5*x34*a3^4*a1^2 - 170*a6^5*a5^6*x34*a3^4*a1^2 + 352*a6^6*a5^4*x34^2*a3^4*a1^2 - 24*a6^5*a5^5*x34^2*a3^4*a1^2 + 352*a6^4*a5^6*x34^2*a3^4*a1^2 - 380*a6^6*a5^3*x34^3*a3^4*a1^2 + 220*a6^5*a5^4*x34^3*a3^4*a1^2 + 220*a6^4*a5^5*x34^3*a3^4*a1^2 - 380*a6^3*a5^6*x34^3*a3^4*a1^2 + 252*a6^6*a5^2*x34^4*a3^4*a1^2 - 224*a6^5*a5^3*x34^4*a3^4*a1^2 + 228*a6^4*a5^4*x34^4*a3^4*a1^2 - 224*a6^3*a5^5*x34^4*a3^4*a1^2 + 252*a6^2*a5^6*x34^4*a3^4*a1^2 - 22*a6^6*a5*x34^5*a3^4*a1^2 - 168*a6^5*a5^2*x34^5*a3^4*a1^2 + 12*a6^4*a5^3*x34^5*a3^4*a1^2 + 12*a6^3*a5^4*x34^5*a3^4*a1^2 - 168*a6^2*a5^5*x34^5*a3^4*a1^2 - 22*a6*a5^6*x34^5*a3^4*a1^2 + 8*a6^6*x34^6*a3^4*a1^2 + 2*a6^5*a5*x34^6*a3^4*a1^2 + 32*a6^4*a5^2*x34^6*a3^4*a1^2 - 4*a6^3*a5^3*x34^6*a3^4*a1^2 + 32*a6^2*a5^4*x34^6*a3^4*a1^2 + 2*a6*a5^5*x34^6*a3^4*a1^2 + 8*a5^6*x34^6*a3^4*a1^2 - 68*a6^6*a5^5*a3^5*a1^2 - 68*a6^5*a5^6*a3^5*a1^2 + 240*a6^6*a5^4*x34*a3^5*a1^2 + 48*a6^5*a5^5*x34*a3^5*a1^2 + 240*a6^4*a5^6*x34*a3^5*a1^2 - 404*a6^6*a5^3*x34^2*a3^5*a1^2 + 354*a6^5*a5^4*x34^2*a3^5*a1^2 + 354*a6^4*a5^5*x34^2*a3^5*a1^2 - 404*a6^3*a5^6*x34^2*a3^5*a1^2 + 300*a6^6*a5^2*x34^3*a3^5*a1^2 - 64*a6^5*a5^3*x34^3*a3^5*a1^2 - 692*a6^4*a5^4*x34^3*a3^5*a1^2 - 64*a6^3*a5^5*x34^3*a3^5*a1^2 + 300*a6^2*a5^6*x34^3*a3^5*a1^2 - 48*a6^6*a5*x34^4*a3^5*a1^2 - 420*a6^5*a5^2*x34^4*a3^5*a1^2 + 156*a6^4*a5^3*x34^4*a3^5*a1^2 + 156*a6^3*a5^4*x34^4*a3^5*a1^2 - 420*a6^2*a5^5*x34^4*a3^5*a1^2 - 48*a6*a5^6*x34^4*a3^5*a1^2 + 40*a6^6*x34^5*a3^5*a1^2 + 12*a6^5*a5*x34^5*a3^5*a1^2 + 192*a6^4*a5^2*x34^5*a3^5*a1^2 + 8*a6^3*a5^3*x34^5*a3^5*a1^2 + 192*a6^2*a5^4*x34^5*a3^5*a1^2 + 12*a6*a5^5*x34^5*a3^5*a1^2 + 40*a5^6*x34^5*a3^5*a1^2 - 8*a6^5*x34^6*a3^5*a1^2 + 2*a6^4*a5*x34^6*a3^5*a1^2 - 28*a6^3*a5^2*x34^6*a3^5*a1^2 - 28*a6^2*a5^3*x34^6*a3^5*a1^2 + 2*a6*a5^4*x34^6*a3^5*a1^2 - 8*a5^5*x34^6*a3^5*a1^2 + 80*a6^6*a5^4*a3^6*a1^2 + 16*a6^5*a5^5*a3^6*a1^2 + 80*a6^4*a5^6*a3^6*a1^2 - 252*a6^6*a5^3*x34*a3^6*a1^2 + 266*a6^5*a5^4*x34*a3^6*a1^2 + 266*a6^4*a5^5*x34*a3^6*a1^2 - 252*a6^3*a5^6*x34*a3^6*a1^2 + 212*a6^6*a5^2*x34^2*a3^6*a1^2 + 184*a6^5*a5^3*x34^2*a3^6*a1^2 - 1612*a6^4*a5^4*x34^2*a3^6*a1^2 + 184*a6^3*a5^5*x34^2*a3^6*a1^2 + 212*a6^2*a5^6*x34^2*a3^6*a1^2 - 56*a6^6*a5*x34^3*a3^6*a1^2 - 588*a6^5*a5^2*x34^3*a3^6*a1^2 + 420*a6^4*a5^3*x34^3*a3^6*a1^2 + 420*a6^3*a5^4*x34^3*a3^6*a1^2 - 588*a6^2*a5^5*x34^3*a3^6*a1^2 - 56*a6*a5^6*x34^3*a3^6*a1^2 + 88*a6^6*x34^4*a3^6*a1^2 + 32*a6^5*a5*x34^4*a3^6*a1^2 + 512*a6^4*a5^2*x34^4*a3^6*a1^2 + 96*a6^3*a5^3*x34^4*a3^6*a1^2 + 512*a6^2*a5^4*x34^4*a3^6*a1^2 + 32*a6*a5^5*x34^4*a3^6*a1^2 + 88*a5^6*x34^4*a3^6*a1^2 - 56*a6^5*x34^5*a3^6*a1^2 + 14*a6^4*a5*x34^5*a3^6*a1^2 - 196*a6^3*a5^2*x34^5*a3^6*a1^2 - 196*a6^2*a5^3*x34^5*a3^6*a1^2 + 14*a6*a5^4*x34^5*a3^6*a1^2 - 56*a5^5*x34^5*a3^6*a1^2 + 8*a6^4*x34^6*a3^6*a1^2 - 4*a6^3*a5*x34^6*a3^6*a1^2 + 24*a6^2*a5^2*x34^6*a3^6*a1^2 - 4*a6*a5^3*x34^6*a3^6*a1^2 + 8*a5^4*x34^6*a3^6*a1^2 - 72*a6^6*a5^3*a3^7*a1^2 + 76*a6^5*a5^4*a3^7*a1^2 + 76*a6^4*a5^5*a3^7*a1^2 - 72*a6^3*a5^6*a3^7*a1^2 + 96*a6^6*a5^2*x34*a3^7*a1^2 + 176*a6^5*a5^3*x34*a3^7*a1^2 - 1184*a6^4*a5^4*x34*a3^7*a1^2 + 176*a6^3*a5^5*x34*a3^7*a1^2 + 96*a6^2*a5^6*x34*a3^7*a1^2 - 40*a6^6*a5*x34^2*a3^7*a1^2 - 504*a6^5*a5^2*x34^2*a3^7*a1^2 + 504*a6^4*a5^3*x34^2*a3^7*a1^2 + 504*a6^3*a5^4*x34^2*a3^7*a1^2 - 504*a6^2*a5^5*x34^2*a3^7*a1^2 - 40*a6*a5^6*x34^2*a3^7*a1^2 + 112*a6^6*x34^3*a3^7*a1^2 + 48*a6^5*a5*x34^3*a3^7*a1^2 + 768*a6^4*a5^2*x34^3*a3^7*a1^2 + 224*a6^3*a5^3*x34^3*a3^7*a1^2 + 768*a6^2*a5^4*x34^3*a3^7*a1^2 + 48*a6*a5^5*x34^3*a3^7*a1^2 + 112*a5^6*x34^3*a3^7*a1^2 - 160*a6^5*x34^4*a3^7*a1^2 + 40*a6^4*a5*x34^4*a3^7*a1^2 - 560*a6^3*a5^2*x34^4*a3^7*a1^2 - 560*a6^2*a5^3*x34^4*a3^7*a1^2 + 40*a6*a5^4*x34^4*a3^7*a1^2 - 160*a5^5*x34^4*a3^7*a1^2 + 48*a6^4*x34^5*a3^7*a1^2 - 24*a6^3*a5*x34^5*a3^7*a1^2 + 144*a6^2*a5^2*x34^5*a3^7*a1^2 - 24*a6*a5^3*x34^5*a3^7*a1^2 + 48*a5^4*x34^5*a3^7*a1^2 + 24*a6^6*a5^2*a3^8*a1^2 + 44*a6^5*a5^3*a3^8*a1^2 - 296*a6^4*a5^4*a3^8*a1^2 + 44*a6^3*a5^5*a3^8*a1^2 + 24*a6^2*a5^6*a3^8*a1^2 - 18*a6^6*a5*x34*a3^8*a1^2 - 252*a6^5*a5^2*x34*a3^8*a1^2 + 288*a6^4*a5^3*x34*a3^8*a1^2 + 288*a6^3*a5^4*x34*a3^8*a1^2 - 252*a6^2*a5^5*x34*a3^8*a1^2 - 18*a6*a5^6*x34*a3^8*a1^2 + 88*a6^6*x34^2*a3^8*a1^2 + 42*a6^5*a5*x34^2*a3^8*a1^2 + 672*a6^4*a5^2*x34^2*a3^8*a1^2 + 236*a6^3*a5^3*x34^2*a3^8*a1^2 + 672*a6^2*a5^4*x34^2*a3^8*a1^2 + 42*a6*a5^5*x34^2*a3^8*a1^2 + 88*a5^6*x34^2*a3^8*a1^2 - 240*a6^5*x34^3*a3^8*a1^2 + 60*a6^4*a5*x34^3*a3^8*a1^2 - 840*a6^3*a5^2*x34^3*a3^8*a1^2 - 840*a6^2*a5^3*x34^3*a3^8*a1^2 + 60*a6*a5^4*x34^3*a3^8*a1^2 - 240*a5^5*x34^3*a3^8*a1^2 + 120*a6^4*x34^4*a3^8*a1^2 - 60*a6^3*a5*x34^4*a3^8*a1^2 + 360*a6^2*a5^2*x34^4*a3^8*a1^2 - 60*a6*a5^3*x34^4*a3^8*a1^2 + 120*a5^4*x34^4*a3^8*a1^2 - 4*a6^6*a5*a3^9*a1^2 - 56*a6^5*a5^2*a3^9*a1^2 + 64*a6^4*a5^3*a3^9*a1^2 + 64*a6^3*a5^4*a3^9*a1^2 - 56*a6^2*a5^5*a3^9*a1^2 - 4*a6*a5^6*a3^9*a1^2 + 40*a6^6*x34*a3^9*a1^2 + 20*a6^5*a5*x34*a3^9*a1^2 + 320*a6^4*a5^2*x34*a3^9*a1^2 + 120*a6^3*a5^3*x34*a3^9*a1^2 + 320*a6^2*a5^4*x34*a3^9*a1^2 + 20*a6*a5^5*x34*a3^9*a1^2 + 40*a5^6*x34*a3^9*a1^2 - 200*a6^5*x34^2*a3^9*a1^2 + 50*a6^4*a5*x34^2*a3^9*a1^2 - 700*a6^3*a5^2*x34^2*a3^9*a1^2 - 700*a6^2*a5^3*x34^2*a3^9*a1^2 + 50*a6*a5^4*x34^2*a3^9*a1^2 - 200*a5^5*x34^2*a3^9*a1^2 + 160*a6^4*x34^3*a3^9*a1^2 - 80*a6^3*a5*x34^3*a3^9*a1^2 + 480*a6^2*a5^2*x34^3*a3^9*a1^2 - 80*a6*a5^3*x34^3*a3^9*a1^2 + 160*a5^4*x34^3*a3^9*a1^2 + 8*a6^6*a3^10*a1^2 + 4*a6^5*a5*a3^10*a1^2 + 64*a6^4*a5^2*a3^10*a1^2 + 24*a6^3*a5^3*a3^10*a1^2 + 64*a6^2*a5^4*a3^10*a1^2 + 4*a6*a5^5*a3^10*a1^2 + 8*a5^6*a3^10*a1^2 - 88*a6^5*x34*a3^10*a1^2 + 22*a6^4*a5*x34*a3^10*a1^2 - 308*a6^3*a5^2*x34*a3^10*a1^2 - 308*a6^2*a5^3*x34*a3^10*a1^2 + 22*a6*a5^4*x34*a3^10*a1^2 - 88*a5^5*x34*a3^10*a1^2 + 120*a6^4*x34^2*a3^10*a1^2 - 60*a6^3*a5*x34^2*a3^10*a1^2 + 360*a6^2*a5^2*x34^2*a3^10*a1^2 - 60*a6*a5^3*x34^2*a3^10*a1^2 + 120*a5^4*x34^2*a3^10*a1^2 - 16*a6^5*a3^11*a1^2 + 4*a6^4*a5*a3^11*a1^2 - 56*a6^3*a5^2*a3^11*a1^2 - 56*a6^2*a5^3*a3^11*a1^2 + 4*a6*a5^4*a3^11*a1^2 - 16*a5^5*a3^11*a1^2 + 48*a6^4*x34*a3^11*a1^2 - 24*a6^3*a5*x34*a3^11*a1^2 + 144*a6^2*a5^2*x34*a3^11*a1^2 - 24*a6*a5^3*x34*a3^11*a1^2 + 48*a5^4*x34*a3^11*a1^2 + 8*a6^4*a3^12*a1^2 - 4*a6^3*a5*a3^12*a1^2 + 24*a6^2*a5^2*a3^12*a1^2 - 4*a6*a5^3*a3^12*a1^2 + 8*a5^4*a3^12*a1^2 - 4*a6^6*a5^6*x34^3*a2*a1^2 + 2*a6^6*a5^5*x34^4*a2*a1^2 + 2*a6^5*a5^6*x34^4*a2*a1^2 + 2*a6^6*a5^4*x34^5*a2*a1^2 + 2*a6^4*a5^6*x34^5*a2*a1^2 - 4*a6^6*a5^3*x34^6*a2*a1^2 + 2*a6^5*a5^4*x34^6*a2*a1^2 + 2*a6^4*a5^5*x34^6*a2*a1^2 - 4*a6^3*a5^6*x34^6*a2*a1^2 - 36*a6^6*a5^6*x34^2*a3*a2*a1^2 - 40*a6^6*a5^5*x34^3*a3*a2*a1^2 - 40*a6^5*a5^6*x34^3*a3*a2*a1^2 + 10*a6^6*a5^4*x34^4*a3*a2*a1^2 + 120*a6^5*a5^5*x34^4*a3*a2*a1^2 + 10*a6^4*a5^6*x34^4*a3*a2*a1^2 - 72*a6^6*a5^3*x34^5*a3*a2*a1^2 + 132*a6^5*a5^4*x34^5*a3*a2*a1^2 + 132*a6^4*a5^5*x34^5*a3*a2*a1^2 - 72*a6^3*a5^6*x34^5*a3*a2*a1^2 - 24*a6^6*a5^2*x34^6*a3*a2*a1^2 - 48*a6^5*a5^3*x34^6*a3*a2*a1^2 - 48*a6^3*a5^5*x34^6*a3*a2*a1^2 - 24*a6^2*a5^6*x34^6*a3*a2*a1^2 - 84*a6^6*a5^6*x34*a3^2*a2*a1^2 - 24*a6^6*a5^5*x34^2*a3^2*a2*a1^2 - 24*a6^5*a5^6*x34^2*a3^2*a2*a1^2 + 56*a6^6*a5^4*x34^3*a3^2*a2*a1^2 + 624*a6^5*a5^5*x34^3*a3^2*a2*a1^2 + 56*a6^4*a5^6*x34^3*a3^2*a2*a1^2 - 264*a6^6*a5^3*x34^4*a3^2*a2*a1^2 + 222*a6^5*a5^4*x34^4*a3^2*a2*a1^2 + 222*a6^4*a5^5*x34^4*a3^2*a2*a1^2 - 264*a6^3*a5^6*x34^4*a3^2*a2*a1^2 - 36*a6^6*a5^2*x34^5*a3^2*a2*a1^2 - 144*a6^5*a5^3*x34^5*a3^2*a2*a1^2 - 408*a6^4*a5^4*x34^5*a3^2*a2*a1^2 - 144*a6^3*a5^5*x34^5*a3^2*a2*a1^2 - 36*a6^2*a5^6*x34^5*a3^2*a2*a1^2 - 24*a6^6*a5*x34^6*a3^2*a2*a1^2 + 108*a6^5*a5^2*x34^6*a3^2*a2*a1^2 + 36*a6^4*a5^3*x34^6*a3^2*a2*a1^2 + 36*a6^3*a5^4*x34^6*a3^2*a2*a1^2 + 108*a6^2*a5^5*x34^6*a3^2*a2*a1^2 - 24*a6*a5^6*x34^6*a3^2*a2*a1^2 - 56*a6^6*a5^6*a3^3*a2*a1^2 + 32*a6^6*a5^5*x34*a3^3*a2*a1^2 + 32*a6^5*a5^6*x34*a3^3*a2*a1^2 + 164*a6^6*a5^4*x34^2*a3^3*a2*a1^2 + 1296*a6^5*a5^5*x34^2*a3^3*a2*a1^2 + 164*a6^4*a5^6*x34^2*a3^3*a2*a1^2 - 512*a6^6*a5^3*x34^3*a3^3*a2*a1^2 - 528*a6^5*a5^4*x34^3*a3^3*a2*a1^2 - 528*a6^4*a5^5*x34^3*a3^3*a2*a1^2 - 512*a6^3*a5^6*x34^3*a3^3*a2*a1^2 + 216*a6^6*a5^2*x34^4*a3^3*a2*a1^2 - 136*a6^5*a5^3*x34^4*a3^3*a2*a1^2 - 1284*a6^4*a5^4*x34^4*a3^3*a2*a1^2 - 136*a6^3*a5^5*x34^4*a3^3*a2*a1^2 + 216*a6^2*a5^6*x34^4*a3^3*a2*a1^2 - 192*a6^6*a5*x34^5*a3^3*a2*a1^2 + 792*a6^5*a5^2*x34^5*a3^3*a2*a1^2 + 80*a6^4*a5^3*x34^5*a3^3*a2*a1^2 + 80*a6^3*a5^4*x34^5*a3^3*a2*a1^2 + 792*a6^2*a5^5*x34^5*a3^3*a2*a1^2 - 192*a6*a5^6*x34^5*a3^3*a2*a1^2 - 4*a6^6*x34^6*a3^3*a2*a1^2 - 48*a6^5*a5*x34^6*a3^3*a2*a1^2 + 36*a6^4*a5^2*x34^6*a3^3*a2*a1^2 - 96*a6^3*a5^3*x34^6*a3^3*a2*a1^2 + 36*a6^2*a5^4*x34^6*a3^3*a2*a1^2 - 48*a6*a5^5*x34^6*a3^3*a2*a1^2 - 4*a5^6*x34^6*a3^3*a2*a1^2 + 16*a6^6*a5^5*a3^4*a2*a1^2 + 16*a6^5*a5^6*a3^4*a2*a1^2 + 190*a6^6*a5^4*x34*a3^4*a2*a1^2 + 1320*a6^5*a5^5*x34*a3^4*a2*a1^2 + 190*a6^4*a5^6*x34*a3^4*a2*a1^2 - 576*a6^6*a5^3*x34^2*a3^4*a2*a1^2 - 2034*a6^5*a5^4*x34^2*a3^4*a2*a1^2 - 2034*a6^4*a5^5*x34^2*a3^4*a2*a1^2 - 576*a6^3*a5^6*x34^2*a3^4*a2*a1^2 + 780*a6^6*a5^2*x34^3*a3^4*a2*a1^2 - 200*a6^5*a5^3*x34^3*a3^4*a2*a1^2 - 300*a6^4*a5^4*x34^3*a3^4*a2*a1^2 - 200*a6^3*a5^5*x34^3*a3^4*a2*a1^2 + 780*a6^2*a5^6*x34^3*a3^4*a2*a1^2 - 600*a6^6*a5*x34^4*a3^4*a2*a1^2 + 1932*a6^5*a5^2*x34^4*a3^4*a2*a1^2 + 616*a6^4*a5^3*x34^4*a3^4*a2*a1^2 + 616*a6^3*a5^4*x34^4*a3^4*a2*a1^2 + 1932*a6^2*a5^5*x34^4*a3^4*a2*a1^2 - 600*a6*a5^6*x34^4*a3^4*a2*a1^2 - 22*a6^6*x34^5*a3^4*a2*a1^2 - 168*a6^5*a5*x34^5*a3^4*a2*a1^2 - 192*a6^4*a5^2*x34^5*a3^4*a2*a1^2 - 712*a6^3*a5^3*x34^5*a3^4*a2*a1^2 - 192*a6^2*a5^4*x34^5*a3^4*a2*a1^2 - 168*a6*a5^5*x34^5*a3^4*a2*a1^2 - 22*a5^6*x34^5*a3^4*a2*a1^2 + 2*a6^5*x34^6*a3^4*a2*a1^2 + 36*a6^3*a5^2*x34^6*a3^4*a2*a1^2 + 36*a6^2*a5^3*x34^6*a3^4*a2*a1^2 + 2*a5^5*x34^6*a3^4*a2*a1^2 + 76*a6^6*a5^4*a3^5*a2*a1^2 + 528*a6^5*a5^5*a3^5*a2*a1^2 + 76*a6^4*a5^6*a3^5*a2*a1^2 - 384*a6^6*a5^3*x34*a3^5*a2*a1^2 - 2124*a6^5*a5^4*x34*a3^5*a2*a1^2 - 2124*a6^4*a5^5*x34*a3^5*a2*a1^2 - 384*a6^3*a5^6*x34*a3^5*a2*a1^2 + 1152*a6^6*a5^2*x34^2*a3^5*a2*a1^2 - 360*a6^5*a5^3*x34^2*a3^5*a2*a1^2 + 2316*a6^4*a5^4*x34^2*a3^5*a2*a1^2 - 360*a6^3*a5^5*x34^2*a3^5*a2*a1^2 + 1152*a6^2*a5^6*x34^2*a3^5*a2*a1^2 - 1008*a6^6*a5*x34^3*a3^5*a2*a1^2 + 2112*a6^5*a5^2*x34^3*a3^5*a2*a1^2 + 2248*a6^4*a5^3*x34^3*a3^5*a2*a1^2 + 2248*a6^3*a5^4*x34^3*a3^5*a2*a1^2 + 2112*a6^2*a5^5*x34^3*a3^5*a2*a1^2 - 1008*a6*a5^6*x34^3*a3^5*a2*a1^2 - 48*a6^6*x34^4*a3^5*a2*a1^2 - 1908*a6^4*a5^2*x34^4*a3^5*a2*a1^2 - 2256*a6^3*a5^3*x34^4*a3^5*a2*a1^2 - 1908*a6^2*a5^4*x34^4*a3^5*a2*a1^2 - 48*a5^6*x34^4*a3^5*a2*a1^2 + 12*a6^5*x34^5*a3^5*a2*a1^2 + 120*a6^4*a5*x34^5*a3^5*a2*a1^2 + 360*a6^3*a5^2*x34^5*a3^5*a2*a1^2 + 360*a6^2*a5^3*x34^5*a3^5*a2*a1^2 + 120*a6*a5^4*x34^5*a3^5*a2*a1^2 + 12*a5^5*x34^5*a3^5*a2*a1^2 + 2*a6^4*x34^6*a3^5*a2*a1^2 - 48*a6^3*a5*x34^6*a3^5*a2*a1^2 + 108*a6^2*a5^2*x34^6*a3^5*a2*a1^2 - 48*a6*a5^3*x34^6*a3^5*a2*a1^2 + 2*a5^4*x34^6*a3^5*a2*a1^2 - 128*a6^6*a5^3*a3^6*a2*a1^2 - 708*a6^5*a5^4*a3^6*a2*a1^2 - 708*a6^4*a5^5*a3^6*a2*a1^2 - 128*a6^3*a5^6*a3^6*a2*a1^2 + 840*a6^6*a5^2*x34*a3^6*a2*a1^2 - 280*a6^5*a5^3*x34*a3^6*a2*a1^2 + 2436*a6^4*a5^4*x34*a3^6*a2*a1^2 - 280*a6^3*a5^5*x34*a3^6*a2*a1^2 + 840*a6^2*a5^6*x34*a3^6*a2*a1^2 - 1008*a6^6*a5*x34^2*a3^6*a2*a1^2 + 1152*a6^5*a5^2*x34^2*a3^6*a2*a1^2 + 3344*a6^4*a5^3*x34^2*a3^6*a2*a1^2 + 3344*a6^3*a5^4*x34^2*a3^6*a2*a1^2 + 1152*a6^2*a5^5*x34^2*a3^6*a2*a1^2 - 1008*a6*a5^6*x34^2*a3^6*a2*a1^2 - 56*a6^6*x34^3*a3^6*a2*a1^2 + 672*a6^5*a5*x34^3*a3^6*a2*a1^2 - 4956*a6^4*a5^2*x34^3*a3^6*a2*a1^2 - 3920*a6^3*a5^3*x34^3*a3^6*a2*a1^2 - 4956*a6^2*a5^4*x34^3*a3^6*a2*a1^2 + 672*a6*a5^5*x34^3*a3^6*a2*a1^2 - 56*a5^6*x34^3*a3^6*a2*a1^2 + 32*a6^5*x34^4*a3^6*a2*a1^2 + 600*a6^4*a5*x34^4*a3^6*a2*a1^2 + 1296*a6^3*a5^2*x34^4*a3^6*a2*a1^2 + 1296*a6^2*a5^3*x34^4*a3^6*a2*a1^2 + 600*a6*a5^4*x34^4*a3^6*a2*a1^2 + 32*a5^5*x34^4*a3^6*a2*a1^2 + 14*a6^4*x34^5*a3^6*a2*a1^2 - 336*a6^3*a5*x34^5*a3^6*a2*a1^2 + 756*a6^2*a5^2*x34^5*a3^6*a2*a1^2 - 336*a6*a5^3*x34^5*a3^6*a2*a1^2 + 14*a5^4*x34^5*a3^6*a2*a1^2 - 4*a6^3*x34^6*a3^6*a2*a1^2 - 24*a6^2*a5*x34^6*a3^6*a2*a1^2 - 24*a6*a5^2*x34^6*a3^6*a2*a1^2 - 4*a5^3*x34^6*a3^6*a2*a1^2 + 240*a6^6*a5^2*a3^7*a2*a1^2 - 80*a6^5*a5^3*a3^7*a2*a1^2 + 696*a6^4*a5^4*a3^7*a2*a1^2 - 80*a6^3*a5^5*a3^7*a2*a1^2 + 240*a6^2*a5^6*a3^7*a2*a1^2 - 576*a6^6*a5*x34*a3^7*a2*a1^2 + 384*a6^5*a5^2*x34*a3^7*a2*a1^2 + 2224*a6^4*a5^3*x34*a3^7*a2*a1^2 + 2224*a6^3*a5^4*x34*a3^7*a2*a1^2 + 384*a6^2*a5^5*x34*a3^7*a2*a1^2 - 576*a6*a5^6*x34*a3^7*a2*a1^2 - 40*a6^6*x34^2*a3^7*a2*a1^2 + 1056*a6^5*a5*x34^2*a3^7*a2*a1^2 - 5880*a6^4*a5^2*x34^2*a3^7*a2*a1^2 - 3904*a6^3*a5^3*x34^2*a3^7*a2*a1^2 - 5880*a6^2*a5^4*x34^2*a3^7*a2*a1^2 + 1056*a6*a5^5*x34^2*a3^7*a2*a1^2 - 40*a5^6*x34^2*a3^7*a2*a1^2 + 48*a6^5*x34^3*a3^7*a2*a1^2 + 1200*a6^4*a5*x34^3*a3^7*a2*a1^2 + 2304*a6^3*a5^2*x34^3*a3^7*a2*a1^2 + 2304*a6^2*a5^3*x34^3*a3^7*a2*a1^2 + 1200*a6*a5^4*x34^3*a3^7*a2*a1^2 + 48*a5^5*x34^3*a3^7*a2*a1^2 + 40*a6^4*x34^4*a3^7*a2*a1^2 - 960*a6^3*a5*x34^4*a3^7*a2*a1^2 + 2160*a6^2*a5^2*x34^4*a3^7*a2*a1^2 - 960*a6*a5^3*x34^4*a3^7*a2*a1^2 + 40*a5^4*x34^4*a3^7*a2*a1^2 - 24*a6^3*x34^5*a3^7*a2*a1^2 - 144*a6^2*a5*x34^5*a3^7*a2*a1^2 - 144*a6*a5^2*x34^5*a3^7*a2*a1^2 - 24*a5^3*x34^5*a3^7*a2*a1^2 - 144*a6^6*a5*a3^8*a2*a1^2 + 96*a6^5*a5^2*a3^8*a2*a1^2 + 556*a6^4*a5^3*a3^8*a2*a1^2 + 556*a6^3*a5^4*a3^8*a2*a1^2 + 96*a6^2*a5^5*a3^8*a2*a1^2 - 144*a6*a5^6*a3^8*a2*a1^2 - 18*a6^6*x34*a3^8*a2*a1^2 + 648*a6^5*a5*x34*a3^8*a2*a1^2 - 3348*a6^4*a5^2*x34*a3^8*a2*a1^2 - 2088*a6^3*a5^3*x34*a3^8*a2*a1^2 - 3348*a6^2*a5^4*x34*a3^8*a2*a1^2 + 648*a6*a5^5*x34*a3^8*a2*a1^2 - 18*a5^6*x34*a3^8*a2*a1^2 + 42*a6^5*x34^2*a3^8*a2*a1^2 + 1200*a6^4*a5*x34^2*a3^8*a2*a1^2 + 2196*a6^3*a5^2*x34^2*a3^8*a2*a1^2 + 2196*a6^2*a5^3*x34^2*a3^8*a2*a1^2 + 1200*a6*a5^4*x34^2*a3^8*a2*a1^2 + 42*a5^5*x34^2*a3^8*a2*a1^2 + 60*a6^4*x34^3*a3^8*a2*a1^2 - 1440*a6^3*a5*x34^3*a3^8*a2*a1^2 + 3240*a6^2*a5^2*x34^3*a3^8*a2*a1^2 - 1440*a6*a5^3*x34^3*a3^8*a2*a1^2 + 60*a5^4*x34^3*a3^8*a2*a1^2 - 60*a6^3*x34^4*a3^8*a2*a1^2 - 360*a6^2*a5*x34^4*a3^8*a2*a1^2 - 360*a6*a5^2*x34^4*a3^8*a2*a1^2 - 60*a5^3*x34^4*a3^8*a2*a1^2 - 4*a6^6*a3^9*a2*a1^2 + 144*a6^5*a5*a3^9*a2*a1^2 - 744*a6^4*a5^2*a3^9*a2*a1^2 - 464*a6^3*a5^3*a3^9*a2*a1^2 - 744*a6^2*a5^4*a3^9*a2*a1^2 + 144*a6*a5^5*a3^9*a2*a1^2 - 4*a5^6*a3^9*a2*a1^2 + 20*a6^5*x34*a3^9*a2*a1^2 + 600*a6^4*a5*x34*a3^9*a2*a1^2 + 1080*a6^3*a5^2*x34*a3^9*a2*a1^2 + 1080*a6^2*a5^3*x34*a3^9*a2*a1^2 + 600*a6*a5^4*x34*a3^9*a2*a1^2 + 20*a5^5*x34*a3^9*a2*a1^2 + 50*a6^4*x34^2*a3^9*a2*a1^2 - 1200*a6^3*a5*x34^2*a3^9*a2*a1^2 + 2700*a6^2*a5^2*x34^2*a3^9*a2*a1^2 - 1200*a6*a5^3*x34^2*a3^9*a2*a1^2 + 50*a5^4*x34^2*a3^9*a2*a1^2 - 80*a6^3*x34^3*a3^9*a2*a1^2 - 480*a6^2*a5*x34^3*a3^9*a2*a1^2 - 480*a6*a5^2*x34^3*a3^9*a2*a1^2 - 80*a5^3*x34^3*a3^9*a2*a1^2 + 4*a6^5*a3^10*a2*a1^2 + 120*a6^4*a5*a3^10*a2*a1^2 + 216*a6^3*a5^2*a3^10*a2*a1^2 + 216*a6^2*a5^3*a3^10*a2*a1^2 + 120*a6*a5^4*a3^10*a2*a1^2 + 4*a5^5*a3^10*a2*a1^2 + 22*a6^4*x34*a3^10*a2*a1^2 - 528*a6^3*a5*x34*a3^10*a2*a1^2 + 1188*a6^2*a5^2*x34*a3^10*a2*a1^2 - 528*a6*a5^3*x34*a3^10*a2*a1^2 + 22*a5^4*x34*a3^10*a2*a1^2 - 60*a6^3*x34^2*a3^10*a2*a1^2 - 360*a6^2*a5*x34^2*a3^10*a2*a1^2 - 360*a6*a5^2*x34^2*a3^10*a2*a1^2 - 60*a5^3*x34^2*a3^10*a2*a1^2 + 4*a6^4*a3^11*a2*a1^2 - 96*a6^3*a5*a3^11*a2*a1^2 + 216*a6^2*a5^2*a3^11*a2*a1^2 - 96*a6*a5^3*a3^11*a2*a1^2 + 4*a5^4*a3^11*a2*a1^2 - 24*a6^3*x34*a3^11*a2*a1^2 - 144*a6^2*a5*x34*a3^11*a2*a1^2 - 144*a6*a5^2*x34*a3^11*a2*a1^2 - 24*a5^3*x34*a3^11*a2*a1^2 - 4*a6^3*a3^12*a2*a1^2 - 24*a6^2*a5*a3^12*a2*a1^2 - 24*a6*a5^2*a3^12*a2*a1^2 - 4*a5^3*a3^12*a2*a1^2 + 24*a6^6*a5^6*x34^2*a2^2*a1^2 - 28*a6^6*a5^5*x34^3*a2^2*a1^2 - 28*a6^5*a5^6*x34^3*a2^2*a1^2 + 32*a6^6*a5^4*x34^4*a2^2*a1^2 + 32*a6^4*a5^6*x34^4*a2^2*a1^2 - 28*a6^6*a5^3*x34^5*a2^2*a1^2 - 28*a6^3*a5^6*x34^5*a2^2*a1^2 + 24*a6^6*a5^2*x34^6*a2^2*a1^2 - 28*a6^5*a5^3*x34^6*a2^2*a1^2 + 32*a6^4*a5^4*x34^6*a2^2*a1^2 - 28*a6^3*a5^5*x34^6*a2^2*a1^2 + 24*a6^2*a5^6*x34^6*a2^2*a1^2 + 24*a6^6*a5^6*x34*a3*a2^2*a1^2 + 24*a6^6*a5^5*x34^2*a3*a2^2*a1^2 + 24*a6^5*a5^6*x34^2*a3*a2^2*a1^2 + 164*a6^6*a5^4*x34^3*a3*a2^2*a1^2 + 144*a6^5*a5^5*x34^3*a3*a2^2*a1^2 + 164*a6^4*a5^6*x34^3*a3*a2^2*a1^2 - 104*a6^6*a5^3*x34^4*a3*a2^2*a1^2 - 408*a6^5*a5^4*x34^4*a3*a2^2*a1^2 - 408*a6^4*a5^5*x34^4*a3*a2^2*a1^2 - 104*a6^3*a5^6*x34^4*a3*a2^2*a1^2 + 252*a6^6*a5^2*x34^5*a3*a2^2*a1^2 - 24*a6^5*a5^3*x34^5*a3*a2^2*a1^2 - 216*a6^4*a5^4*x34^5*a3*a2^2*a1^2 - 24*a6^3*a5^5*x34^5*a3*a2^2*a1^2 + 252*a6^2*a5^6*x34^5*a3*a2^2*a1^2 - 24*a6^6*a5*x34^6*a3*a2^2*a1^2 + 108*a6^5*a5^2*x34^6*a3*a2^2*a1^2 + 36*a6^4*a5^3*x34^6*a3*a2^2*a1^2 + 36*a6^3*a5^4*x34^6*a3*a2^2*a1^2 + 108*a6^2*a5^5*x34^6*a3*a2^2*a1^2 - 24*a6*a5^6*x34^6*a3*a2^2*a1^2 + 24*a6^6*a5^6*a3^2*a2^2*a1^2 + 240*a6^6*a5^5*x34*a3^2*a2^2*a1^2 + 240*a6^5*a5^6*x34*a3^2*a2^2*a1^2 - 132*a6^6*a5^4*x34^2*a3^2*a2^2*a1^2 - 864*a6^5*a5^5*x34^2*a3^2*a2^2*a1^2 - 132*a6^4*a5^6*x34^2*a3^2*a2^2*a1^2 + 8*a6^6*a5^3*x34^3*a3^2*a2^2*a1^2 - 876*a6^5*a5^4*x34^3*a3^2*a2^2*a1^2 - 876*a6^4*a5^5*x34^3*a3^2*a2^2*a1^2 + 8*a6^3*a5^6*x34^3*a3^2*a2^2*a1^2 + 468*a6^6*a5^2*x34^4*a3^2*a2^2*a1^2 + 1056*a6^5*a5^3*x34^4*a3^2*a2^2*a1^2 - 768*a6^4*a5^4*x34^4*a3^2*a2^2*a1^2 + 1056*a6^3*a5^5*x34^4*a3^2*a2^2*a1^2 + 468*a6^2*a5^6*x34^4*a3^2*a2^2*a1^2 - 36*a6^6*a5*x34^5*a3^2*a2^2*a1^2 - 648*a6^5*a5^2*x34^5*a3^2*a2^2*a1^2 + 972*a6^4*a5^3*x34^5*a3^2*a2^2*a1^2 + 972*a6^3*a5^4*x34^5*a3^2*a2^2*a1^2 - 648*a6^2*a5^5*x34^5*a3^2*a2^2*a1^2 - 36*a6*a5^6*x34^5*a3^2*a2^2*a1^2 + 24*a6^6*x34^6*a3^2*a2^2*a1^2 + 108*a6^5*a5*x34^6*a3^2*a2^2*a1^2 - 432*a6^4*a5^2*x34^6*a3^2*a2^2*a1^2 + 144*a6^3*a5^3*x34^6*a3^2*a2^2*a1^2 - 432*a6^2*a5^4*x34^6*a3^2*a2^2*a1^2 + 108*a6*a5^5*x34^6*a3^2*a2^2*a1^2 + 24*a5^6*x34^6*a3^2*a2^2*a1^2 + 160*a6^6*a5^5*a3^3*a2^2*a1^2 + 160*a6^5*a5^6*a3^3*a2^2*a1^2 - 592*a6^6*a5^4*x34*a3^3*a2^2*a1^2 - 2016*a6^5*a5^5*x34*a3^3*a2^2*a1^2 - 592*a6^4*a5^6*x34*a3^3*a2^2*a1^2 + 512*a6^6*a5^3*x34^2*a3^3*a2^2*a1^2 + 576*a6^5*a5^4*x34^2*a3^3*a2^2*a1^2 + 576*a6^4*a5^5*x34^2*a3^3*a2^2*a1^2 + 512*a6^3*a5^6*x34^2*a3^3*a2^2*a1^2 - 24*a6^6*a5^2*x34^3*a3^3*a2^2*a1^2 + 3136*a6^5*a5^3*x34^3*a3^3*a2^2*a1^2 - 1464*a6^4*a5^4*x34^3*a3^3*a2^2*a1^2 + 3136*a6^3*a5^5*x34^3*a3^3*a2^2*a1^2 - 24*a6^2*a5^6*x34^3*a3^3*a2^2*a1^2 + 216*a6^6*a5*x34^4*a3^3*a2^2*a1^2 - 4104*a6^5*a5^2*x34^4*a3^3*a2^2*a1^2 + 3128*a6^4*a5^3*x34^4*a3^3*a2^2*a1^2 + 3128*a6^3*a5^4*x34^4*a3^3*a2^2*a1^2 - 4104*a6^2*a5^5*x34^4*a3^3*a2^2*a1^2 + 216*a6*a5^6*x34^4*a3^3*a2^2*a1^2 + 116*a6^6*x34^5*a3^3*a2^2*a1^2 + 792*a6^5*a5*x34^5*a3^3*a2^2*a1^2 - 1836*a6^4*a5^2*x34^5*a3^3*a2^2*a1^2 + 96*a6^3*a5^3*x34^5*a3^3*a2^2*a1^2 - 1836*a6^2*a5^4*x34^5*a3^3*a2^2*a1^2 + 792*a6*a5^5*x34^5*a3^3*a2^2*a1^2 + 116*a5^6*x34^5*a3^3*a2^2*a1^2 - 28*a6^5*x34^6*a3^3*a2^2*a1^2 + 36*a6^4*a5*x34^6*a3^3*a2^2*a1^2 + 144*a6^3*a5^2*x34^6*a3^3*a2^2*a1^2 + 144*a6^2*a5^3*x34^6*a3^3*a2^2*a1^2 + 36*a6*a5^4*x34^6*a3^3*a2^2*a1^2 - 28*a5^5*x34^6*a3^3*a2^2*a1^2 - 296*a6^6*a5^4*a3^4*a2^2*a1^2 - 1008*a6^5*a5^5*a3^4*a2^2*a1^2 - 296*a6^4*a5^6*a3^4*a2^2*a1^2 + 760*a6^6*a5^3*x34*a3^4*a2^2*a1^2 + 1740*a6^5*a5^4*x34*a3^4*a2^2*a1^2 + 1740*a6^4*a5^5*x34*a3^4*a2^2*a1^2 + 760*a6^3*a5^6*x34*a3^4*a2^2*a1^2 - 1152*a6^6*a5^2*x34^2*a3^4*a2^2*a1^2 + 4008*a6^5*a5^3*x34^2*a3^4*a2^2*a1^2 - 1632*a6^4*a5^4*x34^2*a3^4*a2^2*a1^2 + 4008*a6^3*a5^5*x34^2*a3^4*a2^2*a1^2 - 1152*a6^2*a5^6*x34^2*a3^4*a2^2*a1^2 + 780*a6^6*a5*x34^3*a3^4*a2^2*a1^2 - 7020*a6^5*a5^2*x34^3*a3^4*a2^2*a1^2 + 2320*a6^4*a5^3*x34^3*a3^4*a2^2*a1^2 + 2320*a6^3*a5^4*x34^3*a3^4*a2^2*a1^2 - 7020*a6^2*a5^5*x34^3*a3^4*a2^2*a1^2 + 780*a6*a5^6*x34^3*a3^4*a2^2*a1^2 + 252*a6^6*x34^4*a3^4*a2^2*a1^2 + 1932*a6^5*a5*x34^4*a3^4*a2^2*a1^2 - 1908*a6^4*a5^2*x34^4*a3^4*a2^2*a1^2 - 2872*a6^3*a5^3*x34^4*a3^4*a2^2*a1^2 - 1908*a6^2*a5^4*x34^4*a3^4*a2^2*a1^2 + 1932*a6*a5^5*x34^4*a3^4*a2^2*a1^2 + 252*a5^6*x34^4*a3^4*a2^2*a1^2 - 168*a6^5*x34^5*a3^4*a2^2*a1^2 - 192*a6^4*a5*x34^5*a3^4*a2^2*a1^2 + 1620*a6^3*a5^2*x34^5*a3^4*a2^2*a1^2 + 1620*a6^2*a5^3*x34^5*a3^4*a2^2*a1^2 - 192*a6*a5^4*x34^5*a3^4*a2^2*a1^2 - 168*a5^5*x34^5*a3^4*a2^2*a1^2 + 32*a6^4*x34^6*a3^4*a2^2*a1^2 + 36*a6^3*a5*x34^6*a3^4*a2^2*a1^2 - 432*a6^2*a5^2*x34^6*a3^4*a2^2*a1^2 + 36*a6*a5^3*x34^6*a3^4*a2^2*a1^2 + 32*a5^4*x34^6*a3^4*a2^2*a1^2 + 304*a6^6*a5^3*a3^5*a2^2*a1^2 + 696*a6^5*a5^4*a3^5*a2^2*a1^2 + 696*a6^4*a5^5*a3^5*a2^2*a1^2 + 304*a6^3*a5^6*a3^5*a2^2*a1^2 - 1368*a6^6*a5^2*x34*a3^5*a2^2*a1^2 + 2928*a6^5*a5^3*x34*a3^5*a2^2*a1^2 - 1080*a6^4*a5^4*x34*a3^5*a2^2*a1^2 + 2928*a6^3*a5^5*x34*a3^5*a2^2*a1^2 - 1368*a6^2*a5^6*x34*a3^5*a2^2*a1^2 + 1152*a6^6*a5*x34^2*a3^5*a2^2*a1^2 - 5832*a6^5*a5^2*x34^2*a3^5*a2^2*a1^2 - 1872*a6^4*a5^3*x34^2*a3^5*a2^2*a1^2 - 1872*a6^3*a5^4*x34^2*a3^5*a2^2*a1^2 - 5832*a6^2*a5^5*x34^2*a3^5*a2^2*a1^2 + 1152*a6*a5^6*x34^2*a3^5*a2^2*a1^2 + 300*a6^6*x34^3*a3^5*a2^2*a1^2 + 2112*a6^5*a5*x34^3*a3^5*a2^2*a1^2 + 2844*a6^4*a5^2*x34^3*a3^5*a2^2*a1^2 - 10336*a6^3*a5^3*x34^3*a3^5*a2^2*a1^2 + 2844*a6^2*a5^4*x34^3*a3^5*a2^2*a1^2 + 2112*a6*a5^5*x34^3*a3^5*a2^2*a1^2 + 300*a5^6*x34^3*a3^5*a2^2*a1^2 - 420*a6^5*x34^4*a3^5*a2^2*a1^2 - 1908*a6^4*a5*x34^4*a3^5*a2^2*a1^2 + 6696*a6^3*a5^2*x34^4*a3^5*a2^2*a1^2 + 6696*a6^2*a5^3*x34^4*a3^5*a2^2*a1^2 - 1908*a6*a5^4*x34^4*a3^5*a2^2*a1^2 - 420*a5^5*x34^4*a3^5*a2^2*a1^2 + 192*a6^4*x34^5*a3^5*a2^2*a1^2 + 360*a6^3*a5*x34^5*a3^5*a2^2*a1^2 - 3888*a6^2*a5^2*x34^5*a3^5*a2^2*a1^2 + 360*a6*a5^3*x34^5*a3^5*a2^2*a1^2 + 192*a5^4*x34^5*a3^5*a2^2*a1^2 - 28*a6^3*x34^6*a3^5*a2^2*a1^2 + 108*a6^2*a5*x34^6*a3^5*a2^2*a1^2 + 108*a6*a5^2*x34^6*a3^5*a2^2*a1^2 - 28*a5^3*x34^6*a3^5*a2^2*a1^2 - 456*a6^6*a5^2*a3^6*a2^2*a1^2 + 976*a6^5*a5^3*a3^6*a2^2*a1^2 - 360*a6^4*a5^4*a3^6*a2^2*a1^2 + 976*a6^3*a5^5*a3^6*a2^2*a1^2 - 456*a6^2*a5^6*a3^6*a2^2*a1^2 + 840*a6^6*a5*x34*a3^6*a2^2*a1^2 - 3024*a6^5*a5^2*x34*a3^6*a2^2*a1^2 - 2800*a6^4*a5^3*x34*a3^6*a2^2*a1^2 - 2800*a6^3*a5^4*x34*a3^6*a2^2*a1^2 - 3024*a6^2*a5^5*x34*a3^6*a2^2*a1^2 + 840*a6*a5^6*x34*a3^6*a2^2*a1^2 + 212*a6^6*x34^2*a3^6*a2^2*a1^2 + 1152*a6^5*a5*x34^2*a3^6*a2^2*a1^2 + 7668*a6^4*a5^2*x34^2*a3^6*a2^2*a1^2 - 14832*a6^3*a5^3*x34^2*a3^6*a2^2*a1^2 + 7668*a6^2*a5^4*x34^2*a3^6*a2^2*a1^2 + 1152*a6*a5^5*x34^2*a3^6*a2^2*a1^2 + 212*a5^6*x34^2*a3^6*a2^2*a1^2 - 588*a6^5*x34^3*a3^6*a2^2*a1^2 - 4956*a6^4*a5*x34^3*a3^6*a2^2*a1^2 + 13608*a6^3*a5^2*x34^3*a3^6*a2^2*a1^2 + 13608*a6^2*a5^3*x34^3*a3^6*a2^2*a1^2 - 4956*a6*a5^4*x34^3*a3^6*a2^2*a1^2 - 588*a5^5*x34^3*a3^6*a2^2*a1^2 + 512*a6^4*x34^4*a3^6*a2^2*a1^2 + 1296*a6^3*a5*x34^4*a3^6*a2^2*a1^2 - 13392*a6^2*a5^2*x34^4*a3^6*a2^2*a1^2 + 1296*a6*a5^3*x34^4*a3^6*a2^2*a1^2 + 512*a5^4*x34^4*a3^6*a2^2*a1^2 - 196*a6^3*x34^5*a3^6*a2^2*a1^2 + 756*a6^2*a5*x34^5*a3^6*a2^2*a1^2 + 756*a6*a5^2*x34^5*a3^6*a2^2*a1^2 - 196*a5^3*x34^5*a3^6*a2^2*a1^2 + 24*a6^2*x34^6*a3^6*a2^2*a1^2 - 24*a6*a5*x34^6*a3^6*a2^2*a1^2 + 24*a5^2*x34^6*a3^6*a2^2*a1^2 + 240*a6^6*a5*a3^7*a2^2*a1^2 - 864*a6^5*a5^2*a3^7*a2^2*a1^2 - 800*a6^4*a5^3*a3^7*a2^2*a1^2 - 800*a6^3*a5^4*a3^7*a2^2*a1^2 - 864*a6^2*a5^5*a3^7*a2^2*a1^2 + 240*a6*a5^6*a3^7*a2^2*a1^2 + 96*a6^6*x34*a3^7*a2^2*a1^2 + 384*a6^5*a5*x34*a3^7*a2^2*a1^2 + 5760*a6^4*a5^2*x34*a3^7*a2^2*a1^2 - 9760*a6^3*a5^3*x34*a3^7*a2^2*a1^2 + 5760*a6^2*a5^4*x34*a3^7*a2^2*a1^2 + 384*a6*a5^5*x34*a3^7*a2^2*a1^2 + 96*a5^6*x34*a3^7*a2^2*a1^2 - 504*a6^5*x34^2*a3^7*a2^2*a1^2 - 5880*a6^4*a5*x34^2*a3^7*a2^2*a1^2 + 14688*a6^3*a5^2*x34^2*a3^7*a2^2*a1^2 + 14688*a6^2*a5^3*x34^2*a3^7*a2^2*a1^2 - 5880*a6*a5^4*x34^2*a3^7*a2^2*a1^2 - 504*a5^5*x34^2*a3^7*a2^2*a1^2 + 768*a6^4*x34^3*a3^7*a2^2*a1^2 + 2304*a6^3*a5*x34^3*a3^7*a2^2*a1^2 - 23328*a6^2*a5^2*x34^3*a3^7*a2^2*a1^2 + 2304*a6*a5^3*x34^3*a3^7*a2^2*a1^2 + 768*a5^4*x34^3*a3^7*a2^2*a1^2 - 560*a6^3*x34^4*a3^7*a2^2*a1^2 + 2160*a6^2*a5*x34^4*a3^7*a2^2*a1^2 + 2160*a6*a5^2*x34^4*a3^7*a2^2*a1^2 - 560*a5^3*x34^4*a3^7*a2^2*a1^2 + 144*a6^2*x34^5*a3^7*a2^2*a1^2 - 144*a6*a5*x34^5*a3^7*a2^2*a1^2 + 144*a5^2*x34^5*a3^7*a2^2*a1^2 + 24*a6^6*a3^8*a2^2*a1^2 + 96*a6^5*a5*a3^8*a2^2*a1^2 + 1440*a6^4*a5^2*a3^8*a2^2*a1^2 - 2440*a6^3*a5^3*a3^8*a2^2*a1^2 + 1440*a6^2*a5^4*a3^8*a2^2*a1^2 + 96*a6*a5^5*a3^8*a2^2*a1^2 + 24*a5^6*a3^8*a2^2*a1^2 - 252*a6^5*x34*a3^8*a2^2*a1^2 - 3348*a6^4*a5*x34*a3^8*a2^2*a1^2 + 8100*a6^3*a5^2*x34*a3^8*a2^2*a1^2 + 8100*a6^2*a5^3*x34*a3^8*a2^2*a1^2 - 3348*a6*a5^4*x34*a3^8*a2^2*a1^2 - 252*a5^5*x34*a3^8*a2^2*a1^2 + 672*a6^4*x34^2*a3^8*a2^2*a1^2 + 2196*a6^3*a5*x34^2*a3^8*a2^2*a1^2 - 22032*a6^2*a5^2*x34^2*a3^8*a2^2*a1^2 + 2196*a6*a5^3*x34^2*a3^8*a2^2*a1^2 + 672*a5^4*x34^2*a3^8*a2^2*a1^2 - 840*a6^3*x34^3*a3^8*a2^2*a1^2 + 3240*a6^2*a5*x34^3*a3^8*a2^2*a1^2 + 3240*a6*a5^2*x34^3*a3^8*a2^2*a1^2 - 840*a5^3*x34^3*a3^8*a2^2*a1^2 + 360*a6^2*x34^4*a3^8*a2^2*a1^2 - 360*a6*a5*x34^4*a3^8*a2^2*a1^2 + 360*a5^2*x34^4*a3^8*a2^2*a1^2 - 56*a6^5*a3^9*a2^2*a1^2 - 744*a6^4*a5*a3^9*a2^2*a1^2 + 1800*a6^3*a5^2*a3^9*a2^2*a1^2 + 1800*a6^2*a5^3*a3^9*a2^2*a1^2 - 744*a6*a5^4*a3^9*a2^2*a1^2 - 56*a5^5*a3^9*a2^2*a1^2 + 320*a6^4*x34*a3^9*a2^2*a1^2 + 1080*a6^3*a5*x34*a3^9*a2^2*a1^2 - 10800*a6^2*a5^2*x34*a3^9*a2^2*a1^2 + 1080*a6*a5^3*x34*a3^9*a2^2*a1^2 + 320*a5^4*x34*a3^9*a2^2*a1^2 - 700*a6^3*x34^2*a3^9*a2^2*a1^2 + 2700*a6^2*a5*x34^2*a3^9*a2^2*a1^2 + 2700*a6*a5^2*x34^2*a3^9*a2^2*a1^2 - 700*a5^3*x34^2*a3^9*a2^2*a1^2 + 480*a6^2*x34^3*a3^9*a2^2*a1^2 - 480*a6*a5*x34^3*a3^9*a2^2*a1^2 + 480*a5^2*x34^3*a3^9*a2^2*a1^2 + 64*a6^4*a3^10*a2^2*a1^2 + 216*a6^3*a5*a3^10*a2^2*a1^2 - 2160*a6^2*a5^2*a3^10*a2^2*a1^2 + 216*a6*a5^3*a3^10*a2^2*a1^2 + 64*a5^4*a3^10*a2^2*a1^2 - 308*a6^3*x34*a3^10*a2^2*a1^2 + 1188*a6^2*a5*x34*a3^10*a2^2*a1^2 + 1188*a6*a5^2*x34*a3^10*a2^2*a1^2 - 308*a5^3*x34*a3^10*a2^2*a1^2 + 360*a6^2*x34^2*a3^10*a2^2*a1^2 - 360*a6*a5*x34^2*a3^10*a2^2*a1^2 + 360*a5^2*x34^2*a3^10*a2^2*a1^2 - 56*a6^3*a3^11*a2^2*a1^2 + 216*a6^2*a5*a3^11*a2^2*a1^2 + 216*a6*a5^2*a3^11*a2^2*a1^2 - 56*a5^3*a3^11*a2^2*a1^2 + 144*a6^2*x34*a3^11*a2^2*a1^2 - 144*a6*a5*x34*a3^11*a2^2*a1^2 + 144*a5^2*x34*a3^11*a2^2*a1^2 + 24*a6^2*a3^12*a2^2*a1^2 - 24*a6*a5*a3^12*a2^2*a1^2 + 24*a5^2*a3^12*a2^2*a1^2 - 4*a6^6*a5^6*x34*a2^3*a1^2 - 28*a6^6*a5^5*x34^2*a2^3*a1^2 - 28*a6^5*a5^6*x34^2*a2^3*a1^2 - 4*a6^6*a5^4*x34^3*a2^3*a1^2 + 32*a6^5*a5^5*x34^3*a2^3*a1^2 - 4*a6^4*a5^6*x34^3*a2^3*a1^2 - 4*a6^6*a5^3*x34^4*a2^3*a1^2 + 36*a6^5*a5^4*x34^4*a2^3*a1^2 + 36*a6^4*a5^5*x34^4*a2^3*a1^2 - 4*a6^3*a5^6*x34^4*a2^3*a1^2 - 28*a6^6*a5^2*x34^5*a2^3*a1^2 + 32*a6^5*a5^3*x34^5*a2^3*a1^2 + 36*a6^4*a5^4*x34^5*a2^3*a1^2 + 32*a6^3*a5^5*x34^5*a2^3*a1^2 - 28*a6^2*a5^6*x34^5*a2^3*a1^2 - 4*a6^6*a5*x34^6*a2^3*a1^2 - 28*a6^5*a5^2*x34^6*a2^3*a1^2 - 4*a6^4*a5^3*x34^6*a2^3*a1^2 - 4*a6^3*a5^4*x34^6*a2^3*a1^2 - 28*a6^2*a5^5*x34^6*a2^3*a1^2 - 4*a6*a5^6*x34^6*a2^3*a1^2 - 8*a6^6*a5^6*a3*a2^3*a1^2 - 104*a6^6*a5^5*x34*a3*a2^3*a1^2 - 104*a6^5*a5^6*x34*a3*a2^3*a1^2 + 24*a6^6*a5^4*x34^2*a3*a2^3*a1^2 + 240*a6^5*a5^5*x34^2*a3*a2^3*a1^2 + 24*a6^4*a5^6*x34^2*a3*a2^3*a1^2 - 112*a6^6*a5^3*x34^3*a3*a2^3*a1^2 + 8*a6^5*a5^4*x34^3*a3*a2^3*a1^2 + 8*a6^4*a5^5*x34^3*a3*a2^3*a1^2 - 112*a6^3*a5^6*x34^3*a3*a2^3*a1^2 - 104*a6^6*a5^2*x34^4*a3*a2^3*a1^2 + 24*a6^5*a5^3*x34^4*a3*a2^3*a1^2 + 936*a6^4*a5^4*x34^4*a3*a2^3*a1^2 + 24*a6^3*a5^5*x34^4*a3*a2^3*a1^2 - 104*a6^2*a5^6*x34^4*a3*a2^3*a1^2 - 72*a6^6*a5*x34^5*a3*a2^3*a1^2 - 24*a6^5*a5^2*x34^5*a3*a2^3*a1^2 - 160*a6^4*a5^3*x34^5*a3*a2^3*a1^2 - 160*a6^3*a5^4*x34^5*a3*a2^3*a1^2 - 24*a6^2*a5^5*x34^5*a3*a2^3*a1^2 - 72*a6*a5^6*x34^5*a3*a2^3*a1^2 - 4*a6^6*x34^6*a3*a2^3*a1^2 - 48*a6^5*a5*x34^6*a3*a2^3*a1^2 + 36*a6^4*a5^2*x34^6*a3*a2^3*a1^2 - 96*a6^3*a5^3*x34^6*a3*a2^3*a1^2 + 36*a6^2*a5^4*x34^6*a3*a2^3*a1^2 - 48*a6*a5^5*x34^6*a3*a2^3*a1^2 - 4*a5^6*x34^6*a3*a2^3*a1^2 - 104*a6^6*a5^5*a3^2*a2^3*a1^2 - 104*a6^5*a5^6*a3^2*a2^3*a1^2 + 96*a6^6*a5^4*x34*a3^2*a2^3*a1^2 + 528*a6^5*a5^5*x34*a3^2*a2^3*a1^2 + 96*a6^4*a5^6*x34*a3^2*a2^3*a1^2 - 168*a6^6*a5^3*x34^2*a3^2*a2^3*a1^2 + 564*a6^5*a5^4*x34^2*a3^2*a2^3*a1^2 + 564*a6^4*a5^5*x34^2*a3^2*a2^3*a1^2 - 168*a6^3*a5^6*x34^2*a3^2*a2^3*a1^2 + 8*a6^6*a5^2*x34^3*a3^2*a2^3*a1^2 - 992*a6^5*a5^3*x34^3*a3^2*a2^3*a1^2 + 2192*a6^4*a5^4*x34^3*a3^2*a2^3*a1^2 - 992*a6^3*a5^5*x34^3*a3^2*a2^3*a1^2 + 8*a6^2*a5^6*x34^3*a3^2*a2^3*a1^2 - 264*a6^6*a5*x34^4*a3^2*a2^3*a1^2 + 1056*a6^5*a5^2*x34^4*a3^2*a2^3*a1^2 - 1932*a6^4*a5^3*x34^4*a3^2*a2^3*a1^2 - 1932*a6^3*a5^4*x34^4*a3^2*a2^3*a1^2 + 1056*a6^2*a5^5*x34^4*a3^2*a2^3*a1^2 - 264*a6*a5^6*x34^4*a3^2*a2^3*a1^2 - 52*a6^6*x34^5*a3^2*a2^3*a1^2 - 144*a6^5*a5*x34^5*a3^2*a2^3*a1^2 + 972*a6^4*a5^2*x34^5*a3^2*a2^3*a1^2 - 1344*a6^3*a5^3*x34^5*a3^2*a2^3*a1^2 + 972*a6^2*a5^4*x34^5*a3^2*a2^3*a1^2 - 144*a6*a5^5*x34^5*a3^2*a2^3*a1^2 - 52*a5^6*x34^5*a3^2*a2^3*a1^2 - 28*a6^5*x34^6*a3^2*a2^3*a1^2 + 36*a6^4*a5*x34^6*a3^2*a2^3*a1^2 + 144*a6^3*a5^2*x34^6*a3^2*a2^3*a1^2 + 144*a6^2*a5^3*x34^6*a3^2*a2^3*a1^2 + 36*a6*a5^4*x34^6*a3^2*a2^3*a1^2 - 28*a5^5*x34^6*a3^2*a2^3*a1^2 + 64*a6^6*a5^4*a3^3*a2^3*a1^2 + 352*a6^5*a5^5*a3^3*a2^3*a1^2 + 64*a6^4*a5^6*a3^3*a2^3*a1^2 - 112*a6^6*a5^3*x34*a3^3*a2^3*a1^2 + 1112*a6^5*a5^4*x34*a3^3*a2^3*a1^2 + 1112*a6^4*a5^5*x34*a3^3*a2^3*a1^2 - 112*a6^3*a5^6*x34*a3^3*a2^3*a1^2 + 512*a6^6*a5^2*x34^2*a3^3*a2^3*a1^2 - 3568*a6^5*a5^3*x34^2*a3^3*a2^3*a1^2 + 128*a6^4*a5^4*x34^2*a3^3*a2^3*a1^2 - 3568*a6^3*a5^5*x34^2*a3^3*a2^3*a1^2 + 512*a6^2*a5^6*x34^2*a3^3*a2^3*a1^2 - 512*a6^6*a5*x34^3*a3^3*a2^3*a1^2 + 3136*a6^5*a5^2*x34^3*a3^3*a2^3*a1^2 - 3184*a6^4*a5^3*x34^3*a3^3*a2^3*a1^2 - 3184*a6^3*a5^4*x34^3*a3^3*a2^3*a1^2 + 3136*a6^2*a5^5*x34^3*a3^3*a2^3*a1^2 - 512*a6*a5^6*x34^3*a3^3*a2^3*a1^2 - 204*a6^6*x34^4*a3^3*a2^3*a1^2 - 136*a6^5*a5*x34^4*a3^3*a2^3*a1^2 + 3128*a6^4*a5^2*x34^4*a3^3*a2^3*a1^2 - 2256*a6^3*a5^3*x34^4*a3^3*a2^3*a1^2 + 3128*a6^2*a5^4*x34^4*a3^3*a2^3*a1^2 - 136*a6*a5^5*x34^4*a3^3*a2^3*a1^2 - 204*a5^6*x34^4*a3^3*a2^3*a1^2 - 136*a6^5*x34^5*a3^3*a2^3*a1^2 + 80*a6^4*a5*x34^5*a3^3*a2^3*a1^2 + 96*a6^3*a5^2*x34^5*a3^3*a2^3*a1^2 + 96*a6^2*a5^3*x34^5*a3^3*a2^3*a1^2 + 80*a6*a5^4*x34^5*a3^3*a2^3*a1^2 - 136*a5^5*x34^5*a3^3*a2^3*a1^2 - 4*a6^4*x34^6*a3^3*a2^3*a1^2 - 96*a6^3*a5*x34^6*a3^3*a2^3*a1^2 + 144*a6^2*a5^2*x34^6*a3^3*a2^3*a1^2 - 96*a6*a5^3*x34^6*a3^3*a2^3*a1^2 - 4*a5^4*x34^6*a3^3*a2^3*a1^2 - 56*a6^6*a5^3*a3^4*a2^3*a1^2 + 556*a6^5*a5^4*a3^4*a2^3*a1^2 + 556*a6^4*a5^5*a3^4*a2^3*a1^2 - 56*a6^3*a5^6*a3^4*a2^3*a1^2 + 760*a6^6*a5^2*x34*a3^4*a2^3*a1^2 - 4360*a6^5*a5^3*x34*a3^4*a2^3*a1^2 - 2000*a6^4*a5^4*x34*a3^4*a2^3*a1^2 - 4360*a6^3*a5^5*x34*a3^4*a2^3*a1^2 + 760*a6^2*a5^6*x34*a3^4*a2^3*a1^2 - 576*a6^6*a5*x34^2*a3^4*a2^3*a1^2 + 4008*a6^5*a5^2*x34^2*a3^4*a2^3*a1^2 - 692*a6^4*a5^3*x34^2*a3^4*a2^3*a1^2 - 692*a6^3*a5^4*x34^2*a3^4*a2^3*a1^2 + 4008*a6^2*a5^5*x34^2*a3^4*a2^3*a1^2 - 576*a6*a5^6*x34^2*a3^4*a2^3*a1^2 - 380*a6^6*x34^3*a3^4*a2^3*a1^2 - 200*a6^5*a5*x34^3*a3^4*a2^3*a1^2 + 2320*a6^4*a5^2*x34^3*a3^4*a2^3*a1^2 + 5520*a6^3*a5^3*x34^3*a3^4*a2^3*a1^2 + 2320*a6^2*a5^4*x34^3*a3^4*a2^3*a1^2 - 200*a6*a5^5*x34^3*a3^4*a2^3*a1^2 - 380*a5^6*x34^3*a3^4*a2^3*a1^2 - 224*a6^5*x34^4*a3^4*a2^3*a1^2 + 616*a6^4*a5*x34^4*a3^4*a2^3*a1^2 - 2872*a6^3*a5^2*x34^4*a3^4*a2^3*a1^2 - 2872*a6^2*a5^3*x34^4*a3^4*a2^3*a1^2 + 616*a6*a5^4*x34^4*a3^4*a2^3*a1^2 - 224*a5^5*x34^4*a3^4*a2^3*a1^2 + 12*a6^4*x34^5*a3^4*a2^3*a1^2 - 712*a6^3*a5*x34^5*a3^4*a2^3*a1^2 + 1620*a6^2*a5^2*x34^5*a3^4*a2^3*a1^2 - 712*a6*a5^3*x34^5*a3^4*a2^3*a1^2 + 12*a5^4*x34^5*a3^4*a2^3*a1^2 - 4*a6^3*x34^6*a3^4*a2^3*a1^2 + 36*a6^2*a5*x34^6*a3^4*a2^3*a1^2 + 36*a6*a5^2*x34^6*a3^4*a2^3*a1^2 - 4*a5^3*x34^6*a3^4*a2^3*a1^2 + 304*a6^6*a5^2*a3^5*a2^3*a1^2 - 1744*a6^5*a5^3*a3^5*a2^3*a1^2 - 800*a6^4*a5^4*a3^5*a2^3*a1^2 - 1744*a6^3*a5^5*a3^5*a2^3*a1^2 + 304*a6^2*a5^6*a3^5*a2^3*a1^2 - 384*a6^6*a5*x34*a3^5*a2^3*a1^2 + 2928*a6^5*a5^2*x34*a3^5*a2^3*a1^2 + 1080*a6^4*a5^3*x34*a3^5*a2^3*a1^2 + 1080*a6^3*a5^4*x34*a3^5*a2^3*a1^2 + 2928*a6^2*a5^5*x34*a3^5*a2^3*a1^2 - 384*a6*a5^6*x34*a3^5*a2^3*a1^2 - 404*a6^6*x34^2*a3^5*a2^3*a1^2 - 360*a6^5*a5*x34^2*a3^5*a2^3*a1^2 - 1872*a6^4*a5^2*x34^2*a3^5*a2^3*a1^2 + 17328*a6^3*a5^3*x34^2*a3^5*a2^3*a1^2 - 1872*a6^2*a5^4*x34^2*a3^5*a2^3*a1^2 - 360*a6*a5^5*x34^2*a3^5*a2^3*a1^2 - 404*a5^6*x34^2*a3^5*a2^3*a1^2 - 64*a6^5*x34^3*a3^5*a2^3*a1^2 + 2248*a6^4*a5*x34^3*a3^5*a2^3*a1^2 - 10336*a6^3*a5^2*x34^3*a3^5*a2^3*a1^2 - 10336*a6^2*a5^3*x34^3*a3^5*a2^3*a1^2 + 2248*a6*a5^4*x34^3*a3^5*a2^3*a1^2 - 64*a5^5*x34^3*a3^5*a2^3*a1^2 + 156*a6^4*x34^4*a3^5*a2^3*a1^2 - 2256*a6^3*a5*x34^4*a3^5*a2^3*a1^2 + 6696*a6^2*a5^2*x34^4*a3^5*a2^3*a1^2 - 2256*a6*a5^3*x34^4*a3^5*a2^3*a1^2 + 156*a5^4*x34^4*a3^5*a2^3*a1^2 + 8*a6^3*x34^5*a3^5*a2^3*a1^2 + 360*a6^2*a5*x34^5*a3^5*a2^3*a1^2 + 360*a6*a5^2*x34^5*a3^5*a2^3*a1^2 + 8*a5^3*x34^5*a3^5*a2^3*a1^2 - 28*a6^2*x34^6*a3^5*a2^3*a1^2 - 48*a6*a5*x34^6*a3^5*a2^3*a1^2 - 28*a5^2*x34^6*a3^5*a2^3*a1^2 - 128*a6^6*a5*a3^6*a2^3*a1^2 + 976*a6^5*a5^2*a3^6*a2^3*a1^2 + 360*a6^4*a5^3*a3^6*a2^3*a1^2 + 360*a6^3*a5^4*a3^6*a2^3*a1^2 + 976*a6^2*a5^5*a3^6*a2^3*a1^2 - 128*a6*a5^6*a3^6*a2^3*a1^2 - 252*a6^6*x34*a3^6*a2^3*a1^2 - 280*a6^5*a5*x34*a3^6*a2^3*a1^2 - 2800*a6^4*a5^2*x34*a3^6*a2^3*a1^2 + 15120*a6^3*a5^3*x34*a3^6*a2^3*a1^2 - 2800*a6^2*a5^4*x34*a3^6*a2^3*a1^2 - 280*a6*a5^5*x34*a3^6*a2^3*a1^2 - 252*a5^6*x34*a3^6*a2^3*a1^2 + 184*a6^5*x34^2*a3^6*a2^3*a1^2 + 3344*a6^4*a5*x34^2*a3^6*a2^3*a1^2 - 14832*a6^3*a5^2*x34^2*a3^6*a2^3*a1^2 - 14832*a6^2*a5^3*x34^2*a3^6*a2^3*a1^2 + 3344*a6*a5^4*x34^2*a3^6*a2^3*a1^2 + 184*a5^5*x34^2*a3^6*a2^3*a1^2 + 420*a6^4*x34^3*a3^6*a2^3*a1^2 - 3920*a6^3*a5*x34^3*a3^6*a2^3*a1^2 + 13608*a6^2*a5^2*x34^3*a3^6*a2^3*a1^2 - 3920*a6*a5^3*x34^3*a3^6*a2^3*a1^2 + 420*a5^4*x34^3*a3^6*a2^3*a1^2 + 96*a6^3*x34^4*a3^6*a2^3*a1^2 + 1296*a6^2*a5*x34^4*a3^6*a2^3*a1^2 + 1296*a6*a5^2*x34^4*a3^6*a2^3*a1^2 + 96*a5^3*x34^4*a3^6*a2^3*a1^2 - 196*a6^2*x34^5*a3^6*a2^3*a1^2 - 336*a6*a5*x34^5*a3^6*a2^3*a1^2 - 196*a5^2*x34^5*a3^6*a2^3*a1^2 - 4*a6*x34^6*a3^6*a2^3*a1^2 - 4*a5*x34^6*a3^6*a2^3*a1^2 - 72*a6^6*a3^7*a2^3*a1^2 - 80*a6^5*a5*a3^7*a2^3*a1^2 - 800*a6^4*a5^2*a3^7*a2^3*a1^2 + 4320*a6^3*a5^3*a3^7*a2^3*a1^2 - 800*a6^2*a5^4*a3^7*a2^3*a1^2 - 80*a6*a5^5*a3^7*a2^3*a1^2 - 72*a5^6*a3^7*a2^3*a1^2 + 176*a6^5*x34*a3^7*a2^3*a1^2 + 2224*a6^4*a5*x34*a3^7*a2^3*a1^2 - 9760*a6^3*a5^2*x34*a3^7*a2^3*a1^2 - 9760*a6^2*a5^3*x34*a3^7*a2^3*a1^2 + 2224*a6*a5^4*x34*a3^7*a2^3*a1^2 + 176*a5^5*x34*a3^7*a2^3*a1^2 + 504*a6^4*x34^2*a3^7*a2^3*a1^2 - 3904*a6^3*a5*x34^2*a3^7*a2^3*a1^2 + 14688*a6^2*a5^2*x34^2*a3^7*a2^3*a1^2 - 3904*a6*a5^3*x34^2*a3^7*a2^3*a1^2 + 504*a5^4*x34^2*a3^7*a2^3*a1^2 + 224*a6^3*x34^3*a3^7*a2^3*a1^2 + 2304*a6^2*a5*x34^3*a3^7*a2^3*a1^2 + 2304*a6*a5^2*x34^3*a3^7*a2^3*a1^2 + 224*a5^3*x34^3*a3^7*a2^3*a1^2 - 560*a6^2*x34^4*a3^7*a2^3*a1^2 - 960*a6*a5*x34^4*a3^7*a2^3*a1^2 - 560*a5^2*x34^4*a3^7*a2^3*a1^2 - 24*a6*x34^5*a3^7*a2^3*a1^2 - 24*a5*x34^5*a3^7*a2^3*a1^2 + 44*a6^5*a3^8*a2^3*a1^2 + 556*a6^4*a5*a3^8*a2^3*a1^2 - 2440*a6^3*a5^2*a3^8*a2^3*a1^2 - 2440*a6^2*a5^3*a3^8*a2^3*a1^2 + 556*a6*a5^4*a3^8*a2^3*a1^2 + 44*a5^5*a3^8*a2^3*a1^2 + 288*a6^4*x34*a3^8*a2^3*a1^2 - 2088*a6^3*a5*x34*a3^8*a2^3*a1^2 + 8100*a6^2*a5^2*x34*a3^8*a2^3*a1^2 - 2088*a6*a5^3*x34*a3^8*a2^3*a1^2 + 288*a5^4*x34*a3^8*a2^3*a1^2 + 236*a6^3*x34^2*a3^8*a2^3*a1^2 + 2196*a6^2*a5*x34^2*a3^8*a2^3*a1^2 + 2196*a6*a5^2*x34^2*a3^8*a2^3*a1^2 + 236*a5^3*x34^2*a3^8*a2^3*a1^2 - 840*a6^2*x34^3*a3^8*a2^3*a1^2 - 1440*a6*a5*x34^3*a3^8*a2^3*a1^2 - 840*a5^2*x34^3*a3^8*a2^3*a1^2 - 60*a6*x34^4*a3^8*a2^3*a1^2 - 60*a5*x34^4*a3^8*a2^3*a1^2 + 64*a6^4*a3^9*a2^3*a1^2 - 464*a6^3*a5*a3^9*a2^3*a1^2 + 1800*a6^2*a5^2*a3^9*a2^3*a1^2 - 464*a6*a5^3*a3^9*a2^3*a1^2 + 64*a5^4*a3^9*a2^3*a1^2 + 120*a6^3*x34*a3^9*a2^3*a1^2 + 1080*a6^2*a5*x34*a3^9*a2^3*a1^2 + 1080*a6*a5^2*x34*a3^9*a2^3*a1^2 + 120*a5^3*x34*a3^9*a2^3*a1^2 - 700*a6^2*x34^2*a3^9*a2^3*a1^2 - 1200*a6*a5*x34^2*a3^9*a2^3*a1^2 - 700*a5^2*x34^2*a3^9*a2^3*a1^2 - 80*a6*x34^3*a3^9*a2^3*a1^2 - 80*a5*x34^3*a3^9*a2^3*a1^2 + 24*a6^3*a3^10*a2^3*a1^2 + 216*a6^2*a5*a3^10*a2^3*a1^2 + 216*a6*a5^2*a3^10*a2^3*a1^2 + 24*a5^3*a3^10*a2^3*a1^2 - 308*a6^2*x34*a3^10*a2^3*a1^2 - 528*a6*a5*x34*a3^10*a2^3*a1^2 - 308*a5^2*x34*a3^10*a2^3*a1^2 - 60*a6*x34^2*a3^10*a2^3*a1^2 - 60*a5*x34^2*a3^10*a2^3*a1^2 - 56*a6^2*a3^11*a2^3*a1^2 - 96*a6*a5*a3^11*a2^3*a1^2 - 56*a5^2*a3^11*a2^3*a1^2 - 24*a6*x34*a3^11*a2^3*a1^2 - 24*a5*x34*a3^11*a2^3*a1^2 - 4*a6*a3^12*a2^3*a1^2 - 4*a5*a3^12*a2^3*a1^2 + 8*a6^6*a5^6*a2^4*a1^2 + 2*a6^6*a5^5*x34*a2^4*a1^2 + 2*a6^5*a5^6*x34*a2^4*a1^2 + 32*a6^6*a5^4*x34^2*a2^4*a1^2 + 32*a6^4*a5^6*x34^2*a2^4*a1^2 - 4*a6^6*a5^3*x34^3*a2^4*a1^2 + 36*a6^5*a5^4*x34^3*a2^4*a1^2 + 36*a6^4*a5^5*x34^3*a2^4*a1^2 - 4*a6^3*a5^6*x34^3*a2^4*a1^2 + 32*a6^6*a5^2*x34^4*a2^4*a1^2 + 36*a6^5*a5^3*x34^4*a2^4*a1^2 - 432*a6^4*a5^4*x34^4*a2^4*a1^2 + 36*a6^3*a5^5*x34^4*a2^4*a1^2 + 32*a6^2*a5^6*x34^4*a2^4*a1^2 + 2*a6^6*a5*x34^5*a2^4*a1^2 + 36*a6^4*a5^3*x34^5*a2^4*a1^2 + 36*a6^3*a5^4*x34^5*a2^4*a1^2 + 2*a6*a5^6*x34^5*a2^4*a1^2 + 8*a6^6*x34^6*a2^4*a1^2 + 2*a6^5*a5*x34^6*a2^4*a1^2 + 32*a6^4*a5^2*x34^6*a2^4*a1^2 - 4*a6^3*a5^3*x34^6*a2^4*a1^2 + 32*a6^2*a5^4*x34^6*a2^4*a1^2 + 2*a6*a5^5*x34^6*a2^4*a1^2 + 8*a5^6*x34^6*a2^4*a1^2 + 4*a6^6*a5^5*a3*a2^4*a1^2 + 4*a6^5*a5^6*a3*a2^4*a1^2 + 64*a6^6*a5^4*x34*a3*a2^4*a1^2 + 120*a6^5*a5^5*x34*a3*a2^4*a1^2 + 64*a6^4*a5^6*x34*a3*a2^4*a1^2 + 24*a6^6*a5^3*x34^2*a3*a2^4*a1^2 - 300*a6^5*a5^4*x34^2*a3*a2^4*a1^2 - 300*a6^4*a5^5*x34^2*a3*a2^4*a1^2 + 24*a6^3*a5^6*x34^2*a3*a2^4*a1^2 + 164*a6^6*a5^2*x34^3*a3*a2^4*a1^2 + 8*a6^5*a5^3*x34^3*a3*a2^4*a1^2 - 972*a6^4*a5^4*x34^3*a3*a2^4*a1^2 + 8*a6^3*a5^5*x34^3*a3*a2^4*a1^2 + 164*a6^2*a5^6*x34^3*a3*a2^4*a1^2 + 10*a6^6*a5*x34^4*a3*a2^4*a1^2 - 408*a6^5*a5^2*x34^4*a3*a2^4*a1^2 + 936*a6^4*a5^3*x34^4*a3*a2^4*a1^2 + 936*a6^3*a5^4*x34^4*a3*a2^4*a1^2 - 408*a6^2*a5^5*x34^4*a3*a2^4*a1^2 + 10*a6*a5^6*x34^4*a3*a2^4*a1^2 + 50*a6^6*x34^5*a3*a2^4*a1^2 + 132*a6^5*a5*x34^5*a3*a2^4*a1^2 - 216*a6^4*a5^2*x34^5*a3*a2^4*a1^2 - 160*a6^3*a5^3*x34^5*a3*a2^4*a1^2 - 216*a6^2*a5^4*x34^5*a3*a2^4*a1^2 + 132*a6*a5^5*x34^5*a3*a2^4*a1^2 + 50*a5^6*x34^5*a3*a2^4*a1^2 + 2*a6^5*x34^6*a3*a2^4*a1^2 + 36*a6^3*a5^2*x34^6*a3*a2^4*a1^2 + 36*a6^2*a5^3*x34^6*a3*a2^4*a1^2 + 2*a5^5*x34^6*a3*a2^4*a1^2 + 64*a6^6*a5^4*a3^2*a2^4*a1^2 + 120*a6^5*a5^5*a3^2*a2^4*a1^2 + 64*a6^4*a5^6*a3^2*a2^4*a1^2 + 96*a6^6*a5^3*x34*a3^2*a2^4*a1^2 - 1116*a6^5*a5^4*x34*a3^2*a2^4*a1^2 - 1116*a6^4*a5^5*x34*a3^2*a2^4*a1^2 + 96*a6^3*a5^6*x34*a3^2*a2^4*a1^2 - 132*a6^6*a5^2*x34^2*a3^2*a2^4*a1^2 + 564*a6^5*a5^3*x34^2*a3^2*a2^4*a1^2 + 468*a6^4*a5^4*x34^2*a3^2*a2^4*a1^2 + 564*a6^3*a5^5*x34^2*a3^2*a2^4*a1^2 - 132*a6^2*a5^6*x34^2*a3^2*a2^4*a1^2 + 56*a6^6*a5*x34^3*a3^2*a2^4*a1^2 - 876*a6^5*a5^2*x34^3*a3^2*a2^4*a1^2 + 2192*a6^4*a5^3*x34^3*a3^2*a2^4*a1^2 + 2192*a6^3*a5^4*x34^3*a3^2*a2^4*a1^2 - 876*a6^2*a5^5*x34^3*a3^2*a2^4*a1^2 + 56*a6*a5^6*x34^3*a3^2*a2^4*a1^2 + 162*a6^6*x34^4*a3^2*a2^4*a1^2 + 222*a6^5*a5*x34^4*a3^2*a2^4*a1^2 - 768*a6^4*a5^2*x34^4*a3^2*a2^4*a1^2 - 1932*a6^3*a5^3*x34^4*a3^2*a2^4*a1^2 - 768*a6^2*a5^4*x34^4*a3^2*a2^4*a1^2 + 222*a6*a5^5*x34^4*a3^2*a2^4*a1^2 + 162*a5^6*x34^4*a3^2*a2^4*a1^2 + 12*a6^5*x34^5*a3^2*a2^4*a1^2 - 408*a6^4*a5*x34^5*a3^2*a2^4*a1^2 + 972*a6^3*a5^2*x34^5*a3^2*a2^4*a1^2 + 972*a6^2*a5^3*x34^5*a3^2*a2^4*a1^2 - 408*a6*a5^4*x34^5*a3^2*a2^4*a1^2 + 12*a5^5*x34^5*a3^2*a2^4*a1^2 + 32*a6^4*x34^6*a3^2*a2^4*a1^2 + 36*a6^3*a5*x34^6*a3^2*a2^4*a1^2 - 432*a6^2*a5^2*x34^6*a3^2*a2^4*a1^2 + 36*a6*a5^3*x34^6*a3^2*a2^4*a1^2 + 32*a5^4*x34^6*a3^2*a2^4*a1^2 + 64*a6^6*a5^3*a3^3*a2^4*a1^2 - 744*a6^5*a5^4*a3^3*a2^4*a1^2 - 744*a6^4*a5^5*a3^3*a2^4*a1^2 + 64*a6^3*a5^6*a3^3*a2^4*a1^2 - 592*a6^6*a5^2*x34*a3^3*a2^4*a1^2 + 1112*a6^5*a5^3*x34*a3^3*a2^4*a1^2 + 2880*a6^4*a5^4*x34*a3^3*a2^4*a1^2 + 1112*a6^3*a5^5*x34*a3^3*a2^4*a1^2 - 592*a6^2*a5^6*x34*a3^3*a2^4*a1^2 + 164*a6^6*a5*x34^2*a3^3*a2^4*a1^2 + 576*a6^5*a5^2*x34^2*a3^3*a2^4*a1^2 + 128*a6^4*a5^3*x34^2*a3^3*a2^4*a1^2 + 128*a6^3*a5^4*x34^2*a3^3*a2^4*a1^2 + 576*a6^2*a5^5*x34^2*a3^3*a2^4*a1^2 + 164*a6*a5^6*x34^2*a3^3*a2^4*a1^2 + 304*a6^6*x34^3*a3^3*a2^4*a1^2 - 528*a6^5*a5*x34^3*a3^3*a2^4*a1^2 - 1464*a6^4*a5^2*x34^3*a3^3*a2^4*a1^2 - 3184*a6^3*a5^3*x34^3*a3^3*a2^4*a1^2 - 1464*a6^2*a5^4*x34^3*a3^3*a2^4*a1^2 - 528*a6*a5^5*x34^3*a3^3*a2^4*a1^2 + 304*a5^6*x34^3*a3^3*a2^4*a1^2 + 66*a6^5*x34^4*a3^3*a2^4*a1^2 - 1284*a6^4*a5*x34^4*a3^3*a2^4*a1^2 + 3128*a6^3*a5^2*x34^4*a3^3*a2^4*a1^2 + 3128*a6^2*a5^3*x34^4*a3^3*a2^4*a1^2 - 1284*a6*a5^4*x34^4*a3^3*a2^4*a1^2 + 66*a5^5*x34^4*a3^3*a2^4*a1^2 + 228*a6^4*x34^5*a3^3*a2^4*a1^2 + 80*a6^3*a5*x34^5*a3^3*a2^4*a1^2 - 1836*a6^2*a5^2*x34^5*a3^3*a2^4*a1^2 + 80*a6*a5^3*x34^5*a3^3*a2^4*a1^2 + 228*a5^4*x34^5*a3^3*a2^4*a1^2 - 4*a6^3*x34^6*a3^3*a2^4*a1^2 + 36*a6^2*a5*x34^6*a3^3*a2^4*a1^2 + 36*a6*a5^2*x34^6*a3^3*a2^4*a1^2 - 4*a5^3*x34^6*a3^3*a2^4*a1^2 - 296*a6^6*a5^2*a3^4*a2^4*a1^2 + 556*a6^5*a5^3*a3^4*a2^4*a1^2 + 1440*a6^4*a5^4*a3^4*a2^4*a1^2 + 556*a6^3*a5^5*a3^4*a2^4*a1^2 - 296*a6^2*a5^6*a3^4*a2^4*a1^2 + 190*a6^6*a5*x34*a3^4*a2^4*a1^2 + 1740*a6^5*a5^2*x34*a3^4*a2^4*a1^2 - 2000*a6^4*a5^3*x34*a3^4*a2^4*a1^2 - 2000*a6^3*a5^4*x34*a3^4*a2^4*a1^2 + 1740*a6^2*a5^5*x34*a3^4*a2^4*a1^2 + 190*a6*a5^6*x34*a3^4*a2^4*a1^2 + 352*a6^6*x34^2*a3^4*a2^4*a1^2 - 2034*a6^5*a5*x34^2*a3^4*a2^4*a1^2 - 1632*a6^4*a5^2*x34^2*a3^4*a2^4*a1^2 - 692*a6^3*a5^3*x34^2*a3^4*a2^4*a1^2 - 1632*a6^2*a5^4*x34^2*a3^4*a2^4*a1^2 - 2034*a6*a5^5*x34^2*a3^4*a2^4*a1^2 + 352*a5^6*x34^2*a3^4*a2^4*a1^2 + 220*a6^5*x34^3*a3^4*a2^4*a1^2 - 300*a6^4*a5*x34^3*a3^4*a2^4*a1^2 + 2320*a6^3*a5^2*x34^3*a3^4*a2^4*a1^2 + 2320*a6^2*a5^3*x34^3*a3^4*a2^4*a1^2 - 300*a6*a5^4*x34^3*a3^4*a2^4*a1^2 + 220*a5^5*x34^3*a3^4*a2^4*a1^2 + 228*a6^4*x34^4*a3^4*a2^4*a1^2 + 616*a6^3*a5*x34^4*a3^4*a2^4*a1^2 - 1908*a6^2*a5^2*x34^4*a3^4*a2^4*a1^2 + 616*a6*a5^3*x34^4*a3^4*a2^4*a1^2 + 228*a5^4*x34^4*a3^4*a2^4*a1^2 + 12*a6^3*x34^5*a3^4*a2^4*a1^2 - 192*a6^2*a5*x34^5*a3^4*a2^4*a1^2 - 192*a6*a5^2*x34^5*a3^4*a2^4*a1^2 + 12*a5^3*x34^5*a3^4*a2^4*a1^2 + 32*a6^2*x34^6*a3^4*a2^4*a1^2 + 32*a5^2*x34^6*a3^4*a2^4*a1^2 + 76*a6^6*a5*a3^5*a2^4*a1^2 + 696*a6^5*a5^2*a3^5*a2^4*a1^2 - 800*a6^4*a5^3*a3^5*a2^4*a1^2 - 800*a6^3*a5^4*a3^5*a2^4*a1^2 + 696*a6^2*a5^5*a3^5*a2^4*a1^2 + 76*a6*a5^6*a3^5*a2^4*a1^2 + 240*a6^6*x34*a3^5*a2^4*a1^2 - 2124*a6^5*a5*x34*a3^5*a2^4*a1^2 - 1080*a6^4*a5^2*x34*a3^5*a2^4*a1^2 + 1080*a6^3*a5^3*x34*a3^5*a2^4*a1^2 - 1080*a6^2*a5^4*x34*a3^5*a2^4*a1^2 - 2124*a6*a5^5*x34*a3^5*a2^4*a1^2 + 240*a5^6*x34*a3^5*a2^4*a1^2 + 354*a6^5*x34^2*a3^5*a2^4*a1^2 + 2316*a6^4*a5*x34^2*a3^5*a2^4*a1^2 - 1872*a6^3*a5^2*x34^2*a3^5*a2^4*a1^2 - 1872*a6^2*a5^3*x34^2*a3^5*a2^4*a1^2 + 2316*a6*a5^4*x34^2*a3^5*a2^4*a1^2 + 354*a5^5*x34^2*a3^5*a2^4*a1^2 - 692*a6^4*x34^3*a3^5*a2^4*a1^2 + 2248*a6^3*a5*x34^3*a3^5*a2^4*a1^2 + 2844*a6^2*a5^2*x34^3*a3^5*a2^4*a1^2 + 2248*a6*a5^3*x34^3*a3^5*a2^4*a1^2 - 692*a5^4*x34^3*a3^5*a2^4*a1^2 + 156*a6^3*x34^4*a3^5*a2^4*a1^2 - 1908*a6^2*a5*x34^4*a3^5*a2^4*a1^2 - 1908*a6*a5^2*x34^4*a3^5*a2^4*a1^2 + 156*a5^3*x34^4*a3^5*a2^4*a1^2 + 192*a6^2*x34^5*a3^5*a2^4*a1^2 + 120*a6*a5*x34^5*a3^5*a2^4*a1^2 + 192*a5^2*x34^5*a3^5*a2^4*a1^2 + 2*a6*x34^6*a3^5*a2^4*a1^2 + 2*a5*x34^6*a3^5*a2^4*a1^2 + 80*a6^6*a3^6*a2^4*a1^2 - 708*a6^5*a5*a3^6*a2^4*a1^2 - 360*a6^4*a5^2*a3^6*a2^4*a1^2 + 360*a6^3*a5^3*a3^6*a2^4*a1^2 - 360*a6^2*a5^4*a3^6*a2^4*a1^2 - 708*a6*a5^5*a3^6*a2^4*a1^2 + 80*a5^6*a3^6*a2^4*a1^2 + 266*a6^5*x34*a3^6*a2^4*a1^2 + 2436*a6^4*a5*x34*a3^6*a2^4*a1^2 - 2800*a6^3*a5^2*x34*a3^6*a2^4*a1^2 - 2800*a6^2*a5^3*x34*a3^6*a2^4*a1^2 + 2436*a6*a5^4*x34*a3^6*a2^4*a1^2 + 266*a5^5*x34*a3^6*a2^4*a1^2 - 1612*a6^4*x34^2*a3^6*a2^4*a1^2 + 3344*a6^3*a5*x34^2*a3^6*a2^4*a1^2 + 7668*a6^2*a5^2*x34^2*a3^6*a2^4*a1^2 + 3344*a6*a5^3*x34^2*a3^6*a2^4*a1^2 - 1612*a5^4*x34^2*a3^6*a2^4*a1^2 + 420*a6^3*x34^3*a3^6*a2^4*a1^2 - 4956*a6^2*a5*x34^3*a3^6*a2^4*a1^2 - 4956*a6*a5^2*x34^3*a3^6*a2^4*a1^2 + 420*a5^3*x34^3*a3^6*a2^4*a1^2 + 512*a6^2*x34^4*a3^6*a2^4*a1^2 + 600*a6*a5*x34^4*a3^6*a2^4*a1^2 + 512*a5^2*x34^4*a3^6*a2^4*a1^2 + 14*a6*x34^5*a3^6*a2^4*a1^2 + 14*a5*x34^5*a3^6*a2^4*a1^2 + 8*x34^6*a3^6*a2^4*a1^2 + 76*a6^5*a3^7*a2^4*a1^2 + 696*a6^4*a5*a3^7*a2^4*a1^2 - 800*a6^3*a5^2*a3^7*a2^4*a1^2 - 800*a6^2*a5^3*a3^7*a2^4*a1^2 + 696*a6*a5^4*a3^7*a2^4*a1^2 + 76*a5^5*a3^7*a2^4*a1^2 - 1184*a6^4*x34*a3^7*a2^4*a1^2 + 2224*a6^3*a5*x34*a3^7*a2^4*a1^2 + 5760*a6^2*a5^2*x34*a3^7*a2^4*a1^2 + 2224*a6*a5^3*x34*a3^7*a2^4*a1^2 - 1184*a5^4*x34*a3^7*a2^4*a1^2 + 504*a6^3*x34^2*a3^7*a2^4*a1^2 - 5880*a6^2*a5*x34^2*a3^7*a2^4*a1^2 - 5880*a6*a5^2*x34^2*a3^7*a2^4*a1^2 + 504*a5^3*x34^2*a3^7*a2^4*a1^2 + 768*a6^2*x34^3*a3^7*a2^4*a1^2 + 1200*a6*a5*x34^3*a3^7*a2^4*a1^2 + 768*a5^2*x34^3*a3^7*a2^4*a1^2 + 40*a6*x34^4*a3^7*a2^4*a1^2 + 40*a5*x34^4*a3^7*a2^4*a1^2 + 48*x34^5*a3^7*a2^4*a1^2 - 296*a6^4*a3^8*a2^4*a1^2 + 556*a6^3*a5*a3^8*a2^4*a1^2 + 1440*a6^2*a5^2*a3^8*a2^4*a1^2 + 556*a6*a5^3*a3^8*a2^4*a1^2 - 296*a5^4*a3^8*a2^4*a1^2 + 288*a6^3*x34*a3^8*a2^4*a1^2 - 3348*a6^2*a5*x34*a3^8*a2^4*a1^2 - 3348*a6*a5^2*x34*a3^8*a2^4*a1^2 + 288*a5^3*x34*a3^8*a2^4*a1^2 + 672*a6^2*x34^2*a3^8*a2^4*a1^2 + 1200*a6*a5*x34^2*a3^8*a2^4*a1^2 + 672*a5^2*x34^2*a3^8*a2^4*a1^2 + 60*a6*x34^3*a3^8*a2^4*a1^2 + 60*a5*x34^3*a3^8*a2^4*a1^2 + 120*x34^4*a3^8*a2^4*a1^2 + 64*a6^3*a3^9*a2^4*a1^2 - 744*a6^2*a5*a3^9*a2^4*a1^2 - 744*a6*a5^2*a3^9*a2^4*a1^2 + 64*a5^3*a3^9*a2^4*a1^2 + 320*a6^2*x34*a3^9*a2^4*a1^2 + 600*a6*a5*x34*a3^9*a2^4*a1^2 + 320*a5^2*x34*a3^9*a2^4*a1^2 + 50*a6*x34^2*a3^9*a2^4*a1^2 + 50*a5*x34^2*a3^9*a2^4*a1^2 + 160*x34^3*a3^9*a2^4*a1^2 + 64*a6^2*a3^10*a2^4*a1^2 + 120*a6*a5*a3^10*a2^4*a1^2 + 64*a5^2*a3^10*a2^4*a1^2 + 22*a6*x34*a3^10*a2^4*a1^2 + 22*a5*x34*a3^10*a2^4*a1^2 + 120*x34^2*a3^10*a2^4*a1^2 + 4*a6*a3^11*a2^4*a1^2 + 4*a5*a3^11*a2^4*a1^2 + 48*x34*a3^11*a2^4*a1^2 + 8*a3^12*a2^4*a1^2 - 8*a6^6*a5^5*a2^5*a1^2 - 8*a6^5*a5^6*a2^5*a1^2 + 2*a6^6*a5^4*x34*a2^5*a1^2 + 2*a6^4*a5^6*x34*a2^5*a1^2 - 28*a6^6*a5^3*x34^2*a2^5*a1^2 - 28*a6^3*a5^6*x34^2*a2^5*a1^2 - 28*a6^6*a5^2*x34^3*a2^5*a1^2 + 32*a6^5*a5^3*x34^3*a2^5*a1^2 + 36*a6^4*a5^4*x34^3*a2^5*a1^2 + 32*a6^3*a5^5*x34^3*a2^5*a1^2 - 28*a6^2*a5^6*x34^3*a2^5*a1^2 + 2*a6^6*a5*x34^4*a2^5*a1^2 + 36*a6^4*a5^3*x34^4*a2^5*a1^2 + 36*a6^3*a5^4*x34^4*a2^5*a1^2 + 2*a6*a5^6*x34^4*a2^5*a1^2 - 8*a6^6*x34^5*a2^5*a1^2 + 32*a6^3*a5^3*x34^5*a2^5*a1^2 - 8*a5^6*x34^5*a2^5*a1^2 - 8*a6^5*x34^6*a2^5*a1^2 + 2*a6^4*a5*x34^6*a2^5*a1^2 - 28*a6^3*a5^2*x34^6*a2^5*a1^2 - 28*a6^2*a5^3*x34^6*a2^5*a1^2 + 2*a6*a5^4*x34^6*a2^5*a1^2 - 8*a5^5*x34^6*a2^5*a1^2 + 4*a6^6*a5^4*a3*a2^5*a1^2 + 4*a6^4*a5^6*a3*a2^5*a1^2 - 104*a6^6*a5^3*x34*a3*a2^5*a1^2 + 120*a6^5*a5^4*x34*a3*a2^5*a1^2 + 120*a6^4*a5^5*x34*a3*a2^5*a1^2 - 104*a6^3*a5^6*x34*a3*a2^5*a1^2 + 24*a6^6*a5^2*x34^2*a3*a2^5*a1^2 + 240*a6^5*a5^3*x34^2*a3*a2^5*a1^2 - 300*a6^4*a5^4*x34^2*a3*a2^5*a1^2 + 240*a6^3*a5^5*x34^2*a3*a2^5*a1^2 + 24*a6^2*a5^6*x34^2*a3*a2^5*a1^2 - 40*a6^6*a5*x34^3*a3*a2^5*a1^2 + 144*a6^5*a5^2*x34^3*a3*a2^5*a1^2 + 8*a6^4*a5^3*x34^3*a3*a2^5*a1^2 + 8*a6^3*a5^4*x34^3*a3*a2^5*a1^2 + 144*a6^2*a5^5*x34^3*a3*a2^5*a1^2 - 40*a6*a5^6*x34^3*a3*a2^5*a1^2 - 38*a6^6*x34^4*a3*a2^5*a1^2 + 120*a6^5*a5*x34^4*a3*a2^5*a1^2 - 408*a6^4*a5^2*x34^4*a3*a2^5*a1^2 + 24*a6^3*a5^3*x34^4*a3*a2^5*a1^2 - 408*a6^2*a5^4*x34^4*a3*a2^5*a1^2 + 120*a6*a5^5*x34^4*a3*a2^5*a1^2 - 38*a5^6*x34^4*a3*a2^5*a1^2 - 48*a6^5*x34^5*a3*a2^5*a1^2 + 132*a6^4*a5*x34^5*a3*a2^5*a1^2 - 24*a6^3*a5^2*x34^5*a3*a2^5*a1^2 - 24*a6^2*a5^3*x34^5*a3*a2^5*a1^2 + 132*a6*a5^4*x34^5*a3*a2^5*a1^2 - 48*a5^5*x34^5*a3*a2^5*a1^2 + 2*a6^4*x34^6*a3*a2^5*a1^2 - 48*a6^3*a5*x34^6*a3*a2^5*a1^2 + 108*a6^2*a5^2*x34^6*a3*a2^5*a1^2 - 48*a6*a5^3*x34^6*a3*a2^5*a1^2 + 2*a5^4*x34^6*a3*a2^5*a1^2 - 104*a6^6*a5^3*a3^2*a2^5*a1^2 + 120*a6^5*a5^4*a3^2*a2^5*a1^2 + 120*a6^4*a5^5*a3^2*a2^5*a1^2 - 104*a6^3*a5^6*a3^2*a2^5*a1^2 + 240*a6^6*a5^2*x34*a3^2*a2^5*a1^2 + 528*a6^5*a5^3*x34*a3^2*a2^5*a1^2 - 1116*a6^4*a5^4*x34*a3^2*a2^5*a1^2 + 528*a6^3*a5^5*x34*a3^2*a2^5*a1^2 + 240*a6^2*a5^6*x34*a3^2*a2^5*a1^2 - 24*a6^6*a5*x34^2*a3^2*a2^5*a1^2 - 864*a6^5*a5^2*x34^2*a3^2*a2^5*a1^2 + 564*a6^4*a5^3*x34^2*a3^2*a2^5*a1^2 + 564*a6^3*a5^4*x34^2*a3^2*a2^5*a1^2 - 864*a6^2*a5^5*x34^2*a3^2*a2^5*a1^2 - 24*a6*a5^6*x34^2*a3^2*a2^5*a1^2 - 100*a6^6*x34^3*a3^2*a2^5*a1^2 + 624*a6^5*a5*x34^3*a3^2*a2^5*a1^2 - 876*a6^4*a5^2*x34^3*a3^2*a2^5*a1^2 - 992*a6^3*a5^3*x34^3*a3^2*a2^5*a1^2 - 876*a6^2*a5^4*x34^3*a3^2*a2^5*a1^2 + 624*a6*a5^5*x34^3*a3^2*a2^5*a1^2 - 100*a5^6*x34^3*a3^2*a2^5*a1^2 - 120*a6^5*x34^4*a3^2*a2^5*a1^2 + 222*a6^4*a5*x34^4*a3^2*a2^5*a1^2 + 1056*a6^3*a5^2*x34^4*a3^2*a2^5*a1^2 + 1056*a6^2*a5^3*x34^4*a3^2*a2^5*a1^2 + 222*a6*a5^4*x34^4*a3^2*a2^5*a1^2 - 120*a5^5*x34^4*a3^2*a2^5*a1^2 + 12*a6^4*x34^5*a3^2*a2^5*a1^2 - 144*a6^3*a5*x34^5*a3^2*a2^5*a1^2 - 648*a6^2*a5^2*x34^5*a3^2*a2^5*a1^2 - 144*a6*a5^3*x34^5*a3^2*a2^5*a1^2 + 12*a5^4*x34^5*a3^2*a2^5*a1^2 - 28*a6^3*x34^6*a3^2*a2^5*a1^2 + 108*a6^2*a5*x34^6*a3^2*a2^5*a1^2 + 108*a6*a5^2*x34^6*a3^2*a2^5*a1^2 - 28*a5^3*x34^6*a3^2*a2^5*a1^2 + 160*a6^6*a5^2*a3^3*a2^5*a1^2 + 352*a6^5*a5^3*a3^3*a2^5*a1^2 - 744*a6^4*a5^4*a3^3*a2^5*a1^2 + 352*a6^3*a5^5*a3^3*a2^5*a1^2 + 160*a6^2*a5^6*a3^3*a2^5*a1^2 + 32*a6^6*a5*x34*a3^3*a2^5*a1^2 - 2016*a6^5*a5^2*x34*a3^3*a2^5*a1^2 + 1112*a6^4*a5^3*x34*a3^3*a2^5*a1^2 + 1112*a6^3*a5^4*x34*a3^3*a2^5*a1^2 - 2016*a6^2*a5^5*x34*a3^3*a2^5*a1^2 + 32*a6*a5^6*x34*a3^3*a2^5*a1^2 - 180*a6^6*x34^2*a3^3*a2^5*a1^2 + 1296*a6^5*a5*x34^2*a3^3*a2^5*a1^2 + 576*a6^4*a5^2*x34^2*a3^3*a2^5*a1^2 - 3568*a6^3*a5^3*x34^2*a3^3*a2^5*a1^2 + 576*a6^2*a5^4*x34^2*a3^3*a2^5*a1^2 + 1296*a6*a5^5*x34^2*a3^3*a2^5*a1^2 - 180*a5^6*x34^2*a3^3*a2^5*a1^2 - 128*a6^5*x34^3*a3^3*a2^5*a1^2 - 528*a6^4*a5*x34^3*a3^3*a2^5*a1^2 + 3136*a6^3*a5^2*x34^3*a3^3*a2^5*a1^2 + 3136*a6^2*a5^3*x34^3*a3^3*a2^5*a1^2 - 528*a6*a5^4*x34^3*a3^3*a2^5*a1^2 - 128*a5^5*x34^3*a3^3*a2^5*a1^2 + 66*a6^4*x34^4*a3^3*a2^5*a1^2 - 136*a6^3*a5*x34^4*a3^3*a2^5*a1^2 - 4104*a6^2*a5^2*x34^4*a3^3*a2^5*a1^2 - 136*a6*a5^3*x34^4*a3^3*a2^5*a1^2 + 66*a5^4*x34^4*a3^3*a2^5*a1^2 - 136*a6^3*x34^5*a3^3*a2^5*a1^2 + 792*a6^2*a5*x34^5*a3^3*a2^5*a1^2 + 792*a6*a5^2*x34^5*a3^3*a2^5*a1^2 - 136*a5^3*x34^5*a3^3*a2^5*a1^2 - 28*a6^2*x34^6*a3^3*a2^5*a1^2 - 48*a6*a5*x34^6*a3^3*a2^5*a1^2 - 28*a5^2*x34^6*a3^3*a2^5*a1^2 + 16*a6^6*a5*a3^4*a2^5*a1^2 - 1008*a6^5*a5^2*a3^4*a2^5*a1^2 + 556*a6^4*a5^3*a3^4*a2^5*a1^2 + 556*a6^3*a5^4*a3^4*a2^5*a1^2 - 1008*a6^2*a5^5*a3^4*a2^5*a1^2 + 16*a6*a5^6*a3^4*a2^5*a1^2 - 170*a6^6*x34*a3^4*a2^5*a1^2 + 1320*a6^5*a5*x34*a3^4*a2^5*a1^2 + 1740*a6^4*a5^2*x34*a3^4*a2^5*a1^2 - 4360*a6^3*a5^3*x34*a3^4*a2^5*a1^2 + 1740*a6^2*a5^4*x34*a3^4*a2^5*a1^2 + 1320*a6*a5^5*x34*a3^4*a2^5*a1^2 - 170*a5^6*x34*a3^4*a2^5*a1^2 - 24*a6^5*x34^2*a3^4*a2^5*a1^2 - 2034*a6^4*a5*x34^2*a3^4*a2^5*a1^2 + 4008*a6^3*a5^2*x34^2*a3^4*a2^5*a1^2 + 4008*a6^2*a5^3*x34^2*a3^4*a2^5*a1^2 - 2034*a6*a5^4*x34^2*a3^4*a2^5*a1^2 - 24*a5^5*x34^2*a3^4*a2^5*a1^2 + 220*a6^4*x34^3*a3^4*a2^5*a1^2 - 200*a6^3*a5*x34^3*a3^4*a2^5*a1^2 - 7020*a6^2*a5^2*x34^3*a3^4*a2^5*a1^2 - 200*a6*a5^3*x34^3*a3^4*a2^5*a1^2 + 220*a5^4*x34^3*a3^4*a2^5*a1^2 - 224*a6^3*x34^4*a3^4*a2^5*a1^2 + 1932*a6^2*a5*x34^4*a3^4*a2^5*a1^2 + 1932*a6*a5^2*x34^4*a3^4*a2^5*a1^2 - 224*a5^3*x34^4*a3^4*a2^5*a1^2 - 168*a6^2*x34^5*a3^4*a2^5*a1^2 - 168*a6*a5*x34^5*a3^4*a2^5*a1^2 - 168*a5^2*x34^5*a3^4*a2^5*a1^2 + 2*a6*x34^6*a3^4*a2^5*a1^2 + 2*a5*x34^6*a3^4*a2^5*a1^2 - 68*a6^6*a3^5*a2^5*a1^2 + 528*a6^5*a5*a3^5*a2^5*a1^2 + 696*a6^4*a5^2*a3^5*a2^5*a1^2 - 1744*a6^3*a5^3*a3^5*a2^5*a1^2 + 696*a6^2*a5^4*a3^5*a2^5*a1^2 + 528*a6*a5^5*a3^5*a2^5*a1^2 - 68*a5^6*a3^5*a2^5*a1^2 + 48*a6^5*x34*a3^5*a2^5*a1^2 - 2124*a6^4*a5*x34*a3^5*a2^5*a1^2 + 2928*a6^3*a5^2*x34*a3^5*a2^5*a1^2 + 2928*a6^2*a5^3*x34*a3^5*a2^5*a1^2 - 2124*a6*a5^4*x34*a3^5*a2^5*a1^2 + 48*a5^5*x34*a3^5*a2^5*a1^2 + 354*a6^4*x34^2*a3^5*a2^5*a1^2 - 360*a6^3*a5*x34^2*a3^5*a2^5*a1^2 - 5832*a6^2*a5^2*x34^2*a3^5*a2^5*a1^2 - 360*a6*a5^3*x34^2*a3^5*a2^5*a1^2 + 354*a5^4*x34^2*a3^5*a2^5*a1^2 - 64*a6^3*x34^3*a3^5*a2^5*a1^2 + 2112*a6^2*a5*x34^3*a3^5*a2^5*a1^2 + 2112*a6*a5^2*x34^3*a3^5*a2^5*a1^2 - 64*a5^3*x34^3*a3^5*a2^5*a1^2 - 420*a6^2*x34^4*a3^5*a2^5*a1^2 - 420*a5^2*x34^4*a3^5*a2^5*a1^2 + 12*a6*x34^5*a3^5*a2^5*a1^2 + 12*a5*x34^5*a3^5*a2^5*a1^2 - 8*x34^6*a3^5*a2^5*a1^2 + 16*a6^5*a3^6*a2^5*a1^2 - 708*a6^4*a5*a3^6*a2^5*a1^2 + 976*a6^3*a5^2*a3^6*a2^5*a1^2 + 976*a6^2*a5^3*a3^6*a2^5*a1^2 - 708*a6*a5^4*a3^6*a2^5*a1^2 + 16*a5^5*a3^6*a2^5*a1^2 + 266*a6^4*x34*a3^6*a2^5*a1^2 - 280*a6^3*a5*x34*a3^6*a2^5*a1^2 - 3024*a6^2*a5^2*x34*a3^6*a2^5*a1^2 - 280*a6*a5^3*x34*a3^6*a2^5*a1^2 + 266*a5^4*x34*a3^6*a2^5*a1^2 + 184*a6^3*x34^2*a3^6*a2^5*a1^2 + 1152*a6^2*a5*x34^2*a3^6*a2^5*a1^2 + 1152*a6*a5^2*x34^2*a3^6*a2^5*a1^2 + 184*a5^3*x34^2*a3^6*a2^5*a1^2 - 588*a6^2*x34^3*a3^6*a2^5*a1^2 + 672*a6*a5*x34^3*a3^6*a2^5*a1^2 - 588*a5^2*x34^3*a3^6*a2^5*a1^2 + 32*a6*x34^4*a3^6*a2^5*a1^2 + 32*a5*x34^4*a3^6*a2^5*a1^2 - 56*x34^5*a3^6*a2^5*a1^2 + 76*a6^4*a3^7*a2^5*a1^2 - 80*a6^3*a5*a3^7*a2^5*a1^2 - 864*a6^2*a5^2*a3^7*a2^5*a1^2 - 80*a6*a5^3*a3^7*a2^5*a1^2 + 76*a5^4*a3^7*a2^5*a1^2 + 176*a6^3*x34*a3^7*a2^5*a1^2 + 384*a6^2*a5*x34*a3^7*a2^5*a1^2 + 384*a6*a5^2*x34*a3^7*a2^5*a1^2 + 176*a5^3*x34*a3^7*a2^5*a1^2 - 504*a6^2*x34^2*a3^7*a2^5*a1^2 + 1056*a6*a5*x34^2*a3^7*a2^5*a1^2 - 504*a5^2*x34^2*a3^7*a2^5*a1^2 + 48*a6*x34^3*a3^7*a2^5*a1^2 + 48*a5*x34^3*a3^7*a2^5*a1^2 - 160*x34^4*a3^7*a2^5*a1^2 + 44*a6^3*a3^8*a2^5*a1^2 + 96*a6^2*a5*a3^8*a2^5*a1^2 + 96*a6*a5^2*a3^8*a2^5*a1^2 + 44*a5^3*a3^8*a2^5*a1^2 - 252*a6^2*x34*a3^8*a2^5*a1^2 + 648*a6*a5*x34*a3^8*a2^5*a1^2 - 252*a5^2*x34*a3^8*a2^5*a1^2 + 42*a6*x34^2*a3^8*a2^5*a1^2 + 42*a5*x34^2*a3^8*a2^5*a1^2 - 240*x34^3*a3^8*a2^5*a1^2 - 56*a6^2*a3^9*a2^5*a1^2 + 144*a6*a5*a3^9*a2^5*a1^2 - 56*a5^2*a3^9*a2^5*a1^2 + 20*a6*x34*a3^9*a2^5*a1^2 + 20*a5*x34*a3^9*a2^5*a1^2 - 200*x34^2*a3^9*a2^5*a1^2 + 4*a6*a3^10*a2^5*a1^2 + 4*a5*a3^10*a2^5*a1^2 - 88*x34*a3^10*a2^5*a1^2 - 16*a3^11*a2^5*a1^2 + 8*a6^6*a5^4*a2^6*a1^2 - 8*a6^5*a5^5*a2^6*a1^2 + 8*a6^4*a5^6*a2^6*a1^2 - 4*a6^6*a5^3*x34*a2^6*a1^2 + 2*a6^5*a5^4*x34*a2^6*a1^2 + 2*a6^4*a5^5*x34*a2^6*a1^2 - 4*a6^3*a5^6*x34*a2^6*a1^2 + 24*a6^6*a5^2*x34^2*a2^6*a1^2 - 28*a6^5*a5^3*x34^2*a2^6*a1^2 + 32*a6^4*a5^4*x34^2*a2^6*a1^2 - 28*a6^3*a5^5*x34^2*a2^6*a1^2 + 24*a6^2*a5^6*x34^2*a2^6*a1^2 - 4*a6^6*a5*x34^3*a2^6*a1^2 - 28*a6^5*a5^2*x34^3*a2^6*a1^2 - 4*a6^4*a5^3*x34^3*a2^6*a1^2 - 4*a6^3*a5^4*x34^3*a2^6*a1^2 - 28*a6^2*a5^5*x34^3*a2^6*a1^2 - 4*a6*a5^6*x34^3*a2^6*a1^2 + 8*a6^6*x34^4*a2^6*a1^2 + 2*a6^5*a5*x34^4*a2^6*a1^2 + 32*a6^4*a5^2*x34^4*a2^6*a1^2 - 4*a6^3*a5^3*x34^4*a2^6*a1^2 + 32*a6^2*a5^4*x34^4*a2^6*a1^2 + 2*a6*a5^5*x34^4*a2^6*a1^2 + 8*a5^6*x34^4*a2^6*a1^2 - 8*a6^5*x34^5*a2^6*a1^2 + 2*a6^4*a5*x34^5*a2^6*a1^2 - 28*a6^3*a5^2*x34^5*a2^6*a1^2 - 28*a6^2*a5^3*x34^5*a2^6*a1^2 + 2*a6*a5^4*x34^5*a2^6*a1^2 - 8*a5^5*x34^5*a2^6*a1^2 + 8*a6^4*x34^6*a2^6*a1^2 - 4*a6^3*a5*x34^6*a2^6*a1^2 + 24*a6^2*a5^2*x34^6*a2^6*a1^2 - 4*a6*a5^3*x34^6*a2^6*a1^2 + 8*a5^4*x34^6*a2^6*a1^2 - 8*a6^6*a5^3*a3*a2^6*a1^2 + 4*a6^5*a5^4*a3*a2^6*a1^2 + 4*a6^4*a5^5*a3*a2^6*a1^2 - 8*a6^3*a5^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*x34*a3*a2^6*a1^2 - 104*a6^5*a5^3*x34*a3*a2^6*a1^2 + 64*a6^4*a5^4*x34*a3*a2^6*a1^2 - 104*a6^3*a5^5*x34*a3*a2^6*a1^2 + 24*a6^2*a5^6*x34*a3*a2^6*a1^2 - 36*a6^6*a5*x34^2*a3*a2^6*a1^2 + 24*a6^5*a5^2*x34^2*a3*a2^6*a1^2 + 24*a6^4*a5^3*x34^2*a3*a2^6*a1^2 + 24*a6^3*a5^4*x34^2*a3*a2^6*a1^2 + 24*a6^2*a5^5*x34^2*a3*a2^6*a1^2 - 36*a6*a5^6*x34^2*a3*a2^6*a1^2 + 28*a6^6*x34^3*a3*a2^6*a1^2 - 40*a6^5*a5*x34^3*a3*a2^6*a1^2 + 164*a6^4*a5^2*x34^3*a3*a2^6*a1^2 - 112*a6^3*a5^3*x34^3*a3*a2^6*a1^2 + 164*a6^2*a5^4*x34^3*a3*a2^6*a1^2 - 40*a6*a5^5*x34^3*a3*a2^6*a1^2 + 28*a5^6*x34^3*a3*a2^6*a1^2 - 38*a6^5*x34^4*a3*a2^6*a1^2 + 10*a6^4*a5*x34^4*a3*a2^6*a1^2 - 104*a6^3*a5^2*x34^4*a3*a2^6*a1^2 - 104*a6^2*a5^3*x34^4*a3*a2^6*a1^2 + 10*a6*a5^4*x34^4*a3*a2^6*a1^2 - 38*a5^5*x34^4*a3*a2^6*a1^2 + 50*a6^4*x34^5*a3*a2^6*a1^2 - 72*a6^3*a5*x34^5*a3*a2^6*a1^2 + 252*a6^2*a5^2*x34^5*a3*a2^6*a1^2 - 72*a6*a5^3*x34^5*a3*a2^6*a1^2 + 50*a5^4*x34^5*a3*a2^6*a1^2 - 4*a6^3*x34^6*a3*a2^6*a1^2 - 24*a6^2*a5*x34^6*a3*a2^6*a1^2 - 24*a6*a5^2*x34^6*a3*a2^6*a1^2 - 4*a5^3*x34^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*a3^2*a2^6*a1^2 - 104*a6^5*a5^3*a3^2*a2^6*a1^2 + 64*a6^4*a5^4*a3^2*a2^6*a1^2 - 104*a6^3*a5^5*a3^2*a2^6*a1^2 + 24*a6^2*a5^6*a3^2*a2^6*a1^2 - 84*a6^6*a5*x34*a3^2*a2^6*a1^2 + 240*a6^5*a5^2*x34*a3^2*a2^6*a1^2 + 96*a6^4*a5^3*x34*a3^2*a2^6*a1^2 + 96*a6^3*a5^4*x34*a3^2*a2^6*a1^2 + 240*a6^2*a5^5*x34*a3^2*a2^6*a1^2 - 84*a6*a5^6*x34*a3^2*a2^6*a1^2 + 60*a6^6*x34^2*a3^2*a2^6*a1^2 - 24*a6^5*a5*x34^2*a3^2*a2^6*a1^2 - 132*a6^4*a5^2*x34^2*a3^2*a2^6*a1^2 - 168*a6^3*a5^3*x34^2*a3^2*a2^6*a1^2 - 132*a6^2*a5^4*x34^2*a3^2*a2^6*a1^2 - 24*a6*a5^5*x34^2*a3^2*a2^6*a1^2 + 60*a5^6*x34^2*a3^2*a2^6*a1^2 - 100*a6^5*x34^3*a3^2*a2^6*a1^2 + 56*a6^4*a5*x34^3*a3^2*a2^6*a1^2 + 8*a6^3*a5^2*x34^3*a3^2*a2^6*a1^2 + 8*a6^2*a5^3*x34^3*a3^2*a2^6*a1^2 + 56*a6*a5^4*x34^3*a3^2*a2^6*a1^2 - 100*a5^5*x34^3*a3^2*a2^6*a1^2 + 162*a6^4*x34^4*a3^2*a2^6*a1^2 - 264*a6^3*a5*x34^4*a3^2*a2^6*a1^2 + 468*a6^2*a5^2*x34^4*a3^2*a2^6*a1^2 - 264*a6*a5^3*x34^4*a3^2*a2^6*a1^2 + 162*a5^4*x34^4*a3^2*a2^6*a1^2 - 52*a6^3*x34^5*a3^2*a2^6*a1^2 - 36*a6^2*a5*x34^5*a3^2*a2^6*a1^2 - 36*a6*a5^2*x34^5*a3^2*a2^6*a1^2 - 52*a5^3*x34^5*a3^2*a2^6*a1^2 + 24*a6^2*x34^6*a3^2*a2^6*a1^2 - 24*a6*a5*x34^6*a3^2*a2^6*a1^2 + 24*a5^2*x34^6*a3^2*a2^6*a1^2 - 56*a6^6*a5*a3^3*a2^6*a1^2 + 160*a6^5*a5^2*a3^3*a2^6*a1^2 + 64*a6^4*a5^3*a3^3*a2^6*a1^2 + 64*a6^3*a5^4*a3^3*a2^6*a1^2 + 160*a6^2*a5^5*a3^3*a2^6*a1^2 - 56*a6*a5^6*a3^3*a2^6*a1^2 + 64*a6^6*x34*a3^3*a2^6*a1^2 + 32*a6^5*a5*x34*a3^3*a2^6*a1^2 - 592*a6^4*a5^2*x34*a3^3*a2^6*a1^2 - 112*a6^3*a5^3*x34*a3^3*a2^6*a1^2 - 592*a6^2*a5^4*x34*a3^3*a2^6*a1^2 + 32*a6*a5^5*x34*a3^3*a2^6*a1^2 + 64*a5^6*x34*a3^3*a2^6*a1^2 - 180*a6^5*x34^2*a3^3*a2^6*a1^2 + 164*a6^4*a5*x34^2*a3^3*a2^6*a1^2 + 512*a6^3*a5^2*x34^2*a3^3*a2^6*a1^2 + 512*a6^2*a5^3*x34^2*a3^3*a2^6*a1^2 + 164*a6*a5^4*x34^2*a3^3*a2^6*a1^2 - 180*a5^5*x34^2*a3^3*a2^6*a1^2 + 304*a6^4*x34^3*a3^3*a2^6*a1^2 - 512*a6^3*a5*x34^3*a3^3*a2^6*a1^2 - 24*a6^2*a5^2*x34^3*a3^3*a2^6*a1^2 - 512*a6*a5^3*x34^3*a3^3*a2^6*a1^2 + 304*a5^4*x34^3*a3^3*a2^6*a1^2 - 204*a6^3*x34^4*a3^3*a2^6*a1^2 + 216*a6^2*a5*x34^4*a3^3*a2^6*a1^2 + 216*a6*a5^2*x34^4*a3^3*a2^6*a1^2 - 204*a5^3*x34^4*a3^3*a2^6*a1^2 + 116*a6^2*x34^5*a3^3*a2^6*a1^2 - 192*a6*a5*x34^5*a3^3*a2^6*a1^2 + 116*a5^2*x34^5*a3^3*a2^6*a1^2 - 4*a6*x34^6*a3^3*a2^6*a1^2 - 4*a5*x34^6*a3^3*a2^6*a1^2 + 32*a6^6*a3^4*a2^6*a1^2 + 16*a6^5*a5*a3^4*a2^6*a1^2 - 296*a6^4*a5^2*a3^4*a2^6*a1^2 - 56*a6^3*a5^3*a3^4*a2^6*a1^2 - 296*a6^2*a5^4*a3^4*a2^6*a1^2 + 16*a6*a5^5*a3^4*a2^6*a1^2 + 32*a5^6*a3^4*a2^6*a1^2 - 170*a6^5*x34*a3^4*a2^6*a1^2 + 190*a6^4*a5*x34*a3^4*a2^6*a1^2 + 760*a6^3*a5^2*x34*a3^4*a2^6*a1^2 + 760*a6^2*a5^3*x34*a3^4*a2^6*a1^2 + 190*a6*a5^4*x34*a3^4*a2^6*a1^2 - 170*a5^5*x34*a3^4*a2^6*a1^2 + 352*a6^4*x34^2*a3^4*a2^6*a1^2 - 576*a6^3*a5*x34^2*a3^4*a2^6*a1^2 - 1152*a6^2*a5^2*x34^2*a3^4*a2^6*a1^2 - 576*a6*a5^3*x34^2*a3^4*a2^6*a1^2 + 352*a5^4*x34^2*a3^4*a2^6*a1^2 - 380*a6^3*x34^3*a3^4*a2^6*a1^2 + 780*a6^2*a5*x34^3*a3^4*a2^6*a1^2 + 780*a6*a5^2*x34^3*a3^4*a2^6*a1^2 - 380*a5^3*x34^3*a3^4*a2^6*a1^2 + 252*a6^2*x34^4*a3^4*a2^6*a1^2 - 600*a6*a5*x34^4*a3^4*a2^6*a1^2 + 252*a5^2*x34^4*a3^4*a2^6*a1^2 - 22*a6*x34^5*a3^4*a2^6*a1^2 - 22*a5*x34^5*a3^4*a2^6*a1^2 + 8*x34^6*a3^4*a2^6*a1^2 - 68*a6^5*a3^5*a2^6*a1^2 + 76*a6^4*a5*a3^5*a2^6*a1^2 + 304*a6^3*a5^2*a3^5*a2^6*a1^2 + 304*a6^2*a5^3*a3^5*a2^6*a1^2 + 76*a6*a5^4*a3^5*a2^6*a1^2 - 68*a5^5*a3^5*a2^6*a1^2 + 240*a6^4*x34*a3^5*a2^6*a1^2 - 384*a6^3*a5*x34*a3^5*a2^6*a1^2 - 1368*a6^2*a5^2*x34*a3^5*a2^6*a1^2 - 384*a6*a5^3*x34*a3^5*a2^6*a1^2 + 240*a5^4*x34*a3^5*a2^6*a1^2 - 404*a6^3*x34^2*a3^5*a2^6*a1^2 + 1152*a6^2*a5*x34^2*a3^5*a2^6*a1^2 + 1152*a6*a5^2*x34^2*a3^5*a2^6*a1^2 - 404*a5^3*x34^2*a3^5*a2^6*a1^2 + 300*a6^2*x34^3*a3^5*a2^6*a1^2 - 1008*a6*a5*x34^3*a3^5*a2^6*a1^2 + 300*a5^2*x34^3*a3^5*a2^6*a1^2 - 48*a6*x34^4*a3^5*a2^6*a1^2 - 48*a5*x34^4*a3^5*a2^6*a1^2 + 40*x34^5*a3^5*a2^6*a1^2 + 80*a6^4*a3^6*a2^6*a1^2 - 128*a6^3*a5*a3^6*a2^6*a1^2 - 456*a6^2*a5^2*a3^6*a2^6*a1^2 - 128*a6*a5^3*a3^6*a2^6*a1^2 + 80*a5^4*a3^6*a2^6*a1^2 - 252*a6^3*x34*a3^6*a2^6*a1^2 + 840*a6^2*a5*x34*a3^6*a2^6*a1^2 + 840*a6*a5^2*x34*a3^6*a2^6*a1^2 - 252*a5^3*x34*a3^6*a2^6*a1^2 + 212*a6^2*x34^2*a3^6*a2^6*a1^2 - 1008*a6*a5*x34^2*a3^6*a2^6*a1^2 + 212*a5^2*x34^2*a3^6*a2^6*a1^2 - 56*a6*x34^3*a3^6*a2^6*a1^2 - 56*a5*x34^3*a3^6*a2^6*a1^2 + 88*x34^4*a3^6*a2^6*a1^2 - 72*a6^3*a3^7*a2^6*a1^2 + 240*a6^2*a5*a3^7*a2^6*a1^2 + 240*a6*a5^2*a3^7*a2^6*a1^2 - 72*a5^3*a3^7*a2^6*a1^2 + 96*a6^2*x34*a3^7*a2^6*a1^2 - 576*a6*a5*x34*a3^7*a2^6*a1^2 + 96*a5^2*x34*a3^7*a2^6*a1^2 - 40*a6*x34^2*a3^7*a2^6*a1^2 - 40*a5*x34^2*a3^7*a2^6*a1^2 + 112*x34^3*a3^7*a2^6*a1^2 + 24*a6^2*a3^8*a2^6*a1^2 - 144*a6*a5*a3^8*a2^6*a1^2 + 24*a5^2*a3^8*a2^6*a1^2 - 18*a6*x34*a3^8*a2^6*a1^2 - 18*a5*x34*a3^8*a2^6*a1^2 + 88*x34^2*a3^8*a2^6*a1^2 - 4*a6*a3^9*a2^6*a1^2 - 4*a5*a3^9*a2^6*a1^2 + 40*x34*a3^9*a2^6*a1^2 + 8*a3^10*a2^6*a1^2 - 8*a6^6*a5^6*x34^3*a1^3 - 4*a6^6*a5^5*x34^4*a1^3 - 4*a6^5*a5^6*x34^4*a1^3 - 4*a6^6*a5^4*x34^5*a1^3 + 48*a6^5*a5^5*x34^5*a1^3 - 4*a6^4*a5^6*x34^5*a1^3 - 8*a6^6*a5^3*x34^6*a1^3 - 4*a6^5*a5^4*x34^6*a1^3 - 4*a6^4*a5^5*x34^6*a1^3 - 8*a6^3*a5^6*x34^6*a1^3 - 28*a6^6*a5^6*x34^2*a3*a1^3 + 24*a6^6*a5^5*x34^3*a3*a1^3 + 24*a6^5*a5^6*x34^3*a3*a1^3 - 48*a6^6*a5^4*x34^4*a3*a1^3 + 192*a6^5*a5^5*x34^4*a3*a1^3 - 48*a6^4*a5^6*x34^4*a3*a1^3 - 8*a6^6*a5^3*x34^5*a3*a1^3 - 72*a6^5*a5^4*x34^5*a3*a1^3 - 72*a6^4*a5^5*x34^5*a3*a1^3 - 8*a6^3*a5^6*x34^5*a3*a1^3 - 4*a6^6*a5^2*x34^6*a3*a1^3 + 40*a6^5*a5^3*x34^6*a3*a1^3 - 28*a6^4*a5^4*x34^6*a3*a1^3 + 40*a6^3*a5^5*x34^6*a3*a1^3 - 4*a6^2*a5^6*x34^6*a3*a1^3 - 36*a6^6*a5^6*x34*a3^2*a1^3 + 68*a6^6*a5^5*x34^2*a3^2*a1^3 + 68*a6^5*a5^6*x34^2*a3^2*a1^3 - 156*a6^6*a5^4*x34^3*a3^2*a1^3 + 320*a6^5*a5^5*x34^3*a3^2*a1^3 - 156*a6^4*a5^6*x34^3*a3^2*a1^3 + 76*a6^6*a5^3*x34^4*a3^2*a1^3 - 264*a6^5*a5^4*x34^4*a3^2*a1^3 - 264*a6^4*a5^5*x34^4*a3^2*a1^3 + 76*a6^3*a5^6*x34^4*a3^2*a1^3 - 52*a6^6*a5^2*x34^5*a3^2*a1^3 + 272*a6^5*a5^3*x34^5*a3^2*a1^3 - 132*a6^4*a5^4*x34^5*a3^2*a1^3 + 272*a6^3*a5^5*x34^5*a3^2*a1^3 - 52*a6^2*a5^6*x34^5*a3^2*a1^3 - 4*a6^6*a5*x34^6*a3^2*a1^3 - 28*a6^5*a5^2*x34^6*a3^2*a1^3 - 4*a6^4*a5^3*x34^6*a3^2*a1^3 - 4*a6^3*a5^4*x34^6*a3^2*a1^3 - 28*a6^2*a5^5*x34^6*a3^2*a1^3 - 4*a6*a5^6*x34^6*a3^2*a1^3 - 24*a6^6*a5^6*a3^3*a1^3 + 88*a6^6*a5^5*x34*a3^3*a1^3 + 88*a6^5*a5^6*x34*a3^3*a1^3 - 224*a6^6*a5^4*x34^2*a3^3*a1^3 + 320*a6^5*a5^5*x34^2*a3^3*a1^3 - 224*a6^4*a5^6*x34^2*a3^3*a1^3 + 272*a6^6*a5^3*x34^3*a3^3*a1^3 - 512*a6^5*a5^4*x34^3*a3^3*a1^3 - 512*a6^4*a5^5*x34^3*a3^3*a1^3 + 272*a6^3*a5^6*x34^3*a3^3*a1^3 - 204*a6^6*a5^2*x34^4*a3^3*a1^3 + 664*a6^5*a5^3*x34^4*a3^3*a1^3 - 96*a6^4*a5^4*x34^4*a3^3*a1^3 + 664*a6^3*a5^5*x34^4*a3^3*a1^3 - 204*a6^2*a5^6*x34^4*a3^3*a1^3 + 16*a6^6*a5*x34^5*a3^3*a1^3 - 136*a6^5*a5^2*x34^5*a3^3*a1^3 - 120*a6^4*a5^3*x34^5*a3^3*a1^3 - 120*a6^3*a5^4*x34^5*a3^3*a1^3 - 136*a6^2*a5^5*x34^5*a3^3*a1^3 + 16*a6*a5^6*x34^5*a3^3*a1^3 - 8*a6^6*x34^6*a3^3*a1^3 + 40*a6^5*a5*x34^6*a3^3*a1^3 - 4*a6^4*a5^2*x34^6*a3^3*a1^3 + 48*a6^3*a5^3*x34^6*a3^3*a1^3 - 4*a6^2*a5^4*x34^6*a3^3*a1^3 + 40*a6*a5^5*x34^6*a3^3*a1^3 - 8*a5^6*x34^6*a3^3*a1^3 + 44*a6^6*a5^5*a3^4*a1^3 + 44*a6^5*a5^6*a3^4*a1^3 - 180*a6^6*a5^4*x34*a3^4*a1^3 + 160*a6^5*a5^5*x34*a3^4*a1^3 - 180*a6^4*a5^6*x34*a3^4*a1^3 + 396*a6^6*a5^3*x34^2*a3^4*a1^3 - 576*a6^5*a5^4*x34^2*a3^4*a1^3 - 576*a6^4*a5^5*x34^2*a3^4*a1^3 + 396*a6^3*a5^6*x34^2*a3^4*a1^3 - 380*a6^6*a5^2*x34^3*a3^4*a1^3 + 640*a6^5*a5^3*x34^3*a3^4*a1^3 + 520*a6^4*a5^4*x34^3*a3^4*a1^3 + 640*a6^3*a5^5*x34^3*a3^4*a1^3 - 380*a6^2*a5^6*x34^3*a3^4*a1^3 + 112*a6^6*a5*x34^4*a3^4*a1^3 - 224*a6^5*a5^2*x34^4*a3^4*a1^3 - 396*a6^4*a5^3*x34^4*a3^4*a1^3 - 396*a6^3*a5^4*x34^4*a3^4*a1^3 - 224*a6^2*a5^5*x34^4*a3^4*a1^3 + 112*a6*a5^6*x34^4*a3^4*a1^3 - 52*a6^6*x34^5*a3^4*a1^3 + 192*a6^5*a5*x34^5*a3^4*a1^3 + 12*a6^4*a5^2*x34^5*a3^4*a1^3 + 192*a6^3*a5^3*x34^5*a3^4*a1^3 + 12*a6^2*a5^4*x34^5*a3^4*a1^3 + 192*a6*a5^5*x34^5*a3^4*a1^3 - 52*a5^6*x34^5*a3^4*a1^3 - 4*a6^5*x34^6*a3^4*a1^3 - 28*a6^4*a5*x34^6*a3^4*a1^3 - 4*a6^3*a5^2*x34^6*a3^4*a1^3 - 4*a6^2*a5^3*x34^6*a3^4*a1^3 - 28*a6*a5^4*x34^6*a3^4*a1^3 - 4*a5^5*x34^6*a3^4*a1^3 - 72*a6^6*a5^4*a3^5*a1^3 + 64*a6^5*a5^5*a3^5*a1^3 - 72*a6^4*a5^6*a3^5*a1^3 + 312*a6^6*a5^3*x34*a3^5*a1^3 - 384*a6^5*a5^4*x34*a3^5*a1^3 - 384*a6^4*a5^5*x34*a3^5*a1^3 + 312*a6^3*a5^6*x34*a3^5*a1^3 - 404*a6^6*a5^2*x34^2*a3^5*a1^3 + 88*a6^5*a5^3*x34^2*a3^5*a1^3 + 1272*a6^4*a5^4*x34^2*a3^5*a1^3 + 88*a6^3*a5^5*x34^2*a3^5*a1^3 - 404*a6^2*a5^6*x34^2*a3^5*a1^3 + 248*a6^6*a5*x34^3*a3^5*a1^3 - 64*a6^5*a5^2*x34^3*a3^5*a1^3 - 560*a6^4*a5^3*x34^3*a3^5*a1^3 - 560*a6^3*a5^4*x34^3*a3^5*a1^3 - 64*a6^2*a5^5*x34^3*a3^5*a1^3 + 248*a6*a5^6*x34^3*a3^5*a1^3 - 144*a6^6*x34^4*a3^5*a1^3 + 312*a6^5*a5*x34^4*a3^5*a1^3 + 156*a6^4*a5^2*x34^4*a3^5*a1^3 + 144*a6^3*a5^3*x34^4*a3^5*a1^3 + 156*a6^2*a5^4*x34^4*a3^5*a1^3 + 312*a6*a5^5*x34^4*a3^5*a1^3 - 144*a5^6*x34^4*a3^5*a1^3 + 24*a6^5*x34^5*a3^5*a1^3 - 216*a6^4*a5*x34^5*a3^5*a1^3 + 8*a6^3*a5^2*x34^5*a3^5*a1^3 + 8*a6^2*a5^3*x34^5*a3^5*a1^3 - 216*a6*a5^4*x34^5*a3^5*a1^3 + 24*a5^5*x34^5*a3^5*a1^3 - 4*a6^4*x34^6*a3^5*a1^3 + 40*a6^3*a5*x34^6*a3^5*a1^3 - 28*a6^2*a5^2*x34^6*a3^5*a1^3 + 40*a6*a5^3*x34^6*a3^5*a1^3 - 4*a5^4*x34^6*a3^5*a1^3 + 104*a6^6*a5^3*a3^6*a1^3 - 128*a6^5*a5^4*a3^6*a1^3 - 128*a6^4*a5^5*a3^6*a1^3 + 104*a6^3*a5^6*a3^6*a1^3 - 252*a6^6*a5^2*x34*a3^6*a1^3 - 168*a6^5*a5^3*x34*a3^6*a1^3 + 1064*a6^4*a5^4*x34*a3^6*a1^3 - 168*a6^3*a5^5*x34*a3^6*a1^3 - 252*a6^2*a5^6*x34*a3^6*a1^3 + 288*a6^6*a5*x34^2*a3^6*a1^3 + 184*a6^5*a5^2*x34^2*a3^6*a1^3 - 448*a6^4*a5^3*x34^2*a3^6*a1^3 - 448*a6^3*a5^4*x34^2*a3^6*a1^3 + 184*a6^2*a5^5*x34^2*a3^6*a1^3 + 288*a6*a5^6*x34^2*a3^6*a1^3 - 224*a6^6*x34^3*a3^6*a1^3 + 168*a6^5*a5*x34^3*a3^6*a1^3 + 420*a6^4*a5^2*x34^3*a3^6*a1^3 - 336*a6^3*a5^3*x34^3*a3^6*a1^3 + 420*a6^2*a5^4*x34^3*a3^6*a1^3 + 168*a6*a5^5*x34^3*a3^6*a1^3 - 224*a5^6*x34^3*a3^6*a1^3 + 176*a6^5*x34^4*a3^6*a1^3 - 688*a6^4*a5*x34^4*a3^6*a1^3 + 96*a6^3*a5^2*x34^4*a3^6*a1^3 + 96*a6^2*a5^3*x34^4*a3^6*a1^3 - 688*a6*a5^4*x34^4*a3^6*a1^3 + 176*a5^5*x34^4*a3^6*a1^3 - 28*a6^4*x34^5*a3^6*a1^3 + 280*a6^3*a5*x34^5*a3^6*a1^3 - 196*a6^2*a5^2*x34^5*a3^6*a1^3 + 280*a6*a5^3*x34^5*a3^6*a1^3 - 28*a5^4*x34^5*a3^6*a1^3 - 8*a6^3*x34^6*a3^6*a1^3 - 4*a6^2*a5*x34^6*a3^6*a1^3 - 4*a6*a5^2*x34^6*a3^6*a1^3 - 8*a5^3*x34^6*a3^6*a1^3 - 72*a6^6*a5^2*a3^7*a1^3 - 48*a6^5*a5^3*a3^7*a1^3 + 304*a6^4*a5^4*a3^7*a1^3 - 48*a6^3*a5^5*a3^7*a1^3 - 72*a6^2*a5^6*a3^7*a1^3 + 176*a6^6*a5*x34*a3^7*a1^3 + 176*a6^5*a5^2*x34*a3^7*a1^3 - 224*a6^4*a5^3*x34*a3^7*a1^3 - 224*a6^3*a5^4*x34*a3^7*a1^3 + 176*a6^2*a5^5*x34*a3^7*a1^3 + 176*a6*a5^6*x34*a3^7*a1^3 - 208*a6^6*x34^2*a3^7*a1^3 - 48*a6^5*a5*x34^2*a3^7*a1^3 + 504*a6^4*a5^2*x34^2*a3^7*a1^3 - 672*a6^3*a5^3*x34^2*a3^7*a1^3 + 504*a6^2*a5^4*x34^2*a3^7*a1^3 - 48*a6*a5^5*x34^2*a3^7*a1^3 - 208*a5^6*x34^2*a3^7*a1^3 + 384*a6^5*x34^3*a3^7*a1^3 - 1152*a6^4*a5*x34^3*a3^7*a1^3 + 224*a6^3*a5^2*x34^3*a3^7*a1^3 + 224*a6^2*a5^3*x34^3*a3^7*a1^3 - 1152*a6*a5^4*x34^3*a3^7*a1^3 + 384*a5^5*x34^3*a3^7*a1^3 - 80*a6^4*x34^4*a3^7*a1^3 + 800*a6^3*a5*x34^4*a3^7*a1^3 - 560*a6^2*a5^2*x34^4*a3^7*a1^3 + 800*a6*a5^3*x34^4*a3^7*a1^3 - 80*a5^4*x34^4*a3^7*a1^3 - 48*a6^3*x34^5*a3^7*a1^3 - 24*a6^2*a5*x34^5*a3^7*a1^3 - 24*a6*a5^2*x34^5*a3^7*a1^3 - 48*a5^3*x34^5*a3^7*a1^3 + 44*a6^6*a5*a3^8*a1^3 + 44*a6^5*a5^2*a3^8*a1^3 - 56*a6^4*a5^3*a3^8*a1^3 - 56*a6^3*a5^4*a3^8*a1^3 + 44*a6^2*a5^5*a3^8*a1^3 + 44*a6*a5^6*a3^8*a1^3 - 108*a6^6*x34*a3^8*a1^3 - 72*a6^5*a5*x34*a3^8*a1^3 + 288*a6^4*a5^2*x34*a3^8*a1^3 - 432*a6^3*a5^3*x34*a3^8*a1^3 + 288*a6^2*a5^4*x34*a3^8*a1^3 - 72*a6*a5^5*x34*a3^8*a1^3 - 108*a5^6*x34*a3^8*a1^3 + 396*a6^5*x34^2*a3^8*a1^3 - 1068*a6^4*a5*x34^2*a3^8*a1^3 + 236*a6^3*a5^2*x34^2*a3^8*a1^3 + 236*a6^2*a5^3*x34^2*a3^8*a1^3 - 1068*a6*a5^4*x34^2*a3^8*a1^3 + 396*a5^5*x34^2*a3^8*a1^3 - 120*a6^4*x34^3*a3^8*a1^3 + 1200*a6^3*a5*x34^3*a3^8*a1^3 - 840*a6^2*a5^2*x34^3*a3^8*a1^3 + 1200*a6*a5^3*x34^3*a3^8*a1^3 - 120*a5^4*x34^3*a3^8*a1^3 - 120*a6^3*x34^4*a3^8*a1^3 - 60*a6^2*a5*x34^4*a3^8*a1^3 - 60*a6*a5^2*x34^4*a3^8*a1^3 - 120*a5^3*x34^4*a3^8*a1^3 - 24*a6^6*a3^9*a1^3 - 16*a6^5*a5*a3^9*a1^3 + 64*a6^4*a5^2*a3^9*a1^3 - 96*a6^3*a5^3*a3^9*a1^3 + 64*a6^2*a5^4*a3^9*a1^3 - 16*a6*a5^5*a3^9*a1^3 - 24*a5^6*a3^9*a1^3 + 200*a6^5*x34*a3^9*a1^3 - 520*a6^4*a5*x34*a3^9*a1^3 + 120*a6^3*a5^2*x34*a3^9*a1^3 + 120*a6^2*a5^3*x34*a3^9*a1^3 - 520*a6*a5^4*x34*a3^9*a1^3 + 200*a5^5*x34*a3^9*a1^3 - 100*a6^4*x34^2*a3^9*a1^3 + 1000*a6^3*a5*x34^2*a3^9*a1^3 - 700*a6^2*a5^2*x34^2*a3^9*a1^3 + 1000*a6*a5^3*x34^2*a3^9*a1^3 - 100*a5^4*x34^2*a3^9*a1^3 - 160*a6^3*x34^3*a3^9*a1^3 - 80*a6^2*a5*x34^3*a3^9*a1^3 - 80*a6*a5^2*x34^3*a3^9*a1^3 - 160*a5^3*x34^3*a3^9*a1^3 + 40*a6^5*a3^10*a1^3 - 104*a6^4*a5*a3^10*a1^3 + 24*a6^3*a5^2*a3^10*a1^3 + 24*a6^2*a5^3*a3^10*a1^3 - 104*a6*a5^4*a3^10*a1^3 + 40*a5^5*a3^10*a1^3 - 44*a6^4*x34*a3^10*a1^3 + 440*a6^3*a5*x34*a3^10*a1^3 - 308*a6^2*a5^2*x34*a3^10*a1^3 + 440*a6*a5^3*x34*a3^10*a1^3 - 44*a5^4*x34*a3^10*a1^3 - 120*a6^3*x34^2*a3^10*a1^3 - 60*a6^2*a5*x34^2*a3^10*a1^3 - 60*a6*a5^2*x34^2*a3^10*a1^3 - 120*a5^3*x34^2*a3^10*a1^3 - 8*a6^4*a3^11*a1^3 + 80*a6^3*a5*a3^11*a1^3 - 56*a6^2*a5^2*a3^11*a1^3 + 80*a6*a5^3*a3^11*a1^3 - 8*a5^4*a3^11*a1^3 - 48*a6^3*x34*a3^11*a1^3 - 24*a6^2*a5*x34*a3^11*a1^3 - 24*a6*a5^2*x34*a3^11*a1^3 - 48*a5^3*x34*a3^11*a1^3 - 8*a6^3*a3^12*a1^3 - 4*a6^2*a5*a3^12*a1^3 - 4*a6*a5^2*a3^12*a1^3 - 8*a5^3*a3^12*a1^3 - 4*a6^6*a5^6*x34^2*a2*a1^3 + 40*a6^6*a5^5*x34^3*a2*a1^3 + 40*a6^5*a5^6*x34^3*a2*a1^3 - 28*a6^6*a5^4*x34^4*a2*a1^3 - 48*a6^5*a5^5*x34^4*a2*a1^3 - 28*a6^4*a5^6*x34^4*a2*a1^3 + 40*a6^6*a5^3*x34^5*a2*a1^3 - 48*a6^5*a5^4*x34^5*a2*a1^3 - 48*a6^4*a5^5*x34^5*a2*a1^3 + 40*a6^3*a5^6*x34^5*a2*a1^3 - 4*a6^6*a5^2*x34^6*a2*a1^3 + 40*a6^5*a5^3*x34^6*a2*a1^3 - 28*a6^4*a5^4*x34^6*a2*a1^3 + 40*a6^3*a5^5*x34^6*a2*a1^3 - 4*a6^2*a5^6*x34^6*a2*a1^3 + 40*a6^6*a5^6*x34*a3*a2*a1^3 + 72*a6^6*a5^5*x34^2*a3*a2*a1^3 + 72*a6^5*a5^6*x34^2*a3*a2*a1^3 - 80*a6^6*a5^4*x34^3*a3*a2*a1^3 - 352*a6^5*a5^5*x34^3*a3*a2*a1^3 - 80*a6^4*a5^6*x34^3*a3*a2*a1^3 + 232*a6^6*a5^3*x34^4*a3*a2*a1^3 - 96*a6^5*a5^4*x34^4*a3*a2*a1^3 - 96*a6^4*a5^5*x34^4*a3*a2*a1^3 + 232*a6^3*a5^6*x34^4*a3*a2*a1^3 - 72*a6^6*a5^2*x34^5*a3*a2*a1^3 + 80*a6^5*a5^3*x34^5*a3*a2*a1^3 - 24*a6^4*a5^4*x34^5*a3*a2*a1^3 + 80*a6^3*a5^5*x34^5*a3*a2*a1^3 - 72*a6^2*a5^6*x34^5*a3*a2*a1^3 + 48*a6^6*a5*x34^6*a3*a2*a1^3 - 48*a6^5*a5^2*x34^6*a3*a2*a1^3 + 32*a6^4*a5^3*x34^6*a3*a2*a1^3 + 32*a6^3*a5^4*x34^6*a3*a2*a1^3 - 48*a6^2*a5^5*x34^6*a3*a2*a1^3 + 48*a6*a5^6*x34^6*a3*a2*a1^3 + 40*a6^6*a5^6*a3^2*a2*a1^3 - 24*a6^6*a5^5*x34*a3^2*a2*a1^3 - 24*a6^5*a5^6*x34*a3^2*a2*a1^3 - 36*a6^6*a5^4*x34^2*a3^2*a2*a1^3 - 624*a6^5*a5^5*x34^2*a3^2*a2*a1^3 - 36*a6^4*a5^6*x34^2*a3^2*a2*a1^3 + 432*a6^6*a5^3*x34^3*a3^2*a2*a1^3 - 40*a6^5*a5^4*x34^3*a3^2*a2*a1^3 - 40*a6^4*a5^5*x34^3*a3^2*a2*a1^3 + 432*a6^3*a5^6*x34^3*a3^2*a2*a1^3 - 264*a6^6*a5^2*x34^4*a3^2*a2*a1^3 - 336*a6^5*a5^3*x34^4*a3^2*a2*a1^3 + 1056*a6^4*a5^4*x34^4*a3^2*a2*a1^3 - 336*a6^3*a5^5*x34^4*a3^2*a2*a1^3 - 264*a6^2*a5^6*x34^4*a3^2*a2*a1^3 + 240*a6^6*a5*x34^5*a3^2*a2*a1^3 - 144*a6^5*a5^2*x34^5*a3^2*a2*a1^3 + 56*a6^4*a5^3*x34^5*a3^2*a2*a1^3 + 56*a6^3*a5^4*x34^5*a3^2*a2*a1^3 - 144*a6^2*a5^5*x34^5*a3^2*a2*a1^3 + 240*a6*a5^6*x34^5*a3^2*a2*a1^3 - 4*a6^6*x34^6*a3^2*a2*a1^3 - 48*a6^5*a5*x34^6*a3^2*a2*a1^3 + 36*a6^4*a5^2*x34^6*a3^2*a2*a1^3 - 96*a6^3*a5^3*x34^6*a3^2*a2*a1^3 + 36*a6^2*a5^4*x34^6*a3^2*a2*a1^3 - 48*a6*a5^5*x34^6*a3^2*a2*a1^3 - 4*a5^6*x34^6*a3^2*a2*a1^3 - 16*a6^6*a5^5*a3^3*a2*a1^3 - 16*a6^5*a5^6*a3^3*a2*a1^3 + 88*a6^6*a5^4*x34*a3^3*a2*a1^3 - 544*a6^5*a5^5*x34*a3^3*a2*a1^3 + 88*a6^4*a5^6*x34*a3^3*a2*a1^3 + 208*a6^6*a5^3*x34^2*a3^3*a2*a1^3 - 160*a6^5*a5^4*x34^2*a3^3*a2*a1^3 - 160*a6^4*a5^5*x34^2*a3^3*a2*a1^3 + 208*a6^3*a5^6*x34^2*a3^3*a2*a1^3 - 512*a6^6*a5^2*x34^3*a3^3*a2*a1^3 - 96*a6^5*a5^3*x34^3*a3^3*a2*a1^3 + 3136*a6^4*a5^4*x34^3*a3^3*a2*a1^3 - 96*a6^3*a5^5*x34^3*a3^3*a2*a1^3 - 512*a6^2*a5^6*x34^3*a3^3*a2*a1^3 + 512*a6^6*a5*x34^4*a3^3*a2*a1^3 - 136*a6^5*a5^2*x34^4*a3^3*a2*a1^3 - 968*a6^4*a5^3*x34^4*a3^3*a2*a1^3 - 968*a6^3*a5^4*x34^4*a3^3*a2*a1^3 - 136*a6^2*a5^5*x34^4*a3^3*a2*a1^3 + 512*a6*a5^6*x34^4*a3^3*a2*a1^3 + 16*a6^6*x34^5*a3^3*a2*a1^3 - 448*a6^5*a5*x34^5*a3^3*a2*a1^3 + 80*a6^4*a5^2*x34^5*a3^3*a2*a1^3 + 672*a6^3*a5^3*x34^5*a3^3*a2*a1^3 + 80*a6^2*a5^4*x34^5*a3^3*a2*a1^3 - 448*a6*a5^5*x34^5*a3^3*a2*a1^3 + 16*a5^6*x34^5*a3^3*a2*a1^3 + 40*a6^5*x34^6*a3^3*a2*a1^3 + 32*a6^4*a5*x34^6*a3^3*a2*a1^3 - 96*a6^3*a5^2*x34^6*a3^3*a2*a1^3 - 96*a6^2*a5^3*x34^6*a3^3*a2*a1^3 + 32*a6*a5^4*x34^6*a3^3*a2*a1^3 + 40*a5^5*x34^6*a3^3*a2*a1^3 + 44*a6^6*a5^4*a3^4*a2*a1^3 - 272*a6^5*a5^5*a3^4*a2*a1^3 + 44*a6^4*a5^6*a3^4*a2*a1^3 - 120*a6^6*a5^3*x34*a3^4*a2*a1^3 - 200*a6^5*a5^4*x34*a3^4*a2*a1^3 - 200*a6^4*a5^5*x34*a3^4*a2*a1^3 - 120*a6^3*a5^6*x34*a3^4*a2*a1^3 - 576*a6^6*a5^2*x34^2*a3^4*a2*a1^3 + 1792*a6^5*a5^3*x34^2*a3^4*a2*a1^3 + 4008*a6^4*a5^4*x34^2*a3^4*a2*a1^3 + 1792*a6^3*a5^5*x34^2*a3^4*a2*a1^3 - 576*a6^2*a5^6*x34^2*a3^4*a2*a1^3 + 640*a6^6*a5*x34^3*a3^4*a2*a1^3 - 200*a6^5*a5^2*x34^3*a3^4*a2*a1^3 - 4560*a6^4*a5^3*x34^3*a3^4*a2*a1^3 - 4560*a6^3*a5^4*x34^3*a3^4*a2*a1^3 - 200*a6^2*a5^5*x34^3*a3^4*a2*a1^3 + 640*a6*a5^6*x34^3*a3^4*a2*a1^3 + 112*a6^6*x34^4*a3^4*a2*a1^3 - 1376*a6^5*a5*x34^4*a3^4*a2*a1^3 + 616*a6^4*a5^2*x34^4*a3^4*a2*a1^3 + 4032*a6^3*a5^3*x34^4*a3^4*a2*a1^3 + 616*a6^2*a5^4*x34^4*a3^4*a2*a1^3 - 1376*a6*a5^5*x34^4*a3^4*a2*a1^3 + 112*a5^6*x34^4*a3^4*a2*a1^3 + 192*a6^5*x34^5*a3^4*a2*a1^3 + 336*a6^4*a5*x34^5*a3^4*a2*a1^3 - 712*a6^3*a5^2*x34^5*a3^4*a2*a1^3 - 712*a6^2*a5^3*x34^5*a3^4*a2*a1^3 + 336*a6*a5^4*x34^5*a3^4*a2*a1^3 + 192*a5^5*x34^5*a3^4*a2*a1^3 - 28*a6^4*x34^6*a3^4*a2*a1^3 + 32*a6^3*a5*x34^6*a3^4*a2*a1^3 + 36*a6^2*a5^2*x34^6*a3^4*a2*a1^3 + 32*a6*a5^3*x34^6*a3^4*a2*a1^3 - 28*a5^4*x34^6*a3^4*a2*a1^3 - 48*a6^6*a5^3*a3^5*a2*a1^3 - 80*a6^5*a5^4*a3^5*a2*a1^3 - 80*a6^4*a5^5*a3^5*a2*a1^3 - 48*a6^3*a5^6*a3^5*a2*a1^3 - 384*a6^6*a5^2*x34*a3^5*a2*a1^3 + 2208*a6^5*a5^3*x34*a3^5*a2*a1^3 + 2928*a6^4*a5^4*x34*a3^5*a2*a1^3 + 2208*a6^3*a5^5*x34*a3^5*a2*a1^3 - 384*a6^2*a5^6*x34*a3^5*a2*a1^3 + 480*a6^6*a5*x34^2*a3^5*a2*a1^3 - 360*a6^5*a5^2*x34^2*a3^5*a2*a1^3 - 7928*a6^4*a5^3*x34^2*a3^5*a2*a1^3 - 7928*a6^3*a5^4*x34^2*a3^5*a2*a1^3 - 360*a6^2*a5^5*x34^2*a3^5*a2*a1^3 + 480*a6*a5^6*x34^2*a3^5*a2*a1^3 + 248*a6^6*x34^3*a3^5*a2*a1^3 - 2144*a6^5*a5*x34^3*a3^5*a2*a1^3 + 2248*a6^4*a5^2*x34^3*a3^5*a2*a1^3 + 8736*a6^3*a5^3*x34^3*a3^5*a2*a1^3 + 2248*a6^2*a5^4*x34^3*a3^5*a2*a1^3 - 2144*a6*a5^5*x34^3*a3^5*a2*a1^3 + 248*a5^6*x34^3*a3^5*a2*a1^3 + 312*a6^5*x34^4*a3^5*a2*a1^3 + 1344*a6^4*a5*x34^4*a3^5*a2*a1^3 - 2256*a6^3*a5^2*x34^4*a3^5*a2*a1^3 - 2256*a6^2*a5^3*x34^4*a3^5*a2*a1^3 + 1344*a6*a5^4*x34^4*a3^5*a2*a1^3 + 312*a5^5*x34^4*a3^5*a2*a1^3 - 216*a6^4*x34^5*a3^5*a2*a1^3 + 32*a6^3*a5*x34^5*a3^5*a2*a1^3 + 360*a6^2*a5^2*x34^5*a3^5*a2*a1^3 + 32*a6*a5^3*x34^5*a3^5*a2*a1^3 - 216*a5^4*x34^5*a3^5*a2*a1^3 + 40*a6^3*x34^6*a3^5*a2*a1^3 - 48*a6^2*a5*x34^6*a3^5*a2*a1^3 - 48*a6*a5^2*x34^6*a3^5*a2*a1^3 + 40*a5^3*x34^6*a3^5*a2*a1^3 - 128*a6^6*a5^2*a3^6*a2*a1^3 + 736*a6^5*a5^3*a3^6*a2*a1^3 + 976*a6^4*a5^4*a3^6*a2*a1^3 + 736*a6^3*a5^5*a3^6*a2*a1^3 - 128*a6^2*a5^6*a3^6*a2*a1^3 + 224*a6^6*a5*x34*a3^6*a2*a1^3 - 280*a6^5*a5^2*x34*a3^6*a2*a1^3 - 6104*a6^4*a5^3*x34*a3^6*a2*a1^3 - 6104*a6^3*a5^4*x34*a3^6*a2*a1^3 - 280*a6^2*a5^5*x34*a3^6*a2*a1^3 + 224*a6*a5^6*x34*a3^6*a2*a1^3 + 288*a6^6*x34^2*a3^6*a2*a1^3 - 1984*a6^5*a5*x34^2*a3^6*a2*a1^3 + 3344*a6^4*a5^2*x34^2*a3^6*a2*a1^3 + 10080*a6^3*a5^3*x34^2*a3^6*a2*a1^3 + 3344*a6^2*a5^4*x34^2*a3^6*a2*a1^3 - 1984*a6*a5^5*x34^2*a3^6*a2*a1^3 + 288*a5^6*x34^2*a3^6*a2*a1^3 + 168*a6^5*x34^3*a3^6*a2*a1^3 + 2688*a6^4*a5*x34^3*a3^6*a2*a1^3 - 3920*a6^3*a5^2*x34^3*a3^6*a2*a1^3 - 3920*a6^2*a5^3*x34^3*a3^6*a2*a1^3 + 2688*a6*a5^4*x34^3*a3^6*a2*a1^3 + 168*a5^5*x34^3*a3^6*a2*a1^3 - 688*a6^4*x34^4*a3^6*a2*a1^3 - 288*a6^3*a5*x34^4*a3^6*a2*a1^3 + 1296*a6^2*a5^2*x34^4*a3^6*a2*a1^3 - 288*a6*a5^3*x34^4*a3^6*a2*a1^3 - 688*a5^4*x34^4*a3^6*a2*a1^3 + 280*a6^3*x34^5*a3^6*a2*a1^3 - 336*a6^2*a5*x34^5*a3^6*a2*a1^3 - 336*a6*a5^2*x34^5*a3^6*a2*a1^3 + 280*a5^3*x34^5*a3^6*a2*a1^3 - 4*a6^2*x34^6*a3^6*a2*a1^3 + 48*a6*a5*x34^6*a3^6*a2*a1^3 - 4*a5^2*x34^6*a3^6*a2*a1^3 + 64*a6^6*a5*a3^7*a2*a1^3 - 80*a6^5*a5^2*a3^7*a2*a1^3 - 1744*a6^4*a5^3*a3^7*a2*a1^3 - 1744*a6^3*a5^4*a3^7*a2*a1^3 - 80*a6^2*a5^5*a3^7*a2*a1^3 + 64*a6*a5^6*a3^7*a2*a1^3 + 176*a6^6*x34*a3^7*a2*a1^3 - 1088*a6^5*a5*x34*a3^7*a2*a1^3 + 2224*a6^4*a5^2*x34*a3^7*a2*a1^3 + 6144*a6^3*a5^3*x34*a3^7*a2*a1^3 + 2224*a6^2*a5^4*x34*a3^7*a2*a1^3 - 1088*a6*a5^5*x34*a3^7*a2*a1^3 + 176*a5^6*x34*a3^7*a2*a1^3 - 48*a6^5*x34^2*a3^7*a2*a1^3 + 2880*a6^4*a5*x34^2*a3^7*a2*a1^3 - 3904*a6^3*a5^2*x34^2*a3^7*a2*a1^3 - 3904*a6^2*a5^3*x34^2*a3^7*a2*a1^3 + 2880*a6*a5^4*x34^2*a3^7*a2*a1^3 - 48*a5^5*x34^2*a3^7*a2*a1^3 - 1152*a6^4*x34^3*a3^7*a2*a1^3 - 832*a6^3*a5*x34^3*a3^7*a2*a1^3 + 2304*a6^2*a5^2*x34^3*a3^7*a2*a1^3 - 832*a6*a5^3*x34^3*a3^7*a2*a1^3 - 1152*a5^4*x34^3*a3^7*a2*a1^3 + 800*a6^3*x34^4*a3^7*a2*a1^3 - 960*a6^2*a5*x34^4*a3^7*a2*a1^3 - 960*a6*a5^2*x34^4*a3^7*a2*a1^3 + 800*a5^3*x34^4*a3^7*a2*a1^3 - 24*a6^2*x34^5*a3^7*a2*a1^3 + 288*a6*a5*x34^5*a3^7*a2*a1^3 - 24*a5^2*x34^5*a3^7*a2*a1^3 + 44*a6^6*a3^8*a2*a1^3 - 272*a6^5*a5*a3^8*a2*a1^3 + 556*a6^4*a5^2*a3^8*a2*a1^3 + 1536*a6^3*a5^3*a3^8*a2*a1^3 + 556*a6^2*a5^4*a3^8*a2*a1^3 - 272*a6*a5^5*a3^8*a2*a1^3 + 44*a5^6*a3^8*a2*a1^3 - 72*a6^5*x34*a3^8*a2*a1^3 + 1584*a6^4*a5*x34*a3^8*a2*a1^3 - 2088*a6^3*a5^2*x34*a3^8*a2*a1^3 - 2088*a6^2*a5^3*x34*a3^8*a2*a1^3 + 1584*a6*a5^4*x34*a3^8*a2*a1^3 - 72*a5^5*x34*a3^8*a2*a1^3 - 1068*a6^4*x34^2*a3^8*a2*a1^3 - 928*a6^3*a5*x34^2*a3^8*a2*a1^3 + 2196*a6^2*a5^2*x34^2*a3^8*a2*a1^3 - 928*a6*a5^3*x34^2*a3^8*a2*a1^3 - 1068*a5^4*x34^2*a3^8*a2*a1^3 + 1200*a6^3*x34^3*a3^8*a2*a1^3 - 1440*a6^2*a5*x34^3*a3^8*a2*a1^3 - 1440*a6*a5^2*x34^3*a3^8*a2*a1^3 + 1200*a5^3*x34^3*a3^8*a2*a1^3 - 60*a6^2*x34^4*a3^8*a2*a1^3 + 720*a6*a5*x34^4*a3^8*a2*a1^3 - 60*a5^2*x34^4*a3^8*a2*a1^3 - 16*a6^5*a3^9*a2*a1^3 + 352*a6^4*a5*a3^9*a2*a1^3 - 464*a6^3*a5^2*a3^9*a2*a1^3 - 464*a6^2*a5^3*a3^9*a2*a1^3 + 352*a6*a5^4*a3^9*a2*a1^3 - 16*a5^5*a3^9*a2*a1^3 - 520*a6^4*x34*a3^9*a2*a1^3 - 480*a6^3*a5*x34*a3^9*a2*a1^3 + 1080*a6^2*a5^2*x34*a3^9*a2*a1^3 - 480*a6*a5^3*x34*a3^9*a2*a1^3 - 520*a5^4*x34*a3^9*a2*a1^3 + 1000*a6^3*x34^2*a3^9*a2*a1^3 - 1200*a6^2*a5*x34^2*a3^9*a2*a1^3 - 1200*a6*a5^2*x34^2*a3^9*a2*a1^3 + 1000*a5^3*x34^2*a3^9*a2*a1^3 - 80*a6^2*x34^3*a3^9*a2*a1^3 + 960*a6*a5*x34^3*a3^9*a2*a1^3 - 80*a5^2*x34^3*a3^9*a2*a1^3 - 104*a6^4*a3^10*a2*a1^3 - 96*a6^3*a5*a3^10*a2*a1^3 + 216*a6^2*a5^2*a3^10*a2*a1^3 - 96*a6*a5^3*a3^10*a2*a1^3 - 104*a5^4*a3^10*a2*a1^3 + 440*a6^3*x34*a3^10*a2*a1^3 - 528*a6^2*a5*x34*a3^10*a2*a1^3 - 528*a6*a5^2*x34*a3^10*a2*a1^3 + 440*a5^3*x34*a3^10*a2*a1^3 - 60*a6^2*x34^2*a3^10*a2*a1^3 + 720*a6*a5*x34^2*a3^10*a2*a1^3 - 60*a5^2*x34^2*a3^10*a2*a1^3 + 80*a6^3*a3^11*a2*a1^3 - 96*a6^2*a5*a3^11*a2*a1^3 - 96*a6*a5^2*a3^11*a2*a1^3 + 80*a5^3*a3^11*a2*a1^3 - 24*a6^2*x34*a3^11*a2*a1^3 + 288*a6*a5*x34*a3^11*a2*a1^3 - 24*a5^2*x34*a3^11*a2*a1^3 - 4*a6^2*a3^12*a2*a1^3 + 48*a6*a5*a3^12*a2*a1^3 - 4*a5^2*a3^12*a2*a1^3 - 4*a6^6*a5^6*x34*a2^2*a1^3 - 28*a6^6*a5^5*x34^2*a2^2*a1^3 - 28*a6^5*a5^6*x34^2*a2^2*a1^3 - 4*a6^6*a5^4*x34^3*a2^2*a1^3 + 32*a6^5*a5^5*x34^3*a2^2*a1^3 - 4*a6^4*a5^6*x34^3*a2^2*a1^3 - 4*a6^6*a5^3*x34^4*a2^2*a1^3 + 36*a6^5*a5^4*x34^4*a2^2*a1^3 + 36*a6^4*a5^5*x34^4*a2^2*a1^3 - 4*a6^3*a5^6*x34^4*a2^2*a1^3 - 28*a6^6*a5^2*x34^5*a2^2*a1^3 + 32*a6^5*a5^3*x34^5*a2^2*a1^3 + 36*a6^4*a5^4*x34^5*a2^2*a1^3 + 32*a6^3*a5^5*x34^5*a2^2*a1^3 - 28*a6^2*a5^6*x34^5*a2^2*a1^3 - 4*a6^6*a5*x34^6*a2^2*a1^3 - 28*a6^5*a5^2*x34^6*a2^2*a1^3 - 4*a6^4*a5^3*x34^6*a2^2*a1^3 - 4*a6^3*a5^4*x34^6*a2^2*a1^3 - 28*a6^2*a5^5*x34^6*a2^2*a1^3 - 4*a6*a5^6*x34^6*a2^2*a1^3 - 8*a6^6*a5^6*a3*a2^2*a1^3 - 104*a6^6*a5^5*x34*a3*a2^2*a1^3 - 104*a6^5*a5^6*x34*a3*a2^2*a1^3 + 24*a6^6*a5^4*x34^2*a3*a2^2*a1^3 + 240*a6^5*a5^5*x34^2*a3*a2^2*a1^3 + 24*a6^4*a5^6*x34^2*a3*a2^2*a1^3 - 112*a6^6*a5^3*x34^3*a3*a2^2*a1^3 + 8*a6^5*a5^4*x34^3*a3*a2^2*a1^3 + 8*a6^4*a5^5*x34^3*a3*a2^2*a1^3 - 112*a6^3*a5^6*x34^3*a3*a2^2*a1^3 - 104*a6^6*a5^2*x34^4*a3*a2^2*a1^3 + 24*a6^5*a5^3*x34^4*a3*a2^2*a1^3 + 936*a6^4*a5^4*x34^4*a3*a2^2*a1^3 + 24*a6^3*a5^5*x34^4*a3*a2^2*a1^3 - 104*a6^2*a5^6*x34^4*a3*a2^2*a1^3 - 72*a6^6*a5*x34^5*a3*a2^2*a1^3 - 24*a6^5*a5^2*x34^5*a3*a2^2*a1^3 - 160*a6^4*a5^3*x34^5*a3*a2^2*a1^3 - 160*a6^3*a5^4*x34^5*a3*a2^2*a1^3 - 24*a6^2*a5^5*x34^5*a3*a2^2*a1^3 - 72*a6*a5^6*x34^5*a3*a2^2*a1^3 - 4*a6^6*x34^6*a3*a2^2*a1^3 - 48*a6^5*a5*x34^6*a3*a2^2*a1^3 + 36*a6^4*a5^2*x34^6*a3*a2^2*a1^3 - 96*a6^3*a5^3*x34^6*a3*a2^2*a1^3 + 36*a6^2*a5^4*x34^6*a3*a2^2*a1^3 - 48*a6*a5^5*x34^6*a3*a2^2*a1^3 - 4*a5^6*x34^6*a3*a2^2*a1^3 - 104*a6^6*a5^5*a3^2*a2^2*a1^3 - 104*a6^5*a5^6*a3^2*a2^2*a1^3 + 96*a6^6*a5^4*x34*a3^2*a2^2*a1^3 + 528*a6^5*a5^5*x34*a3^2*a2^2*a1^3 + 96*a6^4*a5^6*x34*a3^2*a2^2*a1^3 - 168*a6^6*a5^3*x34^2*a3^2*a2^2*a1^3 + 564*a6^5*a5^4*x34^2*a3^2*a2^2*a1^3 + 564*a6^4*a5^5*x34^2*a3^2*a2^2*a1^3 - 168*a6^3*a5^6*x34^2*a3^2*a2^2*a1^3 + 8*a6^6*a5^2*x34^3*a3^2*a2^2*a1^3 - 992*a6^5*a5^3*x34^3*a3^2*a2^2*a1^3 + 2192*a6^4*a5^4*x34^3*a3^2*a2^2*a1^3 - 992*a6^3*a5^5*x34^3*a3^2*a2^2*a1^3 + 8*a6^2*a5^6*x34^3*a3^2*a2^2*a1^3 - 264*a6^6*a5*x34^4*a3^2*a2^2*a1^3 + 1056*a6^5*a5^2*x34^4*a3^2*a2^2*a1^3 - 1932*a6^4*a5^3*x34^4*a3^2*a2^2*a1^3 - 1932*a6^3*a5^4*x34^4*a3^2*a2^2*a1^3 + 1056*a6^2*a5^5*x34^4*a3^2*a2^2*a1^3 - 264*a6*a5^6*x34^4*a3^2*a2^2*a1^3 - 52*a6^6*x34^5*a3^2*a2^2*a1^3 - 144*a6^5*a5*x34^5*a3^2*a2^2*a1^3 + 972*a6^4*a5^2*x34^5*a3^2*a2^2*a1^3 - 1344*a6^3*a5^3*x34^5*a3^2*a2^2*a1^3 + 972*a6^2*a5^4*x34^5*a3^2*a2^2*a1^3 - 144*a6*a5^5*x34^5*a3^2*a2^2*a1^3 - 52*a5^6*x34^5*a3^2*a2^2*a1^3 - 28*a6^5*x34^6*a3^2*a2^2*a1^3 + 36*a6^4*a5*x34^6*a3^2*a2^2*a1^3 + 144*a6^3*a5^2*x34^6*a3^2*a2^2*a1^3 + 144*a6^2*a5^3*x34^6*a3^2*a2^2*a1^3 + 36*a6*a5^4*x34^6*a3^2*a2^2*a1^3 - 28*a5^5*x34^6*a3^2*a2^2*a1^3 + 64*a6^6*a5^4*a3^3*a2^2*a1^3 + 352*a6^5*a5^5*a3^3*a2^2*a1^3 + 64*a6^4*a5^6*a3^3*a2^2*a1^3 - 112*a6^6*a5^3*x34*a3^3*a2^2*a1^3 + 1112*a6^5*a5^4*x34*a3^3*a2^2*a1^3 + 1112*a6^4*a5^5*x34*a3^3*a2^2*a1^3 - 112*a6^3*a5^6*x34*a3^3*a2^2*a1^3 + 512*a6^6*a5^2*x34^2*a3^3*a2^2*a1^3 - 3568*a6^5*a5^3*x34^2*a3^3*a2^2*a1^3 + 128*a6^4*a5^4*x34^2*a3^3*a2^2*a1^3 - 3568*a6^3*a5^5*x34^2*a3^3*a2^2*a1^3 + 512*a6^2*a5^6*x34^2*a3^3*a2^2*a1^3 - 512*a6^6*a5*x34^3*a3^3*a2^2*a1^3 + 3136*a6^5*a5^2*x34^3*a3^3*a2^2*a1^3 - 3184*a6^4*a5^3*x34^3*a3^3*a2^2*a1^3 - 3184*a6^3*a5^4*x34^3*a3^3*a2^2*a1^3 + 3136*a6^2*a5^5*x34^3*a3^3*a2^2*a1^3 - 512*a6*a5^6*x34^3*a3^3*a2^2*a1^3 - 204*a6^6*x34^4*a3^3*a2^2*a1^3 - 136*a6^5*a5*x34^4*a3^3*a2^2*a1^3 + 3128*a6^4*a5^2*x34^4*a3^3*a2^2*a1^3 - 2256*a6^3*a5^3*x34^4*a3^3*a2^2*a1^3 + 3128*a6^2*a5^4*x34^4*a3^3*a2^2*a1^3 - 136*a6*a5^5*x34^4*a3^3*a2^2*a1^3 - 204*a5^6*x34^4*a3^3*a2^2*a1^3 - 136*a6^5*x34^5*a3^3*a2^2*a1^3 + 80*a6^4*a5*x34^5*a3^3*a2^2*a1^3 + 96*a6^3*a5^2*x34^5*a3^3*a2^2*a1^3 + 96*a6^2*a5^3*x34^5*a3^3*a2^2*a1^3 + 80*a6*a5^4*x34^5*a3^3*a2^2*a1^3 - 136*a5^5*x34^5*a3^3*a2^2*a1^3 - 4*a6^4*x34^6*a3^3*a2^2*a1^3 - 96*a6^3*a5*x34^6*a3^3*a2^2*a1^3 + 144*a6^2*a5^2*x34^6*a3^3*a2^2*a1^3 - 96*a6*a5^3*x34^6*a3^3*a2^2*a1^3 - 4*a5^4*x34^6*a3^3*a2^2*a1^3 - 56*a6^6*a5^3*a3^4*a2^2*a1^3 + 556*a6^5*a5^4*a3^4*a2^2*a1^3 + 556*a6^4*a5^5*a3^4*a2^2*a1^3 - 56*a6^3*a5^6*a3^4*a2^2*a1^3 + 760*a6^6*a5^2*x34*a3^4*a2^2*a1^3 - 4360*a6^5*a5^3*x34*a3^4*a2^2*a1^3 - 2000*a6^4*a5^4*x34*a3^4*a2^2*a1^3 - 4360*a6^3*a5^5*x34*a3^4*a2^2*a1^3 + 760*a6^2*a5^6*x34*a3^4*a2^2*a1^3 - 576*a6^6*a5*x34^2*a3^4*a2^2*a1^3 + 4008*a6^5*a5^2*x34^2*a3^4*a2^2*a1^3 - 692*a6^4*a5^3*x34^2*a3^4*a2^2*a1^3 - 692*a6^3*a5^4*x34^2*a3^4*a2^2*a1^3 + 4008*a6^2*a5^5*x34^2*a3^4*a2^2*a1^3 - 576*a6*a5^6*x34^2*a3^4*a2^2*a1^3 - 380*a6^6*x34^3*a3^4*a2^2*a1^3 - 200*a6^5*a5*x34^3*a3^4*a2^2*a1^3 + 2320*a6^4*a5^2*x34^3*a3^4*a2^2*a1^3 + 5520*a6^3*a5^3*x34^3*a3^4*a2^2*a1^3 + 2320*a6^2*a5^4*x34^3*a3^4*a2^2*a1^3 - 200*a6*a5^5*x34^3*a3^4*a2^2*a1^3 - 380*a5^6*x34^3*a3^4*a2^2*a1^3 - 224*a6^5*x34^4*a3^4*a2^2*a1^3 + 616*a6^4*a5*x34^4*a3^4*a2^2*a1^3 - 2872*a6^3*a5^2*x34^4*a3^4*a2^2*a1^3 - 2872*a6^2*a5^3*x34^4*a3^4*a2^2*a1^3 + 616*a6*a5^4*x34^4*a3^4*a2^2*a1^3 - 224*a5^5*x34^4*a3^4*a2^2*a1^3 + 12*a6^4*x34^5*a3^4*a2^2*a1^3 - 712*a6^3*a5*x34^5*a3^4*a2^2*a1^3 + 1620*a6^2*a5^2*x34^5*a3^4*a2^2*a1^3 - 712*a6*a5^3*x34^5*a3^4*a2^2*a1^3 + 12*a5^4*x34^5*a3^4*a2^2*a1^3 - 4*a6^3*x34^6*a3^4*a2^2*a1^3 + 36*a6^2*a5*x34^6*a3^4*a2^2*a1^3 + 36*a6*a5^2*x34^6*a3^4*a2^2*a1^3 - 4*a5^3*x34^6*a3^4*a2^2*a1^3 + 304*a6^6*a5^2*a3^5*a2^2*a1^3 - 1744*a6^5*a5^3*a3^5*a2^2*a1^3 - 800*a6^4*a5^4*a3^5*a2^2*a1^3 - 1744*a6^3*a5^5*a3^5*a2^2*a1^3 + 304*a6^2*a5^6*a3^5*a2^2*a1^3 - 384*a6^6*a5*x34*a3^5*a2^2*a1^3 + 2928*a6^5*a5^2*x34*a3^5*a2^2*a1^3 + 1080*a6^4*a5^3*x34*a3^5*a2^2*a1^3 + 1080*a6^3*a5^4*x34*a3^5*a2^2*a1^3 + 2928*a6^2*a5^5*x34*a3^5*a2^2*a1^3 - 384*a6*a5^6*x34*a3^5*a2^2*a1^3 - 404*a6^6*x34^2*a3^5*a2^2*a1^3 - 360*a6^5*a5*x34^2*a3^5*a2^2*a1^3 - 1872*a6^4*a5^2*x34^2*a3^5*a2^2*a1^3 + 17328*a6^3*a5^3*x34^2*a3^5*a2^2*a1^3 - 1872*a6^2*a5^4*x34^2*a3^5*a2^2*a1^3 - 360*a6*a5^5*x34^2*a3^5*a2^2*a1^3 - 404*a5^6*x34^2*a3^5*a2^2*a1^3 - 64*a6^5*x34^3*a3^5*a2^2*a1^3 + 2248*a6^4*a5*x34^3*a3^5*a2^2*a1^3 - 10336*a6^3*a5^2*x34^3*a3^5*a2^2*a1^3 - 10336*a6^2*a5^3*x34^3*a3^5*a2^2*a1^3 + 2248*a6*a5^4*x34^3*a3^5*a2^2*a1^3 - 64*a5^5*x34^3*a3^5*a2^2*a1^3 + 156*a6^4*x34^4*a3^5*a2^2*a1^3 - 2256*a6^3*a5*x34^4*a3^5*a2^2*a1^3 + 6696*a6^2*a5^2*x34^4*a3^5*a2^2*a1^3 - 2256*a6*a5^3*x34^4*a3^5*a2^2*a1^3 + 156*a5^4*x34^4*a3^5*a2^2*a1^3 + 8*a6^3*x34^5*a3^5*a2^2*a1^3 + 360*a6^2*a5*x34^5*a3^5*a2^2*a1^3 + 360*a6*a5^2*x34^5*a3^5*a2^2*a1^3 + 8*a5^3*x34^5*a3^5*a2^2*a1^3 - 28*a6^2*x34^6*a3^5*a2^2*a1^3 - 48*a6*a5*x34^6*a3^5*a2^2*a1^3 - 28*a5^2*x34^6*a3^5*a2^2*a1^3 - 128*a6^6*a5*a3^6*a2^2*a1^3 + 976*a6^5*a5^2*a3^6*a2^2*a1^3 + 360*a6^4*a5^3*a3^6*a2^2*a1^3 + 360*a6^3*a5^4*a3^6*a2^2*a1^3 + 976*a6^2*a5^5*a3^6*a2^2*a1^3 - 128*a6*a5^6*a3^6*a2^2*a1^3 - 252*a6^6*x34*a3^6*a2^2*a1^3 - 280*a6^5*a5*x34*a3^6*a2^2*a1^3 - 2800*a6^4*a5^2*x34*a3^6*a2^2*a1^3 + 15120*a6^3*a5^3*x34*a3^6*a2^2*a1^3 - 2800*a6^2*a5^4*x34*a3^6*a2^2*a1^3 - 280*a6*a5^5*x34*a3^6*a2^2*a1^3 - 252*a5^6*x34*a3^6*a2^2*a1^3 + 184*a6^5*x34^2*a3^6*a2^2*a1^3 + 3344*a6^4*a5*x34^2*a3^6*a2^2*a1^3 - 14832*a6^3*a5^2*x34^2*a3^6*a2^2*a1^3 - 14832*a6^2*a5^3*x34^2*a3^6*a2^2*a1^3 + 3344*a6*a5^4*x34^2*a3^6*a2^2*a1^3 + 184*a5^5*x34^2*a3^6*a2^2*a1^3 + 420*a6^4*x34^3*a3^6*a2^2*a1^3 - 3920*a6^3*a5*x34^3*a3^6*a2^2*a1^3 + 13608*a6^2*a5^2*x34^3*a3^6*a2^2*a1^3 - 3920*a6*a5^3*x34^3*a3^6*a2^2*a1^3 + 420*a5^4*x34^3*a3^6*a2^2*a1^3 + 96*a6^3*x34^4*a3^6*a2^2*a1^3 + 1296*a6^2*a5*x34^4*a3^6*a2^2*a1^3 + 1296*a6*a5^2*x34^4*a3^6*a2^2*a1^3 + 96*a5^3*x34^4*a3^6*a2^2*a1^3 - 196*a6^2*x34^5*a3^6*a2^2*a1^3 - 336*a6*a5*x34^5*a3^6*a2^2*a1^3 - 196*a5^2*x34^5*a3^6*a2^2*a1^3 - 4*a6*x34^6*a3^6*a2^2*a1^3 - 4*a5*x34^6*a3^6*a2^2*a1^3 - 72*a6^6*a3^7*a2^2*a1^3 - 80*a6^5*a5*a3^7*a2^2*a1^3 - 800*a6^4*a5^2*a3^7*a2^2*a1^3 + 4320*a6^3*a5^3*a3^7*a2^2*a1^3 - 800*a6^2*a5^4*a3^7*a2^2*a1^3 - 80*a6*a5^5*a3^7*a2^2*a1^3 - 72*a5^6*a3^7*a2^2*a1^3 + 176*a6^5*x34*a3^7*a2^2*a1^3 + 2224*a6^4*a5*x34*a3^7*a2^2*a1^3 - 9760*a6^3*a5^2*x34*a3^7*a2^2*a1^3 - 9760*a6^2*a5^3*x34*a3^7*a2^2*a1^3 + 2224*a6*a5^4*x34*a3^7*a2^2*a1^3 + 176*a5^5*x34*a3^7*a2^2*a1^3 + 504*a6^4*x34^2*a3^7*a2^2*a1^3 - 3904*a6^3*a5*x34^2*a3^7*a2^2*a1^3 + 14688*a6^2*a5^2*x34^2*a3^7*a2^2*a1^3 - 3904*a6*a5^3*x34^2*a3^7*a2^2*a1^3 + 504*a5^4*x34^2*a3^7*a2^2*a1^3 + 224*a6^3*x34^3*a3^7*a2^2*a1^3 + 2304*a6^2*a5*x34^3*a3^7*a2^2*a1^3 + 2304*a6*a5^2*x34^3*a3^7*a2^2*a1^3 + 224*a5^3*x34^3*a3^7*a2^2*a1^3 - 560*a6^2*x34^4*a3^7*a2^2*a1^3 - 960*a6*a5*x34^4*a3^7*a2^2*a1^3 - 560*a5^2*x34^4*a3^7*a2^2*a1^3 - 24*a6*x34^5*a3^7*a2^2*a1^3 - 24*a5*x34^5*a3^7*a2^2*a1^3 + 44*a6^5*a3^8*a2^2*a1^3 + 556*a6^4*a5*a3^8*a2^2*a1^3 - 2440*a6^3*a5^2*a3^8*a2^2*a1^3 - 2440*a6^2*a5^3*a3^8*a2^2*a1^3 + 556*a6*a5^4*a3^8*a2^2*a1^3 + 44*a5^5*a3^8*a2^2*a1^3 + 288*a6^4*x34*a3^8*a2^2*a1^3 - 2088*a6^3*a5*x34*a3^8*a2^2*a1^3 + 8100*a6^2*a5^2*x34*a3^8*a2^2*a1^3 - 2088*a6*a5^3*x34*a3^8*a2^2*a1^3 + 288*a5^4*x34*a3^8*a2^2*a1^3 + 236*a6^3*x34^2*a3^8*a2^2*a1^3 + 2196*a6^2*a5*x34^2*a3^8*a2^2*a1^3 + 2196*a6*a5^2*x34^2*a3^8*a2^2*a1^3 + 236*a5^3*x34^2*a3^8*a2^2*a1^3 - 840*a6^2*x34^3*a3^8*a2^2*a1^3 - 1440*a6*a5*x34^3*a3^8*a2^2*a1^3 - 840*a5^2*x34^3*a3^8*a2^2*a1^3 - 60*a6*x34^4*a3^8*a2^2*a1^3 - 60*a5*x34^4*a3^8*a2^2*a1^3 + 64*a6^4*a3^9*a2^2*a1^3 - 464*a6^3*a5*a3^9*a2^2*a1^3 + 1800*a6^2*a5^2*a3^9*a2^2*a1^3 - 464*a6*a5^3*a3^9*a2^2*a1^3 + 64*a5^4*a3^9*a2^2*a1^3 + 120*a6^3*x34*a3^9*a2^2*a1^3 + 1080*a6^2*a5*x34*a3^9*a2^2*a1^3 + 1080*a6*a5^2*x34*a3^9*a2^2*a1^3 + 120*a5^3*x34*a3^9*a2^2*a1^3 - 700*a6^2*x34^2*a3^9*a2^2*a1^3 - 1200*a6*a5*x34^2*a3^9*a2^2*a1^3 - 700*a5^2*x34^2*a3^9*a2^2*a1^3 - 80*a6*x34^3*a3^9*a2^2*a1^3 - 80*a5*x34^3*a3^9*a2^2*a1^3 + 24*a6^3*a3^10*a2^2*a1^3 + 216*a6^2*a5*a3^10*a2^2*a1^3 + 216*a6*a5^2*a3^10*a2^2*a1^3 + 24*a5^3*a3^10*a2^2*a1^3 - 308*a6^2*x34*a3^10*a2^2*a1^3 - 528*a6*a5*x34*a3^10*a2^2*a1^3 - 308*a5^2*x34*a3^10*a2^2*a1^3 - 60*a6*x34^2*a3^10*a2^2*a1^3 - 60*a5*x34^2*a3^10*a2^2*a1^3 - 56*a6^2*a3^11*a2^2*a1^3 - 96*a6*a5*a3^11*a2^2*a1^3 - 56*a5^2*a3^11*a2^2*a1^3 - 24*a6*x34*a3^11*a2^2*a1^3 - 24*a5*x34*a3^11*a2^2*a1^3 - 4*a6*a3^12*a2^2*a1^3 - 4*a5*a3^12*a2^2*a1^3 - 8*a6^6*a5^6*a2^3*a1^3 + 40*a6^6*a5^5*x34*a2^3*a1^3 + 40*a6^5*a5^6*x34*a2^3*a1^3 - 4*a6^6*a5^4*x34^2*a2^3*a1^3 + 32*a6^5*a5^5*x34^2*a2^3*a1^3 - 4*a6^4*a5^6*x34^2*a2^3*a1^3 + 48*a6^6*a5^3*x34^3*a2^3*a1^3 - 96*a6^5*a5^4*x34^3*a2^3*a1^3 - 96*a6^4*a5^5*x34^3*a2^3*a1^3 + 48*a6^3*a5^6*x34^3*a2^3*a1^3 - 4*a6^6*a5^2*x34^4*a2^3*a1^3 - 96*a6^5*a5^3*x34^4*a2^3*a1^3 + 144*a6^4*a5^4*x34^4*a2^3*a1^3 - 96*a6^3*a5^5*x34^4*a2^3*a1^3 - 4*a6^2*a5^6*x34^4*a2^3*a1^3 + 40*a6^6*a5*x34^5*a2^3*a1^3 + 32*a6^5*a5^2*x34^5*a2^3*a1^3 - 96*a6^4*a5^3*x34^5*a2^3*a1^3 - 96*a6^3*a5^4*x34^5*a2^3*a1^3 + 32*a6^2*a5^5*x34^5*a2^3*a1^3 + 40*a6*a5^6*x34^5*a2^3*a1^3 - 8*a6^6*x34^6*a2^3*a1^3 + 40*a6^5*a5*x34^6*a2^3*a1^3 - 4*a6^4*a5^2*x34^6*a2^3*a1^3 + 48*a6^3*a5^3*x34^6*a2^3*a1^3 - 4*a6^2*a5^4*x34^6*a2^3*a1^3 + 40*a6*a5^5*x34^6*a2^3*a1^3 - 8*a5^6*x34^6*a2^3*a1^3 + 80*a6^6*a5^5*a3*a2^3*a1^3 + 80*a6^5*a5^6*a3*a2^3*a1^3 + 24*a6^6*a5^4*x34*a3*a2^3*a1^3 - 96*a6^5*a5^5*x34*a3*a2^3*a1^3 + 24*a6^4*a5^6*x34*a3*a2^3*a1^3 + 48*a6^6*a5^3*x34^2*a3*a2^3*a1^3 - 424*a6^5*a5^4*x34^2*a3*a2^3*a1^3 - 424*a6^4*a5^5*x34^2*a3*a2^3*a1^3 + 48*a6^3*a5^6*x34^2*a3*a2^3*a1^3 - 112*a6^6*a5^2*x34^3*a3*a2^3*a1^3 + 864*a6^5*a5^3*x34^3*a3*a2^3*a1^3 - 192*a6^4*a5^4*x34^3*a3*a2^3*a1^3 + 864*a6^3*a5^5*x34^3*a3*a2^3*a1^3 - 112*a6^2*a5^6*x34^3*a3*a2^3*a1^3 + 232*a6^6*a5*x34^4*a3*a2^3*a1^3 + 24*a6^5*a5^2*x34^4*a3*a2^3*a1^3 - 1248*a6^4*a5^3*x34^4*a3*a2^3*a1^3 - 1248*a6^3*a5^4*x34^4*a3*a2^3*a1^3 + 24*a6^2*a5^5*x34^4*a3*a2^3*a1^3 + 232*a6*a5^6*x34^4*a3*a2^3*a1^3 - 8*a6^6*x34^5*a3*a2^3*a1^3 + 80*a6^5*a5*x34^5*a3*a2^3*a1^3 - 160*a6^4*a5^2*x34^5*a3*a2^3*a1^3 + 1536*a6^3*a5^3*x34^5*a3*a2^3*a1^3 - 160*a6^2*a5^4*x34^5*a3*a2^3*a1^3 + 80*a6*a5^5*x34^5*a3*a2^3*a1^3 - 8*a5^6*x34^5*a3*a2^3*a1^3 + 40*a6^5*x34^6*a3*a2^3*a1^3 + 32*a6^4*a5*x34^6*a3*a2^3*a1^3 - 96*a6^3*a5^2*x34^6*a3*a2^3*a1^3 - 96*a6^2*a5^3*x34^6*a3*a2^3*a1^3 + 32*a6*a5^4*x34^6*a3*a2^3*a1^3 + 40*a5^5*x34^6*a3*a2^3*a1^3 + 24*a6^6*a5^4*a3^2*a2^3*a1^3 - 96*a6^5*a5^5*a3^2*a2^3*a1^3 + 24*a6^4*a5^6*a3^2*a2^3*a1^3 - 144*a6^6*a5^3*x34*a3^2*a2^3*a1^3 - 696*a6^5*a5^4*x34*a3^2*a2^3*a1^3 - 696*a6^4*a5^5*x34*a3^2*a2^3*a1^3 - 144*a6^3*a5^6*x34*a3^2*a2^3*a1^3 - 168*a6^6*a5^2*x34^2*a3^2*a2^3*a1^3 + 2400*a6^5*a5^3*x34^2*a3^2*a2^3*a1^3 - 2632*a6^4*a5^4*x34^2*a3^2*a2^3*a1^3 + 2400*a6^3*a5^5*x34^2*a3^2*a2^3*a1^3 - 168*a6^2*a5^6*x34^2*a3^2*a2^3*a1^3 + 432*a6^6*a5*x34^3*a3^2*a2^3*a1^3 - 992*a6^5*a5^2*x34^3*a3^2*a2^3*a1^3 - 1008*a6^4*a5^3*x34^3*a3^2*a2^3*a1^3 - 1008*a6^3*a5^4*x34^3*a3^2*a2^3*a1^3 - 992*a6^2*a5^5*x34^3*a3^2*a2^3*a1^3 + 432*a6*a5^6*x34^3*a3^2*a2^3*a1^3 + 76*a6^6*x34^4*a3^2*a2^3*a1^3 - 336*a6^5*a5*x34^4*a3^2*a2^3*a1^3 - 1932*a6^4*a5^2*x34^4*a3^2*a2^3*a1^3 + 9984*a6^3*a5^3*x34^4*a3^2*a2^3*a1^3 - 1932*a6^2*a5^4*x34^4*a3^2*a2^3*a1^3 - 336*a6*a5^5*x34^4*a3^2*a2^3*a1^3 + 76*a5^6*x34^4*a3^2*a2^3*a1^3 + 272*a6^5*x34^5*a3^2*a2^3*a1^3 + 56*a6^4*a5*x34^5*a3^2*a2^3*a1^3 - 1344*a6^3*a5^2*x34^5*a3^2*a2^3*a1^3 - 1344*a6^2*a5^3*x34^5*a3^2*a2^3*a1^3 + 56*a6*a5^4*x34^5*a3^2*a2^3*a1^3 + 272*a5^5*x34^5*a3^2*a2^3*a1^3 - 4*a6^4*x34^6*a3^2*a2^3*a1^3 - 96*a6^3*a5*x34^6*a3^2*a2^3*a1^3 + 144*a6^2*a5^2*x34^6*a3^2*a2^3*a1^3 - 96*a6*a5^3*x34^6*a3^2*a2^3*a1^3 - 4*a5^4*x34^6*a3^2*a2^3*a1^3 - 96*a6^6*a5^3*a3^3*a2^3*a1^3 - 464*a6^5*a5^4*a3^3*a2^3*a1^3 - 464*a6^4*a5^5*a3^3*a2^3*a1^3 - 96*a6^3*a5^6*a3^3*a2^3*a1^3 - 112*a6^6*a5^2*x34*a3^3*a2^3*a1^3 + 3072*a6^5*a5^3*x34*a3^3*a2^3*a1^3 - 4880*a6^4*a5^4*x34*a3^3*a2^3*a1^3 + 3072*a6^3*a5^5*x34*a3^3*a2^3*a1^3 - 112*a6^2*a5^6*x34*a3^3*a2^3*a1^3 + 208*a6^6*a5*x34^2*a3^3*a2^3*a1^3 - 3568*a6^5*a5^2*x34^2*a3^3*a2^3*a1^3 + 6528*a6^4*a5^3*x34^2*a3^3*a2^3*a1^3 + 6528*a6^3*a5^4*x34^2*a3^3*a2^3*a1^3 - 3568*a6^2*a5^5*x34^2*a3^3*a2^3*a1^3 + 208*a6*a5^6*x34^2*a3^3*a2^3*a1^3 + 272*a6^6*x34^3*a3^3*a2^3*a1^3 - 96*a6^5*a5*x34^3*a3^3*a2^3*a1^3 - 3184*a6^4*a5^2*x34^3*a3^3*a2^3*a1^3 + 5376*a6^3*a5^3*x34^3*a3^3*a2^3*a1^3 - 3184*a6^2*a5^4*x34^3*a3^3*a2^3*a1^3 - 96*a6*a5^5*x34^3*a3^3*a2^3*a1^3 + 272*a5^6*x34^3*a3^3*a2^3*a1^3 + 664*a6^5*x34^4*a3^3*a2^3*a1^3 - 968*a6^4*a5*x34^4*a3^3*a2^3*a1^3 - 2256*a6^3*a5^2*x34^4*a3^3*a2^3*a1^3 - 2256*a6^2*a5^3*x34^4*a3^3*a2^3*a1^3 - 968*a6*a5^4*x34^4*a3^3*a2^3*a1^3 + 664*a5^5*x34^4*a3^3*a2^3*a1^3 - 120*a6^4*x34^5*a3^3*a2^3*a1^3 + 672*a6^3*a5*x34^5*a3^3*a2^3*a1^3 + 96*a6^2*a5^2*x34^5*a3^3*a2^3*a1^3 + 672*a6*a5^3*x34^5*a3^3*a2^3*a1^3 - 120*a5^4*x34^5*a3^3*a2^3*a1^3 + 48*a6^3*x34^6*a3^3*a2^3*a1^3 - 96*a6^2*a5*x34^6*a3^3*a2^3*a1^3 - 96*a6*a5^2*x34^6*a3^3*a2^3*a1^3 + 48*a5^3*x34^6*a3^3*a2^3*a1^3 - 56*a6^6*a5^2*a3^4*a2^3*a1^3 + 1536*a6^5*a5^3*a3^4*a2^3*a1^3 - 2440*a6^4*a5^4*a3^4*a2^3*a1^3 + 1536*a6^3*a5^5*a3^4*a2^3*a1^3 - 56*a6^2*a5^6*a3^4*a2^3*a1^3 - 120*a6^6*a5*x34*a3^4*a2^3*a1^3 - 4360*a6^5*a5^2*x34*a3^4*a2^3*a1^3 + 10800*a6^4*a5^3*x34*a3^4*a2^3*a1^3 + 10800*a6^3*a5^4*x34*a3^4*a2^3*a1^3 - 4360*a6^2*a5^5*x34*a3^4*a2^3*a1^3 - 120*a6*a5^6*x34*a3^4*a2^3*a1^3 + 396*a6^6*x34^2*a3^4*a2^3*a1^3 + 1792*a6^5*a5*x34^2*a3^4*a2^3*a1^3 - 692*a6^4*a5^2*x34^2*a3^4*a2^3*a1^3 - 26112*a6^3*a5^3*x34^2*a3^4*a2^3*a1^3 - 692*a6^2*a5^4*x34^2*a3^4*a2^3*a1^3 + 1792*a6*a5^5*x34^2*a3^4*a2^3*a1^3 + 396*a5^6*x34^2*a3^4*a2^3*a1^3 + 640*a6^5*x34^3*a3^4*a2^3*a1^3 - 4560*a6^4*a5*x34^3*a3^4*a2^3*a1^3 + 5520*a6^3*a5^2*x34^3*a3^4*a2^3*a1^3 + 5520*a6^2*a5^3*x34^3*a3^4*a2^3*a1^3 - 4560*a6*a5^4*x34^3*a3^4*a2^3*a1^3 + 640*a5^5*x34^3*a3^4*a2^3*a1^3 - 396*a6^4*x34^4*a3^4*a2^3*a1^3 + 4032*a6^3*a5*x34^4*a3^4*a2^3*a1^3 - 2872*a6^2*a5^2*x34^4*a3^4*a2^3*a1^3 + 4032*a6*a5^3*x34^4*a3^4*a2^3*a1^3 - 396*a5^4*x34^4*a3^4*a2^3*a1^3 + 192*a6^3*x34^5*a3^4*a2^3*a1^3 - 712*a6^2*a5*x34^5*a3^4*a2^3*a1^3 - 712*a6*a5^2*x34^5*a3^4*a2^3*a1^3 + 192*a5^3*x34^5*a3^4*a2^3*a1^3 - 4*a6^2*x34^6*a3^4*a2^3*a1^3 + 32*a6*a5*x34^6*a3^4*a2^3*a1^3 - 4*a5^2*x34^6*a3^4*a2^3*a1^3 - 48*a6^6*a5*a3^5*a2^3*a1^3 - 1744*a6^5*a5^2*a3^5*a2^3*a1^3 + 4320*a6^4*a5^3*a3^5*a2^3*a1^3 + 4320*a6^3*a5^4*a3^5*a2^3*a1^3 - 1744*a6^2*a5^5*a3^5*a2^3*a1^3 - 48*a6*a5^6*a3^5*a2^3*a1^3 + 312*a6^6*x34*a3^5*a2^3*a1^3 + 2208*a6^5*a5*x34*a3^5*a2^3*a1^3 + 1080*a6^4*a5^2*x34*a3^5*a2^3*a1^3 - 34560*a6^3*a5^3*x34*a3^5*a2^3*a1^3 + 1080*a6^2*a5^4*x34*a3^5*a2^3*a1^3 + 2208*a6*a5^5*x34*a3^5*a2^3*a1^3 + 312*a5^6*x34*a3^5*a2^3*a1^3 + 88*a6^5*x34^2*a3^5*a2^3*a1^3 - 7928*a6^4*a5*x34^2*a3^5*a2^3*a1^3 + 17328*a6^3*a5^2*x34^2*a3^5*a2^3*a1^3 + 17328*a6^2*a5^3*x34^2*a3^5*a2^3*a1^3 - 7928*a6*a5^4*x34^2*a3^5*a2^3*a1^3 + 88*a5^5*x34^2*a3^5*a2^3*a1^3 - 560*a6^4*x34^3*a3^5*a2^3*a1^3 + 8736*a6^3*a5*x34^3*a3^5*a2^3*a1^3 - 10336*a6^2*a5^2*x34^3*a3^5*a2^3*a1^3 + 8736*a6*a5^3*x34^3*a3^5*a2^3*a1^3 - 560*a5^4*x34^3*a3^5*a2^3*a1^3 + 144*a6^3*x34^4*a3^5*a2^3*a1^3 - 2256*a6^2*a5*x34^4*a3^5*a2^3*a1^3 - 2256*a6*a5^2*x34^4*a3^5*a2^3*a1^3 + 144*a5^3*x34^4*a3^5*a2^3*a1^3 + 8*a6^2*x34^5*a3^5*a2^3*a1^3 + 32*a6*a5*x34^5*a3^5*a2^3*a1^3 + 8*a5^2*x34^5*a3^5*a2^3*a1^3 + 40*a6*x34^6*a3^5*a2^3*a1^3 + 40*a5*x34^6*a3^5*a2^3*a1^3 + 104*a6^6*a3^6*a2^3*a1^3 + 736*a6^5*a5*a3^6*a2^3*a1^3 + 360*a6^4*a5^2*a3^6*a2^3*a1^3 - 11520*a6^3*a5^3*a3^6*a2^3*a1^3 + 360*a6^2*a5^4*a3^6*a2^3*a1^3 + 736*a6*a5^5*a3^6*a2^3*a1^3 + 104*a5^6*a3^6*a2^3*a1^3 - 168*a6^5*x34*a3^6*a2^3*a1^3 - 6104*a6^4*a5*x34*a3^6*a2^3*a1^3 + 15120*a6^3*a5^2*x34*a3^6*a2^3*a1^3 + 15120*a6^2*a5^3*x34*a3^6*a2^3*a1^3 - 6104*a6*a5^4*x34*a3^6*a2^3*a1^3 - 168*a5^5*x34*a3^6*a2^3*a1^3 - 448*a6^4*x34^2*a3^6*a2^3*a1^3 + 10080*a6^3*a5*x34^2*a3^6*a2^3*a1^3 - 14832*a6^2*a5^2*x34^2*a3^6*a2^3*a1^3 + 10080*a6*a5^3*x34^2*a3^6*a2^3*a1^3 - 448*a5^4*x34^2*a3^6*a2^3*a1^3 - 336*a6^3*x34^3*a3^6*a2^3*a1^3 - 3920*a6^2*a5*x34^3*a3^6*a2^3*a1^3 - 3920*a6*a5^2*x34^3*a3^6*a2^3*a1^3 - 336*a5^3*x34^3*a3^6*a2^3*a1^3 + 96*a6^2*x34^4*a3^6*a2^3*a1^3 - 288*a6*a5*x34^4*a3^6*a2^3*a1^3 + 96*a5^2*x34^4*a3^6*a2^3*a1^3 + 280*a6*x34^5*a3^6*a2^3*a1^3 + 280*a5*x34^5*a3^6*a2^3*a1^3 - 8*x34^6*a3^6*a2^3*a1^3 - 48*a6^5*a3^7*a2^3*a1^3 - 1744*a6^4*a5*a3^7*a2^3*a1^3 + 4320*a6^3*a5^2*a3^7*a2^3*a1^3 + 4320*a6^2*a5^3*a3^7*a2^3*a1^3 - 1744*a6*a5^4*a3^7*a2^3*a1^3 - 48*a5^5*a3^7*a2^3*a1^3 - 224*a6^4*x34*a3^7*a2^3*a1^3 + 6144*a6^3*a5*x34*a3^7*a2^3*a1^3 - 9760*a6^2*a5^2*x34*a3^7*a2^3*a1^3 + 6144*a6*a5^3*x34*a3^7*a2^3*a1^3 - 224*a5^4*x34*a3^7*a2^3*a1^3 - 672*a6^3*x34^2*a3^7*a2^3*a1^3 - 3904*a6^2*a5*x34^2*a3^7*a2^3*a1^3 - 3904*a6*a5^2*x34^2*a3^7*a2^3*a1^3 - 672*a5^3*x34^2*a3^7*a2^3*a1^3 + 224*a6^2*x34^3*a3^7*a2^3*a1^3 - 832*a6*a5*x34^3*a3^7*a2^3*a1^3 + 224*a5^2*x34^3*a3^7*a2^3*a1^3 + 800*a6*x34^4*a3^7*a2^3*a1^3 + 800*a5*x34^4*a3^7*a2^3*a1^3 - 48*x34^5*a3^7*a2^3*a1^3 - 56*a6^4*a3^8*a2^3*a1^3 + 1536*a6^3*a5*a3^8*a2^3*a1^3 - 2440*a6^2*a5^2*a3^8*a2^3*a1^3 + 1536*a6*a5^3*a3^8*a2^3*a1^3 - 56*a5^4*a3^8*a2^3*a1^3 - 432*a6^3*x34*a3^8*a2^3*a1^3 - 2088*a6^2*a5*x34*a3^8*a2^3*a1^3 - 2088*a6*a5^2*x34*a3^8*a2^3*a1^3 - 432*a5^3*x34*a3^8*a2^3*a1^3 + 236*a6^2*x34^2*a3^8*a2^3*a1^3 - 928*a6*a5*x34^2*a3^8*a2^3*a1^3 + 236*a5^2*x34^2*a3^8*a2^3*a1^3 + 1200*a6*x34^3*a3^8*a2^3*a1^3 + 1200*a5*x34^3*a3^8*a2^3*a1^3 - 120*x34^4*a3^8*a2^3*a1^3 - 96*a6^3*a3^9*a2^3*a1^3 - 464*a6^2*a5*a3^9*a2^3*a1^3 - 464*a6*a5^2*a3^9*a2^3*a1^3 - 96*a5^3*a3^9*a2^3*a1^3 + 120*a6^2*x34*a3^9*a2^3*a1^3 - 480*a6*a5*x34*a3^9*a2^3*a1^3 + 120*a5^2*x34*a3^9*a2^3*a1^3 + 1000*a6*x34^2*a3^9*a2^3*a1^3 + 1000*a5*x34^2*a3^9*a2^3*a1^3 - 160*x34^3*a3^9*a2^3*a1^3 + 24*a6^2*a3^10*a2^3*a1^3 - 96*a6*a5*a3^10*a2^3*a1^3 + 24*a5^2*a3^10*a2^3*a1^3 + 440*a6*x34*a3^10*a2^3*a1^3 + 440*a5*x34*a3^10*a2^3*a1^3 - 120*x34^2*a3^10*a2^3*a1^3 + 80*a6*a3^11*a2^3*a1^3 + 80*a5*a3^11*a2^3*a1^3 - 48*x34*a3^11*a2^3*a1^3 - 8*a3^12*a2^3*a1^3 - 4*a6^6*a5^5*a2^4*a1^3 - 4*a6^5*a5^6*a2^4*a1^3 - 28*a6^6*a5^4*x34*a2^4*a1^3 - 48*a6^5*a5^5*x34*a2^4*a1^3 - 28*a6^4*a5^6*x34*a2^4*a1^3 - 4*a6^6*a5^3*x34^2*a2^4*a1^3 + 36*a6^5*a5^4*x34^2*a2^4*a1^3 + 36*a6^4*a5^5*x34^2*a2^4*a1^3 - 4*a6^3*a5^6*x34^2*a2^4*a1^3 - 4*a6^6*a5^2*x34^3*a2^4*a1^3 - 96*a6^5*a5^3*x34^3*a2^4*a1^3 + 144*a6^4*a5^4*x34^3*a2^4*a1^3 - 96*a6^3*a5^5*x34^3*a2^4*a1^3 - 4*a6^2*a5^6*x34^3*a2^4*a1^3 - 28*a6^6*a5*x34^4*a2^4*a1^3 + 36*a6^5*a5^2*x34^4*a2^4*a1^3 + 144*a6^4*a5^3*x34^4*a2^4*a1^3 + 144*a6^3*a5^4*x34^4*a2^4*a1^3 + 36*a6^2*a5^5*x34^4*a2^4*a1^3 - 28*a6*a5^6*x34^4*a2^4*a1^3 - 4*a6^6*x34^5*a2^4*a1^3 - 48*a6^5*a5*x34^5*a2^4*a1^3 + 36*a6^4*a5^2*x34^5*a2^4*a1^3 - 96*a6^3*a5^3*x34^5*a2^4*a1^3 + 36*a6^2*a5^4*x34^5*a2^4*a1^3 - 48*a6*a5^5*x34^5*a2^4*a1^3 - 4*a5^6*x34^5*a2^4*a1^3 - 4*a6^5*x34^6*a2^4*a1^3 - 28*a6^4*a5*x34^6*a2^4*a1^3 - 4*a6^3*a5^2*x34^6*a2^4*a1^3 - 4*a6^2*a5^3*x34^6*a2^4*a1^3 - 28*a6*a5^4*x34^6*a2^4*a1^3 - 4*a5^5*x34^6*a2^4*a1^3 - 56*a6^6*a5^4*a3*a2^4*a1^3 - 96*a6^5*a5^5*a3*a2^4*a1^3 - 56*a6^4*a5^6*a3*a2^4*a1^3 + 24*a6^6*a5^3*x34*a3*a2^4*a1^3 + 216*a6^5*a5^4*x34*a3*a2^4*a1^3 + 216*a6^4*a5^5*x34*a3*a2^4*a1^3 + 24*a6^3*a5^6*x34*a3*a2^4*a1^3 + 24*a6^6*a5^2*x34^2*a3*a2^4*a1^3 - 424*a6^5*a5^3*x34^2*a3*a2^4*a1^3 + 1188*a6^4*a5^4*x34^2*a3*a2^4*a1^3 - 424*a6^3*a5^5*x34^2*a3*a2^4*a1^3 + 24*a6^2*a5^6*x34^2*a3*a2^4*a1^3 - 80*a6^6*a5*x34^3*a3*a2^4*a1^3 + 8*a6^5*a5^2*x34^3*a3*a2^4*a1^3 - 192*a6^4*a5^3*x34^3*a3*a2^4*a1^3 - 192*a6^3*a5^4*x34^3*a3*a2^4*a1^3 + 8*a6^2*a5^5*x34^3*a3*a2^4*a1^3 - 80*a6*a5^6*x34^3*a3*a2^4*a1^3 - 48*a6^6*x34^4*a3*a2^4*a1^3 - 96*a6^5*a5*x34^4*a3*a2^4*a1^3 + 936*a6^4*a5^2*x34^4*a3*a2^4*a1^3 - 1248*a6^3*a5^3*x34^4*a3*a2^4*a1^3 + 936*a6^2*a5^4*x34^4*a3*a2^4*a1^3 - 96*a6*a5^5*x34^4*a3*a2^4*a1^3 - 48*a5^6*x34^4*a3*a2^4*a1^3 - 72*a6^5*x34^5*a3*a2^4*a1^3 - 24*a6^4*a5*x34^5*a3*a2^4*a1^3 - 160*a6^3*a5^2*x34^5*a3*a2^4*a1^3 - 160*a6^2*a5^3*x34^5*a3*a2^4*a1^3 - 24*a6*a5^4*x34^5*a3*a2^4*a1^3 - 72*a5^5*x34^5*a3*a2^4*a1^3 - 28*a6^4*x34^6*a3*a2^4*a1^3 + 32*a6^3*a5*x34^6*a3*a2^4*a1^3 + 36*a6^2*a5^2*x34^6*a3*a2^4*a1^3 + 32*a6*a5^3*x34^6*a3*a2^4*a1^3 - 28*a5^4*x34^6*a3*a2^4*a1^3 + 24*a6^6*a5^3*a3^2*a2^4*a1^3 + 216*a6^5*a5^4*a3^2*a2^4*a1^3 + 216*a6^4*a5^5*a3^2*a2^4*a1^3 + 24*a6^3*a5^6*a3^2*a2^4*a1^3 + 96*a6^6*a5^2*x34*a3^2*a2^4*a1^3 - 696*a6^5*a5^3*x34*a3^2*a2^4*a1^3 + 2700*a6^4*a5^4*x34*a3^2*a2^4*a1^3 - 696*a6^3*a5^5*x34*a3^2*a2^4*a1^3 + 96*a6^2*a5^6*x34*a3^2*a2^4*a1^3 - 36*a6^6*a5*x34^2*a3^2*a2^4*a1^3 + 564*a6^5*a5^2*x34^2*a3^2*a2^4*a1^3 - 2632*a6^4*a5^3*x34^2*a3^2*a2^4*a1^3 - 2632*a6^3*a5^4*x34^2*a3^2*a2^4*a1^3 + 564*a6^2*a5^5*x34^2*a3^2*a2^4*a1^3 - 36*a6*a5^6*x34^2*a3^2*a2^4*a1^3 - 156*a6^6*x34^3*a3^2*a2^4*a1^3 - 40*a6^5*a5*x34^3*a3^2*a2^4*a1^3 + 2192*a6^4*a5^2*x34^3*a3^2*a2^4*a1^3 - 1008*a6^3*a5^3*x34^3*a3^2*a2^4*a1^3 + 2192*a6^2*a5^4*x34^3*a3^2*a2^4*a1^3 - 40*a6*a5^5*x34^3*a3^2*a2^4*a1^3 - 156*a5^6*x34^3*a3^2*a2^4*a1^3 - 264*a6^5*x34^4*a3^2*a2^4*a1^3 + 1056*a6^4*a5*x34^4*a3^2*a2^4*a1^3 - 1932*a6^3*a5^2*x34^4*a3^2*a2^4*a1^3 - 1932*a6^2*a5^3*x34^4*a3^2*a2^4*a1^3 + 1056*a6*a5^4*x34^4*a3^2*a2^4*a1^3 - 264*a5^5*x34^4*a3^2*a2^4*a1^3 - 132*a6^4*x34^5*a3^2*a2^4*a1^3 + 56*a6^3*a5*x34^5*a3^2*a2^4*a1^3 + 972*a6^2*a5^2*x34^5*a3^2*a2^4*a1^3 + 56*a6*a5^3*x34^5*a3^2*a2^4*a1^3 - 132*a5^4*x34^5*a3^2*a2^4*a1^3 - 4*a6^3*x34^6*a3^2*a2^4*a1^3 + 36*a6^2*a5*x34^6*a3^2*a2^4*a1^3 + 36*a6*a5^2*x34^6*a3^2*a2^4*a1^3 - 4*a5^3*x34^6*a3^2*a2^4*a1^3 + 64*a6^6*a5^2*a3^3*a2^4*a1^3 - 464*a6^5*a5^3*a3^3*a2^4*a1^3 + 1800*a6^4*a5^4*a3^3*a2^4*a1^3 - 464*a6^3*a5^5*a3^3*a2^4*a1^3 + 64*a6^2*a5^6*a3^3*a2^4*a1^3 + 88*a6^6*a5*x34*a3^3*a2^4*a1^3 + 1112*a6^5*a5^2*x34*a3^3*a2^4*a1^3 - 4880*a6^4*a5^3*x34*a3^3*a2^4*a1^3 - 4880*a6^3*a5^4*x34*a3^3*a2^4*a1^3 + 1112*a6^2*a5^5*x34*a3^3*a2^4*a1^3 + 88*a6*a5^6*x34*a3^3*a2^4*a1^3 - 224*a6^6*x34^2*a3^3*a2^4*a1^3 - 160*a6^5*a5*x34^2*a3^3*a2^4*a1^3 + 128*a6^4*a5^2*x34^2*a3^3*a2^4*a1^3 + 6528*a6^3*a5^3*x34^2*a3^3*a2^4*a1^3 + 128*a6^2*a5^4*x34^2*a3^3*a2^4*a1^3 - 160*a6*a5^5*x34^2*a3^3*a2^4*a1^3 - 224*a5^6*x34^2*a3^3*a2^4*a1^3 - 512*a6^5*x34^3*a3^3*a2^4*a1^3 + 3136*a6^4*a5*x34^3*a3^3*a2^4*a1^3 - 3184*a6^3*a5^2*x34^3*a3^3*a2^4*a1^3 - 3184*a6^2*a5^3*x34^3*a3^3*a2^4*a1^3 + 3136*a6*a5^4*x34^3*a3^3*a2^4*a1^3 - 512*a5^5*x34^3*a3^3*a2^4*a1^3 - 96*a6^4*x34^4*a3^3*a2^4*a1^3 - 968*a6^3*a5*x34^4*a3^3*a2^4*a1^3 + 3128*a6^2*a5^2*x34^4*a3^3*a2^4*a1^3 - 968*a6*a5^3*x34^4*a3^3*a2^4*a1^3 - 96*a5^4*x34^4*a3^3*a2^4*a1^3 - 120*a6^3*x34^5*a3^3*a2^4*a1^3 + 80*a6^2*a5*x34^5*a3^3*a2^4*a1^3 + 80*a6*a5^2*x34^5*a3^3*a2^4*a1^3 - 120*a5^3*x34^5*a3^3*a2^4*a1^3 - 4*a6^2*x34^6*a3^3*a2^4*a1^3 + 32*a6*a5*x34^6*a3^3*a2^4*a1^3 - 4*a5^2*x34^6*a3^3*a2^4*a1^3 + 44*a6^6*a5*a3^4*a2^4*a1^3 + 556*a6^5*a5^2*a3^4*a2^4*a1^3 - 2440*a6^4*a5^3*a3^4*a2^4*a1^3 - 2440*a6^3*a5^4*a3^4*a2^4*a1^3 + 556*a6^2*a5^5*a3^4*a2^4*a1^3 + 44*a6*a5^6*a3^4*a2^4*a1^3 - 180*a6^6*x34*a3^4*a2^4*a1^3 - 200*a6^5*a5*x34*a3^4*a2^4*a1^3 - 2000*a6^4*a5^2*x34*a3^4*a2^4*a1^3 + 10800*a6^3*a5^3*x34*a3^4*a2^4*a1^3 - 2000*a6^2*a5^4*x34*a3^4*a2^4*a1^3 - 200*a6*a5^5*x34*a3^4*a2^4*a1^3 - 180*a5^6*x34*a3^4*a2^4*a1^3 - 576*a6^5*x34^2*a3^4*a2^4*a1^3 + 4008*a6^4*a5*x34^2*a3^4*a2^4*a1^3 - 692*a6^3*a5^2*x34^2*a3^4*a2^4*a1^3 - 692*a6^2*a5^3*x34^2*a3^4*a2^4*a1^3 + 4008*a6*a5^4*x34^2*a3^4*a2^4*a1^3 - 576*a5^5*x34^2*a3^4*a2^4*a1^3 + 520*a6^4*x34^3*a3^4*a2^4*a1^3 - 4560*a6^3*a5*x34^3*a3^4*a2^4*a1^3 + 2320*a6^2*a5^2*x34^3*a3^4*a2^4*a1^3 - 4560*a6*a5^3*x34^3*a3^4*a2^4*a1^3 + 520*a5^4*x34^3*a3^4*a2^4*a1^3 - 396*a6^3*x34^4*a3^4*a2^4*a1^3 + 616*a6^2*a5*x34^4*a3^4*a2^4*a1^3 + 616*a6*a5^2*x34^4*a3^4*a2^4*a1^3 - 396*a5^3*x34^4*a3^4*a2^4*a1^3 + 12*a6^2*x34^5*a3^4*a2^4*a1^3 + 336*a6*a5*x34^5*a3^4*a2^4*a1^3 + 12*a5^2*x34^5*a3^4*a2^4*a1^3 - 28*a6*x34^6*a3^4*a2^4*a1^3 - 28*a5*x34^6*a3^4*a2^4*a1^3 - 72*a6^6*a3^5*a2^4*a1^3 - 80*a6^5*a5*a3^5*a2^4*a1^3 - 800*a6^4*a5^2*a3^5*a2^4*a1^3 + 4320*a6^3*a5^3*a3^5*a2^4*a1^3 - 800*a6^2*a5^4*a3^5*a2^4*a1^3 - 80*a6*a5^5*a3^5*a2^4*a1^3 - 72*a5^6*a3^5*a2^4*a1^3 - 384*a6^5*x34*a3^5*a2^4*a1^3 + 2928*a6^4*a5*x34*a3^5*a2^4*a1^3 + 1080*a6^3*a5^2*x34*a3^5*a2^4*a1^3 + 1080*a6^2*a5^3*x34*a3^5*a2^4*a1^3 + 2928*a6*a5^4*x34*a3^5*a2^4*a1^3 - 384*a5^5*x34*a3^5*a2^4*a1^3 + 1272*a6^4*x34^2*a3^5*a2^4*a1^3 - 7928*a6^3*a5*x34^2*a3^5*a2^4*a1^3 - 1872*a6^2*a5^2*x34^2*a3^5*a2^4*a1^3 - 7928*a6*a5^3*x34^2*a3^5*a2^4*a1^3 + 1272*a5^4*x34^2*a3^5*a2^4*a1^3 - 560*a6^3*x34^3*a3^5*a2^4*a1^3 + 2248*a6^2*a5*x34^3*a3^5*a2^4*a1^3 + 2248*a6*a5^2*x34^3*a3^5*a2^4*a1^3 - 560*a5^3*x34^3*a3^5*a2^4*a1^3 + 156*a6^2*x34^4*a3^5*a2^4*a1^3 + 1344*a6*a5*x34^4*a3^5*a2^4*a1^3 + 156*a5^2*x34^4*a3^5*a2^4*a1^3 - 216*a6*x34^5*a3^5*a2^4*a1^3 - 216*a5*x34^5*a3^5*a2^4*a1^3 - 4*x34^6*a3^5*a2^4*a1^3 - 128*a6^5*a3^6*a2^4*a1^3 + 976*a6^4*a5*a3^6*a2^4*a1^3 + 360*a6^3*a5^2*a3^6*a2^4*a1^3 + 360*a6^2*a5^3*a3^6*a2^4*a1^3 + 976*a6*a5^4*a3^6*a2^4*a1^3 - 128*a5^5*a3^6*a2^4*a1^3 + 1064*a6^4*x34*a3^6*a2^4*a1^3 - 6104*a6^3*a5*x34*a3^6*a2^4*a1^3 - 2800*a6^2*a5^2*x34*a3^6*a2^4*a1^3 - 6104*a6*a5^3*x34*a3^6*a2^4*a1^3 + 1064*a5^4*x34*a3^6*a2^4*a1^3 - 448*a6^3*x34^2*a3^6*a2^4*a1^3 + 3344*a6^2*a5*x34^2*a3^6*a2^4*a1^3 + 3344*a6*a5^2*x34^2*a3^6*a2^4*a1^3 - 448*a5^3*x34^2*a3^6*a2^4*a1^3 + 420*a6^2*x34^3*a3^6*a2^4*a1^3 + 2688*a6*a5*x34^3*a3^6*a2^4*a1^3 + 420*a5^2*x34^3*a3^6*a2^4*a1^3 - 688*a6*x34^4*a3^6*a2^4*a1^3 - 688*a5*x34^4*a3^6*a2^4*a1^3 - 28*x34^5*a3^6*a2^4*a1^3 + 304*a6^4*a3^7*a2^4*a1^3 - 1744*a6^3*a5*a3^7*a2^4*a1^3 - 800*a6^2*a5^2*a3^7*a2^4*a1^3 - 1744*a6*a5^3*a3^7*a2^4*a1^3 + 304*a5^4*a3^7*a2^4*a1^3 - 224*a6^3*x34*a3^7*a2^4*a1^3 + 2224*a6^2*a5*x34*a3^7*a2^4*a1^3 + 2224*a6*a5^2*x34*a3^7*a2^4*a1^3 - 224*a5^3*x34*a3^7*a2^4*a1^3 + 504*a6^2*x34^2*a3^7*a2^4*a1^3 + 2880*a6*a5*x34^2*a3^7*a2^4*a1^3 + 504*a5^2*x34^2*a3^7*a2^4*a1^3 - 1152*a6*x34^3*a3^7*a2^4*a1^3 - 1152*a5*x34^3*a3^7*a2^4*a1^3 - 80*x34^4*a3^7*a2^4*a1^3 - 56*a6^3*a3^8*a2^4*a1^3 + 556*a6^2*a5*a3^8*a2^4*a1^3 + 556*a6*a5^2*a3^8*a2^4*a1^3 - 56*a5^3*a3^8*a2^4*a1^3 + 288*a6^2*x34*a3^8*a2^4*a1^3 + 1584*a6*a5*x34*a3^8*a2^4*a1^3 + 288*a5^2*x34*a3^8*a2^4*a1^3 - 1068*a6*x34^2*a3^8*a2^4*a1^3 - 1068*a5*x34^2*a3^8*a2^4*a1^3 - 120*x34^3*a3^8*a2^4*a1^3 + 64*a6^2*a3^9*a2^4*a1^3 + 352*a6*a5*a3^9*a2^4*a1^3 + 64*a5^2*a3^9*a2^4*a1^3 - 520*a6*x34*a3^9*a2^4*a1^3 - 520*a5*x34*a3^9*a2^4*a1^3 - 100*x34^2*a3^9*a2^4*a1^3 - 104*a6*a3^10*a2^4*a1^3 - 104*a5*a3^10*a2^4*a1^3 - 44*x34*a3^10*a2^4*a1^3 - 8*a3^11*a2^4*a1^3 - 4*a6^6*a5^4*a2^5*a1^3 + 48*a6^5*a5^5*a2^5*a1^3 - 4*a6^4*a5^6*a2^5*a1^3 + 40*a6^6*a5^3*x34*a2^5*a1^3 - 48*a6^5*a5^4*x34*a2^5*a1^3 - 48*a6^4*a5^5*x34*a2^5*a1^3 + 40*a6^3*a5^6*x34*a2^5*a1^3 - 28*a6^6*a5^2*x34^2*a2^5*a1^3 + 32*a6^5*a5^3*x34^2*a2^5*a1^3 + 36*a6^4*a5^4*x34^2*a2^5*a1^3 + 32*a6^3*a5^5*x34^2*a2^5*a1^3 - 28*a6^2*a5^6*x34^2*a2^5*a1^3 + 40*a6^6*a5*x34^3*a2^5*a1^3 + 32*a6^5*a5^2*x34^3*a2^5*a1^3 - 96*a6^4*a5^3*x34^3*a2^5*a1^3 - 96*a6^3*a5^4*x34^3*a2^5*a1^3 + 32*a6^2*a5^5*x34^3*a2^5*a1^3 + 40*a6*a5^6*x34^3*a2^5*a1^3 - 4*a6^6*x34^4*a2^5*a1^3 - 48*a6^5*a5*x34^4*a2^5*a1^3 + 36*a6^4*a5^2*x34^4*a2^5*a1^3 - 96*a6^3*a5^3*x34^4*a2^5*a1^3 + 36*a6^2*a5^4*x34^4*a2^5*a1^3 - 48*a6*a5^5*x34^4*a2^5*a1^3 - 4*a5^6*x34^4*a2^5*a1^3 + 48*a6^5*x34^5*a2^5*a1^3 - 48*a6^4*a5*x34^5*a2^5*a1^3 + 32*a6^3*a5^2*x34^5*a2^5*a1^3 + 32*a6^2*a5^3*x34^5*a2^5*a1^3 - 48*a6*a5^4*x34^5*a2^5*a1^3 + 48*a5^5*x34^5*a2^5*a1^3 - 4*a6^4*x34^6*a2^5*a1^3 + 40*a6^3*a5*x34^6*a2^5*a1^3 - 28*a6^2*a5^2*x34^6*a2^5*a1^3 + 40*a6*a5^3*x34^6*a2^5*a1^3 - 4*a5^4*x34^6*a2^5*a1^3 + 80*a6^6*a5^3*a3*a2^5*a1^3 - 96*a6^5*a5^4*a3*a2^5*a1^3 - 96*a6^4*a5^5*a3*a2^5*a1^3 + 80*a6^3*a5^6*a3*a2^5*a1^3 - 104*a6^6*a5^2*x34*a3*a2^5*a1^3 - 96*a6^5*a5^3*x34*a3*a2^5*a1^3 + 216*a6^4*a5^4*x34*a3*a2^5*a1^3 - 96*a6^3*a5^5*x34*a3*a2^5*a1^3 - 104*a6^2*a5^6*x34*a3*a2^5*a1^3 + 72*a6^6*a5*x34^2*a3*a2^5*a1^3 + 240*a6^5*a5^2*x34^2*a3*a2^5*a1^3 - 424*a6^4*a5^3*x34^2*a3*a2^5*a1^3 - 424*a6^3*a5^4*x34^2*a3*a2^5*a1^3 + 240*a6^2*a5^5*x34^2*a3*a2^5*a1^3 + 72*a6*a5^6*x34^2*a3*a2^5*a1^3 + 24*a6^6*x34^3*a3*a2^5*a1^3 - 352*a6^5*a5*x34^3*a3*a2^5*a1^3 + 8*a6^4*a5^2*x34^3*a3*a2^5*a1^3 + 864*a6^3*a5^3*x34^3*a3*a2^5*a1^3 + 8*a6^2*a5^4*x34^3*a3*a2^5*a1^3 - 352*a6*a5^5*x34^3*a3*a2^5*a1^3 + 24*a5^6*x34^3*a3*a2^5*a1^3 + 192*a6^5*x34^4*a3*a2^5*a1^3 - 96*a6^4*a5*x34^4*a3*a2^5*a1^3 + 24*a6^3*a5^2*x34^4*a3*a2^5*a1^3 + 24*a6^2*a5^3*x34^4*a3*a2^5*a1^3 - 96*a6*a5^4*x34^4*a3*a2^5*a1^3 + 192*a5^5*x34^4*a3*a2^5*a1^3 - 72*a6^4*x34^5*a3*a2^5*a1^3 + 80*a6^3*a5*x34^5*a3*a2^5*a1^3 - 24*a6^2*a5^2*x34^5*a3*a2^5*a1^3 + 80*a6*a5^3*x34^5*a3*a2^5*a1^3 - 72*a5^4*x34^5*a3*a2^5*a1^3 + 40*a6^3*x34^6*a3*a2^5*a1^3 - 48*a6^2*a5*x34^6*a3*a2^5*a1^3 - 48*a6*a5^2*x34^6*a3*a2^5*a1^3 + 40*a5^3*x34^6*a3*a2^5*a1^3 - 104*a6^6*a5^2*a3^2*a2^5*a1^3 - 96*a6^5*a5^3*a3^2*a2^5*a1^3 + 216*a6^4*a5^4*a3^2*a2^5*a1^3 - 96*a6^3*a5^5*a3^2*a2^5*a1^3 - 104*a6^2*a5^6*a3^2*a2^5*a1^3 - 24*a6^6*a5*x34*a3^2*a2^5*a1^3 + 528*a6^5*a5^2*x34*a3^2*a2^5*a1^3 - 696*a6^4*a5^3*x34*a3^2*a2^5*a1^3 - 696*a6^3*a5^4*x34*a3^2*a2^5*a1^3 + 528*a6^2*a5^5*x34*a3^2*a2^5*a1^3 - 24*a6*a5^6*x34*a3^2*a2^5*a1^3 + 68*a6^6*x34^2*a3^2*a2^5*a1^3 - 624*a6^5*a5*x34^2*a3^2*a2^5*a1^3 + 564*a6^4*a5^2*x34^2*a3^2*a2^5*a1^3 + 2400*a6^3*a5^3*x34^2*a3^2*a2^5*a1^3 + 564*a6^2*a5^4*x34^2*a3^2*a2^5*a1^3 - 624*a6*a5^5*x34^2*a3^2*a2^5*a1^3 + 68*a5^6*x34^2*a3^2*a2^5*a1^3 + 320*a6^5*x34^3*a3^2*a2^5*a1^3 - 40*a6^4*a5*x34^3*a3^2*a2^5*a1^3 - 992*a6^3*a5^2*x34^3*a3^2*a2^5*a1^3 - 992*a6^2*a5^3*x34^3*a3^2*a2^5*a1^3 - 40*a6*a5^4*x34^3*a3^2*a2^5*a1^3 + 320*a5^5*x34^3*a3^2*a2^5*a1^3 - 264*a6^4*x34^4*a3^2*a2^5*a1^3 - 336*a6^3*a5*x34^4*a3^2*a2^5*a1^3 + 1056*a6^2*a5^2*x34^4*a3^2*a2^5*a1^3 - 336*a6*a5^3*x34^4*a3^2*a2^5*a1^3 - 264*a5^4*x34^4*a3^2*a2^5*a1^3 + 272*a6^3*x34^5*a3^2*a2^5*a1^3 - 144*a6^2*a5*x34^5*a3^2*a2^5*a1^3 - 144*a6*a5^2*x34^5*a3^2*a2^5*a1^3 + 272*a5^3*x34^5*a3^2*a2^5*a1^3 - 28*a6^2*x34^6*a3^2*a2^5*a1^3 - 48*a6*a5*x34^6*a3^2*a2^5*a1^3 - 28*a5^2*x34^6*a3^2*a2^5*a1^3 - 16*a6^6*a5*a3^3*a2^5*a1^3 + 352*a6^5*a5^2*a3^3*a2^5*a1^3 - 464*a6^4*a5^3*a3^3*a2^5*a1^3 - 464*a6^3*a5^4*a3^3*a2^5*a1^3 + 352*a6^2*a5^5*a3^3*a2^5*a1^3 - 16*a6*a5^6*a3^3*a2^5*a1^3 + 88*a6^6*x34*a3^3*a2^5*a1^3 - 544*a6^5*a5*x34*a3^3*a2^5*a1^3 + 1112*a6^4*a5^2*x34*a3^3*a2^5*a1^3 + 3072*a6^3*a5^3*x34*a3^3*a2^5*a1^3 + 1112*a6^2*a5^4*x34*a3^3*a2^5*a1^3 - 544*a6*a5^5*x34*a3^3*a2^5*a1^3 + 88*a5^6*x34*a3^3*a2^5*a1^3 + 320*a6^5*x34^2*a3^3*a2^5*a1^3 - 160*a6^4*a5*x34^2*a3^3*a2^5*a1^3 - 3568*a6^3*a5^2*x34^2*a3^3*a2^5*a1^3 - 3568*a6^2*a5^3*x34^2*a3^3*a2^5*a1^3 - 160*a6*a5^4*x34^2*a3^3*a2^5*a1^3 + 320*a5^5*x34^2*a3^3*a2^5*a1^3 - 512*a6^4*x34^3*a3^3*a2^5*a1^3 - 96*a6^3*a5*x34^3*a3^3*a2^5*a1^3 + 3136*a6^2*a5^2*x34^3*a3^3*a2^5*a1^3 - 96*a6*a5^3*x34^3*a3^3*a2^5*a1^3 - 512*a5^4*x34^3*a3^3*a2^5*a1^3 + 664*a6^3*x34^4*a3^3*a2^5*a1^3 - 136*a6^2*a5*x34^4*a3^3*a2^5*a1^3 - 136*a6*a5^2*x34^4*a3^3*a2^5*a1^3 + 664*a5^3*x34^4*a3^3*a2^5*a1^3 - 136*a6^2*x34^5*a3^3*a2^5*a1^3 - 448*a6*a5*x34^5*a3^3*a2^5*a1^3 - 136*a5^2*x34^5*a3^3*a2^5*a1^3 + 40*a6*x34^6*a3^3*a2^5*a1^3 + 40*a5*x34^6*a3^3*a2^5*a1^3 + 44*a6^6*a3^4*a2^5*a1^3 - 272*a6^5*a5*a3^4*a2^5*a1^3 + 556*a6^4*a5^2*a3^4*a2^5*a1^3 + 1536*a6^3*a5^3*a3^4*a2^5*a1^3 + 556*a6^2*a5^4*a3^4*a2^5*a1^3 - 272*a6*a5^5*a3^4*a2^5*a1^3 + 44*a5^6*a3^4*a2^5*a1^3 + 160*a6^5*x34*a3^4*a2^5*a1^3 - 200*a6^4*a5*x34*a3^4*a2^5*a1^3 - 4360*a6^3*a5^2*x34*a3^4*a2^5*a1^3 - 4360*a6^2*a5^3*x34*a3^4*a2^5*a1^3 - 200*a6*a5^4*x34*a3^4*a2^5*a1^3 + 160*a5^5*x34*a3^4*a2^5*a1^3 - 576*a6^4*x34^2*a3^4*a2^5*a1^3 + 1792*a6^3*a5*x34^2*a3^4*a2^5*a1^3 + 4008*a6^2*a5^2*x34^2*a3^4*a2^5*a1^3 + 1792*a6*a5^3*x34^2*a3^4*a2^5*a1^3 - 576*a5^4*x34^2*a3^4*a2^5*a1^3 + 640*a6^3*x34^3*a3^4*a2^5*a1^3 - 200*a6^2*a5*x34^3*a3^4*a2^5*a1^3 - 200*a6*a5^2*x34^3*a3^4*a2^5*a1^3 + 640*a5^3*x34^3*a3^4*a2^5*a1^3 - 224*a6^2*x34^4*a3^4*a2^5*a1^3 - 1376*a6*a5*x34^4*a3^4*a2^5*a1^3 - 224*a5^2*x34^4*a3^4*a2^5*a1^3 + 192*a6*x34^5*a3^4*a2^5*a1^3 + 192*a5*x34^5*a3^4*a2^5*a1^3 - 4*x34^6*a3^4*a2^5*a1^3 + 64*a6^5*a3^5*a2^5*a1^3 - 80*a6^4*a5*a3^5*a2^5*a1^3 - 1744*a6^3*a5^2*a3^5*a2^5*a1^3 - 1744*a6^2*a5^3*a3^5*a2^5*a1^3 - 80*a6*a5^4*a3^5*a2^5*a1^3 + 64*a5^5*a3^5*a2^5*a1^3 - 384*a6^4*x34*a3^5*a2^5*a1^3 + 2208*a6^3*a5*x34*a3^5*a2^5*a1^3 + 2928*a6^2*a5^2*x34*a3^5*a2^5*a1^3 + 2208*a6*a5^3*x34*a3^5*a2^5*a1^3 - 384*a5^4*x34*a3^5*a2^5*a1^3 + 88*a6^3*x34^2*a3^5*a2^5*a1^3 - 360*a6^2*a5*x34^2*a3^5*a2^5*a1^3 - 360*a6*a5^2*x34^2*a3^5*a2^5*a1^3 + 88*a5^3*x34^2*a3^5*a2^5*a1^3 - 64*a6^2*x34^3*a3^5*a2^5*a1^3 - 2144*a6*a5*x34^3*a3^5*a2^5*a1^3 - 64*a5^2*x34^3*a3^5*a2^5*a1^3 + 312*a6*x34^4*a3^5*a2^5*a1^3 + 312*a5*x34^4*a3^5*a2^5*a1^3 + 24*x34^5*a3^5*a2^5*a1^3 - 128*a6^4*a3^6*a2^5*a1^3 + 736*a6^3*a5*a3^6*a2^5*a1^3 + 976*a6^2*a5^2*a3^6*a2^5*a1^3 + 736*a6*a5^3*a3^6*a2^5*a1^3 - 128*a5^4*a3^6*a2^5*a1^3 - 168*a6^3*x34*a3^6*a2^5*a1^3 - 280*a6^2*a5*x34*a3^6*a2^5*a1^3 - 280*a6*a5^2*x34*a3^6*a2^5*a1^3 - 168*a5^3*x34*a3^6*a2^5*a1^3 + 184*a6^2*x34^2*a3^6*a2^5*a1^3 - 1984*a6*a5*x34^2*a3^6*a2^5*a1^3 + 184*a5^2*x34^2*a3^6*a2^5*a1^3 + 168*a6*x34^3*a3^6*a2^5*a1^3 + 168*a5*x34^3*a3^6*a2^5*a1^3 + 176*x34^4*a3^6*a2^5*a1^3 - 48*a6^3*a3^7*a2^5*a1^3 - 80*a6^2*a5*a3^7*a2^5*a1^3 - 80*a6*a5^2*a3^7*a2^5*a1^3 - 48*a5^3*a3^7*a2^5*a1^3 + 176*a6^2*x34*a3^7*a2^5*a1^3 - 1088*a6*a5*x34*a3^7*a2^5*a1^3 + 176*a5^2*x34*a3^7*a2^5*a1^3 - 48*a6*x34^2*a3^7*a2^5*a1^3 - 48*a5*x34^2*a3^7*a2^5*a1^3 + 384*x34^3*a3^7*a2^5*a1^3 + 44*a6^2*a3^8*a2^5*a1^3 - 272*a6*a5*a3^8*a2^5*a1^3 + 44*a5^2*a3^8*a2^5*a1^3 - 72*a6*x34*a3^8*a2^5*a1^3 - 72*a5*x34*a3^8*a2^5*a1^3 + 396*x34^2*a3^8*a2^5*a1^3 - 16*a6*a3^9*a2^5*a1^3 - 16*a5*a3^9*a2^5*a1^3 + 200*x34*a3^9*a2^5*a1^3 + 40*a3^10*a2^5*a1^3 - 8*a6^6*a5^3*a2^6*a1^3 - 4*a6^5*a5^4*a2^6*a1^3 - 4*a6^4*a5^5*a2^6*a1^3 - 8*a6^3*a5^6*a2^6*a1^3 - 4*a6^6*a5^2*x34*a2^6*a1^3 + 40*a6^5*a5^3*x34*a2^6*a1^3 - 28*a6^4*a5^4*x34*a2^6*a1^3 + 40*a6^3*a5^5*x34*a2^6*a1^3 - 4*a6^2*a5^6*x34*a2^6*a1^3 - 4*a6^6*a5*x34^2*a2^6*a1^3 - 28*a6^5*a5^2*x34^2*a2^6*a1^3 - 4*a6^4*a5^3*x34^2*a2^6*a1^3 - 4*a6^3*a5^4*x34^2*a2^6*a1^3 - 28*a6^2*a5^5*x34^2*a2^6*a1^3 - 4*a6*a5^6*x34^2*a2^6*a1^3 - 8*a6^6*x34^3*a2^6*a1^3 + 40*a6^5*a5*x34^3*a2^6*a1^3 - 4*a6^4*a5^2*x34^3*a2^6*a1^3 + 48*a6^3*a5^3*x34^3*a2^6*a1^3 - 4*a6^2*a5^4*x34^3*a2^6*a1^3 + 40*a6*a5^5*x34^3*a2^6*a1^3 - 8*a5^6*x34^3*a2^6*a1^3 - 4*a6^5*x34^4*a2^6*a1^3 - 28*a6^4*a5*x34^4*a2^6*a1^3 - 4*a6^3*a5^2*x34^4*a2^6*a1^3 - 4*a6^2*a5^3*x34^4*a2^6*a1^3 - 28*a6*a5^4*x34^4*a2^6*a1^3 - 4*a5^5*x34^4*a2^6*a1^3 - 4*a6^4*x34^5*a2^6*a1^3 + 40*a6^3*a5*x34^5*a2^6*a1^3 - 28*a6^2*a5^2*x34^5*a2^6*a1^3 + 40*a6*a5^3*x34^5*a2^6*a1^3 - 4*a5^4*x34^5*a2^6*a1^3 - 8*a6^3*x34^6*a2^6*a1^3 - 4*a6^2*a5*x34^6*a2^6*a1^3 - 4*a6*a5^2*x34^6*a2^6*a1^3 - 8*a5^3*x34^6*a2^6*a1^3 - 8*a6^6*a5^2*a3*a2^6*a1^3 + 80*a6^5*a5^3*a3*a2^6*a1^3 - 56*a6^4*a5^4*a3*a2^6*a1^3 + 80*a6^3*a5^5*a3*a2^6*a1^3 - 8*a6^2*a5^6*a3*a2^6*a1^3 + 40*a6^6*a5*x34*a3*a2^6*a1^3 - 104*a6^5*a5^2*x34*a3*a2^6*a1^3 + 24*a6^4*a5^3*x34*a3*a2^6*a1^3 + 24*a6^3*a5^4*x34*a3*a2^6*a1^3 - 104*a6^2*a5^5*x34*a3*a2^6*a1^3 + 40*a6*a5^6*x34*a3*a2^6*a1^3 - 28*a6^6*x34^2*a3*a2^6*a1^3 + 72*a6^5*a5*x34^2*a3*a2^6*a1^3 + 24*a6^4*a5^2*x34^2*a3*a2^6*a1^3 + 48*a6^3*a5^3*x34^2*a3*a2^6*a1^3 + 24*a6^2*a5^4*x34^2*a3*a2^6*a1^3 + 72*a6*a5^5*x34^2*a3*a2^6*a1^3 - 28*a5^6*x34^2*a3*a2^6*a1^3 + 24*a6^5*x34^3*a3*a2^6*a1^3 - 80*a6^4*a5*x34^3*a3*a2^6*a1^3 - 112*a6^3*a5^2*x34^3*a3*a2^6*a1^3 - 112*a6^2*a5^3*x34^3*a3*a2^6*a1^3 - 80*a6*a5^4*x34^3*a3*a2^6*a1^3 + 24*a5^5*x34^3*a3*a2^6*a1^3 - 48*a6^4*x34^4*a3*a2^6*a1^3 + 232*a6^3*a5*x34^4*a3*a2^6*a1^3 - 104*a6^2*a5^2*x34^4*a3*a2^6*a1^3 + 232*a6*a5^3*x34^4*a3*a2^6*a1^3 - 48*a5^4*x34^4*a3*a2^6*a1^3 - 8*a6^3*x34^5*a3*a2^6*a1^3 - 72*a6^2*a5*x34^5*a3*a2^6*a1^3 - 72*a6*a5^2*x34^5*a3*a2^6*a1^3 - 8*a5^3*x34^5*a3*a2^6*a1^3 - 4*a6^2*x34^6*a3*a2^6*a1^3 + 48*a6*a5*x34^6*a3*a2^6*a1^3 - 4*a5^2*x34^6*a3*a2^6*a1^3 + 40*a6^6*a5*a3^2*a2^6*a1^3 - 104*a6^5*a5^2*a3^2*a2^6*a1^3 + 24*a6^4*a5^3*a3^2*a2^6*a1^3 + 24*a6^3*a5^4*a3^2*a2^6*a1^3 - 104*a6^2*a5^5*a3^2*a2^6*a1^3 + 40*a6*a5^6*a3^2*a2^6*a1^3 - 36*a6^6*x34*a3^2*a2^6*a1^3 - 24*a6^5*a5*x34*a3^2*a2^6*a1^3 + 96*a6^4*a5^2*x34*a3^2*a2^6*a1^3 - 144*a6^3*a5^3*x34*a3^2*a2^6*a1^3 + 96*a6^2*a5^4*x34*a3^2*a2^6*a1^3 - 24*a6*a5^5*x34*a3^2*a2^6*a1^3 - 36*a5^6*x34*a3^2*a2^6*a1^3 + 68*a6^5*x34^2*a3^2*a2^6*a1^3 - 36*a6^4*a5*x34^2*a3^2*a2^6*a1^3 - 168*a6^3*a5^2*x34^2*a3^2*a2^6*a1^3 - 168*a6^2*a5^3*x34^2*a3^2*a2^6*a1^3 - 36*a6*a5^4*x34^2*a3^2*a2^6*a1^3 + 68*a5^5*x34^2*a3^2*a2^6*a1^3 - 156*a6^4*x34^3*a3^2*a2^6*a1^3 + 432*a6^3*a5*x34^3*a3^2*a2^6*a1^3 + 8*a6^2*a5^2*x34^3*a3^2*a2^6*a1^3 + 432*a6*a5^3*x34^3*a3^2*a2^6*a1^3 - 156*a5^4*x34^3*a3^2*a2^6*a1^3 + 76*a6^3*x34^4*a3^2*a2^6*a1^3 - 264*a6^2*a5*x34^4*a3^2*a2^6*a1^3 - 264*a6*a5^2*x34^4*a3^2*a2^6*a1^3 + 76*a5^3*x34^4*a3^2*a2^6*a1^3 - 52*a6^2*x34^5*a3^2*a2^6*a1^3 + 240*a6*a5*x34^5*a3^2*a2^6*a1^3 - 52*a5^2*x34^5*a3^2*a2^6*a1^3 - 4*a6*x34^6*a3^2*a2^6*a1^3 - 4*a5*x34^6*a3^2*a2^6*a1^3 - 24*a6^6*a3^3*a2^6*a1^3 - 16*a6^5*a5*a3^3*a2^6*a1^3 + 64*a6^4*a5^2*a3^3*a2^6*a1^3 - 96*a6^3*a5^3*a3^3*a2^6*a1^3 + 64*a6^2*a5^4*a3^3*a2^6*a1^3 - 16*a6*a5^5*a3^3*a2^6*a1^3 - 24*a5^6*a3^3*a2^6*a1^3 + 88*a6^5*x34*a3^3*a2^6*a1^3 + 88*a6^4*a5*x34*a3^3*a2^6*a1^3 - 112*a6^3*a5^2*x34*a3^3*a2^6*a1^3 - 112*a6^2*a5^3*x34*a3^3*a2^6*a1^3 + 88*a6*a5^4*x34*a3^3*a2^6*a1^3 + 88*a5^5*x34*a3^3*a2^6*a1^3 - 224*a6^4*x34^2*a3^3*a2^6*a1^3 + 208*a6^3*a5*x34^2*a3^3*a2^6*a1^3 + 512*a6^2*a5^2*x34^2*a3^3*a2^6*a1^3 + 208*a6*a5^3*x34^2*a3^3*a2^6*a1^3 - 224*a5^4*x34^2*a3^3*a2^6*a1^3 + 272*a6^3*x34^3*a3^3*a2^6*a1^3 - 512*a6^2*a5*x34^3*a3^3*a2^6*a1^3 - 512*a6*a5^2*x34^3*a3^3*a2^6*a1^3 + 272*a5^3*x34^3*a3^3*a2^6*a1^3 - 204*a6^2*x34^4*a3^3*a2^6*a1^3 + 512*a6*a5*x34^4*a3^3*a2^6*a1^3 - 204*a5^2*x34^4*a3^3*a2^6*a1^3 + 16*a6*x34^5*a3^3*a2^6*a1^3 + 16*a5*x34^5*a3^3*a2^6*a1^3 - 8*x34^6*a3^3*a2^6*a1^3 + 44*a6^5*a3^4*a2^6*a1^3 + 44*a6^4*a5*a3^4*a2^6*a1^3 - 56*a6^3*a5^2*a3^4*a2^6*a1^3 - 56*a6^2*a5^3*a3^4*a2^6*a1^3 + 44*a6*a5^4*a3^4*a2^6*a1^3 + 44*a5^5*a3^4*a2^6*a1^3 - 180*a6^4*x34*a3^4*a2^6*a1^3 - 120*a6^3*a5*x34*a3^4*a2^6*a1^3 + 760*a6^2*a5^2*x34*a3^4*a2^6*a1^3 - 120*a6*a5^3*x34*a3^4*a2^6*a1^3 - 180*a5^4*x34*a3^4*a2^6*a1^3 + 396*a6^3*x34^2*a3^4*a2^6*a1^3 - 576*a6^2*a5*x34^2*a3^4*a2^6*a1^3 - 576*a6*a5^2*x34^2*a3^4*a2^6*a1^3 + 396*a5^3*x34^2*a3^4*a2^6*a1^3 - 380*a6^2*x34^3*a3^4*a2^6*a1^3 + 640*a6*a5*x34^3*a3^4*a2^6*a1^3 - 380*a5^2*x34^3*a3^4*a2^6*a1^3 + 112*a6*x34^4*a3^4*a2^6*a1^3 + 112*a5*x34^4*a3^4*a2^6*a1^3 - 52*x34^5*a3^4*a2^6*a1^3 - 72*a6^4*a3^5*a2^6*a1^3 - 48*a6^3*a5*a3^5*a2^6*a1^3 + 304*a6^2*a5^2*a3^5*a2^6*a1^3 - 48*a6*a5^3*a3^5*a2^6*a1^3 - 72*a5^4*a3^5*a2^6*a1^3 + 312*a6^3*x34*a3^5*a2^6*a1^3 - 384*a6^2*a5*x34*a3^5*a2^6*a1^3 - 384*a6*a5^2*x34*a3^5*a2^6*a1^3 + 312*a5^3*x34*a3^5*a2^6*a1^3 - 404*a6^2*x34^2*a3^5*a2^6*a1^3 + 480*a6*a5*x34^2*a3^5*a2^6*a1^3 - 404*a5^2*x34^2*a3^5*a2^6*a1^3 + 248*a6*x34^3*a3^5*a2^6*a1^3 + 248*a5*x34^3*a3^5*a2^6*a1^3 - 144*x34^4*a3^5*a2^6*a1^3 + 104*a6^3*a3^6*a2^6*a1^3 - 128*a6^2*a5*a3^6*a2^6*a1^3 - 128*a6*a5^2*a3^6*a2^6*a1^3 + 104*a5^3*a3^6*a2^6*a1^3 - 252*a6^2*x34*a3^6*a2^6*a1^3 + 224*a6*a5*x34*a3^6*a2^6*a1^3 - 252*a5^2*x34*a3^6*a2^6*a1^3 + 288*a6*x34^2*a3^6*a2^6*a1^3 + 288*a5*x34^2*a3^6*a2^6*a1^3 - 224*x34^3*a3^6*a2^6*a1^3 - 72*a6^2*a3^7*a2^6*a1^3 + 64*a6*a5*a3^7*a2^6*a1^3 - 72*a5^2*a3^7*a2^6*a1^3 + 176*a6*x34*a3^7*a2^6*a1^3 + 176*a5*x34*a3^7*a2^6*a1^3 - 208*x34^2*a3^7*a2^6*a1^3 + 44*a6*a3^8*a2^6*a1^3 + 44*a5*a3^8*a2^6*a1^3 - 108*x34*a3^8*a2^6*a1^3 - 24*a3^9*a2^6*a1^3 + 8*a6^6*a5^6*x34^2*a1^4 - 4*a6^6*a5^5*x34^3*a1^4 - 4*a6^5*a5^6*x34^3*a1^4 + 24*a6^6*a5^4*x34^4*a1^4 - 24*a6^5*a5^5*x34^4*a1^4 + 24*a6^4*a5^6*x34^4*a1^4 - 4*a6^6*a5^3*x34^5*a1^4 - 24*a6^5*a5^4*x34^5*a1^4 - 24*a6^4*a5^5*x34^5*a1^4 - 4*a6^3*a5^6*x34^5*a1^4 + 8*a6^6*a5^2*x34^6*a1^4 - 4*a6^5*a5^3*x34^6*a1^4 + 24*a6^4*a5^4*x34^6*a1^4 - 4*a6^3*a5^5*x34^6*a1^4 + 8*a6^2*a5^6*x34^6*a1^4 + 8*a6^6*a5^6*x34*a3*a1^4 - 10*a6^6*a5^5*x34^2*a3*a1^4 - 10*a6^5*a5^6*x34^2*a3*a1^4 + 68*a6^6*a5^4*x34^3*a3*a1^4 - 144*a6^5*a5^5*x34^3*a3*a1^4 + 68*a6^4*a5^6*x34^3*a3*a1^4 - 48*a6^6*a5^3*x34^4*a3*a1^4 - 12*a6^5*a5^4*x34^4*a3*a1^4 - 12*a6^4*a5^5*x34^4*a3*a1^4 - 48*a6^3*a5^6*x34^4*a3*a1^4 + 50*a6^6*a5^2*x34^5*a3*a1^4 - 72*a6^5*a5^3*x34^5*a3*a1^4 + 252*a6^4*a5^4*x34^5*a3*a1^4 - 72*a6^3*a5^5*x34^5*a3*a1^4 + 50*a6^2*a5^6*x34^5*a3*a1^4 - 8*a6^6*a5*x34^6*a3*a1^4 + 2*a6^5*a5^2*x34^6*a3*a1^4 - 28*a6^4*a5^3*x34^6*a3*a1^4 - 28*a6^3*a5^4*x34^6*a3*a1^4 + 2*a6^2*a5^5*x34^6*a3*a1^4 - 8*a6*a5^6*x34^6*a3*a1^4 + 8*a6^6*a5^6*a3^2*a1^4 - 6*a6^6*a5^5*x34*a3^2*a1^4 - 6*a6^5*a5^6*x34*a3^2*a1^4 + 92*a6^6*a5^4*x34^2*a3^2*a1^4 - 288*a6^5*a5^5*x34^2*a3^2*a1^4 + 92*a6^4*a5^6*x34^2*a3^2*a1^4 - 156*a6^6*a5^3*x34^3*a3^2*a1^4 + 228*a6^5*a5^4*x34^3*a3^2*a1^4 + 228*a6^4*a5^5*x34^3*a3^2*a1^4 - 156*a6^3*a5^6*x34^3*a3^2*a1^4 + 162*a6^6*a5^2*x34^4*a3^2*a1^4 - 264*a6^5*a5^3*x34^4*a3^2*a1^4 + 468*a6^4*a5^4*x34^4*a3^2*a1^4 - 264*a6^3*a5^5*x34^4*a3^2*a1^4 + 162*a6^2*a5^6*x34^4*a3^2*a1^4 - 46*a6^6*a5*x34^5*a3^2*a1^4 + 12*a6^5*a5^2*x34^5*a3^2*a1^4 - 132*a6^4*a5^3*x34^5*a3^2*a1^4 - 132*a6^3*a5^4*x34^5*a3^2*a1^4 + 12*a6^2*a5^5*x34^5*a3^2*a1^4 - 46*a6*a5^6*x34^5*a3^2*a1^4 + 8*a6^6*x34^6*a3^2*a1^4 + 2*a6^5*a5*x34^6*a3^2*a1^4 + 32*a6^4*a5^2*x34^6*a3^2*a1^4 - 4*a6^3*a5^3*x34^6*a3^2*a1^4 + 32*a6^2*a5^4*x34^6*a3^2*a1^4 + 2*a6*a5^5*x34^6*a3^2*a1^4 + 8*a5^6*x34^6*a3^2*a1^4 - 4*a6^6*a5^5*a3^3*a1^4 - 4*a6^5*a5^6*a3^3*a1^4 + 48*a6^6*a5^4*x34*a3^3*a1^4 - 288*a6^5*a5^5*x34*a3^3*a1^4 + 48*a6^4*a5^6*x34*a3^3*a1^4 - 224*a6^6*a5^3*x34^2*a3^3*a1^4 + 552*a6^5*a5^4*x34^2*a3^3*a1^4 + 552*a6^4*a5^5*x34^2*a3^3*a1^4 - 224*a6^3*a5^6*x34^2*a3^3*a1^4 + 304*a6^6*a5^2*x34^3*a3^3*a1^4 - 512*a6^5*a5^3*x34^3*a3^3*a1^4 - 24*a6^4*a5^4*x34^3*a3^3*a1^4 - 512*a6^3*a5^5*x34^3*a3^3*a1^4 + 304*a6^2*a5^6*x34^3*a3^3*a1^4 - 138*a6^6*a5*x34^4*a3^3*a1^4 + 66*a6^5*a5^2*x34^4*a3^3*a1^4 - 96*a6^4*a5^3*x34^4*a3^3*a1^4 - 96*a6^3*a5^4*x34^4*a3^3*a1^4 + 66*a6^2*a5^5*x34^4*a3^3*a1^4 - 138*a6*a5^6*x34^4*a3^3*a1^4 + 44*a6^6*x34^5*a3^3*a1^4 - 36*a6^5*a5*x34^5*a3^3*a1^4 + 228*a6^4*a5^2*x34^5*a3^3*a1^4 - 120*a6^3*a5^3*x34^5*a3^3*a1^4 + 228*a6^2*a5^4*x34^5*a3^3*a1^4 - 36*a6*a5^5*x34^5*a3^3*a1^4 + 44*a5^6*x34^5*a3^3*a1^4 - 4*a6^5*x34^6*a3^3*a1^4 - 28*a6^4*a5*x34^6*a3^3*a1^4 - 4*a6^3*a5^2*x34^6*a3^3*a1^4 - 4*a6^2*a5^3*x34^6*a3^3*a1^4 - 28*a6*a5^4*x34^6*a3^3*a1^4 - 4*a5^5*x34^6*a3^3*a1^4 + 24*a6^6*a5^4*a3^4*a1^4 - 144*a6^5*a5^5*a3^4*a1^4 + 24*a6^4*a5^6*a3^4*a1^4 - 180*a6^6*a5^3*x34*a3^4*a1^4 + 600*a6^5*a5^4*x34*a3^4*a1^4 + 600*a6^4*a5^5*x34*a3^4*a1^4 - 180*a6^3*a5^6*x34*a3^4*a1^4 + 352*a6^6*a5^2*x34^2*a3^4*a1^4 - 576*a6^5*a5^3*x34^2*a3^4*a1^4 - 1152*a6^4*a5^4*x34^2*a3^4*a1^4 - 576*a6^3*a5^5*x34^2*a3^4*a1^4 + 352*a6^2*a5^6*x34^2*a3^4*a1^4 - 280*a6^6*a5*x34^3*a3^4*a1^4 + 220*a6^5*a5^2*x34^3*a3^4*a1^4 + 520*a6^4*a5^3*x34^3*a3^4*a1^4 + 520*a6^3*a5^4*x34^3*a3^4*a1^4 + 220*a6^2*a5^5*x34^3*a3^4*a1^4 - 280*a6*a5^6*x34^3*a3^4*a1^4 + 124*a6^6*x34^4*a3^4*a1^4 - 102*a6^5*a5*x34^4*a3^4*a1^4 + 228*a6^4*a5^2*x34^4*a3^4*a1^4 - 396*a6^3*a5^3*x34^4*a3^4*a1^4 + 228*a6^2*a5^4*x34^4*a3^4*a1^4 - 102*a6*a5^5*x34^4*a3^4*a1^4 + 124*a5^6*x34^4*a3^4*a1^4 - 48*a6^5*x34^5*a3^4*a1^4 - 60*a6^4*a5*x34^5*a3^4*a1^4 + 12*a6^3*a5^2*x34^5*a3^4*a1^4 + 12*a6^2*a5^3*x34^5*a3^4*a1^4 - 60*a6*a5^4*x34^5*a3^4*a1^4 - 48*a5^5*x34^5*a3^4*a1^4 + 24*a6^4*x34^6*a3^4*a1^4 - 28*a6^3*a5*x34^6*a3^4*a1^4 + 32*a6^2*a5^2*x34^6*a3^4*a1^4 - 28*a6*a5^3*x34^6*a3^4*a1^4 + 24*a5^4*x34^6*a3^4*a1^4 - 72*a6^6*a5^3*a3^5*a1^4 + 240*a6^5*a5^4*a3^5*a1^4 + 240*a6^4*a5^5*a3^5*a1^4 - 72*a6^3*a5^6*a3^5*a1^4 + 240*a6^6*a5^2*x34*a3^5*a1^4 - 384*a6^5*a5^3*x34*a3^5*a1^4 - 1368*a6^4*a5^4*x34*a3^5*a1^4 - 384*a6^3*a5^5*x34*a3^5*a1^4 + 240*a6^2*a5^6*x34*a3^5*a1^4 - 350*a6^6*a5*x34^2*a3^5*a1^4 + 354*a6^5*a5^2*x34^2*a3^5*a1^4 + 1272*a6^4*a5^3*x34^2*a3^5*a1^4 + 1272*a6^3*a5^4*x34^2*a3^5*a1^4 + 354*a6^2*a5^5*x34^2*a3^5*a1^4 - 350*a6*a5^6*x34^2*a3^5*a1^4 + 212*a6^6*x34^3*a3^5*a1^4 - 56*a6^5*a5*x34^3*a3^5*a1^4 - 692*a6^4*a5^2*x34^3*a3^5*a1^4 - 560*a6^3*a5^3*x34^3*a3^5*a1^4 - 692*a6^2*a5^4*x34^3*a3^5*a1^4 - 56*a6*a5^5*x34^3*a3^5*a1^4 + 212*a5^6*x34^3*a3^5*a1^4 - 204*a6^5*x34^4*a3^5*a1^4 + 228*a6^4*a5*x34^4*a3^5*a1^4 + 156*a6^3*a5^2*x34^4*a3^5*a1^4 + 156*a6^2*a5^3*x34^4*a3^5*a1^4 + 228*a6*a5^4*x34^4*a3^5*a1^4 - 204*a5^5*x34^4*a3^5*a1^4 + 120*a6^4*x34^5*a3^5*a1^4 - 216*a6^3*a5*x34^5*a3^5*a1^4 + 192*a6^2*a5^2*x34^5*a3^5*a1^4 - 216*a6*a5^3*x34^5*a3^5*a1^4 + 120*a5^4*x34^5*a3^5*a1^4 - 4*a6^3*x34^6*a3^5*a1^4 + 2*a6^2*a5*x34^6*a3^5*a1^4 + 2*a6*a5^2*x34^6*a3^5*a1^4 - 4*a5^3*x34^6*a3^5*a1^4 + 80*a6^6*a5^2*a3^6*a1^4 - 128*a6^5*a5^3*a3^6*a1^4 - 456*a6^4*a5^4*a3^6*a1^4 - 128*a6^3*a5^5*a3^6*a1^4 + 80*a6^2*a5^6*a3^6*a1^4 - 238*a6^6*a5*x34*a3^6*a1^4 + 266*a6^5*a5^2*x34*a3^6*a1^4 + 1064*a6^4*a5^3*x34*a3^6*a1^4 + 1064*a6^3*a5^4*x34*a3^6*a1^4 + 266*a6^2*a5^5*x34*a3^6*a1^4 - 238*a6*a5^6*x34*a3^6*a1^4 + 220*a6^6*x34^2*a3^6*a1^4 + 56*a6^5*a5*x34^2*a3^6*a1^4 - 1612*a6^4*a5^2*x34^2*a3^6*a1^4 - 448*a6^3*a5^3*x34^2*a3^6*a1^4 - 1612*a6^2*a5^4*x34^2*a3^6*a1^4 + 56*a6*a5^5*x34^2*a3^6*a1^4 + 220*a5^6*x34^2*a3^6*a1^4 - 420*a6^5*x34^3*a3^6*a1^4 + 924*a6^4*a5*x34^3*a3^6*a1^4 + 420*a6^3*a5^2*x34^3*a3^6*a1^4 + 420*a6^2*a5^3*x34^3*a3^6*a1^4 + 924*a6*a5^4*x34^3*a3^6*a1^4 - 420*a5^5*x34^3*a3^6*a1^4 + 264*a6^4*x34^4*a3^6*a1^4 - 688*a6^3*a5*x34^4*a3^6*a1^4 + 512*a6^2*a5^2*x34^4*a3^6*a1^4 - 688*a6*a5^3*x34^4*a3^6*a1^4 + 264*a5^4*x34^4*a3^6*a1^4 - 28*a6^3*x34^5*a3^6*a1^4 + 14*a6^2*a5*x34^5*a3^6*a1^4 + 14*a6*a5^2*x34^5*a3^6*a1^4 - 28*a5^3*x34^5*a3^6*a1^4 + 8*a6^2*x34^6*a3^6*a1^4 - 8*a6*a5*x34^6*a3^6*a1^4 + 8*a5^2*x34^6*a3^6*a1^4 - 68*a6^6*a5*a3^7*a1^4 + 76*a6^5*a5^2*a3^7*a1^4 + 304*a6^4*a5^3*a3^7*a1^4 + 304*a6^3*a5^4*a3^7*a1^4 + 76*a6^2*a5^5*a3^7*a1^4 - 68*a6*a5^6*a3^7*a1^4 + 128*a6^6*x34*a3^7*a1^4 + 64*a6^5*a5*x34*a3^7*a1^4 - 1184*a6^4*a5^2*x34*a3^7*a1^4 - 224*a6^3*a5^3*x34*a3^7*a1^4 - 1184*a6^2*a5^4*x34*a3^7*a1^4 + 64*a6*a5^5*x34*a3^7*a1^4 + 128*a5^6*x34*a3^7*a1^4 - 456*a6^5*x34^2*a3^7*a1^4 + 1224*a6^4*a5*x34^2*a3^7*a1^4 + 504*a6^3*a5^2*x34^2*a3^7*a1^4 + 504*a6^2*a5^3*x34^2*a3^7*a1^4 + 1224*a6*a5^4*x34^2*a3^7*a1^4 - 456*a5^5*x34^2*a3^7*a1^4 + 336*a6^4*x34^3*a3^7*a1^4 - 1152*a6^3*a5*x34^3*a3^7*a1^4 + 768*a6^2*a5^2*x34^3*a3^7*a1^4 - 1152*a6*a5^3*x34^3*a3^7*a1^4 + 336*a5^4*x34^3*a3^7*a1^4 - 80*a6^3*x34^4*a3^7*a1^4 + 40*a6^2*a5*x34^4*a3^7*a1^4 + 40*a6*a5^2*x34^4*a3^7*a1^4 - 80*a5^3*x34^4*a3^7*a1^4 + 48*a6^2*x34^5*a3^7*a1^4 - 48*a6*a5*x34^5*a3^7*a1^4 + 48*a5^2*x34^5*a3^7*a1^4 + 32*a6^6*a3^8*a1^4 + 16*a6^5*a5*a3^8*a1^4 - 296*a6^4*a5^2*a3^8*a1^4 - 56*a6^3*a5^3*a3^8*a1^4 - 296*a6^2*a5^4*a3^8*a1^4 + 16*a6*a5^5*a3^8*a1^4 + 32*a5^6*a3^8*a1^4 - 252*a6^5*x34*a3^8*a1^4 + 720*a6^4*a5*x34*a3^8*a1^4 + 288*a6^3*a5^2*x34*a3^8*a1^4 + 288*a6^2*a5^3*x34*a3^8*a1^4 + 720*a6*a5^4*x34*a3^8*a1^4 - 252*a5^5*x34*a3^8*a1^4 + 264*a6^4*x34^2*a3^8*a1^4 - 1068*a6^3*a5*x34^2*a3^8*a1^4 + 672*a6^2*a5^2*x34^2*a3^8*a1^4 - 1068*a6*a5^3*x34^2*a3^8*a1^4 + 264*a5^4*x34^2*a3^8*a1^4 - 120*a6^3*x34^3*a3^8*a1^4 + 60*a6^2*a5*x34^3*a3^8*a1^4 + 60*a6*a5^2*x34^3*a3^8*a1^4 - 120*a5^3*x34^3*a3^8*a1^4 + 120*a6^2*x34^4*a3^8*a1^4 - 120*a6*a5*x34^4*a3^8*a1^4 + 120*a5^2*x34^4*a3^8*a1^4 - 56*a6^5*a3^9*a1^4 + 160*a6^4*a5*a3^9*a1^4 + 64*a6^3*a5^2*a3^9*a1^4 + 64*a6^2*a5^3*a3^9*a1^4 + 160*a6*a5^4*a3^9*a1^4 - 56*a5^5*a3^9*a1^4 + 120*a6^4*x34*a3^9*a1^4 - 520*a6^3*a5*x34*a3^9*a1^4 + 320*a6^2*a5^2*x34*a3^9*a1^4 - 520*a6*a5^3*x34*a3^9*a1^4 + 120*a5^4*x34*a3^9*a1^4 - 100*a6^3*x34^2*a3^9*a1^4 + 50*a6^2*a5*x34^2*a3^9*a1^4 + 50*a6*a5^2*x34^2*a3^9*a1^4 - 100*a5^3*x34^2*a3^9*a1^4 + 160*a6^2*x34^3*a3^9*a1^4 - 160*a6*a5*x34^3*a3^9*a1^4 + 160*a5^2*x34^3*a3^9*a1^4 + 24*a6^4*a3^10*a1^4 - 104*a6^3*a5*a3^10*a1^4 + 64*a6^2*a5^2*a3^10*a1^4 - 104*a6*a5^3*a3^10*a1^4 + 24*a5^4*a3^10*a1^4 - 44*a6^3*x34*a3^10*a1^4 + 22*a6^2*a5*x34*a3^10*a1^4 + 22*a6*a5^2*x34*a3^10*a1^4 - 44*a5^3*x34*a3^10*a1^4 + 120*a6^2*x34^2*a3^10*a1^4 - 120*a6*a5*x34^2*a3^10*a1^4 + 120*a5^2*x34^2*a3^10*a1^4 - 8*a6^3*a3^11*a1^4 + 4*a6^2*a5*a3^11*a1^4 + 4*a6*a5^2*a3^11*a1^4 - 8*a5^3*a3^11*a1^4 + 48*a6^2*x34*a3^11*a1^4 - 48*a6*a5*x34*a3^11*a1^4 + 48*a5^2*x34*a3^11*a1^4 + 8*a6^2*a3^12*a1^4 - 8*a6*a5*a3^12*a1^4 + 8*a5^2*a3^12*a1^4 - 8*a6^6*a5^6*x34*a2*a1^4 + 2*a6^6*a5^5*x34^2*a2*a1^4 + 2*a6^5*a5^6*x34^2*a2*a1^4 - 28*a6^6*a5^4*x34^3*a2*a1^4 - 48*a6^5*a5^5*x34^3*a2*a1^4 - 28*a6^4*a5^6*x34^3*a2*a1^4 - 28*a6^6*a5^3*x34^4*a2*a1^4 + 108*a6^5*a5^4*x34^4*a2*a1^4 + 108*a6^4*a5^5*x34^4*a2*a1^4 - 28*a6^3*a5^6*x34^4*a2*a1^4 + 2*a6^6*a5^2*x34^5*a2*a1^4 - 48*a6^5*a5^3*x34^5*a2*a1^4 + 108*a6^4*a5^4*x34^5*a2*a1^4 - 48*a6^3*a5^5*x34^5*a2*a1^4 + 2*a6^2*a5^6*x34^5*a2*a1^4 - 8*a6^6*a5*x34^6*a2*a1^4 + 2*a6^5*a5^2*x34^6*a2*a1^4 - 28*a6^4*a5^3*x34^6*a2*a1^4 - 28*a6^3*a5^4*x34^6*a2*a1^4 + 2*a6^2*a5^5*x34^6*a2*a1^4 - 8*a6*a5^6*x34^6*a2*a1^4 - 16*a6^6*a5^6*a3*a2*a1^4 + 4*a6^6*a5^5*x34*a3*a2*a1^4 + 4*a6^5*a5^6*x34*a3*a2*a1^4 - 84*a6^6*a5^4*x34^2*a3*a2*a1^4 - 24*a6^5*a5^5*x34^2*a3*a2*a1^4 - 84*a6^4*a5^6*x34^2*a3*a2*a1^4 - 80*a6^6*a5^3*x34^3*a3*a2*a1^4 + 576*a6^5*a5^4*x34^3*a3*a2*a1^4 + 576*a6^4*a5^5*x34^3*a3*a2*a1^4 - 80*a6^3*a5^6*x34^3*a3*a2*a1^4 + 10*a6^6*a5^2*x34^4*a3*a2*a1^4 - 96*a6^5*a5^3*x34^4*a3*a2*a1^4 - 756*a6^4*a5^4*x34^4*a3*a2*a1^4 - 96*a6^3*a5^5*x34^4*a3*a2*a1^4 + 10*a6^2*a5^6*x34^4*a3*a2*a1^4 - 48*a6^6*a5*x34^5*a3*a2*a1^4 + 132*a6^5*a5^2*x34^5*a3*a2*a1^4 - 24*a6^4*a5^3*x34^5*a3*a2*a1^4 - 24*a6^3*a5^4*x34^5*a3*a2*a1^4 + 132*a6^2*a5^5*x34^5*a3*a2*a1^4 - 48*a6*a5^6*x34^5*a3*a2*a1^4 - 8*a6^6*x34^6*a3*a2*a1^4 + 32*a6^3*a5^3*x34^6*a3*a2*a1^4 - 8*a5^6*x34^6*a3*a2*a1^4 + 4*a6^6*a5^5*a3^2*a2*a1^4 + 4*a6^5*a5^6*a3^2*a2*a1^4 - 84*a6^6*a5^4*x34*a3^2*a2*a1^4 + 216*a6^5*a5^5*x34*a3^2*a2*a1^4 - 84*a6^4*a5^6*x34*a3^2*a2*a1^4 - 36*a6^6*a5^3*x34^2*a3^2*a2*a1^4 + 672*a6^5*a5^4*x34^2*a3^2*a2*a1^4 + 672*a6^4*a5^5*x34^2*a3^2*a2*a1^4 - 36*a6^3*a5^6*x34^2*a3^2*a2*a1^4 + 56*a6^6*a5^2*x34^3*a3^2*a2*a1^4 - 40*a6^5*a5^3*x34^3*a3^2*a2*a1^4 - 3348*a6^4*a5^4*x34^3*a3^2*a2*a1^4 - 40*a6^3*a5^5*x34^3*a3^2*a2*a1^4 + 56*a6^2*a5^6*x34^3*a3^2*a2*a1^4 - 120*a6^6*a5*x34^4*a3^2*a2*a1^4 + 222*a6^5*a5^2*x34^4*a3^2*a2*a1^4 + 1056*a6^4*a5^3*x34^4*a3^2*a2*a1^4 + 1056*a6^3*a5^4*x34^4*a3^2*a2*a1^4 + 222*a6^2*a5^5*x34^4*a3^2*a2*a1^4 - 120*a6*a5^6*x34^4*a3^2*a2*a1^4 - 46*a6^6*x34^5*a3^2*a2*a1^4 + 120*a6^5*a5*x34^5*a3^2*a2*a1^4 - 408*a6^4*a5^2*x34^5*a3^2*a2*a1^4 + 56*a6^3*a5^3*x34^5*a3^2*a2*a1^4 - 408*a6^2*a5^4*x34^5*a3^2*a2*a1^4 + 120*a6*a5^5*x34^5*a3^2*a2*a1^4 - 46*a5^6*x34^5*a3^2*a2*a1^4 + 2*a6^5*x34^6*a3^2*a2*a1^4 + 36*a6^3*a5^2*x34^6*a3^2*a2*a1^4 + 36*a6^2*a5^3*x34^6*a3^2*a2*a1^4 + 2*a5^5*x34^6*a3^2*a2*a1^4 - 56*a6^6*a5^4*a3^3*a2*a1^4 + 144*a6^5*a5^5*a3^3*a2*a1^4 - 56*a6^4*a5^6*a3^3*a2*a1^4 + 88*a6^6*a5^3*x34*a3^3*a2*a1^4 + 192*a6^5*a5^4*x34*a3^3*a2*a1^4 + 192*a6^4*a5^5*x34*a3^3*a2*a1^4 + 88*a6^3*a5^6*x34*a3^3*a2*a1^4 + 164*a6^6*a5^2*x34^2*a3^3*a2*a1^4 - 160*a6^5*a5^3*x34^2*a3^3*a2*a1^4 - 3672*a6^4*a5^4*x34^2*a3^3*a2*a1^4 - 160*a6^3*a5^5*x34^2*a3^3*a2*a1^4 + 164*a6^2*a5^6*x34^2*a3^3*a2*a1^4 - 128*a6^6*a5*x34^3*a3^3*a2*a1^4 - 528*a6^5*a5^2*x34^3*a3^3*a2*a1^4 + 3136*a6^4*a5^3*x34^3*a3^3*a2*a1^4 + 3136*a6^3*a5^4*x34^3*a3^3*a2*a1^4 - 528*a6^2*a5^5*x34^3*a3^3*a2*a1^4 - 128*a6*a5^6*x34^3*a3^3*a2*a1^4 - 138*a6^6*x34^4*a3^3*a2*a1^4 + 744*a6^5*a5*x34^4*a3^3*a2*a1^4 - 1284*a6^4*a5^2*x34^4*a3^3*a2*a1^4 - 968*a6^3*a5^3*x34^4*a3^3*a2*a1^4 - 1284*a6^2*a5^4*x34^4*a3^3*a2*a1^4 + 744*a6*a5^5*x34^4*a3^3*a2*a1^4 - 138*a5^6*x34^4*a3^3*a2*a1^4 - 36*a6^5*x34^5*a3^3*a2*a1^4 + 144*a6^4*a5*x34^5*a3^3*a2*a1^4 + 80*a6^3*a5^2*x34^5*a3^3*a2*a1^4 + 80*a6^2*a5^3*x34^5*a3^3*a2*a1^4 + 144*a6*a5^4*x34^5*a3^3*a2*a1^4 - 36*a5^5*x34^5*a3^3*a2*a1^4 - 28*a6^4*x34^6*a3^3*a2*a1^4 + 32*a6^3*a5*x34^6*a3^3*a2*a1^4 + 36*a6^2*a5^2*x34^6*a3^3*a2*a1^4 + 32*a6*a5^3*x34^6*a3^3*a2*a1^4 - 28*a5^4*x34^6*a3^3*a2*a1^4 + 44*a6^6*a5^3*a3^4*a2*a1^4 + 96*a6^5*a5^4*a3^4*a2*a1^4 + 96*a6^4*a5^5*a3^4*a2*a1^4 + 44*a6^3*a5^6*a3^4*a2*a1^4 + 190*a6^6*a5^2*x34*a3^4*a2*a1^4 - 200*a6^5*a5^3*x34*a3^4*a2*a1^4 - 2160*a6^4*a5^4*x34*a3^4*a2*a1^4 - 200*a6^3*a5^5*x34*a3^4*a2*a1^4 + 190*a6^2*a5^6*x34*a3^4*a2*a1^4 - 24*a6^6*a5*x34^2*a3^4*a2*a1^4 - 2034*a6^5*a5^2*x34^2*a3^4*a2*a1^4 + 4008*a6^4*a5^3*x34^2*a3^4*a2*a1^4 + 4008*a6^3*a5^4*x34^2*a3^4*a2*a1^4 - 2034*a6^2*a5^5*x34^2*a3^4*a2*a1^4 - 24*a6*a5^6*x34^2*a3^4*a2*a1^4 - 280*a6^6*x34^3*a3^4*a2*a1^4 + 1920*a6^5*a5*x34^3*a3^4*a2*a1^4 - 300*a6^4*a5^2*x34^3*a3^4*a2*a1^4 - 4560*a6^3*a5^3*x34^3*a3^4*a2*a1^4 - 300*a6^2*a5^4*x34^3*a3^4*a2*a1^4 + 1920*a6*a5^5*x34^3*a3^4*a2*a1^4 - 280*a5^6*x34^3*a3^4*a2*a1^4 - 102*a6^5*x34^4*a3^4*a2*a1^4 - 576*a6^4*a5*x34^4*a3^4*a2*a1^4 + 616*a6^3*a5^2*x34^4*a3^4*a2*a1^4 + 616*a6^2*a5^3*x34^4*a3^4*a2*a1^4 - 576*a6*a5^4*x34^4*a3^4*a2*a1^4 - 102*a5^5*x34^4*a3^4*a2*a1^4 - 60*a6^4*x34^5*a3^4*a2*a1^4 + 336*a6^3*a5*x34^5*a3^4*a2*a1^4 - 192*a6^2*a5^2*x34^5*a3^4*a2*a1^4 + 336*a6*a5^3*x34^5*a3^4*a2*a1^4 - 60*a5^4*x34^5*a3^4*a2*a1^4 - 28*a6^3*x34^6*a3^4*a2*a1^4 - 28*a5^3*x34^6*a3^4*a2*a1^4 + 76*a6^6*a5^2*a3^5*a2*a1^4 - 80*a6^5*a5^3*a3^5*a2*a1^4 - 864*a6^4*a5^4*a3^5*a2*a1^4 - 80*a6^3*a5^5*a3^5*a2*a1^4 + 76*a6^2*a5^6*a3^5*a2*a1^4 + 48*a6^6*a5*x34*a3^5*a2*a1^4 - 2124*a6^5*a5^2*x34*a3^5*a2*a1^4 + 2928*a6^4*a5^3*x34*a3^5*a2*a1^4 + 2928*a6^3*a5^4*x34*a3^5*a2*a1^4 - 2124*a6^2*a5^5*x34*a3^5*a2*a1^4 + 48*a6*a5^6*x34*a3^5*a2*a1^4 - 350*a6^6*x34^2*a3^5*a2*a1^4 + 2616*a6^5*a5*x34^2*a3^5*a2*a1^4 + 2316*a6^4*a5^2*x34^2*a3^5*a2*a1^4 - 7928*a6^3*a5^3*x34^2*a3^5*a2*a1^4 + 2316*a6^2*a5^4*x34^2*a3^5*a2*a1^4 + 2616*a6*a5^5*x34^2*a3^5*a2*a1^4 - 350*a5^6*x34^2*a3^5*a2*a1^4 - 56*a6^5*x34^3*a3^5*a2*a1^4 - 3600*a6^4*a5*x34^3*a3^5*a2*a1^4 + 2248*a6^3*a5^2*x34^3*a3^5*a2*a1^4 + 2248*a6^2*a5^3*x34^3*a3^5*a2*a1^4 - 3600*a6*a5^4*x34^3*a3^5*a2*a1^4 - 56*a5^5*x34^3*a3^5*a2*a1^4 + 228*a6^4*x34^4*a3^5*a2*a1^4 + 1344*a6^3*a5*x34^4*a3^5*a2*a1^4 - 1908*a6^2*a5^2*x34^4*a3^5*a2*a1^4 + 1344*a6*a5^3*x34^4*a3^5*a2*a1^4 + 228*a5^4*x34^4*a3^5*a2*a1^4 - 216*a6^3*x34^5*a3^5*a2*a1^4 + 120*a6^2*a5*x34^5*a3^5*a2*a1^4 + 120*a6*a5^2*x34^5*a3^5*a2*a1^4 - 216*a5^3*x34^5*a3^5*a2*a1^4 + 2*a6^2*x34^6*a3^5*a2*a1^4 + 2*a5^2*x34^6*a3^5*a2*a1^4 + 16*a6^6*a5*a3^6*a2*a1^4 - 708*a6^5*a5^2*a3^6*a2*a1^4 + 976*a6^4*a5^3*a3^6*a2*a1^4 + 976*a6^3*a5^4*a3^6*a2*a1^4 - 708*a6^2*a5^5*a3^6*a2*a1^4 + 16*a6*a5^6*a3^6*a2*a1^4 - 238*a6^6*x34*a3^6*a2*a1^4 + 1848*a6^5*a5*x34*a3^6*a2*a1^4 + 2436*a6^4*a5^2*x34*a3^6*a2*a1^4 - 6104*a6^3*a5^3*x34*a3^6*a2*a1^4 + 2436*a6^2*a5^4*x34*a3^6*a2*a1^4 + 1848*a6*a5^5*x34*a3^6*a2*a1^4 - 238*a5^6*x34*a3^6*a2*a1^4 + 56*a6^5*x34^2*a3^6*a2*a1^4 - 5904*a6^4*a5*x34^2*a3^6*a2*a1^4 + 3344*a6^3*a5^2*x34^2*a3^6*a2*a1^4 + 3344*a6^2*a5^3*x34^2*a3^6*a2*a1^4 - 5904*a6*a5^4*x34^2*a3^6*a2*a1^4 + 56*a5^5*x34^2*a3^6*a2*a1^4 + 924*a6^4*x34^3*a3^6*a2*a1^4 + 2688*a6^3*a5*x34^3*a3^6*a2*a1^4 - 4956*a6^2*a5^2*x34^3*a3^6*a2*a1^4 + 2688*a6*a5^3*x34^3*a3^6*a2*a1^4 + 924*a5^4*x34^3*a3^6*a2*a1^4 - 688*a6^3*x34^4*a3^6*a2*a1^4 + 600*a6^2*a5*x34^4*a3^6*a2*a1^4 + 600*a6*a5^2*x34^4*a3^6*a2*a1^4 - 688*a5^3*x34^4*a3^6*a2*a1^4 + 14*a6^2*x34^5*a3^6*a2*a1^4 + 14*a5^2*x34^5*a3^6*a2*a1^4 - 8*a6*x34^6*a3^6*a2*a1^4 - 8*a5*x34^6*a3^6*a2*a1^4 - 68*a6^6*a3^7*a2*a1^4 + 528*a6^5*a5*a3^7*a2*a1^4 + 696*a6^4*a5^2*a3^7*a2*a1^4 - 1744*a6^3*a5^3*a3^7*a2*a1^4 + 696*a6^2*a5^4*a3^7*a2*a1^4 + 528*a6*a5^5*a3^7*a2*a1^4 - 68*a5^6*a3^7*a2*a1^4 + 64*a6^5*x34*a3^7*a2*a1^4 - 4032*a6^4*a5*x34*a3^7*a2*a1^4 + 2224*a6^3*a5^2*x34*a3^7*a2*a1^4 + 2224*a6^2*a5^3*x34*a3^7*a2*a1^4 - 4032*a6*a5^4*x34*a3^7*a2*a1^4 + 64*a5^5*x34*a3^7*a2*a1^4 + 1224*a6^4*x34^2*a3^7*a2*a1^4 + 2880*a6^3*a5*x34^2*a3^7*a2*a1^4 - 5880*a6^2*a5^2*x34^2*a3^7*a2*a1^4 + 2880*a6*a5^3*x34^2*a3^7*a2*a1^4 + 1224*a5^4*x34^2*a3^7*a2*a1^4 - 1152*a6^3*x34^3*a3^7*a2*a1^4 + 1200*a6^2*a5*x34^3*a3^7*a2*a1^4 + 1200*a6*a5^2*x34^3*a3^7*a2*a1^4 - 1152*a5^3*x34^3*a3^7*a2*a1^4 + 40*a6^2*x34^4*a3^7*a2*a1^4 + 40*a5^2*x34^4*a3^7*a2*a1^4 - 48*a6*x34^5*a3^7*a2*a1^4 - 48*a5*x34^5*a3^7*a2*a1^4 + 16*a6^5*a3^8*a2*a1^4 - 1008*a6^4*a5*a3^8*a2*a1^4 + 556*a6^3*a5^2*a3^8*a2*a1^4 + 556*a6^2*a5^3*a3^8*a2*a1^4 - 1008*a6*a5^4*a3^8*a2*a1^4 + 16*a5^5*a3^8*a2*a1^4 + 720*a6^4*x34*a3^8*a2*a1^4 + 1584*a6^3*a5*x34*a3^8*a2*a1^4 - 3348*a6^2*a5^2*x34*a3^8*a2*a1^4 + 1584*a6*a5^3*x34*a3^8*a2*a1^4 + 720*a5^4*x34*a3^8*a2*a1^4 - 1068*a6^3*x34^2*a3^8*a2*a1^4 + 1200*a6^2*a5*x34^2*a3^8*a2*a1^4 + 1200*a6*a5^2*x34^2*a3^8*a2*a1^4 - 1068*a5^3*x34^2*a3^8*a2*a1^4 + 60*a6^2*x34^3*a3^8*a2*a1^4 + 60*a5^2*x34^3*a3^8*a2*a1^4 - 120*a6*x34^4*a3^8*a2*a1^4 - 120*a5*x34^4*a3^8*a2*a1^4 + 160*a6^4*a3^9*a2*a1^4 + 352*a6^3*a5*a3^9*a2*a1^4 - 744*a6^2*a5^2*a3^9*a2*a1^4 + 352*a6*a5^3*a3^9*a2*a1^4 + 160*a5^4*a3^9*a2*a1^4 - 520*a6^3*x34*a3^9*a2*a1^4 + 600*a6^2*a5*x34*a3^9*a2*a1^4 + 600*a6*a5^2*x34*a3^9*a2*a1^4 - 520*a5^3*x34*a3^9*a2*a1^4 + 50*a6^2*x34^2*a3^9*a2*a1^4 + 50*a5^2*x34^2*a3^9*a2*a1^4 - 160*a6*x34^3*a3^9*a2*a1^4 - 160*a5*x34^3*a3^9*a2*a1^4 - 104*a6^3*a3^10*a2*a1^4 + 120*a6^2*a5*a3^10*a2*a1^4 + 120*a6*a5^2*a3^10*a2*a1^4 - 104*a5^3*a3^10*a2*a1^4 + 22*a6^2*x34*a3^10*a2*a1^4 + 22*a5^2*x34*a3^10*a2*a1^4 - 120*a6*x34^2*a3^10*a2*a1^4 - 120*a5*x34^2*a3^10*a2*a1^4 + 4*a6^2*a3^11*a2*a1^4 + 4*a5^2*a3^11*a2*a1^4 - 48*a6*x34*a3^11*a2*a1^4 - 48*a5*x34*a3^11*a2*a1^4 - 8*a6*a3^12*a2*a1^4 - 8*a5*a3^12*a2*a1^4 + 8*a6^6*a5^6*a2^2*a1^4 + 2*a6^6*a5^5*x34*a2^2*a1^4 + 2*a6^5*a5^6*x34*a2^2*a1^4 + 32*a6^6*a5^4*x34^2*a2^2*a1^4 + 32*a6^4*a5^6*x34^2*a2^2*a1^4 - 4*a6^6*a5^3*x34^3*a2^2*a1^4 + 36*a6^5*a5^4*x34^3*a2^2*a1^4 + 36*a6^4*a5^5*x34^3*a2^2*a1^4 - 4*a6^3*a5^6*x34^3*a2^2*a1^4 + 32*a6^6*a5^2*x34^4*a2^2*a1^4 + 36*a6^5*a5^3*x34^4*a2^2*a1^4 - 432*a6^4*a5^4*x34^4*a2^2*a1^4 + 36*a6^3*a5^5*x34^4*a2^2*a1^4 + 32*a6^2*a5^6*x34^4*a2^2*a1^4 + 2*a6^6*a5*x34^5*a2^2*a1^4 + 36*a6^4*a5^3*x34^5*a2^2*a1^4 + 36*a6^3*a5^4*x34^5*a2^2*a1^4 + 2*a6*a5^6*x34^5*a2^2*a1^4 + 8*a6^6*x34^6*a2^2*a1^4 + 2*a6^5*a5*x34^6*a2^2*a1^4 + 32*a6^4*a5^2*x34^6*a2^2*a1^4 - 4*a6^3*a5^3*x34^6*a2^2*a1^4 + 32*a6^2*a5^4*x34^6*a2^2*a1^4 + 2*a6*a5^5*x34^6*a2^2*a1^4 + 8*a5^6*x34^6*a2^2*a1^4 + 4*a6^6*a5^5*a3*a2^2*a1^4 + 4*a6^5*a5^6*a3*a2^2*a1^4 + 64*a6^6*a5^4*x34*a3*a2^2*a1^4 + 120*a6^5*a5^5*x34*a3*a2^2*a1^4 + 64*a6^4*a5^6*x34*a3*a2^2*a1^4 + 24*a6^6*a5^3*x34^2*a3*a2^2*a1^4 - 300*a6^5*a5^4*x34^2*a3*a2^2*a1^4 - 300*a6^4*a5^5*x34^2*a3*a2^2*a1^4 + 24*a6^3*a5^6*x34^2*a3*a2^2*a1^4 + 164*a6^6*a5^2*x34^3*a3*a2^2*a1^4 + 8*a6^5*a5^3*x34^3*a3*a2^2*a1^4 - 972*a6^4*a5^4*x34^3*a3*a2^2*a1^4 + 8*a6^3*a5^5*x34^3*a3*a2^2*a1^4 + 164*a6^2*a5^6*x34^3*a3*a2^2*a1^4 + 10*a6^6*a5*x34^4*a3*a2^2*a1^4 - 408*a6^5*a5^2*x34^4*a3*a2^2*a1^4 + 936*a6^4*a5^3*x34^4*a3*a2^2*a1^4 + 936*a6^3*a5^4*x34^4*a3*a2^2*a1^4 - 408*a6^2*a5^5*x34^4*a3*a2^2*a1^4 + 10*a6*a5^6*x34^4*a3*a2^2*a1^4 + 50*a6^6*x34^5*a3*a2^2*a1^4 + 132*a6^5*a5*x34^5*a3*a2^2*a1^4 - 216*a6^4*a5^2*x34^5*a3*a2^2*a1^4 - 160*a6^3*a5^3*x34^5*a3*a2^2*a1^4 - 216*a6^2*a5^4*x34^5*a3*a2^2*a1^4 + 132*a6*a5^5*x34^5*a3*a2^2*a1^4 + 50*a5^6*x34^5*a3*a2^2*a1^4 + 2*a6^5*x34^6*a3*a2^2*a1^4 + 36*a6^3*a5^2*x34^6*a3*a2^2*a1^4 + 36*a6^2*a5^3*x34^6*a3*a2^2*a1^4 + 2*a5^5*x34^6*a3*a2^2*a1^4 + 64*a6^6*a5^4*a3^2*a2^2*a1^4 + 120*a6^5*a5^5*a3^2*a2^2*a1^4 + 64*a6^4*a5^6*a3^2*a2^2*a1^4 + 96*a6^6*a5^3*x34*a3^2*a2^2*a1^4 - 1116*a6^5*a5^4*x34*a3^2*a2^2*a1^4 - 1116*a6^4*a5^5*x34*a3^2*a2^2*a1^4 + 96*a6^3*a5^6*x34*a3^2*a2^2*a1^4 - 132*a6^6*a5^2*x34^2*a3^2*a2^2*a1^4 + 564*a6^5*a5^3*x34^2*a3^2*a2^2*a1^4 + 468*a6^4*a5^4*x34^2*a3^2*a2^2*a1^4 + 564*a6^3*a5^5*x34^2*a3^2*a2^2*a1^4 - 132*a6^2*a5^6*x34^2*a3^2*a2^2*a1^4 + 56*a6^6*a5*x34^3*a3^2*a2^2*a1^4 - 876*a6^5*a5^2*x34^3*a3^2*a2^2*a1^4 + 2192*a6^4*a5^3*x34^3*a3^2*a2^2*a1^4 + 2192*a6^3*a5^4*x34^3*a3^2*a2^2*a1^4 - 876*a6^2*a5^5*x34^3*a3^2*a2^2*a1^4 + 56*a6*a5^6*x34^3*a3^2*a2^2*a1^4 + 162*a6^6*x34^4*a3^2*a2^2*a1^4 + 222*a6^5*a5*x34^4*a3^2*a2^2*a1^4 - 768*a6^4*a5^2*x34^4*a3^2*a2^2*a1^4 - 1932*a6^3*a5^3*x34^4*a3^2*a2^2*a1^4 - 768*a6^2*a5^4*x34^4*a3^2*a2^2*a1^4 + 222*a6*a5^5*x34^4*a3^2*a2^2*a1^4 + 162*a5^6*x34^4*a3^2*a2^2*a1^4 + 12*a6^5*x34^5*a3^2*a2^2*a1^4 - 408*a6^4*a5*x34^5*a3^2*a2^2*a1^4 + 972*a6^3*a5^2*x34^5*a3^2*a2^2*a1^4 + 972*a6^2*a5^3*x34^5*a3^2*a2^2*a1^4 - 408*a6*a5^4*x34^5*a3^2*a2^2*a1^4 + 12*a5^5*x34^5*a3^2*a2^2*a1^4 + 32*a6^4*x34^6*a3^2*a2^2*a1^4 + 36*a6^3*a5*x34^6*a3^2*a2^2*a1^4 - 432*a6^2*a5^2*x34^6*a3^2*a2^2*a1^4 + 36*a6*a5^3*x34^6*a3^2*a2^2*a1^4 + 32*a5^4*x34^6*a3^2*a2^2*a1^4 + 64*a6^6*a5^3*a3^3*a2^2*a1^4 - 744*a6^5*a5^4*a3^3*a2^2*a1^4 - 744*a6^4*a5^5*a3^3*a2^2*a1^4 + 64*a6^3*a5^6*a3^3*a2^2*a1^4 - 592*a6^6*a5^2*x34*a3^3*a2^2*a1^4 + 1112*a6^5*a5^3*x34*a3^3*a2^2*a1^4 + 2880*a6^4*a5^4*x34*a3^3*a2^2*a1^4 + 1112*a6^3*a5^5*x34*a3^3*a2^2*a1^4 - 592*a6^2*a5^6*x34*a3^3*a2^2*a1^4 + 164*a6^6*a5*x34^2*a3^3*a2^2*a1^4 + 576*a6^5*a5^2*x34^2*a3^3*a2^2*a1^4 + 128*a6^4*a5^3*x34^2*a3^3*a2^2*a1^4 + 128*a6^3*a5^4*x34^2*a3^3*a2^2*a1^4 + 576*a6^2*a5^5*x34^2*a3^3*a2^2*a1^4 + 164*a6*a5^6*x34^2*a3^3*a2^2*a1^4 + 304*a6^6*x34^3*a3^3*a2^2*a1^4 - 528*a6^5*a5*x34^3*a3^3*a2^2*a1^4 - 1464*a6^4*a5^2*x34^3*a3^3*a2^2*a1^4 - 3184*a6^3*a5^3*x34^3*a3^3*a2^2*a1^4 - 1464*a6^2*a5^4*x34^3*a3^3*a2^2*a1^4 - 528*a6*a5^5*x34^3*a3^3*a2^2*a1^4 + 304*a5^6*x34^3*a3^3*a2^2*a1^4 + 66*a6^5*x34^4*a3^3*a2^2*a1^4 - 1284*a6^4*a5*x34^4*a3^3*a2^2*a1^4 + 3128*a6^3*a5^2*x34^4*a3^3*a2^2*a1^4 + 3128*a6^2*a5^3*x34^4*a3^3*a2^2*a1^4 - 1284*a6*a5^4*x34^4*a3^3*a2^2*a1^4 + 66*a5^5*x34^4*a3^3*a2^2*a1^4 + 228*a6^4*x34^5*a3^3*a2^2*a1^4 + 80*a6^3*a5*x34^5*a3^3*a2^2*a1^4 - 1836*a6^2*a5^2*x34^5*a3^3*a2^2*a1^4 + 80*a6*a5^3*x34^5*a3^3*a2^2*a1^4 + 228*a5^4*x34^5*a3^3*a2^2*a1^4 - 4*a6^3*x34^6*a3^3*a2^2*a1^4 + 36*a6^2*a5*x34^6*a3^3*a2^2*a1^4 + 36*a6*a5^2*x34^6*a3^3*a2^2*a1^4 - 4*a5^3*x34^6*a3^3*a2^2*a1^4 - 296*a6^6*a5^2*a3^4*a2^2*a1^4 + 556*a6^5*a5^3*a3^4*a2^2*a1^4 + 1440*a6^4*a5^4*a3^4*a2^2*a1^4 + 556*a6^3*a5^5*a3^4*a2^2*a1^4 - 296*a6^2*a5^6*a3^4*a2^2*a1^4 + 190*a6^6*a5*x34*a3^4*a2^2*a1^4 + 1740*a6^5*a5^2*x34*a3^4*a2^2*a1^4 - 2000*a6^4*a5^3*x34*a3^4*a2^2*a1^4 - 2000*a6^3*a5^4*x34*a3^4*a2^2*a1^4 + 1740*a6^2*a5^5*x34*a3^4*a2^2*a1^4 + 190*a6*a5^6*x34*a3^4*a2^2*a1^4 + 352*a6^6*x34^2*a3^4*a2^2*a1^4 - 2034*a6^5*a5*x34^2*a3^4*a2^2*a1^4 - 1632*a6^4*a5^2*x34^2*a3^4*a2^2*a1^4 - 692*a6^3*a5^3*x34^2*a3^4*a2^2*a1^4 - 1632*a6^2*a5^4*x34^2*a3^4*a2^2*a1^4 - 2034*a6*a5^5*x34^2*a3^4*a2^2*a1^4 + 352*a5^6*x34^2*a3^4*a2^2*a1^4 + 220*a6^5*x34^3*a3^4*a2^2*a1^4 - 300*a6^4*a5*x34^3*a3^4*a2^2*a1^4 + 2320*a6^3*a5^2*x34^3*a3^4*a2^2*a1^4 + 2320*a6^2*a5^3*x34^3*a3^4*a2^2*a1^4 - 300*a6*a5^4*x34^3*a3^4*a2^2*a1^4 + 220*a5^5*x34^3*a3^4*a2^2*a1^4 + 228*a6^4*x34^4*a3^4*a2^2*a1^4 + 616*a6^3*a5*x34^4*a3^4*a2^2*a1^4 - 1908*a6^2*a5^2*x34^4*a3^4*a2^2*a1^4 + 616*a6*a5^3*x34^4*a3^4*a2^2*a1^4 + 228*a5^4*x34^4*a3^4*a2^2*a1^4 + 12*a6^3*x34^5*a3^4*a2^2*a1^4 - 192*a6^2*a5*x34^5*a3^4*a2^2*a1^4 - 192*a6*a5^2*x34^5*a3^4*a2^2*a1^4 + 12*a5^3*x34^5*a3^4*a2^2*a1^4 + 32*a6^2*x34^6*a3^4*a2^2*a1^4 + 32*a5^2*x34^6*a3^4*a2^2*a1^4 + 76*a6^6*a5*a3^5*a2^2*a1^4 + 696*a6^5*a5^2*a3^5*a2^2*a1^4 - 800*a6^4*a5^3*a3^5*a2^2*a1^4 - 800*a6^3*a5^4*a3^5*a2^2*a1^4 + 696*a6^2*a5^5*a3^5*a2^2*a1^4 + 76*a6*a5^6*a3^5*a2^2*a1^4 + 240*a6^6*x34*a3^5*a2^2*a1^4 - 2124*a6^5*a5*x34*a3^5*a2^2*a1^4 - 1080*a6^4*a5^2*x34*a3^5*a2^2*a1^4 + 1080*a6^3*a5^3*x34*a3^5*a2^2*a1^4 - 1080*a6^2*a5^4*x34*a3^5*a2^2*a1^4 - 2124*a6*a5^5*x34*a3^5*a2^2*a1^4 + 240*a5^6*x34*a3^5*a2^2*a1^4 + 354*a6^5*x34^2*a3^5*a2^2*a1^4 + 2316*a6^4*a5*x34^2*a3^5*a2^2*a1^4 - 1872*a6^3*a5^2*x34^2*a3^5*a2^2*a1^4 - 1872*a6^2*a5^3*x34^2*a3^5*a2^2*a1^4 + 2316*a6*a5^4*x34^2*a3^5*a2^2*a1^4 + 354*a5^5*x34^2*a3^5*a2^2*a1^4 - 692*a6^4*x34^3*a3^5*a2^2*a1^4 + 2248*a6^3*a5*x34^3*a3^5*a2^2*a1^4 + 2844*a6^2*a5^2*x34^3*a3^5*a2^2*a1^4 + 2248*a6*a5^3*x34^3*a3^5*a2^2*a1^4 - 692*a5^4*x34^3*a3^5*a2^2*a1^4 + 156*a6^3*x34^4*a3^5*a2^2*a1^4 - 1908*a6^2*a5*x34^4*a3^5*a2^2*a1^4 - 1908*a6*a5^2*x34^4*a3^5*a2^2*a1^4 + 156*a5^3*x34^4*a3^5*a2^2*a1^4 + 192*a6^2*x34^5*a3^5*a2^2*a1^4 + 120*a6*a5*x34^5*a3^5*a2^2*a1^4 + 192*a5^2*x34^5*a3^5*a2^2*a1^4 + 2*a6*x34^6*a3^5*a2^2*a1^4 + 2*a5*x34^6*a3^5*a2^2*a1^4 + 80*a6^6*a3^6*a2^2*a1^4 - 708*a6^5*a5*a3^6*a2^2*a1^4 - 360*a6^4*a5^2*a3^6*a2^2*a1^4 + 360*a6^3*a5^3*a3^6*a2^2*a1^4 - 360*a6^2*a5^4*a3^6*a2^2*a1^4 - 708*a6*a5^5*a3^6*a2^2*a1^4 + 80*a5^6*a3^6*a2^2*a1^4 + 266*a6^5*x34*a3^6*a2^2*a1^4 + 2436*a6^4*a5*x34*a3^6*a2^2*a1^4 - 2800*a6^3*a5^2*x34*a3^6*a2^2*a1^4 - 2800*a6^2*a5^3*x34*a3^6*a2^2*a1^4 + 2436*a6*a5^4*x34*a3^6*a2^2*a1^4 + 266*a5^5*x34*a3^6*a2^2*a1^4 - 1612*a6^4*x34^2*a3^6*a2^2*a1^4 + 3344*a6^3*a5*x34^2*a3^6*a2^2*a1^4 + 7668*a6^2*a5^2*x34^2*a3^6*a2^2*a1^4 + 3344*a6*a5^3*x34^2*a3^6*a2^2*a1^4 - 1612*a5^4*x34^2*a3^6*a2^2*a1^4 + 420*a6^3*x34^3*a3^6*a2^2*a1^4 - 4956*a6^2*a5*x34^3*a3^6*a2^2*a1^4 - 4956*a6*a5^2*x34^3*a3^6*a2^2*a1^4 + 420*a5^3*x34^3*a3^6*a2^2*a1^4 + 512*a6^2*x34^4*a3^6*a2^2*a1^4 + 600*a6*a5*x34^4*a3^6*a2^2*a1^4 + 512*a5^2*x34^4*a3^6*a2^2*a1^4 + 14*a6*x34^5*a3^6*a2^2*a1^4 + 14*a5*x34^5*a3^6*a2^2*a1^4 + 8*x34^6*a3^6*a2^2*a1^4 + 76*a6^5*a3^7*a2^2*a1^4 + 696*a6^4*a5*a3^7*a2^2*a1^4 - 800*a6^3*a5^2*a3^7*a2^2*a1^4 - 800*a6^2*a5^3*a3^7*a2^2*a1^4 + 696*a6*a5^4*a3^7*a2^2*a1^4 + 76*a5^5*a3^7*a2^2*a1^4 - 1184*a6^4*x34*a3^7*a2^2*a1^4 + 2224*a6^3*a5*x34*a3^7*a2^2*a1^4 + 5760*a6^2*a5^2*x34*a3^7*a2^2*a1^4 + 2224*a6*a5^3*x34*a3^7*a2^2*a1^4 - 1184*a5^4*x34*a3^7*a2^2*a1^4 + 504*a6^3*x34^2*a3^7*a2^2*a1^4 - 5880*a6^2*a5*x34^2*a3^7*a2^2*a1^4 - 5880*a6*a5^2*x34^2*a3^7*a2^2*a1^4 + 504*a5^3*x34^2*a3^7*a2^2*a1^4 + 768*a6^2*x34^3*a3^7*a2^2*a1^4 + 1200*a6*a5*x34^3*a3^7*a2^2*a1^4 + 768*a5^2*x34^3*a3^7*a2^2*a1^4 + 40*a6*x34^4*a3^7*a2^2*a1^4 + 40*a5*x34^4*a3^7*a2^2*a1^4 + 48*x34^5*a3^7*a2^2*a1^4 - 296*a6^4*a3^8*a2^2*a1^4 + 556*a6^3*a5*a3^8*a2^2*a1^4 + 1440*a6^2*a5^2*a3^8*a2^2*a1^4 + 556*a6*a5^3*a3^8*a2^2*a1^4 - 296*a5^4*a3^8*a2^2*a1^4 + 288*a6^3*x34*a3^8*a2^2*a1^4 - 3348*a6^2*a5*x34*a3^8*a2^2*a1^4 - 3348*a6*a5^2*x34*a3^8*a2^2*a1^4 + 288*a5^3*x34*a3^8*a2^2*a1^4 + 672*a6^2*x34^2*a3^8*a2^2*a1^4 + 1200*a6*a5*x34^2*a3^8*a2^2*a1^4 + 672*a5^2*x34^2*a3^8*a2^2*a1^4 + 60*a6*x34^3*a3^8*a2^2*a1^4 + 60*a5*x34^3*a3^8*a2^2*a1^4 + 120*x34^4*a3^8*a2^2*a1^4 + 64*a6^3*a3^9*a2^2*a1^4 - 744*a6^2*a5*a3^9*a2^2*a1^4 - 744*a6*a5^2*a3^9*a2^2*a1^4 + 64*a5^3*a3^9*a2^2*a1^4 + 320*a6^2*x34*a3^9*a2^2*a1^4 + 600*a6*a5*x34*a3^9*a2^2*a1^4 + 320*a5^2*x34*a3^9*a2^2*a1^4 + 50*a6*x34^2*a3^9*a2^2*a1^4 + 50*a5*x34^2*a3^9*a2^2*a1^4 + 160*x34^3*a3^9*a2^2*a1^4 + 64*a6^2*a3^10*a2^2*a1^4 + 120*a6*a5*a3^10*a2^2*a1^4 + 64*a5^2*a3^10*a2^2*a1^4 + 22*a6*x34*a3^10*a2^2*a1^4 + 22*a5*x34*a3^10*a2^2*a1^4 + 120*x34^2*a3^10*a2^2*a1^4 + 4*a6*a3^11*a2^2*a1^4 + 4*a5*a3^11*a2^2*a1^4 + 48*x34*a3^11*a2^2*a1^4 + 8*a3^12*a2^2*a1^4 - 4*a6^6*a5^5*a2^3*a1^4 - 4*a6^5*a5^6*a2^3*a1^4 - 28*a6^6*a5^4*x34*a2^3*a1^4 - 48*a6^5*a5^5*x34*a2^3*a1^4 - 28*a6^4*a5^6*x34*a2^3*a1^4 - 4*a6^6*a5^3*x34^2*a2^3*a1^4 + 36*a6^5*a5^4*x34^2*a2^3*a1^4 + 36*a6^4*a5^5*x34^2*a2^3*a1^4 - 4*a6^3*a5^6*x34^2*a2^3*a1^4 - 4*a6^6*a5^2*x34^3*a2^3*a1^4 - 96*a6^5*a5^3*x34^3*a2^3*a1^4 + 144*a6^4*a5^4*x34^3*a2^3*a1^4 - 96*a6^3*a5^5*x34^3*a2^3*a1^4 - 4*a6^2*a5^6*x34^3*a2^3*a1^4 - 28*a6^6*a5*x34^4*a2^3*a1^4 + 36*a6^5*a5^2*x34^4*a2^3*a1^4 + 144*a6^4*a5^3*x34^4*a2^3*a1^4 + 144*a6^3*a5^4*x34^4*a2^3*a1^4 + 36*a6^2*a5^5*x34^4*a2^3*a1^4 - 28*a6*a5^6*x34^4*a2^3*a1^4 - 4*a6^6*x34^5*a2^3*a1^4 - 48*a6^5*a5*x34^5*a2^3*a1^4 + 36*a6^4*a5^2*x34^5*a2^3*a1^4 - 96*a6^3*a5^3*x34^5*a2^3*a1^4 + 36*a6^2*a5^4*x34^5*a2^3*a1^4 - 48*a6*a5^5*x34^5*a2^3*a1^4 - 4*a5^6*x34^5*a2^3*a1^4 - 4*a6^5*x34^6*a2^3*a1^4 - 28*a6^4*a5*x34^6*a2^3*a1^4 - 4*a6^3*a5^2*x34^6*a2^3*a1^4 - 4*a6^2*a5^3*x34^6*a2^3*a1^4 - 28*a6*a5^4*x34^6*a2^3*a1^4 - 4*a5^5*x34^6*a2^3*a1^4 - 56*a6^6*a5^4*a3*a2^3*a1^4 - 96*a6^5*a5^5*a3*a2^3*a1^4 - 56*a6^4*a5^6*a3*a2^3*a1^4 + 24*a6^6*a5^3*x34*a3*a2^3*a1^4 + 216*a6^5*a5^4*x34*a3*a2^3*a1^4 + 216*a6^4*a5^5*x34*a3*a2^3*a1^4 + 24*a6^3*a5^6*x34*a3*a2^3*a1^4 + 24*a6^6*a5^2*x34^2*a3*a2^3*a1^4 - 424*a6^5*a5^3*x34^2*a3*a2^3*a1^4 + 1188*a6^4*a5^4*x34^2*a3*a2^3*a1^4 - 424*a6^3*a5^5*x34^2*a3*a2^3*a1^4 + 24*a6^2*a5^6*x34^2*a3*a2^3*a1^4 - 80*a6^6*a5*x34^3*a3*a2^3*a1^4 + 8*a6^5*a5^2*x34^3*a3*a2^3*a1^4 - 192*a6^4*a5^3*x34^3*a3*a2^3*a1^4 - 192*a6^3*a5^4*x34^3*a3*a2^3*a1^4 + 8*a6^2*a5^5*x34^3*a3*a2^3*a1^4 - 80*a6*a5^6*x34^3*a3*a2^3*a1^4 - 48*a6^6*x34^4*a3*a2^3*a1^4 - 96*a6^5*a5*x34^4*a3*a2^3*a1^4 + 936*a6^4*a5^2*x34^4*a3*a2^3*a1^4 - 1248*a6^3*a5^3*x34^4*a3*a2^3*a1^4 + 936*a6^2*a5^4*x34^4*a3*a2^3*a1^4 - 96*a6*a5^5*x34^4*a3*a2^3*a1^4 - 48*a5^6*x34^4*a3*a2^3*a1^4 - 72*a6^5*x34^5*a3*a2^3*a1^4 - 24*a6^4*a5*x34^5*a3*a2^3*a1^4 - 160*a6^3*a5^2*x34^5*a3*a2^3*a1^4 - 160*a6^2*a5^3*x34^5*a3*a2^3*a1^4 - 24*a6*a5^4*x34^5*a3*a2^3*a1^4 - 72*a5^5*x34^5*a3*a2^3*a1^4 - 28*a6^4*x34^6*a3*a2^3*a1^4 + 32*a6^3*a5*x34^6*a3*a2^3*a1^4 + 36*a6^2*a5^2*x34^6*a3*a2^3*a1^4 + 32*a6*a5^3*x34^6*a3*a2^3*a1^4 - 28*a5^4*x34^6*a3*a2^3*a1^4 + 24*a6^6*a5^3*a3^2*a2^3*a1^4 + 216*a6^5*a5^4*a3^2*a2^3*a1^4 + 216*a6^4*a5^5*a3^2*a2^3*a1^4 + 24*a6^3*a5^6*a3^2*a2^3*a1^4 + 96*a6^6*a5^2*x34*a3^2*a2^3*a1^4 - 696*a6^5*a5^3*x34*a3^2*a2^3*a1^4 + 2700*a6^4*a5^4*x34*a3^2*a2^3*a1^4 - 696*a6^3*a5^5*x34*a3^2*a2^3*a1^4 + 96*a6^2*a5^6*x34*a3^2*a2^3*a1^4 - 36*a6^6*a5*x34^2*a3^2*a2^3*a1^4 + 564*a6^5*a5^2*x34^2*a3^2*a2^3*a1^4 - 2632*a6^4*a5^3*x34^2*a3^2*a2^3*a1^4 - 2632*a6^3*a5^4*x34^2*a3^2*a2^3*a1^4 + 564*a6^2*a5^5*x34^2*a3^2*a2^3*a1^4 - 36*a6*a5^6*x34^2*a3^2*a2^3*a1^4 - 156*a6^6*x34^3*a3^2*a2^3*a1^4 - 40*a6^5*a5*x34^3*a3^2*a2^3*a1^4 + 2192*a6^4*a5^2*x34^3*a3^2*a2^3*a1^4 - 1008*a6^3*a5^3*x34^3*a3^2*a2^3*a1^4 + 2192*a6^2*a5^4*x34^3*a3^2*a2^3*a1^4 - 40*a6*a5^5*x34^3*a3^2*a2^3*a1^4 - 156*a5^6*x34^3*a3^2*a2^3*a1^4 - 264*a6^5*x34^4*a3^2*a2^3*a1^4 + 1056*a6^4*a5*x34^4*a3^2*a2^3*a1^4 - 1932*a6^3*a5^2*x34^4*a3^2*a2^3*a1^4 - 1932*a6^2*a5^3*x34^4*a3^2*a2^3*a1^4 + 1056*a6*a5^4*x34^4*a3^2*a2^3*a1^4 - 264*a5^5*x34^4*a3^2*a2^3*a1^4 - 132*a6^4*x34^5*a3^2*a2^3*a1^4 + 56*a6^3*a5*x34^5*a3^2*a2^3*a1^4 + 972*a6^2*a5^2*x34^5*a3^2*a2^3*a1^4 + 56*a6*a5^3*x34^5*a3^2*a2^3*a1^4 - 132*a5^4*x34^5*a3^2*a2^3*a1^4 - 4*a6^3*x34^6*a3^2*a2^3*a1^4 + 36*a6^2*a5*x34^6*a3^2*a2^3*a1^4 + 36*a6*a5^2*x34^6*a3^2*a2^3*a1^4 - 4*a5^3*x34^6*a3^2*a2^3*a1^4 + 64*a6^6*a5^2*a3^3*a2^3*a1^4 - 464*a6^5*a5^3*a3^3*a2^3*a1^4 + 1800*a6^4*a5^4*a3^3*a2^3*a1^4 - 464*a6^3*a5^5*a3^3*a2^3*a1^4 + 64*a6^2*a5^6*a3^3*a2^3*a1^4 + 88*a6^6*a5*x34*a3^3*a2^3*a1^4 + 1112*a6^5*a5^2*x34*a3^3*a2^3*a1^4 - 4880*a6^4*a5^3*x34*a3^3*a2^3*a1^4 - 4880*a6^3*a5^4*x34*a3^3*a2^3*a1^4 + 1112*a6^2*a5^5*x34*a3^3*a2^3*a1^4 + 88*a6*a5^6*x34*a3^3*a2^3*a1^4 - 224*a6^6*x34^2*a3^3*a2^3*a1^4 - 160*a6^5*a5*x34^2*a3^3*a2^3*a1^4 + 128*a6^4*a5^2*x34^2*a3^3*a2^3*a1^4 + 6528*a6^3*a5^3*x34^2*a3^3*a2^3*a1^4 + 128*a6^2*a5^4*x34^2*a3^3*a2^3*a1^4 - 160*a6*a5^5*x34^2*a3^3*a2^3*a1^4 - 224*a5^6*x34^2*a3^3*a2^3*a1^4 - 512*a6^5*x34^3*a3^3*a2^3*a1^4 + 3136*a6^4*a5*x34^3*a3^3*a2^3*a1^4 - 3184*a6^3*a5^2*x34^3*a3^3*a2^3*a1^4 - 3184*a6^2*a5^3*x34^3*a3^3*a2^3*a1^4 + 3136*a6*a5^4*x34^3*a3^3*a2^3*a1^4 - 512*a5^5*x34^3*a3^3*a2^3*a1^4 - 96*a6^4*x34^4*a3^3*a2^3*a1^4 - 968*a6^3*a5*x34^4*a3^3*a2^3*a1^4 + 3128*a6^2*a5^2*x34^4*a3^3*a2^3*a1^4 - 968*a6*a5^3*x34^4*a3^3*a2^3*a1^4 - 96*a5^4*x34^4*a3^3*a2^3*a1^4 - 120*a6^3*x34^5*a3^3*a2^3*a1^4 + 80*a6^2*a5*x34^5*a3^3*a2^3*a1^4 + 80*a6*a5^2*x34^5*a3^3*a2^3*a1^4 - 120*a5^3*x34^5*a3^3*a2^3*a1^4 - 4*a6^2*x34^6*a3^3*a2^3*a1^4 + 32*a6*a5*x34^6*a3^3*a2^3*a1^4 - 4*a5^2*x34^6*a3^3*a2^3*a1^4 + 44*a6^6*a5*a3^4*a2^3*a1^4 + 556*a6^5*a5^2*a3^4*a2^3*a1^4 - 2440*a6^4*a5^3*a3^4*a2^3*a1^4 - 2440*a6^3*a5^4*a3^4*a2^3*a1^4 + 556*a6^2*a5^5*a3^4*a2^3*a1^4 + 44*a6*a5^6*a3^4*a2^3*a1^4 - 180*a6^6*x34*a3^4*a2^3*a1^4 - 200*a6^5*a5*x34*a3^4*a2^3*a1^4 - 2000*a6^4*a5^2*x34*a3^4*a2^3*a1^4 + 10800*a6^3*a5^3*x34*a3^4*a2^3*a1^4 - 2000*a6^2*a5^4*x34*a3^4*a2^3*a1^4 - 200*a6*a5^5*x34*a3^4*a2^3*a1^4 - 180*a5^6*x34*a3^4*a2^3*a1^4 - 576*a6^5*x34^2*a3^4*a2^3*a1^4 + 4008*a6^4*a5*x34^2*a3^4*a2^3*a1^4 - 692*a6^3*a5^2*x34^2*a3^4*a2^3*a1^4 - 692*a6^2*a5^3*x34^2*a3^4*a2^3*a1^4 + 4008*a6*a5^4*x34^2*a3^4*a2^3*a1^4 - 576*a5^5*x34^2*a3^4*a2^3*a1^4 + 520*a6^4*x34^3*a3^4*a2^3*a1^4 - 4560*a6^3*a5*x34^3*a3^4*a2^3*a1^4 + 2320*a6^2*a5^2*x34^3*a3^4*a2^3*a1^4 - 4560*a6*a5^3*x34^3*a3^4*a2^3*a1^4 + 520*a5^4*x34^3*a3^4*a2^3*a1^4 - 396*a6^3*x34^4*a3^4*a2^3*a1^4 + 616*a6^2*a5*x34^4*a3^4*a2^3*a1^4 + 616*a6*a5^2*x34^4*a3^4*a2^3*a1^4 - 396*a5^3*x34^4*a3^4*a2^3*a1^4 + 12*a6^2*x34^5*a3^4*a2^3*a1^4 + 336*a6*a5*x34^5*a3^4*a2^3*a1^4 + 12*a5^2*x34^5*a3^4*a2^3*a1^4 - 28*a6*x34^6*a3^4*a2^3*a1^4 - 28*a5*x34^6*a3^4*a2^3*a1^4 - 72*a6^6*a3^5*a2^3*a1^4 - 80*a6^5*a5*a3^5*a2^3*a1^4 - 800*a6^4*a5^2*a3^5*a2^3*a1^4 + 4320*a6^3*a5^3*a3^5*a2^3*a1^4 - 800*a6^2*a5^4*a3^5*a2^3*a1^4 - 80*a6*a5^5*a3^5*a2^3*a1^4 - 72*a5^6*a3^5*a2^3*a1^4 - 384*a6^5*x34*a3^5*a2^3*a1^4 + 2928*a6^4*a5*x34*a3^5*a2^3*a1^4 + 1080*a6^3*a5^2*x34*a3^5*a2^3*a1^4 + 1080*a6^2*a5^3*x34*a3^5*a2^3*a1^4 + 2928*a6*a5^4*x34*a3^5*a2^3*a1^4 - 384*a5^5*x34*a3^5*a2^3*a1^4 + 1272*a6^4*x34^2*a3^5*a2^3*a1^4 - 7928*a6^3*a5*x34^2*a3^5*a2^3*a1^4 - 1872*a6^2*a5^2*x34^2*a3^5*a2^3*a1^4 - 7928*a6*a5^3*x34^2*a3^5*a2^3*a1^4 + 1272*a5^4*x34^2*a3^5*a2^3*a1^4 - 560*a6^3*x34^3*a3^5*a2^3*a1^4 + 2248*a6^2*a5*x34^3*a3^5*a2^3*a1^4 + 2248*a6*a5^2*x34^3*a3^5*a2^3*a1^4 - 560*a5^3*x34^3*a3^5*a2^3*a1^4 + 156*a6^2*x34^4*a3^5*a2^3*a1^4 + 1344*a6*a5*x34^4*a3^5*a2^3*a1^4 + 156*a5^2*x34^4*a3^5*a2^3*a1^4 - 216*a6*x34^5*a3^5*a2^3*a1^4 - 216*a5*x34^5*a3^5*a2^3*a1^4 - 4*x34^6*a3^5*a2^3*a1^4 - 128*a6^5*a3^6*a2^3*a1^4 + 976*a6^4*a5*a3^6*a2^3*a1^4 + 360*a6^3*a5^2*a3^6*a2^3*a1^4 + 360*a6^2*a5^3*a3^6*a2^3*a1^4 + 976*a6*a5^4*a3^6*a2^3*a1^4 - 128*a5^5*a3^6*a2^3*a1^4 + 1064*a6^4*x34*a3^6*a2^3*a1^4 - 6104*a6^3*a5*x34*a3^6*a2^3*a1^4 - 2800*a6^2*a5^2*x34*a3^6*a2^3*a1^4 - 6104*a6*a5^3*x34*a3^6*a2^3*a1^4 + 1064*a5^4*x34*a3^6*a2^3*a1^4 - 448*a6^3*x34^2*a3^6*a2^3*a1^4 + 3344*a6^2*a5*x34^2*a3^6*a2^3*a1^4 + 3344*a6*a5^2*x34^2*a3^6*a2^3*a1^4 - 448*a5^3*x34^2*a3^6*a2^3*a1^4 + 420*a6^2*x34^3*a3^6*a2^3*a1^4 + 2688*a6*a5*x34^3*a3^6*a2^3*a1^4 + 420*a5^2*x34^3*a3^6*a2^3*a1^4 - 688*a6*x34^4*a3^6*a2^3*a1^4 - 688*a5*x34^4*a3^6*a2^3*a1^4 - 28*x34^5*a3^6*a2^3*a1^4 + 304*a6^4*a3^7*a2^3*a1^4 - 1744*a6^3*a5*a3^7*a2^3*a1^4 - 800*a6^2*a5^2*a3^7*a2^3*a1^4 - 1744*a6*a5^3*a3^7*a2^3*a1^4 + 304*a5^4*a3^7*a2^3*a1^4 - 224*a6^3*x34*a3^7*a2^3*a1^4 + 2224*a6^2*a5*x34*a3^7*a2^3*a1^4 + 2224*a6*a5^2*x34*a3^7*a2^3*a1^4 - 224*a5^3*x34*a3^7*a2^3*a1^4 + 504*a6^2*x34^2*a3^7*a2^3*a1^4 + 2880*a6*a5*x34^2*a3^7*a2^3*a1^4 + 504*a5^2*x34^2*a3^7*a2^3*a1^4 - 1152*a6*x34^3*a3^7*a2^3*a1^4 - 1152*a5*x34^3*a3^7*a2^3*a1^4 - 80*x34^4*a3^7*a2^3*a1^4 - 56*a6^3*a3^8*a2^3*a1^4 + 556*a6^2*a5*a3^8*a2^3*a1^4 + 556*a6*a5^2*a3^8*a2^3*a1^4 - 56*a5^3*a3^8*a2^3*a1^4 + 288*a6^2*x34*a3^8*a2^3*a1^4 + 1584*a6*a5*x34*a3^8*a2^3*a1^4 + 288*a5^2*x34*a3^8*a2^3*a1^4 - 1068*a6*x34^2*a3^8*a2^3*a1^4 - 1068*a5*x34^2*a3^8*a2^3*a1^4 - 120*x34^3*a3^8*a2^3*a1^4 + 64*a6^2*a3^9*a2^3*a1^4 + 352*a6*a5*a3^9*a2^3*a1^4 + 64*a5^2*a3^9*a2^3*a1^4 - 520*a6*x34*a3^9*a2^3*a1^4 - 520*a5*x34*a3^9*a2^3*a1^4 - 100*x34^2*a3^9*a2^3*a1^4 - 104*a6*a3^10*a2^3*a1^4 - 104*a5*a3^10*a2^3*a1^4 - 44*x34*a3^10*a2^3*a1^4 - 8*a3^11*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 - 24*a6^5*a5^5*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 28*a6^6*a5^3*x34*a2^4*a1^4 + 108*a6^5*a5^4*x34*a2^4*a1^4 + 108*a6^4*a5^5*x34*a2^4*a1^4 - 28*a6^3*a5^6*x34*a2^4*a1^4 + 32*a6^6*a5^2*x34^2*a2^4*a1^4 + 36*a6^5*a5^3*x34^2*a2^4*a1^4 - 432*a6^4*a5^4*x34^2*a2^4*a1^4 + 36*a6^3*a5^5*x34^2*a2^4*a1^4 + 32*a6^2*a5^6*x34^2*a2^4*a1^4 - 28*a6^6*a5*x34^3*a2^4*a1^4 + 36*a6^5*a5^2*x34^3*a2^4*a1^4 + 144*a6^4*a5^3*x34^3*a2^4*a1^4 + 144*a6^3*a5^4*x34^3*a2^4*a1^4 + 36*a6^2*a5^5*x34^3*a2^4*a1^4 - 28*a6*a5^6*x34^3*a2^4*a1^4 + 24*a6^6*x34^4*a2^4*a1^4 + 108*a6^5*a5*x34^4*a2^4*a1^4 - 432*a6^4*a5^2*x34^4*a2^4*a1^4 + 144*a6^3*a5^3*x34^4*a2^4*a1^4 - 432*a6^2*a5^4*x34^4*a2^4*a1^4 + 108*a6*a5^5*x34^4*a2^4*a1^4 + 24*a5^6*x34^4*a2^4*a1^4 - 24*a6^5*x34^5*a2^4*a1^4 + 108*a6^4*a5*x34^5*a2^4*a1^4 + 36*a6^3*a5^2*x34^5*a2^4*a1^4 + 36*a6^2*a5^3*x34^5*a2^4*a1^4 + 108*a6*a5^4*x34^5*a2^4*a1^4 - 24*a5^5*x34^5*a2^4*a1^4 + 24*a6^4*x34^6*a2^4*a1^4 - 28*a6^3*a5*x34^6*a2^4*a1^4 + 32*a6^2*a5^2*x34^6*a2^4*a1^4 - 28*a6*a5^3*x34^6*a2^4*a1^4 + 24*a5^4*x34^6*a2^4*a1^4 - 56*a6^6*a5^3*a3*a2^4*a1^4 + 216*a6^5*a5^4*a3*a2^4*a1^4 + 216*a6^4*a5^5*a3*a2^4*a1^4 - 56*a6^3*a5^6*a3*a2^4*a1^4 + 64*a6^6*a5^2*x34*a3*a2^4*a1^4 + 216*a6^5*a5^3*x34*a3*a2^4*a1^4 - 2160*a6^4*a5^4*x34*a3*a2^4*a1^4 + 216*a6^3*a5^5*x34*a3*a2^4*a1^4 + 64*a6^2*a5^6*x34*a3*a2^4*a1^4 - 84*a6^6*a5*x34^2*a3*a2^4*a1^4 - 300*a6^5*a5^2*x34^2*a3*a2^4*a1^4 + 1188*a6^4*a5^3*x34^2*a3*a2^4*a1^4 + 1188*a6^3*a5^4*x34^2*a3*a2^4*a1^4 - 300*a6^2*a5^5*x34^2*a3*a2^4*a1^4 - 84*a6*a5^6*x34^2*a3*a2^4*a1^4 + 68*a6^6*x34^3*a3*a2^4*a1^4 + 576*a6^5*a5*x34^3*a3*a2^4*a1^4 - 972*a6^4*a5^2*x34^3*a3*a2^4*a1^4 - 192*a6^3*a5^3*x34^3*a3*a2^4*a1^4 - 972*a6^2*a5^4*x34^3*a3*a2^4*a1^4 + 576*a6*a5^5*x34^3*a3*a2^4*a1^4 + 68*a5^6*x34^3*a3*a2^4*a1^4 - 12*a6^5*x34^4*a3*a2^4*a1^4 - 756*a6^4*a5*x34^4*a3*a2^4*a1^4 + 936*a6^3*a5^2*x34^4*a3*a2^4*a1^4 + 936*a6^2*a5^3*x34^4*a3*a2^4*a1^4 - 756*a6*a5^4*x34^4*a3*a2^4*a1^4 - 12*a5^5*x34^4*a3*a2^4*a1^4 + 252*a6^4*x34^5*a3*a2^4*a1^4 - 24*a6^3*a5*x34^5*a3*a2^4*a1^4 - 216*a6^2*a5^2*x34^5*a3*a2^4*a1^4 - 24*a6*a5^3*x34^5*a3*a2^4*a1^4 + 252*a5^4*x34^5*a3*a2^4*a1^4 - 28*a6^3*x34^6*a3*a2^4*a1^4 - 28*a5^3*x34^6*a3*a2^4*a1^4 + 64*a6^6*a5^2*a3^2*a2^4*a1^4 + 216*a6^5*a5^3*a3^2*a2^4*a1^4 - 2160*a6^4*a5^4*a3^2*a2^4*a1^4 + 216*a6^3*a5^5*a3^2*a2^4*a1^4 + 64*a6^2*a5^6*a3^2*a2^4*a1^4 - 84*a6^6*a5*x34*a3^2*a2^4*a1^4 - 1116*a6^5*a5^2*x34*a3^2*a2^4*a1^4 + 2700*a6^4*a5^3*x34*a3^2*a2^4*a1^4 + 2700*a6^3*a5^4*x34*a3^2*a2^4*a1^4 - 1116*a6^2*a5^5*x34*a3^2*a2^4*a1^4 - 84*a6*a5^6*x34*a3^2*a2^4*a1^4 + 92*a6^6*x34^2*a3^2*a2^4*a1^4 + 672*a6^5*a5*x34^2*a3^2*a2^4*a1^4 + 468*a6^4*a5^2*x34^2*a3^2*a2^4*a1^4 - 2632*a6^3*a5^3*x34^2*a3^2*a2^4*a1^4 + 468*a6^2*a5^4*x34^2*a3^2*a2^4*a1^4 + 672*a6*a5^5*x34^2*a3^2*a2^4*a1^4 + 92*a5^6*x34^2*a3^2*a2^4*a1^4 + 228*a6^5*x34^3*a3^2*a2^4*a1^4 - 3348*a6^4*a5*x34^3*a3^2*a2^4*a1^4 + 2192*a6^3*a5^2*x34^3*a3^2*a2^4*a1^4 + 2192*a6^2*a5^3*x34^3*a3^2*a2^4*a1^4 - 3348*a6*a5^4*x34^3*a3^2*a2^4*a1^4 + 228*a5^5*x34^3*a3^2*a2^4*a1^4 + 468*a6^4*x34^4*a3^2*a2^4*a1^4 + 1056*a6^3*a5*x34^4*a3^2*a2^4*a1^4 - 768*a6^2*a5^2*x34^4*a3^2*a2^4*a1^4 + 1056*a6*a5^3*x34^4*a3^2*a2^4*a1^4 + 468*a5^4*x34^4*a3^2*a2^4*a1^4 - 132*a6^3*x34^5*a3^2*a2^4*a1^4 - 408*a6^2*a5*x34^5*a3^2*a2^4*a1^4 - 408*a6*a5^2*x34^5*a3^2*a2^4*a1^4 - 132*a5^3*x34^5*a3^2*a2^4*a1^4 + 32*a6^2*x34^6*a3^2*a2^4*a1^4 + 32*a5^2*x34^6*a3^2*a2^4*a1^4 - 56*a6^6*a5*a3^3*a2^4*a1^4 - 744*a6^5*a5^2*a3^3*a2^4*a1^4 + 1800*a6^4*a5^3*a3^3*a2^4*a1^4 + 1800*a6^3*a5^4*a3^3*a2^4*a1^4 - 744*a6^2*a5^5*a3^3*a2^4*a1^4 - 56*a6*a5^6*a3^3*a2^4*a1^4 + 48*a6^6*x34*a3^3*a2^4*a1^4 + 192*a6^5*a5*x34*a3^3*a2^4*a1^4 + 2880*a6^4*a5^2*x34*a3^3*a2^4*a1^4 - 4880*a6^3*a5^3*x34*a3^3*a2^4*a1^4 + 2880*a6^2*a5^4*x34*a3^3*a2^4*a1^4 + 192*a6*a5^5*x34*a3^3*a2^4*a1^4 + 48*a5^6*x34*a3^3*a2^4*a1^4 + 552*a6^5*x34^2*a3^3*a2^4*a1^4 - 3672*a6^4*a5*x34^2*a3^3*a2^4*a1^4 + 128*a6^3*a5^2*x34^2*a3^3*a2^4*a1^4 + 128*a6^2*a5^3*x34^2*a3^3*a2^4*a1^4 - 3672*a6*a5^4*x34^2*a3^3*a2^4*a1^4 + 552*a5^5*x34^2*a3^3*a2^4*a1^4 - 24*a6^4*x34^3*a3^3*a2^4*a1^4 + 3136*a6^3*a5*x34^3*a3^3*a2^4*a1^4 - 1464*a6^2*a5^2*x34^3*a3^3*a2^4*a1^4 + 3136*a6*a5^3*x34^3*a3^3*a2^4*a1^4 - 24*a5^4*x34^3*a3^3*a2^4*a1^4 - 96*a6^3*x34^4*a3^3*a2^4*a1^4 - 1284*a6^2*a5*x34^4*a3^3*a2^4*a1^4 - 1284*a6*a5^2*x34^4*a3^3*a2^4*a1^4 - 96*a5^3*x34^4*a3^3*a2^4*a1^4 + 228*a6^2*x34^5*a3^3*a2^4*a1^4 + 144*a6*a5*x34^5*a3^3*a2^4*a1^4 + 228*a5^2*x34^5*a3^3*a2^4*a1^4 - 28*a6*x34^6*a3^3*a2^4*a1^4 - 28*a5*x34^6*a3^3*a2^4*a1^4 + 24*a6^6*a3^4*a2^4*a1^4 + 96*a6^5*a5*a3^4*a2^4*a1^4 + 1440*a6^4*a5^2*a3^4*a2^4*a1^4 - 2440*a6^3*a5^3*a3^4*a2^4*a1^4 + 1440*a6^2*a5^4*a3^4*a2^4*a1^4 + 96*a6*a5^5*a3^4*a2^4*a1^4 + 24*a5^6*a3^4*a2^4*a1^4 + 600*a6^5*x34*a3^4*a2^4*a1^4 - 2160*a6^4*a5*x34*a3^4*a2^4*a1^4 - 2000*a6^3*a5^2*x34*a3^4*a2^4*a1^4 - 2000*a6^2*a5^3*x34*a3^4*a2^4*a1^4 - 2160*a6*a5^4*x34*a3^4*a2^4*a1^4 + 600*a5^5*x34*a3^4*a2^4*a1^4 - 1152*a6^4*x34^2*a3^4*a2^4*a1^4 + 4008*a6^3*a5*x34^2*a3^4*a2^4*a1^4 - 1632*a6^2*a5^2*x34^2*a3^4*a2^4*a1^4 + 4008*a6*a5^3*x34^2*a3^4*a2^4*a1^4 - 1152*a5^4*x34^2*a3^4*a2^4*a1^4 + 520*a6^3*x34^3*a3^4*a2^4*a1^4 - 300*a6^2*a5*x34^3*a3^4*a2^4*a1^4 - 300*a6*a5^2*x34^3*a3^4*a2^4*a1^4 + 520*a5^3*x34^3*a3^4*a2^4*a1^4 + 228*a6^2*x34^4*a3^4*a2^4*a1^4 - 576*a6*a5*x34^4*a3^4*a2^4*a1^4 + 228*a5^2*x34^4*a3^4*a2^4*a1^4 - 60*a6*x34^5*a3^4*a2^4*a1^4 - 60*a5*x34^5*a3^4*a2^4*a1^4 + 24*x34^6*a3^4*a2^4*a1^4 + 240*a6^5*a3^5*a2^4*a1^4 - 864*a6^4*a5*a3^5*a2^4*a1^4 - 800*a6^3*a5^2*a3^5*a2^4*a1^4 - 800*a6^2*a5^3*a3^5*a2^4*a1^4 - 864*a6*a5^4*a3^5*a2^4*a1^4 + 240*a5^5*a3^5*a2^4*a1^4 - 1368*a6^4*x34*a3^5*a2^4*a1^4 + 2928*a6^3*a5*x34*a3^5*a2^4*a1^4 - 1080*a6^2*a5^2*x34*a3^5*a2^4*a1^4 + 2928*a6*a5^3*x34*a3^5*a2^4*a1^4 - 1368*a5^4*x34*a3^5*a2^4*a1^4 + 1272*a6^3*x34^2*a3^5*a2^4*a1^4 + 2316*a6^2*a5*x34^2*a3^5*a2^4*a1^4 + 2316*a6*a5^2*x34^2*a3^5*a2^4*a1^4 + 1272*a5^3*x34^2*a3^5*a2^4*a1^4 - 692*a6^2*x34^3*a3^5*a2^4*a1^4 - 3600*a6*a5*x34^3*a3^5*a2^4*a1^4 - 692*a5^2*x34^3*a3^5*a2^4*a1^4 + 228*a6*x34^4*a3^5*a2^4*a1^4 + 228*a5*x34^4*a3^5*a2^4*a1^4 + 120*x34^5*a3^5*a2^4*a1^4 - 456*a6^4*a3^6*a2^4*a1^4 + 976*a6^3*a5*a3^6*a2^4*a1^4 - 360*a6^2*a5^2*a3^6*a2^4*a1^4 + 976*a6*a5^3*a3^6*a2^4*a1^4 - 456*a5^4*a3^6*a2^4*a1^4 + 1064*a6^3*x34*a3^6*a2^4*a1^4 + 2436*a6^2*a5*x34*a3^6*a2^4*a1^4 + 2436*a6*a5^2*x34*a3^6*a2^4*a1^4 + 1064*a5^3*x34*a3^6*a2^4*a1^4 - 1612*a6^2*x34^2*a3^6*a2^4*a1^4 - 5904*a6*a5*x34^2*a3^6*a2^4*a1^4 - 1612*a5^2*x34^2*a3^6*a2^4*a1^4 + 924*a6*x34^3*a3^6*a2^4*a1^4 + 924*a5*x34^3*a3^6*a2^4*a1^4 + 264*x34^4*a3^6*a2^4*a1^4 + 304*a6^3*a3^7*a2^4*a1^4 + 696*a6^2*a5*a3^7*a2^4*a1^4 + 696*a6*a5^2*a3^7*a2^4*a1^4 + 304*a5^3*a3^7*a2^4*a1^4 - 1184*a6^2*x34*a3^7*a2^4*a1^4 - 4032*a6*a5*x34*a3^7*a2^4*a1^4 - 1184*a5^2*x34*a3^7*a2^4*a1^4 + 1224*a6*x34^2*a3^7*a2^4*a1^4 + 1224*a5*x34^2*a3^7*a2^4*a1^4 + 336*x34^3*a3^7*a2^4*a1^4 - 296*a6^2*a3^8*a2^4*a1^4 - 1008*a6*a5*a3^8*a2^4*a1^4 - 296*a5^2*a3^8*a2^4*a1^4 + 720*a6*x34*a3^8*a2^4*a1^4 + 720*a5*x34*a3^8*a2^4*a1^4 + 264*x34^2*a3^8*a2^4*a1^4 + 160*a6*a3^9*a2^4*a1^4 + 160*a5*a3^9*a2^4*a1^4 + 120*x34*a3^9*a2^4*a1^4 + 24*a3^10*a2^4*a1^4 - 4*a6^6*a5^3*a2^5*a1^4 - 24*a6^5*a5^4*a2^5*a1^4 - 24*a6^4*a5^5*a2^5*a1^4 - 4*a6^3*a5^6*a2^5*a1^4 + 2*a6^6*a5^2*x34*a2^5*a1^4 - 48*a6^5*a5^3*x34*a2^5*a1^4 + 108*a6^4*a5^4*x34*a2^5*a1^4 - 48*a6^3*a5^5*x34*a2^5*a1^4 + 2*a6^2*a5^6*x34*a2^5*a1^4 + 2*a6^6*a5*x34^2*a2^5*a1^4 + 36*a6^4*a5^3*x34^2*a2^5*a1^4 + 36*a6^3*a5^4*x34^2*a2^5*a1^4 + 2*a6*a5^6*x34^2*a2^5*a1^4 - 4*a6^6*x34^3*a2^5*a1^4 - 48*a6^5*a5*x34^3*a2^5*a1^4 + 36*a6^4*a5^2*x34^3*a2^5*a1^4 - 96*a6^3*a5^3*x34^3*a2^5*a1^4 + 36*a6^2*a5^4*x34^3*a2^5*a1^4 - 48*a6*a5^5*x34^3*a2^5*a1^4 - 4*a5^6*x34^3*a2^5*a1^4 - 24*a6^5*x34^4*a2^5*a1^4 + 108*a6^4*a5*x34^4*a2^5*a1^4 + 36*a6^3*a5^2*x34^4*a2^5*a1^4 + 36*a6^2*a5^3*x34^4*a2^5*a1^4 + 108*a6*a5^4*x34^4*a2^5*a1^4 - 24*a5^5*x34^4*a2^5*a1^4 - 24*a6^4*x34^5*a2^5*a1^4 - 48*a6^3*a5*x34^5*a2^5*a1^4 - 48*a6*a5^3*x34^5*a2^5*a1^4 - 24*a5^4*x34^5*a2^5*a1^4 - 4*a6^3*x34^6*a2^5*a1^4 + 2*a6^2*a5*x34^6*a2^5*a1^4 + 2*a6*a5^2*x34^6*a2^5*a1^4 - 4*a5^3*x34^6*a2^5*a1^4 + 4*a6^6*a5^2*a3*a2^5*a1^4 - 96*a6^5*a5^3*a3*a2^5*a1^4 + 216*a6^4*a5^4*a3*a2^5*a1^4 - 96*a6^3*a5^5*a3*a2^5*a1^4 + 4*a6^2*a5^6*a3*a2^5*a1^4 + 4*a6^6*a5*x34*a3*a2^5*a1^4 + 120*a6^5*a5^2*x34*a3*a2^5*a1^4 + 216*a6^4*a5^3*x34*a3*a2^5*a1^4 + 216*a6^3*a5^4*x34*a3*a2^5*a1^4 + 120*a6^2*a5^5*x34*a3*a2^5*a1^4 + 4*a6*a5^6*x34*a3*a2^5*a1^4 - 10*a6^6*x34^2*a3*a2^5*a1^4 - 24*a6^5*a5*x34^2*a3*a2^5*a1^4 - 300*a6^4*a5^2*x34^2*a3*a2^5*a1^4 - 424*a6^3*a5^3*x34^2*a3*a2^5*a1^4 - 300*a6^2*a5^4*x34^2*a3*a2^5*a1^4 - 24*a6*a5^5*x34^2*a3*a2^5*a1^4 - 10*a5^6*x34^2*a3*a2^5*a1^4 - 144*a6^5*x34^3*a3*a2^5*a1^4 + 576*a6^4*a5*x34^3*a3*a2^5*a1^4 + 8*a6^3*a5^2*x34^3*a3*a2^5*a1^4 + 8*a6^2*a5^3*x34^3*a3*a2^5*a1^4 + 576*a6*a5^4*x34^3*a3*a2^5*a1^4 - 144*a5^5*x34^3*a3*a2^5*a1^4 - 12*a6^4*x34^4*a3*a2^5*a1^4 - 96*a6^3*a5*x34^4*a3*a2^5*a1^4 - 408*a6^2*a5^2*x34^4*a3*a2^5*a1^4 - 96*a6*a5^3*x34^4*a3*a2^5*a1^4 - 12*a5^4*x34^4*a3*a2^5*a1^4 - 72*a6^3*x34^5*a3*a2^5*a1^4 + 132*a6^2*a5*x34^5*a3*a2^5*a1^4 + 132*a6*a5^2*x34^5*a3*a2^5*a1^4 - 72*a5^3*x34^5*a3*a2^5*a1^4 + 2*a6^2*x34^6*a3*a2^5*a1^4 + 2*a5^2*x34^6*a3*a2^5*a1^4 + 4*a6^6*a5*a3^2*a2^5*a1^4 + 120*a6^5*a5^2*a3^2*a2^5*a1^4 + 216*a6^4*a5^3*a3^2*a2^5*a1^4 + 216*a6^3*a5^4*a3^2*a2^5*a1^4 + 120*a6^2*a5^5*a3^2*a2^5*a1^4 + 4*a6*a5^6*a3^2*a2^5*a1^4 - 6*a6^6*x34*a3^2*a2^5*a1^4 + 216*a6^5*a5*x34*a3^2*a2^5*a1^4 - 1116*a6^4*a5^2*x34*a3^2*a2^5*a1^4 - 696*a6^3*a5^3*x34*a3^2*a2^5*a1^4 - 1116*a6^2*a5^4*x34*a3^2*a2^5*a1^4 + 216*a6*a5^5*x34*a3^2*a2^5*a1^4 - 6*a5^6*x34*a3^2*a2^5*a1^4 - 288*a6^5*x34^2*a3^2*a2^5*a1^4 + 672*a6^4*a5*x34^2*a3^2*a2^5*a1^4 + 564*a6^3*a5^2*x34^2*a3^2*a2^5*a1^4 + 564*a6^2*a5^3*x34^2*a3^2*a2^5*a1^4 + 672*a6*a5^4*x34^2*a3^2*a2^5*a1^4 - 288*a5^5*x34^2*a3^2*a2^5*a1^4 + 228*a6^4*x34^3*a3^2*a2^5*a1^4 - 40*a6^3*a5*x34^3*a3^2*a2^5*a1^4 - 876*a6^2*a5^2*x34^3*a3^2*a2^5*a1^4 - 40*a6*a5^3*x34^3*a3^2*a2^5*a1^4 + 228*a5^4*x34^3*a3^2*a2^5*a1^4 - 264*a6^3*x34^4*a3^2*a2^5*a1^4 + 222*a6^2*a5*x34^4*a3^2*a2^5*a1^4 + 222*a6*a5^2*x34^4*a3^2*a2^5*a1^4 - 264*a5^3*x34^4*a3^2*a2^5*a1^4 + 12*a6^2*x34^5*a3^2*a2^5*a1^4 + 120*a6*a5*x34^5*a3^2*a2^5*a1^4 + 12*a5^2*x34^5*a3^2*a2^5*a1^4 + 2*a6*x34^6*a3^2*a2^5*a1^4 + 2*a5*x34^6*a3^2*a2^5*a1^4 - 4*a6^6*a3^3*a2^5*a1^4 + 144*a6^5*a5*a3^3*a2^5*a1^4 - 744*a6^4*a5^2*a3^3*a2^5*a1^4 - 464*a6^3*a5^3*a3^3*a2^5*a1^4 - 744*a6^2*a5^4*a3^3*a2^5*a1^4 + 144*a6*a5^5*a3^3*a2^5*a1^4 - 4*a5^6*a3^3*a2^5*a1^4 - 288*a6^5*x34*a3^3*a2^5*a1^4 + 192*a6^4*a5*x34*a3^3*a2^5*a1^4 + 1112*a6^3*a5^2*x34*a3^3*a2^5*a1^4 + 1112*a6^2*a5^3*x34*a3^3*a2^5*a1^4 + 192*a6*a5^4*x34*a3^3*a2^5*a1^4 - 288*a5^5*x34*a3^3*a2^5*a1^4 + 552*a6^4*x34^2*a3^3*a2^5*a1^4 - 160*a6^3*a5*x34^2*a3^3*a2^5*a1^4 + 576*a6^2*a5^2*x34^2*a3^3*a2^5*a1^4 - 160*a6*a5^3*x34^2*a3^3*a2^5*a1^4 + 552*a5^4*x34^2*a3^3*a2^5*a1^4 - 512*a6^3*x34^3*a3^3*a2^5*a1^4 - 528*a6^2*a5*x34^3*a3^3*a2^5*a1^4 - 528*a6*a5^2*x34^3*a3^3*a2^5*a1^4 - 512*a5^3*x34^3*a3^3*a2^5*a1^4 + 66*a6^2*x34^4*a3^3*a2^5*a1^4 + 744*a6*a5*x34^4*a3^3*a2^5*a1^4 + 66*a5^2*x34^4*a3^3*a2^5*a1^4 - 36*a6*x34^5*a3^3*a2^5*a1^4 - 36*a5*x34^5*a3^3*a2^5*a1^4 - 4*x34^6*a3^3*a2^5*a1^4 - 144*a6^5*a3^4*a2^5*a1^4 + 96*a6^4*a5*a3^4*a2^5*a1^4 + 556*a6^3*a5^2*a3^4*a2^5*a1^4 + 556*a6^2*a5^3*a3^4*a2^5*a1^4 + 96*a6*a5^4*a3^4*a2^5*a1^4 - 144*a5^5*a3^4*a2^5*a1^4 + 600*a6^4*x34*a3^4*a2^5*a1^4 - 200*a6^3*a5*x34*a3^4*a2^5*a1^4 + 1740*a6^2*a5^2*x34*a3^4*a2^5*a1^4 - 200*a6*a5^3*x34*a3^4*a2^5*a1^4 + 600*a5^4*x34*a3^4*a2^5*a1^4 - 576*a6^3*x34^2*a3^4*a2^5*a1^4 - 2034*a6^2*a5*x34^2*a3^4*a2^5*a1^4 - 2034*a6*a5^2*x34^2*a3^4*a2^5*a1^4 - 576*a5^3*x34^2*a3^4*a2^5*a1^4 + 220*a6^2*x34^3*a3^4*a2^5*a1^4 + 1920*a6*a5*x34^3*a3^4*a2^5*a1^4 + 220*a5^2*x34^3*a3^4*a2^5*a1^4 - 102*a6*x34^4*a3^4*a2^5*a1^4 - 102*a5*x34^4*a3^4*a2^5*a1^4 - 48*x34^5*a3^4*a2^5*a1^4 + 240*a6^4*a3^5*a2^5*a1^4 - 80*a6^3*a5*a3^5*a2^5*a1^4 + 696*a6^2*a5^2*a3^5*a2^5*a1^4 - 80*a6*a5^3*a3^5*a2^5*a1^4 + 240*a5^4*a3^5*a2^5*a1^4 - 384*a6^3*x34*a3^5*a2^5*a1^4 - 2124*a6^2*a5*x34*a3^5*a2^5*a1^4 - 2124*a6*a5^2*x34*a3^5*a2^5*a1^4 - 384*a5^3*x34*a3^5*a2^5*a1^4 + 354*a6^2*x34^2*a3^5*a2^5*a1^4 + 2616*a6*a5*x34^2*a3^5*a2^5*a1^4 + 354*a5^2*x34^2*a3^5*a2^5*a1^4 - 56*a6*x34^3*a3^5*a2^5*a1^4 - 56*a5*x34^3*a3^5*a2^5*a1^4 - 204*x34^4*a3^5*a2^5*a1^4 - 128*a6^3*a3^6*a2^5*a1^4 - 708*a6^2*a5*a3^6*a2^5*a1^4 - 708*a6*a5^2*a3^6*a2^5*a1^4 - 128*a5^3*a3^6*a2^5*a1^4 + 266*a6^2*x34*a3^6*a2^5*a1^4 + 1848*a6*a5*x34*a3^6*a2^5*a1^4 + 266*a5^2*x34*a3^6*a2^5*a1^4 + 56*a6*x34^2*a3^6*a2^5*a1^4 + 56*a5*x34^2*a3^6*a2^5*a1^4 - 420*x34^3*a3^6*a2^5*a1^4 + 76*a6^2*a3^7*a2^5*a1^4 + 528*a6*a5*a3^7*a2^5*a1^4 + 76*a5^2*a3^7*a2^5*a1^4 + 64*a6*x34*a3^7*a2^5*a1^4 + 64*a5*x34*a3^7*a2^5*a1^4 - 456*x34^2*a3^7*a2^5*a1^4 + 16*a6*a3^8*a2^5*a1^4 + 16*a5*a3^8*a2^5*a1^4 - 252*x34*a3^8*a2^5*a1^4 - 56*a3^9*a2^5*a1^4 + 8*a6^6*a5^2*a2^6*a1^4 - 4*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 4*a6^3*a5^5*a2^6*a1^4 + 8*a6^2*a5^6*a2^6*a1^4 - 8*a6^6*a5*x34*a2^6*a1^4 + 2*a6^5*a5^2*x34*a2^6*a1^4 - 28*a6^4*a5^3*x34*a2^6*a1^4 - 28*a6^3*a5^4*x34*a2^6*a1^4 + 2*a6^2*a5^5*x34*a2^6*a1^4 - 8*a6*a5^6*x34*a2^6*a1^4 + 8*a6^6*x34^2*a2^6*a1^4 + 2*a6^5*a5*x34^2*a2^6*a1^4 + 32*a6^4*a5^2*x34^2*a2^6*a1^4 - 4*a6^3*a5^3*x34^2*a2^6*a1^4 + 32*a6^2*a5^4*x34^2*a2^6*a1^4 + 2*a6*a5^5*x34^2*a2^6*a1^4 + 8*a5^6*x34^2*a2^6*a1^4 - 4*a6^5*x34^3*a2^6*a1^4 - 28*a6^4*a5*x34^3*a2^6*a1^4 - 4*a6^3*a5^2*x34^3*a2^6*a1^4 - 4*a6^2*a5^3*x34^3*a2^6*a1^4 - 28*a6*a5^4*x34^3*a2^6*a1^4 - 4*a5^5*x34^3*a2^6*a1^4 + 24*a6^4*x34^4*a2^6*a1^4 - 28*a6^3*a5*x34^4*a2^6*a1^4 + 32*a6^2*a5^2*x34^4*a2^6*a1^4 - 28*a6*a5^3*x34^4*a2^6*a1^4 + 24*a5^4*x34^4*a2^6*a1^4 - 4*a6^3*x34^5*a2^6*a1^4 + 2*a6^2*a5*x34^5*a2^6*a1^4 + 2*a6*a5^2*x34^5*a2^6*a1^4 - 4*a5^3*x34^5*a2^6*a1^4 + 8*a6^2*x34^6*a2^6*a1^4 - 8*a6*a5*x34^6*a2^6*a1^4 + 8*a5^2*x34^6*a2^6*a1^4 - 16*a6^6*a5*a3*a2^6*a1^4 + 4*a6^5*a5^2*a3*a2^6*a1^4 - 56*a6^4*a5^3*a3*a2^6*a1^4 - 56*a6^3*a5^4*a3*a2^6*a1^4 + 4*a6^2*a5^5*a3*a2^6*a1^4 - 16*a6*a5^6*a3*a2^6*a1^4 + 8*a6^6*x34*a3*a2^6*a1^4 + 4*a6^5*a5*x34*a3*a2^6*a1^4 + 64*a6^4*a5^2*x34*a3*a2^6*a1^4 + 24*a6^3*a5^3*x34*a3*a2^6*a1^4 + 64*a6^2*a5^4*x34*a3*a2^6*a1^4 + 4*a6*a5^5*x34*a3*a2^6*a1^4 + 8*a5^6*x34*a3*a2^6*a1^4 - 10*a6^5*x34^2*a3*a2^6*a1^4 - 84*a6^4*a5*x34^2*a3*a2^6*a1^4 + 24*a6^3*a5^2*x34^2*a3*a2^6*a1^4 + 24*a6^2*a5^3*x34^2*a3*a2^6*a1^4 - 84*a6*a5^4*x34^2*a3*a2^6*a1^4 - 10*a5^5*x34^2*a3*a2^6*a1^4 + 68*a6^4*x34^3*a3*a2^6*a1^4 - 80*a6^3*a5*x34^3*a3*a2^6*a1^4 + 164*a6^2*a5^2*x34^3*a3*a2^6*a1^4 - 80*a6*a5^3*x34^3*a3*a2^6*a1^4 + 68*a5^4*x34^3*a3*a2^6*a1^4 - 48*a6^3*x34^4*a3*a2^6*a1^4 + 10*a6^2*a5*x34^4*a3*a2^6*a1^4 + 10*a6*a5^2*x34^4*a3*a2^6*a1^4 - 48*a5^3*x34^4*a3*a2^6*a1^4 + 50*a6^2*x34^5*a3*a2^6*a1^4 - 48*a6*a5*x34^5*a3*a2^6*a1^4 + 50*a5^2*x34^5*a3*a2^6*a1^4 - 8*a6*x34^6*a3*a2^6*a1^4 - 8*a5*x34^6*a3*a2^6*a1^4 + 8*a6^6*a3^2*a2^6*a1^4 + 4*a6^5*a5*a3^2*a2^6*a1^4 + 64*a6^4*a5^2*a3^2*a2^6*a1^4 + 24*a6^3*a5^3*a3^2*a2^6*a1^4 + 64*a6^2*a5^4*a3^2*a2^6*a1^4 + 4*a6*a5^5*a3^2*a2^6*a1^4 + 8*a5^6*a3^2*a2^6*a1^4 - 6*a6^5*x34*a3^2*a2^6*a1^4 - 84*a6^4*a5*x34*a3^2*a2^6*a1^4 + 96*a6^3*a5^2*x34*a3^2*a2^6*a1^4 + 96*a6^2*a5^3*x34*a3^2*a2^6*a1^4 - 84*a6*a5^4*x34*a3^2*a2^6*a1^4 - 6*a5^5*x34*a3^2*a2^6*a1^4 + 92*a6^4*x34^2*a3^2*a2^6*a1^4 - 36*a6^3*a5*x34^2*a3^2*a2^6*a1^4 - 132*a6^2*a5^2*x34^2*a3^2*a2^6*a1^4 - 36*a6*a5^3*x34^2*a3^2*a2^6*a1^4 + 92*a5^4*x34^2*a3^2*a2^6*a1^4 - 156*a6^3*x34^3*a3^2*a2^6*a1^4 + 56*a6^2*a5*x34^3*a3^2*a2^6*a1^4 + 56*a6*a5^2*x34^3*a3^2*a2^6*a1^4 - 156*a5^3*x34^3*a3^2*a2^6*a1^4 + 162*a6^2*x34^4*a3^2*a2^6*a1^4 - 120*a6*a5*x34^4*a3^2*a2^6*a1^4 + 162*a5^2*x34^4*a3^2*a2^6*a1^4 - 46*a6*x34^5*a3^2*a2^6*a1^4 - 46*a5*x34^5*a3^2*a2^6*a1^4 + 8*x34^6*a3^2*a2^6*a1^4 - 4*a6^5*a3^3*a2^6*a1^4 - 56*a6^4*a5*a3^3*a2^6*a1^4 + 64*a6^3*a5^2*a3^3*a2^6*a1^4 + 64*a6^2*a5^3*a3^3*a2^6*a1^4 - 56*a6*a5^4*a3^3*a2^6*a1^4 - 4*a5^5*a3^3*a2^6*a1^4 + 48*a6^4*x34*a3^3*a2^6*a1^4 + 88*a6^3*a5*x34*a3^3*a2^6*a1^4 - 592*a6^2*a5^2*x34*a3^3*a2^6*a1^4 + 88*a6*a5^3*x34*a3^3*a2^6*a1^4 + 48*a5^4*x34*a3^3*a2^6*a1^4 - 224*a6^3*x34^2*a3^3*a2^6*a1^4 + 164*a6^2*a5*x34^2*a3^3*a2^6*a1^4 + 164*a6*a5^2*x34^2*a3^3*a2^6*a1^4 - 224*a5^3*x34^2*a3^3*a2^6*a1^4 + 304*a6^2*x34^3*a3^3*a2^6*a1^4 - 128*a6*a5*x34^3*a3^3*a2^6*a1^4 + 304*a5^2*x34^3*a3^3*a2^6*a1^4 - 138*a6*x34^4*a3^3*a2^6*a1^4 - 138*a5*x34^4*a3^3*a2^6*a1^4 + 44*x34^5*a3^3*a2^6*a1^4 + 24*a6^4*a3^4*a2^6*a1^4 + 44*a6^3*a5*a3^4*a2^6*a1^4 - 296*a6^2*a5^2*a3^4*a2^6*a1^4 + 44*a6*a5^3*a3^4*a2^6*a1^4 + 24*a5^4*a3^4*a2^6*a1^4 - 180*a6^3*x34*a3^4*a2^6*a1^4 + 190*a6^2*a5*x34*a3^4*a2^6*a1^4 + 190*a6*a5^2*x34*a3^4*a2^6*a1^4 - 180*a5^3*x34*a3^4*a2^6*a1^4 + 352*a6^2*x34^2*a3^4*a2^6*a1^4 - 24*a6*a5*x34^2*a3^4*a2^6*a1^4 + 352*a5^2*x34^2*a3^4*a2^6*a1^4 - 280*a6*x34^3*a3^4*a2^6*a1^4 - 280*a5*x34^3*a3^4*a2^6*a1^4 + 124*x34^4*a3^4*a2^6*a1^4 - 72*a6^3*a3^5*a2^6*a1^4 + 76*a6^2*a5*a3^5*a2^6*a1^4 + 76*a6*a5^2*a3^5*a2^6*a1^4 - 72*a5^3*a3^5*a2^6*a1^4 + 240*a6^2*x34*a3^5*a2^6*a1^4 + 48*a6*a5*x34*a3^5*a2^6*a1^4 + 240*a5^2*x34*a3^5*a2^6*a1^4 - 350*a6*x34^2*a3^5*a2^6*a1^4 - 350*a5*x34^2*a3^5*a2^6*a1^4 + 212*x34^3*a3^5*a2^6*a1^4 + 80*a6^2*a3^6*a2^6*a1^4 + 16*a6*a5*a3^6*a2^6*a1^4 + 80*a5^2*a3^6*a2^6*a1^4 - 238*a6*x34*a3^6*a2^6*a1^4 - 238*a5*x34*a3^6*a2^6*a1^4 + 220*x34^2*a3^6*a2^6*a1^4 - 68*a6*a3^7*a2^6*a1^4 - 68*a5*a3^7*a2^6*a1^4 + 128*x34*a3^7*a2^6*a1^4 + 32*a3^8*a2^6*a1^4 - 8*a6^6*a5^5*x34^2*a1^5 - 8*a6^5*a5^6*x34^2*a1^5 - 4*a6^6*a5^4*x34^3*a1^5 + 48*a6^5*a5^5*x34^3*a1^5 - 4*a6^4*a5^6*x34^3*a1^5 - 4*a6^6*a5^3*x34^4*a1^5 - 24*a6^5*a5^4*x34^4*a1^5 - 24*a6^4*a5^5*x34^4*a1^5 - 4*a6^3*a5^6*x34^4*a1^5 - 8*a6^6*a5^2*x34^5*a1^5 + 48*a6^5*a5^3*x34^5*a1^5 - 24*a6^4*a5^4*x34^5*a1^5 + 48*a6^3*a5^5*x34^5*a1^5 - 8*a6^2*a5^6*x34^5*a1^5 - 8*a6^5*a5^2*x34^6*a1^5 - 4*a6^4*a5^3*x34^6*a1^5 - 4*a6^3*a5^4*x34^6*a1^5 - 8*a6^2*a5^5*x34^6*a1^5 - 8*a6^6*a5^5*x34*a3*a1^5 - 8*a6^5*a5^6*x34*a3*a1^5 - 10*a6^6*a5^4*x34^2*a3*a1^5 + 144*a6^5*a5^5*x34^2*a3*a1^5 - 10*a6^4*a5^6*x34^2*a3*a1^5 + 24*a6^6*a5^3*x34^3*a3*a1^5 - 144*a6^5*a5^4*x34^3*a3*a1^5 - 144*a6^4*a5^5*x34^3*a3*a1^5 + 24*a6^3*a5^6*x34^3*a3*a1^5 - 38*a6^6*a5^2*x34^4*a3*a1^5 + 192*a6^5*a5^3*x34^4*a3*a1^5 - 12*a6^4*a5^4*x34^4*a3*a1^5 + 192*a6^3*a5^5*x34^4*a3*a1^5 - 38*a6^2*a5^6*x34^4*a3*a1^5 + 8*a6^6*a5*x34^5*a3*a1^5 - 48*a6^5*a5^2*x34^5*a3*a1^5 - 72*a6^4*a5^3*x34^5*a3*a1^5 - 72*a6^3*a5^4*x34^5*a3*a1^5 - 48*a6^2*a5^5*x34^5*a3*a1^5 + 8*a6*a5^6*x34^5*a3*a1^5 + 8*a6^5*a5*x34^6*a3*a1^5 + 2*a6^4*a5^2*x34^6*a3*a1^5 + 40*a6^3*a5^3*x34^6*a3*a1^5 + 2*a6^2*a5^4*x34^6*a3*a1^5 + 8*a6*a5^5*x34^6*a3*a1^5 - 8*a6^6*a5^5*a3^2*a1^5 - 8*a6^5*a5^6*a3^2*a1^5 - 6*a6^6*a5^4*x34*a3^2*a1^5 + 144*a6^5*a5^5*x34*a3^2*a1^5 - 6*a6^4*a5^6*x34*a3^2*a1^5 + 68*a6^6*a5^3*x34^2*a3^2*a1^5 - 288*a6^5*a5^4*x34^2*a3^2*a1^5 - 288*a6^4*a5^5*x34^2*a3^2*a1^5 + 68*a6^3*a5^6*x34^2*a3^2*a1^5 - 100*a6^6*a5^2*x34^3*a3^2*a1^5 + 320*a6^5*a5^3*x34^3*a3^2*a1^5 + 228*a6^4*a5^4*x34^3*a3^2*a1^5 + 320*a6^3*a5^5*x34^3*a3^2*a1^5 - 100*a6^2*a5^6*x34^3*a3^2*a1^5 + 42*a6^6*a5*x34^4*a3^2*a1^5 - 120*a6^5*a5^2*x34^4*a3^2*a1^5 - 264*a6^4*a5^3*x34^4*a3^2*a1^5 - 264*a6^3*a5^4*x34^4*a3^2*a1^5 - 120*a6^2*a5^5*x34^4*a3^2*a1^5 + 42*a6*a5^6*x34^4*a3^2*a1^5 - 8*a6^6*x34^5*a3^2*a1^5 + 48*a6^5*a5*x34^5*a3^2*a1^5 + 12*a6^4*a5^2*x34^5*a3^2*a1^5 + 272*a6^3*a5^3*x34^5*a3^2*a1^5 + 12*a6^2*a5^4*x34^5*a3^2*a1^5 + 48*a6*a5^5*x34^5*a3^2*a1^5 - 8*a5^6*x34^5*a3^2*a1^5 - 8*a6^5*x34^6*a3^2*a1^5 + 2*a6^4*a5*x34^6*a3^2*a1^5 - 28*a6^3*a5^2*x34^6*a3^2*a1^5 - 28*a6^2*a5^3*x34^6*a3^2*a1^5 + 2*a6*a5^4*x34^6*a3^2*a1^5 - 8*a5^5*x34^6*a3^2*a1^5 - 4*a6^6*a5^4*a3^3*a1^5 + 96*a6^5*a5^5*a3^3*a1^5 - 4*a6^4*a5^6*a3^3*a1^5 + 88*a6^6*a5^3*x34*a3^3*a1^5 - 288*a6^5*a5^4*x34*a3^3*a1^5 - 288*a6^4*a5^5*x34*a3^3*a1^5 + 88*a6^3*a5^6*x34*a3^3*a1^5 - 180*a6^6*a5^2*x34^2*a3^3*a1^5 + 320*a6^5*a5^3*x34^2*a3^3*a1^5 + 552*a6^4*a5^4*x34^2*a3^3*a1^5 + 320*a6^3*a5^5*x34^2*a3^3*a1^5 - 180*a6^2*a5^6*x34^2*a3^3*a1^5 + 128*a6^6*a5*x34^3*a3^3*a1^5 - 128*a6^5*a5^2*x34^3*a3^3*a1^5 - 512*a6^4*a5^3*x34^3*a3^3*a1^5 - 512*a6^3*a5^4*x34^3*a3^3*a1^5 - 128*a6^2*a5^5*x34^3*a3^3*a1^5 + 128*a6*a5^6*x34^3*a3^3*a1^5 - 44*a6^6*x34^4*a3^3*a1^5 + 72*a6^5*a5*x34^4*a3^3*a1^5 + 66*a6^4*a5^2*x34^4*a3^3*a1^5 + 664*a6^3*a5^3*x34^4*a3^3*a1^5 + 66*a6^2*a5^4*x34^4*a3^3*a1^5 + 72*a6*a5^5*x34^4*a3^3*a1^5 - 44*a5^6*x34^4*a3^3*a1^5 - 36*a6^4*a5*x34^5*a3^3*a1^5 - 136*a6^3*a5^2*x34^5*a3^3*a1^5 - 136*a6^2*a5^3*x34^5*a3^3*a1^5 - 36*a6*a5^4*x34^5*a3^3*a1^5 - 4*a6^4*x34^6*a3^3*a1^5 + 40*a6^3*a5*x34^6*a3^3*a1^5 - 28*a6^2*a5^2*x34^6*a3^3*a1^5 + 40*a6*a5^3*x34^6*a3^3*a1^5 - 4*a5^4*x34^6*a3^3*a1^5 + 44*a6^6*a5^3*a3^4*a1^5 - 144*a6^5*a5^4*a3^4*a1^5 - 144*a6^4*a5^5*a3^4*a1^5 + 44*a6^3*a5^6*a3^4*a1^5 - 170*a6^6*a5^2*x34*a3^4*a1^5 + 160*a6^5*a5^3*x34*a3^4*a1^5 + 600*a6^4*a5^4*x34*a3^4*a1^5 + 160*a6^3*a5^5*x34*a3^4*a1^5 - 170*a6^2*a5^6*x34*a3^4*a1^5 + 214*a6^6*a5*x34^2*a3^4*a1^5 - 24*a6^5*a5^2*x34^2*a3^4*a1^5 - 576*a6^4*a5^3*x34^2*a3^4*a1^5 - 576*a6^3*a5^4*x34^2*a3^4*a1^5 - 24*a6^2*a5^5*x34^2*a3^4*a1^5 + 214*a6*a5^6*x34^2*a3^4*a1^5 - 100*a6^6*x34^3*a3^4*a1^5 - 80*a6^5*a5*x34^3*a3^4*a1^5 + 220*a6^4*a5^2*x34^3*a3^4*a1^5 + 640*a6^3*a5^3*x34^3*a3^4*a1^5 + 220*a6^2*a5^4*x34^3*a3^4*a1^5 - 80*a6*a5^5*x34^3*a3^4*a1^5 - 100*a5^6*x34^3*a3^4*a1^5 + 96*a6^5*x34^4*a3^4*a1^5 - 102*a6^4*a5*x34^4*a3^4*a1^5 - 224*a6^3*a5^2*x34^4*a3^4*a1^5 - 224*a6^2*a5^3*x34^4*a3^4*a1^5 - 102*a6*a5^4*x34^4*a3^4*a1^5 + 96*a5^5*x34^4*a3^4*a1^5 - 48*a6^4*x34^5*a3^4*a1^5 + 192*a6^3*a5*x34^5*a3^4*a1^5 - 168*a6^2*a5^2*x34^5*a3^4*a1^5 + 192*a6*a5^3*x34^5*a3^4*a1^5 - 48*a5^4*x34^5*a3^4*a1^5 - 4*a6^3*x34^6*a3^4*a1^5 + 2*a6^2*a5*x34^6*a3^4*a1^5 + 2*a6*a5^2*x34^6*a3^4*a1^5 - 4*a5^3*x34^6*a3^4*a1^5 - 68*a6^6*a5^2*a3^5*a1^5 + 64*a6^5*a5^3*a3^5*a1^5 + 240*a6^4*a5^4*a3^5*a1^5 + 64*a6^3*a5^5*a3^5*a1^5 - 68*a6^2*a5^6*a3^5*a1^5 + 180*a6^6*a5*x34*a3^5*a1^5 + 48*a6^5*a5^2*x34*a3^5*a1^5 - 384*a6^4*a5^3*x34*a3^5*a1^5 - 384*a6^3*a5^4*x34*a3^5*a1^5 + 48*a6^2*a5^5*x34*a3^5*a1^5 + 180*a6*a5^6*x34*a3^5*a1^5 - 124*a6^6*x34^2*a3^5*a1^5 - 312*a6^5*a5*x34^2*a3^5*a1^5 + 354*a6^4*a5^2*x34^2*a3^5*a1^5 + 88*a6^3*a5^3*x34^2*a3^5*a1^5 + 354*a6^2*a5^4*x34^2*a3^5*a1^5 - 312*a6*a5^5*x34^2*a3^5*a1^5 - 124*a5^6*x34^2*a3^5*a1^5 + 272*a6^5*x34^3*a3^5*a1^5 - 56*a6^4*a5*x34^3*a3^5*a1^5 - 64*a6^3*a5^2*x34^3*a3^5*a1^5 - 64*a6^2*a5^3*x34^3*a3^5*a1^5 - 56*a6*a5^4*x34^3*a3^5*a1^5 + 272*a5^5*x34^3*a3^5*a1^5 - 204*a6^4*x34^4*a3^5*a1^5 + 312*a6^3*a5*x34^4*a3^5*a1^5 - 420*a6^2*a5^2*x34^4*a3^5*a1^5 + 312*a6*a5^3*x34^4*a3^5*a1^5 - 204*a5^4*x34^4*a3^5*a1^5 + 24*a6^3*x34^5*a3^5*a1^5 + 12*a6^2*a5*x34^5*a3^5*a1^5 + 12*a6*a5^2*x34^5*a3^5*a1^5 + 24*a5^3*x34^5*a3^5*a1^5 - 8*a6^2*x34^6*a3^5*a1^5 + 8*a6*a5*x34^6*a3^5*a1^5 - 8*a5^2*x34^6*a3^5*a1^5 + 60*a6^6*a5*a3^6*a1^5 + 16*a6^5*a5^2*a3^6*a1^5 - 128*a6^4*a5^3*a3^6*a1^5 - 128*a6^3*a5^4*a3^6*a1^5 + 16*a6^2*a5^5*a3^6*a1^5 + 60*a6*a5^6*a3^6*a1^5 - 84*a6^6*x34*a3^6*a1^5 - 280*a6^5*a5*x34*a3^6*a1^5 + 266*a6^4*a5^2*x34*a3^6*a1^5 - 168*a6^3*a5^3*x34*a3^6*a1^5 + 266*a6^2*a5^4*x34*a3^6*a1^5 - 280*a6*a5^5*x34*a3^6*a1^5 - 84*a5^6*x34*a3^6*a1^5 + 352*a6^5*x34^2*a3^6*a1^5 + 56*a6^4*a5*x34^2*a3^6*a1^5 + 184*a6^3*a5^2*x34^2*a3^6*a1^5 + 184*a6^2*a5^3*x34^2*a3^6*a1^5 + 56*a6*a5^4*x34^2*a3^6*a1^5 + 352*a5^5*x34^2*a3^6*a1^5 - 420*a6^4*x34^3*a3^6*a1^5 + 168*a6^3*a5*x34^3*a3^6*a1^5 - 588*a6^2*a5^2*x34^3*a3^6*a1^5 + 168*a6*a5^3*x34^3*a3^6*a1^5 - 420*a5^4*x34^3*a3^6*a1^5 + 176*a6^3*x34^4*a3^6*a1^5 + 32*a6^2*a5*x34^4*a3^6*a1^5 + 32*a6*a5^2*x34^4*a3^6*a1^5 + 176*a5^3*x34^4*a3^6*a1^5 - 56*a6^2*x34^5*a3^6*a1^5 + 56*a6*a5*x34^5*a3^6*a1^5 - 56*a5^2*x34^5*a3^6*a1^5 - 24*a6^6*a3^7*a1^5 - 80*a6^5*a5*a3^7*a1^5 + 76*a6^4*a5^2*a3^7*a1^5 - 48*a6^3*a5^3*a3^7*a1^5 + 76*a6^2*a5^4*a3^7*a1^5 - 80*a6*a5^5*a3^7*a1^5 - 24*a5^6*a3^7*a1^5 + 224*a6^5*x34*a3^7*a1^5 + 64*a6^4*a5*x34*a3^7*a1^5 + 176*a6^3*a5^2*x34*a3^7*a1^5 + 176*a6^2*a5^3*x34*a3^7*a1^5 + 64*a6*a5^4*x34*a3^7*a1^5 + 224*a5^5*x34*a3^7*a1^5 - 456*a6^4*x34^2*a3^7*a1^5 - 48*a6^3*a5*x34^2*a3^7*a1^5 - 504*a6^2*a5^2*x34^2*a3^7*a1^5 - 48*a6*a5^3*x34^2*a3^7*a1^5 - 456*a5^4*x34^2*a3^7*a1^5 + 384*a6^3*x34^3*a3^7*a1^5 + 48*a6^2*a5*x34^3*a3^7*a1^5 + 48*a6*a5^2*x34^3*a3^7*a1^5 + 384*a5^3*x34^3*a3^7*a1^5 - 160*a6^2*x34^4*a3^7*a1^5 + 160*a6*a5*x34^4*a3^7*a1^5 - 160*a5^2*x34^4*a3^7*a1^5 + 56*a6^5*a3^8*a1^5 + 16*a6^4*a5*a3^8*a1^5 + 44*a6^3*a5^2*a3^8*a1^5 + 44*a6^2*a5^3*a3^8*a1^5 + 16*a6*a5^4*a3^8*a1^5 + 56*a5^5*a3^8*a1^5 - 252*a6^4*x34*a3^8*a1^5 - 72*a6^3*a5*x34*a3^8*a1^5 - 252*a6^2*a5^2*x34*a3^8*a1^5 - 72*a6*a5^3*x34*a3^8*a1^5 - 252*a5^4*x34*a3^8*a1^5 + 396*a6^3*x34^2*a3^8*a1^5 + 42*a6^2*a5*x34^2*a3^8*a1^5 + 42*a6*a5^2*x34^2*a3^8*a1^5 + 396*a5^3*x34^2*a3^8*a1^5 - 240*a6^2*x34^3*a3^8*a1^5 + 240*a6*a5*x34^3*a3^8*a1^5 - 240*a5^2*x34^3*a3^8*a1^5 - 56*a6^4*a3^9*a1^5 - 16*a6^3*a5*a3^9*a1^5 - 56*a6^2*a5^2*a3^9*a1^5 - 16*a6*a5^3*a3^9*a1^5 - 56*a5^4*a3^9*a1^5 + 200*a6^3*x34*a3^9*a1^5 + 20*a6^2*a5*x34*a3^9*a1^5 + 20*a6*a5^2*x34*a3^9*a1^5 + 200*a5^3*x34*a3^9*a1^5 - 200*a6^2*x34^2*a3^9*a1^5 + 200*a6*a5*x34^2*a3^9*a1^5 - 200*a5^2*x34^2*a3^9*a1^5 + 40*a6^3*a3^10*a1^5 + 4*a6^2*a5*a3^10*a1^5 + 4*a6*a5^2*a3^10*a1^5 + 40*a5^3*a3^10*a1^5 - 88*a6^2*x34*a3^10*a1^5 + 88*a6*a5*x34*a3^10*a1^5 - 88*a5^2*x34*a3^10*a1^5 - 16*a6^2*a3^11*a1^5 + 16*a6*a5*a3^11*a1^5 - 16*a5^2*a3^11*a1^5 + 8*a6^6*a5^5*x34*a2*a1^5 + 8*a6^5*a5^6*x34*a2*a1^5 + 2*a6^6*a5^4*x34^2*a2*a1^5 + 2*a6^4*a5^6*x34^2*a2*a1^5 + 40*a6^6*a5^3*x34^3*a2*a1^5 - 48*a6^5*a5^4*x34^3*a2*a1^5 - 48*a6^4*a5^5*x34^3*a2*a1^5 + 40*a6^3*a5^6*x34^3*a2*a1^5 + 2*a6^6*a5^2*x34^4*a2*a1^5 - 48*a6^5*a5^3*x34^4*a2*a1^5 + 108*a6^4*a5^4*x34^4*a2*a1^5 - 48*a6^3*a5^5*x34^4*a2*a1^5 + 2*a6^2*a5^6*x34^4*a2*a1^5 + 8*a6^6*a5*x34^5*a2*a1^5 - 48*a6^4*a5^3*x34^5*a2*a1^5 - 48*a6^3*a5^4*x34^5*a2*a1^5 + 8*a6*a5^6*x34^5*a2*a1^5 + 8*a6^5*a5*x34^6*a2*a1^5 + 2*a6^4*a5^2*x34^6*a2*a1^5 + 40*a6^3*a5^3*x34^6*a2*a1^5 + 2*a6^2*a5^4*x34^6*a2*a1^5 + 8*a6*a5^5*x34^6*a2*a1^5 + 16*a6^6*a5^5*a3*a2*a1^5 + 16*a6^5*a5^6*a3*a2*a1^5 + 4*a6^6*a5^4*x34*a3*a2*a1^5 - 144*a6^5*a5^5*x34*a3*a2*a1^5 + 4*a6^4*a5^6*x34*a3*a2*a1^5 + 72*a6^6*a5^3*x34^2*a3*a2*a1^5 - 24*a6^5*a5^4*x34^2*a3*a2*a1^5 - 24*a6^4*a5^5*x34^2*a3*a2*a1^5 + 72*a6^3*a5^6*x34^2*a3*a2*a1^5 - 40*a6^6*a5^2*x34^3*a3*a2*a1^5 - 352*a6^5*a5^3*x34^3*a3*a2*a1^5 + 576*a6^4*a5^4*x34^3*a3*a2*a1^5 - 352*a6^3*a5^5*x34^3*a3*a2*a1^5 - 40*a6^2*a5^6*x34^3*a3*a2*a1^5 + 40*a6^6*a5*x34^4*a3*a2*a1^5 + 120*a6^5*a5^2*x34^4*a3*a2*a1^5 - 96*a6^4*a5^3*x34^4*a3*a2*a1^5 - 96*a6^3*a5^4*x34^4*a3*a2*a1^5 + 120*a6^2*a5^5*x34^4*a3*a2*a1^5 + 40*a6*a5^6*x34^4*a3*a2*a1^5 + 8*a6^6*x34^5*a3*a2*a1^5 - 96*a6^5*a5*x34^5*a3*a2*a1^5 + 132*a6^4*a5^2*x34^5*a3*a2*a1^5 + 80*a6^3*a5^3*x34^5*a3*a2*a1^5 + 132*a6^2*a5^4*x34^5*a3*a2*a1^5 - 96*a6*a5^5*x34^5*a3*a2*a1^5 + 8*a5^6*x34^5*a3*a2*a1^5 + 8*a6^5*x34^6*a3*a2*a1^5 - 48*a6^3*a5^2*x34^6*a3*a2*a1^5 - 48*a6^2*a5^3*x34^6*a3*a2*a1^5 + 8*a5^5*x34^6*a3*a2*a1^5 + 4*a6^6*a5^4*a3^2*a2*a1^5 - 144*a6^5*a5^5*a3^2*a2*a1^5 + 4*a6^4*a5^6*a3^2*a2*a1^5 - 24*a6^6*a5^3*x34*a3^2*a2*a1^5 + 216*a6^5*a5^4*x34*a3^2*a2*a1^5 + 216*a6^4*a5^5*x34*a3^2*a2*a1^5 - 24*a6^3*a5^6*x34*a3^2*a2*a1^5 - 24*a6^6*a5^2*x34^2*a3^2*a2*a1^5 - 624*a6^5*a5^3*x34^2*a3^2*a2*a1^5 + 672*a6^4*a5^4*x34^2*a3^2*a2*a1^5 - 624*a6^3*a5^5*x34^2*a3^2*a2*a1^5 - 24*a6^2*a5^6*x34^2*a3^2*a2*a1^5 + 32*a6^6*a5*x34^3*a3^2*a2*a1^5 + 624*a6^5*a5^2*x34^3*a3^2*a2*a1^5 - 40*a6^4*a5^3*x34^3*a3^2*a2*a1^5 - 40*a6^3*a5^4*x34^3*a3^2*a2*a1^5 + 624*a6^2*a5^5*x34^3*a3^2*a2*a1^5 + 32*a6*a5^6*x34^3*a3^2*a2*a1^5 + 42*a6^6*x34^4*a3^2*a2*a1^5 - 480*a6^5*a5*x34^4*a3^2*a2*a1^5 + 222*a6^4*a5^2*x34^4*a3^2*a2*a1^5 - 336*a6^3*a5^3*x34^4*a3^2*a2*a1^5 + 222*a6^2*a5^4*x34^4*a3^2*a2*a1^5 - 480*a6*a5^5*x34^4*a3^2*a2*a1^5 + 42*a5^6*x34^4*a3^2*a2*a1^5 + 48*a6^5*x34^5*a3^2*a2*a1^5 + 120*a6^4*a5*x34^5*a3^2*a2*a1^5 - 144*a6^3*a5^2*x34^5*a3^2*a2*a1^5 - 144*a6^2*a5^3*x34^5*a3^2*a2*a1^5 + 120*a6*a5^4*x34^5*a3^2*a2*a1^5 + 48*a5^5*x34^5*a3^2*a2*a1^5 + 2*a6^4*x34^6*a3^2*a2*a1^5 - 48*a6^3*a5*x34^6*a3^2*a2*a1^5 + 108*a6^2*a5^2*x34^6*a3^2*a2*a1^5 - 48*a6*a5^3*x34^6*a3^2*a2*a1^5 + 2*a5^4*x34^6*a3^2*a2*a1^5 - 16*a6^6*a5^3*a3^3*a2*a1^5 + 144*a6^5*a5^4*a3^3*a2*a1^5 + 144*a6^4*a5^5*a3^3*a2*a1^5 - 16*a6^3*a5^6*a3^3*a2*a1^5 + 32*a6^6*a5^2*x34*a3^3*a2*a1^5 - 544*a6^5*a5^3*x34*a3^3*a2*a1^5 + 192*a6^4*a5^4*x34*a3^3*a2*a1^5 - 544*a6^3*a5^5*x34*a3^3*a2*a1^5 + 32*a6^2*a5^6*x34*a3^3*a2*a1^5 - 112*a6^6*a5*x34^2*a3^3*a2*a1^5 + 1296*a6^5*a5^2*x34^2*a3^3*a2*a1^5 - 160*a6^4*a5^3*x34^2*a3^3*a2*a1^5 - 160*a6^3*a5^4*x34^2*a3^3*a2*a1^5 + 1296*a6^2*a5^5*x34^2*a3^3*a2*a1^5 - 112*a6*a5^6*x34^2*a3^3*a2*a1^5 + 128*a6^6*x34^3*a3^3*a2*a1^5 - 960*a6^5*a5*x34^3*a3^3*a2*a1^5 - 528*a6^4*a5^2*x34^3*a3^3*a2*a1^5 - 96*a6^3*a5^3*x34^3*a3^3*a2*a1^5 - 528*a6^2*a5^4*x34^3*a3^3*a2*a1^5 - 960*a6*a5^5*x34^3*a3^3*a2*a1^5 + 128*a5^6*x34^3*a3^3*a2*a1^5 + 72*a6^5*x34^4*a3^3*a2*a1^5 + 744*a6^4*a5*x34^4*a3^3*a2*a1^5 - 136*a6^3*a5^2*x34^4*a3^3*a2*a1^5 - 136*a6^2*a5^3*x34^4*a3^3*a2*a1^5 + 744*a6*a5^4*x34^4*a3^3*a2*a1^5 + 72*a5^5*x34^4*a3^3*a2*a1^5 - 36*a6^4*x34^5*a3^3*a2*a1^5 - 448*a6^3*a5*x34^5*a3^3*a2*a1^5 + 792*a6^2*a5^2*x34^5*a3^3*a2*a1^5 - 448*a6*a5^3*x34^5*a3^3*a2*a1^5 - 36*a5^4*x34^5*a3^3*a2*a1^5 + 40*a6^3*x34^6*a3^3*a2*a1^5 - 48*a6^2*a5*x34^6*a3^3*a2*a1^5 - 48*a6*a5^2*x34^6*a3^3*a2*a1^5 + 40*a5^3*x34^6*a3^3*a2*a1^5 + 16*a6^6*a5^2*a3^4*a2*a1^5 - 272*a6^5*a5^3*a3^4*a2*a1^5 + 96*a6^4*a5^4*a3^4*a2*a1^5 - 272*a6^3*a5^5*a3^4*a2*a1^5 + 16*a6^2*a5^6*a3^4*a2*a1^5 - 200*a6^6*a5*x34*a3^4*a2*a1^5 + 1320*a6^5*a5^2*x34*a3^4*a2*a1^5 - 200*a6^4*a5^3*x34*a3^4*a2*a1^5 - 200*a6^3*a5^4*x34*a3^4*a2*a1^5 + 1320*a6^2*a5^5*x34*a3^4*a2*a1^5 - 200*a6*a5^6*x34*a3^4*a2*a1^5 + 214*a6^6*x34^2*a3^4*a2*a1^5 - 960*a6^5*a5*x34^2*a3^4*a2*a1^5 - 2034*a6^4*a5^2*x34^2*a3^4*a2*a1^5 + 1792*a6^3*a5^3*x34^2*a3^4*a2*a1^5 - 2034*a6^2*a5^4*x34^2*a3^4*a2*a1^5 - 960*a6*a5^5*x34^2*a3^4*a2*a1^5 + 214*a5^6*x34^2*a3^4*a2*a1^5 - 80*a6^5*x34^3*a3^4*a2*a1^5 + 1920*a6^4*a5*x34^3*a3^4*a2*a1^5 - 200*a6^3*a5^2*x34^3*a3^4*a2*a1^5 - 200*a6^2*a5^3*x34^3*a3^4*a2*a1^5 + 1920*a6*a5^4*x34^3*a3^4*a2*a1^5 - 80*a5^5*x34^3*a3^4*a2*a1^5 - 102*a6^4*x34^4*a3^4*a2*a1^5 - 1376*a6^3*a5*x34^4*a3^4*a2*a1^5 + 1932*a6^2*a5^2*x34^4*a3^4*a2*a1^5 - 1376*a6*a5^3*x34^4*a3^4*a2*a1^5 - 102*a5^4*x34^4*a3^4*a2*a1^5 + 192*a6^3*x34^5*a3^4*a2*a1^5 - 168*a6^2*a5*x34^5*a3^4*a2*a1^5 - 168*a6*a5^2*x34^5*a3^4*a2*a1^5 + 192*a5^3*x34^5*a3^4*a2*a1^5 + 2*a6^2*x34^6*a3^4*a2*a1^5 + 2*a5^2*x34^6*a3^4*a2*a1^5 - 80*a6^6*a5*a3^5*a2*a1^5 + 528*a6^5*a5^2*a3^5*a2*a1^5 - 80*a6^4*a5^3*a3^5*a2*a1^5 - 80*a6^3*a5^4*a3^5*a2*a1^5 + 528*a6^2*a5^5*a3^5*a2*a1^5 - 80*a6*a5^6*a3^5*a2*a1^5 + 180*a6^6*x34*a3^5*a2*a1^5 - 576*a6^5*a5*x34*a3^5*a2*a1^5 - 2124*a6^4*a5^2*x34*a3^5*a2*a1^5 + 2208*a6^3*a5^3*x34*a3^5*a2*a1^5 - 2124*a6^2*a5^4*x34*a3^5*a2*a1^5 - 576*a6*a5^5*x34*a3^5*a2*a1^5 + 180*a5^6*x34*a3^5*a2*a1^5 - 312*a6^5*x34^2*a3^5*a2*a1^5 + 2616*a6^4*a5*x34^2*a3^5*a2*a1^5 - 360*a6^3*a5^2*x34^2*a3^5*a2*a1^5 - 360*a6^2*a5^3*x34^2*a3^5*a2*a1^5 + 2616*a6*a5^4*x34^2*a3^5*a2*a1^5 - 312*a5^5*x34^2*a3^5*a2*a1^5 - 56*a6^4*x34^3*a3^5*a2*a1^5 - 2144*a6^3*a5*x34^3*a3^5*a2*a1^5 + 2112*a6^2*a5^2*x34^3*a3^5*a2*a1^5 - 2144*a6*a5^3*x34^3*a3^5*a2*a1^5 - 56*a5^4*x34^3*a3^5*a2*a1^5 + 312*a6^3*x34^4*a3^5*a2*a1^5 + 312*a5^3*x34^4*a3^5*a2*a1^5 + 12*a6^2*x34^5*a3^5*a2*a1^5 - 144*a6*a5*x34^5*a3^5*a2*a1^5 + 12*a5^2*x34^5*a3^5*a2*a1^5 + 8*a6*x34^6*a3^5*a2*a1^5 + 8*a5*x34^6*a3^5*a2*a1^5 + 60*a6^6*a3^6*a2*a1^5 - 192*a6^5*a5*a3^6*a2*a1^5 - 708*a6^4*a5^2*a3^6*a2*a1^5 + 736*a6^3*a5^3*a3^6*a2*a1^5 - 708*a6^2*a5^4*a3^6*a2*a1^5 - 192*a6*a5^5*a3^6*a2*a1^5 + 60*a5^6*a3^6*a2*a1^5 - 280*a6^5*x34*a3^6*a2*a1^5 + 1848*a6^4*a5*x34*a3^6*a2*a1^5 - 280*a6^3*a5^2*x34*a3^6*a2*a1^5 - 280*a6^2*a5^3*x34*a3^6*a2*a1^5 + 1848*a6*a5^4*x34*a3^6*a2*a1^5 - 280*a5^5*x34*a3^6*a2*a1^5 + 56*a6^4*x34^2*a3^6*a2*a1^5 - 1984*a6^3*a5*x34^2*a3^6*a2*a1^5 + 1152*a6^2*a5^2*x34^2*a3^6*a2*a1^5 - 1984*a6*a5^3*x34^2*a3^6*a2*a1^5 + 56*a5^4*x34^2*a3^6*a2*a1^5 + 168*a6^3*x34^3*a3^6*a2*a1^5 + 672*a6^2*a5*x34^3*a3^6*a2*a1^5 + 672*a6*a5^2*x34^3*a3^6*a2*a1^5 + 168*a5^3*x34^3*a3^6*a2*a1^5 + 32*a6^2*x34^4*a3^6*a2*a1^5 - 720*a6*a5*x34^4*a3^6*a2*a1^5 + 32*a5^2*x34^4*a3^6*a2*a1^5 + 56*a6*x34^5*a3^6*a2*a1^5 + 56*a5*x34^5*a3^6*a2*a1^5 - 80*a6^5*a3^7*a2*a1^5 + 528*a6^4*a5*a3^7*a2*a1^5 - 80*a6^3*a5^2*a3^7*a2*a1^5 - 80*a6^2*a5^3*a3^7*a2*a1^5 + 528*a6*a5^4*a3^7*a2*a1^5 - 80*a5^5*a3^7*a2*a1^5 + 64*a6^4*x34*a3^7*a2*a1^5 - 1088*a6^3*a5*x34*a3^7*a2*a1^5 + 384*a6^2*a5^2*x34*a3^7*a2*a1^5 - 1088*a6*a5^3*x34*a3^7*a2*a1^5 + 64*a5^4*x34*a3^7*a2*a1^5 - 48*a6^3*x34^2*a3^7*a2*a1^5 + 1056*a6^2*a5*x34^2*a3^7*a2*a1^5 + 1056*a6*a5^2*x34^2*a3^7*a2*a1^5 - 48*a5^3*x34^2*a3^7*a2*a1^5 + 48*a6^2*x34^3*a3^7*a2*a1^5 - 1440*a6*a5*x34^3*a3^7*a2*a1^5 + 48*a5^2*x34^3*a3^7*a2*a1^5 + 160*a6*x34^4*a3^7*a2*a1^5 + 160*a5*x34^4*a3^7*a2*a1^5 + 16*a6^4*a3^8*a2*a1^5 - 272*a6^3*a5*a3^8*a2*a1^5 + 96*a6^2*a5^2*a3^8*a2*a1^5 - 272*a6*a5^3*a3^8*a2*a1^5 + 16*a5^4*a3^8*a2*a1^5 - 72*a6^3*x34*a3^8*a2*a1^5 + 648*a6^2*a5*x34*a3^8*a2*a1^5 + 648*a6*a5^2*x34*a3^8*a2*a1^5 - 72*a5^3*x34*a3^8*a2*a1^5 + 42*a6^2*x34^2*a3^8*a2*a1^5 - 1440*a6*a5*x34^2*a3^8*a2*a1^5 + 42*a5^2*x34^2*a3^8*a2*a1^5 + 240*a6*x34^3*a3^8*a2*a1^5 + 240*a5*x34^3*a3^8*a2*a1^5 - 16*a6^3*a3^9*a2*a1^5 + 144*a6^2*a5*a3^9*a2*a1^5 + 144*a6*a5^2*a3^9*a2*a1^5 - 16*a5^3*a3^9*a2*a1^5 + 20*a6^2*x34*a3^9*a2*a1^5 - 720*a6*a5*x34*a3^9*a2*a1^5 + 20*a5^2*x34*a3^9*a2*a1^5 + 200*a6*x34^2*a3^9*a2*a1^5 + 200*a5*x34^2*a3^9*a2*a1^5 + 4*a6^2*a3^10*a2*a1^5 - 144*a6*a5*a3^10*a2*a1^5 + 4*a5^2*a3^10*a2*a1^5 + 88*a6*x34*a3^10*a2*a1^5 + 88*a5*x34*a3^10*a2*a1^5 + 16*a6*a3^11*a2*a1^5 + 16*a5*a3^11*a2*a1^5 - 8*a6^6*a5^5*a2^2*a1^5 - 8*a6^5*a5^6*a2^2*a1^5 + 2*a6^6*a5^4*x34*a2^2*a1^5 + 2*a6^4*a5^6*x34*a2^2*a1^5 - 28*a6^6*a5^3*x34^2*a2^2*a1^5 - 28*a6^3*a5^6*x34^2*a2^2*a1^5 - 28*a6^6*a5^2*x34^3*a2^2*a1^5 + 32*a6^5*a5^3*x34^3*a2^2*a1^5 + 36*a6^4*a5^4*x34^3*a2^2*a1^5 + 32*a6^3*a5^5*x34^3*a2^2*a1^5 - 28*a6^2*a5^6*x34^3*a2^2*a1^5 + 2*a6^6*a5*x34^4*a2^2*a1^5 + 36*a6^4*a5^3*x34^4*a2^2*a1^5 + 36*a6^3*a5^4*x34^4*a2^2*a1^5 + 2*a6*a5^6*x34^4*a2^2*a1^5 - 8*a6^6*x34^5*a2^2*a1^5 + 32*a6^3*a5^3*x34^5*a2^2*a1^5 - 8*a5^6*x34^5*a2^2*a1^5 - 8*a6^5*x34^6*a2^2*a1^5 + 2*a6^4*a5*x34^6*a2^2*a1^5 - 28*a6^3*a5^2*x34^6*a2^2*a1^5 - 28*a6^2*a5^3*x34^6*a2^2*a1^5 + 2*a6*a5^4*x34^6*a2^2*a1^5 - 8*a5^5*x34^6*a2^2*a1^5 + 4*a6^6*a5^4*a3*a2^2*a1^5 + 4*a6^4*a5^6*a3*a2^2*a1^5 - 104*a6^6*a5^3*x34*a3*a2^2*a1^5 + 120*a6^5*a5^4*x34*a3*a2^2*a1^5 + 120*a6^4*a5^5*x34*a3*a2^2*a1^5 - 104*a6^3*a5^6*x34*a3*a2^2*a1^5 + 24*a6^6*a5^2*x34^2*a3*a2^2*a1^5 + 240*a6^5*a5^3*x34^2*a3*a2^2*a1^5 - 300*a6^4*a5^4*x34^2*a3*a2^2*a1^5 + 240*a6^3*a5^5*x34^2*a3*a2^2*a1^5 + 24*a6^2*a5^6*x34^2*a3*a2^2*a1^5 - 40*a6^6*a5*x34^3*a3*a2^2*a1^5 + 144*a6^5*a5^2*x34^3*a3*a2^2*a1^5 + 8*a6^4*a5^3*x34^3*a3*a2^2*a1^5 + 8*a6^3*a5^4*x34^3*a3*a2^2*a1^5 + 144*a6^2*a5^5*x34^3*a3*a2^2*a1^5 - 40*a6*a5^6*x34^3*a3*a2^2*a1^5 - 38*a6^6*x34^4*a3*a2^2*a1^5 + 120*a6^5*a5*x34^4*a3*a2^2*a1^5 - 408*a6^4*a5^2*x34^4*a3*a2^2*a1^5 + 24*a6^3*a5^3*x34^4*a3*a2^2*a1^5 - 408*a6^2*a5^4*x34^4*a3*a2^2*a1^5 + 120*a6*a5^5*x34^4*a3*a2^2*a1^5 - 38*a5^6*x34^4*a3*a2^2*a1^5 - 48*a6^5*x34^5*a3*a2^2*a1^5 + 132*a6^4*a5*x34^5*a3*a2^2*a1^5 - 24*a6^3*a5^2*x34^5*a3*a2^2*a1^5 - 24*a6^2*a5^3*x34^5*a3*a2^2*a1^5 + 132*a6*a5^4*x34^5*a3*a2^2*a1^5 - 48*a5^5*x34^5*a3*a2^2*a1^5 + 2*a6^4*x34^6*a3*a2^2*a1^5 - 48*a6^3*a5*x34^6*a3*a2^2*a1^5 + 108*a6^2*a5^2*x34^6*a3*a2^2*a1^5 - 48*a6*a5^3*x34^6*a3*a2^2*a1^5 + 2*a5^4*x34^6*a3*a2^2*a1^5 - 104*a6^6*a5^3*a3^2*a2^2*a1^5 + 120*a6^5*a5^4*a3^2*a2^2*a1^5 + 120*a6^4*a5^5*a3^2*a2^2*a1^5 - 104*a6^3*a5^6*a3^2*a2^2*a1^5 + 240*a6^6*a5^2*x34*a3^2*a2^2*a1^5 + 528*a6^5*a5^3*x34*a3^2*a2^2*a1^5 - 1116*a6^4*a5^4*x34*a3^2*a2^2*a1^5 + 528*a6^3*a5^5*x34*a3^2*a2^2*a1^5 + 240*a6^2*a5^6*x34*a3^2*a2^2*a1^5 - 24*a6^6*a5*x34^2*a3^2*a2^2*a1^5 - 864*a6^5*a5^2*x34^2*a3^2*a2^2*a1^5 + 564*a6^4*a5^3*x34^2*a3^2*a2^2*a1^5 + 564*a6^3*a5^4*x34^2*a3^2*a2^2*a1^5 - 864*a6^2*a5^5*x34^2*a3^2*a2^2*a1^5 - 24*a6*a5^6*x34^2*a3^2*a2^2*a1^5 - 100*a6^6*x34^3*a3^2*a2^2*a1^5 + 624*a6^5*a5*x34^3*a3^2*a2^2*a1^5 - 876*a6^4*a5^2*x34^3*a3^2*a2^2*a1^5 - 992*a6^3*a5^3*x34^3*a3^2*a2^2*a1^5 - 876*a6^2*a5^4*x34^3*a3^2*a2^2*a1^5 + 624*a6*a5^5*x34^3*a3^2*a2^2*a1^5 - 100*a5^6*x34^3*a3^2*a2^2*a1^5 - 120*a6^5*x34^4*a3^2*a2^2*a1^5 + 222*a6^4*a5*x34^4*a3^2*a2^2*a1^5 + 1056*a6^3*a5^2*x34^4*a3^2*a2^2*a1^5 + 1056*a6^2*a5^3*x34^4*a3^2*a2^2*a1^5 + 222*a6*a5^4*x34^4*a3^2*a2^2*a1^5 - 120*a5^5*x34^4*a3^2*a2^2*a1^5 + 12*a6^4*x34^5*a3^2*a2^2*a1^5 - 144*a6^3*a5*x34^5*a3^2*a2^2*a1^5 - 648*a6^2*a5^2*x34^5*a3^2*a2^2*a1^5 - 144*a6*a5^3*x34^5*a3^2*a2^2*a1^5 + 12*a5^4*x34^5*a3^2*a2^2*a1^5 - 28*a6^3*x34^6*a3^2*a2^2*a1^5 + 108*a6^2*a5*x34^6*a3^2*a2^2*a1^5 + 108*a6*a5^2*x34^6*a3^2*a2^2*a1^5 - 28*a5^3*x34^6*a3^2*a2^2*a1^5 + 160*a6^6*a5^2*a3^3*a2^2*a1^5 + 352*a6^5*a5^3*a3^3*a2^2*a1^5 - 744*a6^4*a5^4*a3^3*a2^2*a1^5 + 352*a6^3*a5^5*a3^3*a2^2*a1^5 + 160*a6^2*a5^6*a3^3*a2^2*a1^5 + 32*a6^6*a5*x34*a3^3*a2^2*a1^5 - 2016*a6^5*a5^2*x34*a3^3*a2^2*a1^5 + 1112*a6^4*a5^3*x34*a3^3*a2^2*a1^5 + 1112*a6^3*a5^4*x34*a3^3*a2^2*a1^5 - 2016*a6^2*a5^5*x34*a3^3*a2^2*a1^5 + 32*a6*a5^6*x34*a3^3*a2^2*a1^5 - 180*a6^6*x34^2*a3^3*a2^2*a1^5 + 1296*a6^5*a5*x34^2*a3^3*a2^2*a1^5 + 576*a6^4*a5^2*x34^2*a3^3*a2^2*a1^5 - 3568*a6^3*a5^3*x34^2*a3^3*a2^2*a1^5 + 576*a6^2*a5^4*x34^2*a3^3*a2^2*a1^5 + 1296*a6*a5^5*x34^2*a3^3*a2^2*a1^5 - 180*a5^6*x34^2*a3^3*a2^2*a1^5 - 128*a6^5*x34^3*a3^3*a2^2*a1^5 - 528*a6^4*a5*x34^3*a3^3*a2^2*a1^5 + 3136*a6^3*a5^2*x34^3*a3^3*a2^2*a1^5 + 3136*a6^2*a5^3*x34^3*a3^3*a2^2*a1^5 - 528*a6*a5^4*x34^3*a3^3*a2^2*a1^5 - 128*a5^5*x34^3*a3^3*a2^2*a1^5 + 66*a6^4*x34^4*a3^3*a2^2*a1^5 - 136*a6^3*a5*x34^4*a3^3*a2^2*a1^5 - 4104*a6^2*a5^2*x34^4*a3^3*a2^2*a1^5 - 136*a6*a5^3*x34^4*a3^3*a2^2*a1^5 + 66*a5^4*x34^4*a3^3*a2^2*a1^5 - 136*a6^3*x34^5*a3^3*a2^2*a1^5 + 792*a6^2*a5*x34^5*a3^3*a2^2*a1^5 + 792*a6*a5^2*x34^5*a3^3*a2^2*a1^5 - 136*a5^3*x34^5*a3^3*a2^2*a1^5 - 28*a6^2*x34^6*a3^3*a2^2*a1^5 - 48*a6*a5*x34^6*a3^3*a2^2*a1^5 - 28*a5^2*x34^6*a3^3*a2^2*a1^5 + 16*a6^6*a5*a3^4*a2^2*a1^5 - 1008*a6^5*a5^2*a3^4*a2^2*a1^5 + 556*a6^4*a5^3*a3^4*a2^2*a1^5 + 556*a6^3*a5^4*a3^4*a2^2*a1^5 - 1008*a6^2*a5^5*a3^4*a2^2*a1^5 + 16*a6*a5^6*a3^4*a2^2*a1^5 - 170*a6^6*x34*a3^4*a2^2*a1^5 + 1320*a6^5*a5*x34*a3^4*a2^2*a1^5 + 1740*a6^4*a5^2*x34*a3^4*a2^2*a1^5 - 4360*a6^3*a5^3*x34*a3^4*a2^2*a1^5 + 1740*a6^2*a5^4*x34*a3^4*a2^2*a1^5 + 1320*a6*a5^5*x34*a3^4*a2^2*a1^5 - 170*a5^6*x34*a3^4*a2^2*a1^5 - 24*a6^5*x34^2*a3^4*a2^2*a1^5 - 2034*a6^4*a5*x34^2*a3^4*a2^2*a1^5 + 4008*a6^3*a5^2*x34^2*a3^4*a2^2*a1^5 + 4008*a6^2*a5^3*x34^2*a3^4*a2^2*a1^5 - 2034*a6*a5^4*x34^2*a3^4*a2^2*a1^5 - 24*a5^5*x34^2*a3^4*a2^2*a1^5 + 220*a6^4*x34^3*a3^4*a2^2*a1^5 - 200*a6^3*a5*x34^3*a3^4*a2^2*a1^5 - 7020*a6^2*a5^2*x34^3*a3^4*a2^2*a1^5 - 200*a6*a5^3*x34^3*a3^4*a2^2*a1^5 + 220*a5^4*x34^3*a3^4*a2^2*a1^5 - 224*a6^3*x34^4*a3^4*a2^2*a1^5 + 1932*a6^2*a5*x34^4*a3^4*a2^2*a1^5 + 1932*a6*a5^2*x34^4*a3^4*a2^2*a1^5 - 224*a5^3*x34^4*a3^4*a2^2*a1^5 - 168*a6^2*x34^5*a3^4*a2^2*a1^5 - 168*a6*a5*x34^5*a3^4*a2^2*a1^5 - 168*a5^2*x34^5*a3^4*a2^2*a1^5 + 2*a6*x34^6*a3^4*a2^2*a1^5 + 2*a5*x34^6*a3^4*a2^2*a1^5 - 68*a6^6*a3^5*a2^2*a1^5 + 528*a6^5*a5*a3^5*a2^2*a1^5 + 696*a6^4*a5^2*a3^5*a2^2*a1^5 - 1744*a6^3*a5^3*a3^5*a2^2*a1^5 + 696*a6^2*a5^4*a3^5*a2^2*a1^5 + 528*a6*a5^5*a3^5*a2^2*a1^5 - 68*a5^6*a3^5*a2^2*a1^5 + 48*a6^5*x34*a3^5*a2^2*a1^5 - 2124*a6^4*a5*x34*a3^5*a2^2*a1^5 + 2928*a6^3*a5^2*x34*a3^5*a2^2*a1^5 + 2928*a6^2*a5^3*x34*a3^5*a2^2*a1^5 - 2124*a6*a5^4*x34*a3^5*a2^2*a1^5 + 48*a5^5*x34*a3^5*a2^2*a1^5 + 354*a6^4*x34^2*a3^5*a2^2*a1^5 - 360*a6^3*a5*x34^2*a3^5*a2^2*a1^5 - 5832*a6^2*a5^2*x34^2*a3^5*a2^2*a1^5 - 360*a6*a5^3*x34^2*a3^5*a2^2*a1^5 + 354*a5^4*x34^2*a3^5*a2^2*a1^5 - 64*a6^3*x34^3*a3^5*a2^2*a1^5 + 2112*a6^2*a5*x34^3*a3^5*a2^2*a1^5 + 2112*a6*a5^2*x34^3*a3^5*a2^2*a1^5 - 64*a5^3*x34^3*a3^5*a2^2*a1^5 - 420*a6^2*x34^4*a3^5*a2^2*a1^5 - 420*a5^2*x34^4*a3^5*a2^2*a1^5 + 12*a6*x34^5*a3^5*a2^2*a1^5 + 12*a5*x34^5*a3^5*a2^2*a1^5 - 8*x34^6*a3^5*a2^2*a1^5 + 16*a6^5*a3^6*a2^2*a1^5 - 708*a6^4*a5*a3^6*a2^2*a1^5 + 976*a6^3*a5^2*a3^6*a2^2*a1^5 + 976*a6^2*a5^3*a3^6*a2^2*a1^5 - 708*a6*a5^4*a3^6*a2^2*a1^5 + 16*a5^5*a3^6*a2^2*a1^5 + 266*a6^4*x34*a3^6*a2^2*a1^5 - 280*a6^3*a5*x34*a3^6*a2^2*a1^5 - 3024*a6^2*a5^2*x34*a3^6*a2^2*a1^5 - 280*a6*a5^3*x34*a3^6*a2^2*a1^5 + 266*a5^4*x34*a3^6*a2^2*a1^5 + 184*a6^3*x34^2*a3^6*a2^2*a1^5 + 1152*a6^2*a5*x34^2*a3^6*a2^2*a1^5 + 1152*a6*a5^2*x34^2*a3^6*a2^2*a1^5 + 184*a5^3*x34^2*a3^6*a2^2*a1^5 - 588*a6^2*x34^3*a3^6*a2^2*a1^5 + 672*a6*a5*x34^3*a3^6*a2^2*a1^5 - 588*a5^2*x34^3*a3^6*a2^2*a1^5 + 32*a6*x34^4*a3^6*a2^2*a1^5 + 32*a5*x34^4*a3^6*a2^2*a1^5 - 56*x34^5*a3^6*a2^2*a1^5 + 76*a6^4*a3^7*a2^2*a1^5 - 80*a6^3*a5*a3^7*a2^2*a1^5 - 864*a6^2*a5^2*a3^7*a2^2*a1^5 - 80*a6*a5^3*a3^7*a2^2*a1^5 + 76*a5^4*a3^7*a2^2*a1^5 + 176*a6^3*x34*a3^7*a2^2*a1^5 + 384*a6^2*a5*x34*a3^7*a2^2*a1^5 + 384*a6*a5^2*x34*a3^7*a2^2*a1^5 + 176*a5^3*x34*a3^7*a2^2*a1^5 - 504*a6^2*x34^2*a3^7*a2^2*a1^5 + 1056*a6*a5*x34^2*a3^7*a2^2*a1^5 - 504*a5^2*x34^2*a3^7*a2^2*a1^5 + 48*a6*x34^3*a3^7*a2^2*a1^5 + 48*a5*x34^3*a3^7*a2^2*a1^5 - 160*x34^4*a3^7*a2^2*a1^5 + 44*a6^3*a3^8*a2^2*a1^5 + 96*a6^2*a5*a3^8*a2^2*a1^5 + 96*a6*a5^2*a3^8*a2^2*a1^5 + 44*a5^3*a3^8*a2^2*a1^5 - 252*a6^2*x34*a3^8*a2^2*a1^5 + 648*a6*a5*x34*a3^8*a2^2*a1^5 - 252*a5^2*x34*a3^8*a2^2*a1^5 + 42*a6*x34^2*a3^8*a2^2*a1^5 + 42*a5*x34^2*a3^8*a2^2*a1^5 - 240*x34^3*a3^8*a2^2*a1^5 - 56*a6^2*a3^9*a2^2*a1^5 + 144*a6*a5*a3^9*a2^2*a1^5 - 56*a5^2*a3^9*a2^2*a1^5 + 20*a6*x34*a3^9*a2^2*a1^5 + 20*a5*x34*a3^9*a2^2*a1^5 - 200*x34^2*a3^9*a2^2*a1^5 + 4*a6*a3^10*a2^2*a1^5 + 4*a5*a3^10*a2^2*a1^5 - 88*x34*a3^10*a2^2*a1^5 - 16*a3^11*a2^2*a1^5 - 4*a6^6*a5^4*a2^3*a1^5 + 48*a6^5*a5^5*a2^3*a1^5 - 4*a6^4*a5^6*a2^3*a1^5 + 40*a6^6*a5^3*x34*a2^3*a1^5 - 48*a6^5*a5^4*x34*a2^3*a1^5 - 48*a6^4*a5^5*x34*a2^3*a1^5 + 40*a6^3*a5^6*x34*a2^3*a1^5 - 28*a6^6*a5^2*x34^2*a2^3*a1^5 + 32*a6^5*a5^3*x34^2*a2^3*a1^5 + 36*a6^4*a5^4*x34^2*a2^3*a1^5 + 32*a6^3*a5^5*x34^2*a2^3*a1^5 - 28*a6^2*a5^6*x34^2*a2^3*a1^5 + 40*a6^6*a5*x34^3*a2^3*a1^5 + 32*a6^5*a5^2*x34^3*a2^3*a1^5 - 96*a6^4*a5^3*x34^3*a2^3*a1^5 - 96*a6^3*a5^4*x34^3*a2^3*a1^5 + 32*a6^2*a5^5*x34^3*a2^3*a1^5 + 40*a6*a5^6*x34^3*a2^3*a1^5 - 4*a6^6*x34^4*a2^3*a1^5 - 48*a6^5*a5*x34^4*a2^3*a1^5 + 36*a6^4*a5^2*x34^4*a2^3*a1^5 - 96*a6^3*a5^3*x34^4*a2^3*a1^5 + 36*a6^2*a5^4*x34^4*a2^3*a1^5 - 48*a6*a5^5*x34^4*a2^3*a1^5 - 4*a5^6*x34^4*a2^3*a1^5 + 48*a6^5*x34^5*a2^3*a1^5 - 48*a6^4*a5*x34^5*a2^3*a1^5 + 32*a6^3*a5^2*x34^5*a2^3*a1^5 + 32*a6^2*a5^3*x34^5*a2^3*a1^5 - 48*a6*a5^4*x34^5*a2^3*a1^5 + 48*a5^5*x34^5*a2^3*a1^5 - 4*a6^4*x34^6*a2^3*a1^5 + 40*a6^3*a5*x34^6*a2^3*a1^5 - 28*a6^2*a5^2*x34^6*a2^3*a1^5 + 40*a6*a5^3*x34^6*a2^3*a1^5 - 4*a5^4*x34^6*a2^3*a1^5 + 80*a6^6*a5^3*a3*a2^3*a1^5 - 96*a6^5*a5^4*a3*a2^3*a1^5 - 96*a6^4*a5^5*a3*a2^3*a1^5 + 80*a6^3*a5^6*a3*a2^3*a1^5 - 104*a6^6*a5^2*x34*a3*a2^3*a1^5 - 96*a6^5*a5^3*x34*a3*a2^3*a1^5 + 216*a6^4*a5^4*x34*a3*a2^3*a1^5 - 96*a6^3*a5^5*x34*a3*a2^3*a1^5 - 104*a6^2*a5^6*x34*a3*a2^3*a1^5 + 72*a6^6*a5*x34^2*a3*a2^3*a1^5 + 240*a6^5*a5^2*x34^2*a3*a2^3*a1^5 - 424*a6^4*a5^3*x34^2*a3*a2^3*a1^5 - 424*a6^3*a5^4*x34^2*a3*a2^3*a1^5 + 240*a6^2*a5^5*x34^2*a3*a2^3*a1^5 + 72*a6*a5^6*x34^2*a3*a2^3*a1^5 + 24*a6^6*x34^3*a3*a2^3*a1^5 - 352*a6^5*a5*x34^3*a3*a2^3*a1^5 + 8*a6^4*a5^2*x34^3*a3*a2^3*a1^5 + 864*a6^3*a5^3*x34^3*a3*a2^3*a1^5 + 8*a6^2*a5^4*x34^3*a3*a2^3*a1^5 - 352*a6*a5^5*x34^3*a3*a2^3*a1^5 + 24*a5^6*x34^3*a3*a2^3*a1^5 + 192*a6^5*x34^4*a3*a2^3*a1^5 - 96*a6^4*a5*x34^4*a3*a2^3*a1^5 + 24*a6^3*a5^2*x34^4*a3*a2^3*a1^5 + 24*a6^2*a5^3*x34^4*a3*a2^3*a1^5 - 96*a6*a5^4*x34^4*a3*a2^3*a1^5 + 192*a5^5*x34^4*a3*a2^3*a1^5 - 72*a6^4*x34^5*a3*a2^3*a1^5 + 80*a6^3*a5*x34^5*a3*a2^3*a1^5 - 24*a6^2*a5^2*x34^5*a3*a2^3*a1^5 + 80*a6*a5^3*x34^5*a3*a2^3*a1^5 - 72*a5^4*x34^5*a3*a2^3*a1^5 + 40*a6^3*x34^6*a3*a2^3*a1^5 - 48*a6^2*a5*x34^6*a3*a2^3*a1^5 - 48*a6*a5^2*x34^6*a3*a2^3*a1^5 + 40*a5^3*x34^6*a3*a2^3*a1^5 - 104*a6^6*a5^2*a3^2*a2^3*a1^5 - 96*a6^5*a5^3*a3^2*a2^3*a1^5 + 216*a6^4*a5^4*a3^2*a2^3*a1^5 - 96*a6^3*a5^5*a3^2*a2^3*a1^5 - 104*a6^2*a5^6*a3^2*a2^3*a1^5 - 24*a6^6*a5*x34*a3^2*a2^3*a1^5 + 528*a6^5*a5^2*x34*a3^2*a2^3*a1^5 - 696*a6^4*a5^3*x34*a3^2*a2^3*a1^5 - 696*a6^3*a5^4*x34*a3^2*a2^3*a1^5 + 528*a6^2*a5^5*x34*a3^2*a2^3*a1^5 - 24*a6*a5^6*x34*a3^2*a2^3*a1^5 + 68*a6^6*x34^2*a3^2*a2^3*a1^5 - 624*a6^5*a5*x34^2*a3^2*a2^3*a1^5 + 564*a6^4*a5^2*x34^2*a3^2*a2^3*a1^5 + 2400*a6^3*a5^3*x34^2*a3^2*a2^3*a1^5 + 564*a6^2*a5^4*x34^2*a3^2*a2^3*a1^5 - 624*a6*a5^5*x34^2*a3^2*a2^3*a1^5 + 68*a5^6*x34^2*a3^2*a2^3*a1^5 + 320*a6^5*x34^3*a3^2*a2^3*a1^5 - 40*a6^4*a5*x34^3*a3^2*a2^3*a1^5 - 992*a6^3*a5^2*x34^3*a3^2*a2^3*a1^5 - 992*a6^2*a5^3*x34^3*a3^2*a2^3*a1^5 - 40*a6*a5^4*x34^3*a3^2*a2^3*a1^5 + 320*a5^5*x34^3*a3^2*a2^3*a1^5 - 264*a6^4*x34^4*a3^2*a2^3*a1^5 - 336*a6^3*a5*x34^4*a3^2*a2^3*a1^5 + 1056*a6^2*a5^2*x34^4*a3^2*a2^3*a1^5 - 336*a6*a5^3*x34^4*a3^2*a2^3*a1^5 - 264*a5^4*x34^4*a3^2*a2^3*a1^5 + 272*a6^3*x34^5*a3^2*a2^3*a1^5 - 144*a6^2*a5*x34^5*a3^2*a2^3*a1^5 - 144*a6*a5^2*x34^5*a3^2*a2^3*a1^5 + 272*a5^3*x34^5*a3^2*a2^3*a1^5 - 28*a6^2*x34^6*a3^2*a2^3*a1^5 - 48*a6*a5*x34^6*a3^2*a2^3*a1^5 - 28*a5^2*x34^6*a3^2*a2^3*a1^5 - 16*a6^6*a5*a3^3*a2^3*a1^5 + 352*a6^5*a5^2*a3^3*a2^3*a1^5 - 464*a6^4*a5^3*a3^3*a2^3*a1^5 - 464*a6^3*a5^4*a3^3*a2^3*a1^5 + 352*a6^2*a5^5*a3^3*a2^3*a1^5 - 16*a6*a5^6*a3^3*a2^3*a1^5 + 88*a6^6*x34*a3^3*a2^3*a1^5 - 544*a6^5*a5*x34*a3^3*a2^3*a1^5 + 1112*a6^4*a5^2*x34*a3^3*a2^3*a1^5 + 3072*a6^3*a5^3*x34*a3^3*a2^3*a1^5 + 1112*a6^2*a5^4*x34*a3^3*a2^3*a1^5 - 544*a6*a5^5*x34*a3^3*a2^3*a1^5 + 88*a5^6*x34*a3^3*a2^3*a1^5 + 320*a6^5*x34^2*a3^3*a2^3*a1^5 - 160*a6^4*a5*x34^2*a3^3*a2^3*a1^5 - 3568*a6^3*a5^2*x34^2*a3^3*a2^3*a1^5 - 3568*a6^2*a5^3*x34^2*a3^3*a2^3*a1^5 - 160*a6*a5^4*x34^2*a3^3*a2^3*a1^5 + 320*a5^5*x34^2*a3^3*a2^3*a1^5 - 512*a6^4*x34^3*a3^3*a2^3*a1^5 - 96*a6^3*a5*x34^3*a3^3*a2^3*a1^5 + 3136*a6^2*a5^2*x34^3*a3^3*a2^3*a1^5 - 96*a6*a5^3*x34^3*a3^3*a2^3*a1^5 - 512*a5^4*x34^3*a3^3*a2^3*a1^5 + 664*a6^3*x34^4*a3^3*a2^3*a1^5 - 136*a6^2*a5*x34^4*a3^3*a2^3*a1^5 - 136*a6*a5^2*x34^4*a3^3*a2^3*a1^5 + 664*a5^3*x34^4*a3^3*a2^3*a1^5 - 136*a6^2*x34^5*a3^3*a2^3*a1^5 - 448*a6*a5*x34^5*a3^3*a2^3*a1^5 - 136*a5^2*x34^5*a3^3*a2^3*a1^5 + 40*a6*x34^6*a3^3*a2^3*a1^5 + 40*a5*x34^6*a3^3*a2^3*a1^5 + 44*a6^6*a3^4*a2^3*a1^5 - 272*a6^5*a5*a3^4*a2^3*a1^5 + 556*a6^4*a5^2*a3^4*a2^3*a1^5 + 1536*a6^3*a5^3*a3^4*a2^3*a1^5 + 556*a6^2*a5^4*a3^4*a2^3*a1^5 - 272*a6*a5^5*a3^4*a2^3*a1^5 + 44*a5^6*a3^4*a2^3*a1^5 + 160*a6^5*x34*a3^4*a2^3*a1^5 - 200*a6^4*a5*x34*a3^4*a2^3*a1^5 - 4360*a6^3*a5^2*x34*a3^4*a2^3*a1^5 - 4360*a6^2*a5^3*x34*a3^4*a2^3*a1^5 - 200*a6*a5^4*x34*a3^4*a2^3*a1^5 + 160*a5^5*x34*a3^4*a2^3*a1^5 - 576*a6^4*x34^2*a3^4*a2^3*a1^5 + 1792*a6^3*a5*x34^2*a3^4*a2^3*a1^5 + 4008*a6^2*a5^2*x34^2*a3^4*a2^3*a1^5 + 1792*a6*a5^3*x34^2*a3^4*a2^3*a1^5 - 576*a5^4*x34^2*a3^4*a2^3*a1^5 + 640*a6^3*x34^3*a3^4*a2^3*a1^5 - 200*a6^2*a5*x34^3*a3^4*a2^3*a1^5 - 200*a6*a5^2*x34^3*a3^4*a2^3*a1^5 + 640*a5^3*x34^3*a3^4*a2^3*a1^5 - 224*a6^2*x34^4*a3^4*a2^3*a1^5 - 1376*a6*a5*x34^4*a3^4*a2^3*a1^5 - 224*a5^2*x34^4*a3^4*a2^3*a1^5 + 192*a6*x34^5*a3^4*a2^3*a1^5 + 192*a5*x34^5*a3^4*a2^3*a1^5 - 4*x34^6*a3^4*a2^3*a1^5 + 64*a6^5*a3^5*a2^3*a1^5 - 80*a6^4*a5*a3^5*a2^3*a1^5 - 1744*a6^3*a5^2*a3^5*a2^3*a1^5 - 1744*a6^2*a5^3*a3^5*a2^3*a1^5 - 80*a6*a5^4*a3^5*a2^3*a1^5 + 64*a5^5*a3^5*a2^3*a1^5 - 384*a6^4*x34*a3^5*a2^3*a1^5 + 2208*a6^3*a5*x34*a3^5*a2^3*a1^5 + 2928*a6^2*a5^2*x34*a3^5*a2^3*a1^5 + 2208*a6*a5^3*x34*a3^5*a2^3*a1^5 - 384*a5^4*x34*a3^5*a2^3*a1^5 + 88*a6^3*x34^2*a3^5*a2^3*a1^5 - 360*a6^2*a5*x34^2*a3^5*a2^3*a1^5 - 360*a6*a5^2*x34^2*a3^5*a2^3*a1^5 + 88*a5^3*x34^2*a3^5*a2^3*a1^5 - 64*a6^2*x34^3*a3^5*a2^3*a1^5 - 2144*a6*a5*x34^3*a3^5*a2^3*a1^5 - 64*a5^2*x34^3*a3^5*a2^3*a1^5 + 312*a6*x34^4*a3^5*a2^3*a1^5 + 312*a5*x34^4*a3^5*a2^3*a1^5 + 24*x34^5*a3^5*a2^3*a1^5 - 128*a6^4*a3^6*a2^3*a1^5 + 736*a6^3*a5*a3^6*a2^3*a1^5 + 976*a6^2*a5^2*a3^6*a2^3*a1^5 + 736*a6*a5^3*a3^6*a2^3*a1^5 - 128*a5^4*a3^6*a2^3*a1^5 - 168*a6^3*x34*a3^6*a2^3*a1^5 - 280*a6^2*a5*x34*a3^6*a2^3*a1^5 - 280*a6*a5^2*x34*a3^6*a2^3*a1^5 - 168*a5^3*x34*a3^6*a2^3*a1^5 + 184*a6^2*x34^2*a3^6*a2^3*a1^5 - 1984*a6*a5*x34^2*a3^6*a2^3*a1^5 + 184*a5^2*x34^2*a3^6*a2^3*a1^5 + 168*a6*x34^3*a3^6*a2^3*a1^5 + 168*a5*x34^3*a3^6*a2^3*a1^5 + 176*x34^4*a3^6*a2^3*a1^5 - 48*a6^3*a3^7*a2^3*a1^5 - 80*a6^2*a5*a3^7*a2^3*a1^5 - 80*a6*a5^2*a3^7*a2^3*a1^5 - 48*a5^3*a3^7*a2^3*a1^5 + 176*a6^2*x34*a3^7*a2^3*a1^5 - 1088*a6*a5*x34*a3^7*a2^3*a1^5 + 176*a5^2*x34*a3^7*a2^3*a1^5 - 48*a6*x34^2*a3^7*a2^3*a1^5 - 48*a5*x34^2*a3^7*a2^3*a1^5 + 384*x34^3*a3^7*a2^3*a1^5 + 44*a6^2*a3^8*a2^3*a1^5 - 272*a6*a5*a3^8*a2^3*a1^5 + 44*a5^2*a3^8*a2^3*a1^5 - 72*a6*x34*a3^8*a2^3*a1^5 - 72*a5*x34*a3^8*a2^3*a1^5 + 396*x34^2*a3^8*a2^3*a1^5 - 16*a6*a3^9*a2^3*a1^5 - 16*a5*a3^9*a2^3*a1^5 + 200*x34*a3^9*a2^3*a1^5 + 40*a3^10*a2^3*a1^5 - 4*a6^6*a5^3*a2^4*a1^5 - 24*a6^5*a5^4*a2^4*a1^5 - 24*a6^4*a5^5*a2^4*a1^5 - 4*a6^3*a5^6*a2^4*a1^5 + 2*a6^6*a5^2*x34*a2^4*a1^5 - 48*a6^5*a5^3*x34*a2^4*a1^5 + 108*a6^4*a5^4*x34*a2^4*a1^5 - 48*a6^3*a5^5*x34*a2^4*a1^5 + 2*a6^2*a5^6*x34*a2^4*a1^5 + 2*a6^6*a5*x34^2*a2^4*a1^5 + 36*a6^4*a5^3*x34^2*a2^4*a1^5 + 36*a6^3*a5^4*x34^2*a2^4*a1^5 + 2*a6*a5^6*x34^2*a2^4*a1^5 - 4*a6^6*x34^3*a2^4*a1^5 - 48*a6^5*a5*x34^3*a2^4*a1^5 + 36*a6^4*a5^2*x34^3*a2^4*a1^5 - 96*a6^3*a5^3*x34^3*a2^4*a1^5 + 36*a6^2*a5^4*x34^3*a2^4*a1^5 - 48*a6*a5^5*x34^3*a2^4*a1^5 - 4*a5^6*x34^3*a2^4*a1^5 - 24*a6^5*x34^4*a2^4*a1^5 + 108*a6^4*a5*x34^4*a2^4*a1^5 + 36*a6^3*a5^2*x34^4*a2^4*a1^5 + 36*a6^2*a5^3*x34^4*a2^4*a1^5 + 108*a6*a5^4*x34^4*a2^4*a1^5 - 24*a5^5*x34^4*a2^4*a1^5 - 24*a6^4*x34^5*a2^4*a1^5 - 48*a6^3*a5*x34^5*a2^4*a1^5 - 48*a6*a5^3*x34^5*a2^4*a1^5 - 24*a5^4*x34^5*a2^4*a1^5 - 4*a6^3*x34^6*a2^4*a1^5 + 2*a6^2*a5*x34^6*a2^4*a1^5 + 2*a6*a5^2*x34^6*a2^4*a1^5 - 4*a5^3*x34^6*a2^4*a1^5 + 4*a6^6*a5^2*a3*a2^4*a1^5 - 96*a6^5*a5^3*a3*a2^4*a1^5 + 216*a6^4*a5^4*a3*a2^4*a1^5 - 96*a6^3*a5^5*a3*a2^4*a1^5 + 4*a6^2*a5^6*a3*a2^4*a1^5 + 4*a6^6*a5*x34*a3*a2^4*a1^5 + 120*a6^5*a5^2*x34*a3*a2^4*a1^5 + 216*a6^4*a5^3*x34*a3*a2^4*a1^5 + 216*a6^3*a5^4*x34*a3*a2^4*a1^5 + 120*a6^2*a5^5*x34*a3*a2^4*a1^5 + 4*a6*a5^6*x34*a3*a2^4*a1^5 - 10*a6^6*x34^2*a3*a2^4*a1^5 - 24*a6^5*a5*x34^2*a3*a2^4*a1^5 - 300*a6^4*a5^2*x34^2*a3*a2^4*a1^5 - 424*a6^3*a5^3*x34^2*a3*a2^4*a1^5 - 300*a6^2*a5^4*x34^2*a3*a2^4*a1^5 - 24*a6*a5^5*x34^2*a3*a2^4*a1^5 - 10*a5^6*x34^2*a3*a2^4*a1^5 - 144*a6^5*x34^3*a3*a2^4*a1^5 + 576*a6^4*a5*x34^3*a3*a2^4*a1^5 + 8*a6^3*a5^2*x34^3*a3*a2^4*a1^5 + 8*a6^2*a5^3*x34^3*a3*a2^4*a1^5 + 576*a6*a5^4*x34^3*a3*a2^4*a1^5 - 144*a5^5*x34^3*a3*a2^4*a1^5 - 12*a6^4*x34^4*a3*a2^4*a1^5 - 96*a6^3*a5*x34^4*a3*a2^4*a1^5 - 408*a6^2*a5^2*x34^4*a3*a2^4*a1^5 - 96*a6*a5^3*x34^4*a3*a2^4*a1^5 - 12*a5^4*x34^4*a3*a2^4*a1^5 - 72*a6^3*x34^5*a3*a2^4*a1^5 + 132*a6^2*a5*x34^5*a3*a2^4*a1^5 + 132*a6*a5^2*x34^5*a3*a2^4*a1^5 - 72*a5^3*x34^5*a3*a2^4*a1^5 + 2*a6^2*x34^6*a3*a2^4*a1^5 + 2*a5^2*x34^6*a3*a2^4*a1^5 + 4*a6^6*a5*a3^2*a2^4*a1^5 + 120*a6^5*a5^2*a3^2*a2^4*a1^5 + 216*a6^4*a5^3*a3^2*a2^4*a1^5 + 216*a6^3*a5^4*a3^2*a2^4*a1^5 + 120*a6^2*a5^5*a3^2*a2^4*a1^5 + 4*a6*a5^6*a3^2*a2^4*a1^5 - 6*a6^6*x34*a3^2*a2^4*a1^5 + 216*a6^5*a5*x34*a3^2*a2^4*a1^5 - 1116*a6^4*a5^2*x34*a3^2*a2^4*a1^5 - 696*a6^3*a5^3*x34*a3^2*a2^4*a1^5 - 1116*a6^2*a5^4*x34*a3^2*a2^4*a1^5 + 216*a6*a5^5*x34*a3^2*a2^4*a1^5 - 6*a5^6*x34*a3^2*a2^4*a1^5 - 288*a6^5*x34^2*a3^2*a2^4*a1^5 + 672*a6^4*a5*x34^2*a3^2*a2^4*a1^5 + 564*a6^3*a5^2*x34^2*a3^2*a2^4*a1^5 + 564*a6^2*a5^3*x34^2*a3^2*a2^4*a1^5 + 672*a6*a5^4*x34^2*a3^2*a2^4*a1^5 - 288*a5^5*x34^2*a3^2*a2^4*a1^5 + 228*a6^4*x34^3*a3^2*a2^4*a1^5 - 40*a6^3*a5*x34^3*a3^2*a2^4*a1^5 - 876*a6^2*a5^2*x34^3*a3^2*a2^4*a1^5 - 40*a6*a5^3*x34^3*a3^2*a2^4*a1^5 + 228*a5^4*x34^3*a3^2*a2^4*a1^5 - 264*a6^3*x34^4*a3^2*a2^4*a1^5 + 222*a6^2*a5*x34^4*a3^2*a2^4*a1^5 + 222*a6*a5^2*x34^4*a3^2*a2^4*a1^5 - 264*a5^3*x34^4*a3^2*a2^4*a1^5 + 12*a6^2*x34^5*a3^2*a2^4*a1^5 + 120*a6*a5*x34^5*a3^2*a2^4*a1^5 + 12*a5^2*x34^5*a3^2*a2^4*a1^5 + 2*a6*x34^6*a3^2*a2^4*a1^5 + 2*a5*x34^6*a3^2*a2^4*a1^5 - 4*a6^6*a3^3*a2^4*a1^5 + 144*a6^5*a5*a3^3*a2^4*a1^5 - 744*a6^4*a5^2*a3^3*a2^4*a1^5 - 464*a6^3*a5^3*a3^3*a2^4*a1^5 - 744*a6^2*a5^4*a3^3*a2^4*a1^5 + 144*a6*a5^5*a3^3*a2^4*a1^5 - 4*a5^6*a3^3*a2^4*a1^5 - 288*a6^5*x34*a3^3*a2^4*a1^5 + 192*a6^4*a5*x34*a3^3*a2^4*a1^5 + 1112*a6^3*a5^2*x34*a3^3*a2^4*a1^5 + 1112*a6^2*a5^3*x34*a3^3*a2^4*a1^5 + 192*a6*a5^4*x34*a3^3*a2^4*a1^5 - 288*a5^5*x34*a3^3*a2^4*a1^5 + 552*a6^4*x34^2*a3^3*a2^4*a1^5 - 160*a6^3*a5*x34^2*a3^3*a2^4*a1^5 + 576*a6^2*a5^2*x34^2*a3^3*a2^4*a1^5 - 160*a6*a5^3*x34^2*a3^3*a2^4*a1^5 + 552*a5^4*x34^2*a3^3*a2^4*a1^5 - 512*a6^3*x34^3*a3^3*a2^4*a1^5 - 528*a6^2*a5*x34^3*a3^3*a2^4*a1^5 - 528*a6*a5^2*x34^3*a3^3*a2^4*a1^5 - 512*a5^3*x34^3*a3^3*a2^4*a1^5 + 66*a6^2*x34^4*a3^3*a2^4*a1^5 + 744*a6*a5*x34^4*a3^3*a2^4*a1^5 + 66*a5^2*x34^4*a3^3*a2^4*a1^5 - 36*a6*x34^5*a3^3*a2^4*a1^5 - 36*a5*x34^5*a3^3*a2^4*a1^5 - 4*x34^6*a3^3*a2^4*a1^5 - 144*a6^5*a3^4*a2^4*a1^5 + 96*a6^4*a5*a3^4*a2^4*a1^5 + 556*a6^3*a5^2*a3^4*a2^4*a1^5 + 556*a6^2*a5^3*a3^4*a2^4*a1^5 + 96*a6*a5^4*a3^4*a2^4*a1^5 - 144*a5^5*a3^4*a2^4*a1^5 + 600*a6^4*x34*a3^4*a2^4*a1^5 - 200*a6^3*a5*x34*a3^4*a2^4*a1^5 + 1740*a6^2*a5^2*x34*a3^4*a2^4*a1^5 - 200*a6*a5^3*x34*a3^4*a2^4*a1^5 + 600*a5^4*x34*a3^4*a2^4*a1^5 - 576*a6^3*x34^2*a3^4*a2^4*a1^5 - 2034*a6^2*a5*x34^2*a3^4*a2^4*a1^5 - 2034*a6*a5^2*x34^2*a3^4*a2^4*a1^5 - 576*a5^3*x34^2*a3^4*a2^4*a1^5 + 220*a6^2*x34^3*a3^4*a2^4*a1^5 + 1920*a6*a5*x34^3*a3^4*a2^4*a1^5 + 220*a5^2*x34^3*a3^4*a2^4*a1^5 - 102*a6*x34^4*a3^4*a2^4*a1^5 - 102*a5*x34^4*a3^4*a2^4*a1^5 - 48*x34^5*a3^4*a2^4*a1^5 + 240*a6^4*a3^5*a2^4*a1^5 - 80*a6^3*a5*a3^5*a2^4*a1^5 + 696*a6^2*a5^2*a3^5*a2^4*a1^5 - 80*a6*a5^3*a3^5*a2^4*a1^5 + 240*a5^4*a3^5*a2^4*a1^5 - 384*a6^3*x34*a3^5*a2^4*a1^5 - 2124*a6^2*a5*x34*a3^5*a2^4*a1^5 - 2124*a6*a5^2*x34*a3^5*a2^4*a1^5 - 384*a5^3*x34*a3^5*a2^4*a1^5 + 354*a6^2*x34^2*a3^5*a2^4*a1^5 + 2616*a6*a5*x34^2*a3^5*a2^4*a1^5 + 354*a5^2*x34^2*a3^5*a2^4*a1^5 - 56*a6*x34^3*a3^5*a2^4*a1^5 - 56*a5*x34^3*a3^5*a2^4*a1^5 - 204*x34^4*a3^5*a2^4*a1^5 - 128*a6^3*a3^6*a2^4*a1^5 - 708*a6^2*a5*a3^6*a2^4*a1^5 - 708*a6*a5^2*a3^6*a2^4*a1^5 - 128*a5^3*a3^6*a2^4*a1^5 + 266*a6^2*x34*a3^6*a2^4*a1^5 + 1848*a6*a5*x34*a3^6*a2^4*a1^5 + 266*a5^2*x34*a3^6*a2^4*a1^5 + 56*a6*x34^2*a3^6*a2^4*a1^5 + 56*a5*x34^2*a3^6*a2^4*a1^5 - 420*x34^3*a3^6*a2^4*a1^5 + 76*a6^2*a3^7*a2^4*a1^5 + 528*a6*a5*a3^7*a2^4*a1^5 + 76*a5^2*a3^7*a2^4*a1^5 + 64*a6*x34*a3^7*a2^4*a1^5 + 64*a5*x34*a3^7*a2^4*a1^5 - 456*x34^2*a3^7*a2^4*a1^5 + 16*a6*a3^8*a2^4*a1^5 + 16*a5*a3^8*a2^4*a1^5 - 252*x34*a3^8*a2^4*a1^5 - 56*a3^9*a2^4*a1^5 - 8*a6^6*a5^2*a2^5*a1^5 + 48*a6^5*a5^3*a2^5*a1^5 - 24*a6^4*a5^4*a2^5*a1^5 + 48*a6^3*a5^5*a2^5*a1^5 - 8*a6^2*a5^6*a2^5*a1^5 + 8*a6^6*a5*x34*a2^5*a1^5 - 48*a6^4*a5^3*x34*a2^5*a1^5 - 48*a6^3*a5^4*x34*a2^5*a1^5 + 8*a6*a5^6*x34*a2^5*a1^5 - 8*a6^6*x34^2*a2^5*a1^5 + 32*a6^3*a5^3*x34^2*a2^5*a1^5 - 8*a5^6*x34^2*a2^5*a1^5 + 48*a6^5*x34^3*a2^5*a1^5 - 48*a6^4*a5*x34^3*a2^5*a1^5 + 32*a6^3*a5^2*x34^3*a2^5*a1^5 + 32*a6^2*a5^3*x34^3*a2^5*a1^5 - 48*a6*a5^4*x34^3*a2^5*a1^5 + 48*a5^5*x34^3*a2^5*a1^5 - 24*a6^4*x34^4*a2^5*a1^5 - 48*a6^3*a5*x34^4*a2^5*a1^5 - 48*a6*a5^3*x34^4*a2^5*a1^5 - 24*a5^4*x34^4*a2^5*a1^5 + 48*a6^3*x34^5*a2^5*a1^5 + 48*a5^3*x34^5*a2^5*a1^5 - 8*a6^2*x34^6*a2^5*a1^5 + 8*a6*a5*x34^6*a2^5*a1^5 - 8*a5^2*x34^6*a2^5*a1^5 + 16*a6^6*a5*a3*a2^5*a1^5 - 96*a6^4*a5^3*a3*a2^5*a1^5 - 96*a6^3*a5^4*a3*a2^5*a1^5 + 16*a6*a5^6*a3*a2^5*a1^5 - 8*a6^6*x34*a3*a2^5*a1^5 - 144*a6^5*a5*x34*a3*a2^5*a1^5 + 120*a6^4*a5^2*x34*a3*a2^5*a1^5 - 96*a6^3*a5^3*x34*a3*a2^5*a1^5 + 120*a6^2*a5^4*x34*a3*a2^5*a1^5 - 144*a6*a5^5*x34*a3*a2^5*a1^5 - 8*a5^6*x34*a3*a2^5*a1^5 + 144*a6^5*x34^2*a3*a2^5*a1^5 - 24*a6^4*a5*x34^2*a3*a2^5*a1^5 + 240*a6^3*a5^2*x34^2*a3*a2^5*a1^5 + 240*a6^2*a5^3*x34^2*a3*a2^5*a1^5 - 24*a6*a5^4*x34^2*a3*a2^5*a1^5 + 144*a5^5*x34^2*a3*a2^5*a1^5 - 144*a6^4*x34^3*a3*a2^5*a1^5 - 352*a6^3*a5*x34^3*a3*a2^5*a1^5 + 144*a6^2*a5^2*x34^3*a3*a2^5*a1^5 - 352*a6*a5^3*x34^3*a3*a2^5*a1^5 - 144*a5^4*x34^3*a3*a2^5*a1^5 + 192*a6^3*x34^4*a3*a2^5*a1^5 + 120*a6^2*a5*x34^4*a3*a2^5*a1^5 + 120*a6*a5^2*x34^4*a3*a2^5*a1^5 + 192*a5^3*x34^4*a3*a2^5*a1^5 - 48*a6^2*x34^5*a3*a2^5*a1^5 - 96*a6*a5*x34^5*a3*a2^5*a1^5 - 48*a5^2*x34^5*a3*a2^5*a1^5 + 8*a6*x34^6*a3*a2^5*a1^5 + 8*a5*x34^6*a3*a2^5*a1^5 - 8*a6^6*a3^2*a2^5*a1^5 - 144*a6^5*a5*a3^2*a2^5*a1^5 + 120*a6^4*a5^2*a3^2*a2^5*a1^5 - 96*a6^3*a5^3*a3^2*a2^5*a1^5 + 120*a6^2*a5^4*a3^2*a2^5*a1^5 - 144*a6*a5^5*a3^2*a2^5*a1^5 - 8*a5^6*a3^2*a2^5*a1^5 + 144*a6^5*x34*a3^2*a2^5*a1^5 + 216*a6^4*a5*x34*a3^2*a2^5*a1^5 + 528*a6^3*a5^2*x34*a3^2*a2^5*a1^5 + 528*a6^2*a5^3*x34*a3^2*a2^5*a1^5 + 216*a6*a5^4*x34*a3^2*a2^5*a1^5 + 144*a5^5*x34*a3^2*a2^5*a1^5 - 288*a6^4*x34^2*a3^2*a2^5*a1^5 - 624*a6^3*a5*x34^2*a3^2*a2^5*a1^5 - 864*a6^2*a5^2*x34^2*a3^2*a2^5*a1^5 - 624*a6*a5^3*x34^2*a3^2*a2^5*a1^5 - 288*a5^4*x34^2*a3^2*a2^5*a1^5 + 320*a6^3*x34^3*a3^2*a2^5*a1^5 + 624*a6^2*a5*x34^3*a3^2*a2^5*a1^5 + 624*a6*a5^2*x34^3*a3^2*a2^5*a1^5 + 320*a5^3*x34^3*a3^2*a2^5*a1^5 - 120*a6^2*x34^4*a3^2*a2^5*a1^5 - 480*a6*a5*x34^4*a3^2*a2^5*a1^5 - 120*a5^2*x34^4*a3^2*a2^5*a1^5 + 48*a6*x34^5*a3^2*a2^5*a1^5 + 48*a5*x34^5*a3^2*a2^5*a1^5 - 8*x34^6*a3^2*a2^5*a1^5 + 96*a6^5*a3^3*a2^5*a1^5 + 144*a6^4*a5*a3^3*a2^5*a1^5 + 352*a6^3*a5^2*a3^3*a2^5*a1^5 + 352*a6^2*a5^3*a3^3*a2^5*a1^5 + 144*a6*a5^4*a3^3*a2^5*a1^5 + 96*a5^5*a3^3*a2^5*a1^5 - 288*a6^4*x34*a3^3*a2^5*a1^5 - 544*a6^3*a5*x34*a3^3*a2^5*a1^5 - 2016*a6^2*a5^2*x34*a3^3*a2^5*a1^5 - 544*a6*a5^3*x34*a3^3*a2^5*a1^5 - 288*a5^4*x34*a3^3*a2^5*a1^5 + 320*a6^3*x34^2*a3^3*a2^5*a1^5 + 1296*a6^2*a5*x34^2*a3^3*a2^5*a1^5 + 1296*a6*a5^2*x34^2*a3^3*a2^5*a1^5 + 320*a5^3*x34^2*a3^3*a2^5*a1^5 - 128*a6^2*x34^3*a3^3*a2^5*a1^5 - 960*a6*a5*x34^3*a3^3*a2^5*a1^5 - 128*a5^2*x34^3*a3^3*a2^5*a1^5 + 72*a6*x34^4*a3^3*a2^5*a1^5 + 72*a5*x34^4*a3^3*a2^5*a1^5 - 144*a6^4*a3^4*a2^5*a1^5 - 272*a6^3*a5*a3^4*a2^5*a1^5 - 1008*a6^2*a5^2*a3^4*a2^5*a1^5 - 272*a6*a5^3*a3^4*a2^5*a1^5 - 144*a5^4*a3^4*a2^5*a1^5 + 160*a6^3*x34*a3^4*a2^5*a1^5 + 1320*a6^2*a5*x34*a3^4*a2^5*a1^5 + 1320*a6*a5^2*x34*a3^4*a2^5*a1^5 + 160*a5^3*x34*a3^4*a2^5*a1^5 - 24*a6^2*x34^2*a3^4*a2^5*a1^5 - 960*a6*a5*x34^2*a3^4*a2^5*a1^5 - 24*a5^2*x34^2*a3^4*a2^5*a1^5 - 80*a6*x34^3*a3^4*a2^5*a1^5 - 80*a5*x34^3*a3^4*a2^5*a1^5 + 96*x34^4*a3^4*a2^5*a1^5 + 64*a6^3*a3^5*a2^5*a1^5 + 528*a6^2*a5*a3^5*a2^5*a1^5 + 528*a6*a5^2*a3^5*a2^5*a1^5 + 64*a5^3*a3^5*a2^5*a1^5 + 48*a6^2*x34*a3^5*a2^5*a1^5 - 576*a6*a5*x34*a3^5*a2^5*a1^5 + 48*a5^2*x34*a3^5*a2^5*a1^5 - 312*a6*x34^2*a3^5*a2^5*a1^5 - 312*a5*x34^2*a3^5*a2^5*a1^5 + 272*x34^3*a3^5*a2^5*a1^5 + 16*a6^2*a3^6*a2^5*a1^5 - 192*a6*a5*a3^6*a2^5*a1^5 + 16*a5^2*a3^6*a2^5*a1^5 - 280*a6*x34*a3^6*a2^5*a1^5 - 280*a5*x34*a3^6*a2^5*a1^5 + 352*x34^2*a3^6*a2^5*a1^5 - 80*a6*a3^7*a2^5*a1^5 - 80*a5*a3^7*a2^5*a1^5 + 224*x34*a3^7*a2^5*a1^5 + 56*a3^8*a2^5*a1^5 - 8*a6^5*a5^2*a2^6*a1^5 - 4*a6^4*a5^3*a2^6*a1^5 - 4*a6^3*a5^4*a2^6*a1^5 - 8*a6^2*a5^5*a2^6*a1^5 + 8*a6^5*a5*x34*a2^6*a1^5 + 2*a6^4*a5^2*x34*a2^6*a1^5 + 40*a6^3*a5^3*x34*a2^6*a1^5 + 2*a6^2*a5^4*x34*a2^6*a1^5 + 8*a6*a5^5*x34*a2^6*a1^5 - 8*a6^5*x34^2*a2^6*a1^5 + 2*a6^4*a5*x34^2*a2^6*a1^5 - 28*a6^3*a5^2*x34^2*a2^6*a1^5 - 28*a6^2*a5^3*x34^2*a2^6*a1^5 + 2*a6*a5^4*x34^2*a2^6*a1^5 - 8*a5^5*x34^2*a2^6*a1^5 - 4*a6^4*x34^3*a2^6*a1^5 + 40*a6^3*a5*x34^3*a2^6*a1^5 - 28*a6^2*a5^2*x34^3*a2^6*a1^5 + 40*a6*a5^3*x34^3*a2^6*a1^5 - 4*a5^4*x34^3*a2^6*a1^5 - 4*a6^3*x34^4*a2^6*a1^5 + 2*a6^2*a5*x34^4*a2^6*a1^5 + 2*a6*a5^2*x34^4*a2^6*a1^5 - 4*a5^3*x34^4*a2^6*a1^5 - 8*a6^2*x34^5*a2^6*a1^5 + 8*a6*a5*x34^5*a2^6*a1^5 - 8*a5^2*x34^5*a2^6*a1^5 + 16*a6^5*a5*a3*a2^6*a1^5 + 4*a6^4*a5^2*a3*a2^6*a1^5 + 80*a6^3*a5^3*a3*a2^6*a1^5 + 4*a6^2*a5^4*a3*a2^6*a1^5 + 16*a6*a5^5*a3*a2^6*a1^5 - 8*a6^5*x34*a3*a2^6*a1^5 + 4*a6^4*a5*x34*a3*a2^6*a1^5 - 104*a6^3*a5^2*x34*a3*a2^6*a1^5 - 104*a6^2*a5^3*x34*a3*a2^6*a1^5 + 4*a6*a5^4*x34*a3*a2^6*a1^5 - 8*a5^5*x34*a3*a2^6*a1^5 - 10*a6^4*x34^2*a3*a2^6*a1^5 + 72*a6^3*a5*x34^2*a3*a2^6*a1^5 + 24*a6^2*a5^2*x34^2*a3*a2^6*a1^5 + 72*a6*a5^3*x34^2*a3*a2^6*a1^5 - 10*a5^4*x34^2*a3*a2^6*a1^5 + 24*a6^3*x34^3*a3*a2^6*a1^5 - 40*a6^2*a5*x34^3*a3*a2^6*a1^5 - 40*a6*a5^2*x34^3*a3*a2^6*a1^5 + 24*a5^3*x34^3*a3*a2^6*a1^5 - 38*a6^2*x34^4*a3*a2^6*a1^5 + 40*a6*a5*x34^4*a3*a2^6*a1^5 - 38*a5^2*x34^4*a3*a2^6*a1^5 + 8*a6*x34^5*a3*a2^6*a1^5 + 8*a5*x34^5*a3*a2^6*a1^5 - 8*a6^5*a3^2*a2^6*a1^5 + 4*a6^4*a5*a3^2*a2^6*a1^5 - 104*a6^3*a5^2*a3^2*a2^6*a1^5 - 104*a6^2*a5^3*a3^2*a2^6*a1^5 + 4*a6*a5^4*a3^2*a2^6*a1^5 - 8*a5^5*a3^2*a2^6*a1^5 - 6*a6^4*x34*a3^2*a2^6*a1^5 - 24*a6^3*a5*x34*a3^2*a2^6*a1^5 + 240*a6^2*a5^2*x34*a3^2*a2^6*a1^5 - 24*a6*a5^3*x34*a3^2*a2^6*a1^5 - 6*a5^4*x34*a3^2*a2^6*a1^5 + 68*a6^3*x34^2*a3^2*a2^6*a1^5 - 24*a6^2*a5*x34^2*a3^2*a2^6*a1^5 - 24*a6*a5^2*x34^2*a3^2*a2^6*a1^5 + 68*a5^3*x34^2*a3^2*a2^6*a1^5 - 100*a6^2*x34^3*a3^2*a2^6*a1^5 + 32*a6*a5*x34^3*a3^2*a2^6*a1^5 - 100*a5^2*x34^3*a3^2*a2^6*a1^5 + 42*a6*x34^4*a3^2*a2^6*a1^5 + 42*a5*x34^4*a3^2*a2^6*a1^5 - 8*x34^5*a3^2*a2^6*a1^5 - 4*a6^4*a3^3*a2^6*a1^5 - 16*a6^3*a5*a3^3*a2^6*a1^5 + 160*a6^2*a5^2*a3^3*a2^6*a1^5 - 16*a6*a5^3*a3^3*a2^6*a1^5 - 4*a5^4*a3^3*a2^6*a1^5 + 88*a6^3*x34*a3^3*a2^6*a1^5 + 32*a6^2*a5*x34*a3^3*a2^6*a1^5 + 32*a6*a5^2*x34*a3^3*a2^6*a1^5 + 88*a5^3*x34*a3^3*a2^6*a1^5 - 180*a6^2*x34^2*a3^3*a2^6*a1^5 - 112*a6*a5*x34^2*a3^3*a2^6*a1^5 - 180*a5^2*x34^2*a3^3*a2^6*a1^5 + 128*a6*x34^3*a3^3*a2^6*a1^5 + 128*a5*x34^3*a3^3*a2^6*a1^5 - 44*x34^4*a3^3*a2^6*a1^5 + 44*a6^3*a3^4*a2^6*a1^5 + 16*a6^2*a5*a3^4*a2^6*a1^5 + 16*a6*a5^2*a3^4*a2^6*a1^5 + 44*a5^3*a3^4*a2^6*a1^5 - 170*a6^2*x34*a3^4*a2^6*a1^5 - 200*a6*a5*x34*a3^4*a2^6*a1^5 - 170*a5^2*x34*a3^4*a2^6*a1^5 + 214*a6*x34^2*a3^4*a2^6*a1^5 + 214*a5*x34^2*a3^4*a2^6*a1^5 - 100*x34^3*a3^4*a2^6*a1^5 - 68*a6^2*a3^5*a2^6*a1^5 - 80*a6*a5*a3^5*a2^6*a1^5 - 68*a5^2*a3^5*a2^6*a1^5 + 180*a6*x34*a3^5*a2^6*a1^5 + 180*a5*x34*a3^5*a2^6*a1^5 - 124*x34^2*a3^5*a2^6*a1^5 + 60*a6*a3^6*a2^6*a1^5 + 60*a5*a3^6*a2^6*a1^5 - 84*x34*a3^6*a2^6*a1^5 - 24*a3^7*a2^6*a1^5 + 8*a6^6*a5^4*x34^2*a1^6 - 8*a6^5*a5^5*x34^2*a1^6 + 8*a6^4*a5^6*x34^2*a1^6 - 8*a6^6*a5^3*x34^3*a1^6 - 4*a6^5*a5^4*x34^3*a1^6 - 4*a6^4*a5^5*x34^3*a1^6 - 8*a6^3*a5^6*x34^3*a1^6 + 8*a6^6*a5^2*x34^4*a1^6 - 4*a6^5*a5^3*x34^4*a1^6 + 24*a6^4*a5^4*x34^4*a1^6 - 4*a6^3*a5^5*x34^4*a1^6 + 8*a6^2*a5^6*x34^4*a1^6 - 8*a6^5*a5^2*x34^5*a1^6 - 4*a6^4*a5^3*x34^5*a1^6 - 4*a6^3*a5^4*x34^5*a1^6 - 8*a6^2*a5^5*x34^5*a1^6 + 8*a6^4*a5^2*x34^6*a1^6 - 8*a6^3*a5^3*x34^6*a1^6 + 8*a6^2*a5^4*x34^6*a1^6 + 8*a6^6*a5^4*x34*a3*a1^6 - 8*a6^5*a5^5*x34*a3*a1^6 + 8*a6^4*a5^6*x34*a3*a1^6 - 28*a6^6*a5^3*x34^2*a3*a1^6 - 10*a6^5*a5^4*x34^2*a3*a1^6 - 10*a6^4*a5^5*x34^2*a3*a1^6 - 28*a6^3*a5^6*x34^2*a3*a1^6 + 28*a6^6*a5^2*x34^3*a3*a1^6 + 24*a6^5*a5^3*x34^3*a3*a1^6 + 68*a6^4*a5^4*x34^3*a3*a1^6 + 24*a6^3*a5^5*x34^3*a3*a1^6 + 28*a6^2*a5^6*x34^3*a3*a1^6 - 8*a6^6*a5*x34^4*a3*a1^6 - 38*a6^5*a5^2*x34^4*a3*a1^6 - 48*a6^4*a5^3*x34^4*a3*a1^6 - 48*a6^3*a5^4*x34^4*a3*a1^6 - 38*a6^2*a5^5*x34^4*a3*a1^6 - 8*a6*a5^6*x34^4*a3*a1^6 + 8*a6^5*a5*x34^5*a3*a1^6 + 50*a6^4*a5^2*x34^5*a3*a1^6 - 8*a6^3*a5^3*x34^5*a3*a1^6 + 50*a6^2*a5^4*x34^5*a3*a1^6 + 8*a6*a5^5*x34^5*a3*a1^6 - 8*a6^4*a5*x34^6*a3*a1^6 - 4*a6^3*a5^2*x34^6*a3*a1^6 - 4*a6^2*a5^3*x34^6*a3*a1^6 - 8*a6*a5^4*x34^6*a3*a1^6 + 8*a6^6*a5^4*a3^2*a1^6 - 8*a6^5*a5^5*a3^2*a1^6 + 8*a6^4*a5^6*a3^2*a1^6 - 36*a6^6*a5^3*x34*a3^2*a1^6 - 6*a6^5*a5^4*x34*a3^2*a1^6 - 6*a6^4*a5^5*x34*a3^2*a1^6 - 36*a6^3*a5^6*x34*a3^2*a1^6 + 60*a6^6*a5^2*x34^2*a3^2*a1^6 + 68*a6^5*a5^3*x34^2*a3^2*a1^6 + 92*a6^4*a5^4*x34^2*a3^2*a1^6 + 68*a6^3*a5^5*x34^2*a3^2*a1^6 + 60*a6^2*a5^6*x34^2*a3^2*a1^6 - 36*a6^6*a5*x34^3*a3^2*a1^6 - 100*a6^5*a5^2*x34^3*a3^2*a1^6 - 156*a6^4*a5^3*x34^3*a3^2*a1^6 - 156*a6^3*a5^4*x34^3*a3^2*a1^6 - 100*a6^2*a5^5*x34^3*a3^2*a1^6 - 36*a6*a5^6*x34^3*a3^2*a1^6 + 8*a6^6*x34^4*a3^2*a1^6 + 42*a6^5*a5*x34^4*a3^2*a1^6 + 162*a6^4*a5^2*x34^4*a3^2*a1^6 + 76*a6^3*a5^3*x34^4*a3^2*a1^6 + 162*a6^2*a5^4*x34^4*a3^2*a1^6 + 42*a6*a5^5*x34^4*a3^2*a1^6 + 8*a5^6*x34^4*a3^2*a1^6 - 8*a6^5*x34^5*a3^2*a1^6 - 46*a6^4*a5*x34^5*a3^2*a1^6 - 52*a6^3*a5^2*x34^5*a3^2*a1^6 - 52*a6^2*a5^3*x34^5*a3^2*a1^6 - 46*a6*a5^4*x34^5*a3^2*a1^6 - 8*a5^5*x34^5*a3^2*a1^6 + 8*a6^4*x34^6*a3^2*a1^6 - 4*a6^3*a5*x34^6*a3^2*a1^6 + 24*a6^2*a5^2*x34^6*a3^2*a1^6 - 4*a6*a5^3*x34^6*a3^2*a1^6 + 8*a5^4*x34^6*a3^2*a1^6 - 24*a6^6*a5^3*a3^3*a1^6 - 4*a6^5*a5^4*a3^3*a1^6 - 4*a6^4*a5^5*a3^3*a1^6 - 24*a6^3*a5^6*a3^3*a1^6 + 64*a6^6*a5^2*x34*a3^3*a1^6 + 88*a6^5*a5^3*x34*a3^3*a1^6 + 48*a6^4*a5^4*x34*a3^3*a1^6 + 88*a6^3*a5^5*x34*a3^3*a1^6 + 64*a6^2*a5^6*x34*a3^3*a1^6 - 64*a6^6*a5*x34^2*a3^3*a1^6 - 180*a6^5*a5^2*x34^2*a3^3*a1^6 - 224*a6^4*a5^3*x34^2*a3^3*a1^6 - 224*a6^3*a5^4*x34^2*a3^3*a1^6 - 180*a6^2*a5^5*x34^2*a3^3*a1^6 - 64*a6*a5^6*x34^2*a3^3*a1^6 + 24*a6^6*x34^3*a3^3*a1^6 + 128*a6^5*a5*x34^3*a3^3*a1^6 + 304*a6^4*a5^2*x34^3*a3^3*a1^6 + 272*a6^3*a5^3*x34^3*a3^3*a1^6 + 304*a6^2*a5^4*x34^3*a3^3*a1^6 + 128*a6*a5^5*x34^3*a3^3*a1^6 + 24*a5^6*x34^3*a3^3*a1^6 - 44*a6^5*x34^4*a3^3*a1^6 - 138*a6^4*a5*x34^4*a3^3*a1^6 - 204*a6^3*a5^2*x34^4*a3^3*a1^6 - 204*a6^2*a5^3*x34^4*a3^3*a1^6 - 138*a6*a5^4*x34^4*a3^3*a1^6 - 44*a5^5*x34^4*a3^3*a1^6 + 44*a6^4*x34^5*a3^3*a1^6 + 16*a6^3*a5*x34^5*a3^3*a1^6 + 116*a6^2*a5^2*x34^5*a3^3*a1^6 + 16*a6*a5^3*x34^5*a3^3*a1^6 + 44*a5^4*x34^5*a3^3*a1^6 - 8*a6^3*x34^6*a3^3*a1^6 - 4*a6^2*a5*x34^6*a3^3*a1^6 - 4*a6*a5^2*x34^6*a3^3*a1^6 - 8*a5^3*x34^6*a3^3*a1^6 + 32*a6^6*a5^2*a3^4*a1^6 + 44*a6^5*a5^3*a3^4*a1^6 + 24*a6^4*a5^4*a3^4*a1^6 + 44*a6^3*a5^5*a3^4*a1^6 + 32*a6^2*a5^6*a3^4*a1^6 - 60*a6^6*a5*x34*a3^4*a1^6 - 170*a6^5*a5^2*x34*a3^4*a1^6 - 180*a6^4*a5^3*x34*a3^4*a1^6 - 180*a6^3*a5^4*x34*a3^4*a1^6 - 170*a6^2*a5^5*x34*a3^4*a1^6 - 60*a6*a5^6*x34*a3^4*a1^6 + 32*a6^6*x34^2*a3^4*a1^6 + 214*a6^5*a5*x34^2*a3^4*a1^6 + 352*a6^4*a5^2*x34^2*a3^4*a1^6 + 396*a6^3*a5^3*x34^2*a3^4*a1^6 + 352*a6^2*a5^4*x34^2*a3^4*a1^6 + 214*a6*a5^5*x34^2*a3^4*a1^6 + 32*a5^6*x34^2*a3^4*a1^6 - 100*a6^5*x34^3*a3^4*a1^6 - 280*a6^4*a5*x34^3*a3^4*a1^6 - 380*a6^3*a5^2*x34^3*a3^4*a1^6 - 380*a6^2*a5^3*x34^3*a3^4*a1^6 - 280*a6*a5^4*x34^3*a3^4*a1^6 - 100*a5^5*x34^3*a3^4*a1^6 + 124*a6^4*x34^4*a3^4*a1^6 + 112*a6^3*a5*x34^4*a3^4*a1^6 + 252*a6^2*a5^2*x34^4*a3^4*a1^6 + 112*a6*a5^3*x34^4*a3^4*a1^6 + 124*a5^4*x34^4*a3^4*a1^6 - 52*a6^3*x34^5*a3^4*a1^6 - 22*a6^2*a5*x34^5*a3^4*a1^6 - 22*a6*a5^2*x34^5*a3^4*a1^6 - 52*a5^3*x34^5*a3^4*a1^6 + 8*a6^2*x34^6*a3^4*a1^6 - 8*a6*a5*x34^6*a3^4*a1^6 + 8*a5^2*x34^6*a3^4*a1^6 - 24*a6^6*a5*a3^5*a1^6 - 68*a6^5*a5^2*a3^5*a1^6 - 72*a6^4*a5^3*a3^5*a1^6 - 72*a6^3*a5^4*a3^5*a1^6 - 68*a6^2*a5^5*a3^5*a1^6 - 24*a6*a5^6*a3^5*a1^6 + 24*a6^6*x34*a3^5*a1^6 + 180*a6^5*a5*x34*a3^5*a1^6 + 240*a6^4*a5^2*x34*a3^5*a1^6 + 312*a6^3*a5^3*x34*a3^5*a1^6 + 240*a6^2*a5^4*x34*a3^5*a1^6 + 180*a6*a5^5*x34*a3^5*a1^6 + 24*a5^6*x34*a3^5*a1^6 - 124*a6^5*x34^2*a3^5*a1^6 - 350*a6^4*a5*x34^2*a3^5*a1^6 - 404*a6^3*a5^2*x34^2*a3^5*a1^6 - 404*a6^2*a5^3*x34^2*a3^5*a1^6 - 350*a6*a5^4*x34^2*a3^5*a1^6 - 124*a5^5*x34^2*a3^5*a1^6 + 212*a6^4*x34^3*a3^5*a1^6 + 248*a6^3*a5*x34^3*a3^5*a1^6 + 300*a6^2*a5^2*x34^3*a3^5*a1^6 + 248*a6*a5^3*x34^3*a3^5*a1^6 + 212*a5^4*x34^3*a3^5*a1^6 - 144*a6^3*x34^4*a3^5*a1^6 - 48*a6^2*a5*x34^4*a3^5*a1^6 - 48*a6*a5^2*x34^4*a3^5*a1^6 - 144*a5^3*x34^4*a3^5*a1^6 + 40*a6^2*x34^5*a3^5*a1^6 - 40*a6*a5*x34^5*a3^5*a1^6 + 40*a5^2*x34^5*a3^5*a1^6 + 8*a6^6*a3^6*a1^6 + 60*a6^5*a5*a3^6*a1^6 + 80*a6^4*a5^2*a3^6*a1^6 + 104*a6^3*a5^3*a3^6*a1^6 + 80*a6^2*a5^4*a3^6*a1^6 + 60*a6*a5^5*a3^6*a1^6 + 8*a5^6*a3^6*a1^6 - 84*a6^5*x34*a3^6*a1^6 - 238*a6^4*a5*x34*a3^6*a1^6 - 252*a6^3*a5^2*x34*a3^6*a1^6 - 252*a6^2*a5^3*x34*a3^6*a1^6 - 238*a6*a5^4*x34*a3^6*a1^6 - 84*a5^5*x34*a3^6*a1^6 + 220*a6^4*x34^2*a3^6*a1^6 + 288*a6^3*a5*x34^2*a3^6*a1^6 + 212*a6^2*a5^2*x34^2*a3^6*a1^6 + 288*a6*a5^3*x34^2*a3^6*a1^6 + 220*a5^4*x34^2*a3^6*a1^6 - 224*a6^3*x34^3*a3^6*a1^6 - 56*a6^2*a5*x34^3*a3^6*a1^6 - 56*a6*a5^2*x34^3*a3^6*a1^6 - 224*a5^3*x34^3*a3^6*a1^6 + 88*a6^2*x34^4*a3^6*a1^6 - 88*a6*a5*x34^4*a3^6*a1^6 + 88*a5^2*x34^4*a3^6*a1^6 - 24*a6^5*a3^7*a1^6 - 68*a6^4*a5*a3^7*a1^6 - 72*a6^3*a5^2*a3^7*a1^6 - 72*a6^2*a5^3*a3^7*a1^6 - 68*a6*a5^4*a3^7*a1^6 - 24*a5^5*a3^7*a1^6 + 128*a6^4*x34*a3^7*a1^6 + 176*a6^3*a5*x34*a3^7*a1^6 + 96*a6^2*a5^2*x34*a3^7*a1^6 + 176*a6*a5^3*x34*a3^7*a1^6 + 128*a5^4*x34*a3^7*a1^6 - 208*a6^3*x34^2*a3^7*a1^6 - 40*a6^2*a5*x34^2*a3^7*a1^6 - 40*a6*a5^2*x34^2*a3^7*a1^6 - 208*a5^3*x34^2*a3^7*a1^6 + 112*a6^2*x34^3*a3^7*a1^6 - 112*a6*a5*x34^3*a3^7*a1^6 + 112*a5^2*x34^3*a3^7*a1^6 + 32*a6^4*a3^8*a1^6 + 44*a6^3*a5*a3^8*a1^6 + 24*a6^2*a5^2*a3^8*a1^6 + 44*a6*a5^3*a3^8*a1^6 + 32*a5^4*a3^8*a1^6 - 108*a6^3*x34*a3^8*a1^6 - 18*a6^2*a5*x34*a3^8*a1^6 - 18*a6*a5^2*x34*a3^8*a1^6 - 108*a5^3*x34*a3^8*a1^6 + 88*a6^2*x34^2*a3^8*a1^6 - 88*a6*a5*x34^2*a3^8*a1^6 + 88*a5^2*x34^2*a3^8*a1^6 - 24*a6^3*a3^9*a1^6 - 4*a6^2*a5*a3^9*a1^6 - 4*a6*a5^2*a3^9*a1^6 - 24*a5^3*a3^9*a1^6 + 40*a6^2*x34*a3^9*a1^6 - 40*a6*a5*x34*a3^9*a1^6 + 40*a5^2*x34*a3^9*a1^6 + 8*a6^2*a3^10*a1^6 - 8*a6*a5*a3^10*a1^6 + 8*a5^2*a3^10*a1^6 - 8*a6^6*a5^4*x34*a2*a1^6 + 8*a6^5*a5^5*x34*a2*a1^6 - 8*a6^4*a5^6*x34*a2*a1^6 - 4*a6^6*a5^3*x34^2*a2*a1^6 + 2*a6^5*a5^4*x34^2*a2*a1^6 + 2*a6^4*a5^5*x34^2*a2*a1^6 - 4*a6^3*a5^6*x34^2*a2*a1^6 - 4*a6^6*a5^2*x34^3*a2*a1^6 + 40*a6^5*a5^3*x34^3*a2*a1^6 - 28*a6^4*a5^4*x34^3*a2*a1^6 + 40*a6^3*a5^5*x34^3*a2*a1^6 - 4*a6^2*a5^6*x34^3*a2*a1^6 - 8*a6^6*a5*x34^4*a2*a1^6 + 2*a6^5*a5^2*x34^4*a2*a1^6 - 28*a6^4*a5^3*x34^4*a2*a1^6 - 28*a6^3*a5^4*x34^4*a2*a1^6 + 2*a6^2*a5^5*x34^4*a2*a1^6 - 8*a6*a5^6*x34^4*a2*a1^6 + 8*a6^5*a5*x34^5*a2*a1^6 + 2*a6^4*a5^2*x34^5*a2*a1^6 + 40*a6^3*a5^3*x34^5*a2*a1^6 + 2*a6^2*a5^4*x34^5*a2*a1^6 + 8*a6*a5^5*x34^5*a2*a1^6 - 8*a6^4*a5*x34^6*a2*a1^6 - 4*a6^3*a5^2*x34^6*a2*a1^6 - 4*a6^2*a5^3*x34^6*a2*a1^6 - 8*a6*a5^4*x34^6*a2*a1^6 - 16*a6^6*a5^4*a3*a2*a1^6 + 16*a6^5*a5^5*a3*a2*a1^6 - 16*a6^4*a5^6*a3*a2*a1^6 + 40*a6^6*a5^3*x34*a3*a2*a1^6 + 4*a6^5*a5^4*x34*a3*a2*a1^6 + 4*a6^4*a5^5*x34*a3*a2*a1^6 + 40*a6^3*a5^6*x34*a3*a2*a1^6 - 36*a6^6*a5^2*x34^2*a3*a2*a1^6 + 72*a6^5*a5^3*x34^2*a3*a2*a1^6 - 84*a6^4*a5^4*x34^2*a3*a2*a1^6 + 72*a6^3*a5^5*x34^2*a3*a2*a1^6 - 36*a6^2*a5^6*x34^2*a3*a2*a1^6 + 16*a6^6*a5*x34^3*a3*a2*a1^6 - 40*a6^5*a5^2*x34^3*a3*a2*a1^6 - 80*a6^4*a5^3*x34^3*a3*a2*a1^6 - 80*a6^3*a5^4*x34^3*a3*a2*a1^6 - 40*a6^2*a5^5*x34^3*a3*a2*a1^6 + 16*a6*a5^6*x34^3*a3*a2*a1^6 - 8*a6^6*x34^4*a3*a2*a1^6 + 40*a6^5*a5*x34^4*a3*a2*a1^6 + 10*a6^4*a5^2*x34^4*a3*a2*a1^6 + 232*a6^3*a5^3*x34^4*a3*a2*a1^6 + 10*a6^2*a5^4*x34^4*a3*a2*a1^6 + 40*a6*a5^5*x34^4*a3*a2*a1^6 - 8*a5^6*x34^4*a3*a2*a1^6 + 8*a6^5*x34^5*a3*a2*a1^6 - 48*a6^4*a5*x34^5*a3*a2*a1^6 - 72*a6^3*a5^2*x34^5*a3*a2*a1^6 - 72*a6^2*a5^3*x34^5*a3*a2*a1^6 - 48*a6*a5^4*x34^5*a3*a2*a1^6 + 8*a5^5*x34^5*a3*a2*a1^6 - 8*a6^4*x34^6*a3*a2*a1^6 + 48*a6^3*a5*x34^6*a3*a2*a1^6 - 24*a6^2*a5^2*x34^6*a3*a2*a1^6 + 48*a6*a5^3*x34^6*a3*a2*a1^6 - 8*a5^4*x34^6*a3*a2*a1^6 + 40*a6^6*a5^3*a3^2*a2*a1^6 + 4*a6^5*a5^4*a3^2*a2*a1^6 + 4*a6^4*a5^5*a3^2*a2*a1^6 + 40*a6^3*a5^6*a3^2*a2*a1^6 - 84*a6^6*a5^2*x34*a3^2*a2*a1^6 - 24*a6^5*a5^3*x34*a3^2*a2*a1^6 - 84*a6^4*a5^4*x34*a3^2*a2*a1^6 - 24*a6^3*a5^5*x34*a3^2*a2*a1^6 - 84*a6^2*a5^6*x34*a3^2*a2*a1^6 + 72*a6^6*a5*x34^2*a3^2*a2*a1^6 - 24*a6^5*a5^2*x34^2*a3^2*a2*a1^6 - 36*a6^4*a5^3*x34^2*a3^2*a2*a1^6 - 36*a6^3*a5^4*x34^2*a3^2*a2*a1^6 - 24*a6^2*a5^5*x34^2*a3^2*a2*a1^6 + 72*a6*a5^6*x34^2*a3^2*a2*a1^6 - 36*a6^6*x34^3*a3^2*a2*a1^6 + 32*a6^5*a5*x34^3*a3^2*a2*a1^6 + 56*a6^4*a5^2*x34^3*a3^2*a2*a1^6 + 432*a6^3*a5^3*x34^3*a3^2*a2*a1^6 + 56*a6^2*a5^4*x34^3*a3^2*a2*a1^6 + 32*a6*a5^5*x34^3*a3^2*a2*a1^6 - 36*a5^6*x34^3*a3^2*a2*a1^6 + 42*a6^5*x34^4*a3^2*a2*a1^6 - 120*a6^4*a5*x34^4*a3^2*a2*a1^6 - 264*a6^3*a5^2*x34^4*a3^2*a2*a1^6 - 264*a6^2*a5^3*x34^4*a3^2*a2*a1^6 - 120*a6*a5^4*x34^4*a3^2*a2*a1^6 + 42*a5^5*x34^4*a3^2*a2*a1^6 - 46*a6^4*x34^5*a3^2*a2*a1^6 + 240*a6^3*a5*x34^5*a3^2*a2*a1^6 - 36*a6^2*a5^2*x34^5*a3^2*a2*a1^6 + 240*a6*a5^3*x34^5*a3^2*a2*a1^6 - 46*a5^4*x34^5*a3^2*a2*a1^6 - 4*a6^3*x34^6*a3^2*a2*a1^6 - 24*a6^2*a5*x34^6*a3^2*a2*a1^6 - 24*a6*a5^2*x34^6*a3^2*a2*a1^6 - 4*a5^3*x34^6*a3^2*a2*a1^6 - 56*a6^6*a5^2*a3^3*a2*a1^6 - 16*a6^5*a5^3*a3^3*a2*a1^6 - 56*a6^4*a5^4*a3^3*a2*a1^6 - 16*a6^3*a5^5*a3^3*a2*a1^6 - 56*a6^2*a5^6*a3^3*a2*a1^6 + 112*a6^6*a5*x34*a3^3*a2*a1^6 + 32*a6^5*a5^2*x34*a3^3*a2*a1^6 + 88*a6^4*a5^3*x34*a3^3*a2*a1^6 + 88*a6^3*a5^4*x34*a3^3*a2*a1^6 + 32*a6^2*a5^5*x34*a3^3*a2*a1^6 + 112*a6*a5^6*x34*a3^3*a2*a1^6 - 64*a6^6*x34^2*a3^3*a2*a1^6 - 112*a6^5*a5*x34^2*a3^3*a2*a1^6 + 164*a6^4*a5^2*x34^2*a3^3*a2*a1^6 + 208*a6^3*a5^3*x34^2*a3^3*a2*a1^6 + 164*a6^2*a5^4*x34^2*a3^3*a2*a1^6 - 112*a6*a5^5*x34^2*a3^3*a2*a1^6 - 64*a5^6*x34^2*a3^3*a2*a1^6 + 128*a6^5*x34^3*a3^3*a2*a1^6 - 128*a6^4*a5*x34^3*a3^3*a2*a1^6 - 512*a6^3*a5^2*x34^3*a3^3*a2*a1^6 - 512*a6^2*a5^3*x34^3*a3^3*a2*a1^6 - 128*a6*a5^4*x34^3*a3^3*a2*a1^6 + 128*a5^5*x34^3*a3^3*a2*a1^6 - 138*a6^4*x34^4*a3^3*a2*a1^6 + 512*a6^3*a5*x34^4*a3^3*a2*a1^6 + 216*a6^2*a5^2*x34^4*a3^3*a2*a1^6 + 512*a6*a5^3*x34^4*a3^3*a2*a1^6 - 138*a5^4*x34^4*a3^3*a2*a1^6 + 16*a6^3*x34^5*a3^3*a2*a1^6 - 192*a6^2*a5*x34^5*a3^3*a2*a1^6 - 192*a6*a5^2*x34^5*a3^3*a2*a1^6 + 16*a5^3*x34^5*a3^3*a2*a1^6 - 4*a6^2*x34^6*a3^3*a2*a1^6 + 48*a6*a5*x34^6*a3^3*a2*a1^6 - 4*a5^2*x34^6*a3^3*a2*a1^6 + 56*a6^6*a5*a3^4*a2*a1^6 + 16*a6^5*a5^2*a3^4*a2*a1^6 + 44*a6^4*a5^3*a3^4*a2*a1^6 + 44*a6^3*a5^4*a3^4*a2*a1^6 + 16*a6^2*a5^5*a3^4*a2*a1^6 + 56*a6*a5^6*a3^4*a2*a1^6 - 60*a6^6*x34*a3^4*a2*a1^6 - 200*a6^5*a5*x34*a3^4*a2*a1^6 + 190*a6^4*a5^2*x34*a3^4*a2*a1^6 - 120*a6^3*a5^3*x34*a3^4*a2*a1^6 + 190*a6^2*a5^4*x34*a3^4*a2*a1^6 - 200*a6*a5^5*x34*a3^4*a2*a1^6 - 60*a5^6*x34*a3^4*a2*a1^6 + 214*a6^5*x34^2*a3^4*a2*a1^6 - 24*a6^4*a5*x34^2*a3^4*a2*a1^6 - 576*a6^3*a5^2*x34^2*a3^4*a2*a1^6 - 576*a6^2*a5^3*x34^2*a3^4*a2*a1^6 - 24*a6*a5^4*x34^2*a3^4*a2*a1^6 + 214*a5^5*x34^2*a3^4*a2*a1^6 - 280*a6^4*x34^3*a3^4*a2*a1^6 + 640*a6^3*a5*x34^3*a3^4*a2*a1^6 + 780*a6^2*a5^2*x34^3*a3^4*a2*a1^6 + 640*a6*a5^3*x34^3*a3^4*a2*a1^6 - 280*a5^4*x34^3*a3^4*a2*a1^6 + 112*a6^3*x34^4*a3^4*a2*a1^6 - 600*a6^2*a5*x34^4*a3^4*a2*a1^6 - 600*a6*a5^2*x34^4*a3^4*a2*a1^6 + 112*a5^3*x34^4*a3^4*a2*a1^6 - 22*a6^2*x34^5*a3^4*a2*a1^6 + 288*a6*a5*x34^5*a3^4*a2*a1^6 - 22*a5^2*x34^5*a3^4*a2*a1^6 - 8*a6*x34^6*a3^4*a2*a1^6 - 8*a5*x34^6*a3^4*a2*a1^6 - 24*a6^6*a3^5*a2*a1^6 - 80*a6^5*a5*a3^5*a2*a1^6 + 76*a6^4*a5^2*a3^5*a2*a1^6 - 48*a6^3*a5^3*a3^5*a2*a1^6 + 76*a6^2*a5^4*a3^5*a2*a1^6 - 80*a6*a5^5*a3^5*a2*a1^6 - 24*a5^6*a3^5*a2*a1^6 + 180*a6^5*x34*a3^5*a2*a1^6 + 48*a6^4*a5*x34*a3^5*a2*a1^6 - 384*a6^3*a5^2*x34*a3^5*a2*a1^6 - 384*a6^2*a5^3*x34*a3^5*a2*a1^6 + 48*a6*a5^4*x34*a3^5*a2*a1^6 + 180*a5^5*x34*a3^5*a2*a1^6 - 350*a6^4*x34^2*a3^5*a2*a1^6 + 480*a6^3*a5*x34^2*a3^5*a2*a1^6 + 1152*a6^2*a5^2*x34^2*a3^5*a2*a1^6 + 480*a6*a5^3*x34^2*a3^5*a2*a1^6 - 350*a5^4*x34^2*a3^5*a2*a1^6 + 248*a6^3*x34^3*a3^5*a2*a1^6 - 1008*a6^2*a5*x34^3*a3^5*a2*a1^6 - 1008*a6*a5^2*x34^3*a3^5*a2*a1^6 + 248*a5^3*x34^3*a3^5*a2*a1^6 - 48*a6^2*x34^4*a3^5*a2*a1^6 + 720*a6*a5*x34^4*a3^5*a2*a1^6 - 48*a5^2*x34^4*a3^5*a2*a1^6 - 40*a6*x34^5*a3^5*a2*a1^6 - 40*a5*x34^5*a3^5*a2*a1^6 + 60*a6^5*a3^6*a2*a1^6 + 16*a6^4*a5*a3^6*a2*a1^6 - 128*a6^3*a5^2*a3^6*a2*a1^6 - 128*a6^2*a5^3*a3^6*a2*a1^6 + 16*a6*a5^4*a3^6*a2*a1^6 + 60*a5^5*a3^6*a2*a1^6 - 238*a6^4*x34*a3^6*a2*a1^6 + 224*a6^3*a5*x34*a3^6*a2*a1^6 + 840*a6^2*a5^2*x34*a3^6*a2*a1^6 + 224*a6*a5^3*x34*a3^6*a2*a1^6 - 238*a5^4*x34*a3^6*a2*a1^6 + 288*a6^3*x34^2*a3^6*a2*a1^6 - 1008*a6^2*a5*x34^2*a3^6*a2*a1^6 - 1008*a6*a5^2*x34^2*a3^6*a2*a1^6 + 288*a5^3*x34^2*a3^6*a2*a1^6 - 56*a6^2*x34^3*a3^6*a2*a1^6 + 1008*a6*a5*x34^3*a3^6*a2*a1^6 - 56*a5^2*x34^3*a3^6*a2*a1^6 - 88*a6*x34^4*a3^6*a2*a1^6 - 88*a5*x34^4*a3^6*a2*a1^6 - 68*a6^4*a3^7*a2*a1^6 + 64*a6^3*a5*a3^7*a2*a1^6 + 240*a6^2*a5^2*a3^7*a2*a1^6 + 64*a6*a5^3*a3^7*a2*a1^6 - 68*a5^4*a3^7*a2*a1^6 + 176*a6^3*x34*a3^7*a2*a1^6 - 576*a6^2*a5*x34*a3^7*a2*a1^6 - 576*a6*a5^2*x34*a3^7*a2*a1^6 + 176*a5^3*x34*a3^7*a2*a1^6 - 40*a6^2*x34^2*a3^7*a2*a1^6 + 864*a6*a5*x34^2*a3^7*a2*a1^6 - 40*a5^2*x34^2*a3^7*a2*a1^6 - 112*a6*x34^3*a3^7*a2*a1^6 - 112*a5*x34^3*a3^7*a2*a1^6 + 44*a6^3*a3^8*a2*a1^6 - 144*a6^2*a5*a3^8*a2*a1^6 - 144*a6*a5^2*a3^8*a2*a1^6 + 44*a5^3*a3^8*a2*a1^6 - 18*a6^2*x34*a3^8*a2*a1^6 + 432*a6*a5*x34*a3^8*a2*a1^6 - 18*a5^2*x34*a3^8*a2*a1^6 - 88*a6*x34^2*a3^8*a2*a1^6 - 88*a5*x34^2*a3^8*a2*a1^6 - 4*a6^2*a3^9*a2*a1^6 + 96*a6*a5*a3^9*a2*a1^6 - 4*a5^2*a3^9*a2*a1^6 - 40*a6*x34*a3^9*a2*a1^6 - 40*a5*x34*a3^9*a2*a1^6 - 8*a6*a3^10*a2*a1^6 - 8*a5*a3^10*a2*a1^6 + 8*a6^6*a5^4*a2^2*a1^6 - 8*a6^5*a5^5*a2^2*a1^6 + 8*a6^4*a5^6*a2^2*a1^6 - 4*a6^6*a5^3*x34*a2^2*a1^6 + 2*a6^5*a5^4*x34*a2^2*a1^6 + 2*a6^4*a5^5*x34*a2^2*a1^6 - 4*a6^3*a5^6*x34*a2^2*a1^6 + 24*a6^6*a5^2*x34^2*a2^2*a1^6 - 28*a6^5*a5^3*x34^2*a2^2*a1^6 + 32*a6^4*a5^4*x34^2*a2^2*a1^6 - 28*a6^3*a5^5*x34^2*a2^2*a1^6 + 24*a6^2*a5^6*x34^2*a2^2*a1^6 - 4*a6^6*a5*x34^3*a2^2*a1^6 - 28*a6^5*a5^2*x34^3*a2^2*a1^6 - 4*a6^4*a5^3*x34^3*a2^2*a1^6 - 4*a6^3*a5^4*x34^3*a2^2*a1^6 - 28*a6^2*a5^5*x34^3*a2^2*a1^6 - 4*a6*a5^6*x34^3*a2^2*a1^6 + 8*a6^6*x34^4*a2^2*a1^6 + 2*a6^5*a5*x34^4*a2^2*a1^6 + 32*a6^4*a5^2*x34^4*a2^2*a1^6 - 4*a6^3*a5^3*x34^4*a2^2*a1^6 + 32*a6^2*a5^4*x34^4*a2^2*a1^6 + 2*a6*a5^5*x34^4*a2^2*a1^6 + 8*a5^6*x34^4*a2^2*a1^6 - 8*a6^5*x34^5*a2^2*a1^6 + 2*a6^4*a5*x34^5*a2^2*a1^6 - 28*a6^3*a5^2*x34^5*a2^2*a1^6 - 28*a6^2*a5^3*x34^5*a2^2*a1^6 + 2*a6*a5^4*x34^5*a2^2*a1^6 - 8*a5^5*x34^5*a2^2*a1^6 + 8*a6^4*x34^6*a2^2*a1^6 - 4*a6^3*a5*x34^6*a2^2*a1^6 + 24*a6^2*a5^2*x34^6*a2^2*a1^6 - 4*a6*a5^3*x34^6*a2^2*a1^6 + 8*a5^4*x34^6*a2^2*a1^6 - 8*a6^6*a5^3*a3*a2^2*a1^6 + 4*a6^5*a5^4*a3*a2^2*a1^6 + 4*a6^4*a5^5*a3*a2^2*a1^6 - 8*a6^3*a5^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*x34*a3*a2^2*a1^6 - 104*a6^5*a5^3*x34*a3*a2^2*a1^6 + 64*a6^4*a5^4*x34*a3*a2^2*a1^6 - 104*a6^3*a5^5*x34*a3*a2^2*a1^6 + 24*a6^2*a5^6*x34*a3*a2^2*a1^6 - 36*a6^6*a5*x34^2*a3*a2^2*a1^6 + 24*a6^5*a5^2*x34^2*a3*a2^2*a1^6 + 24*a6^4*a5^3*x34^2*a3*a2^2*a1^6 + 24*a6^3*a5^4*x34^2*a3*a2^2*a1^6 + 24*a6^2*a5^5*x34^2*a3*a2^2*a1^6 - 36*a6*a5^6*x34^2*a3*a2^2*a1^6 + 28*a6^6*x34^3*a3*a2^2*a1^6 - 40*a6^5*a5*x34^3*a3*a2^2*a1^6 + 164*a6^4*a5^2*x34^3*a3*a2^2*a1^6 - 112*a6^3*a5^3*x34^3*a3*a2^2*a1^6 + 164*a6^2*a5^4*x34^3*a3*a2^2*a1^6 - 40*a6*a5^5*x34^3*a3*a2^2*a1^6 + 28*a5^6*x34^3*a3*a2^2*a1^6 - 38*a6^5*x34^4*a3*a2^2*a1^6 + 10*a6^4*a5*x34^4*a3*a2^2*a1^6 - 104*a6^3*a5^2*x34^4*a3*a2^2*a1^6 - 104*a6^2*a5^3*x34^4*a3*a2^2*a1^6 + 10*a6*a5^4*x34^4*a3*a2^2*a1^6 - 38*a5^5*x34^4*a3*a2^2*a1^6 + 50*a6^4*x34^5*a3*a2^2*a1^6 - 72*a6^3*a5*x34^5*a3*a2^2*a1^6 + 252*a6^2*a5^2*x34^5*a3*a2^2*a1^6 - 72*a6*a5^3*x34^5*a3*a2^2*a1^6 + 50*a5^4*x34^5*a3*a2^2*a1^6 - 4*a6^3*x34^6*a3*a2^2*a1^6 - 24*a6^2*a5*x34^6*a3*a2^2*a1^6 - 24*a6*a5^2*x34^6*a3*a2^2*a1^6 - 4*a5^3*x34^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*a3^2*a2^2*a1^6 - 104*a6^5*a5^3*a3^2*a2^2*a1^6 + 64*a6^4*a5^4*a3^2*a2^2*a1^6 - 104*a6^3*a5^5*a3^2*a2^2*a1^6 + 24*a6^2*a5^6*a3^2*a2^2*a1^6 - 84*a6^6*a5*x34*a3^2*a2^2*a1^6 + 240*a6^5*a5^2*x34*a3^2*a2^2*a1^6 + 96*a6^4*a5^3*x34*a3^2*a2^2*a1^6 + 96*a6^3*a5^4*x34*a3^2*a2^2*a1^6 + 240*a6^2*a5^5*x34*a3^2*a2^2*a1^6 - 84*a6*a5^6*x34*a3^2*a2^2*a1^6 + 60*a6^6*x34^2*a3^2*a2^2*a1^6 - 24*a6^5*a5*x34^2*a3^2*a2^2*a1^6 - 132*a6^4*a5^2*x34^2*a3^2*a2^2*a1^6 - 168*a6^3*a5^3*x34^2*a3^2*a2^2*a1^6 - 132*a6^2*a5^4*x34^2*a3^2*a2^2*a1^6 - 24*a6*a5^5*x34^2*a3^2*a2^2*a1^6 + 60*a5^6*x34^2*a3^2*a2^2*a1^6 - 100*a6^5*x34^3*a3^2*a2^2*a1^6 + 56*a6^4*a5*x34^3*a3^2*a2^2*a1^6 + 8*a6^3*a5^2*x34^3*a3^2*a2^2*a1^6 + 8*a6^2*a5^3*x34^3*a3^2*a2^2*a1^6 + 56*a6*a5^4*x34^3*a3^2*a2^2*a1^6 - 100*a5^5*x34^3*a3^2*a2^2*a1^6 + 162*a6^4*x34^4*a3^2*a2^2*a1^6 - 264*a6^3*a5*x34^4*a3^2*a2^2*a1^6 + 468*a6^2*a5^2*x34^4*a3^2*a2^2*a1^6 - 264*a6*a5^3*x34^4*a3^2*a2^2*a1^6 + 162*a5^4*x34^4*a3^2*a2^2*a1^6 - 52*a6^3*x34^5*a3^2*a2^2*a1^6 - 36*a6^2*a5*x34^5*a3^2*a2^2*a1^6 - 36*a6*a5^2*x34^5*a3^2*a2^2*a1^6 - 52*a5^3*x34^5*a3^2*a2^2*a1^6 + 24*a6^2*x34^6*a3^2*a2^2*a1^6 - 24*a6*a5*x34^6*a3^2*a2^2*a1^6 + 24*a5^2*x34^6*a3^2*a2^2*a1^6 - 56*a6^6*a5*a3^3*a2^2*a1^6 + 160*a6^5*a5^2*a3^3*a2^2*a1^6 + 64*a6^4*a5^3*a3^3*a2^2*a1^6 + 64*a6^3*a5^4*a3^3*a2^2*a1^6 + 160*a6^2*a5^5*a3^3*a2^2*a1^6 - 56*a6*a5^6*a3^3*a2^2*a1^6 + 64*a6^6*x34*a3^3*a2^2*a1^6 + 32*a6^5*a5*x34*a3^3*a2^2*a1^6 - 592*a6^4*a5^2*x34*a3^3*a2^2*a1^6 - 112*a6^3*a5^3*x34*a3^3*a2^2*a1^6 - 592*a6^2*a5^4*x34*a3^3*a2^2*a1^6 + 32*a6*a5^5*x34*a3^3*a2^2*a1^6 + 64*a5^6*x34*a3^3*a2^2*a1^6 - 180*a6^5*x34^2*a3^3*a2^2*a1^6 + 164*a6^4*a5*x34^2*a3^3*a2^2*a1^6 + 512*a6^3*a5^2*x34^2*a3^3*a2^2*a1^6 + 512*a6^2*a5^3*x34^2*a3^3*a2^2*a1^6 + 164*a6*a5^4*x34^2*a3^3*a2^2*a1^6 - 180*a5^5*x34^2*a3^3*a2^2*a1^6 + 304*a6^4*x34^3*a3^3*a2^2*a1^6 - 512*a6^3*a5*x34^3*a3^3*a2^2*a1^6 - 24*a6^2*a5^2*x34^3*a3^3*a2^2*a1^6 - 512*a6*a5^3*x34^3*a3^3*a2^2*a1^6 + 304*a5^4*x34^3*a3^3*a2^2*a1^6 - 204*a6^3*x34^4*a3^3*a2^2*a1^6 + 216*a6^2*a5*x34^4*a3^3*a2^2*a1^6 + 216*a6*a5^2*x34^4*a3^3*a2^2*a1^6 - 204*a5^3*x34^4*a3^3*a2^2*a1^6 + 116*a6^2*x34^5*a3^3*a2^2*a1^6 - 192*a6*a5*x34^5*a3^3*a2^2*a1^6 + 116*a5^2*x34^5*a3^3*a2^2*a1^6 - 4*a6*x34^6*a3^3*a2^2*a1^6 - 4*a5*x34^6*a3^3*a2^2*a1^6 + 32*a6^6*a3^4*a2^2*a1^6 + 16*a6^5*a5*a3^4*a2^2*a1^6 - 296*a6^4*a5^2*a3^4*a2^2*a1^6 - 56*a6^3*a5^3*a3^4*a2^2*a1^6 - 296*a6^2*a5^4*a3^4*a2^2*a1^6 + 16*a6*a5^5*a3^4*a2^2*a1^6 + 32*a5^6*a3^4*a2^2*a1^6 - 170*a6^5*x34*a3^4*a2^2*a1^6 + 190*a6^4*a5*x34*a3^4*a2^2*a1^6 + 760*a6^3*a5^2*x34*a3^4*a2^2*a1^6 + 760*a6^2*a5^3*x34*a3^4*a2^2*a1^6 + 190*a6*a5^4*x34*a3^4*a2^2*a1^6 - 170*a5^5*x34*a3^4*a2^2*a1^6 + 352*a6^4*x34^2*a3^4*a2^2*a1^6 - 576*a6^3*a5*x34^2*a3^4*a2^2*a1^6 - 1152*a6^2*a5^2*x34^2*a3^4*a2^2*a1^6 - 576*a6*a5^3*x34^2*a3^4*a2^2*a1^6 + 352*a5^4*x34^2*a3^4*a2^2*a1^6 - 380*a6^3*x34^3*a3^4*a2^2*a1^6 + 780*a6^2*a5*x34^3*a3^4*a2^2*a1^6 + 780*a6*a5^2*x34^3*a3^4*a2^2*a1^6 - 380*a5^3*x34^3*a3^4*a2^2*a1^6 + 252*a6^2*x34^4*a3^4*a2^2*a1^6 - 600*a6*a5*x34^4*a3^4*a2^2*a1^6 + 252*a5^2*x34^4*a3^4*a2^2*a1^6 - 22*a6*x34^5*a3^4*a2^2*a1^6 - 22*a5*x34^5*a3^4*a2^2*a1^6 + 8*x34^6*a3^4*a2^2*a1^6 - 68*a6^5*a3^5*a2^2*a1^6 + 76*a6^4*a5*a3^5*a2^2*a1^6 + 304*a6^3*a5^2*a3^5*a2^2*a1^6 + 304*a6^2*a5^3*a3^5*a2^2*a1^6 + 76*a6*a5^4*a3^5*a2^2*a1^6 - 68*a5^5*a3^5*a2^2*a1^6 + 240*a6^4*x34*a3^5*a2^2*a1^6 - 384*a6^3*a5*x34*a3^5*a2^2*a1^6 - 1368*a6^2*a5^2*x34*a3^5*a2^2*a1^6 - 384*a6*a5^3*x34*a3^5*a2^2*a1^6 + 240*a5^4*x34*a3^5*a2^2*a1^6 - 404*a6^3*x34^2*a3^5*a2^2*a1^6 + 1152*a6^2*a5*x34^2*a3^5*a2^2*a1^6 + 1152*a6*a5^2*x34^2*a3^5*a2^2*a1^6 - 404*a5^3*x34^2*a3^5*a2^2*a1^6 + 300*a6^2*x34^3*a3^5*a2^2*a1^6 - 1008*a6*a5*x34^3*a3^5*a2^2*a1^6 + 300*a5^2*x34^3*a3^5*a2^2*a1^6 - 48*a6*x34^4*a3^5*a2^2*a1^6 - 48*a5*x34^4*a3^5*a2^2*a1^6 + 40*x34^5*a3^5*a2^2*a1^6 + 80*a6^4*a3^6*a2^2*a1^6 - 128*a6^3*a5*a3^6*a2^2*a1^6 - 456*a6^2*a5^2*a3^6*a2^2*a1^6 - 128*a6*a5^3*a3^6*a2^2*a1^6 + 80*a5^4*a3^6*a2^2*a1^6 - 252*a6^3*x34*a3^6*a2^2*a1^6 + 840*a6^2*a5*x34*a3^6*a2^2*a1^6 + 840*a6*a5^2*x34*a3^6*a2^2*a1^6 - 252*a5^3*x34*a3^6*a2^2*a1^6 + 212*a6^2*x34^2*a3^6*a2^2*a1^6 - 1008*a6*a5*x34^2*a3^6*a2^2*a1^6 + 212*a5^2*x34^2*a3^6*a2^2*a1^6 - 56*a6*x34^3*a3^6*a2^2*a1^6 - 56*a5*x34^3*a3^6*a2^2*a1^6 + 88*x34^4*a3^6*a2^2*a1^6 - 72*a6^3*a3^7*a2^2*a1^6 + 240*a6^2*a5*a3^7*a2^2*a1^6 + 240*a6*a5^2*a3^7*a2^2*a1^6 - 72*a5^3*a3^7*a2^2*a1^6 + 96*a6^2*x34*a3^7*a2^2*a1^6 - 576*a6*a5*x34*a3^7*a2^2*a1^6 + 96*a5^2*x34*a3^7*a2^2*a1^6 - 40*a6*x34^2*a3^7*a2^2*a1^6 - 40*a5*x34^2*a3^7*a2^2*a1^6 + 112*x34^3*a3^7*a2^2*a1^6 + 24*a6^2*a3^8*a2^2*a1^6 - 144*a6*a5*a3^8*a2^2*a1^6 + 24*a5^2*a3^8*a2^2*a1^6 - 18*a6*x34*a3^8*a2^2*a1^6 - 18*a5*x34*a3^8*a2^2*a1^6 + 88*x34^2*a3^8*a2^2*a1^6 - 4*a6*a3^9*a2^2*a1^6 - 4*a5*a3^9*a2^2*a1^6 + 40*x34*a3^9*a2^2*a1^6 + 8*a3^10*a2^2*a1^6 - 8*a6^6*a5^3*a2^3*a1^6 - 4*a6^5*a5^4*a2^3*a1^6 - 4*a6^4*a5^5*a2^3*a1^6 - 8*a6^3*a5^6*a2^3*a1^6 - 4*a6^6*a5^2*x34*a2^3*a1^6 + 40*a6^5*a5^3*x34*a2^3*a1^6 - 28*a6^4*a5^4*x34*a2^3*a1^6 + 40*a6^3*a5^5*x34*a2^3*a1^6 - 4*a6^2*a5^6*x34*a2^3*a1^6 - 4*a6^6*a5*x34^2*a2^3*a1^6 - 28*a6^5*a5^2*x34^2*a2^3*a1^6 - 4*a6^4*a5^3*x34^2*a2^3*a1^6 - 4*a6^3*a5^4*x34^2*a2^3*a1^6 - 28*a6^2*a5^5*x34^2*a2^3*a1^6 - 4*a6*a5^6*x34^2*a2^3*a1^6 - 8*a6^6*x34^3*a2^3*a1^6 + 40*a6^5*a5*x34^3*a2^3*a1^6 - 4*a6^4*a5^2*x34^3*a2^3*a1^6 + 48*a6^3*a5^3*x34^3*a2^3*a1^6 - 4*a6^2*a5^4*x34^3*a2^3*a1^6 + 40*a6*a5^5*x34^3*a2^3*a1^6 - 8*a5^6*x34^3*a2^3*a1^6 - 4*a6^5*x34^4*a2^3*a1^6 - 28*a6^4*a5*x34^4*a2^3*a1^6 - 4*a6^3*a5^2*x34^4*a2^3*a1^6 - 4*a6^2*a5^3*x34^4*a2^3*a1^6 - 28*a6*a5^4*x34^4*a2^3*a1^6 - 4*a5^5*x34^4*a2^3*a1^6 - 4*a6^4*x34^5*a2^3*a1^6 + 40*a6^3*a5*x34^5*a2^3*a1^6 - 28*a6^2*a5^2*x34^5*a2^3*a1^6 + 40*a6*a5^3*x34^5*a2^3*a1^6 - 4*a5^4*x34^5*a2^3*a1^6 - 8*a6^3*x34^6*a2^3*a1^6 - 4*a6^2*a5*x34^6*a2^3*a1^6 - 4*a6*a5^2*x34^6*a2^3*a1^6 - 8*a5^3*x34^6*a2^3*a1^6 - 8*a6^6*a5^2*a3*a2^3*a1^6 + 80*a6^5*a5^3*a3*a2^3*a1^6 - 56*a6^4*a5^4*a3*a2^3*a1^6 + 80*a6^3*a5^5*a3*a2^3*a1^6 - 8*a6^2*a5^6*a3*a2^3*a1^6 + 40*a6^6*a5*x34*a3*a2^3*a1^6 - 104*a6^5*a5^2*x34*a3*a2^3*a1^6 + 24*a6^4*a5^3*x34*a3*a2^3*a1^6 + 24*a6^3*a5^4*x34*a3*a2^3*a1^6 - 104*a6^2*a5^5*x34*a3*a2^3*a1^6 + 40*a6*a5^6*x34*a3*a2^3*a1^6 - 28*a6^6*x34^2*a3*a2^3*a1^6 + 72*a6^5*a5*x34^2*a3*a2^3*a1^6 + 24*a6^4*a5^2*x34^2*a3*a2^3*a1^6 + 48*a6^3*a5^3*x34^2*a3*a2^3*a1^6 + 24*a6^2*a5^4*x34^2*a3*a2^3*a1^6 + 72*a6*a5^5*x34^2*a3*a2^3*a1^6 - 28*a5^6*x34^2*a3*a2^3*a1^6 + 24*a6^5*x34^3*a3*a2^3*a1^6 - 80*a6^4*a5*x34^3*a3*a2^3*a1^6 - 112*a6^3*a5^2*x34^3*a3*a2^3*a1^6 - 112*a6^2*a5^3*x34^3*a3*a2^3*a1^6 - 80*a6*a5^4*x34^3*a3*a2^3*a1^6 + 24*a5^5*x34^3*a3*a2^3*a1^6 - 48*a6^4*x34^4*a3*a2^3*a1^6 + 232*a6^3*a5*x34^4*a3*a2^3*a1^6 - 104*a6^2*a5^2*x34^4*a3*a2^3*a1^6 + 232*a6*a5^3*x34^4*a3*a2^3*a1^6 - 48*a5^4*x34^4*a3*a2^3*a1^6 - 8*a6^3*x34^5*a3*a2^3*a1^6 - 72*a6^2*a5*x34^5*a3*a2^3*a1^6 - 72*a6*a5^2*x34^5*a3*a2^3*a1^6 - 8*a5^3*x34^5*a3*a2^3*a1^6 - 4*a6^2*x34^6*a3*a2^3*a1^6 + 48*a6*a5*x34^6*a3*a2^3*a1^6 - 4*a5^2*x34^6*a3*a2^3*a1^6 + 40*a6^6*a5*a3^2*a2^3*a1^6 - 104*a6^5*a5^2*a3^2*a2^3*a1^6 + 24*a6^4*a5^3*a3^2*a2^3*a1^6 + 24*a6^3*a5^4*a3^2*a2^3*a1^6 - 104*a6^2*a5^5*a3^2*a2^3*a1^6 + 40*a6*a5^6*a3^2*a2^3*a1^6 - 36*a6^6*x34*a3^2*a2^3*a1^6 - 24*a6^5*a5*x34*a3^2*a2^3*a1^6 + 96*a6^4*a5^2*x34*a3^2*a2^3*a1^6 - 144*a6^3*a5^3*x34*a3^2*a2^3*a1^6 + 96*a6^2*a5^4*x34*a3^2*a2^3*a1^6 - 24*a6*a5^5*x34*a3^2*a2^3*a1^6 - 36*a5^6*x34*a3^2*a2^3*a1^6 + 68*a6^5*x34^2*a3^2*a2^3*a1^6 - 36*a6^4*a5*x34^2*a3^2*a2^3*a1^6 - 168*a6^3*a5^2*x34^2*a3^2*a2^3*a1^6 - 168*a6^2*a5^3*x34^2*a3^2*a2^3*a1^6 - 36*a6*a5^4*x34^2*a3^2*a2^3*a1^6 + 68*a5^5*x34^2*a3^2*a2^3*a1^6 - 156*a6^4*x34^3*a3^2*a2^3*a1^6 + 432*a6^3*a5*x34^3*a3^2*a2^3*a1^6 + 8*a6^2*a5^2*x34^3*a3^2*a2^3*a1^6 + 432*a6*a5^3*x34^3*a3^2*a2^3*a1^6 - 156*a5^4*x34^3*a3^2*a2^3*a1^6 + 76*a6^3*x34^4*a3^2*a2^3*a1^6 - 264*a6^2*a5*x34^4*a3^2*a2^3*a1^6 - 264*a6*a5^2*x34^4*a3^2*a2^3*a1^6 + 76*a5^3*x34^4*a3^2*a2^3*a1^6 - 52*a6^2*x34^5*a3^2*a2^3*a1^6 + 240*a6*a5*x34^5*a3^2*a2^3*a1^6 - 52*a5^2*x34^5*a3^2*a2^3*a1^6 - 4*a6*x34^6*a3^2*a2^3*a1^6 - 4*a5*x34^6*a3^2*a2^3*a1^6 - 24*a6^6*a3^3*a2^3*a1^6 - 16*a6^5*a5*a3^3*a2^3*a1^6 + 64*a6^4*a5^2*a3^3*a2^3*a1^6 - 96*a6^3*a5^3*a3^3*a2^3*a1^6 + 64*a6^2*a5^4*a3^3*a2^3*a1^6 - 16*a6*a5^5*a3^3*a2^3*a1^6 - 24*a5^6*a3^3*a2^3*a1^6 + 88*a6^5*x34*a3^3*a2^3*a1^6 + 88*a6^4*a5*x34*a3^3*a2^3*a1^6 - 112*a6^3*a5^2*x34*a3^3*a2^3*a1^6 - 112*a6^2*a5^3*x34*a3^3*a2^3*a1^6 + 88*a6*a5^4*x34*a3^3*a2^3*a1^6 + 88*a5^5*x34*a3^3*a2^3*a1^6 - 224*a6^4*x34^2*a3^3*a2^3*a1^6 + 208*a6^3*a5*x34^2*a3^3*a2^3*a1^6 + 512*a6^2*a5^2*x34^2*a3^3*a2^3*a1^6 + 208*a6*a5^3*x34^2*a3^3*a2^3*a1^6 - 224*a5^4*x34^2*a3^3*a2^3*a1^6 + 272*a6^3*x34^3*a3^3*a2^3*a1^6 - 512*a6^2*a5*x34^3*a3^3*a2^3*a1^6 - 512*a6*a5^2*x34^3*a3^3*a2^3*a1^6 + 272*a5^3*x34^3*a3^3*a2^3*a1^6 - 204*a6^2*x34^4*a3^3*a2^3*a1^6 + 512*a6*a5*x34^4*a3^3*a2^3*a1^6 - 204*a5^2*x34^4*a3^3*a2^3*a1^6 + 16*a6*x34^5*a3^3*a2^3*a1^6 + 16*a5*x34^5*a3^3*a2^3*a1^6 - 8*x34^6*a3^3*a2^3*a1^6 + 44*a6^5*a3^4*a2^3*a1^6 + 44*a6^4*a5*a3^4*a2^3*a1^6 - 56*a6^3*a5^2*a3^4*a2^3*a1^6 - 56*a6^2*a5^3*a3^4*a2^3*a1^6 + 44*a6*a5^4*a3^4*a2^3*a1^6 + 44*a5^5*a3^4*a2^3*a1^6 - 180*a6^4*x34*a3^4*a2^3*a1^6 - 120*a6^3*a5*x34*a3^4*a2^3*a1^6 + 760*a6^2*a5^2*x34*a3^4*a2^3*a1^6 - 120*a6*a5^3*x34*a3^4*a2^3*a1^6 - 180*a5^4*x34*a3^4*a2^3*a1^6 + 396*a6^3*x34^2*a3^4*a2^3*a1^6 - 576*a6^2*a5*x34^2*a3^4*a2^3*a1^6 - 576*a6*a5^2*x34^2*a3^4*a2^3*a1^6 + 396*a5^3*x34^2*a3^4*a2^3*a1^6 - 380*a6^2*x34^3*a3^4*a2^3*a1^6 + 640*a6*a5*x34^3*a3^4*a2^3*a1^6 - 380*a5^2*x34^3*a3^4*a2^3*a1^6 + 112*a6*x34^4*a3^4*a2^3*a1^6 + 112*a5*x34^4*a3^4*a2^3*a1^6 - 52*x34^5*a3^4*a2^3*a1^6 - 72*a6^4*a3^5*a2^3*a1^6 - 48*a6^3*a5*a3^5*a2^3*a1^6 + 304*a6^2*a5^2*a3^5*a2^3*a1^6 - 48*a6*a5^3*a3^5*a2^3*a1^6 - 72*a5^4*a3^5*a2^3*a1^6 + 312*a6^3*x34*a3^5*a2^3*a1^6 - 384*a6^2*a5*x34*a3^5*a2^3*a1^6 - 384*a6*a5^2*x34*a3^5*a2^3*a1^6 + 312*a5^3*x34*a3^5*a2^3*a1^6 - 404*a6^2*x34^2*a3^5*a2^3*a1^6 + 480*a6*a5*x34^2*a3^5*a2^3*a1^6 - 404*a5^2*x34^2*a3^5*a2^3*a1^6 + 248*a6*x34^3*a3^5*a2^3*a1^6 + 248*a5*x34^3*a3^5*a2^3*a1^6 - 144*x34^4*a3^5*a2^3*a1^6 + 104*a6^3*a3^6*a2^3*a1^6 - 128*a6^2*a5*a3^6*a2^3*a1^6 - 128*a6*a5^2*a3^6*a2^3*a1^6 + 104*a5^3*a3^6*a2^3*a1^6 - 252*a6^2*x34*a3^6*a2^3*a1^6 + 224*a6*a5*x34*a3^6*a2^3*a1^6 - 252*a5^2*x34*a3^6*a2^3*a1^6 + 288*a6*x34^2*a3^6*a2^3*a1^6 + 288*a5*x34^2*a3^6*a2^3*a1^6 - 224*x34^3*a3^6*a2^3*a1^6 - 72*a6^2*a3^7*a2^3*a1^6 + 64*a6*a5*a3^7*a2^3*a1^6 - 72*a5^2*a3^7*a2^3*a1^6 + 176*a6*x34*a3^7*a2^3*a1^6 + 176*a5*x34*a3^7*a2^3*a1^6 - 208*x34^2*a3^7*a2^3*a1^6 + 44*a6*a3^8*a2^3*a1^6 + 44*a5*a3^8*a2^3*a1^6 - 108*x34*a3^8*a2^3*a1^6 - 24*a3^9*a2^3*a1^6 + 8*a6^6*a5^2*a2^4*a1^6 - 4*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 4*a6^3*a5^5*a2^4*a1^6 + 8*a6^2*a5^6*a2^4*a1^6 - 8*a6^6*a5*x34*a2^4*a1^6 + 2*a6^5*a5^2*x34*a2^4*a1^6 - 28*a6^4*a5^3*x34*a2^4*a1^6 - 28*a6^3*a5^4*x34*a2^4*a1^6 + 2*a6^2*a5^5*x34*a2^4*a1^6 - 8*a6*a5^6*x34*a2^4*a1^6 + 8*a6^6*x34^2*a2^4*a1^6 + 2*a6^5*a5*x34^2*a2^4*a1^6 + 32*a6^4*a5^2*x34^2*a2^4*a1^6 - 4*a6^3*a5^3*x34^2*a2^4*a1^6 + 32*a6^2*a5^4*x34^2*a2^4*a1^6 + 2*a6*a5^5*x34^2*a2^4*a1^6 + 8*a5^6*x34^2*a2^4*a1^6 - 4*a6^5*x34^3*a2^4*a1^6 - 28*a6^4*a5*x34^3*a2^4*a1^6 - 4*a6^3*a5^2*x34^3*a2^4*a1^6 - 4*a6^2*a5^3*x34^3*a2^4*a1^6 - 28*a6*a5^4*x34^3*a2^4*a1^6 - 4*a5^5*x34^3*a2^4*a1^6 + 24*a6^4*x34^4*a2^4*a1^6 - 28*a6^3*a5*x34^4*a2^4*a1^6 + 32*a6^2*a5^2*x34^4*a2^4*a1^6 - 28*a6*a5^3*x34^4*a2^4*a1^6 + 24*a5^4*x34^4*a2^4*a1^6 - 4*a6^3*x34^5*a2^4*a1^6 + 2*a6^2*a5*x34^5*a2^4*a1^6 + 2*a6*a5^2*x34^5*a2^4*a1^6 - 4*a5^3*x34^5*a2^4*a1^6 + 8*a6^2*x34^6*a2^4*a1^6 - 8*a6*a5*x34^6*a2^4*a1^6 + 8*a5^2*x34^6*a2^4*a1^6 - 16*a6^6*a5*a3*a2^4*a1^6 + 4*a6^5*a5^2*a3*a2^4*a1^6 - 56*a6^4*a5^3*a3*a2^4*a1^6 - 56*a6^3*a5^4*a3*a2^4*a1^6 + 4*a6^2*a5^5*a3*a2^4*a1^6 - 16*a6*a5^6*a3*a2^4*a1^6 + 8*a6^6*x34*a3*a2^4*a1^6 + 4*a6^5*a5*x34*a3*a2^4*a1^6 + 64*a6^4*a5^2*x34*a3*a2^4*a1^6 + 24*a6^3*a5^3*x34*a3*a2^4*a1^6 + 64*a6^2*a5^4*x34*a3*a2^4*a1^6 + 4*a6*a5^5*x34*a3*a2^4*a1^6 + 8*a5^6*x34*a3*a2^4*a1^6 - 10*a6^5*x34^2*a3*a2^4*a1^6 - 84*a6^4*a5*x34^2*a3*a2^4*a1^6 + 24*a6^3*a5^2*x34^2*a3*a2^4*a1^6 + 24*a6^2*a5^3*x34^2*a3*a2^4*a1^6 - 84*a6*a5^4*x34^2*a3*a2^4*a1^6 - 10*a5^5*x34^2*a3*a2^4*a1^6 + 68*a6^4*x34^3*a3*a2^4*a1^6 - 80*a6^3*a5*x34^3*a3*a2^4*a1^6 + 164*a6^2*a5^2*x34^3*a3*a2^4*a1^6 - 80*a6*a5^3*x34^3*a3*a2^4*a1^6 + 68*a5^4*x34^3*a3*a2^4*a1^6 - 48*a6^3*x34^4*a3*a2^4*a1^6 + 10*a6^2*a5*x34^4*a3*a2^4*a1^6 + 10*a6*a5^2*x34^4*a3*a2^4*a1^6 - 48*a5^3*x34^4*a3*a2^4*a1^6 + 50*a6^2*x34^5*a3*a2^4*a1^6 - 48*a6*a5*x34^5*a3*a2^4*a1^6 + 50*a5^2*x34^5*a3*a2^4*a1^6 - 8*a6*x34^6*a3*a2^4*a1^6 - 8*a5*x34^6*a3*a2^4*a1^6 + 8*a6^6*a3^2*a2^4*a1^6 + 4*a6^5*a5*a3^2*a2^4*a1^6 + 64*a6^4*a5^2*a3^2*a2^4*a1^6 + 24*a6^3*a5^3*a3^2*a2^4*a1^6 + 64*a6^2*a5^4*a3^2*a2^4*a1^6 + 4*a6*a5^5*a3^2*a2^4*a1^6 + 8*a5^6*a3^2*a2^4*a1^6 - 6*a6^5*x34*a3^2*a2^4*a1^6 - 84*a6^4*a5*x34*a3^2*a2^4*a1^6 + 96*a6^3*a5^2*x34*a3^2*a2^4*a1^6 + 96*a6^2*a5^3*x34*a3^2*a2^4*a1^6 - 84*a6*a5^4*x34*a3^2*a2^4*a1^6 - 6*a5^5*x34*a3^2*a2^4*a1^6 + 92*a6^4*x34^2*a3^2*a2^4*a1^6 - 36*a6^3*a5*x34^2*a3^2*a2^4*a1^6 - 132*a6^2*a5^2*x34^2*a3^2*a2^4*a1^6 - 36*a6*a5^3*x34^2*a3^2*a2^4*a1^6 + 92*a5^4*x34^2*a3^2*a2^4*a1^6 - 156*a6^3*x34^3*a3^2*a2^4*a1^6 + 56*a6^2*a5*x34^3*a3^2*a2^4*a1^6 + 56*a6*a5^2*x34^3*a3^2*a2^4*a1^6 - 156*a5^3*x34^3*a3^2*a2^4*a1^6 + 162*a6^2*x34^4*a3^2*a2^4*a1^6 - 120*a6*a5*x34^4*a3^2*a2^4*a1^6 + 162*a5^2*x34^4*a3^2*a2^4*a1^6 - 46*a6*x34^5*a3^2*a2^4*a1^6 - 46*a5*x34^5*a3^2*a2^4*a1^6 + 8*x34^6*a3^2*a2^4*a1^6 - 4*a6^5*a3^3*a2^4*a1^6 - 56*a6^4*a5*a3^3*a2^4*a1^6 + 64*a6^3*a5^2*a3^3*a2^4*a1^6 + 64*a6^2*a5^3*a3^3*a2^4*a1^6 - 56*a6*a5^4*a3^3*a2^4*a1^6 - 4*a5^5*a3^3*a2^4*a1^6 + 48*a6^4*x34*a3^3*a2^4*a1^6 + 88*a6^3*a5*x34*a3^3*a2^4*a1^6 - 592*a6^2*a5^2*x34*a3^3*a2^4*a1^6 + 88*a6*a5^3*x34*a3^3*a2^4*a1^6 + 48*a5^4*x34*a3^3*a2^4*a1^6 - 224*a6^3*x34^2*a3^3*a2^4*a1^6 + 164*a6^2*a5*x34^2*a3^3*a2^4*a1^6 + 164*a6*a5^2*x34^2*a3^3*a2^4*a1^6 - 224*a5^3*x34^2*a3^3*a2^4*a1^6 + 304*a6^2*x34^3*a3^3*a2^4*a1^6 - 128*a6*a5*x34^3*a3^3*a2^4*a1^6 + 304*a5^2*x34^3*a3^3*a2^4*a1^6 - 138*a6*x34^4*a3^3*a2^4*a1^6 - 138*a5*x34^4*a3^3*a2^4*a1^6 + 44*x34^5*a3^3*a2^4*a1^6 + 24*a6^4*a3^4*a2^4*a1^6 + 44*a6^3*a5*a3^4*a2^4*a1^6 - 296*a6^2*a5^2*a3^4*a2^4*a1^6 + 44*a6*a5^3*a3^4*a2^4*a1^6 + 24*a5^4*a3^4*a2^4*a1^6 - 180*a6^3*x34*a3^4*a2^4*a1^6 + 190*a6^2*a5*x34*a3^4*a2^4*a1^6 + 190*a6*a5^2*x34*a3^4*a2^4*a1^6 - 180*a5^3*x34*a3^4*a2^4*a1^6 + 352*a6^2*x34^2*a3^4*a2^4*a1^6 - 24*a6*a5*x34^2*a3^4*a2^4*a1^6 + 352*a5^2*x34^2*a3^4*a2^4*a1^6 - 280*a6*x34^3*a3^4*a2^4*a1^6 - 280*a5*x34^3*a3^4*a2^4*a1^6 + 124*x34^4*a3^4*a2^4*a1^6 - 72*a6^3*a3^5*a2^4*a1^6 + 76*a6^2*a5*a3^5*a2^4*a1^6 + 76*a6*a5^2*a3^5*a2^4*a1^6 - 72*a5^3*a3^5*a2^4*a1^6 + 240*a6^2*x34*a3^5*a2^4*a1^6 + 48*a6*a5*x34*a3^5*a2^4*a1^6 + 240*a5^2*x34*a3^5*a2^4*a1^6 - 350*a6*x34^2*a3^5*a2^4*a1^6 - 350*a5*x34^2*a3^5*a2^4*a1^6 + 212*x34^3*a3^5*a2^4*a1^6 + 80*a6^2*a3^6*a2^4*a1^6 + 16*a6*a5*a3^6*a2^4*a1^6 + 80*a5^2*a3^6*a2^4*a1^6 - 238*a6*x34*a3^6*a2^4*a1^6 - 238*a5*x34*a3^6*a2^4*a1^6 + 220*x34^2*a3^6*a2^4*a1^6 - 68*a6*a3^7*a2^4*a1^6 - 68*a5*a3^7*a2^4*a1^6 + 128*x34*a3^7*a2^4*a1^6 + 32*a3^8*a2^4*a1^6 - 8*a6^5*a5^2*a2^5*a1^6 - 4*a6^4*a5^3*a2^5*a1^6 - 4*a6^3*a5^4*a2^5*a1^6 - 8*a6^2*a5^5*a2^5*a1^6 + 8*a6^5*a5*x34*a2^5*a1^6 + 2*a6^4*a5^2*x34*a2^5*a1^6 + 40*a6^3*a5^3*x34*a2^5*a1^6 + 2*a6^2*a5^4*x34*a2^5*a1^6 + 8*a6*a5^5*x34*a2^5*a1^6 - 8*a6^5*x34^2*a2^5*a1^6 + 2*a6^4*a5*x34^2*a2^5*a1^6 - 28*a6^3*a5^2*x34^2*a2^5*a1^6 - 28*a6^2*a5^3*x34^2*a2^5*a1^6 + 2*a6*a5^4*x34^2*a2^5*a1^6 - 8*a5^5*x34^2*a2^5*a1^6 - 4*a6^4*x34^3*a2^5*a1^6 + 40*a6^3*a5*x34^3*a2^5*a1^6 - 28*a6^2*a5^2*x34^3*a2^5*a1^6 + 40*a6*a5^3*x34^3*a2^5*a1^6 - 4*a5^4*x34^3*a2^5*a1^6 - 4*a6^3*x34^4*a2^5*a1^6 + 2*a6^2*a5*x34^4*a2^5*a1^6 + 2*a6*a5^2*x34^4*a2^5*a1^6 - 4*a5^3*x34^4*a2^5*a1^6 - 8*a6^2*x34^5*a2^5*a1^6 + 8*a6*a5*x34^5*a2^5*a1^6 - 8*a5^2*x34^5*a2^5*a1^6 + 16*a6^5*a5*a3*a2^5*a1^6 + 4*a6^4*a5^2*a3*a2^5*a1^6 + 80*a6^3*a5^3*a3*a2^5*a1^6 + 4*a6^2*a5^4*a3*a2^5*a1^6 + 16*a6*a5^5*a3*a2^5*a1^6 - 8*a6^5*x34*a3*a2^5*a1^6 + 4*a6^4*a5*x34*a3*a2^5*a1^6 - 104*a6^3*a5^2*x34*a3*a2^5*a1^6 - 104*a6^2*a5^3*x34*a3*a2^5*a1^6 + 4*a6*a5^4*x34*a3*a2^5*a1^6 - 8*a5^5*x34*a3*a2^5*a1^6 - 10*a6^4*x34^2*a3*a2^5*a1^6 + 72*a6^3*a5*x34^2*a3*a2^5*a1^6 + 24*a6^2*a5^2*x34^2*a3*a2^5*a1^6 + 72*a6*a5^3*x34^2*a3*a2^5*a1^6 - 10*a5^4*x34^2*a3*a2^5*a1^6 + 24*a6^3*x34^3*a3*a2^5*a1^6 - 40*a6^2*a5*x34^3*a3*a2^5*a1^6 - 40*a6*a5^2*x34^3*a3*a2^5*a1^6 + 24*a5^3*x34^3*a3*a2^5*a1^6 - 38*a6^2*x34^4*a3*a2^5*a1^6 + 40*a6*a5*x34^4*a3*a2^5*a1^6 - 38*a5^2*x34^4*a3*a2^5*a1^6 + 8*a6*x34^5*a3*a2^5*a1^6 + 8*a5*x34^5*a3*a2^5*a1^6 - 8*a6^5*a3^2*a2^5*a1^6 + 4*a6^4*a5*a3^2*a2^5*a1^6 - 104*a6^3*a5^2*a3^2*a2^5*a1^6 - 104*a6^2*a5^3*a3^2*a2^5*a1^6 + 4*a6*a5^4*a3^2*a2^5*a1^6 - 8*a5^5*a3^2*a2^5*a1^6 - 6*a6^4*x34*a3^2*a2^5*a1^6 - 24*a6^3*a5*x34*a3^2*a2^5*a1^6 + 240*a6^2*a5^2*x34*a3^2*a2^5*a1^6 - 24*a6*a5^3*x34*a3^2*a2^5*a1^6 - 6*a5^4*x34*a3^2*a2^5*a1^6 + 68*a6^3*x34^2*a3^2*a2^5*a1^6 - 24*a6^2*a5*x34^2*a3^2*a2^5*a1^6 - 24*a6*a5^2*x34^2*a3^2*a2^5*a1^6 + 68*a5^3*x34^2*a3^2*a2^5*a1^6 - 100*a6^2*x34^3*a3^2*a2^5*a1^6 + 32*a6*a5*x34^3*a3^2*a2^5*a1^6 - 100*a5^2*x34^3*a3^2*a2^5*a1^6 + 42*a6*x34^4*a3^2*a2^5*a1^6 + 42*a5*x34^4*a3^2*a2^5*a1^6 - 8*x34^5*a3^2*a2^5*a1^6 - 4*a6^4*a3^3*a2^5*a1^6 - 16*a6^3*a5*a3^3*a2^5*a1^6 + 160*a6^2*a5^2*a3^3*a2^5*a1^6 - 16*a6*a5^3*a3^3*a2^5*a1^6 - 4*a5^4*a3^3*a2^5*a1^6 + 88*a6^3*x34*a3^3*a2^5*a1^6 + 32*a6^2*a5*x34*a3^3*a2^5*a1^6 + 32*a6*a5^2*x34*a3^3*a2^5*a1^6 + 88*a5^3*x34*a3^3*a2^5*a1^6 - 180*a6^2*x34^2*a3^3*a2^5*a1^6 - 112*a6*a5*x34^2*a3^3*a2^5*a1^6 - 180*a5^2*x34^2*a3^3*a2^5*a1^6 + 128*a6*x34^3*a3^3*a2^5*a1^6 + 128*a5*x34^3*a3^3*a2^5*a1^6 - 44*x34^4*a3^3*a2^5*a1^6 + 44*a6^3*a3^4*a2^5*a1^6 + 16*a6^2*a5*a3^4*a2^5*a1^6 + 16*a6*a5^2*a3^4*a2^5*a1^6 + 44*a5^3*a3^4*a2^5*a1^6 - 170*a6^2*x34*a3^4*a2^5*a1^6 - 200*a6*a5*x34*a3^4*a2^5*a1^6 - 170*a5^2*x34*a3^4*a2^5*a1^6 + 214*a6*x34^2*a3^4*a2^5*a1^6 + 214*a5*x34^2*a3^4*a2^5*a1^6 - 100*x34^3*a3^4*a2^5*a1^6 - 68*a6^2*a3^5*a2^5*a1^6 - 80*a6*a5*a3^5*a2^5*a1^6 - 68*a5^2*a3^5*a2^5*a1^6 + 180*a6*x34*a3^5*a2^5*a1^6 + 180*a5*x34*a3^5*a2^5*a1^6 - 124*x34^2*a3^5*a2^5*a1^6 + 60*a6*a3^6*a2^5*a1^6 + 60*a5*a3^6*a2^5*a1^6 - 84*x34*a3^6*a2^5*a1^6 - 24*a3^7*a2^5*a1^6 + 8*a6^4*a5^2*a2^6*a1^6 - 8*a6^3*a5^3*a2^6*a1^6 + 8*a6^2*a5^4*a2^6*a1^6 - 8*a6^4*a5*x34*a2^6*a1^6 - 4*a6^3*a5^2*x34*a2^6*a1^6 - 4*a6^2*a5^3*x34*a2^6*a1^6 - 8*a6*a5^4*x34*a2^6*a1^6 + 8*a6^4*x34^2*a2^6*a1^6 - 4*a6^3*a5*x34^2*a2^6*a1^6 + 24*a6^2*a5^2*x34^2*a2^6*a1^6 - 4*a6*a5^3*x34^2*a2^6*a1^6 + 8*a5^4*x34^2*a2^6*a1^6 - 8*a6^3*x34^3*a2^6*a1^6 - 4*a6^2*a5*x34^3*a2^6*a1^6 - 4*a6*a5^2*x34^3*a2^6*a1^6 - 8*a5^3*x34^3*a2^6*a1^6 + 8*a6^2*x34^4*a2^6*a1^6 - 8*a6*a5*x34^4*a2^6*a1^6 + 8*a5^2*x34^4*a2^6*a1^6 - 16*a6^4*a5*a3*a2^6*a1^6 - 8*a6^3*a5^2*a3*a2^6*a1^6 - 8*a6^2*a5^3*a3*a2^6*a1^6 - 16*a6*a5^4*a3*a2^6*a1^6 + 8*a6^4*x34*a3*a2^6*a1^6 + 40*a6^3*a5*x34*a3*a2^6*a1^6 + 24*a6^2*a5^2*x34*a3*a2^6*a1^6 + 40*a6*a5^3*x34*a3*a2^6*a1^6 + 8*a5^4*x34*a3*a2^6*a1^6 - 28*a6^3*x34^2*a3*a2^6*a1^6 - 36*a6^2*a5*x34^2*a3*a2^6*a1^6 - 36*a6*a5^2*x34^2*a3*a2^6*a1^6 - 28*a5^3*x34^2*a3*a2^6*a1^6 + 28*a6^2*x34^3*a3*a2^6*a1^6 + 16*a6*a5*x34^3*a3*a2^6*a1^6 + 28*a5^2*x34^3*a3*a2^6*a1^6 - 8*a6*x34^4*a3*a2^6*a1^6 - 8*a5*x34^4*a3*a2^6*a1^6 + 8*a6^4*a3^2*a2^6*a1^6 + 40*a6^3*a5*a3^2*a2^6*a1^6 + 24*a6^2*a5^2*a3^2*a2^6*a1^6 + 40*a6*a5^3*a3^2*a2^6*a1^6 + 8*a5^4*a3^2*a2^6*a1^6 - 36*a6^3*x34*a3^2*a2^6*a1^6 - 84*a6^2*a5*x34*a3^2*a2^6*a1^6 - 84*a6*a5^2*x34*a3^2*a2^6*a1^6 - 36*a5^3*x34*a3^2*a2^6*a1^6 + 60*a6^2*x34^2*a3^2*a2^6*a1^6 + 72*a6*a5*x34^2*a3^2*a2^6*a1^6 + 60*a5^2*x34^2*a3^2*a2^6*a1^6 - 36*a6*x34^3*a3^2*a2^6*a1^6 - 36*a5*x34^3*a3^2*a2^6*a1^6 + 8*x34^4*a3^2*a2^6*a1^6 - 24*a6^3*a3^3*a2^6*a1^6 - 56*a6^2*a5*a3^3*a2^6*a1^6 - 56*a6*a5^2*a3^3*a2^6*a1^6 - 24*a5^3*a3^3*a2^6*a1^6 + 64*a6^2*x34*a3^3*a2^6*a1^6 + 112*a6*a5*x34*a3^3*a2^6*a1^6 + 64*a5^2*x34*a3^3*a2^6*a1^6 - 64*a6*x34^2*a3^3*a2^6*a1^6 - 64*a5*x34^2*a3^3*a2^6*a1^6 + 24*x34^3*a3^3*a2^6*a1^6 + 32*a6^2*a3^4*a2^6*a1^6 + 56*a6*a5*a3^4*a2^6*a1^6 + 32*a5^2*a3^4*a2^6*a1^6 - 60*a6*x34*a3^4*a2^6*a1^6 - 60*a5*x34*a3^4*a2^6*a1^6 + 32*x34^2*a3^4*a2^6*a1^6 - 24*a6*a3^5*a2^6*a1^6 - 24*a5*a3^5*a2^6*a1^6 + 24*x34*a3^5*a2^6*a1^6 + 8*a3^6*a2^6*a1^6;

-- polynomial Q4
Q4 =-8*a6^6*a5^6*x34^4*a3^2 + 8*a6^6*a5^5*x34^5*a3^2 + 8*a6^5*a5^6*x34^5*a3^2 - 8*a6^6*a5^4*x34^6*a3^2 + 8*a6^5*a5^5*x34^6*a3^2 - 8*a6^4*a5^6*x34^6*a3^2 - 16*a6^6*a5^6*x34^3*a3^3 + 32*a6^6*a5^5*x34^4*a3^3 + 32*a6^5*a5^6*x34^4*a3^3 - 56*a6^6*a5^4*x34^5*a3^3 + 48*a6^5*a5^5*x34^5*a3^3 - 56*a6^4*a5^6*x34^5*a3^3 + 16*a6^6*a5^3*x34^6*a3^3 - 8*a6^5*a5^4*x34^6*a3^3 - 8*a6^4*a5^5*x34^6*a3^3 + 16*a6^3*a5^6*x34^6*a3^3 - 8*a6^6*a5^6*x34^2*a3^4 + 40*a6^6*a5^5*x34^3*a3^4 + 40*a6^5*a5^6*x34^3*a3^4 - 136*a6^6*a5^4*x34^4*a3^4 + 120*a6^5*a5^5*x34^4*a3^4 - 136*a6^4*a5^6*x34^4*a3^4 + 88*a6^6*a5^3*x34^5*a3^4 - 48*a6^5*a5^4*x34^5*a3^4 - 48*a6^4*a5^5*x34^5*a3^4 + 88*a6^3*a5^6*x34^5*a3^4 - 8*a6^6*a5^2*x34^6*a3^4 - 8*a6^5*a5^3*x34^6*a3^4 + 24*a6^4*a5^4*x34^6*a3^4 - 8*a6^3*a5^5*x34^6*a3^4 - 8*a6^2*a5^6*x34^6*a3^4 + 16*a6^6*a5^5*x34^2*a3^5 + 16*a6^5*a5^6*x34^2*a3^5 - 152*a6^6*a5^4*x34^3*a3^5 + 160*a6^5*a5^5*x34^3*a3^5 - 152*a6^4*a5^6*x34^3*a3^5 + 192*a6^6*a5^3*x34^4*a3^5 - 120*a6^5*a5^4*x34^4*a3^5 - 120*a6^4*a5^5*x34^4*a3^5 + 192*a6^3*a5^6*x34^4*a3^5 - 40*a6^6*a5^2*x34^5*a3^5 - 48*a6^5*a5^3*x34^5*a3^5 + 144*a6^4*a5^4*x34^5*a3^5 - 48*a6^3*a5^5*x34^5*a3^5 - 40*a6^2*a5^6*x34^5*a3^5 + 8*a6^5*a5^2*x34^6*a3^5 - 8*a6^4*a5^3*x34^6*a3^5 - 8*a6^3*a5^4*x34^6*a3^5 + 8*a6^2*a5^5*x34^6*a3^5 - 88*a6^6*a5^4*x34^2*a3^6 + 128*a6^5*a5^5*x34^2*a3^6 - 88*a6^4*a5^6*x34^2*a3^6 + 224*a6^6*a5^3*x34^3*a3^6 - 168*a6^5*a5^4*x34^3*a3^6 - 168*a6^4*a5^5*x34^3*a3^6 + 224*a6^3*a5^6*x34^3*a3^6 - 88*a6^6*a5^2*x34^4*a3^6 - 128*a6^5*a5^3*x34^4*a3^6 + 384*a6^4*a5^4*x34^4*a3^6 - 128*a6^3*a5^5*x34^4*a3^6 - 88*a6^2*a5^6*x34^4*a3^6 + 56*a6^5*a5^2*x34^5*a3^6 - 56*a6^4*a5^3*x34^5*a3^6 - 56*a6^3*a5^4*x34^5*a3^6 + 56*a6^2*a5^5*x34^5*a3^6 - 8*a6^4*a5^2*x34^6*a3^6 + 16*a6^3*a5^3*x34^6*a3^6 - 8*a6^2*a5^4*x34^6*a3^6 - 32*a6^6*a5^4*x34*a3^7 + 64*a6^5*a5^5*x34*a3^7 - 32*a6^4*a5^6*x34*a3^7 + 160*a6^6*a5^3*x34^2*a3^7 - 144*a6^5*a5^4*x34^2*a3^7 - 144*a6^4*a5^5*x34^2*a3^7 + 160*a6^3*a5^6*x34^2*a3^7 - 112*a6^6*a5^2*x34^3*a3^7 - 192*a6^5*a5^3*x34^3*a3^7 + 576*a6^4*a5^4*x34^3*a3^7 - 192*a6^3*a5^5*x34^3*a3^7 - 112*a6^2*a5^6*x34^3*a3^7 + 160*a6^5*a5^2*x34^4*a3^7 - 160*a6^4*a5^3*x34^4*a3^7 - 160*a6^3*a5^4*x34^4*a3^7 + 160*a6^2*a5^5*x34^4*a3^7 - 48*a6^4*a5^2*x34^5*a3^7 + 96*a6^3*a5^3*x34^5*a3^7 - 48*a6^2*a5^4*x34^5*a3^7 - 8*a6^6*a5^4*a3^8 + 16*a6^5*a5^5*a3^8 - 8*a6^4*a5^6*a3^8 + 72*a6^6*a5^3*x34*a3^8 - 72*a6^5*a5^4*x34*a3^8 - 72*a6^4*a5^5*x34*a3^8 + 72*a6^3*a5^6*x34*a3^8 - 88*a6^6*a5^2*x34^2*a3^8 - 168*a6^5*a5^3*x34^2*a3^8 + 504*a6^4*a5^4*x34^2*a3^8 - 168*a6^3*a5^5*x34^2*a3^8 - 88*a6^2*a5^6*x34^2*a3^8 + 240*a6^5*a5^2*x34^3*a3^8 - 240*a6^4*a5^3*x34^3*a3^8 - 240*a6^3*a5^4*x34^3*a3^8 + 240*a6^2*a5^5*x34^3*a3^8 - 120*a6^4*a5^2*x34^4*a3^8 + 240*a6^3*a5^3*x34^4*a3^8 - 120*a6^2*a5^4*x34^4*a3^8 + 16*a6^6*a5^3*a3^9 - 16*a6^5*a5^4*a3^9 - 16*a6^4*a5^5*a3^9 + 16*a6^3*a5^6*a3^9 - 40*a6^6*a5^2*x34*a3^9 - 80*a6^5*a5^3*x34*a3^9 + 240*a6^4*a5^4*x34*a3^9 - 80*a6^3*a5^5*x34*a3^9 - 40*a6^2*a5^6*x34*a3^9 + 200*a6^5*a5^2*x34^2*a3^9 - 200*a6^4*a5^3*x34^2*a3^9 - 200*a6^3*a5^4*x34^2*a3^9 + 200*a6^2*a5^5*x34^2*a3^9 - 160*a6^4*a5^2*x34^3*a3^9 + 320*a6^3*a5^3*x34^3*a3^9 - 160*a6^2*a5^4*x34^3*a3^9 - 8*a6^6*a5^2*a3^10 - 16*a6^5*a5^3*a3^10 + 48*a6^4*a5^4*a3^10 - 16*a6^3*a5^5*a3^10 - 8*a6^2*a5^6*a3^10 + 88*a6^5*a5^2*x34*a3^10 - 88*a6^4*a5^3*x34*a3^10 - 88*a6^3*a5^4*x34*a3^10 + 88*a6^2*a5^5*x34*a3^10 - 120*a6^4*a5^2*x34^2*a3^10 + 240*a6^3*a5^3*x34^2*a3^10 - 120*a6^2*a5^4*x34^2*a3^10 + 16*a6^5*a5^2*a3^11 - 16*a6^4*a5^3*a3^11 - 16*a6^3*a5^4*a3^11 + 16*a6^2*a5^5*a3^11 - 48*a6^4*a5^2*x34*a3^11 + 96*a6^3*a5^3*x34*a3^11 - 48*a6^2*a5^4*x34*a3^11 - 8*a6^4*a5^2*a3^12 + 16*a6^3*a5^3*a3^12 - 8*a6^2*a5^4*a3^12 + 8*a6^6*a5^6*x34^4*a3*a2 - 8*a6^6*a5^5*x34^5*a3*a2 - 8*a6^5*a5^6*x34^5*a3*a2 + 8*a6^6*a5^4*x34^6*a3*a2 - 8*a6^5*a5^5*x34^6*a3*a2 + 8*a6^4*a5^6*x34^6*a3*a2 + 24*a6^6*a5^6*x34^3*a3^2*a2 - 24*a6^6*a5^5*x34^4*a3^2*a2 - 24*a6^5*a5^6*x34^4*a3^2*a2 + 64*a6^6*a5^4*x34^5*a3^2*a2 - 120*a6^5*a5^5*x34^5*a3^2*a2 + 64*a6^4*a5^6*x34^5*a3^2*a2 - 8*a6^6*a5^3*x34^6*a3^2*a2 + 16*a6^5*a5^4*x34^6*a3^2*a2 + 16*a6^4*a5^5*x34^6*a3^2*a2 - 8*a6^3*a5^6*x34^6*a3^2*a2 + 16*a6^6*a5^6*x34^2*a3^3*a2 - 32*a6^6*a5^5*x34^3*a3^3*a2 - 32*a6^5*a5^6*x34^3*a3^3*a2 + 192*a6^6*a5^4*x34^4*a3^3*a2 - 432*a6^5*a5^5*x34^4*a3^3*a2 + 192*a6^4*a5^6*x34^4*a3^3*a2 - 64*a6^6*a5^3*x34^5*a3^3*a2 + 144*a6^5*a5^4*x34^5*a3^3*a2 + 144*a6^4*a5^5*x34^5*a3^3*a2 - 64*a6^3*a5^6*x34^5*a3^3*a2 - 8*a6^6*a5^2*x34^6*a3^3*a2 - 16*a6^5*a5^3*x34^6*a3^3*a2 - 8*a6^4*a5^4*x34^6*a3^3*a2 - 16*a6^3*a5^5*x34^6*a3^3*a2 - 8*a6^2*a5^6*x34^6*a3^3*a2 - 16*a6^6*a5^5*x34^2*a3^4*a2 - 16*a6^5*a5^6*x34^2*a3^4*a2 + 280*a6^6*a5^4*x34^3*a3^4*a2 - 640*a6^5*a5^5*x34^3*a3^4*a2 + 280*a6^4*a5^6*x34^3*a3^4*a2 - 208*a6^6*a5^3*x34^4*a3^4*a2 + 408*a6^5*a5^4*x34^4*a3^4*a2 + 408*a6^4*a5^5*x34^4*a3^4*a2 - 208*a6^3*a5^6*x34^4*a3^4*a2 - 32*a6^6*a5^2*x34^5*a3^4*a2 - 48*a6^5*a5^3*x34^5*a3^4*a2 - 120*a6^4*a5^4*x34^5*a3^4*a2 - 48*a6^3*a5^5*x34^5*a3^4*a2 - 32*a6^2*a5^6*x34^5*a3^4*a2 + 8*a6^6*a5*x34^6*a3^4*a2 + 16*a6^5*a5^2*x34^6*a3^4*a2 - 8*a6^4*a5^3*x34^6*a3^4*a2 - 8*a6^3*a5^4*x34^6*a3^4*a2 + 16*a6^2*a5^5*x34^6*a3^4*a2 + 8*a6*a5^6*x34^6*a3^4*a2 + 224*a6^6*a5^4*x34^2*a3^5*a2 - 480*a6^5*a5^5*x34^2*a3^5*a2 + 224*a6^4*a5^6*x34^2*a3^5*a2 - 368*a6^6*a5^3*x34^3*a3^5*a2 + 560*a6^5*a5^4*x34^3*a3^5*a2 + 560*a6^4*a5^5*x34^3*a3^5*a2 - 368*a6^3*a5^6*x34^3*a3^5*a2 - 24*a6^6*a5^2*x34^4*a3^5*a2 + 48*a6^5*a5^3*x34^4*a3^5*a2 - 552*a6^4*a5^4*x34^4*a3^5*a2 + 48*a6^3*a5^5*x34^4*a3^5*a2 - 24*a6^2*a5^6*x34^4*a3^5*a2 + 40*a6^6*a5*x34^5*a3^5*a2 + 24*a6^5*a5^2*x34^5*a3^5*a2 + 24*a6^2*a5^5*x34^5*a3^5*a2 + 40*a6*a5^6*x34^5*a3^5*a2 - 8*a6^5*a5*x34^6*a3^5*a2 + 16*a6^4*a5^2*x34^6*a3^5*a2 - 16*a6^3*a5^3*x34^6*a3^5*a2 + 16*a6^2*a5^4*x34^6*a3^5*a2 - 8*a6*a5^5*x34^6*a3^5*a2 + 112*a6^6*a5^4*x34*a3^6*a2 - 224*a6^5*a5^5*x34*a3^6*a2 + 112*a6^4*a5^6*x34*a3^6*a2 - 384*a6^6*a5^3*x34^2*a3^6*a2 + 448*a6^5*a5^4*x34^2*a3^6*a2 + 448*a6^4*a5^5*x34^2*a3^6*a2 - 384*a6^3*a5^6*x34^2*a3^6*a2 + 56*a6^6*a5^2*x34^3*a3^6*a2 + 336*a6^5*a5^3*x34^3*a3^6*a2 - 1176*a6^4*a5^4*x34^3*a3^6*a2 + 336*a6^3*a5^5*x34^3*a3^6*a2 + 56*a6^2*a5^6*x34^3*a3^6*a2 + 88*a6^6*a5*x34^4*a3^6*a2 - 104*a6^5*a5^2*x34^4*a3^6*a2 + 112*a6^4*a5^3*x34^4*a3^6*a2 + 112*a6^3*a5^4*x34^4*a3^6*a2 - 104*a6^2*a5^5*x34^4*a3^6*a2 + 88*a6*a5^6*x34^4*a3^6*a2 - 56*a6^5*a5*x34^5*a3^6*a2 + 112*a6^4*a5^2*x34^5*a3^6*a2 - 112*a6^3*a5^3*x34^5*a3^6*a2 + 112*a6^2*a5^4*x34^5*a3^6*a2 - 56*a6*a5^5*x34^5*a3^6*a2 + 8*a6^4*a5*x34^6*a3^6*a2 - 8*a6^3*a5^2*x34^6*a3^6*a2 - 8*a6^2*a5^3*x34^6*a3^6*a2 + 8*a6*a5^4*x34^6*a3^6*a2 + 32*a6^6*a5^4*a3^7*a2 - 64*a6^5*a5^5*a3^7*a2 + 32*a6^4*a5^6*a3^7*a2 - 224*a6^6*a5^3*x34*a3^7*a2 + 224*a6^5*a5^4*x34*a3^7*a2 + 224*a6^4*a5^5*x34*a3^7*a2 - 224*a6^3*a5^6*x34*a3^7*a2 + 112*a6^6*a5^2*x34^2*a3^7*a2 + 480*a6^5*a5^3*x34^2*a3^7*a2 - 1296*a6^4*a5^4*x34^2*a3^7*a2 + 480*a6^3*a5^5*x34^2*a3^7*a2 + 112*a6^2*a5^6*x34^2*a3^7*a2 + 112*a6^6*a5*x34^3*a3^7*a2 - 336*a6^5*a5^2*x34^3*a3^7*a2 + 288*a6^4*a5^3*x34^3*a3^7*a2 + 288*a6^3*a5^4*x34^3*a3^7*a2 - 336*a6^2*a5^5*x34^3*a3^7*a2 + 112*a6*a5^6*x34^3*a3^7*a2 - 160*a6^5*a5*x34^4*a3^7*a2 + 320*a6^4*a5^2*x34^4*a3^7*a2 - 320*a6^3*a5^3*x34^4*a3^7*a2 + 320*a6^2*a5^4*x34^4*a3^7*a2 - 160*a6*a5^5*x34^4*a3^7*a2 + 48*a6^4*a5*x34^5*a3^7*a2 - 48*a6^3*a5^2*x34^5*a3^7*a2 - 48*a6^2*a5^3*x34^5*a3^7*a2 + 48*a6*a5^4*x34^5*a3^7*a2 - 56*a6^6*a5^3*a3^8*a2 + 56*a6^5*a5^4*a3^8*a2 + 56*a6^4*a5^5*a3^8*a2 - 56*a6^3*a5^6*a3^8*a2 + 72*a6^6*a5^2*x34*a3^8*a2 + 288*a6^5*a5^3*x34*a3^8*a2 - 720*a6^4*a5^4*x34*a3^8*a2 + 288*a6^3*a5^5*x34*a3^8*a2 + 72*a6^2*a5^6*x34*a3^8*a2 + 88*a6^6*a5*x34^2*a3^8*a2 - 384*a6^5*a5^2*x34^2*a3^8*a2 + 312*a6^4*a5^3*x34^2*a3^8*a2 + 312*a6^3*a5^4*x34^2*a3^8*a2 - 384*a6^2*a5^5*x34^2*a3^8*a2 + 88*a6*a5^6*x34^2*a3^8*a2 - 240*a6^5*a5*x34^3*a3^8*a2 + 480*a6^4*a5^2*x34^3*a3^8*a2 - 480*a6^3*a5^3*x34^3*a3^8*a2 + 480*a6^2*a5^4*x34^3*a3^8*a2 - 240*a6*a5^5*x34^3*a3^8*a2 + 120*a6^4*a5*x34^4*a3^8*a2 - 120*a6^3*a5^2*x34^4*a3^8*a2 - 120*a6^2*a5^3*x34^4*a3^8*a2 + 120*a6*a5^4*x34^4*a3^8*a2 + 16*a6^6*a5^2*a3^9*a2 + 64*a6^5*a5^3*a3^9*a2 - 160*a6^4*a5^4*a3^9*a2 + 64*a6^3*a5^5*a3^9*a2 + 16*a6^2*a5^6*a3^9*a2 + 40*a6^6*a5*x34*a3^9*a2 - 200*a6^5*a5^2*x34*a3^9*a2 + 160*a6^4*a5^3*x34*a3^9*a2 + 160*a6^3*a5^4*x34*a3^9*a2 - 200*a6^2*a5^5*x34*a3^9*a2 + 40*a6*a5^6*x34*a3^9*a2 - 200*a6^5*a5*x34^2*a3^9*a2 + 400*a6^4*a5^2*x34^2*a3^9*a2 - 400*a6^3*a5^3*x34^2*a3^9*a2 + 400*a6^2*a5^4*x34^2*a3^9*a2 - 200*a6*a5^5*x34^2*a3^9*a2 + 160*a6^4*a5*x34^3*a3^9*a2 - 160*a6^3*a5^2*x34^3*a3^9*a2 - 160*a6^2*a5^3*x34^3*a3^9*a2 + 160*a6*a5^4*x34^3*a3^9*a2 + 8*a6^6*a5*a3^10*a2 - 40*a6^5*a5^2*a3^10*a2 + 32*a6^4*a5^3*a3^10*a2 + 32*a6^3*a5^4*a3^10*a2 - 40*a6^2*a5^5*a3^10*a2 + 8*a6*a5^6*a3^10*a2 - 88*a6^5*a5*x34*a3^10*a2 + 176*a6^4*a5^2*x34*a3^10*a2 - 176*a6^3*a5^3*x34*a3^10*a2 + 176*a6^2*a5^4*x34*a3^10*a2 - 88*a6*a5^5*x34*a3^10*a2 + 120*a6^4*a5*x34^2*a3^10*a2 - 120*a6^3*a5^2*x34^2*a3^10*a2 - 120*a6^2*a5^3*x34^2*a3^10*a2 + 120*a6*a5^4*x34^2*a3^10*a2 - 16*a6^5*a5*a3^11*a2 + 32*a6^4*a5^2*a3^11*a2 - 32*a6^3*a5^3*a3^11*a2 + 32*a6^2*a5^4*a3^11*a2 - 16*a6*a5^5*a3^11*a2 + 48*a6^4*a5*x34*a3^11*a2 - 48*a6^3*a5^2*x34*a3^11*a2 - 48*a6^2*a5^3*x34*a3^11*a2 + 48*a6*a5^4*x34*a3^11*a2 + 8*a6^4*a5*a3^12*a2 - 8*a6^3*a5^2*a3^12*a2 - 8*a6^2*a5^3*a3^12*a2 + 8*a6*a5^4*a3^12*a2 - 8*a6^6*a5^6*x34^4*a2^2 + 8*a6^6*a5^5*x34^5*a2^2 + 8*a6^5*a5^6*x34^5*a2^2 - 8*a6^6*a5^4*x34^6*a2^2 + 8*a6^5*a5^5*x34^6*a2^2 - 8*a6^4*a5^6*x34^6*a2^2 - 40*a6^6*a5^6*x34^3*a3*a2^2 + 56*a6^6*a5^5*x34^4*a3*a2^2 + 56*a6^5*a5^6*x34^4*a3*a2^2 - 32*a6^6*a5^4*x34^5*a3*a2^2 - 24*a6^5*a5^5*x34^5*a3*a2^2 - 32*a6^4*a5^6*x34^5*a3*a2^2 - 8*a6^6*a5^3*x34^6*a3*a2^2 + 16*a6^5*a5^4*x34^6*a3*a2^2 + 16*a6^4*a5^5*x34^6*a3*a2^2 - 8*a6^3*a5^6*x34^6*a3*a2^2 - 48*a6^6*a5^6*x34^2*a3^2*a2^2 + 136*a6^6*a5^5*x34^3*a3^2*a2^2 + 136*a6^5*a5^6*x34^3*a3^2*a2^2 - 168*a6^6*a5^4*x34^4*a3^2*a2^2 - 120*a6^5*a5^5*x34^4*a3^2*a2^2 - 168*a6^4*a5^6*x34^4*a3^2*a2^2 - 56*a6^6*a5^3*x34^5*a3^2*a2^2 + 216*a6^5*a5^4*x34^5*a3^2*a2^2 + 216*a6^4*a5^5*x34^5*a3^2*a2^2 - 56*a6^3*a5^6*x34^5*a3^2*a2^2 + 24*a6^6*a5^2*x34^6*a3^2*a2^2 - 8*a6^5*a5^3*x34^6*a3^2*a2^2 - 128*a6^4*a5^4*x34^6*a3^2*a2^2 - 8*a6^3*a5^5*x34^6*a3^2*a2^2 + 24*a6^2*a5^6*x34^6*a3^2*a2^2 - 16*a6^6*a5^6*x34*a3^3*a2^2 + 144*a6^6*a5^5*x34^2*a3^3*a2^2 + 144*a6^5*a5^6*x34^2*a3^3*a2^2 - 400*a6^6*a5^4*x34^3*a3^3*a2^2 - 160*a6^5*a5^5*x34^3*a3^3*a2^2 - 400*a6^4*a5^6*x34^3*a3^3*a2^2 - 48*a6^6*a5^3*x34^4*a3^3*a2^2 + 720*a6^5*a5^4*x34^4*a3^3*a2^2 + 720*a6^4*a5^5*x34^4*a3^3*a2^2 - 48*a6^3*a5^6*x34^4*a3^3*a2^2 + 136*a6^6*a5^2*x34^5*a3^3*a2^2 - 128*a6^5*a5^3*x34^5*a3^3*a2^2 - 888*a6^4*a5^4*x34^5*a3^3*a2^2 - 128*a6^3*a5^5*x34^5*a3^3*a2^2 + 136*a6^2*a5^6*x34^5*a3^3*a2^2 - 8*a6^6*a5*x34^6*a3^3*a2^2 - 8*a6^5*a5^2*x34^6*a3^3*a2^2 + 112*a6^4*a5^3*x34^6*a3^3*a2^2 + 112*a6^3*a5^4*x34^6*a3^3*a2^2 - 8*a6^2*a5^5*x34^6*a3^3*a2^2 - 8*a6*a5^6*x34^6*a3^3*a2^2 - 8*a6^6*a5^6*a3^4*a2^2 + 80*a6^6*a5^5*x34*a3^4*a2^2 + 80*a6^5*a5^6*x34*a3^4*a2^2 - 520*a6^6*a5^4*x34^2*a3^4*a2^2 - 520*a6^4*a5^6*x34^2*a3^4*a2^2 + 320*a6^6*a5^3*x34^3*a3^4*a2^2 + 920*a6^5*a5^4*x34^3*a3^4*a2^2 + 920*a6^4*a5^5*x34^3*a3^4*a2^2 + 320*a6^3*a5^6*x34^3*a3^4*a2^2 + 192*a6^6*a5^2*x34^4*a3^4*a2^2 - 640*a6^5*a5^3*x34^4*a3^4*a2^2 - 1800*a6^4*a5^4*x34^4*a3^4*a2^2 - 640*a6^3*a5^5*x34^4*a3^4*a2^2 + 192*a6^2*a5^6*x34^4*a3^4*a2^2 - 32*a6^6*a5*x34^5*a3^4*a2^2 + 72*a6^5*a5^2*x34^5*a3^4*a2^2 + 552*a6^4*a5^3*x34^5*a3^4*a2^2 + 552*a6^3*a5^4*x34^5*a3^4*a2^2 + 72*a6^2*a5^5*x34^5*a3^4*a2^2 - 32*a6*a5^6*x34^5*a3^4*a2^2 - 8*a6^6*x34^6*a3^4*a2^2 + 16*a6^5*a5*x34^6*a3^4*a2^2 - 128*a6^4*a5^2*x34^6*a3^4*a2^2 + 112*a6^3*a5^3*x34^6*a3^4*a2^2 - 128*a6^2*a5^4*x34^6*a3^4*a2^2 + 16*a6*a5^5*x34^6*a3^4*a2^2 - 8*a5^6*x34^6*a3^4*a2^2 + 32*a6^6*a5^5*a3^5*a2^2 + 32*a6^5*a5^6*a3^5*a2^2 - 384*a6^6*a5^4*x34*a3^5*a2^2 + 96*a6^5*a5^5*x34*a3^5*a2^2 - 384*a6^4*a5^6*x34*a3^5*a2^2 + 800*a6^6*a5^3*x34^2*a3^5*a2^2 + 480*a6^5*a5^4*x34^2*a3^5*a2^2 + 480*a6^4*a5^5*x34^2*a3^5*a2^2 + 800*a6^3*a5^6*x34^2*a3^5*a2^2 - 120*a6^6*a5^2*x34^3*a3^5*a2^2 - 1520*a6^5*a5^3*x34^3*a3^5*a2^2 - 1000*a6^4*a5^4*x34^3*a3^5*a2^2 - 1520*a6^3*a5^5*x34^3*a3^5*a2^2 - 120*a6^2*a5^6*x34^3*a3^5*a2^2 - 24*a6^6*a5*x34^4*a3^5*a2^2 + 600*a6^5*a5^2*x34^4*a3^5*a2^2 + 960*a6^4*a5^3*x34^4*a3^5*a2^2 + 960*a6^3*a5^4*x34^4*a3^5*a2^2 + 600*a6^2*a5^5*x34^4*a3^5*a2^2 - 24*a6*a5^6*x34^4*a3^5*a2^2 - 40*a6^6*x34^5*a3^5*a2^2 + 24*a6^5*a5*x34^5*a3^5*a2^2 - 648*a6^4*a5^2*x34^5*a3^5*a2^2 + 592*a6^3*a5^3*x34^5*a3^5*a2^2 - 648*a6^2*a5^4*x34^5*a3^5*a2^2 + 24*a6*a5^5*x34^5*a3^5*a2^2 - 40*a5^6*x34^5*a3^5*a2^2 + 8*a6^5*x34^6*a3^5*a2^2 + 16*a6^4*a5*x34^6*a3^5*a2^2 - 8*a6^3*a5^2*x34^6*a3^5*a2^2 - 8*a6^2*a5^3*x34^6*a3^5*a2^2 + 16*a6*a5^4*x34^6*a3^5*a2^2 + 8*a5^5*x34^6*a3^5*a2^2 - 128*a6^6*a5^4*a3^6*a2^2 + 32*a6^5*a5^5*a3^6*a2^2 - 128*a6^4*a5^6*a3^6*a2^2 + 672*a6^6*a5^3*x34*a3^6*a2^2 + 112*a6^5*a5^4*x34*a3^6*a2^2 + 112*a6^4*a5^5*x34*a3^6*a2^2 + 672*a6^3*a5^6*x34*a3^6*a2^2 - 488*a6^6*a5^2*x34^2*a3^6*a2^2 - 1888*a6^5*a5^3*x34^2*a3^6*a2^2 + 712*a6^4*a5^4*x34^2*a3^6*a2^2 - 1888*a6^3*a5^5*x34^2*a3^6*a2^2 - 488*a6^2*a5^6*x34^2*a3^6*a2^2 + 56*a6^6*a5*x34^3*a3^6*a2^2 + 1512*a6^5*a5^2*x34^3*a3^6*a2^2 + 672*a6^4*a5^3*x34^3*a3^6*a2^2 + 672*a6^3*a5^4*x34^3*a3^6*a2^2 + 1512*a6^2*a5^5*x34^3*a3^6*a2^2 + 56*a6*a5^6*x34^3*a3^6*a2^2 - 88*a6^6*x34^4*a3^6*a2^2 - 104*a6^5*a5*x34^4*a3^6*a2^2 - 1448*a6^4*a5^2*x34^4*a3^6*a2^2 + 1392*a6^3*a5^3*x34^4*a3^6*a2^2 - 1448*a6^2*a5^4*x34^4*a3^6*a2^2 - 104*a6*a5^5*x34^4*a3^6*a2^2 - 88*a5^6*x34^4*a3^6*a2^2 + 56*a6^5*x34^5*a3^6*a2^2 + 112*a6^4*a5*x34^5*a3^6*a2^2 - 56*a6^3*a5^2*x34^5*a3^6*a2^2 - 56*a6^2*a5^3*x34^5*a3^6*a2^2 + 112*a6*a5^4*x34^5*a3^6*a2^2 + 56*a5^5*x34^5*a3^6*a2^2 - 8*a6^4*x34^6*a3^6*a2^2 - 8*a6^3*a5*x34^6*a3^6*a2^2 + 24*a6^2*a5^2*x34^6*a3^6*a2^2 - 8*a6*a5^3*x34^6*a3^6*a2^2 - 8*a5^4*x34^6*a3^6*a2^2 + 192*a6^6*a5^3*a3^7*a2^2 + 32*a6^5*a5^4*a3^7*a2^2 + 32*a6^4*a5^5*a3^7*a2^2 + 192*a6^3*a5^6*a3^7*a2^2 - 384*a6^6*a5^2*x34*a3^7*a2^2 - 1184*a6^5*a5^3*x34*a3^7*a2^2 + 896*a6^4*a5^4*x34*a3^7*a2^2 - 1184*a6^3*a5^5*x34*a3^7*a2^2 - 384*a6^2*a5^6*x34*a3^7*a2^2 + 112*a6^6*a5*x34^2*a3^7*a2^2 + 1776*a6^5*a5^2*x34^2*a3^7*a2^2 + 96*a6^4*a5^3*x34^2*a3^7*a2^2 + 96*a6^3*a5^4*x34^2*a3^7*a2^2 + 1776*a6^2*a5^5*x34^2*a3^7*a2^2 + 112*a6*a5^6*x34^2*a3^7*a2^2 - 112*a6^6*x34^3*a3^7*a2^2 - 336*a6^5*a5*x34^3*a3^7*a2^2 - 1872*a6^4*a5^2*x34^3*a3^7*a2^2 + 1888*a6^3*a5^3*x34^3*a3^7*a2^2 - 1872*a6^2*a5^4*x34^3*a3^7*a2^2 - 336*a6*a5^5*x34^3*a3^7*a2^2 - 112*a5^6*x34^3*a3^7*a2^2 + 160*a6^5*x34^4*a3^7*a2^2 + 320*a6^4*a5*x34^4*a3^7*a2^2 - 160*a6^3*a5^2*x34^4*a3^7*a2^2 - 160*a6^2*a5^3*x34^4*a3^7*a2^2 + 320*a6*a5^4*x34^4*a3^7*a2^2 + 160*a5^5*x34^4*a3^7*a2^2 - 48*a6^4*x34^5*a3^7*a2^2 - 48*a6^3*a5*x34^5*a3^7*a2^2 + 144*a6^2*a5^2*x34^5*a3^7*a2^2 - 48*a6*a5^3*x34^5*a3^7*a2^2 - 48*a5^4*x34^5*a3^7*a2^2 - 96*a6^6*a5^2*a3^8*a2^2 - 296*a6^5*a5^3*a3^8*a2^2 + 224*a6^4*a5^4*a3^8*a2^2 - 296*a6^3*a5^5*a3^8*a2^2 - 96*a6^2*a5^6*a3^8*a2^2 + 72*a6^6*a5*x34*a3^8*a2^2 + 1008*a6^5*a5^2*x34*a3^8*a2^2 - 72*a6^4*a5^3*x34*a3^8*a2^2 - 72*a6^3*a5^4*x34*a3^8*a2^2 + 1008*a6^2*a5^5*x34*a3^8*a2^2 + 72*a6*a5^6*x34*a3^8*a2^2 - 88*a6^6*x34^2*a3^8*a2^2 - 384*a6^5*a5*x34^2*a3^8*a2^2 - 1488*a6^4*a5^2*x34^2*a3^8*a2^2 + 1552*a6^3*a5^3*x34^2*a3^8*a2^2 - 1488*a6^2*a5^4*x34^2*a3^8*a2^2 - 384*a6*a5^5*x34^2*a3^8*a2^2 - 88*a5^6*x34^2*a3^8*a2^2 + 240*a6^5*x34^3*a3^8*a2^2 + 480*a6^4*a5*x34^3*a3^8*a2^2 - 240*a6^3*a5^2*x34^3*a3^8*a2^2 - 240*a6^2*a5^3*x34^3*a3^8*a2^2 + 480*a6*a5^4*x34^3*a3^8*a2^2 + 240*a5^5*x34^3*a3^8*a2^2 - 120*a6^4*x34^4*a3^8*a2^2 - 120*a6^3*a5*x34^4*a3^8*a2^2 + 360*a6^2*a5^2*x34^4*a3^8*a2^2 - 120*a6*a5^3*x34^4*a3^8*a2^2 - 120*a5^4*x34^4*a3^8*a2^2 + 16*a6^6*a5*a3^9*a2^2 + 224*a6^5*a5^2*a3^9*a2^2 - 16*a6^4*a5^3*a3^9*a2^2 - 16*a6^3*a5^4*a3^9*a2^2 + 224*a6^2*a5^5*a3^9*a2^2 + 16*a6*a5^6*a3^9*a2^2 - 40*a6^6*x34*a3^9*a2^2 - 200*a6^5*a5*x34*a3^9*a2^2 - 680*a6^4*a5^2*x34*a3^9*a2^2 + 720*a6^3*a5^3*x34*a3^9*a2^2 - 680*a6^2*a5^4*x34*a3^9*a2^2 - 200*a6*a5^5*x34*a3^9*a2^2 - 40*a5^6*x34*a3^9*a2^2 + 200*a6^5*x34^2*a3^9*a2^2 + 400*a6^4*a5*x34^2*a3^9*a2^2 - 200*a6^3*a5^2*x34^2*a3^9*a2^2 - 200*a6^2*a5^3*x34^2*a3^9*a2^2 + 400*a6*a5^4*x34^2*a3^9*a2^2 + 200*a5^5*x34^2*a3^9*a2^2 - 160*a6^4*x34^3*a3^9*a2^2 - 160*a6^3*a5*x34^3*a3^9*a2^2 + 480*a6^2*a5^2*x34^3*a3^9*a2^2 - 160*a6*a5^3*x34^3*a3^9*a2^2 - 160*a5^4*x34^3*a3^9*a2^2 - 8*a6^6*a3^10*a2^2 - 40*a6^5*a5*a3^10*a2^2 - 136*a6^4*a5^2*a3^10*a2^2 + 144*a6^3*a5^3*a3^10*a2^2 - 136*a6^2*a5^4*a3^10*a2^2 - 40*a6*a5^5*a3^10*a2^2 - 8*a5^6*a3^10*a2^2 + 88*a6^5*x34*a3^10*a2^2 + 176*a6^4*a5*x34*a3^10*a2^2 - 88*a6^3*a5^2*x34*a3^10*a2^2 - 88*a6^2*a5^3*x34*a3^10*a2^2 + 176*a6*a5^4*x34*a3^10*a2^2 + 88*a5^5*x34*a3^10*a2^2 - 120*a6^4*x34^2*a3^10*a2^2 - 120*a6^3*a5*x34^2*a3^10*a2^2 + 360*a6^2*a5^2*x34^2*a3^10*a2^2 - 120*a6*a5^3*x34^2*a3^10*a2^2 - 120*a5^4*x34^2*a3^10*a2^2 + 16*a6^5*a3^11*a2^2 + 32*a6^4*a5*a3^11*a2^2 - 16*a6^3*a5^2*a3^11*a2^2 - 16*a6^2*a5^3*a3^11*a2^2 + 32*a6*a5^4*a3^11*a2^2 + 16*a5^5*a3^11*a2^2 - 48*a6^4*x34*a3^11*a2^2 - 48*a6^3*a5*x34*a3^11*a2^2 + 144*a6^2*a5^2*x34*a3^11*a2^2 - 48*a6*a5^3*x34*a3^11*a2^2 - 48*a5^4*x34*a3^11*a2^2 - 8*a6^4*a3^12*a2^2 - 8*a6^3*a5*a3^12*a2^2 + 24*a6^2*a5^2*a3^12*a2^2 - 8*a6*a5^3*a3^12*a2^2 - 8*a5^4*a3^12*a2^2 + 16*a6^6*a5^6*x34^3*a2^3 - 8*a6^6*a5^5*x34^4*a2^3 - 8*a6^5*a5^6*x34^4*a2^3 - 8*a6^6*a5^4*x34^5*a2^3 - 8*a6^4*a5^6*x34^5*a2^3 + 16*a6^6*a5^3*x34^6*a2^3 - 8*a6^5*a5^4*x34^6*a2^3 - 8*a6^4*a5^5*x34^6*a2^3 + 16*a6^3*a5^6*x34^6*a2^3 + 40*a6^6*a5^6*x34^2*a3*a2^3 - 48*a6^6*a5^5*x34^3*a3*a2^3 - 48*a6^5*a5^6*x34^3*a3*a2^3 - 48*a6^6*a5^4*x34^4*a3*a2^3 + 48*a6^5*a5^5*x34^4*a3*a2^3 - 48*a6^4*a5^6*x34^4*a3*a2^3 + 80*a6^6*a5^3*x34^5*a3*a2^3 + 80*a6^3*a5^6*x34^5*a3*a2^3 - 8*a6^6*a5^2*x34^6*a3*a2^3 - 16*a6^5*a5^3*x34^6*a3*a2^3 - 8*a6^4*a5^4*x34^6*a3*a2^3 - 16*a6^3*a5^5*x34^6*a3*a2^3 - 8*a6^2*a5^6*x34^6*a3*a2^3 + 24*a6^6*a5^6*x34*a3^2*a2^3 - 104*a6^6*a5^5*x34^2*a3^2*a2^3 - 104*a6^5*a5^6*x34^2*a3^2*a2^3 + 112*a6^5*a5^5*x34^3*a3^2*a2^3 + 272*a6^6*a5^3*x34^4*a3^2*a2^3 + 272*a6^3*a5^6*x34^4*a3^2*a2^3 - 56*a6^6*a5^2*x34^5*a3^2*a2^3 - 176*a6^5*a5^3*x34^5*a3^2*a2^3 - 168*a6^4*a5^4*x34^5*a3^2*a2^3 - 176*a6^3*a5^5*x34^5*a3^2*a2^3 - 56*a6^2*a5^6*x34^5*a3^2*a2^3 - 8*a6^6*a5*x34^6*a3^2*a2^3 - 8*a6^5*a5^2*x34^6*a3^2*a2^3 + 112*a6^4*a5^3*x34^6*a3^2*a2^3 + 112*a6^3*a5^4*x34^6*a3^2*a2^3 - 8*a6^2*a5^5*x34^6*a3^2*a2^3 - 8*a6*a5^6*x34^6*a3^2*a2^3 + 16*a6^6*a5^6*a3^3*a2^3 - 112*a6^6*a5^5*x34*a3^3*a2^3 - 112*a6^5*a5^6*x34*a3^3*a2^3 + 320*a6^6*a5^4*x34^2*a3^3*a2^3 - 32*a6^5*a5^5*x34^2*a3^3*a2^3 + 320*a6^4*a5^6*x34^2*a3^3*a2^3 + 80*a6^6*a5^3*x34^3*a3^3*a2^3 + 80*a6^5*a5^4*x34^3*a3^3*a2^3 + 80*a6^4*a5^5*x34^3*a3^3*a2^3 + 80*a6^3*a5^6*x34^3*a3^3*a2^3 - 48*a6^6*a5^2*x34^4*a3^3*a2^3 - 400*a6^5*a5^3*x34^4*a3^3*a2^3 - 960*a6^4*a5^4*x34^4*a3^3*a2^3 - 400*a6^3*a5^5*x34^4*a3^3*a2^3 - 48*a6^2*a5^6*x34^4*a3^3*a2^3 - 64*a6^6*a5*x34^5*a3^3*a2^3 - 128*a6^5*a5^2*x34^5*a3^3*a2^3 + 912*a6^4*a5^3*x34^5*a3^3*a2^3 + 912*a6^3*a5^4*x34^5*a3^3*a2^3 - 128*a6^2*a5^5*x34^5*a3^3*a2^3 - 64*a6*a5^6*x34^5*a3^3*a2^3 + 16*a6^6*x34^6*a3^3*a2^3 - 16*a6^5*a5*x34^6*a3^3*a2^3 + 112*a6^4*a5^2*x34^6*a3^3*a2^3 - 528*a6^3*a5^3*x34^6*a3^3*a2^3 + 112*a6^2*a5^4*x34^6*a3^3*a2^3 - 16*a6*a5^5*x34^6*a3^3*a2^3 + 16*a5^6*x34^6*a3^3*a2^3 - 56*a6^6*a5^5*a3^4*a2^3 - 56*a6^5*a5^6*a3^4*a2^3 + 480*a6^6*a5^4*x34*a3^4*a2^3 - 160*a6^5*a5^5*x34*a3^4*a2^3 + 480*a6^4*a5^6*x34*a3^4*a2^3 - 720*a6^6*a5^3*x34^2*a3^4*a2^3 + 240*a6^5*a5^4*x34^2*a3^4*a2^3 + 240*a6^4*a5^5*x34^2*a3^4*a2^3 - 720*a6^3*a5^6*x34^2*a3^4*a2^3 + 320*a6^6*a5^2*x34^3*a3^4*a2^3 + 80*a6^5*a5^3*x34^3*a3^4*a2^3 - 2560*a6^4*a5^4*x34^3*a3^4*a2^3 + 80*a6^3*a5^5*x34^3*a3^4*a2^3 + 320*a6^2*a5^6*x34^3*a3^4*a2^3 - 208*a6^6*a5*x34^4*a3^4*a2^3 - 640*a6^5*a5^2*x34^4*a3^4*a2^3 + 2640*a6^4*a5^3*x34^4*a3^4*a2^3 + 2640*a6^3*a5^4*x34^4*a3^4*a2^3 - 640*a6^2*a5^5*x34^4*a3^4*a2^3 - 208*a6*a5^6*x34^4*a3^4*a2^3 + 88*a6^6*x34^5*a3^4*a2^3 - 48*a6^5*a5*x34^5*a3^4*a2^3 + 552*a6^4*a5^2*x34^5*a3^4*a2^3 - 2928*a6^3*a5^3*x34^5*a3^4*a2^3 + 552*a6^2*a5^4*x34^5*a3^4*a2^3 - 48*a6*a5^5*x34^5*a3^4*a2^3 + 88*a5^6*x34^5*a3^4*a2^3 - 8*a6^5*x34^6*a3^4*a2^3 - 8*a6^4*a5*x34^6*a3^4*a2^3 + 112*a6^3*a5^2*x34^6*a3^4*a2^3 + 112*a6^2*a5^3*x34^6*a3^4*a2^3 - 8*a6*a5^4*x34^6*a3^4*a2^3 - 8*a5^5*x34^6*a3^4*a2^3 + 192*a6^6*a5^4*a3^5*a2^3 - 64*a6^5*a5^5*a3^5*a2^3 + 192*a6^4*a5^6*a3^5*a2^3 - 912*a6^6*a5^3*x34*a3^5*a2^3 + 240*a6^5*a5^4*x34*a3^5*a2^3 + 240*a6^4*a5^5*x34*a3^5*a2^3 - 912*a6^3*a5^6*x34*a3^5*a2^3 + 800*a6^6*a5^2*x34^2*a3^5*a2^3 + 1040*a6^5*a5^3*x34^2*a3^5*a2^3 - 3600*a6^4*a5^4*x34^2*a3^5*a2^3 + 1040*a6^3*a5^5*x34^2*a3^5*a2^3 + 800*a6^2*a5^6*x34^2*a3^5*a2^3 - 368*a6^6*a5*x34^3*a3^5*a2^3 - 1520*a6^5*a5^2*x34^3*a3^5*a2^3 + 3920*a6^4*a5^3*x34^3*a3^5*a2^3 + 3920*a6^3*a5^4*x34^3*a3^5*a2^3 - 1520*a6^2*a5^5*x34^3*a3^5*a2^3 - 368*a6*a5^6*x34^3*a3^5*a2^3 + 192*a6^6*x34^4*a3^5*a2^3 + 48*a6^5*a5*x34^4*a3^5*a2^3 + 960*a6^4*a5^2*x34^4*a3^5*a2^3 - 6480*a6^3*a5^3*x34^4*a3^5*a2^3 + 960*a6^2*a5^4*x34^4*a3^5*a2^3 + 48*a6*a5^5*x34^4*a3^5*a2^3 + 192*a5^6*x34^4*a3^5*a2^3 - 48*a6^5*x34^5*a3^5*a2^3 + 592*a6^3*a5^2*x34^5*a3^5*a2^3 + 592*a6^2*a5^3*x34^5*a3^5*a2^3 - 48*a5^5*x34^5*a3^5*a2^3 - 8*a6^4*x34^6*a3^5*a2^3 - 16*a6^3*a5*x34^6*a3^5*a2^3 - 8*a6^2*a5^2*x34^6*a3^5*a2^3 - 16*a6*a5^3*x34^6*a3^5*a2^3 - 8*a5^4*x34^6*a3^5*a2^3 - 304*a6^6*a5^3*a3^6*a2^3 + 80*a6^5*a5^4*a3^6*a2^3 + 80*a6^4*a5^5*a3^6*a2^3 - 304*a6^3*a5^6*a3^6*a2^3 + 672*a6^6*a5^2*x34*a3^6*a2^3 + 1008*a6^5*a5^3*x34*a3^6*a2^3 - 2576*a6^4*a5^4*x34*a3^6*a2^3 + 1008*a6^3*a5^5*x34*a3^6*a2^3 + 672*a6^2*a5^6*x34*a3^6*a2^3 - 384*a6^6*a5*x34^2*a3^6*a2^3 - 1888*a6^5*a5^2*x34^2*a3^6*a2^3 + 3472*a6^4*a5^3*x34^2*a3^6*a2^3 + 3472*a6^3*a5^4*x34^2*a3^6*a2^3 - 1888*a6^2*a5^5*x34^2*a3^6*a2^3 - 384*a6*a5^6*x34^2*a3^6*a2^3 + 224*a6^6*x34^3*a3^6*a2^3 + 336*a6^5*a5*x34^3*a3^6*a2^3 + 672*a6^4*a5^2*x34^3*a3^6*a2^3 - 7728*a6^3*a5^3*x34^3*a3^6*a2^3 + 672*a6^2*a5^4*x34^3*a3^6*a2^3 + 336*a6*a5^5*x34^3*a3^6*a2^3 + 224*a5^6*x34^3*a3^6*a2^3 - 128*a6^5*x34^4*a3^6*a2^3 + 112*a6^4*a5*x34^4*a3^6*a2^3 + 1392*a6^3*a5^2*x34^4*a3^6*a2^3 + 1392*a6^2*a5^3*x34^4*a3^6*a2^3 + 112*a6*a5^4*x34^4*a3^6*a2^3 - 128*a5^5*x34^4*a3^6*a2^3 - 56*a6^4*x34^5*a3^6*a2^3 - 112*a6^3*a5*x34^5*a3^6*a2^3 - 56*a6^2*a5^2*x34^5*a3^6*a2^3 - 112*a6*a5^3*x34^5*a3^6*a2^3 - 56*a5^4*x34^5*a3^6*a2^3 + 16*a6^3*x34^6*a3^6*a2^3 - 8*a6^2*a5*x34^6*a3^6*a2^3 - 8*a6*a5^2*x34^6*a3^6*a2^3 + 16*a5^3*x34^6*a3^6*a2^3 + 192*a6^6*a5^2*a3^7*a2^3 + 288*a6^5*a5^3*a3^7*a2^3 - 736*a6^4*a5^4*a3^7*a2^3 + 288*a6^3*a5^5*a3^7*a2^3 + 192*a6^2*a5^6*a3^7*a2^3 - 224*a6^6*a5*x34*a3^7*a2^3 - 1184*a6^5*a5^2*x34*a3^7*a2^3 + 1856*a6^4*a5^3*x34*a3^7*a2^3 + 1856*a6^3*a5^4*x34*a3^7*a2^3 - 1184*a6^2*a5^5*x34*a3^7*a2^3 - 224*a6*a5^6*x34*a3^7*a2^3 + 160*a6^6*x34^2*a3^7*a2^3 + 480*a6^5*a5*x34^2*a3^7*a2^3 + 96*a6^4*a5^2*x34^2*a3^7*a2^3 - 5664*a6^3*a5^3*x34^2*a3^7*a2^3 + 96*a6^2*a5^4*x34^2*a3^7*a2^3 + 480*a6*a5^5*x34^2*a3^7*a2^3 + 160*a5^6*x34^2*a3^7*a2^3 - 192*a6^5*x34^3*a3^7*a2^3 + 288*a6^4*a5*x34^3*a3^7*a2^3 + 1888*a6^3*a5^2*x34^3*a3^7*a2^3 + 1888*a6^2*a5^3*x34^3*a3^7*a2^3 + 288*a6*a5^4*x34^3*a3^7*a2^3 - 192*a5^5*x34^3*a3^7*a2^3 - 160*a6^4*x34^4*a3^7*a2^3 - 320*a6^3*a5*x34^4*a3^7*a2^3 - 160*a6^2*a5^2*x34^4*a3^7*a2^3 - 320*a6*a5^3*x34^4*a3^7*a2^3 - 160*a5^4*x34^4*a3^7*a2^3 + 96*a6^3*x34^5*a3^7*a2^3 - 48*a6^2*a5*x34^5*a3^7*a2^3 - 48*a6*a5^2*x34^5*a3^7*a2^3 + 96*a5^3*x34^5*a3^7*a2^3 - 56*a6^6*a5*a3^8*a2^3 - 296*a6^5*a5^2*a3^8*a2^3 + 464*a6^4*a5^3*a3^8*a2^3 + 464*a6^3*a5^4*a3^8*a2^3 - 296*a6^2*a5^5*a3^8*a2^3 - 56*a6*a5^6*a3^8*a2^3 + 72*a6^6*x34*a3^8*a2^3 + 288*a6^5*a5*x34*a3^8*a2^3 - 72*a6^4*a5^2*x34*a3^8*a2^3 - 2592*a6^3*a5^3*x34*a3^8*a2^3 - 72*a6^2*a5^4*x34*a3^8*a2^3 + 288*a6*a5^5*x34*a3^8*a2^3 + 72*a5^6*x34*a3^8*a2^3 - 168*a6^5*x34^2*a3^8*a2^3 + 312*a6^4*a5*x34^2*a3^8*a2^3 + 1552*a6^3*a5^2*x34^2*a3^8*a2^3 + 1552*a6^2*a5^3*x34^2*a3^8*a2^3 + 312*a6*a5^4*x34^2*a3^8*a2^3 - 168*a5^5*x34^2*a3^8*a2^3 - 240*a6^4*x34^3*a3^8*a2^3 - 480*a6^3*a5*x34^3*a3^8*a2^3 - 240*a6^2*a5^2*x34^3*a3^8*a2^3 - 480*a6*a5^3*x34^3*a3^8*a2^3 - 240*a5^4*x34^3*a3^8*a2^3 + 240*a6^3*x34^4*a3^8*a2^3 - 120*a6^2*a5*x34^4*a3^8*a2^3 - 120*a6*a5^2*x34^4*a3^8*a2^3 + 240*a5^3*x34^4*a3^8*a2^3 + 16*a6^6*a3^9*a2^3 + 64*a6^5*a5*a3^9*a2^3 - 16*a6^4*a5^2*a3^9*a2^3 - 576*a6^3*a5^3*a3^9*a2^3 - 16*a6^2*a5^4*a3^9*a2^3 + 64*a6*a5^5*a3^9*a2^3 + 16*a5^6*a3^9*a2^3 - 80*a6^5*x34*a3^9*a2^3 + 160*a6^4*a5*x34*a3^9*a2^3 + 720*a6^3*a5^2*x34*a3^9*a2^3 + 720*a6^2*a5^3*x34*a3^9*a2^3 + 160*a6*a5^4*x34*a3^9*a2^3 - 80*a5^5*x34*a3^9*a2^3 - 200*a6^4*x34^2*a3^9*a2^3 - 400*a6^3*a5*x34^2*a3^9*a2^3 - 200*a6^2*a5^2*x34^2*a3^9*a2^3 - 400*a6*a5^3*x34^2*a3^9*a2^3 - 200*a5^4*x34^2*a3^9*a2^3 + 320*a6^3*x34^3*a3^9*a2^3 - 160*a6^2*a5*x34^3*a3^9*a2^3 - 160*a6*a5^2*x34^3*a3^9*a2^3 + 320*a5^3*x34^3*a3^9*a2^3 - 16*a6^5*a3^10*a2^3 + 32*a6^4*a5*a3^10*a2^3 + 144*a6^3*a5^2*a3^10*a2^3 + 144*a6^2*a5^3*a3^10*a2^3 + 32*a6*a5^4*a3^10*a2^3 - 16*a5^5*a3^10*a2^3 - 88*a6^4*x34*a3^10*a2^3 - 176*a6^3*a5*x34*a3^10*a2^3 - 88*a6^2*a5^2*x34*a3^10*a2^3 - 176*a6*a5^3*x34*a3^10*a2^3 - 88*a5^4*x34*a3^10*a2^3 + 240*a6^3*x34^2*a3^10*a2^3 - 120*a6^2*a5*x34^2*a3^10*a2^3 - 120*a6*a5^2*x34^2*a3^10*a2^3 + 240*a5^3*x34^2*a3^10*a2^3 - 16*a6^4*a3^11*a2^3 - 32*a6^3*a5*a3^11*a2^3 - 16*a6^2*a5^2*a3^11*a2^3 - 32*a6*a5^3*a3^11*a2^3 - 16*a5^4*a3^11*a2^3 + 96*a6^3*x34*a3^11*a2^3 - 48*a6^2*a5*x34*a3^11*a2^3 - 48*a6*a5^2*x34*a3^11*a2^3 + 96*a5^3*x34*a3^11*a2^3 + 16*a6^3*a3^12*a2^3 - 8*a6^2*a5*a3^12*a2^3 - 8*a6*a5^2*a3^12*a2^3 + 16*a5^3*a3^12*a2^3 - 8*a6^6*a5^6*x34^2*a2^4 - 8*a6^6*a5^5*x34^3*a2^4 - 8*a6^5*a5^6*x34^3*a2^4 + 24*a6^6*a5^4*x34^4*a2^4 + 24*a6^4*a5^6*x34^4*a2^4 - 8*a6^6*a5^3*x34^5*a2^4 - 8*a6^3*a5^6*x34^5*a2^4 - 8*a6^6*a5^2*x34^6*a2^4 - 8*a6^5*a5^3*x34^6*a2^4 + 24*a6^4*a5^4*x34^6*a2^4 - 8*a6^3*a5^5*x34^6*a2^4 - 8*a6^2*a5^6*x34^6*a2^4 - 8*a6^6*a5^6*x34*a3*a2^4 - 8*a6^6*a5^5*x34^2*a3*a2^4 - 8*a6^5*a5^6*x34^2*a3*a2^4 + 88*a6^6*a5^4*x34^3*a3*a2^4 + 48*a6^5*a5^5*x34^3*a3*a2^4 + 88*a6^4*a5^6*x34^3*a3*a2^4 - 48*a6^6*a5^3*x34^4*a3*a2^4 - 72*a6^5*a5^4*x34^4*a3*a2^4 - 72*a6^4*a5^5*x34^4*a3*a2^4 - 48*a6^3*a5^6*x34^4*a3*a2^4 - 32*a6^6*a5^2*x34^5*a3*a2^4 + 72*a6^4*a5^4*x34^5*a3*a2^4 - 32*a6^2*a5^6*x34^5*a3*a2^4 + 8*a6^6*a5*x34^6*a3*a2^4 + 16*a6^5*a5^2*x34^6*a3*a2^4 - 8*a6^4*a5^3*x34^6*a3*a2^4 - 8*a6^3*a5^4*x34^6*a3*a2^4 + 16*a6^2*a5^5*x34^6*a3*a2^4 + 8*a6*a5^6*x34^6*a3*a2^4 - 8*a6^6*a5^6*a3^2*a2^4 + 24*a6^6*a5^5*x34*a3^2*a2^4 + 24*a6^5*a5^6*x34*a3^2*a2^4 - 8*a6^6*a5^4*x34^2*a3^2*a2^4 + 264*a6^5*a5^5*x34^2*a3^2*a2^4 - 8*a6^4*a5^6*x34^2*a3^2*a2^4 - 408*a6^5*a5^4*x34^3*a3^2*a2^4 - 408*a6^4*a5^5*x34^3*a3^2*a2^4 - 168*a6^6*a5^2*x34^4*a3^2*a2^4 + 720*a6^4*a5^4*x34^4*a3^2*a2^4 - 168*a6^2*a5^6*x34^4*a3^2*a2^4 + 64*a6^6*a5*x34^5*a3^2*a2^4 + 216*a6^5*a5^2*x34^5*a3^2*a2^4 - 168*a6^4*a5^3*x34^5*a3^2*a2^4 - 168*a6^3*a5^4*x34^5*a3^2*a2^4 + 216*a6^2*a5^5*x34^5*a3^2*a2^4 + 64*a6*a5^6*x34^5*a3^2*a2^4 - 8*a6^6*x34^6*a3^2*a2^4 + 16*a6^5*a5*x34^6*a3^2*a2^4 - 128*a6^4*a5^2*x34^6*a3^2*a2^4 + 112*a6^3*a5^3*x34^6*a3^2*a2^4 - 128*a6^2*a5^4*x34^6*a3^2*a2^4 + 16*a6*a5^5*x34^6*a3^2*a2^4 - 8*a5^6*x34^6*a3^2*a2^4 + 16*a6^6*a5^5*a3^3*a2^4 + 16*a6^5*a5^6*a3^3*a2^4 - 192*a6^6*a5^4*x34*a3^3*a2^4 + 432*a6^5*a5^5*x34*a3^3*a2^4 - 192*a6^4*a5^6*x34*a3^3*a2^4 + 320*a6^6*a5^3*x34^2*a3^3*a2^4 - 912*a6^5*a5^4*x34^2*a3^3*a2^4 - 912*a6^4*a5^5*x34^2*a3^3*a2^4 + 320*a6^3*a5^6*x34^2*a3^3*a2^4 - 400*a6^6*a5^2*x34^3*a3^3*a2^4 + 80*a6^5*a5^3*x34^3*a3^3*a2^4 + 2400*a6^4*a5^4*x34^3*a3^3*a2^4 + 80*a6^3*a5^5*x34^3*a3^3*a2^4 - 400*a6^2*a5^6*x34^3*a3^3*a2^4 + 192*a6^6*a5*x34^4*a3^3*a2^4 + 720*a6^5*a5^2*x34^4*a3^3*a2^4 - 960*a6^4*a5^3*x34^4*a3^3*a2^4 - 960*a6^3*a5^4*x34^4*a3^3*a2^4 + 720*a6^2*a5^5*x34^4*a3^3*a2^4 + 192*a6*a5^6*x34^4*a3^3*a2^4 - 56*a6^6*x34^5*a3^3*a2^4 + 144*a6^5*a5*x34^5*a3^3*a2^4 - 888*a6^4*a5^2*x34^5*a3^3*a2^4 + 912*a6^3*a5^3*x34^5*a3^3*a2^4 - 888*a6^2*a5^4*x34^5*a3^3*a2^4 + 144*a6*a5^5*x34^5*a3^3*a2^4 - 56*a5^6*x34^5*a3^3*a2^4 - 8*a6^5*x34^6*a3^3*a2^4 - 8*a6^4*a5*x34^6*a3^3*a2^4 + 112*a6^3*a5^2*x34^6*a3^3*a2^4 + 112*a6^2*a5^3*x34^6*a3^3*a2^4 - 8*a6*a5^4*x34^6*a3^3*a2^4 - 8*a5^5*x34^6*a3^3*a2^4 - 96*a6^6*a5^4*a3^4*a2^4 + 216*a6^5*a5^5*a3^4*a2^4 - 96*a6^4*a5^6*a3^4*a2^4 + 480*a6^6*a5^3*x34*a3^4*a2^4 - 960*a6^5*a5^4*x34*a3^4*a2^4 - 960*a6^4*a5^5*x34*a3^4*a2^4 + 480*a6^3*a5^6*x34*a3^4*a2^4 - 520*a6^6*a5^2*x34^2*a3^4*a2^4 + 240*a6^5*a5^3*x34^2*a3^4*a2^4 + 3960*a6^4*a5^4*x34^2*a3^4*a2^4 + 240*a6^3*a5^5*x34^2*a3^4*a2^4 - 520*a6^2*a5^6*x34^2*a3^4*a2^4 + 280*a6^6*a5*x34^3*a3^4*a2^4 + 920*a6^5*a5^2*x34^3*a3^4*a2^4 - 2560*a6^4*a5^3*x34^3*a3^4*a2^4 - 2560*a6^3*a5^4*x34^3*a3^4*a2^4 + 920*a6^2*a5^5*x34^3*a3^4*a2^4 + 280*a6*a5^6*x34^3*a3^4*a2^4 - 136*a6^6*x34^4*a3^4*a2^4 + 408*a6^5*a5*x34^4*a3^4*a2^4 - 1800*a6^4*a5^2*x34^4*a3^4*a2^4 + 2640*a6^3*a5^3*x34^4*a3^4*a2^4 - 1800*a6^2*a5^4*x34^4*a3^4*a2^4 + 408*a6*a5^5*x34^4*a3^4*a2^4 - 136*a5^6*x34^4*a3^4*a2^4 - 48*a6^5*x34^5*a3^4*a2^4 - 120*a6^4*a5*x34^5*a3^4*a2^4 + 552*a6^3*a5^2*x34^5*a3^4*a2^4 + 552*a6^2*a5^3*x34^5*a3^4*a2^4 - 120*a6*a5^4*x34^5*a3^4*a2^4 - 48*a5^5*x34^5*a3^4*a2^4 + 24*a6^4*x34^6*a3^4*a2^4 - 8*a6^3*a5*x34^6*a3^4*a2^4 - 128*a6^2*a5^2*x34^6*a3^4*a2^4 - 8*a6*a5^3*x34^6*a3^4*a2^4 + 24*a5^4*x34^6*a3^4*a2^4 + 192*a6^6*a5^3*a3^5*a2^4 - 384*a6^5*a5^4*a3^5*a2^4 - 384*a6^4*a5^5*a3^5*a2^4 + 192*a6^3*a5^6*a3^5*a2^4 - 384*a6^6*a5^2*x34*a3^5*a2^4 + 240*a6^5*a5^3*x34*a3^5*a2^4 + 3312*a6^4*a5^4*x34*a3^5*a2^4 + 240*a6^3*a5^5*x34*a3^5*a2^4 - 384*a6^2*a5^6*x34*a3^5*a2^4 + 224*a6^6*a5*x34^2*a3^5*a2^4 + 480*a6^5*a5^2*x34^2*a3^5*a2^4 - 3600*a6^4*a5^3*x34^2*a3^5*a2^4 - 3600*a6^3*a5^4*x34^2*a3^5*a2^4 + 480*a6^2*a5^5*x34^2*a3^5*a2^4 + 224*a6*a5^6*x34^2*a3^5*a2^4 - 152*a6^6*x34^3*a3^5*a2^4 + 560*a6^5*a5*x34^3*a3^5*a2^4 - 1000*a6^4*a5^2*x34^3*a3^5*a2^4 + 3920*a6^3*a5^3*x34^3*a3^5*a2^4 - 1000*a6^2*a5^4*x34^3*a3^5*a2^4 + 560*a6*a5^5*x34^3*a3^5*a2^4 - 152*a5^6*x34^3*a3^5*a2^4 - 120*a6^5*x34^4*a3^5*a2^4 - 552*a6^4*a5*x34^4*a3^5*a2^4 + 960*a6^3*a5^2*x34^4*a3^5*a2^4 + 960*a6^2*a5^3*x34^4*a3^5*a2^4 - 552*a6*a5^4*x34^4*a3^5*a2^4 - 120*a5^5*x34^4*a3^5*a2^4 + 144*a6^4*x34^5*a3^5*a2^4 - 648*a6^2*a5^2*x34^5*a3^5*a2^4 + 144*a5^4*x34^5*a3^5*a2^4 - 8*a6^3*x34^6*a3^5*a2^4 + 16*a6^2*a5*x34^6*a3^5*a2^4 + 16*a6*a5^2*x34^6*a3^5*a2^4 - 8*a5^3*x34^6*a3^5*a2^4 - 128*a6^6*a5^2*a3^6*a2^4 + 80*a6^5*a5^3*a3^6*a2^4 + 1104*a6^4*a5^4*a3^6*a2^4 + 80*a6^3*a5^5*a3^6*a2^4 - 128*a6^2*a5^6*a3^6*a2^4 + 112*a6^6*a5*x34*a3^6*a2^4 + 112*a6^5*a5^2*x34*a3^6*a2^4 - 2576*a6^4*a5^3*x34*a3^6*a2^4 - 2576*a6^3*a5^4*x34*a3^6*a2^4 + 112*a6^2*a5^5*x34*a3^6*a2^4 + 112*a6*a5^6*x34*a3^6*a2^4 - 88*a6^6*x34^2*a3^6*a2^4 + 448*a6^5*a5*x34^2*a3^6*a2^4 + 712*a6^4*a5^2*x34^2*a3^6*a2^4 + 3472*a6^3*a5^3*x34^2*a3^6*a2^4 + 712*a6^2*a5^4*x34^2*a3^6*a2^4 + 448*a6*a5^5*x34^2*a3^6*a2^4 - 88*a5^6*x34^2*a3^6*a2^4 - 168*a6^5*x34^3*a3^6*a2^4 - 1176*a6^4*a5*x34^3*a3^6*a2^4 + 672*a6^3*a5^2*x34^3*a3^6*a2^4 + 672*a6^2*a5^3*x34^3*a3^6*a2^4 - 1176*a6*a5^4*x34^3*a3^6*a2^4 - 168*a5^5*x34^3*a3^6*a2^4 + 384*a6^4*x34^4*a3^6*a2^4 + 112*a6^3*a5*x34^4*a3^6*a2^4 - 1448*a6^2*a5^2*x34^4*a3^6*a2^4 + 112*a6*a5^3*x34^4*a3^6*a2^4 + 384*a5^4*x34^4*a3^6*a2^4 - 56*a6^3*x34^5*a3^6*a2^4 + 112*a6^2*a5*x34^5*a3^6*a2^4 + 112*a6*a5^2*x34^5*a3^6*a2^4 - 56*a5^3*x34^5*a3^6*a2^4 - 8*a6^2*x34^6*a3^6*a2^4 + 8*a6*a5*x34^6*a3^6*a2^4 - 8*a5^2*x34^6*a3^6*a2^4 + 32*a6^6*a5*a3^7*a2^4 + 32*a6^5*a5^2*a3^7*a2^4 - 736*a6^4*a5^3*a3^7*a2^4 - 736*a6^3*a5^4*a3^7*a2^4 + 32*a6^2*a5^5*a3^7*a2^4 + 32*a6*a5^6*a3^7*a2^4 - 32*a6^6*x34*a3^7*a2^4 + 224*a6^5*a5*x34*a3^7*a2^4 + 896*a6^4*a5^2*x34*a3^7*a2^4 + 1856*a6^3*a5^3*x34*a3^7*a2^4 + 896*a6^2*a5^4*x34*a3^7*a2^4 + 224*a6*a5^5*x34*a3^7*a2^4 - 32*a5^6*x34*a3^7*a2^4 - 144*a6^5*x34^2*a3^7*a2^4 - 1296*a6^4*a5*x34^2*a3^7*a2^4 + 96*a6^3*a5^2*x34^2*a3^7*a2^4 + 96*a6^2*a5^3*x34^2*a3^7*a2^4 - 1296*a6*a5^4*x34^2*a3^7*a2^4 - 144*a5^5*x34^2*a3^7*a2^4 + 576*a6^4*x34^3*a3^7*a2^4 + 288*a6^3*a5*x34^3*a3^7*a2^4 - 1872*a6^2*a5^2*x34^3*a3^7*a2^4 + 288*a6*a5^3*x34^3*a3^7*a2^4 + 576*a5^4*x34^3*a3^7*a2^4 - 160*a6^3*x34^4*a3^7*a2^4 + 320*a6^2*a5*x34^4*a3^7*a2^4 + 320*a6*a5^2*x34^4*a3^7*a2^4 - 160*a5^3*x34^4*a3^7*a2^4 - 48*a6^2*x34^5*a3^7*a2^4 + 48*a6*a5*x34^5*a3^7*a2^4 - 48*a5^2*x34^5*a3^7*a2^4 - 8*a6^6*a3^8*a2^4 + 56*a6^5*a5*a3^8*a2^4 + 224*a6^4*a5^2*a3^8*a2^4 + 464*a6^3*a5^3*a3^8*a2^4 + 224*a6^2*a5^4*a3^8*a2^4 + 56*a6*a5^5*a3^8*a2^4 - 8*a5^6*a3^8*a2^4 - 72*a6^5*x34*a3^8*a2^4 - 720*a6^4*a5*x34*a3^8*a2^4 - 72*a6^3*a5^2*x34*a3^8*a2^4 - 72*a6^2*a5^3*x34*a3^8*a2^4 - 720*a6*a5^4*x34*a3^8*a2^4 - 72*a5^5*x34*a3^8*a2^4 + 504*a6^4*x34^2*a3^8*a2^4 + 312*a6^3*a5*x34^2*a3^8*a2^4 - 1488*a6^2*a5^2*x34^2*a3^8*a2^4 + 312*a6*a5^3*x34^2*a3^8*a2^4 + 504*a5^4*x34^2*a3^8*a2^4 - 240*a6^3*x34^3*a3^8*a2^4 + 480*a6^2*a5*x34^3*a3^8*a2^4 + 480*a6*a5^2*x34^3*a3^8*a2^4 - 240*a5^3*x34^3*a3^8*a2^4 - 120*a6^2*x34^4*a3^8*a2^4 + 120*a6*a5*x34^4*a3^8*a2^4 - 120*a5^2*x34^4*a3^8*a2^4 - 16*a6^5*a3^9*a2^4 - 160*a6^4*a5*a3^9*a2^4 - 16*a6^3*a5^2*a3^9*a2^4 - 16*a6^2*a5^3*a3^9*a2^4 - 160*a6*a5^4*a3^9*a2^4 - 16*a5^5*a3^9*a2^4 + 240*a6^4*x34*a3^9*a2^4 + 160*a6^3*a5*x34*a3^9*a2^4 - 680*a6^2*a5^2*x34*a3^9*a2^4 + 160*a6*a5^3*x34*a3^9*a2^4 + 240*a5^4*x34*a3^9*a2^4 - 200*a6^3*x34^2*a3^9*a2^4 + 400*a6^2*a5*x34^2*a3^9*a2^4 + 400*a6*a5^2*x34^2*a3^9*a2^4 - 200*a5^3*x34^2*a3^9*a2^4 - 160*a6^2*x34^3*a3^9*a2^4 + 160*a6*a5*x34^3*a3^9*a2^4 - 160*a5^2*x34^3*a3^9*a2^4 + 48*a6^4*a3^10*a2^4 + 32*a6^3*a5*a3^10*a2^4 - 136*a6^2*a5^2*a3^10*a2^4 + 32*a6*a5^3*a3^10*a2^4 + 48*a5^4*a3^10*a2^4 - 88*a6^3*x34*a3^10*a2^4 + 176*a6^2*a5*x34*a3^10*a2^4 + 176*a6*a5^2*x34*a3^10*a2^4 - 88*a5^3*x34*a3^10*a2^4 - 120*a6^2*x34^2*a3^10*a2^4 + 120*a6*a5*x34^2*a3^10*a2^4 - 120*a5^2*x34^2*a3^10*a2^4 - 16*a6^3*a3^11*a2^4 + 32*a6^2*a5*a3^11*a2^4 + 32*a6*a5^2*a3^11*a2^4 - 16*a5^3*a3^11*a2^4 - 48*a6^2*x34*a3^11*a2^4 + 48*a6*a5*x34*a3^11*a2^4 - 48*a5^2*x34*a3^11*a2^4 - 8*a6^2*a3^12*a2^4 + 8*a6*a5*a3^12*a2^4 - 8*a5^2*a3^12*a2^4 + 8*a6^6*a5^5*x34^2*a2^5 + 8*a6^5*a5^6*x34^2*a2^5 - 8*a6^6*a5^4*x34^3*a2^5 - 8*a6^4*a5^6*x34^3*a2^5 - 8*a6^6*a5^3*x34^4*a2^5 - 8*a6^3*a5^6*x34^4*a2^5 + 8*a6^6*a5^2*x34^5*a2^5 + 8*a6^2*a5^6*x34^5*a2^5 + 8*a6^5*a5^2*x34^6*a2^5 - 8*a6^4*a5^3*x34^6*a2^5 - 8*a6^3*a5^4*x34^6*a2^5 + 8*a6^2*a5^5*x34^6*a2^5 + 8*a6^6*a5^5*x34*a3*a2^5 + 8*a6^5*a5^6*x34*a3*a2^5 - 8*a6^6*a5^4*x34^2*a3*a2^5 - 72*a6^5*a5^5*x34^2*a3*a2^5 - 8*a6^4*a5^6*x34^2*a3*a2^5 - 48*a6^6*a5^3*x34^3*a3*a2^5 + 48*a6^5*a5^4*x34^3*a3*a2^5 + 48*a6^4*a5^5*x34^3*a3*a2^5 - 48*a6^3*a5^6*x34^3*a3*a2^5 + 56*a6^6*a5^2*x34^4*a3*a2^5 + 48*a6^5*a5^3*x34^4*a3*a2^5 - 72*a6^4*a5^4*x34^4*a3*a2^5 + 48*a6^3*a5^5*x34^4*a3*a2^5 + 56*a6^2*a5^6*x34^4*a3*a2^5 - 8*a6^6*a5*x34^5*a3*a2^5 - 24*a6^5*a5^2*x34^5*a3*a2^5 - 24*a6^2*a5^5*x34^5*a3*a2^5 - 8*a6*a5^6*x34^5*a3*a2^5 - 8*a6^5*a5*x34^6*a3*a2^5 + 16*a6^4*a5^2*x34^6*a3*a2^5 - 16*a6^3*a5^3*x34^6*a3*a2^5 + 16*a6^2*a5^4*x34^6*a3*a2^5 - 8*a6*a5^5*x34^6*a3*a2^5 + 8*a6^6*a5^5*a3^2*a2^5 + 8*a6^5*a5^6*a3^2*a2^5 + 24*a6^6*a5^4*x34*a3^2*a2^5 - 216*a6^5*a5^5*x34*a3^2*a2^5 + 24*a6^4*a5^6*x34*a3^2*a2^5 - 104*a6^6*a5^3*x34^2*a3^2*a2^5 + 264*a6^5*a5^4*x34^2*a3^2*a2^5 + 264*a6^4*a5^5*x34^2*a3^2*a2^5 - 104*a6^3*a5^6*x34^2*a3^2*a2^5 + 136*a6^6*a5^2*x34^3*a3^2*a2^5 + 112*a6^5*a5^3*x34^3*a3^2*a2^5 - 408*a6^4*a5^4*x34^3*a3^2*a2^5 + 112*a6^3*a5^5*x34^3*a3^2*a2^5 + 136*a6^2*a5^6*x34^3*a3^2*a2^5 - 24*a6^6*a5*x34^4*a3^2*a2^5 - 120*a6^5*a5^2*x34^4*a3^2*a2^5 - 120*a6^2*a5^5*x34^4*a3^2*a2^5 - 24*a6*a5^6*x34^4*a3^2*a2^5 + 8*a6^6*x34^5*a3^2*a2^5 - 120*a6^5*a5*x34^5*a3^2*a2^5 + 216*a6^4*a5^2*x34^5*a3^2*a2^5 - 176*a6^3*a5^3*x34^5*a3^2*a2^5 + 216*a6^2*a5^4*x34^5*a3^2*a2^5 - 120*a6*a5^5*x34^5*a3^2*a2^5 + 8*a5^6*x34^5*a3^2*a2^5 + 8*a6^5*x34^6*a3^2*a2^5 + 16*a6^4*a5*x34^6*a3^2*a2^5 - 8*a6^3*a5^2*x34^6*a3^2*a2^5 - 8*a6^2*a5^3*x34^6*a3^2*a2^5 + 16*a6*a5^4*x34^6*a3^2*a2^5 + 8*a5^5*x34^6*a3^2*a2^5 + 16*a6^6*a5^4*a3^3*a2^5 - 144*a6^5*a5^5*a3^3*a2^5 + 16*a6^4*a5^6*a3^3*a2^5 - 112*a6^6*a5^3*x34*a3^3*a2^5 + 432*a6^5*a5^4*x34*a3^3*a2^5 + 432*a6^4*a5^5*x34*a3^3*a2^5 - 112*a6^3*a5^6*x34*a3^3*a2^5 + 144*a6^6*a5^2*x34^2*a3^3*a2^5 - 32*a6^5*a5^3*x34^2*a3^3*a2^5 - 912*a6^4*a5^4*x34^2*a3^3*a2^5 - 32*a6^3*a5^5*x34^2*a3^3*a2^5 + 144*a6^2*a5^6*x34^2*a3^3*a2^5 - 32*a6^6*a5*x34^3*a3^3*a2^5 - 160*a6^5*a5^2*x34^3*a3^3*a2^5 + 80*a6^4*a5^3*x34^3*a3^3*a2^5 + 80*a6^3*a5^4*x34^3*a3^3*a2^5 - 160*a6^2*a5^5*x34^3*a3^3*a2^5 - 32*a6*a5^6*x34^3*a3^3*a2^5 + 32*a6^6*x34^4*a3^3*a2^5 - 432*a6^5*a5*x34^4*a3^3*a2^5 + 720*a6^4*a5^2*x34^4*a3^3*a2^5 - 400*a6^3*a5^3*x34^4*a3^3*a2^5 + 720*a6^2*a5^4*x34^4*a3^3*a2^5 - 432*a6*a5^5*x34^4*a3^3*a2^5 + 32*a5^6*x34^4*a3^3*a2^5 + 48*a6^5*x34^5*a3^3*a2^5 + 144*a6^4*a5*x34^5*a3^3*a2^5 - 128*a6^3*a5^2*x34^5*a3^3*a2^5 - 128*a6^2*a5^3*x34^5*a3^3*a2^5 + 144*a6*a5^4*x34^5*a3^3*a2^5 + 48*a5^5*x34^5*a3^3*a2^5 - 8*a6^4*x34^6*a3^3*a2^5 - 16*a6^3*a5*x34^6*a3^3*a2^5 - 8*a6^2*a5^2*x34^6*a3^3*a2^5 - 16*a6*a5^3*x34^6*a3^3*a2^5 - 8*a5^4*x34^6*a3^3*a2^5 - 56*a6^6*a5^3*a3^4*a2^5 + 216*a6^5*a5^4*a3^4*a2^5 + 216*a6^4*a5^5*a3^4*a2^5 - 56*a6^3*a5^6*a3^4*a2^5 + 80*a6^6*a5^2*x34*a3^4*a2^5 - 160*a6^5*a5^3*x34*a3^4*a2^5 - 960*a6^4*a5^4*x34*a3^4*a2^5 - 160*a6^3*a5^5*x34*a3^4*a2^5 + 80*a6^2*a5^6*x34*a3^4*a2^5 - 16*a6^6*a5*x34^2*a3^4*a2^5 + 240*a6^4*a5^3*x34^2*a3^4*a2^5 + 240*a6^3*a5^4*x34^2*a3^4*a2^5 - 16*a6*a5^6*x34^2*a3^4*a2^5 + 40*a6^6*x34^3*a3^4*a2^5 - 640*a6^5*a5*x34^3*a3^4*a2^5 + 920*a6^4*a5^2*x34^3*a3^4*a2^5 + 80*a6^3*a5^3*x34^3*a3^4*a2^5 + 920*a6^2*a5^4*x34^3*a3^4*a2^5 - 640*a6*a5^5*x34^3*a3^4*a2^5 + 40*a5^6*x34^3*a3^4*a2^5 + 120*a6^5*x34^4*a3^4*a2^5 + 408*a6^4*a5*x34^4*a3^4*a2^5 - 640*a6^3*a5^2*x34^4*a3^4*a2^5 - 640*a6^2*a5^3*x34^4*a3^4*a2^5 + 408*a6*a5^4*x34^4*a3^4*a2^5 + 120*a5^5*x34^4*a3^4*a2^5 - 48*a6^4*x34^5*a3^4*a2^5 - 48*a6^3*a5*x34^5*a3^4*a2^5 + 72*a6^2*a5^2*x34^5*a3^4*a2^5 - 48*a6*a5^3*x34^5*a3^4*a2^5 - 48*a5^4*x34^5*a3^4*a2^5 - 8*a6^3*x34^6*a3^4*a2^5 + 16*a6^2*a5*x34^6*a3^4*a2^5 + 16*a6*a5^2*x34^6*a3^4*a2^5 - 8*a5^3*x34^6*a3^4*a2^5 + 32*a6^6*a5^2*a3^5*a2^5 - 64*a6^5*a5^3*a3^5*a2^5 - 384*a6^4*a5^4*a3^5*a2^5 - 64*a6^3*a5^5*a3^5*a2^5 + 32*a6^2*a5^6*a3^5*a2^5 + 96*a6^5*a5^2*x34*a3^5*a2^5 + 240*a6^4*a5^3*x34*a3^5*a2^5 + 240*a6^3*a5^4*x34*a3^5*a2^5 + 96*a6^2*a5^5*x34*a3^5*a2^5 + 16*a6^6*x34^2*a3^5*a2^5 - 480*a6^5*a5*x34^2*a3^5*a2^5 + 480*a6^4*a5^2*x34^2*a3^5*a2^5 + 1040*a6^3*a5^3*x34^2*a3^5*a2^5 + 480*a6^2*a5^4*x34^2*a3^5*a2^5 - 480*a6*a5^5*x34^2*a3^5*a2^5 + 16*a5^6*x34^2*a3^5*a2^5 + 160*a6^5*x34^3*a3^5*a2^5 + 560*a6^4*a5*x34^3*a3^5*a2^5 - 1520*a6^3*a5^2*x34^3*a3^5*a2^5 - 1520*a6^2*a5^3*x34^3*a3^5*a2^5 + 560*a6*a5^4*x34^3*a3^5*a2^5 + 160*a5^5*x34^3*a3^5*a2^5 - 120*a6^4*x34^4*a3^5*a2^5 + 48*a6^3*a5*x34^4*a3^5*a2^5 + 600*a6^2*a5^2*x34^4*a3^5*a2^5 + 48*a6*a5^3*x34^4*a3^5*a2^5 - 120*a5^4*x34^4*a3^5*a2^5 - 48*a6^3*x34^5*a3^5*a2^5 + 24*a6^2*a5*x34^5*a3^5*a2^5 + 24*a6*a5^2*x34^5*a3^5*a2^5 - 48*a5^3*x34^5*a3^5*a2^5 + 8*a6^2*x34^6*a3^5*a2^5 - 8*a6*a5*x34^6*a3^5*a2^5 + 8*a5^2*x34^6*a3^5*a2^5 + 32*a6^5*a5^2*a3^6*a2^5 + 80*a6^4*a5^3*a3^6*a2^5 + 80*a6^3*a5^4*a3^6*a2^5 + 32*a6^2*a5^5*a3^6*a2^5 - 224*a6^5*a5*x34*a3^6*a2^5 + 112*a6^4*a5^2*x34*a3^6*a2^5 + 1008*a6^3*a5^3*x34*a3^6*a2^5 + 112*a6^2*a5^4*x34*a3^6*a2^5 - 224*a6*a5^5*x34*a3^6*a2^5 + 128*a6^5*x34^2*a3^6*a2^5 + 448*a6^4*a5*x34^2*a3^6*a2^5 - 1888*a6^3*a5^2*x34^2*a3^6*a2^5 - 1888*a6^2*a5^3*x34^2*a3^6*a2^5 + 448*a6*a5^4*x34^2*a3^6*a2^5 + 128*a5^5*x34^2*a3^6*a2^5 - 168*a6^4*x34^3*a3^6*a2^5 + 336*a6^3*a5*x34^3*a3^6*a2^5 + 1512*a6^2*a5^2*x34^3*a3^6*a2^5 + 336*a6*a5^3*x34^3*a3^6*a2^5 - 168*a5^4*x34^3*a3^6*a2^5 - 128*a6^3*x34^4*a3^6*a2^5 - 104*a6^2*a5*x34^4*a3^6*a2^5 - 104*a6*a5^2*x34^4*a3^6*a2^5 - 128*a5^3*x34^4*a3^6*a2^5 + 56*a6^2*x34^5*a3^6*a2^5 - 56*a6*a5*x34^5*a3^6*a2^5 + 56*a5^2*x34^5*a3^6*a2^5 - 64*a6^5*a5*a3^7*a2^5 + 32*a6^4*a5^2*a3^7*a2^5 + 288*a6^3*a5^3*a3^7*a2^5 + 32*a6^2*a5^4*a3^7*a2^5 - 64*a6*a5^5*a3^7*a2^5 + 64*a6^5*x34*a3^7*a2^5 + 224*a6^4*a5*x34*a3^7*a2^5 - 1184*a6^3*a5^2*x34*a3^7*a2^5 - 1184*a6^2*a5^3*x34*a3^7*a2^5 + 224*a6*a5^4*x34*a3^7*a2^5 + 64*a5^5*x34*a3^7*a2^5 - 144*a6^4*x34^2*a3^7*a2^5 + 480*a6^3*a5*x34^2*a3^7*a2^5 + 1776*a6^2*a5^2*x34^2*a3^7*a2^5 + 480*a6*a5^3*x34^2*a3^7*a2^5 - 144*a5^4*x34^2*a3^7*a2^5 - 192*a6^3*x34^3*a3^7*a2^5 - 336*a6^2*a5*x34^3*a3^7*a2^5 - 336*a6*a5^2*x34^3*a3^7*a2^5 - 192*a5^3*x34^3*a3^7*a2^5 + 160*a6^2*x34^4*a3^7*a2^5 - 160*a6*a5*x34^4*a3^7*a2^5 + 160*a5^2*x34^4*a3^7*a2^5 + 16*a6^5*a3^8*a2^5 + 56*a6^4*a5*a3^8*a2^5 - 296*a6^3*a5^2*a3^8*a2^5 - 296*a6^2*a5^3*a3^8*a2^5 + 56*a6*a5^4*a3^8*a2^5 + 16*a5^5*a3^8*a2^5 - 72*a6^4*x34*a3^8*a2^5 + 288*a6^3*a5*x34*a3^8*a2^5 + 1008*a6^2*a5^2*x34*a3^8*a2^5 + 288*a6*a5^3*x34*a3^8*a2^5 - 72*a5^4*x34*a3^8*a2^5 - 168*a6^3*x34^2*a3^8*a2^5 - 384*a6^2*a5*x34^2*a3^8*a2^5 - 384*a6*a5^2*x34^2*a3^8*a2^5 - 168*a5^3*x34^2*a3^8*a2^5 + 240*a6^2*x34^3*a3^8*a2^5 - 240*a6*a5*x34^3*a3^8*a2^5 + 240*a5^2*x34^3*a3^8*a2^5 - 16*a6^4*a3^9*a2^5 + 64*a6^3*a5*a3^9*a2^5 + 224*a6^2*a5^2*a3^9*a2^5 + 64*a6*a5^3*a3^9*a2^5 - 16*a5^4*a3^9*a2^5 - 80*a6^3*x34*a3^9*a2^5 - 200*a6^2*a5*x34*a3^9*a2^5 - 200*a6*a5^2*x34*a3^9*a2^5 - 80*a5^3*x34*a3^9*a2^5 + 200*a6^2*x34^2*a3^9*a2^5 - 200*a6*a5*x34^2*a3^9*a2^5 + 200*a5^2*x34^2*a3^9*a2^5 - 16*a6^3*a3^10*a2^5 - 40*a6^2*a5*a3^10*a2^5 - 40*a6*a5^2*a3^10*a2^5 - 16*a5^3*a3^10*a2^5 + 88*a6^2*x34*a3^10*a2^5 - 88*a6*a5*x34*a3^10*a2^5 + 88*a5^2*x34*a3^10*a2^5 + 16*a6^2*a3^11*a2^5 - 16*a6*a5*a3^11*a2^5 + 16*a5^2*a3^11*a2^5 - 8*a6^6*a5^4*x34^2*a2^6 + 8*a6^5*a5^5*x34^2*a2^6 - 8*a6^4*a5^6*x34^2*a2^6 + 16*a6^6*a5^3*x34^3*a2^6 - 8*a6^5*a5^4*x34^3*a2^6 - 8*a6^4*a5^5*x34^3*a2^6 + 16*a6^3*a5^6*x34^3*a2^6 - 8*a6^6*a5^2*x34^4*a2^6 - 8*a6^5*a5^3*x34^4*a2^6 + 24*a6^4*a5^4*x34^4*a2^6 - 8*a6^3*a5^5*x34^4*a2^6 - 8*a6^2*a5^6*x34^4*a2^6 + 8*a6^5*a5^2*x34^5*a2^6 - 8*a6^4*a5^3*x34^5*a2^6 - 8*a6^3*a5^4*x34^5*a2^6 + 8*a6^2*a5^5*x34^5*a2^6 - 8*a6^4*a5^2*x34^6*a2^6 + 16*a6^3*a5^3*x34^6*a2^6 - 8*a6^2*a5^4*x34^6*a2^6 - 8*a6^6*a5^4*x34*a3*a2^6 + 8*a6^5*a5^5*x34*a3*a2^6 - 8*a6^4*a5^6*x34*a3*a2^6 + 40*a6^6*a5^3*x34^2*a3*a2^6 - 8*a6^5*a5^4*x34^2*a3*a2^6 - 8*a6^4*a5^5*x34^2*a3*a2^6 + 40*a6^3*a5^6*x34^2*a3*a2^6 - 40*a6^6*a5^2*x34^3*a3*a2^6 - 48*a6^5*a5^3*x34^3*a3*a2^6 + 88*a6^4*a5^4*x34^3*a3*a2^6 - 48*a6^3*a5^5*x34^3*a3*a2^6 - 40*a6^2*a5^6*x34^3*a3*a2^6 + 8*a6^6*a5*x34^4*a3*a2^6 + 56*a6^5*a5^2*x34^4*a3*a2^6 - 48*a6^4*a5^3*x34^4*a3*a2^6 - 48*a6^3*a5^4*x34^4*a3*a2^6 + 56*a6^2*a5^5*x34^4*a3*a2^6 + 8*a6*a5^6*x34^4*a3*a2^6 - 8*a6^5*a5*x34^5*a3*a2^6 - 32*a6^4*a5^2*x34^5*a3*a2^6 + 80*a6^3*a5^3*x34^5*a3*a2^6 - 32*a6^2*a5^4*x34^5*a3*a2^6 - 8*a6*a5^5*x34^5*a3*a2^6 + 8*a6^4*a5*x34^6*a3*a2^6 - 8*a6^3*a5^2*x34^6*a3*a2^6 - 8*a6^2*a5^3*x34^6*a3*a2^6 + 8*a6*a5^4*x34^6*a3*a2^6 - 8*a6^6*a5^4*a3^2*a2^6 + 8*a6^5*a5^5*a3^2*a2^6 - 8*a6^4*a5^6*a3^2*a2^6 + 24*a6^6*a5^3*x34*a3^2*a2^6 + 24*a6^5*a5^4*x34*a3^2*a2^6 + 24*a6^4*a5^5*x34*a3^2*a2^6 + 24*a6^3*a5^6*x34*a3^2*a2^6 - 48*a6^6*a5^2*x34^2*a3^2*a2^6 - 104*a6^5*a5^3*x34^2*a3^2*a2^6 - 8*a6^4*a5^4*x34^2*a3^2*a2^6 - 104*a6^3*a5^5*x34^2*a3^2*a2^6 - 48*a6^2*a5^6*x34^2*a3^2*a2^6 + 24*a6^6*a5*x34^3*a3^2*a2^6 + 136*a6^5*a5^2*x34^3*a3^2*a2^6 + 136*a6^2*a5^5*x34^3*a3^2*a2^6 + 24*a6*a5^6*x34^3*a3^2*a2^6 - 8*a6^6*x34^4*a3^2*a2^6 - 24*a6^5*a5*x34^4*a3^2*a2^6 - 168*a6^4*a5^2*x34^4*a3^2*a2^6 + 272*a6^3*a5^3*x34^4*a3^2*a2^6 - 168*a6^2*a5^4*x34^4*a3^2*a2^6 - 24*a6*a5^5*x34^4*a3^2*a2^6 - 8*a5^6*x34^4*a3^2*a2^6 + 8*a6^5*x34^5*a3^2*a2^6 + 64*a6^4*a5*x34^5*a3^2*a2^6 - 56*a6^3*a5^2*x34^5*a3^2*a2^6 - 56*a6^2*a5^3*x34^5*a3^2*a2^6 + 64*a6*a5^4*x34^5*a3^2*a2^6 + 8*a5^5*x34^5*a3^2*a2^6 - 8*a6^4*x34^6*a3^2*a2^6 - 8*a6^3*a5*x34^6*a3^2*a2^6 + 24*a6^2*a5^2*x34^6*a3^2*a2^6 - 8*a6*a5^3*x34^6*a3^2*a2^6 - 8*a5^4*x34^6*a3^2*a2^6 + 16*a6^6*a5^3*a3^3*a2^6 + 16*a6^5*a5^4*a3^3*a2^6 + 16*a6^4*a5^5*a3^3*a2^6 + 16*a6^3*a5^6*a3^3*a2^6 - 16*a6^6*a5^2*x34*a3^3*a2^6 - 112*a6^5*a5^3*x34*a3^3*a2^6 - 192*a6^4*a5^4*x34*a3^3*a2^6 - 112*a6^3*a5^5*x34*a3^3*a2^6 - 16*a6^2*a5^6*x34*a3^3*a2^6 + 16*a6^6*a5*x34^2*a3^3*a2^6 + 144*a6^5*a5^2*x34^2*a3^3*a2^6 + 320*a6^4*a5^3*x34^2*a3^3*a2^6 + 320*a6^3*a5^4*x34^2*a3^3*a2^6 + 144*a6^2*a5^5*x34^2*a3^3*a2^6 + 16*a6*a5^6*x34^2*a3^3*a2^6 - 16*a6^6*x34^3*a3^3*a2^6 - 32*a6^5*a5*x34^3*a3^3*a2^6 - 400*a6^4*a5^2*x34^3*a3^3*a2^6 + 80*a6^3*a5^3*x34^3*a3^3*a2^6 - 400*a6^2*a5^4*x34^3*a3^3*a2^6 - 32*a6*a5^5*x34^3*a3^3*a2^6 - 16*a5^6*x34^3*a3^3*a2^6 + 32*a6^5*x34^4*a3^3*a2^6 + 192*a6^4*a5*x34^4*a3^3*a2^6 - 48*a6^3*a5^2*x34^4*a3^3*a2^6 - 48*a6^2*a5^3*x34^4*a3^3*a2^6 + 192*a6*a5^4*x34^4*a3^3*a2^6 + 32*a5^5*x34^4*a3^3*a2^6 - 56*a6^4*x34^5*a3^3*a2^6 - 64*a6^3*a5*x34^5*a3^3*a2^6 + 136*a6^2*a5^2*x34^5*a3^3*a2^6 - 64*a6*a5^3*x34^5*a3^3*a2^6 - 56*a5^4*x34^5*a3^3*a2^6 + 16*a6^3*x34^6*a3^3*a2^6 - 8*a6^2*a5*x34^6*a3^3*a2^6 - 8*a6*a5^2*x34^6*a3^3*a2^6 + 16*a5^3*x34^6*a3^3*a2^6 - 8*a6^6*a5^2*a3^4*a2^6 - 56*a6^5*a5^3*a3^4*a2^6 - 96*a6^4*a5^4*a3^4*a2^6 - 56*a6^3*a5^5*a3^4*a2^6 - 8*a6^2*a5^6*a3^4*a2^6 + 80*a6^5*a5^2*x34*a3^4*a2^6 + 480*a6^4*a5^3*x34*a3^4*a2^6 + 480*a6^3*a5^4*x34*a3^4*a2^6 + 80*a6^2*a5^5*x34*a3^4*a2^6 - 8*a6^6*x34^2*a3^4*a2^6 - 16*a6^5*a5*x34^2*a3^4*a2^6 - 520*a6^4*a5^2*x34^2*a3^4*a2^6 - 720*a6^3*a5^3*x34^2*a3^4*a2^6 - 520*a6^2*a5^4*x34^2*a3^4*a2^6 - 16*a6*a5^5*x34^2*a3^4*a2^6 - 8*a5^6*x34^2*a3^4*a2^6 + 40*a6^5*x34^3*a3^4*a2^6 + 280*a6^4*a5*x34^3*a3^4*a2^6 + 320*a6^3*a5^2*x34^3*a3^4*a2^6 + 320*a6^2*a5^3*x34^3*a3^4*a2^6 + 280*a6*a5^4*x34^3*a3^4*a2^6 + 40*a5^5*x34^3*a3^4*a2^6 - 136*a6^4*x34^4*a3^4*a2^6 - 208*a6^3*a5*x34^4*a3^4*a2^6 + 192*a6^2*a5^2*x34^4*a3^4*a2^6 - 208*a6*a5^3*x34^4*a3^4*a2^6 - 136*a5^4*x34^4*a3^4*a2^6 + 88*a6^3*x34^5*a3^4*a2^6 - 32*a6^2*a5*x34^5*a3^4*a2^6 - 32*a6*a5^2*x34^5*a3^4*a2^6 + 88*a5^3*x34^5*a3^4*a2^6 - 8*a6^2*x34^6*a3^4*a2^6 + 8*a6*a5*x34^6*a3^4*a2^6 - 8*a5^2*x34^6*a3^4*a2^6 + 32*a6^5*a5^2*a3^5*a2^6 + 192*a6^4*a5^3*a3^5*a2^6 + 192*a6^3*a5^4*a3^5*a2^6 + 32*a6^2*a5^5*a3^5*a2^6 - 384*a6^4*a5^2*x34*a3^5*a2^6 - 912*a6^3*a5^3*x34*a3^5*a2^6 - 384*a6^2*a5^4*x34*a3^5*a2^6 + 16*a6^5*x34^2*a3^5*a2^6 + 224*a6^4*a5*x34^2*a3^5*a2^6 + 800*a6^3*a5^2*x34^2*a3^5*a2^6 + 800*a6^2*a5^3*x34^2*a3^5*a2^6 + 224*a6*a5^4*x34^2*a3^5*a2^6 + 16*a5^5*x34^2*a3^5*a2^6 - 152*a6^4*x34^3*a3^5*a2^6 - 368*a6^3*a5*x34^3*a3^5*a2^6 - 120*a6^2*a5^2*x34^3*a3^5*a2^6 - 368*a6*a5^3*x34^3*a3^5*a2^6 - 152*a5^4*x34^3*a3^5*a2^6 + 192*a6^3*x34^4*a3^5*a2^6 - 24*a6^2*a5*x34^4*a3^5*a2^6 - 24*a6*a5^2*x34^4*a3^5*a2^6 + 192*a5^3*x34^4*a3^5*a2^6 - 40*a6^2*x34^5*a3^5*a2^6 + 40*a6*a5*x34^5*a3^5*a2^6 - 40*a5^2*x34^5*a3^5*a2^6 - 128*a6^4*a5^2*a3^6*a2^6 - 304*a6^3*a5^3*a3^6*a2^6 - 128*a6^2*a5^4*a3^6*a2^6 + 112*a6^4*a5*x34*a3^6*a2^6 + 672*a6^3*a5^2*x34*a3^6*a2^6 + 672*a6^2*a5^3*x34*a3^6*a2^6 + 112*a6*a5^4*x34*a3^6*a2^6 - 88*a6^4*x34^2*a3^6*a2^6 - 384*a6^3*a5*x34^2*a3^6*a2^6 - 488*a6^2*a5^2*x34^2*a3^6*a2^6 - 384*a6*a5^3*x34^2*a3^6*a2^6 - 88*a5^4*x34^2*a3^6*a2^6 + 224*a6^3*x34^3*a3^6*a2^6 + 56*a6^2*a5*x34^3*a3^6*a2^6 + 56*a6*a5^2*x34^3*a3^6*a2^6 + 224*a5^3*x34^3*a3^6*a2^6 - 88*a6^2*x34^4*a3^6*a2^6 + 88*a6*a5*x34^4*a3^6*a2^6 - 88*a5^2*x34^4*a3^6*a2^6 + 32*a6^4*a5*a3^7*a2^6 + 192*a6^3*a5^2*a3^7*a2^6 + 192*a6^2*a5^3*a3^7*a2^6 + 32*a6*a5^4*a3^7*a2^6 - 32*a6^4*x34*a3^7*a2^6 - 224*a6^3*a5*x34*a3^7*a2^6 - 384*a6^2*a5^2*x34*a3^7*a2^6 - 224*a6*a5^3*x34*a3^7*a2^6 - 32*a5^4*x34*a3^7*a2^6 + 160*a6^3*x34^2*a3^7*a2^6 + 112*a6^2*a5*x34^2*a3^7*a2^6 + 112*a6*a5^2*x34^2*a3^7*a2^6 + 160*a5^3*x34^2*a3^7*a2^6 - 112*a6^2*x34^3*a3^7*a2^6 + 112*a6*a5*x34^3*a3^7*a2^6 - 112*a5^2*x34^3*a3^7*a2^6 - 8*a6^4*a3^8*a2^6 - 56*a6^3*a5*a3^8*a2^6 - 96*a6^2*a5^2*a3^8*a2^6 - 56*a6*a5^3*a3^8*a2^6 - 8*a5^4*a3^8*a2^6 + 72*a6^3*x34*a3^8*a2^6 + 72*a6^2*a5*x34*a3^8*a2^6 + 72*a6*a5^2*x34*a3^8*a2^6 + 72*a5^3*x34*a3^8*a2^6 - 88*a6^2*x34^2*a3^8*a2^6 + 88*a6*a5*x34^2*a3^8*a2^6 - 88*a5^2*x34^2*a3^8*a2^6 + 16*a6^3*a3^9*a2^6 + 16*a6^2*a5*a3^9*a2^6 + 16*a6*a5^2*a3^9*a2^6 + 16*a5^3*a3^9*a2^6 - 40*a6^2*x34*a3^9*a2^6 + 40*a6*a5*x34*a3^9*a2^6 - 40*a5^2*x34*a3^9*a2^6 - 8*a6^2*a3^10*a2^6 + 8*a6*a5*a3^10*a2^6 - 8*a5^2*a3^10*a2^6 + 8*a6^6*a5^6*x34^4*a3*a1 - 8*a6^6*a5^5*x34^5*a3*a1 - 8*a6^5*a5^6*x34^5*a3*a1 + 8*a6^6*a5^4*x34^6*a3*a1 - 8*a6^5*a5^5*x34^6*a3*a1 + 8*a6^4*a5^6*x34^6*a3*a1 + 24*a6^6*a5^6*x34^3*a3^2*a1 - 24*a6^6*a5^5*x34^4*a3^2*a1 - 24*a6^5*a5^6*x34^4*a3^2*a1 + 64*a6^6*a5^4*x34^5*a3^2*a1 - 120*a6^5*a5^5*x34^5*a3^2*a1 + 64*a6^4*a5^6*x34^5*a3^2*a1 - 8*a6^6*a5^3*x34^6*a3^2*a1 + 16*a6^5*a5^4*x34^6*a3^2*a1 + 16*a6^4*a5^5*x34^6*a3^2*a1 - 8*a6^3*a5^6*x34^6*a3^2*a1 + 16*a6^6*a5^6*x34^2*a3^3*a1 - 32*a6^6*a5^5*x34^3*a3^3*a1 - 32*a6^5*a5^6*x34^3*a3^3*a1 + 192*a6^6*a5^4*x34^4*a3^3*a1 - 432*a6^5*a5^5*x34^4*a3^3*a1 + 192*a6^4*a5^6*x34^4*a3^3*a1 - 64*a6^6*a5^3*x34^5*a3^3*a1 + 144*a6^5*a5^4*x34^5*a3^3*a1 + 144*a6^4*a5^5*x34^5*a3^3*a1 - 64*a6^3*a5^6*x34^5*a3^3*a1 - 8*a6^6*a5^2*x34^6*a3^3*a1 - 16*a6^5*a5^3*x34^6*a3^3*a1 - 8*a6^4*a5^4*x34^6*a3^3*a1 - 16*a6^3*a5^5*x34^6*a3^3*a1 - 8*a6^2*a5^6*x34^6*a3^3*a1 - 16*a6^6*a5^5*x34^2*a3^4*a1 - 16*a6^5*a5^6*x34^2*a3^4*a1 + 280*a6^6*a5^4*x34^3*a3^4*a1 - 640*a6^5*a5^5*x34^3*a3^4*a1 + 280*a6^4*a5^6*x34^3*a3^4*a1 - 208*a6^6*a5^3*x34^4*a3^4*a1 + 408*a6^5*a5^4*x34^4*a3^4*a1 + 408*a6^4*a5^5*x34^4*a3^4*a1 - 208*a6^3*a5^6*x34^4*a3^4*a1 - 32*a6^6*a5^2*x34^5*a3^4*a1 - 48*a6^5*a5^3*x34^5*a3^4*a1 - 120*a6^4*a5^4*x34^5*a3^4*a1 - 48*a6^3*a5^5*x34^5*a3^4*a1 - 32*a6^2*a5^6*x34^5*a3^4*a1 + 8*a6^6*a5*x34^6*a3^4*a1 + 16*a6^5*a5^2*x34^6*a3^4*a1 - 8*a6^4*a5^3*x34^6*a3^4*a1 - 8*a6^3*a5^4*x34^6*a3^4*a1 + 16*a6^2*a5^5*x34^6*a3^4*a1 + 8*a6*a5^6*x34^6*a3^4*a1 + 224*a6^6*a5^4*x34^2*a3^5*a1 - 480*a6^5*a5^5*x34^2*a3^5*a1 + 224*a6^4*a5^6*x34^2*a3^5*a1 - 368*a6^6*a5^3*x34^3*a3^5*a1 + 560*a6^5*a5^4*x34^3*a3^5*a1 + 560*a6^4*a5^5*x34^3*a3^5*a1 - 368*a6^3*a5^6*x34^3*a3^5*a1 - 24*a6^6*a5^2*x34^4*a3^5*a1 + 48*a6^5*a5^3*x34^4*a3^5*a1 - 552*a6^4*a5^4*x34^4*a3^5*a1 + 48*a6^3*a5^5*x34^4*a3^5*a1 - 24*a6^2*a5^6*x34^4*a3^5*a1 + 40*a6^6*a5*x34^5*a3^5*a1 + 24*a6^5*a5^2*x34^5*a3^5*a1 + 24*a6^2*a5^5*x34^5*a3^5*a1 + 40*a6*a5^6*x34^5*a3^5*a1 - 8*a6^5*a5*x34^6*a3^5*a1 + 16*a6^4*a5^2*x34^6*a3^5*a1 - 16*a6^3*a5^3*x34^6*a3^5*a1 + 16*a6^2*a5^4*x34^6*a3^5*a1 - 8*a6*a5^5*x34^6*a3^5*a1 + 112*a6^6*a5^4*x34*a3^6*a1 - 224*a6^5*a5^5*x34*a3^6*a1 + 112*a6^4*a5^6*x34*a3^6*a1 - 384*a6^6*a5^3*x34^2*a3^6*a1 + 448*a6^5*a5^4*x34^2*a3^6*a1 + 448*a6^4*a5^5*x34^2*a3^6*a1 - 384*a6^3*a5^6*x34^2*a3^6*a1 + 56*a6^6*a5^2*x34^3*a3^6*a1 + 336*a6^5*a5^3*x34^3*a3^6*a1 - 1176*a6^4*a5^4*x34^3*a3^6*a1 + 336*a6^3*a5^5*x34^3*a3^6*a1 + 56*a6^2*a5^6*x34^3*a3^6*a1 + 88*a6^6*a5*x34^4*a3^6*a1 - 104*a6^5*a5^2*x34^4*a3^6*a1 + 112*a6^4*a5^3*x34^4*a3^6*a1 + 112*a6^3*a5^4*x34^4*a3^6*a1 - 104*a6^2*a5^5*x34^4*a3^6*a1 + 88*a6*a5^6*x34^4*a3^6*a1 - 56*a6^5*a5*x34^5*a3^6*a1 + 112*a6^4*a5^2*x34^5*a3^6*a1 - 112*a6^3*a5^3*x34^5*a3^6*a1 + 112*a6^2*a5^4*x34^5*a3^6*a1 - 56*a6*a5^5*x34^5*a3^6*a1 + 8*a6^4*a5*x34^6*a3^6*a1 - 8*a6^3*a5^2*x34^6*a3^6*a1 - 8*a6^2*a5^3*x34^6*a3^6*a1 + 8*a6*a5^4*x34^6*a3^6*a1 + 32*a6^6*a5^4*a3^7*a1 - 64*a6^5*a5^5*a3^7*a1 + 32*a6^4*a5^6*a3^7*a1 - 224*a6^6*a5^3*x34*a3^7*a1 + 224*a6^5*a5^4*x34*a3^7*a1 + 224*a6^4*a5^5*x34*a3^7*a1 - 224*a6^3*a5^6*x34*a3^7*a1 + 112*a6^6*a5^2*x34^2*a3^7*a1 + 480*a6^5*a5^3*x34^2*a3^7*a1 - 1296*a6^4*a5^4*x34^2*a3^7*a1 + 480*a6^3*a5^5*x34^2*a3^7*a1 + 112*a6^2*a5^6*x34^2*a3^7*a1 + 112*a6^6*a5*x34^3*a3^7*a1 - 336*a6^5*a5^2*x34^3*a3^7*a1 + 288*a6^4*a5^3*x34^3*a3^7*a1 + 288*a6^3*a5^4*x34^3*a3^7*a1 - 336*a6^2*a5^5*x34^3*a3^7*a1 + 112*a6*a5^6*x34^3*a3^7*a1 - 160*a6^5*a5*x34^4*a3^7*a1 + 320*a6^4*a5^2*x34^4*a3^7*a1 - 320*a6^3*a5^3*x34^4*a3^7*a1 + 320*a6^2*a5^4*x34^4*a3^7*a1 - 160*a6*a5^5*x34^4*a3^7*a1 + 48*a6^4*a5*x34^5*a3^7*a1 - 48*a6^3*a5^2*x34^5*a3^7*a1 - 48*a6^2*a5^3*x34^5*a3^7*a1 + 48*a6*a5^4*x34^5*a3^7*a1 - 56*a6^6*a5^3*a3^8*a1 + 56*a6^5*a5^4*a3^8*a1 + 56*a6^4*a5^5*a3^8*a1 - 56*a6^3*a5^6*a3^8*a1 + 72*a6^6*a5^2*x34*a3^8*a1 + 288*a6^5*a5^3*x34*a3^8*a1 - 720*a6^4*a5^4*x34*a3^8*a1 + 288*a6^3*a5^5*x34*a3^8*a1 + 72*a6^2*a5^6*x34*a3^8*a1 + 88*a6^6*a5*x34^2*a3^8*a1 - 384*a6^5*a5^2*x34^2*a3^8*a1 + 312*a6^4*a5^3*x34^2*a3^8*a1 + 312*a6^3*a5^4*x34^2*a3^8*a1 - 384*a6^2*a5^5*x34^2*a3^8*a1 + 88*a6*a5^6*x34^2*a3^8*a1 - 240*a6^5*a5*x34^3*a3^8*a1 + 480*a6^4*a5^2*x34^3*a3^8*a1 - 480*a6^3*a5^3*x34^3*a3^8*a1 + 480*a6^2*a5^4*x34^3*a3^8*a1 - 240*a6*a5^5*x34^3*a3^8*a1 + 120*a6^4*a5*x34^4*a3^8*a1 - 120*a6^3*a5^2*x34^4*a3^8*a1 - 120*a6^2*a5^3*x34^4*a3^8*a1 + 120*a6*a5^4*x34^4*a3^8*a1 + 16*a6^6*a5^2*a3^9*a1 + 64*a6^5*a5^3*a3^9*a1 - 160*a6^4*a5^4*a3^9*a1 + 64*a6^3*a5^5*a3^9*a1 + 16*a6^2*a5^6*a3^9*a1 + 40*a6^6*a5*x34*a3^9*a1 - 200*a6^5*a5^2*x34*a3^9*a1 + 160*a6^4*a5^3*x34*a3^9*a1 + 160*a6^3*a5^4*x34*a3^9*a1 - 200*a6^2*a5^5*x34*a3^9*a1 + 40*a6*a5^6*x34*a3^9*a1 - 200*a6^5*a5*x34^2*a3^9*a1 + 400*a6^4*a5^2*x34^2*a3^9*a1 - 400*a6^3*a5^3*x34^2*a3^9*a1 + 400*a6^2*a5^4*x34^2*a3^9*a1 - 200*a6*a5^5*x34^2*a3^9*a1 + 160*a6^4*a5*x34^3*a3^9*a1 - 160*a6^3*a5^2*x34^3*a3^9*a1 - 160*a6^2*a5^3*x34^3*a3^9*a1 + 160*a6*a5^4*x34^3*a3^9*a1 + 8*a6^6*a5*a3^10*a1 - 40*a6^5*a5^2*a3^10*a1 + 32*a6^4*a5^3*a3^10*a1 + 32*a6^3*a5^4*a3^10*a1 - 40*a6^2*a5^5*a3^10*a1 + 8*a6*a5^6*a3^10*a1 - 88*a6^5*a5*x34*a3^10*a1 + 176*a6^4*a5^2*x34*a3^10*a1 - 176*a6^3*a5^3*x34*a3^10*a1 + 176*a6^2*a5^4*x34*a3^10*a1 - 88*a6*a5^5*x34*a3^10*a1 + 120*a6^4*a5*x34^2*a3^10*a1 - 120*a6^3*a5^2*x34^2*a3^10*a1 - 120*a6^2*a5^3*x34^2*a3^10*a1 + 120*a6*a5^4*x34^2*a3^10*a1 - 16*a6^5*a5*a3^11*a1 + 32*a6^4*a5^2*a3^11*a1 - 32*a6^3*a5^3*a3^11*a1 + 32*a6^2*a5^4*a3^11*a1 - 16*a6*a5^5*a3^11*a1 + 48*a6^4*a5*x34*a3^11*a1 - 48*a6^3*a5^2*x34*a3^11*a1 - 48*a6^2*a5^3*x34*a3^11*a1 + 48*a6*a5^4*x34*a3^11*a1 + 8*a6^4*a5*a3^12*a1 - 8*a6^3*a5^2*a3^12*a1 - 8*a6^2*a5^3*a3^12*a1 + 8*a6*a5^4*a3^12*a1 + 8*a6^6*a5^6*x34^4*a2*a1 - 8*a6^6*a5^5*x34^5*a2*a1 - 8*a6^5*a5^6*x34^5*a2*a1 + 8*a6^6*a5^4*x34^6*a2*a1 - 8*a6^5*a5^5*x34^6*a2*a1 + 8*a6^4*a5^6*x34^6*a2*a1 + 32*a6^6*a5^6*x34^3*a3*a2*a1 - 112*a6^6*a5^5*x34^4*a3*a2*a1 - 112*a6^5*a5^6*x34^4*a3*a2*a1 - 24*a6^6*a5^4*x34^5*a3*a2*a1 + 384*a6^5*a5^5*x34^5*a3*a2*a1 - 24*a6^4*a5^6*x34^5*a3*a2*a1 - 72*a6^5*a5^4*x34^6*a3*a2*a1 - 72*a6^4*a5^5*x34^6*a3*a2*a1 + 48*a6^6*a5^6*x34^2*a3^2*a2*a1 - 320*a6^6*a5^5*x34^3*a3^2*a2*a1 - 320*a6^5*a5^6*x34^3*a3^2*a2*a1 - 120*a6^6*a5^4*x34^4*a3^2*a2*a1 + 1824*a6^5*a5^5*x34^4*a3^2*a2*a1 - 120*a6^4*a5^6*x34^4*a3^2*a2*a1 + 48*a6^6*a5^3*x34^5*a3^2*a2*a1 - 648*a6^5*a5^4*x34^5*a3^2*a2*a1 - 648*a6^4*a5^5*x34^5*a3^2*a2*a1 + 48*a6^3*a5^6*x34^5*a3^2*a2*a1 + 48*a6^5*a5^3*x34^6*a3^2*a2*a1 + 120*a6^4*a5^4*x34^6*a3^2*a2*a1 + 48*a6^3*a5^5*x34^6*a3^2*a2*a1 + 32*a6^6*a5^6*x34*a3^3*a2*a1 - 320*a6^6*a5^5*x34^2*a3^3*a2*a1 - 320*a6^5*a5^6*x34^2*a3^3*a2*a1 - 160*a6^6*a5^4*x34^3*a3^3*a2*a1 + 3264*a6^5*a5^5*x34^3*a3^3*a2*a1 - 160*a6^4*a5^6*x34^3*a3^3*a2*a1 + 160*a6^6*a5^3*x34^4*a3^3*a2*a1 - 2064*a6^5*a5^4*x34^4*a3^3*a2*a1 - 2064*a6^4*a5^5*x34^4*a3^3*a2*a1 + 160*a6^3*a5^6*x34^4*a3^3*a2*a1 + 48*a6^6*a5^2*x34^5*a3^3*a2*a1 + 256*a6^5*a5^3*x34^5*a3^3*a2*a1 + 816*a6^4*a5^4*x34^5*a3^3*a2*a1 + 256*a6^3*a5^5*x34^5*a3^3*a2*a1 + 48*a6^2*a5^6*x34^5*a3^3*a2*a1 + 48*a6^5*a5^2*x34^6*a3^3*a2*a1 - 80*a6^4*a5^3*x34^6*a3^3*a2*a1 - 80*a6^3*a5^4*x34^6*a3^3*a2*a1 + 48*a6^2*a5^5*x34^6*a3^3*a2*a1 + 16*a6^6*a5^6*a3^4*a2*a1 - 160*a6^6*a5^5*x34*a3^4*a2*a1 - 160*a6^5*a5^6*x34*a3^4*a2*a1 + 2592*a6^5*a5^5*x34^2*a3^4*a2*a1 + 80*a6^6*a5^3*x34^3*a3^4*a2*a1 - 3120*a6^5*a5^4*x34^3*a3^4*a2*a1 - 3120*a6^4*a5^5*x34^3*a3^4*a2*a1 + 80*a6^3*a5^6*x34^3*a3^4*a2*a1 + 360*a6^6*a5^2*x34^4*a3^4*a2*a1 + 656*a6^5*a5^3*x34^4*a3^4*a2*a1 + 2280*a6^4*a5^4*x34^4*a3^4*a2*a1 + 656*a6^3*a5^5*x34^4*a3^4*a2*a1 + 360*a6^2*a5^6*x34^4*a3^4*a2*a1 - 72*a6^6*a5*x34^5*a3^4*a2*a1 + 72*a6^5*a5^2*x34^5*a3^4*a2*a1 - 384*a6^4*a5^3*x34^5*a3^4*a2*a1 - 384*a6^3*a5^4*x34^5*a3^4*a2*a1 + 72*a6^2*a5^5*x34^5*a3^4*a2*a1 - 72*a6*a5^6*x34^5*a3^4*a2*a1 + 8*a6^6*x34^6*a3^4*a2*a1 - 72*a6^5*a5*x34^6*a3^4*a2*a1 + 120*a6^4*a5^2*x34^6*a3^4*a2*a1 - 80*a6^3*a5^3*x34^6*a3^4*a2*a1 + 120*a6^2*a5^4*x34^6*a3^4*a2*a1 - 72*a6*a5^5*x34^6*a3^4*a2*a1 + 8*a5^6*x34^6*a3^4*a2*a1 - 64*a6^6*a5^5*a3^5*a2*a1 - 64*a6^5*a5^6*a3^5*a2*a1 + 96*a6^6*a5^4*x34*a3^5*a2*a1 + 1152*a6^5*a5^5*x34*a3^5*a2*a1 + 96*a6^4*a5^6*x34*a3^5*a2*a1 - 192*a6^6*a5^3*x34^2*a3^5*a2*a1 - 2592*a6^5*a5^4*x34^2*a3^5*a2*a1 - 2592*a6^4*a5^5*x34^2*a3^5*a2*a1 - 192*a6^3*a5^6*x34^2*a3^5*a2*a1 + 1008*a6^6*a5^2*x34^3*a3^5*a2*a1 + 992*a6^5*a5^3*x34^3*a3^5*a2*a1 + 3456*a6^4*a5^4*x34^3*a3^5*a2*a1 + 992*a6^3*a5^5*x34^3*a3^5*a2*a1 + 1008*a6^2*a5^6*x34^3*a3^5*a2*a1 - 432*a6^6*a5*x34^4*a3^5*a2*a1 - 576*a6^5*a5^2*x34^4*a3^5*a2*a1 - 624*a6^4*a5^3*x34^4*a3^5*a2*a1 - 624*a6^3*a5^4*x34^4*a3^5*a2*a1 - 576*a6^2*a5^5*x34^4*a3^5*a2*a1 - 432*a6*a5^6*x34^4*a3^5*a2*a1 + 40*a6^6*x34^5*a3^5*a2*a1 + 504*a6^4*a5^2*x34^5*a3^5*a2*a1 - 512*a6^3*a5^3*x34^5*a3^5*a2*a1 + 504*a6^2*a5^4*x34^5*a3^5*a2*a1 + 40*a5^6*x34^5*a3^5*a2*a1 - 8*a6^5*x34^6*a3^5*a2*a1 - 72*a6^4*a5*x34^6*a3^5*a2*a1 + 48*a6^3*a5^2*x34^6*a3^5*a2*a1 + 48*a6^2*a5^3*x34^6*a3^5*a2*a1 - 72*a6*a5^4*x34^6*a3^5*a2*a1 - 8*a5^5*x34^6*a3^5*a2*a1 + 32*a6^6*a5^4*a3^6*a2*a1 + 384*a6^5*a5^5*a3^6*a2*a1 + 32*a6^4*a5^6*a3^6*a2*a1 - 224*a6^6*a5^3*x34*a3^6*a2*a1 - 1344*a6^5*a5^4*x34*a3^6*a2*a1 - 1344*a6^4*a5^5*x34*a3^6*a2*a1 - 224*a6^3*a5^6*x34*a3^6*a2*a1 + 1344*a6^6*a5^2*x34^2*a3^6*a2*a1 + 928*a6^5*a5^3*x34^2*a3^6*a2*a1 + 3168*a6^4*a5^4*x34^2*a3^6*a2*a1 + 928*a6^3*a5^5*x34^2*a3^6*a2*a1 + 1344*a6^2*a5^6*x34^2*a3^6*a2*a1 - 1008*a6^6*a5*x34^3*a3^6*a2*a1 - 2016*a6^5*a5^2*x34^3*a3^6*a2*a1 - 336*a6^4*a5^3*x34^3*a3^6*a2*a1 - 336*a6^3*a5^4*x34^3*a3^6*a2*a1 - 2016*a6^2*a5^5*x34^3*a3^6*a2*a1 - 1008*a6*a5^6*x34^3*a3^6*a2*a1 + 88*a6^6*x34^4*a3^6*a2*a1 + 1008*a6^5*a5*x34^4*a3^6*a2*a1 + 840*a6^4*a5^2*x34^4*a3^6*a2*a1 - 1440*a6^3*a5^3*x34^4*a3^6*a2*a1 + 840*a6^2*a5^4*x34^4*a3^6*a2*a1 + 1008*a6*a5^5*x34^4*a3^6*a2*a1 + 88*a5^6*x34^4*a3^6*a2*a1 - 56*a6^5*x34^5*a3^6*a2*a1 - 504*a6^4*a5*x34^5*a3^6*a2*a1 + 336*a6^3*a5^2*x34^5*a3^6*a2*a1 + 336*a6^2*a5^3*x34^5*a3^6*a2*a1 - 504*a6*a5^4*x34^5*a3^6*a2*a1 - 56*a5^5*x34^5*a3^6*a2*a1 + 8*a6^4*x34^6*a3^6*a2*a1 + 8*a5^4*x34^6*a3^6*a2*a1 - 64*a6^6*a5^3*a3^7*a2*a1 - 384*a6^5*a5^4*a3^7*a2*a1 - 384*a6^4*a5^5*a3^7*a2*a1 - 64*a6^3*a5^6*a3^7*a2*a1 + 864*a6^6*a5^2*x34*a3^7*a2*a1 + 512*a6^5*a5^3*x34*a3^7*a2*a1 + 1728*a6^4*a5^4*x34*a3^7*a2*a1 + 512*a6^3*a5^5*x34*a3^7*a2*a1 + 864*a6^2*a5^6*x34*a3^7*a2*a1 - 1152*a6^6*a5*x34^2*a3^7*a2*a1 - 2592*a6^5*a5^2*x34^2*a3^7*a2*a1 + 96*a6^4*a5^3*x34^2*a3^7*a2*a1 + 96*a6^3*a5^4*x34^2*a3^7*a2*a1 - 2592*a6^2*a5^5*x34^2*a3^7*a2*a1 - 1152*a6*a5^6*x34^2*a3^7*a2*a1 + 112*a6^6*x34^3*a3^7*a2*a1 + 2592*a6^5*a5*x34^3*a3^7*a2*a1 + 720*a6^4*a5^2*x34^3*a3^7*a2*a1 - 2240*a6^3*a5^3*x34^3*a3^7*a2*a1 + 720*a6^2*a5^4*x34^3*a3^7*a2*a1 + 2592*a6*a5^5*x34^3*a3^7*a2*a1 + 112*a5^6*x34^3*a3^7*a2*a1 - 160*a6^5*x34^4*a3^7*a2*a1 - 1440*a6^4*a5*x34^4*a3^7*a2*a1 + 960*a6^3*a5^2*x34^4*a3^7*a2*a1 + 960*a6^2*a5^3*x34^4*a3^7*a2*a1 - 1440*a6*a5^4*x34^4*a3^7*a2*a1 - 160*a5^5*x34^4*a3^7*a2*a1 + 48*a6^4*x34^5*a3^7*a2*a1 + 48*a5^4*x34^5*a3^7*a2*a1 + 216*a6^6*a5^2*a3^8*a2*a1 + 128*a6^5*a5^3*a3^8*a2*a1 + 432*a6^4*a5^4*a3^8*a2*a1 + 128*a6^3*a5^5*a3^8*a2*a1 + 216*a6^2*a5^6*a3^8*a2*a1 - 648*a6^6*a5*x34*a3^8*a2*a1 - 1512*a6^5*a5^2*x34*a3^8*a2*a1 + 144*a6^4*a5^3*x34*a3^8*a2*a1 + 144*a6^3*a5^4*x34*a3^8*a2*a1 - 1512*a6^2*a5^5*x34*a3^8*a2*a1 - 648*a6*a5^6*x34*a3^8*a2*a1 + 88*a6^6*x34^2*a3^8*a2*a1 + 2808*a6^5*a5*x34^2*a3^8*a2*a1 + 360*a6^4*a5^2*x34^2*a3^8*a2*a1 - 2000*a6^3*a5^3*x34^2*a3^8*a2*a1 + 360*a6^2*a5^4*x34^2*a3^8*a2*a1 + 2808*a6*a5^5*x34^2*a3^8*a2*a1 + 88*a5^6*x34^2*a3^8*a2*a1 - 240*a6^5*x34^3*a3^8*a2*a1 - 2160*a6^4*a5*x34^3*a3^8*a2*a1 + 1440*a6^3*a5^2*x34^3*a3^8*a2*a1 + 1440*a6^2*a5^3*x34^3*a3^8*a2*a1 - 2160*a6*a5^4*x34^3*a3^8*a2*a1 - 240*a5^5*x34^3*a3^8*a2*a1 + 120*a6^4*x34^4*a3^8*a2*a1 + 120*a5^4*x34^4*a3^8*a2*a1 - 144*a6^6*a5*a3^9*a2*a1 - 336*a6^5*a5^2*a3^9*a2*a1 + 32*a6^4*a5^3*a3^9*a2*a1 + 32*a6^3*a5^4*a3^9*a2*a1 - 336*a6^2*a5^5*a3^9*a2*a1 - 144*a6*a5^6*a3^9*a2*a1 + 40*a6^6*x34*a3^9*a2*a1 + 1440*a6^5*a5*x34*a3^9*a2*a1 + 120*a6^4*a5^2*x34*a3^9*a2*a1 - 960*a6^3*a5^3*x34*a3^9*a2*a1 + 120*a6^2*a5^4*x34*a3^9*a2*a1 + 1440*a6*a5^5*x34*a3^9*a2*a1 + 40*a5^6*x34*a3^9*a2*a1 - 200*a6^5*x34^2*a3^9*a2*a1 - 1800*a6^4*a5*x34^2*a3^9*a2*a1 + 1200*a6^3*a5^2*x34^2*a3^9*a2*a1 + 1200*a6^2*a5^3*x34^2*a3^9*a2*a1 - 1800*a6*a5^4*x34^2*a3^9*a2*a1 - 200*a5^5*x34^2*a3^9*a2*a1 + 160*a6^4*x34^3*a3^9*a2*a1 + 160*a5^4*x34^3*a3^9*a2*a1 + 8*a6^6*a3^10*a2*a1 + 288*a6^5*a5*a3^10*a2*a1 + 24*a6^4*a5^2*a3^10*a2*a1 - 192*a6^3*a5^3*a3^10*a2*a1 + 24*a6^2*a5^4*a3^10*a2*a1 + 288*a6*a5^5*a3^10*a2*a1 + 8*a5^6*a3^10*a2*a1 - 88*a6^5*x34*a3^10*a2*a1 - 792*a6^4*a5*x34*a3^10*a2*a1 + 528*a6^3*a5^2*x34*a3^10*a2*a1 + 528*a6^2*a5^3*x34*a3^10*a2*a1 - 792*a6*a5^4*x34*a3^10*a2*a1 - 88*a5^5*x34*a3^10*a2*a1 + 120*a6^4*x34^2*a3^10*a2*a1 + 120*a5^4*x34^2*a3^10*a2*a1 - 16*a6^5*a3^11*a2*a1 - 144*a6^4*a5*a3^11*a2*a1 + 96*a6^3*a5^2*a3^11*a2*a1 + 96*a6^2*a5^3*a3^11*a2*a1 - 144*a6*a5^4*a3^11*a2*a1 - 16*a5^5*a3^11*a2*a1 + 48*a6^4*x34*a3^11*a2*a1 + 48*a5^4*x34*a3^11*a2*a1 + 8*a6^4*a3^12*a2*a1 + 8*a5^4*a3^12*a2*a1 - 8*a6^6*a5^6*x34^3*a2^2*a1 + 16*a6^6*a5^5*x34^4*a2^2*a1 + 16*a6^5*a5^6*x34^4*a2^2*a1 + 16*a6^6*a5^4*x34^5*a2^2*a1 - 72*a6^5*a5^5*x34^5*a2^2*a1 + 16*a6^4*a5^6*x34^5*a2^2*a1 - 8*a6^6*a5^3*x34^6*a2^2*a1 + 16*a6^5*a5^4*x34^6*a2^2*a1 + 16*a6^4*a5^5*x34^6*a2^2*a1 - 8*a6^3*a5^6*x34^6*a2^2*a1 - 24*a6^6*a5^6*x34^2*a3*a2^2*a1 + 112*a6^6*a5^5*x34^3*a3*a2^2*a1 + 112*a6^5*a5^6*x34^3*a3*a2^2*a1 + 200*a6^6*a5^4*x34^4*a3*a2^2*a1 - 576*a6^5*a5^5*x34^4*a3*a2^2*a1 + 200*a6^4*a5^6*x34^4*a3*a2^2*a1 - 120*a6^5*a5^4*x34^5*a3*a2^2*a1 - 120*a6^4*a5^5*x34^5*a3*a2^2*a1 + 48*a6^5*a5^3*x34^6*a3*a2^2*a1 + 120*a6^4*a5^4*x34^6*a3*a2^2*a1 + 48*a6^3*a5^5*x34^6*a3*a2^2*a1 - 24*a6^6*a5^6*x34*a3^2*a2^2*a1 + 168*a6^6*a5^5*x34^2*a3^2*a2^2*a1 + 168*a6^5*a5^6*x34^2*a3^2*a2^2*a1 + 520*a6^6*a5^4*x34^3*a3^2*a2^2*a1 - 1488*a6^5*a5^5*x34^3*a3^2*a2^2*a1 + 520*a6^4*a5^6*x34^3*a3^2*a2^2*a1 - 552*a6^5*a5^4*x34^4*a3^2*a2^2*a1 - 552*a6^4*a5^5*x34^4*a3^2*a2^2*a1 - 72*a6^6*a5^2*x34^5*a3^2*a2^2*a1 + 384*a6^5*a5^3*x34^5*a3^2*a2^2*a1 + 1008*a6^4*a5^4*x34^5*a3^2*a2^2*a1 + 384*a6^3*a5^5*x34^5*a3^2*a2^2*a1 - 72*a6^2*a5^6*x34^5*a3^2*a2^2*a1 - 72*a6^5*a5^2*x34^6*a3^2*a2^2*a1 - 120*a6^4*a5^3*x34^6*a3^2*a2^2*a1 - 120*a6^3*a5^4*x34^6*a3^2*a2^2*a1 - 72*a6^2*a5^5*x34^6*a3^2*a2^2*a1 - 16*a6^6*a5^6*a3^3*a2^2*a1 + 112*a6^6*a5^5*x34*a3^3*a2^2*a1 + 112*a6^5*a5^6*x34*a3^3*a2^2*a1 + 400*a6^6*a5^4*x34^2*a3^3*a2^2*a1 - 1632*a6^5*a5^5*x34^2*a3^3*a2^2*a1 + 400*a6^4*a5^6*x34^2*a3^3*a2^2*a1 + 80*a6^6*a5^3*x34^3*a3^3*a2^2*a1 - 720*a6^5*a5^4*x34^3*a3^3*a2^2*a1 - 720*a6^4*a5^5*x34^3*a3^3*a2^2*a1 + 80*a6^3*a5^6*x34^3*a3^3*a2^2*a1 - 480*a6^6*a5^2*x34^4*a3^3*a2^2*a1 + 1168*a6^5*a5^3*x34^4*a3^3*a2^2*a1 + 2880*a6^4*a5^4*x34^4*a3^3*a2^2*a1 + 1168*a6^3*a5^5*x34^4*a3^3*a2^2*a1 - 480*a6^2*a5^6*x34^4*a3^3*a2^2*a1 + 48*a6^6*a5*x34^5*a3^3*a2^2*a1 - 336*a6^5*a5^2*x34^5*a3^3*a2^2*a1 - 752*a6^4*a5^3*x34^5*a3^3*a2^2*a1 - 752*a6^3*a5^4*x34^5*a3^3*a2^2*a1 - 336*a6^2*a5^5*x34^5*a3^3*a2^2*a1 + 48*a6*a5^6*x34^5*a3^3*a2^2*a1 - 8*a6^6*x34^6*a3^3*a2^2*a1 + 48*a6^5*a5*x34^6*a3^3*a2^2*a1 - 120*a6^4*a5^2*x34^6*a3^3*a2^2*a1 + 240*a6^3*a5^3*x34^6*a3^3*a2^2*a1 - 120*a6^2*a5^4*x34^6*a3^3*a2^2*a1 + 48*a6*a5^5*x34^6*a3^3*a2^2*a1 - 8*a5^6*x34^6*a3^3*a2^2*a1 + 56*a6^6*a5^5*a3^4*a2^2*a1 + 56*a6^5*a5^6*a3^4*a2^2*a1 + 80*a6^6*a5^4*x34*a3^4*a2^2*a1 - 960*a6^5*a5^5*x34*a3^4*a2^2*a1 + 80*a6^4*a5^6*x34*a3^4*a2^2*a1 + 240*a6^6*a5^3*x34^2*a3^4*a2^2*a1 + 240*a6^3*a5^6*x34^2*a3^4*a2^2*a1 - 1320*a6^6*a5^2*x34^3*a3^4*a2^2*a1 + 1760*a6^5*a5^3*x34^3*a3^4*a2^2*a1 + 3480*a6^4*a5^4*x34^3*a3^4*a2^2*a1 + 1760*a6^3*a5^5*x34^3*a3^4*a2^2*a1 - 1320*a6^2*a5^6*x34^3*a3^4*a2^2*a1 + 360*a6^6*a5*x34^4*a3^4*a2^2*a1 - 312*a6^5*a5^2*x34^4*a3^4*a2^2*a1 - 2320*a6^4*a5^3*x34^4*a3^4*a2^2*a1 - 2320*a6^3*a5^4*x34^4*a3^4*a2^2*a1 - 312*a6^2*a5^5*x34^4*a3^4*a2^2*a1 + 360*a6*a5^6*x34^4*a3^4*a2^2*a1 - 32*a6^6*x34^5*a3^4*a2^2*a1 + 72*a6^5*a5*x34^5*a3^4*a2^2*a1 - 432*a6^4*a5^2*x34^5*a3^4*a2^2*a1 + 1408*a6^3*a5^3*x34^5*a3^4*a2^2*a1 - 432*a6^2*a5^4*x34^5*a3^4*a2^2*a1 + 72*a6*a5^5*x34^5*a3^4*a2^2*a1 - 32*a5^6*x34^5*a3^4*a2^2*a1 + 16*a6^5*x34^6*a3^4*a2^2*a1 + 120*a6^4*a5*x34^6*a3^4*a2^2*a1 - 120*a6^3*a5^2*x34^6*a3^4*a2^2*a1 - 120*a6^2*a5^3*x34^6*a3^4*a2^2*a1 + 120*a6*a5^4*x34^6*a3^4*a2^2*a1 + 16*a5^5*x34^6*a3^4*a2^2*a1 + 32*a6^6*a5^4*a3^5*a2^2*a1 - 384*a6^5*a5^5*a3^5*a2^2*a1 + 32*a6^4*a5^6*a3^5*a2^2*a1 + 240*a6^6*a5^3*x34*a3^5*a2^2*a1 + 432*a6^5*a5^4*x34*a3^5*a2^2*a1 + 432*a6^4*a5^5*x34*a3^5*a2^2*a1 + 240*a6^3*a5^6*x34*a3^5*a2^2*a1 - 1872*a6^6*a5^2*x34^2*a3^5*a2^2*a1 + 1488*a6^5*a5^3*x34^2*a3^5*a2^2*a1 + 1728*a6^4*a5^4*x34^2*a3^5*a2^2*a1 + 1488*a6^3*a5^5*x34^2*a3^5*a2^2*a1 - 1872*a6^2*a5^6*x34^2*a3^5*a2^2*a1 + 1008*a6^6*a5*x34^3*a3^5*a2^2*a1 + 768*a6^5*a5^2*x34^3*a3^5*a2^2*a1 - 4192*a6^4*a5^3*x34^3*a3^5*a2^2*a1 - 4192*a6^3*a5^4*x34^3*a3^5*a2^2*a1 + 768*a6^2*a5^5*x34^3*a3^5*a2^2*a1 + 1008*a6*a5^6*x34^3*a3^5*a2^2*a1 - 24*a6^6*x34^4*a3^5*a2^2*a1 - 576*a6^5*a5*x34^4*a3^5*a2^2*a1 - 72*a6^4*a5^2*x34^4*a3^5*a2^2*a1 + 3408*a6^3*a5^3*x34^4*a3^5*a2^2*a1 - 72*a6^2*a5^4*x34^4*a3^5*a2^2*a1 - 576*a6*a5^5*x34^4*a3^5*a2^2*a1 - 24*a5^6*x34^4*a3^5*a2^2*a1 + 24*a6^5*x34^5*a3^5*a2^2*a1 + 504*a6^4*a5*x34^5*a3^5*a2^2*a1 - 624*a6^3*a5^2*x34^5*a3^5*a2^2*a1 - 624*a6^2*a5^3*x34^5*a3^5*a2^2*a1 + 504*a6*a5^4*x34^5*a3^5*a2^2*a1 + 24*a5^5*x34^5*a3^5*a2^2*a1 + 16*a6^4*x34^6*a3^5*a2^2*a1 + 48*a6^3*a5*x34^6*a3^5*a2^2*a1 - 72*a6^2*a5^2*x34^6*a3^5*a2^2*a1 + 48*a6*a5^3*x34^6*a3^5*a2^2*a1 + 16*a5^4*x34^6*a3^5*a2^2*a1 + 80*a6^6*a5^3*a3^6*a2^2*a1 + 144*a6^5*a5^4*a3^6*a2^2*a1 + 144*a6^4*a5^5*a3^6*a2^2*a1 + 80*a6^3*a5^6*a3^6*a2^2*a1 - 1344*a6^6*a5^2*x34*a3^6*a2^2*a1 + 784*a6^5*a5^3*x34*a3^6*a2^2*a1 + 336*a6^4*a5^4*x34*a3^6*a2^2*a1 + 784*a6^3*a5^5*x34*a3^6*a2^2*a1 - 1344*a6^2*a5^6*x34*a3^6*a2^2*a1 + 1344*a6^6*a5*x34^2*a3^6*a2^2*a1 + 1824*a6^5*a5^2*x34^2*a3^6*a2^2*a1 - 4496*a6^4*a5^3*x34^2*a3^6*a2^2*a1 - 4496*a6^3*a5^4*x34^2*a3^6*a2^2*a1 + 1824*a6^2*a5^5*x34^2*a3^6*a2^2*a1 + 1344*a6*a5^6*x34^2*a3^6*a2^2*a1 + 56*a6^6*x34^3*a3^6*a2^2*a1 - 2016*a6^5*a5*x34^3*a3^6*a2^2*a1 + 1512*a6^4*a5^2*x34^3*a3^6*a2^2*a1 + 4592*a6^3*a5^3*x34^3*a3^6*a2^2*a1 + 1512*a6^2*a5^4*x34^3*a3^6*a2^2*a1 - 2016*a6*a5^5*x34^3*a3^6*a2^2*a1 + 56*a5^6*x34^3*a3^6*a2^2*a1 - 104*a6^5*x34^4*a3^6*a2^2*a1 + 840*a6^4*a5*x34^4*a3^6*a2^2*a1 - 1440*a6^3*a5^2*x34^4*a3^6*a2^2*a1 - 1440*a6^2*a5^3*x34^4*a3^6*a2^2*a1 + 840*a6*a5^4*x34^4*a3^6*a2^2*a1 - 104*a5^5*x34^4*a3^6*a2^2*a1 + 112*a6^4*x34^5*a3^6*a2^2*a1 + 336*a6^3*a5*x34^5*a3^6*a2^2*a1 - 504*a6^2*a5^2*x34^5*a3^6*a2^2*a1 + 336*a6*a5^3*x34^5*a3^6*a2^2*a1 + 112*a5^4*x34^5*a3^6*a2^2*a1 - 8*a6^3*x34^6*a3^6*a2^2*a1 - 8*a5^3*x34^6*a3^6*a2^2*a1 - 384*a6^6*a5^2*a3^7*a2^2*a1 + 224*a6^5*a5^3*a3^7*a2^2*a1 + 96*a6^4*a5^4*a3^7*a2^2*a1 + 224*a6^3*a5^5*a3^7*a2^2*a1 - 384*a6^2*a5^6*a3^7*a2^2*a1 + 864*a6^6*a5*x34*a3^7*a2^2*a1 + 1344*a6^5*a5^2*x34*a3^7*a2^2*a1 - 2656*a6^4*a5^3*x34*a3^7*a2^2*a1 - 2656*a6^3*a5^4*x34*a3^7*a2^2*a1 + 1344*a6^2*a5^5*x34*a3^7*a2^2*a1 + 864*a6*a5^6*x34*a3^7*a2^2*a1 + 112*a6^6*x34^2*a3^7*a2^2*a1 - 2592*a6^5*a5*x34^2*a3^7*a2^2*a1 + 2448*a6^4*a5^2*x34^2*a3^7*a2^2*a1 + 3808*a6^3*a5^3*x34^2*a3^7*a2^2*a1 + 2448*a6^2*a5^4*x34^2*a3^7*a2^2*a1 - 2592*a6*a5^5*x34^2*a3^7*a2^2*a1 + 112*a5^6*x34^2*a3^7*a2^2*a1 - 336*a6^5*x34^3*a3^7*a2^2*a1 + 720*a6^4*a5*x34^3*a3^7*a2^2*a1 - 1920*a6^3*a5^2*x34^3*a3^7*a2^2*a1 - 1920*a6^2*a5^3*x34^3*a3^7*a2^2*a1 + 720*a6*a5^4*x34^3*a3^7*a2^2*a1 - 336*a5^5*x34^3*a3^7*a2^2*a1 + 320*a6^4*x34^4*a3^7*a2^2*a1 + 960*a6^3*a5*x34^4*a3^7*a2^2*a1 - 1440*a6^2*a5^2*x34^4*a3^7*a2^2*a1 + 960*a6*a5^3*x34^4*a3^7*a2^2*a1 + 320*a5^4*x34^4*a3^7*a2^2*a1 - 48*a6^3*x34^5*a3^7*a2^2*a1 - 48*a5^3*x34^5*a3^7*a2^2*a1 + 216*a6^6*a5*a3^8*a2^2*a1 + 336*a6^5*a5^2*a3^8*a2^2*a1 - 664*a6^4*a5^3*a3^8*a2^2*a1 - 664*a6^3*a5^4*a3^8*a2^2*a1 + 336*a6^2*a5^5*a3^8*a2^2*a1 + 216*a6*a5^6*a3^8*a2^2*a1 + 72*a6^6*x34*a3^8*a2^2*a1 - 1512*a6^5*a5*x34*a3^8*a2^2*a1 + 1512*a6^4*a5^2*x34*a3^8*a2^2*a1 + 1872*a6^3*a5^3*x34*a3^8*a2^2*a1 + 1512*a6^2*a5^4*x34*a3^8*a2^2*a1 - 1512*a6*a5^5*x34*a3^8*a2^2*a1 + 72*a5^6*x34*a3^8*a2^2*a1 - 384*a6^5*x34^2*a3^8*a2^2*a1 + 360*a6^4*a5*x34^2*a3^8*a2^2*a1 - 1560*a6^3*a5^2*x34^2*a3^8*a2^2*a1 - 1560*a6^2*a5^3*x34^2*a3^8*a2^2*a1 + 360*a6*a5^4*x34^2*a3^8*a2^2*a1 - 384*a5^5*x34^2*a3^8*a2^2*a1 + 480*a6^4*x34^3*a3^8*a2^2*a1 + 1440*a6^3*a5*x34^3*a3^8*a2^2*a1 - 2160*a6^2*a5^2*x34^3*a3^8*a2^2*a1 + 1440*a6*a5^3*x34^3*a3^8*a2^2*a1 + 480*a5^4*x34^3*a3^8*a2^2*a1 - 120*a6^3*x34^4*a3^8*a2^2*a1 - 120*a5^3*x34^4*a3^8*a2^2*a1 + 16*a6^6*a3^9*a2^2*a1 - 336*a6^5*a5*a3^9*a2^2*a1 + 336*a6^4*a5^2*a3^9*a2^2*a1 + 416*a6^3*a5^3*a3^9*a2^2*a1 + 336*a6^2*a5^4*a3^9*a2^2*a1 - 336*a6*a5^5*a3^9*a2^2*a1 + 16*a5^6*a3^9*a2^2*a1 - 200*a6^5*x34*a3^9*a2^2*a1 + 120*a6^4*a5*x34*a3^9*a2^2*a1 - 720*a6^3*a5^2*x34*a3^9*a2^2*a1 - 720*a6^2*a5^3*x34*a3^9*a2^2*a1 + 120*a6*a5^4*x34*a3^9*a2^2*a1 - 200*a5^5*x34*a3^9*a2^2*a1 + 400*a6^4*x34^2*a3^9*a2^2*a1 + 1200*a6^3*a5*x34^2*a3^9*a2^2*a1 - 1800*a6^2*a5^2*x34^2*a3^9*a2^2*a1 + 1200*a6*a5^3*x34^2*a3^9*a2^2*a1 + 400*a5^4*x34^2*a3^9*a2^2*a1 - 160*a6^3*x34^3*a3^9*a2^2*a1 - 160*a5^3*x34^3*a3^9*a2^2*a1 - 40*a6^5*a3^10*a2^2*a1 + 24*a6^4*a5*a3^10*a2^2*a1 - 144*a6^3*a5^2*a3^10*a2^2*a1 - 144*a6^2*a5^3*a3^10*a2^2*a1 + 24*a6*a5^4*a3^10*a2^2*a1 - 40*a5^5*a3^10*a2^2*a1 + 176*a6^4*x34*a3^10*a2^2*a1 + 528*a6^3*a5*x34*a3^10*a2^2*a1 - 792*a6^2*a5^2*x34*a3^10*a2^2*a1 + 528*a6*a5^3*x34*a3^10*a2^2*a1 + 176*a5^4*x34*a3^10*a2^2*a1 - 120*a6^3*x34^2*a3^10*a2^2*a1 - 120*a5^3*x34^2*a3^10*a2^2*a1 + 32*a6^4*a3^11*a2^2*a1 + 96*a6^3*a5*a3^11*a2^2*a1 - 144*a6^2*a5^2*a3^11*a2^2*a1 + 96*a6*a5^3*a3^11*a2^2*a1 + 32*a5^4*a3^11*a2^2*a1 - 48*a6^3*x34*a3^11*a2^2*a1 - 48*a5^3*x34*a3^11*a2^2*a1 - 8*a6^3*a3^12*a2^2*a1 - 8*a5^3*a3^12*a2^2*a1 - 8*a6^6*a5^6*x34^2*a2^3*a1 - 16*a6^6*a5^5*x34^3*a2^3*a1 - 16*a6^5*a5^6*x34^3*a2^3*a1 - 8*a6^6*a5^4*x34^4*a2^3*a1 + 48*a6^5*a5^5*x34^4*a2^3*a1 - 8*a6^4*a5^6*x34^4*a2^3*a1 - 16*a6^6*a5^3*x34^5*a2^3*a1 + 48*a6^5*a5^4*x34^5*a2^3*a1 + 48*a6^4*a5^5*x34^5*a2^3*a1 - 16*a6^3*a5^6*x34^5*a2^3*a1 - 8*a6^6*a5^2*x34^6*a2^3*a1 - 16*a6^5*a5^3*x34^6*a2^3*a1 - 8*a6^4*a5^4*x34^6*a2^3*a1 - 16*a6^3*a5^5*x34^6*a2^3*a1 - 8*a6^2*a5^6*x34^6*a2^3*a1 - 16*a6^6*a5^6*x34*a3*a2^3*a1 - 112*a6^6*a5^4*x34^3*a3*a2^3*a1 + 160*a6^5*a5^5*x34^3*a3*a2^3*a1 - 112*a6^4*a5^6*x34^3*a3*a2^3*a1 - 160*a6^6*a5^3*x34^4*a3*a2^3*a1 + 336*a6^5*a5^4*x34^4*a3*a2^3*a1 + 336*a6^4*a5^5*x34^4*a3*a2^3*a1 - 160*a6^3*a5^6*x34^4*a3*a2^3*a1 - 128*a6^5*a5^3*x34^5*a3*a2^3*a1 + 48*a6^4*a5^4*x34^5*a3*a2^3*a1 - 128*a6^3*a5^5*x34^5*a3*a2^3*a1 + 48*a6^5*a5^2*x34^6*a3*a2^3*a1 - 80*a6^4*a5^3*x34^6*a3*a2^3*a1 - 80*a6^3*a5^4*x34^6*a3*a2^3*a1 + 48*a6^2*a5^5*x34^6*a3*a2^3*a1 - 16*a6^6*a5^6*a3^2*a2^3*a1 + 96*a6^6*a5^5*x34*a3^2*a2^3*a1 + 96*a6^5*a5^6*x34*a3^2*a2^3*a1 - 408*a6^6*a5^4*x34^2*a3^2*a2^3*a1 + 288*a6^5*a5^5*x34^2*a3^2*a2^3*a1 - 408*a6^4*a5^6*x34^2*a3^2*a2^3*a1 - 240*a6^6*a5^3*x34^3*a3^2*a2^3*a1 + 832*a6^5*a5^4*x34^3*a3^2*a2^3*a1 + 832*a6^4*a5^5*x34^3*a3^2*a2^3*a1 - 240*a6^3*a5^6*x34^3*a3^2*a2^3*a1 - 432*a6^5*a5^3*x34^4*a3^2*a2^3*a1 - 432*a6^3*a5^5*x34^4*a3^2*a2^3*a1 + 48*a6^6*a5*x34^5*a3^2*a2^3*a1 + 384*a6^5*a5^2*x34^5*a3^2*a2^3*a1 - 512*a6^4*a5^3*x34^5*a3^2*a2^3*a1 - 512*a6^3*a5^4*x34^5*a3^2*a2^3*a1 + 384*a6^2*a5^5*x34^5*a3^2*a2^3*a1 + 48*a6*a5^6*x34^5*a3^2*a2^3*a1 - 8*a6^6*x34^6*a3^2*a2^3*a1 + 48*a6^5*a5*x34^6*a3^2*a2^3*a1 - 120*a6^4*a5^2*x34^6*a3^2*a2^3*a1 + 240*a6^3*a5^3*x34^6*a3^2*a2^3*a1 - 120*a6^2*a5^4*x34^6*a3^2*a2^3*a1 + 48*a6*a5^5*x34^6*a3^2*a2^3*a1 - 8*a5^6*x34^6*a3^2*a2^3*a1 + 64*a6^6*a5^5*a3^3*a2^3*a1 + 64*a6^5*a5^6*a3^3*a2^3*a1 - 592*a6^6*a5^4*x34*a3^3*a2^3*a1 + 256*a6^5*a5^5*x34*a3^3*a2^3*a1 - 592*a6^4*a5^6*x34*a3^3*a2^3*a1 + 320*a6^6*a5^3*x34^2*a3^3*a2^3*a1 + 928*a6^5*a5^4*x34^2*a3^3*a2^3*a1 + 928*a6^4*a5^5*x34^2*a3^3*a2^3*a1 + 320*a6^3*a5^6*x34^2*a3^3*a2^3*a1 + 80*a6^6*a5^2*x34^3*a3^3*a2^3*a1 - 1440*a6^5*a5^3*x34^3*a3^3*a2^3*a1 - 160*a6^4*a5^4*x34^3*a3^3*a2^3*a1 - 1440*a6^3*a5^5*x34^3*a3^3*a2^3*a1 + 80*a6^2*a5^6*x34^3*a3^3*a2^3*a1 + 160*a6^6*a5*x34^4*a3^3*a2^3*a1 + 1168*a6^5*a5^2*x34^4*a3^3*a2^3*a1 - 880*a6^4*a5^3*x34^4*a3^3*a2^3*a1 - 880*a6^3*a5^4*x34^4*a3^3*a2^3*a1 + 1168*a6^2*a5^5*x34^4*a3^3*a2^3*a1 + 160*a6*a5^6*x34^4*a3^3*a2^3*a1 - 64*a6^6*x34^5*a3^3*a2^3*a1 + 256*a6^5*a5*x34^5*a3^3*a2^3*a1 - 752*a6^4*a5^2*x34^5*a3^3*a2^3*a1 + 768*a6^3*a5^3*x34^5*a3^3*a2^3*a1 - 752*a6^2*a5^4*x34^5*a3^3*a2^3*a1 + 256*a6*a5^5*x34^5*a3^3*a2^3*a1 - 64*a5^6*x34^5*a3^3*a2^3*a1 - 16*a6^5*x34^6*a3^3*a2^3*a1 - 80*a6^4*a5*x34^6*a3^3*a2^3*a1 + 240*a6^3*a5^2*x34^6*a3^3*a2^3*a1 + 240*a6^2*a5^3*x34^6*a3^3*a2^3*a1 - 80*a6*a5^4*x34^6*a3^3*a2^3*a1 - 16*a5^5*x34^6*a3^3*a2^3*a1 - 296*a6^6*a5^4*a3^4*a2^3*a1 + 128*a6^5*a5^5*a3^4*a2^3*a1 - 296*a6^4*a5^6*a3^4*a2^3*a1 + 720*a6^6*a5^3*x34*a3^4*a2^3*a1 + 560*a6^5*a5^4*x34*a3^4*a2^3*a1 + 560*a6^4*a5^5*x34*a3^4*a2^3*a1 + 720*a6^3*a5^6*x34*a3^4*a2^3*a1 + 240*a6^6*a5^2*x34^2*a3^4*a2^3*a1 - 2800*a6^5*a5^3*x34^2*a3^4*a2^3*a1 - 240*a6^4*a5^4*x34^2*a3^4*a2^3*a1 - 2800*a6^3*a5^5*x34^2*a3^4*a2^3*a1 + 240*a6^2*a5^6*x34^2*a3^4*a2^3*a1 + 80*a6^6*a5*x34^3*a3^4*a2^3*a1 + 1760*a6^5*a5^2*x34^3*a3^4*a2^3*a1 + 480*a6^4*a5^3*x34^3*a3^4*a2^3*a1 + 480*a6^3*a5^4*x34^3*a3^4*a2^3*a1 + 1760*a6^2*a5^5*x34^3*a3^4*a2^3*a1 + 80*a6*a5^6*x34^3*a3^4*a2^3*a1 - 208*a6^6*x34^4*a3^4*a2^3*a1 + 656*a6^5*a5*x34^4*a3^4*a2^3*a1 - 2320*a6^4*a5^2*x34^4*a3^4*a2^3*a1 + 720*a6^3*a5^3*x34^4*a3^4*a2^3*a1 - 2320*a6^2*a5^4*x34^4*a3^4*a2^3*a1 + 656*a6*a5^5*x34^4*a3^4*a2^3*a1 - 208*a5^6*x34^4*a3^4*a2^3*a1 - 48*a6^5*x34^5*a3^4*a2^3*a1 - 384*a6^4*a5*x34^5*a3^4*a2^3*a1 + 1408*a6^3*a5^2*x34^5*a3^4*a2^3*a1 + 1408*a6^2*a5^3*x34^5*a3^4*a2^3*a1 - 384*a6*a5^4*x34^5*a3^4*a2^3*a1 - 48*a5^5*x34^5*a3^4*a2^3*a1 - 8*a6^4*x34^6*a3^4*a2^3*a1 - 80*a6^3*a5*x34^6*a3^4*a2^3*a1 - 120*a6^2*a5^2*x34^6*a3^4*a2^3*a1 - 80*a6*a5^3*x34^6*a3^4*a2^3*a1 - 8*a5^4*x34^6*a3^4*a2^3*a1 + 288*a6^6*a5^3*a3^5*a2^3*a1 + 224*a6^5*a5^4*a3^5*a2^3*a1 + 224*a6^4*a5^5*a3^5*a2^3*a1 + 288*a6^3*a5^6*a3^5*a2^3*a1 + 240*a6^6*a5^2*x34*a3^5*a2^3*a1 - 2496*a6^5*a5^3*x34*a3^5*a2^3*a1 - 192*a6^4*a5^4*x34*a3^5*a2^3*a1 - 2496*a6^3*a5^5*x34*a3^5*a2^3*a1 + 240*a6^2*a5^6*x34*a3^5*a2^3*a1 - 192*a6^6*a5*x34^2*a3^5*a2^3*a1 + 1488*a6^5*a5^2*x34^2*a3^5*a2^3*a1 + 2768*a6^4*a5^3*x34^2*a3^5*a2^3*a1 + 2768*a6^3*a5^4*x34^2*a3^5*a2^3*a1 + 1488*a6^2*a5^5*x34^2*a3^5*a2^3*a1 - 192*a6*a5^6*x34^2*a3^5*a2^3*a1 - 368*a6^6*x34^3*a3^5*a2^3*a1 + 992*a6^5*a5*x34^3*a3^5*a2^3*a1 - 4192*a6^4*a5^2*x34^3*a3^5*a2^3*a1 - 672*a6^3*a5^3*x34^3*a3^5*a2^3*a1 - 4192*a6^2*a5^4*x34^3*a3^5*a2^3*a1 + 992*a6*a5^5*x34^3*a3^5*a2^3*a1 - 368*a5^6*x34^3*a3^5*a2^3*a1 + 48*a6^5*x34^4*a3^5*a2^3*a1 - 624*a6^4*a5*x34^4*a3^5*a2^3*a1 + 3408*a6^3*a5^2*x34^4*a3^5*a2^3*a1 + 3408*a6^2*a5^3*x34^4*a3^5*a2^3*a1 - 624*a6*a5^4*x34^4*a3^5*a2^3*a1 + 48*a5^5*x34^4*a3^5*a2^3*a1 - 512*a6^3*a5*x34^5*a3^5*a2^3*a1 - 624*a6^2*a5^2*x34^5*a3^5*a2^3*a1 - 512*a6*a5^3*x34^5*a3^5*a2^3*a1 - 16*a6^3*x34^6*a3^5*a2^3*a1 + 48*a6^2*a5*x34^6*a3^5*a2^3*a1 + 48*a6*a5^2*x34^6*a3^5*a2^3*a1 - 16*a5^3*x34^6*a3^5*a2^3*a1 + 80*a6^6*a5^2*a3^6*a2^3*a1 - 832*a6^5*a5^3*a3^6*a2^3*a1 - 64*a6^4*a5^4*a3^6*a2^3*a1 - 832*a6^3*a5^5*a3^6*a2^3*a1 + 80*a6^2*a5^6*a3^6*a2^3*a1 - 224*a6^6*a5*x34*a3^6*a2^3*a1 + 784*a6^5*a5^2*x34*a3^6*a2^3*a1 + 2576*a6^4*a5^3*x34*a3^6*a2^3*a1 + 2576*a6^3*a5^4*x34*a3^6*a2^3*a1 + 784*a6^2*a5^5*x34*a3^6*a2^3*a1 - 224*a6*a5^6*x34*a3^6*a2^3*a1 - 384*a6^6*x34^2*a3^6*a2^3*a1 + 928*a6^5*a5*x34^2*a3^6*a2^3*a1 - 4496*a6^4*a5^2*x34^2*a3^6*a2^3*a1 - 2016*a6^3*a5^3*x34^2*a3^6*a2^3*a1 - 4496*a6^2*a5^4*x34^2*a3^6*a2^3*a1 + 928*a6*a5^5*x34^2*a3^6*a2^3*a1 - 384*a5^6*x34^2*a3^6*a2^3*a1 + 336*a6^5*x34^3*a3^6*a2^3*a1 - 336*a6^4*a5*x34^3*a3^6*a2^3*a1 + 4592*a6^3*a5^2*x34^3*a3^6*a2^3*a1 + 4592*a6^2*a5^3*x34^3*a3^6*a2^3*a1 - 336*a6*a5^4*x34^3*a3^6*a2^3*a1 + 336*a5^5*x34^3*a3^6*a2^3*a1 + 112*a6^4*x34^4*a3^6*a2^3*a1 - 1440*a6^3*a5*x34^4*a3^6*a2^3*a1 - 1440*a6^2*a5^2*x34^4*a3^6*a2^3*a1 - 1440*a6*a5^3*x34^4*a3^6*a2^3*a1 + 112*a5^4*x34^4*a3^6*a2^3*a1 - 112*a6^3*x34^5*a3^6*a2^3*a1 + 336*a6^2*a5*x34^5*a3^6*a2^3*a1 + 336*a6*a5^2*x34^5*a3^6*a2^3*a1 - 112*a5^3*x34^5*a3^6*a2^3*a1 - 8*a6^2*x34^6*a3^6*a2^3*a1 - 8*a5^2*x34^6*a3^6*a2^3*a1 - 64*a6^6*a5*a3^7*a2^3*a1 + 224*a6^5*a5^2*a3^7*a2^3*a1 + 736*a6^4*a5^3*a3^7*a2^3*a1 + 736*a6^3*a5^4*a3^7*a2^3*a1 + 224*a6^2*a5^5*a3^7*a2^3*a1 - 64*a6*a5^6*a3^7*a2^3*a1 - 224*a6^6*x34*a3^7*a2^3*a1 + 512*a6^5*a5*x34*a3^7*a2^3*a1 - 2656*a6^4*a5^2*x34*a3^7*a2^3*a1 - 1536*a6^3*a5^3*x34*a3^7*a2^3*a1 - 2656*a6^2*a5^4*x34*a3^7*a2^3*a1 + 512*a6*a5^5*x34*a3^7*a2^3*a1 - 224*a5^6*x34*a3^7*a2^3*a1 + 480*a6^5*x34^2*a3^7*a2^3*a1 + 96*a6^4*a5*x34^2*a3^7*a2^3*a1 + 3808*a6^3*a5^2*x34^2*a3^7*a2^3*a1 + 3808*a6^2*a5^3*x34^2*a3^7*a2^3*a1 + 96*a6*a5^4*x34^2*a3^7*a2^3*a1 + 480*a5^5*x34^2*a3^7*a2^3*a1 + 288*a6^4*x34^3*a3^7*a2^3*a1 - 2240*a6^3*a5*x34^3*a3^7*a2^3*a1 - 1920*a6^2*a5^2*x34^3*a3^7*a2^3*a1 - 2240*a6*a5^3*x34^3*a3^7*a2^3*a1 + 288*a5^4*x34^3*a3^7*a2^3*a1 - 320*a6^3*x34^4*a3^7*a2^3*a1 + 960*a6^2*a5*x34^4*a3^7*a2^3*a1 + 960*a6*a5^2*x34^4*a3^7*a2^3*a1 - 320*a5^3*x34^4*a3^7*a2^3*a1 - 48*a6^2*x34^5*a3^7*a2^3*a1 - 48*a5^2*x34^5*a3^7*a2^3*a1 - 56*a6^6*a3^8*a2^3*a1 + 128*a6^5*a5*a3^8*a2^3*a1 - 664*a6^4*a5^2*a3^8*a2^3*a1 - 384*a6^3*a5^3*a3^8*a2^3*a1 - 664*a6^2*a5^4*a3^8*a2^3*a1 + 128*a6*a5^5*a3^8*a2^3*a1 - 56*a5^6*a3^8*a2^3*a1 + 288*a6^5*x34*a3^8*a2^3*a1 + 144*a6^4*a5*x34*a3^8*a2^3*a1 + 1872*a6^3*a5^2*x34*a3^8*a2^3*a1 + 1872*a6^2*a5^3*x34*a3^8*a2^3*a1 + 144*a6*a5^4*x34*a3^8*a2^3*a1 + 288*a5^5*x34*a3^8*a2^3*a1 + 312*a6^4*x34^2*a3^8*a2^3*a1 - 2000*a6^3*a5*x34^2*a3^8*a2^3*a1 - 1560*a6^2*a5^2*x34^2*a3^8*a2^3*a1 - 2000*a6*a5^3*x34^2*a3^8*a2^3*a1 + 312*a5^4*x34^2*a3^8*a2^3*a1 - 480*a6^3*x34^3*a3^8*a2^3*a1 + 1440*a6^2*a5*x34^3*a3^8*a2^3*a1 + 1440*a6*a5^2*x34^3*a3^8*a2^3*a1 - 480*a5^3*x34^3*a3^8*a2^3*a1 - 120*a6^2*x34^4*a3^8*a2^3*a1 - 120*a5^2*x34^4*a3^8*a2^3*a1 + 64*a6^5*a3^9*a2^3*a1 + 32*a6^4*a5*a3^9*a2^3*a1 + 416*a6^3*a5^2*a3^9*a2^3*a1 + 416*a6^2*a5^3*a3^9*a2^3*a1 + 32*a6*a5^4*a3^9*a2^3*a1 + 64*a5^5*a3^9*a2^3*a1 + 160*a6^4*x34*a3^9*a2^3*a1 - 960*a6^3*a5*x34*a3^9*a2^3*a1 - 720*a6^2*a5^2*x34*a3^9*a2^3*a1 - 960*a6*a5^3*x34*a3^9*a2^3*a1 + 160*a5^4*x34*a3^9*a2^3*a1 - 400*a6^3*x34^2*a3^9*a2^3*a1 + 1200*a6^2*a5*x34^2*a3^9*a2^3*a1 + 1200*a6*a5^2*x34^2*a3^9*a2^3*a1 - 400*a5^3*x34^2*a3^9*a2^3*a1 - 160*a6^2*x34^3*a3^9*a2^3*a1 - 160*a5^2*x34^3*a3^9*a2^3*a1 + 32*a6^4*a3^10*a2^3*a1 - 192*a6^3*a5*a3^10*a2^3*a1 - 144*a6^2*a5^2*a3^10*a2^3*a1 - 192*a6*a5^3*a3^10*a2^3*a1 + 32*a5^4*a3^10*a2^3*a1 - 176*a6^3*x34*a3^10*a2^3*a1 + 528*a6^2*a5*x34*a3^10*a2^3*a1 + 528*a6*a5^2*x34*a3^10*a2^3*a1 - 176*a5^3*x34*a3^10*a2^3*a1 - 120*a6^2*x34^2*a3^10*a2^3*a1 - 120*a5^2*x34^2*a3^10*a2^3*a1 - 32*a6^3*a3^11*a2^3*a1 + 96*a6^2*a5*a3^11*a2^3*a1 + 96*a6*a5^2*a3^11*a2^3*a1 - 32*a5^3*a3^11*a2^3*a1 - 48*a6^2*x34*a3^11*a2^3*a1 - 48*a5^2*x34*a3^11*a2^3*a1 - 8*a6^2*a3^12*a2^3*a1 - 8*a5^2*a3^12*a2^3*a1 + 8*a6^6*a5^6*x34*a2^4*a1 + 16*a6^6*a5^5*x34^2*a2^4*a1 + 16*a6^5*a5^6*x34^2*a2^4*a1 - 8*a6^6*a5^4*x34^3*a2^4*a1 + 48*a6^5*a5^5*x34^3*a2^4*a1 - 8*a6^4*a5^6*x34^3*a2^4*a1 - 8*a6^6*a5^3*x34^4*a2^4*a1 - 72*a6^5*a5^4*x34^4*a2^4*a1 - 72*a6^4*a5^5*x34^4*a2^4*a1 - 8*a6^3*a5^6*x34^4*a2^4*a1 + 16*a6^6*a5^2*x34^5*a2^4*a1 + 48*a6^5*a5^3*x34^5*a2^4*a1 - 72*a6^4*a5^4*x34^5*a2^4*a1 + 48*a6^3*a5^5*x34^5*a2^4*a1 + 16*a6^2*a5^6*x34^5*a2^4*a1 + 8*a6^6*a5*x34^6*a2^4*a1 + 16*a6^5*a5^2*x34^6*a2^4*a1 - 8*a6^4*a5^3*x34^6*a2^4*a1 - 8*a6^3*a5^4*x34^6*a2^4*a1 + 16*a6^2*a5^5*x34^6*a2^4*a1 + 8*a6*a5^6*x34^6*a2^4*a1 + 16*a6^6*a5^6*a3*a2^4*a1 - 40*a6^6*a5^5*x34*a3*a2^4*a1 - 40*a6^5*a5^6*x34*a3*a2^4*a1 + 96*a6^6*a5^4*x34^2*a3*a2^4*a1 - 72*a6^5*a5^5*x34^2*a3*a2^4*a1 + 96*a6^4*a5^6*x34^2*a3*a2^4*a1 - 112*a6^6*a5^3*x34^3*a3*a2^4*a1 - 192*a6^5*a5^4*x34^3*a3*a2^4*a1 - 192*a6^4*a5^5*x34^3*a3*a2^4*a1 - 112*a6^3*a5^6*x34^3*a3*a2^4*a1 + 200*a6^6*a5^2*x34^4*a3*a2^4*a1 + 336*a6^5*a5^3*x34^4*a3*a2^4*a1 - 360*a6^4*a5^4*x34^4*a3*a2^4*a1 + 336*a6^3*a5^5*x34^4*a3*a2^4*a1 + 200*a6^2*a5^6*x34^4*a3*a2^4*a1 - 24*a6^6*a5*x34^5*a3*a2^4*a1 - 120*a6^5*a5^2*x34^5*a3*a2^4*a1 + 48*a6^4*a5^3*x34^5*a3*a2^4*a1 + 48*a6^3*a5^4*x34^5*a3*a2^4*a1 - 120*a6^2*a5^5*x34^5*a3*a2^4*a1 - 24*a6*a5^6*x34^5*a3*a2^4*a1 + 8*a6^6*x34^6*a3*a2^4*a1 - 72*a6^5*a5*x34^6*a3*a2^4*a1 + 120*a6^4*a5^2*x34^6*a3*a2^4*a1 - 80*a6^3*a5^3*x34^6*a3*a2^4*a1 + 120*a6^2*a5^4*x34^6*a3*a2^4*a1 - 72*a6*a5^5*x34^6*a3*a2^4*a1 + 8*a5^6*x34^6*a3*a2^4*a1 - 40*a6^6*a5^5*a3^2*a2^4*a1 - 40*a6^5*a5^6*a3^2*a2^4*a1 + 336*a6^6*a5^4*x34*a3^2*a2^4*a1 - 504*a6^5*a5^5*x34*a3^2*a2^4*a1 + 336*a6^4*a5^6*x34*a3^2*a2^4*a1 - 408*a6^6*a5^3*x34^2*a3^2*a2^4*a1 + 144*a6^5*a5^4*x34^2*a3^2*a2^4*a1 + 144*a6^4*a5^5*x34^2*a3^2*a2^4*a1 - 408*a6^3*a5^6*x34^2*a3^2*a2^4*a1 + 520*a6^6*a5^2*x34^3*a3^2*a2^4*a1 + 832*a6^5*a5^3*x34^3*a3^2*a2^4*a1 - 1080*a6^4*a5^4*x34^3*a3^2*a2^4*a1 + 832*a6^3*a5^5*x34^3*a3^2*a2^4*a1 + 520*a6^2*a5^6*x34^3*a3^2*a2^4*a1 - 120*a6^6*a5*x34^4*a3^2*a2^4*a1 - 552*a6^5*a5^2*x34^4*a3^2*a2^4*a1 - 552*a6^2*a5^5*x34^4*a3^2*a2^4*a1 - 120*a6*a5^6*x34^4*a3^2*a2^4*a1 + 64*a6^6*x34^5*a3^2*a2^4*a1 - 648*a6^5*a5*x34^5*a3^2*a2^4*a1 + 1008*a6^4*a5^2*x34^5*a3^2*a2^4*a1 - 512*a6^3*a5^3*x34^5*a3^2*a2^4*a1 + 1008*a6^2*a5^4*x34^5*a3^2*a2^4*a1 - 648*a6*a5^5*x34^5*a3^2*a2^4*a1 + 64*a5^6*x34^5*a3^2*a2^4*a1 + 16*a6^5*x34^6*a3^2*a2^4*a1 + 120*a6^4*a5*x34^6*a3^2*a2^4*a1 - 120*a6^3*a5^2*x34^6*a3^2*a2^4*a1 - 120*a6^2*a5^3*x34^6*a3^2*a2^4*a1 + 120*a6*a5^4*x34^6*a3^2*a2^4*a1 + 16*a5^5*x34^6*a3^2*a2^4*a1 + 224*a6^6*a5^4*a3^3*a2^4*a1 - 336*a6^5*a5^5*a3^3*a2^4*a1 + 224*a6^4*a5^6*a3^3*a2^4*a1 - 592*a6^6*a5^3*x34*a3^3*a2^4*a1 + 672*a6^5*a5^4*x34*a3^3*a2^4*a1 + 672*a6^4*a5^5*x34*a3^3*a2^4*a1 - 592*a6^3*a5^6*x34*a3^3*a2^4*a1 + 400*a6^6*a5^2*x34^2*a3^3*a2^4*a1 + 928*a6^5*a5^3*x34^2*a3^3*a2^4*a1 - 2160*a6^4*a5^4*x34^2*a3^3*a2^4*a1 + 928*a6^3*a5^5*x34^2*a3^3*a2^4*a1 + 400*a6^2*a5^6*x34^2*a3^3*a2^4*a1 - 160*a6^6*a5*x34^3*a3^3*a2^4*a1 - 720*a6^5*a5^2*x34^3*a3^3*a2^4*a1 - 160*a6^4*a5^3*x34^3*a3^3*a2^4*a1 - 160*a6^3*a5^4*x34^3*a3^3*a2^4*a1 - 720*a6^2*a5^5*x34^3*a3^3*a2^4*a1 - 160*a6*a5^6*x34^3*a3^3*a2^4*a1 + 192*a6^6*x34^4*a3^3*a2^4*a1 - 2064*a6^5*a5*x34^4*a3^3*a2^4*a1 + 2880*a6^4*a5^2*x34^4*a3^3*a2^4*a1 - 880*a6^3*a5^3*x34^4*a3^3*a2^4*a1 + 2880*a6^2*a5^4*x34^4*a3^3*a2^4*a1 - 2064*a6*a5^5*x34^4*a3^3*a2^4*a1 + 192*a5^6*x34^4*a3^3*a2^4*a1 + 144*a6^5*x34^5*a3^3*a2^4*a1 + 816*a6^4*a5*x34^5*a3^3*a2^4*a1 - 752*a6^3*a5^2*x34^5*a3^3*a2^4*a1 - 752*a6^2*a5^3*x34^5*a3^3*a2^4*a1 + 816*a6*a5^4*x34^5*a3^3*a2^4*a1 + 144*a5^5*x34^5*a3^3*a2^4*a1 - 8*a6^4*x34^6*a3^3*a2^4*a1 - 80*a6^3*a5*x34^6*a3^3*a2^4*a1 - 120*a6^2*a5^2*x34^6*a3^3*a2^4*a1 - 80*a6*a5^3*x34^6*a3^3*a2^4*a1 - 8*a5^4*x34^6*a3^3*a2^4*a1 - 296*a6^6*a5^3*a3^4*a2^4*a1 + 336*a6^5*a5^4*a3^4*a2^4*a1 + 336*a6^4*a5^5*a3^4*a2^4*a1 - 296*a6^3*a5^6*a3^4*a2^4*a1 + 80*a6^6*a5^2*x34*a3^4*a2^4*a1 + 560*a6^5*a5^3*x34*a3^4*a2^4*a1 - 2160*a6^4*a5^4*x34*a3^4*a2^4*a1 + 560*a6^3*a5^5*x34*a3^4*a2^4*a1 + 80*a6^2*a5^6*x34*a3^4*a2^4*a1 - 240*a6^4*a5^3*x34^2*a3^4*a2^4*a1 - 240*a6^3*a5^4*x34^2*a3^4*a2^4*a1 + 280*a6^6*x34^3*a3^4*a2^4*a1 - 3120*a6^5*a5*x34^3*a3^4*a2^4*a1 + 3480*a6^4*a5^2*x34^3*a3^4*a2^4*a1 + 480*a6^3*a5^3*x34^3*a3^4*a2^4*a1 + 3480*a6^2*a5^4*x34^3*a3^4*a2^4*a1 - 3120*a6*a5^5*x34^3*a3^4*a2^4*a1 + 280*a5^6*x34^3*a3^4*a2^4*a1 + 408*a6^5*x34^4*a3^4*a2^4*a1 + 2280*a6^4*a5*x34^4*a3^4*a2^4*a1 - 2320*a6^3*a5^2*x34^4*a3^4*a2^4*a1 - 2320*a6^2*a5^3*x34^4*a3^4*a2^4*a1 + 2280*a6*a5^4*x34^4*a3^4*a2^4*a1 + 408*a5^5*x34^4*a3^4*a2^4*a1 - 120*a6^4*x34^5*a3^4*a2^4*a1 - 384*a6^3*a5*x34^5*a3^4*a2^4*a1 - 432*a6^2*a5^2*x34^5*a3^4*a2^4*a1 - 384*a6*a5^3*x34^5*a3^4*a2^4*a1 - 120*a5^4*x34^5*a3^4*a2^4*a1 - 8*a6^3*x34^6*a3^4*a2^4*a1 + 120*a6^2*a5*x34^6*a3^4*a2^4*a1 + 120*a6*a5^2*x34^6*a3^4*a2^4*a1 - 8*a5^3*x34^6*a3^4*a2^4*a1 + 32*a6^6*a5^2*a3^5*a2^4*a1 + 224*a6^5*a5^3*a3^5*a2^4*a1 - 864*a6^4*a5^4*a3^5*a2^4*a1 + 224*a6^3*a5^5*a3^5*a2^4*a1 + 32*a6^2*a5^6*a3^5*a2^4*a1 + 96*a6^6*a5*x34*a3^5*a2^4*a1 + 432*a6^5*a5^2*x34*a3^5*a2^4*a1 - 192*a6^4*a5^3*x34*a3^5*a2^4*a1 - 192*a6^3*a5^4*x34*a3^5*a2^4*a1 + 432*a6^2*a5^5*x34*a3^5*a2^4*a1 + 96*a6*a5^6*x34*a3^5*a2^4*a1 + 224*a6^6*x34^2*a3^5*a2^4*a1 - 2592*a6^5*a5*x34^2*a3^5*a2^4*a1 + 1728*a6^4*a5^2*x34^2*a3^5*a2^4*a1 + 2768*a6^3*a5^3*x34^2*a3^5*a2^4*a1 + 1728*a6^2*a5^4*x34^2*a3^5*a2^4*a1 - 2592*a6*a5^5*x34^2*a3^5*a2^4*a1 + 224*a5^6*x34^2*a3^5*a2^4*a1 + 560*a6^5*x34^3*a3^5*a2^4*a1 + 3456*a6^4*a5*x34^3*a3^5*a2^4*a1 - 4192*a6^3*a5^2*x34^3*a3^5*a2^4*a1 - 4192*a6^2*a5^3*x34^3*a3^5*a2^4*a1 + 3456*a6*a5^4*x34^3*a3^5*a2^4*a1 + 560*a5^5*x34^3*a3^5*a2^4*a1 - 552*a6^4*x34^4*a3^5*a2^4*a1 - 624*a6^3*a5*x34^4*a3^5*a2^4*a1 - 72*a6^2*a5^2*x34^4*a3^5*a2^4*a1 - 624*a6*a5^3*x34^4*a3^5*a2^4*a1 - 552*a5^4*x34^4*a3^5*a2^4*a1 + 504*a6^2*a5*x34^5*a3^5*a2^4*a1 + 504*a6*a5^2*x34^5*a3^5*a2^4*a1 + 16*a6^2*x34^6*a3^5*a2^4*a1 - 72*a6*a5*x34^6*a3^5*a2^4*a1 + 16*a5^2*x34^6*a3^5*a2^4*a1 + 32*a6^6*a5*a3^6*a2^4*a1 + 144*a6^5*a5^2*a3^6*a2^4*a1 - 64*a6^4*a5^3*a3^6*a2^4*a1 - 64*a6^3*a5^4*a3^6*a2^4*a1 + 144*a6^2*a5^5*a3^6*a2^4*a1 + 32*a6*a5^6*a3^6*a2^4*a1 + 112*a6^6*x34*a3^6*a2^4*a1 - 1344*a6^5*a5*x34*a3^6*a2^4*a1 + 336*a6^4*a5^2*x34*a3^6*a2^4*a1 + 2576*a6^3*a5^3*x34*a3^6*a2^4*a1 + 336*a6^2*a5^4*x34*a3^6*a2^4*a1 - 1344*a6*a5^5*x34*a3^6*a2^4*a1 + 112*a5^6*x34*a3^6*a2^4*a1 + 448*a6^5*x34^2*a3^6*a2^4*a1 + 3168*a6^4*a5*x34^2*a3^6*a2^4*a1 - 4496*a6^3*a5^2*x34^2*a3^6*a2^4*a1 - 4496*a6^2*a5^3*x34^2*a3^6*a2^4*a1 + 3168*a6*a5^4*x34^2*a3^6*a2^4*a1 + 448*a5^5*x34^2*a3^6*a2^4*a1 - 1176*a6^4*x34^3*a3^6*a2^4*a1 - 336*a6^3*a5*x34^3*a3^6*a2^4*a1 + 1512*a6^2*a5^2*x34^3*a3^6*a2^4*a1 - 336*a6*a5^3*x34^3*a3^6*a2^4*a1 - 1176*a5^4*x34^3*a3^6*a2^4*a1 + 112*a6^3*x34^4*a3^6*a2^4*a1 + 840*a6^2*a5*x34^4*a3^6*a2^4*a1 + 840*a6*a5^2*x34^4*a3^6*a2^4*a1 + 112*a5^3*x34^4*a3^6*a2^4*a1 + 112*a6^2*x34^5*a3^6*a2^4*a1 - 504*a6*a5*x34^5*a3^6*a2^4*a1 + 112*a5^2*x34^5*a3^6*a2^4*a1 + 8*a6*x34^6*a3^6*a2^4*a1 + 8*a5*x34^6*a3^6*a2^4*a1 + 32*a6^6*a3^7*a2^4*a1 - 384*a6^5*a5*a3^7*a2^4*a1 + 96*a6^4*a5^2*a3^7*a2^4*a1 + 736*a6^3*a5^3*a3^7*a2^4*a1 + 96*a6^2*a5^4*a3^7*a2^4*a1 - 384*a6*a5^5*a3^7*a2^4*a1 + 32*a5^6*a3^7*a2^4*a1 + 224*a6^5*x34*a3^7*a2^4*a1 + 1728*a6^4*a5*x34*a3^7*a2^4*a1 - 2656*a6^3*a5^2*x34*a3^7*a2^4*a1 - 2656*a6^2*a5^3*x34*a3^7*a2^4*a1 + 1728*a6*a5^4*x34*a3^7*a2^4*a1 + 224*a5^5*x34*a3^7*a2^4*a1 - 1296*a6^4*x34^2*a3^7*a2^4*a1 + 96*a6^3*a5*x34^2*a3^7*a2^4*a1 + 2448*a6^2*a5^2*x34^2*a3^7*a2^4*a1 + 96*a6*a5^3*x34^2*a3^7*a2^4*a1 - 1296*a5^4*x34^2*a3^7*a2^4*a1 + 288*a6^3*x34^3*a3^7*a2^4*a1 + 720*a6^2*a5*x34^3*a3^7*a2^4*a1 + 720*a6*a5^2*x34^3*a3^7*a2^4*a1 + 288*a5^3*x34^3*a3^7*a2^4*a1 + 320*a6^2*x34^4*a3^7*a2^4*a1 - 1440*a6*a5*x34^4*a3^7*a2^4*a1 + 320*a5^2*x34^4*a3^7*a2^4*a1 + 48*a6*x34^5*a3^7*a2^4*a1 + 48*a5*x34^5*a3^7*a2^4*a1 + 56*a6^5*a3^8*a2^4*a1 + 432*a6^4*a5*a3^8*a2^4*a1 - 664*a6^3*a5^2*a3^8*a2^4*a1 - 664*a6^2*a5^3*a3^8*a2^4*a1 + 432*a6*a5^4*a3^8*a2^4*a1 + 56*a5^5*a3^8*a2^4*a1 - 720*a6^4*x34*a3^8*a2^4*a1 + 144*a6^3*a5*x34*a3^8*a2^4*a1 + 1512*a6^2*a5^2*x34*a3^8*a2^4*a1 + 144*a6*a5^3*x34*a3^8*a2^4*a1 - 720*a5^4*x34*a3^8*a2^4*a1 + 312*a6^3*x34^2*a3^8*a2^4*a1 + 360*a6^2*a5*x34^2*a3^8*a2^4*a1 + 360*a6*a5^2*x34^2*a3^8*a2^4*a1 + 312*a5^3*x34^2*a3^8*a2^4*a1 + 480*a6^2*x34^3*a3^8*a2^4*a1 - 2160*a6*a5*x34^3*a3^8*a2^4*a1 + 480*a5^2*x34^3*a3^8*a2^4*a1 + 120*a6*x34^4*a3^8*a2^4*a1 + 120*a5*x34^4*a3^8*a2^4*a1 - 160*a6^4*a3^9*a2^4*a1 + 32*a6^3*a5*a3^9*a2^4*a1 + 336*a6^2*a5^2*a3^9*a2^4*a1 + 32*a6*a5^3*a3^9*a2^4*a1 - 160*a5^4*a3^9*a2^4*a1 + 160*a6^3*x34*a3^9*a2^4*a1 + 120*a6^2*a5*x34*a3^9*a2^4*a1 + 120*a6*a5^2*x34*a3^9*a2^4*a1 + 160*a5^3*x34*a3^9*a2^4*a1 + 400*a6^2*x34^2*a3^9*a2^4*a1 - 1800*a6*a5*x34^2*a3^9*a2^4*a1 + 400*a5^2*x34^2*a3^9*a2^4*a1 + 160*a6*x34^3*a3^9*a2^4*a1 + 160*a5*x34^3*a3^9*a2^4*a1 + 32*a6^3*a3^10*a2^4*a1 + 24*a6^2*a5*a3^10*a2^4*a1 + 24*a6*a5^2*a3^10*a2^4*a1 + 32*a5^3*a3^10*a2^4*a1 + 176*a6^2*x34*a3^10*a2^4*a1 - 792*a6*a5*x34*a3^10*a2^4*a1 + 176*a5^2*x34*a3^10*a2^4*a1 + 120*a6*x34^2*a3^10*a2^4*a1 + 120*a5*x34^2*a3^10*a2^4*a1 + 32*a6^2*a3^11*a2^4*a1 - 144*a6*a5*a3^11*a2^4*a1 + 32*a5^2*a3^11*a2^4*a1 + 48*a6*x34*a3^11*a2^4*a1 + 48*a5*x34*a3^11*a2^4*a1 + 8*a6*a3^12*a2^4*a1 + 8*a5*a3^12*a2^4*a1 - 8*a6^6*a5^5*x34*a2^5*a1 - 8*a6^5*a5^6*x34*a2^5*a1 + 16*a6^6*a5^4*x34^2*a2^5*a1 - 72*a6^5*a5^5*x34^2*a2^5*a1 + 16*a6^4*a5^6*x34^2*a2^5*a1 - 16*a6^6*a5^3*x34^3*a2^5*a1 + 48*a6^5*a5^4*x34^3*a2^5*a1 + 48*a6^4*a5^5*x34^3*a2^5*a1 - 16*a6^3*a5^6*x34^3*a2^5*a1 + 16*a6^6*a5^2*x34^4*a2^5*a1 + 48*a6^5*a5^3*x34^4*a2^5*a1 - 72*a6^4*a5^4*x34^4*a2^5*a1 + 48*a6^3*a5^5*x34^4*a2^5*a1 + 16*a6^2*a5^6*x34^4*a2^5*a1 - 8*a6^6*a5*x34^5*a2^5*a1 - 72*a6^5*a5^2*x34^5*a2^5*a1 + 48*a6^4*a5^3*x34^5*a2^5*a1 + 48*a6^3*a5^4*x34^5*a2^5*a1 - 72*a6^2*a5^5*x34^5*a2^5*a1 - 8*a6*a5^6*x34^5*a2^5*a1 - 8*a6^5*a5*x34^6*a2^5*a1 + 16*a6^4*a5^2*x34^6*a2^5*a1 - 16*a6^3*a5^3*x34^6*a2^5*a1 + 16*a6^2*a5^4*x34^6*a2^5*a1 - 8*a6*a5^5*x34^6*a2^5*a1 - 16*a6^6*a5^5*a3*a2^5*a1 - 16*a6^5*a5^6*a3*a2^5*a1 - 40*a6^6*a5^4*x34*a3*a2^5*a1 + 288*a6^5*a5^5*x34*a3*a2^5*a1 - 40*a6^4*a5^6*x34*a3*a2^5*a1 - 72*a6^5*a5^4*x34^2*a3*a2^5*a1 - 72*a6^4*a5^5*x34^2*a3*a2^5*a1 + 112*a6^6*a5^2*x34^3*a3*a2^5*a1 + 160*a6^5*a5^3*x34^3*a3*a2^5*a1 - 192*a6^4*a5^4*x34^3*a3*a2^5*a1 + 160*a6^3*a5^5*x34^3*a3*a2^5*a1 + 112*a6^2*a5^6*x34^3*a3*a2^5*a1 - 112*a6^6*a5*x34^4*a3*a2^5*a1 - 576*a6^5*a5^2*x34^4*a3*a2^5*a1 + 336*a6^4*a5^3*x34^4*a3*a2^5*a1 + 336*a6^3*a5^4*x34^4*a3*a2^5*a1 - 576*a6^2*a5^5*x34^4*a3*a2^5*a1 - 112*a6*a5^6*x34^4*a3*a2^5*a1 - 8*a6^6*x34^5*a3*a2^5*a1 + 384*a6^5*a5*x34^5*a3*a2^5*a1 - 120*a6^4*a5^2*x34^5*a3*a2^5*a1 - 128*a6^3*a5^3*x34^5*a3*a2^5*a1 - 120*a6^2*a5^4*x34^5*a3*a2^5*a1 + 384*a6*a5^5*x34^5*a3*a2^5*a1 - 8*a5^6*x34^5*a3*a2^5*a1 - 8*a6^5*x34^6*a3*a2^5*a1 - 72*a6^4*a5*x34^6*a3*a2^5*a1 + 48*a6^3*a5^2*x34^6*a3*a2^5*a1 + 48*a6^2*a5^3*x34^6*a3*a2^5*a1 - 72*a6*a5^4*x34^6*a3*a2^5*a1 - 8*a5^5*x34^6*a3*a2^5*a1 - 40*a6^6*a5^4*a3^2*a2^5*a1 + 288*a6^5*a5^5*a3^2*a2^5*a1 - 40*a6^4*a5^6*a3^2*a2^5*a1 + 96*a6^6*a5^3*x34*a3^2*a2^5*a1 - 504*a6^5*a5^4*x34*a3^2*a2^5*a1 - 504*a6^4*a5^5*x34*a3^2*a2^5*a1 + 96*a6^3*a5^6*x34*a3^2*a2^5*a1 + 168*a6^6*a5^2*x34^2*a3^2*a2^5*a1 + 288*a6^5*a5^3*x34^2*a3^2*a2^5*a1 + 144*a6^4*a5^4*x34^2*a3^2*a2^5*a1 + 288*a6^3*a5^5*x34^2*a3^2*a2^5*a1 + 168*a6^2*a5^6*x34^2*a3^2*a2^5*a1 - 320*a6^6*a5*x34^3*a3^2*a2^5*a1 - 1488*a6^5*a5^2*x34^3*a3^2*a2^5*a1 + 832*a6^4*a5^3*x34^3*a3^2*a2^5*a1 + 832*a6^3*a5^4*x34^3*a3^2*a2^5*a1 - 1488*a6^2*a5^5*x34^3*a3^2*a2^5*a1 - 320*a6*a5^6*x34^3*a3^2*a2^5*a1 - 24*a6^6*x34^4*a3^2*a2^5*a1 + 1824*a6^5*a5*x34^4*a3^2*a2^5*a1 - 552*a6^4*a5^2*x34^4*a3^2*a2^5*a1 - 432*a6^3*a5^3*x34^4*a3^2*a2^5*a1 - 552*a6^2*a5^4*x34^4*a3^2*a2^5*a1 + 1824*a6*a5^5*x34^4*a3^2*a2^5*a1 - 24*a5^6*x34^4*a3^2*a2^5*a1 - 120*a6^5*x34^5*a3^2*a2^5*a1 - 648*a6^4*a5*x34^5*a3^2*a2^5*a1 + 384*a6^3*a5^2*x34^5*a3^2*a2^5*a1 + 384*a6^2*a5^3*x34^5*a3^2*a2^5*a1 - 648*a6*a5^4*x34^5*a3^2*a2^5*a1 - 120*a5^5*x34^5*a3^2*a2^5*a1 + 16*a6^4*x34^6*a3^2*a2^5*a1 + 48*a6^3*a5*x34^6*a3^2*a2^5*a1 - 72*a6^2*a5^2*x34^6*a3^2*a2^5*a1 + 48*a6*a5^3*x34^6*a3^2*a2^5*a1 + 16*a5^4*x34^6*a3^2*a2^5*a1 + 64*a6^6*a5^3*a3^3*a2^5*a1 - 336*a6^5*a5^4*a3^3*a2^5*a1 - 336*a6^4*a5^5*a3^3*a2^5*a1 + 64*a6^3*a5^6*a3^3*a2^5*a1 + 112*a6^6*a5^2*x34*a3^3*a2^5*a1 + 256*a6^5*a5^3*x34*a3^3*a2^5*a1 + 672*a6^4*a5^4*x34*a3^3*a2^5*a1 + 256*a6^3*a5^5*x34*a3^3*a2^5*a1 + 112*a6^2*a5^6*x34*a3^3*a2^5*a1 - 320*a6^6*a5*x34^2*a3^3*a2^5*a1 - 1632*a6^5*a5^2*x34^2*a3^3*a2^5*a1 + 928*a6^4*a5^3*x34^2*a3^3*a2^5*a1 + 928*a6^3*a5^4*x34^2*a3^3*a2^5*a1 - 1632*a6^2*a5^5*x34^2*a3^3*a2^5*a1 - 320*a6*a5^6*x34^2*a3^3*a2^5*a1 - 32*a6^6*x34^3*a3^3*a2^5*a1 + 3264*a6^5*a5*x34^3*a3^3*a2^5*a1 - 720*a6^4*a5^2*x34^3*a3^3*a2^5*a1 - 1440*a6^3*a5^3*x34^3*a3^3*a2^5*a1 - 720*a6^2*a5^4*x34^3*a3^3*a2^5*a1 + 3264*a6*a5^5*x34^3*a3^3*a2^5*a1 - 32*a5^6*x34^3*a3^3*a2^5*a1 - 432*a6^5*x34^4*a3^3*a2^5*a1 - 2064*a6^4*a5*x34^4*a3^3*a2^5*a1 + 1168*a6^3*a5^2*x34^4*a3^3*a2^5*a1 + 1168*a6^2*a5^3*x34^4*a3^3*a2^5*a1 - 2064*a6*a5^4*x34^4*a3^3*a2^5*a1 - 432*a5^5*x34^4*a3^3*a2^5*a1 + 144*a6^4*x34^5*a3^3*a2^5*a1 + 256*a6^3*a5*x34^5*a3^3*a2^5*a1 - 336*a6^2*a5^2*x34^5*a3^3*a2^5*a1 + 256*a6*a5^3*x34^5*a3^3*a2^5*a1 + 144*a5^4*x34^5*a3^3*a2^5*a1 - 16*a6^3*x34^6*a3^3*a2^5*a1 + 48*a6^2*a5*x34^6*a3^3*a2^5*a1 + 48*a6*a5^2*x34^6*a3^3*a2^5*a1 - 16*a5^3*x34^6*a3^3*a2^5*a1 + 56*a6^6*a5^2*a3^4*a2^5*a1 + 128*a6^5*a5^3*a3^4*a2^5*a1 + 336*a6^4*a5^4*a3^4*a2^5*a1 + 128*a6^3*a5^5*a3^4*a2^5*a1 + 56*a6^2*a5^6*a3^4*a2^5*a1 - 160*a6^6*a5*x34*a3^4*a2^5*a1 - 960*a6^5*a5^2*x34*a3^4*a2^5*a1 + 560*a6^4*a5^3*x34*a3^4*a2^5*a1 + 560*a6^3*a5^4*x34*a3^4*a2^5*a1 - 960*a6^2*a5^5*x34*a3^4*a2^5*a1 - 160*a6*a5^6*x34*a3^4*a2^5*a1 - 16*a6^6*x34^2*a3^4*a2^5*a1 + 2592*a6^5*a5*x34^2*a3^4*a2^5*a1 - 2800*a6^3*a5^3*x34^2*a3^4*a2^5*a1 + 2592*a6*a5^5*x34^2*a3^4*a2^5*a1 - 16*a5^6*x34^2*a3^4*a2^5*a1 - 640*a6^5*x34^3*a3^4*a2^5*a1 - 3120*a6^4*a5*x34^3*a3^4*a2^5*a1 + 1760*a6^3*a5^2*x34^3*a3^4*a2^5*a1 + 1760*a6^2*a5^3*x34^3*a3^4*a2^5*a1 - 3120*a6*a5^4*x34^3*a3^4*a2^5*a1 - 640*a5^5*x34^3*a3^4*a2^5*a1 + 408*a6^4*x34^4*a3^4*a2^5*a1 + 656*a6^3*a5*x34^4*a3^4*a2^5*a1 - 312*a6^2*a5^2*x34^4*a3^4*a2^5*a1 + 656*a6*a5^3*x34^4*a3^4*a2^5*a1 + 408*a5^4*x34^4*a3^4*a2^5*a1 - 48*a6^3*x34^5*a3^4*a2^5*a1 + 72*a6^2*a5*x34^5*a3^4*a2^5*a1 + 72*a6*a5^2*x34^5*a3^4*a2^5*a1 - 48*a5^3*x34^5*a3^4*a2^5*a1 + 16*a6^2*x34^6*a3^4*a2^5*a1 - 72*a6*a5*x34^6*a3^4*a2^5*a1 + 16*a5^2*x34^6*a3^4*a2^5*a1 - 64*a6^6*a5*a3^5*a2^5*a1 - 384*a6^5*a5^2*a3^5*a2^5*a1 + 224*a6^4*a5^3*a3^5*a2^5*a1 + 224*a6^3*a5^4*a3^5*a2^5*a1 - 384*a6^2*a5^5*a3^5*a2^5*a1 - 64*a6*a5^6*a3^5*a2^5*a1 + 1152*a6^5*a5*x34*a3^5*a2^5*a1 + 432*a6^4*a5^2*x34*a3^5*a2^5*a1 - 2496*a6^3*a5^3*x34*a3^5*a2^5*a1 + 432*a6^2*a5^4*x34*a3^5*a2^5*a1 + 1152*a6*a5^5*x34*a3^5*a2^5*a1 - 480*a6^5*x34^2*a3^5*a2^5*a1 - 2592*a6^4*a5*x34^2*a3^5*a2^5*a1 + 1488*a6^3*a5^2*x34^2*a3^5*a2^5*a1 + 1488*a6^2*a5^3*x34^2*a3^5*a2^5*a1 - 2592*a6*a5^4*x34^2*a3^5*a2^5*a1 - 480*a5^5*x34^2*a3^5*a2^5*a1 + 560*a6^4*x34^3*a3^5*a2^5*a1 + 992*a6^3*a5*x34^3*a3^5*a2^5*a1 + 768*a6^2*a5^2*x34^3*a3^5*a2^5*a1 + 992*a6*a5^3*x34^3*a3^5*a2^5*a1 + 560*a5^4*x34^3*a3^5*a2^5*a1 + 48*a6^3*x34^4*a3^5*a2^5*a1 - 576*a6^2*a5*x34^4*a3^5*a2^5*a1 - 576*a6*a5^2*x34^4*a3^5*a2^5*a1 + 48*a5^3*x34^4*a3^5*a2^5*a1 + 24*a6^2*x34^5*a3^5*a2^5*a1 + 24*a5^2*x34^5*a3^5*a2^5*a1 - 8*a6*x34^6*a3^5*a2^5*a1 - 8*a5*x34^6*a3^5*a2^5*a1 + 384*a6^5*a5*a3^6*a2^5*a1 + 144*a6^4*a5^2*a3^6*a2^5*a1 - 832*a6^3*a5^3*a3^6*a2^5*a1 + 144*a6^2*a5^4*a3^6*a2^5*a1 + 384*a6*a5^5*a3^6*a2^5*a1 - 224*a6^5*x34*a3^6*a2^5*a1 - 1344*a6^4*a5*x34*a3^6*a2^5*a1 + 784*a6^3*a5^2*x34*a3^6*a2^5*a1 + 784*a6^2*a5^3*x34*a3^6*a2^5*a1 - 1344*a6*a5^4*x34*a3^6*a2^5*a1 - 224*a5^5*x34*a3^6*a2^5*a1 + 448*a6^4*x34^2*a3^6*a2^5*a1 + 928*a6^3*a5*x34^2*a3^6*a2^5*a1 + 1824*a6^2*a5^2*x34^2*a3^6*a2^5*a1 + 928*a6*a5^3*x34^2*a3^6*a2^5*a1 + 448*a5^4*x34^2*a3^6*a2^5*a1 + 336*a6^3*x34^3*a3^6*a2^5*a1 - 2016*a6^2*a5*x34^3*a3^6*a2^5*a1 - 2016*a6*a5^2*x34^3*a3^6*a2^5*a1 + 336*a5^3*x34^3*a3^6*a2^5*a1 - 104*a6^2*x34^4*a3^6*a2^5*a1 + 1008*a6*a5*x34^4*a3^6*a2^5*a1 - 104*a5^2*x34^4*a3^6*a2^5*a1 - 56*a6*x34^5*a3^6*a2^5*a1 - 56*a5*x34^5*a3^6*a2^5*a1 - 64*a6^5*a3^7*a2^5*a1 - 384*a6^4*a5*a3^7*a2^5*a1 + 224*a6^3*a5^2*a3^7*a2^5*a1 + 224*a6^2*a5^3*a3^7*a2^5*a1 - 384*a6*a5^4*a3^7*a2^5*a1 - 64*a5^5*a3^7*a2^5*a1 + 224*a6^4*x34*a3^7*a2^5*a1 + 512*a6^3*a5*x34*a3^7*a2^5*a1 + 1344*a6^2*a5^2*x34*a3^7*a2^5*a1 + 512*a6*a5^3*x34*a3^7*a2^5*a1 + 224*a5^4*x34*a3^7*a2^5*a1 + 480*a6^3*x34^2*a3^7*a2^5*a1 - 2592*a6^2*a5*x34^2*a3^7*a2^5*a1 - 2592*a6*a5^2*x34^2*a3^7*a2^5*a1 + 480*a5^3*x34^2*a3^7*a2^5*a1 - 336*a6^2*x34^3*a3^7*a2^5*a1 + 2592*a6*a5*x34^3*a3^7*a2^5*a1 - 336*a5^2*x34^3*a3^7*a2^5*a1 - 160*a6*x34^4*a3^7*a2^5*a1 - 160*a5*x34^4*a3^7*a2^5*a1 + 56*a6^4*a3^8*a2^5*a1 + 128*a6^3*a5*a3^8*a2^5*a1 + 336*a6^2*a5^2*a3^8*a2^5*a1 + 128*a6*a5^3*a3^8*a2^5*a1 + 56*a5^4*a3^8*a2^5*a1 + 288*a6^3*x34*a3^8*a2^5*a1 - 1512*a6^2*a5*x34*a3^8*a2^5*a1 - 1512*a6*a5^2*x34*a3^8*a2^5*a1 + 288*a5^3*x34*a3^8*a2^5*a1 - 384*a6^2*x34^2*a3^8*a2^5*a1 + 2808*a6*a5*x34^2*a3^8*a2^5*a1 - 384*a5^2*x34^2*a3^8*a2^5*a1 - 240*a6*x34^3*a3^8*a2^5*a1 - 240*a5*x34^3*a3^8*a2^5*a1 + 64*a6^3*a3^9*a2^5*a1 - 336*a6^2*a5*a3^9*a2^5*a1 - 336*a6*a5^2*a3^9*a2^5*a1 + 64*a5^3*a3^9*a2^5*a1 - 200*a6^2*x34*a3^9*a2^5*a1 + 1440*a6*a5*x34*a3^9*a2^5*a1 - 200*a5^2*x34*a3^9*a2^5*a1 - 200*a6*x34^2*a3^9*a2^5*a1 - 200*a5*x34^2*a3^9*a2^5*a1 - 40*a6^2*a3^10*a2^5*a1 + 288*a6*a5*a3^10*a2^5*a1 - 40*a5^2*a3^10*a2^5*a1 - 88*a6*x34*a3^10*a2^5*a1 - 88*a5*x34*a3^10*a2^5*a1 - 16*a6*a3^11*a2^5*a1 - 16*a5*a3^11*a2^5*a1 + 8*a6^6*a5^4*x34*a2^6*a1 - 8*a6^5*a5^5*x34*a2^6*a1 + 8*a6^4*a5^6*x34*a2^6*a1 - 8*a6^6*a5^3*x34^2*a2^6*a1 + 16*a6^5*a5^4*x34^2*a2^6*a1 + 16*a6^4*a5^5*x34^2*a2^6*a1 - 8*a6^3*a5^6*x34^2*a2^6*a1 - 8*a6^6*a5^2*x34^3*a2^6*a1 - 16*a6^5*a5^3*x34^3*a2^6*a1 - 8*a6^4*a5^4*x34^3*a2^6*a1 - 16*a6^3*a5^5*x34^3*a2^6*a1 - 8*a6^2*a5^6*x34^3*a2^6*a1 + 8*a6^6*a5*x34^4*a2^6*a1 + 16*a6^5*a5^2*x34^4*a2^6*a1 - 8*a6^4*a5^3*x34^4*a2^6*a1 - 8*a6^3*a5^4*x34^4*a2^6*a1 + 16*a6^2*a5^5*x34^4*a2^6*a1 + 8*a6*a5^6*x34^4*a2^6*a1 - 8*a6^5*a5*x34^5*a2^6*a1 + 16*a6^4*a5^2*x34^5*a2^6*a1 - 16*a6^3*a5^3*x34^5*a2^6*a1 + 16*a6^2*a5^4*x34^5*a2^6*a1 - 8*a6*a5^5*x34^5*a2^6*a1 + 8*a6^4*a5*x34^6*a2^6*a1 - 8*a6^3*a5^2*x34^6*a2^6*a1 - 8*a6^2*a5^3*x34^6*a2^6*a1 + 8*a6*a5^4*x34^6*a2^6*a1 + 16*a6^6*a5^4*a3*a2^6*a1 - 16*a6^5*a5^5*a3*a2^6*a1 + 16*a6^4*a5^6*a3*a2^6*a1 - 16*a6^6*a5^3*x34*a3*a2^6*a1 - 40*a6^5*a5^4*x34*a3*a2^6*a1 - 40*a6^4*a5^5*x34*a3*a2^6*a1 - 16*a6^3*a5^6*x34*a3*a2^6*a1 - 24*a6^6*a5^2*x34^2*a3*a2^6*a1 + 96*a6^4*a5^4*x34^2*a3*a2^6*a1 - 24*a6^2*a5^6*x34^2*a3*a2^6*a1 + 32*a6^6*a5*x34^3*a3*a2^6*a1 + 112*a6^5*a5^2*x34^3*a3*a2^6*a1 - 112*a6^4*a5^3*x34^3*a3*a2^6*a1 - 112*a6^3*a5^4*x34^3*a3*a2^6*a1 + 112*a6^2*a5^5*x34^3*a3*a2^6*a1 + 32*a6*a5^6*x34^3*a3*a2^6*a1 + 8*a6^6*x34^4*a3*a2^6*a1 - 112*a6^5*a5*x34^4*a3*a2^6*a1 + 200*a6^4*a5^2*x34^4*a3*a2^6*a1 - 160*a6^3*a5^3*x34^4*a3*a2^6*a1 + 200*a6^2*a5^4*x34^4*a3*a2^6*a1 - 112*a6*a5^5*x34^4*a3*a2^6*a1 + 8*a5^6*x34^4*a3*a2^6*a1 - 8*a6^5*x34^5*a3*a2^6*a1 - 24*a6^4*a5*x34^5*a3*a2^6*a1 - 24*a6*a5^4*x34^5*a3*a2^6*a1 - 8*a5^5*x34^5*a3*a2^6*a1 + 8*a6^4*x34^6*a3*a2^6*a1 + 8*a5^4*x34^6*a3*a2^6*a1 - 16*a6^6*a5^3*a3^2*a2^6*a1 - 40*a6^5*a5^4*a3^2*a2^6*a1 - 40*a6^4*a5^5*a3^2*a2^6*a1 - 16*a6^3*a5^6*a3^2*a2^6*a1 - 24*a6^6*a5^2*x34*a3^2*a2^6*a1 + 96*a6^5*a5^3*x34*a3^2*a2^6*a1 + 336*a6^4*a5^4*x34*a3^2*a2^6*a1 + 96*a6^3*a5^5*x34*a3^2*a2^6*a1 - 24*a6^2*a5^6*x34*a3^2*a2^6*a1 + 48*a6^6*a5*x34^2*a3^2*a2^6*a1 + 168*a6^5*a5^2*x34^2*a3^2*a2^6*a1 - 408*a6^4*a5^3*x34^2*a3^2*a2^6*a1 - 408*a6^3*a5^4*x34^2*a3^2*a2^6*a1 + 168*a6^2*a5^5*x34^2*a3^2*a2^6*a1 + 48*a6*a5^6*x34^2*a3^2*a2^6*a1 + 24*a6^6*x34^3*a3^2*a2^6*a1 - 320*a6^5*a5*x34^3*a3^2*a2^6*a1 + 520*a6^4*a5^2*x34^3*a3^2*a2^6*a1 - 240*a6^3*a5^3*x34^3*a3^2*a2^6*a1 + 520*a6^2*a5^4*x34^3*a3^2*a2^6*a1 - 320*a6*a5^5*x34^3*a3^2*a2^6*a1 + 24*a5^6*x34^3*a3^2*a2^6*a1 - 24*a6^5*x34^4*a3^2*a2^6*a1 - 120*a6^4*a5*x34^4*a3^2*a2^6*a1 - 120*a6*a5^4*x34^4*a3^2*a2^6*a1 - 24*a5^5*x34^4*a3^2*a2^6*a1 + 64*a6^4*x34^5*a3^2*a2^6*a1 + 48*a6^3*a5*x34^5*a3^2*a2^6*a1 - 72*a6^2*a5^2*x34^5*a3^2*a2^6*a1 + 48*a6*a5^3*x34^5*a3^2*a2^6*a1 + 64*a5^4*x34^5*a3^2*a2^6*a1 - 8*a6^3*x34^6*a3^2*a2^6*a1 - 8*a5^3*x34^6*a3^2*a2^6*a1 - 16*a6^6*a5^2*a3^3*a2^6*a1 + 64*a6^5*a5^3*a3^3*a2^6*a1 + 224*a6^4*a5^4*a3^3*a2^6*a1 + 64*a6^3*a5^5*a3^3*a2^6*a1 - 16*a6^2*a5^6*a3^3*a2^6*a1 + 32*a6^6*a5*x34*a3^3*a2^6*a1 + 112*a6^5*a5^2*x34*a3^3*a2^6*a1 - 592*a6^4*a5^3*x34*a3^3*a2^6*a1 - 592*a6^3*a5^4*x34*a3^3*a2^6*a1 + 112*a6^2*a5^5*x34*a3^3*a2^6*a1 + 32*a6*a5^6*x34*a3^3*a2^6*a1 + 16*a6^6*x34^2*a3^3*a2^6*a1 - 320*a6^5*a5*x34^2*a3^3*a2^6*a1 + 400*a6^4*a5^2*x34^2*a3^3*a2^6*a1 + 320*a6^3*a5^3*x34^2*a3^3*a2^6*a1 + 400*a6^2*a5^4*x34^2*a3^3*a2^6*a1 - 320*a6*a5^5*x34^2*a3^3*a2^6*a1 + 16*a5^6*x34^2*a3^3*a2^6*a1 - 32*a6^5*x34^3*a3^3*a2^6*a1 - 160*a6^4*a5*x34^3*a3^3*a2^6*a1 + 80*a6^3*a5^2*x34^3*a3^3*a2^6*a1 + 80*a6^2*a5^3*x34^3*a3^3*a2^6*a1 - 160*a6*a5^4*x34^3*a3^3*a2^6*a1 - 32*a5^5*x34^3*a3^3*a2^6*a1 + 192*a6^4*x34^4*a3^3*a2^6*a1 + 160*a6^3*a5*x34^4*a3^3*a2^6*a1 - 480*a6^2*a5^2*x34^4*a3^3*a2^6*a1 + 160*a6*a5^3*x34^4*a3^3*a2^6*a1 + 192*a5^4*x34^4*a3^3*a2^6*a1 - 64*a6^3*x34^5*a3^3*a2^6*a1 + 48*a6^2*a5*x34^5*a3^3*a2^6*a1 + 48*a6*a5^2*x34^5*a3^3*a2^6*a1 - 64*a5^3*x34^5*a3^3*a2^6*a1 - 8*a6^2*x34^6*a3^3*a2^6*a1 - 8*a5^2*x34^6*a3^3*a2^6*a1 + 16*a6^6*a5*a3^4*a2^6*a1 + 56*a6^5*a5^2*a3^4*a2^6*a1 - 296*a6^4*a5^3*a3^4*a2^6*a1 - 296*a6^3*a5^4*a3^4*a2^6*a1 + 56*a6^2*a5^5*a3^4*a2^6*a1 + 16*a6*a5^6*a3^4*a2^6*a1 - 160*a6^5*a5*x34*a3^4*a2^6*a1 + 80*a6^4*a5^2*x34*a3^4*a2^6*a1 + 720*a6^3*a5^3*x34*a3^4*a2^6*a1 + 80*a6^2*a5^4*x34*a3^4*a2^6*a1 - 160*a6*a5^5*x34*a3^4*a2^6*a1 - 16*a6^5*x34^2*a3^4*a2^6*a1 + 240*a6^3*a5^2*x34^2*a3^4*a2^6*a1 + 240*a6^2*a5^3*x34^2*a3^4*a2^6*a1 - 16*a5^5*x34^2*a3^4*a2^6*a1 + 280*a6^4*x34^3*a3^4*a2^6*a1 + 80*a6^3*a5*x34^3*a3^4*a2^6*a1 - 1320*a6^2*a5^2*x34^3*a3^4*a2^6*a1 + 80*a6*a5^3*x34^3*a3^4*a2^6*a1 + 280*a5^4*x34^3*a3^4*a2^6*a1 - 208*a6^3*x34^4*a3^4*a2^6*a1 + 360*a6^2*a5*x34^4*a3^4*a2^6*a1 + 360*a6*a5^2*x34^4*a3^4*a2^6*a1 - 208*a5^3*x34^4*a3^4*a2^6*a1 - 32*a6^2*x34^5*a3^4*a2^6*a1 - 72*a6*a5*x34^5*a3^4*a2^6*a1 - 32*a5^2*x34^5*a3^4*a2^6*a1 + 8*a6*x34^6*a3^4*a2^6*a1 + 8*a5*x34^6*a3^4*a2^6*a1 - 64*a6^5*a5*a3^5*a2^6*a1 + 32*a6^4*a5^2*a3^5*a2^6*a1 + 288*a6^3*a5^3*a3^5*a2^6*a1 + 32*a6^2*a5^4*a3^5*a2^6*a1 - 64*a6*a5^5*a3^5*a2^6*a1 + 96*a6^4*a5*x34*a3^5*a2^6*a1 + 240*a6^3*a5^2*x34*a3^5*a2^6*a1 + 240*a6^2*a5^3*x34*a3^5*a2^6*a1 + 96*a6*a5^4*x34*a3^5*a2^6*a1 + 224*a6^4*x34^2*a3^5*a2^6*a1 - 192*a6^3*a5*x34^2*a3^5*a2^6*a1 - 1872*a6^2*a5^2*x34^2*a3^5*a2^6*a1 - 192*a6*a5^3*x34^2*a3^5*a2^6*a1 + 224*a5^4*x34^2*a3^5*a2^6*a1 - 368*a6^3*x34^3*a3^5*a2^6*a1 + 1008*a6^2*a5*x34^3*a3^5*a2^6*a1 + 1008*a6*a5^2*x34^3*a3^5*a2^6*a1 - 368*a5^3*x34^3*a3^5*a2^6*a1 - 24*a6^2*x34^4*a3^5*a2^6*a1 - 432*a6*a5*x34^4*a3^5*a2^6*a1 - 24*a5^2*x34^4*a3^5*a2^6*a1 + 40*a6*x34^5*a3^5*a2^6*a1 + 40*a5*x34^5*a3^5*a2^6*a1 + 32*a6^4*a5*a3^6*a2^6*a1 + 80*a6^3*a5^2*a3^6*a2^6*a1 + 80*a6^2*a5^3*a3^6*a2^6*a1 + 32*a6*a5^4*a3^6*a2^6*a1 + 112*a6^4*x34*a3^6*a2^6*a1 - 224*a6^3*a5*x34*a3^6*a2^6*a1 - 1344*a6^2*a5^2*x34*a3^6*a2^6*a1 - 224*a6*a5^3*x34*a3^6*a2^6*a1 + 112*a5^4*x34*a3^6*a2^6*a1 - 384*a6^3*x34^2*a3^6*a2^6*a1 + 1344*a6^2*a5*x34^2*a3^6*a2^6*a1 + 1344*a6*a5^2*x34^2*a3^6*a2^6*a1 - 384*a5^3*x34^2*a3^6*a2^6*a1 + 56*a6^2*x34^3*a3^6*a2^6*a1 - 1008*a6*a5*x34^3*a3^6*a2^6*a1 + 56*a5^2*x34^3*a3^6*a2^6*a1 + 88*a6*x34^4*a3^6*a2^6*a1 + 88*a5*x34^4*a3^6*a2^6*a1 + 32*a6^4*a3^7*a2^6*a1 - 64*a6^3*a5*a3^7*a2^6*a1 - 384*a6^2*a5^2*a3^7*a2^6*a1 - 64*a6*a5^3*a3^7*a2^6*a1 + 32*a5^4*a3^7*a2^6*a1 - 224*a6^3*x34*a3^7*a2^6*a1 + 864*a6^2*a5*x34*a3^7*a2^6*a1 + 864*a6*a5^2*x34*a3^7*a2^6*a1 - 224*a5^3*x34*a3^7*a2^6*a1 + 112*a6^2*x34^2*a3^7*a2^6*a1 - 1152*a6*a5*x34^2*a3^7*a2^6*a1 + 112*a5^2*x34^2*a3^7*a2^6*a1 + 112*a6*x34^3*a3^7*a2^6*a1 + 112*a5*x34^3*a3^7*a2^6*a1 - 56*a6^3*a3^8*a2^6*a1 + 216*a6^2*a5*a3^8*a2^6*a1 + 216*a6*a5^2*a3^8*a2^6*a1 - 56*a5^3*a3^8*a2^6*a1 + 72*a6^2*x34*a3^8*a2^6*a1 - 648*a6*a5*x34*a3^8*a2^6*a1 + 72*a5^2*x34*a3^8*a2^6*a1 + 88*a6*x34^2*a3^8*a2^6*a1 + 88*a5*x34^2*a3^8*a2^6*a1 + 16*a6^2*a3^9*a2^6*a1 - 144*a6*a5*a3^9*a2^6*a1 + 16*a5^2*a3^9*a2^6*a1 + 40*a6*x34*a3^9*a2^6*a1 + 40*a5*x34*a3^9*a2^6*a1 + 8*a6*a3^10*a2^6*a1 + 8*a5*a3^10*a2^6*a1 - 8*a6^6*a5^6*x34^4*a1^2 + 8*a6^6*a5^5*x34^5*a1^2 + 8*a6^5*a5^6*x34^5*a1^2 - 8*a6^6*a5^4*x34^6*a1^2 + 8*a6^5*a5^5*x34^6*a1^2 - 8*a6^4*a5^6*x34^6*a1^2 - 40*a6^6*a5^6*x34^3*a3*a1^2 + 56*a6^6*a5^5*x34^4*a3*a1^2 + 56*a6^5*a5^6*x34^4*a3*a1^2 - 32*a6^6*a5^4*x34^5*a3*a1^2 - 24*a6^5*a5^5*x34^5*a3*a1^2 - 32*a6^4*a5^6*x34^5*a3*a1^2 - 8*a6^6*a5^3*x34^6*a3*a1^2 + 16*a6^5*a5^4*x34^6*a3*a1^2 + 16*a6^4*a5^5*x34^6*a3*a1^2 - 8*a6^3*a5^6*x34^6*a3*a1^2 - 48*a6^6*a5^6*x34^2*a3^2*a1^2 + 136*a6^6*a5^5*x34^3*a3^2*a1^2 + 136*a6^5*a5^6*x34^3*a3^2*a1^2 - 168*a6^6*a5^4*x34^4*a3^2*a1^2 - 120*a6^5*a5^5*x34^4*a3^2*a1^2 - 168*a6^4*a5^6*x34^4*a3^2*a1^2 - 56*a6^6*a5^3*x34^5*a3^2*a1^2 + 216*a6^5*a5^4*x34^5*a3^2*a1^2 + 216*a6^4*a5^5*x34^5*a3^2*a1^2 - 56*a6^3*a5^6*x34^5*a3^2*a1^2 + 24*a6^6*a5^2*x34^6*a3^2*a1^2 - 8*a6^5*a5^3*x34^6*a3^2*a1^2 - 128*a6^4*a5^4*x34^6*a3^2*a1^2 - 8*a6^3*a5^5*x34^6*a3^2*a1^2 + 24*a6^2*a5^6*x34^6*a3^2*a1^2 - 16*a6^6*a5^6*x34*a3^3*a1^2 + 144*a6^6*a5^5*x34^2*a3^3*a1^2 + 144*a6^5*a5^6*x34^2*a3^3*a1^2 - 400*a6^6*a5^4*x34^3*a3^3*a1^2 - 160*a6^5*a5^5*x34^3*a3^3*a1^2 - 400*a6^4*a5^6*x34^3*a3^3*a1^2 - 48*a6^6*a5^3*x34^4*a3^3*a1^2 + 720*a6^5*a5^4*x34^4*a3^3*a1^2 + 720*a6^4*a5^5*x34^4*a3^3*a1^2 - 48*a6^3*a5^6*x34^4*a3^3*a1^2 + 136*a6^6*a5^2*x34^5*a3^3*a1^2 - 128*a6^5*a5^3*x34^5*a3^3*a1^2 - 888*a6^4*a5^4*x34^5*a3^3*a1^2 - 128*a6^3*a5^5*x34^5*a3^3*a1^2 + 136*a6^2*a5^6*x34^5*a3^3*a1^2 - 8*a6^6*a5*x34^6*a3^3*a1^2 - 8*a6^5*a5^2*x34^6*a3^3*a1^2 + 112*a6^4*a5^3*x34^6*a3^3*a1^2 + 112*a6^3*a5^4*x34^6*a3^3*a1^2 - 8*a6^2*a5^5*x34^6*a3^3*a1^2 - 8*a6*a5^6*x34^6*a3^3*a1^2 - 8*a6^6*a5^6*a3^4*a1^2 + 80*a6^6*a5^5*x34*a3^4*a1^2 + 80*a6^5*a5^6*x34*a3^4*a1^2 - 520*a6^6*a5^4*x34^2*a3^4*a1^2 - 520*a6^4*a5^6*x34^2*a3^4*a1^2 + 320*a6^6*a5^3*x34^3*a3^4*a1^2 + 920*a6^5*a5^4*x34^3*a3^4*a1^2 + 920*a6^4*a5^5*x34^3*a3^4*a1^2 + 320*a6^3*a5^6*x34^3*a3^4*a1^2 + 192*a6^6*a5^2*x34^4*a3^4*a1^2 - 640*a6^5*a5^3*x34^4*a3^4*a1^2 - 1800*a6^4*a5^4*x34^4*a3^4*a1^2 - 640*a6^3*a5^5*x34^4*a3^4*a1^2 + 192*a6^2*a5^6*x34^4*a3^4*a1^2 - 32*a6^6*a5*x34^5*a3^4*a1^2 + 72*a6^5*a5^2*x34^5*a3^4*a1^2 + 552*a6^4*a5^3*x34^5*a3^4*a1^2 + 552*a6^3*a5^4*x34^5*a3^4*a1^2 + 72*a6^2*a5^5*x34^5*a3^4*a1^2 - 32*a6*a5^6*x34^5*a3^4*a1^2 - 8*a6^6*x34^6*a3^4*a1^2 + 16*a6^5*a5*x34^6*a3^4*a1^2 - 128*a6^4*a5^2*x34^6*a3^4*a1^2 + 112*a6^3*a5^3*x34^6*a3^4*a1^2 - 128*a6^2*a5^4*x34^6*a3^4*a1^2 + 16*a6*a5^5*x34^6*a3^4*a1^2 - 8*a5^6*x34^6*a3^4*a1^2 + 32*a6^6*a5^5*a3^5*a1^2 + 32*a6^5*a5^6*a3^5*a1^2 - 384*a6^6*a5^4*x34*a3^5*a1^2 + 96*a6^5*a5^5*x34*a3^5*a1^2 - 384*a6^4*a5^6*x34*a3^5*a1^2 + 800*a6^6*a5^3*x34^2*a3^5*a1^2 + 480*a6^5*a5^4*x34^2*a3^5*a1^2 + 480*a6^4*a5^5*x34^2*a3^5*a1^2 + 800*a6^3*a5^6*x34^2*a3^5*a1^2 - 120*a6^6*a5^2*x34^3*a3^5*a1^2 - 1520*a6^5*a5^3*x34^3*a3^5*a1^2 - 1000*a6^4*a5^4*x34^3*a3^5*a1^2 - 1520*a6^3*a5^5*x34^3*a3^5*a1^2 - 120*a6^2*a5^6*x34^3*a3^5*a1^2 - 24*a6^6*a5*x34^4*a3^5*a1^2 + 600*a6^5*a5^2*x34^4*a3^5*a1^2 + 960*a6^4*a5^3*x34^4*a3^5*a1^2 + 960*a6^3*a5^4*x34^4*a3^5*a1^2 + 600*a6^2*a5^5*x34^4*a3^5*a1^2 - 24*a6*a5^6*x34^4*a3^5*a1^2 - 40*a6^6*x34^5*a3^5*a1^2 + 24*a6^5*a5*x34^5*a3^5*a1^2 - 648*a6^4*a5^2*x34^5*a3^5*a1^2 + 592*a6^3*a5^3*x34^5*a3^5*a1^2 - 648*a6^2*a5^4*x34^5*a3^5*a1^2 + 24*a6*a5^5*x34^5*a3^5*a1^2 - 40*a5^6*x34^5*a3^5*a1^2 + 8*a6^5*x34^6*a3^5*a1^2 + 16*a6^4*a5*x34^6*a3^5*a1^2 - 8*a6^3*a5^2*x34^6*a3^5*a1^2 - 8*a6^2*a5^3*x34^6*a3^5*a1^2 + 16*a6*a5^4*x34^6*a3^5*a1^2 + 8*a5^5*x34^6*a3^5*a1^2 - 128*a6^6*a5^4*a3^6*a1^2 + 32*a6^5*a5^5*a3^6*a1^2 - 128*a6^4*a5^6*a3^6*a1^2 + 672*a6^6*a5^3*x34*a3^6*a1^2 + 112*a6^5*a5^4*x34*a3^6*a1^2 + 112*a6^4*a5^5*x34*a3^6*a1^2 + 672*a6^3*a5^6*x34*a3^6*a1^2 - 488*a6^6*a5^2*x34^2*a3^6*a1^2 - 1888*a6^5*a5^3*x34^2*a3^6*a1^2 + 712*a6^4*a5^4*x34^2*a3^6*a1^2 - 1888*a6^3*a5^5*x34^2*a3^6*a1^2 - 488*a6^2*a5^6*x34^2*a3^6*a1^2 + 56*a6^6*a5*x34^3*a3^6*a1^2 + 1512*a6^5*a5^2*x34^3*a3^6*a1^2 + 672*a6^4*a5^3*x34^3*a3^6*a1^2 + 672*a6^3*a5^4*x34^3*a3^6*a1^2 + 1512*a6^2*a5^5*x34^3*a3^6*a1^2 + 56*a6*a5^6*x34^3*a3^6*a1^2 - 88*a6^6*x34^4*a3^6*a1^2 - 104*a6^5*a5*x34^4*a3^6*a1^2 - 1448*a6^4*a5^2*x34^4*a3^6*a1^2 + 1392*a6^3*a5^3*x34^4*a3^6*a1^2 - 1448*a6^2*a5^4*x34^4*a3^6*a1^2 - 104*a6*a5^5*x34^4*a3^6*a1^2 - 88*a5^6*x34^4*a3^6*a1^2 + 56*a6^5*x34^5*a3^6*a1^2 + 112*a6^4*a5*x34^5*a3^6*a1^2 - 56*a6^3*a5^2*x34^5*a3^6*a1^2 - 56*a6^2*a5^3*x34^5*a3^6*a1^2 + 112*a6*a5^4*x34^5*a3^6*a1^2 + 56*a5^5*x34^5*a3^6*a1^2 - 8*a6^4*x34^6*a3^6*a1^2 - 8*a6^3*a5*x34^6*a3^6*a1^2 + 24*a6^2*a5^2*x34^6*a3^6*a1^2 - 8*a6*a5^3*x34^6*a3^6*a1^2 - 8*a5^4*x34^6*a3^6*a1^2 + 192*a6^6*a5^3*a3^7*a1^2 + 32*a6^5*a5^4*a3^7*a1^2 + 32*a6^4*a5^5*a3^7*a1^2 + 192*a6^3*a5^6*a3^7*a1^2 - 384*a6^6*a5^2*x34*a3^7*a1^2 - 1184*a6^5*a5^3*x34*a3^7*a1^2 + 896*a6^4*a5^4*x34*a3^7*a1^2 - 1184*a6^3*a5^5*x34*a3^7*a1^2 - 384*a6^2*a5^6*x34*a3^7*a1^2 + 112*a6^6*a5*x34^2*a3^7*a1^2 + 1776*a6^5*a5^2*x34^2*a3^7*a1^2 + 96*a6^4*a5^3*x34^2*a3^7*a1^2 + 96*a6^3*a5^4*x34^2*a3^7*a1^2 + 1776*a6^2*a5^5*x34^2*a3^7*a1^2 + 112*a6*a5^6*x34^2*a3^7*a1^2 - 112*a6^6*x34^3*a3^7*a1^2 - 336*a6^5*a5*x34^3*a3^7*a1^2 - 1872*a6^4*a5^2*x34^3*a3^7*a1^2 + 1888*a6^3*a5^3*x34^3*a3^7*a1^2 - 1872*a6^2*a5^4*x34^3*a3^7*a1^2 - 336*a6*a5^5*x34^3*a3^7*a1^2 - 112*a5^6*x34^3*a3^7*a1^2 + 160*a6^5*x34^4*a3^7*a1^2 + 320*a6^4*a5*x34^4*a3^7*a1^2 - 160*a6^3*a5^2*x34^4*a3^7*a1^2 - 160*a6^2*a5^3*x34^4*a3^7*a1^2 + 320*a6*a5^4*x34^4*a3^7*a1^2 + 160*a5^5*x34^4*a3^7*a1^2 - 48*a6^4*x34^5*a3^7*a1^2 - 48*a6^3*a5*x34^5*a3^7*a1^2 + 144*a6^2*a5^2*x34^5*a3^7*a1^2 - 48*a6*a5^3*x34^5*a3^7*a1^2 - 48*a5^4*x34^5*a3^7*a1^2 - 96*a6^6*a5^2*a3^8*a1^2 - 296*a6^5*a5^3*a3^8*a1^2 + 224*a6^4*a5^4*a3^8*a1^2 - 296*a6^3*a5^5*a3^8*a1^2 - 96*a6^2*a5^6*a3^8*a1^2 + 72*a6^6*a5*x34*a3^8*a1^2 + 1008*a6^5*a5^2*x34*a3^8*a1^2 - 72*a6^4*a5^3*x34*a3^8*a1^2 - 72*a6^3*a5^4*x34*a3^8*a1^2 + 1008*a6^2*a5^5*x34*a3^8*a1^2 + 72*a6*a5^6*x34*a3^8*a1^2 - 88*a6^6*x34^2*a3^8*a1^2 - 384*a6^5*a5*x34^2*a3^8*a1^2 - 1488*a6^4*a5^2*x34^2*a3^8*a1^2 + 1552*a6^3*a5^3*x34^2*a3^8*a1^2 - 1488*a6^2*a5^4*x34^2*a3^8*a1^2 - 384*a6*a5^5*x34^2*a3^8*a1^2 - 88*a5^6*x34^2*a3^8*a1^2 + 240*a6^5*x34^3*a3^8*a1^2 + 480*a6^4*a5*x34^3*a3^8*a1^2 - 240*a6^3*a5^2*x34^3*a3^8*a1^2 - 240*a6^2*a5^3*x34^3*a3^8*a1^2 + 480*a6*a5^4*x34^3*a3^8*a1^2 + 240*a5^5*x34^3*a3^8*a1^2 - 120*a6^4*x34^4*a3^8*a1^2 - 120*a6^3*a5*x34^4*a3^8*a1^2 + 360*a6^2*a5^2*x34^4*a3^8*a1^2 - 120*a6*a5^3*x34^4*a3^8*a1^2 - 120*a5^4*x34^4*a3^8*a1^2 + 16*a6^6*a5*a3^9*a1^2 + 224*a6^5*a5^2*a3^9*a1^2 - 16*a6^4*a5^3*a3^9*a1^2 - 16*a6^3*a5^4*a3^9*a1^2 + 224*a6^2*a5^5*a3^9*a1^2 + 16*a6*a5^6*a3^9*a1^2 - 40*a6^6*x34*a3^9*a1^2 - 200*a6^5*a5*x34*a3^9*a1^2 - 680*a6^4*a5^2*x34*a3^9*a1^2 + 720*a6^3*a5^3*x34*a3^9*a1^2 - 680*a6^2*a5^4*x34*a3^9*a1^2 - 200*a6*a5^5*x34*a3^9*a1^2 - 40*a5^6*x34*a3^9*a1^2 + 200*a6^5*x34^2*a3^9*a1^2 + 400*a6^4*a5*x34^2*a3^9*a1^2 - 200*a6^3*a5^2*x34^2*a3^9*a1^2 - 200*a6^2*a5^3*x34^2*a3^9*a1^2 + 400*a6*a5^4*x34^2*a3^9*a1^2 + 200*a5^5*x34^2*a3^9*a1^2 - 160*a6^4*x34^3*a3^9*a1^2 - 160*a6^3*a5*x34^3*a3^9*a1^2 + 480*a6^2*a5^2*x34^3*a3^9*a1^2 - 160*a6*a5^3*x34^3*a3^9*a1^2 - 160*a5^4*x34^3*a3^9*a1^2 - 8*a6^6*a3^10*a1^2 - 40*a6^5*a5*a3^10*a1^2 - 136*a6^4*a5^2*a3^10*a1^2 + 144*a6^3*a5^3*a3^10*a1^2 - 136*a6^2*a5^4*a3^10*a1^2 - 40*a6*a5^5*a3^10*a1^2 - 8*a5^6*a3^10*a1^2 + 88*a6^5*x34*a3^10*a1^2 + 176*a6^4*a5*x34*a3^10*a1^2 - 88*a6^3*a5^2*x34*a3^10*a1^2 - 88*a6^2*a5^3*x34*a3^10*a1^2 + 176*a6*a5^4*x34*a3^10*a1^2 + 88*a5^5*x34*a3^10*a1^2 - 120*a6^4*x34^2*a3^10*a1^2 - 120*a6^3*a5*x34^2*a3^10*a1^2 + 360*a6^2*a5^2*x34^2*a3^10*a1^2 - 120*a6*a5^3*x34^2*a3^10*a1^2 - 120*a5^4*x34^2*a3^10*a1^2 + 16*a6^5*a3^11*a1^2 + 32*a6^4*a5*a3^11*a1^2 - 16*a6^3*a5^2*a3^11*a1^2 - 16*a6^2*a5^3*a3^11*a1^2 + 32*a6*a5^4*a3^11*a1^2 + 16*a5^5*a3^11*a1^2 - 48*a6^4*x34*a3^11*a1^2 - 48*a6^3*a5*x34*a3^11*a1^2 + 144*a6^2*a5^2*x34*a3^11*a1^2 - 48*a6*a5^3*x34*a3^11*a1^2 - 48*a5^4*x34*a3^11*a1^2 - 8*a6^4*a3^12*a1^2 - 8*a6^3*a5*a3^12*a1^2 + 24*a6^2*a5^2*a3^12*a1^2 - 8*a6*a5^3*a3^12*a1^2 - 8*a5^4*a3^12*a1^2 - 8*a6^6*a5^6*x34^3*a2*a1^2 + 16*a6^6*a5^5*x34^4*a2*a1^2 + 16*a6^5*a5^6*x34^4*a2*a1^2 + 16*a6^6*a5^4*x34^5*a2*a1^2 - 72*a6^5*a5^5*x34^5*a2*a1^2 + 16*a6^4*a5^6*x34^5*a2*a1^2 - 8*a6^6*a5^3*x34^6*a2*a1^2 + 16*a6^5*a5^4*x34^6*a2*a1^2 + 16*a6^4*a5^5*x34^6*a2*a1^2 - 8*a6^3*a5^6*x34^6*a2*a1^2 - 24*a6^6*a5^6*x34^2*a3*a2*a1^2 + 112*a6^6*a5^5*x34^3*a3*a2*a1^2 + 112*a6^5*a5^6*x34^3*a3*a2*a1^2 + 200*a6^6*a5^4*x34^4*a3*a2*a1^2 - 576*a6^5*a5^5*x34^4*a3*a2*a1^2 + 200*a6^4*a5^6*x34^4*a3*a2*a1^2 - 120*a6^5*a5^4*x34^5*a3*a2*a1^2 - 120*a6^4*a5^5*x34^5*a3*a2*a1^2 + 48*a6^5*a5^3*x34^6*a3*a2*a1^2 + 120*a6^4*a5^4*x34^6*a3*a2*a1^2 + 48*a6^3*a5^5*x34^6*a3*a2*a1^2 - 24*a6^6*a5^6*x34*a3^2*a2*a1^2 + 168*a6^6*a5^5*x34^2*a3^2*a2*a1^2 + 168*a6^5*a5^6*x34^2*a3^2*a2*a1^2 + 520*a6^6*a5^4*x34^3*a3^2*a2*a1^2 - 1488*a6^5*a5^5*x34^3*a3^2*a2*a1^2 + 520*a6^4*a5^6*x34^3*a3^2*a2*a1^2 - 552*a6^5*a5^4*x34^4*a3^2*a2*a1^2 - 552*a6^4*a5^5*x34^4*a3^2*a2*a1^2 - 72*a6^6*a5^2*x34^5*a3^2*a2*a1^2 + 384*a6^5*a5^3*x34^5*a3^2*a2*a1^2 + 1008*a6^4*a5^4*x34^5*a3^2*a2*a1^2 + 384*a6^3*a5^5*x34^5*a3^2*a2*a1^2 - 72*a6^2*a5^6*x34^5*a3^2*a2*a1^2 - 72*a6^5*a5^2*x34^6*a3^2*a2*a1^2 - 120*a6^4*a5^3*x34^6*a3^2*a2*a1^2 - 120*a6^3*a5^4*x34^6*a3^2*a2*a1^2 - 72*a6^2*a5^5*x34^6*a3^2*a2*a1^2 - 16*a6^6*a5^6*a3^3*a2*a1^2 + 112*a6^6*a5^5*x34*a3^3*a2*a1^2 + 112*a6^5*a5^6*x34*a3^3*a2*a1^2 + 400*a6^6*a5^4*x34^2*a3^3*a2*a1^2 - 1632*a6^5*a5^5*x34^2*a3^3*a2*a1^2 + 400*a6^4*a5^6*x34^2*a3^3*a2*a1^2 + 80*a6^6*a5^3*x34^3*a3^3*a2*a1^2 - 720*a6^5*a5^4*x34^3*a3^3*a2*a1^2 - 720*a6^4*a5^5*x34^3*a3^3*a2*a1^2 + 80*a6^3*a5^6*x34^3*a3^3*a2*a1^2 - 480*a6^6*a5^2*x34^4*a3^3*a2*a1^2 + 1168*a6^5*a5^3*x34^4*a3^3*a2*a1^2 + 2880*a6^4*a5^4*x34^4*a3^3*a2*a1^2 + 1168*a6^3*a5^5*x34^4*a3^3*a2*a1^2 - 480*a6^2*a5^6*x34^4*a3^3*a2*a1^2 + 48*a6^6*a5*x34^5*a3^3*a2*a1^2 - 336*a6^5*a5^2*x34^5*a3^3*a2*a1^2 - 752*a6^4*a5^3*x34^5*a3^3*a2*a1^2 - 752*a6^3*a5^4*x34^5*a3^3*a2*a1^2 - 336*a6^2*a5^5*x34^5*a3^3*a2*a1^2 + 48*a6*a5^6*x34^5*a3^3*a2*a1^2 - 8*a6^6*x34^6*a3^3*a2*a1^2 + 48*a6^5*a5*x34^6*a3^3*a2*a1^2 - 120*a6^4*a5^2*x34^6*a3^3*a2*a1^2 + 240*a6^3*a5^3*x34^6*a3^3*a2*a1^2 - 120*a6^2*a5^4*x34^6*a3^3*a2*a1^2 + 48*a6*a5^5*x34^6*a3^3*a2*a1^2 - 8*a5^6*x34^6*a3^3*a2*a1^2 + 56*a6^6*a5^5*a3^4*a2*a1^2 + 56*a6^5*a5^6*a3^4*a2*a1^2 + 80*a6^6*a5^4*x34*a3^4*a2*a1^2 - 960*a6^5*a5^5*x34*a3^4*a2*a1^2 + 80*a6^4*a5^6*x34*a3^4*a2*a1^2 + 240*a6^6*a5^3*x34^2*a3^4*a2*a1^2 + 240*a6^3*a5^6*x34^2*a3^4*a2*a1^2 - 1320*a6^6*a5^2*x34^3*a3^4*a2*a1^2 + 1760*a6^5*a5^3*x34^3*a3^4*a2*a1^2 + 3480*a6^4*a5^4*x34^3*a3^4*a2*a1^2 + 1760*a6^3*a5^5*x34^3*a3^4*a2*a1^2 - 1320*a6^2*a5^6*x34^3*a3^4*a2*a1^2 + 360*a6^6*a5*x34^4*a3^4*a2*a1^2 - 312*a6^5*a5^2*x34^4*a3^4*a2*a1^2 - 2320*a6^4*a5^3*x34^4*a3^4*a2*a1^2 - 2320*a6^3*a5^4*x34^4*a3^4*a2*a1^2 - 312*a6^2*a5^5*x34^4*a3^4*a2*a1^2 + 360*a6*a5^6*x34^4*a3^4*a2*a1^2 - 32*a6^6*x34^5*a3^4*a2*a1^2 + 72*a6^5*a5*x34^5*a3^4*a2*a1^2 - 432*a6^4*a5^2*x34^5*a3^4*a2*a1^2 + 1408*a6^3*a5^3*x34^5*a3^4*a2*a1^2 - 432*a6^2*a5^4*x34^5*a3^4*a2*a1^2 + 72*a6*a5^5*x34^5*a3^4*a2*a1^2 - 32*a5^6*x34^5*a3^4*a2*a1^2 + 16*a6^5*x34^6*a3^4*a2*a1^2 + 120*a6^4*a5*x34^6*a3^4*a2*a1^2 - 120*a6^3*a5^2*x34^6*a3^4*a2*a1^2 - 120*a6^2*a5^3*x34^6*a3^4*a2*a1^2 + 120*a6*a5^4*x34^6*a3^4*a2*a1^2 + 16*a5^5*x34^6*a3^4*a2*a1^2 + 32*a6^6*a5^4*a3^5*a2*a1^2 - 384*a6^5*a5^5*a3^5*a2*a1^2 + 32*a6^4*a5^6*a3^5*a2*a1^2 + 240*a6^6*a5^3*x34*a3^5*a2*a1^2 + 432*a6^5*a5^4*x34*a3^5*a2*a1^2 + 432*a6^4*a5^5*x34*a3^5*a2*a1^2 + 240*a6^3*a5^6*x34*a3^5*a2*a1^2 - 1872*a6^6*a5^2*x34^2*a3^5*a2*a1^2 + 1488*a6^5*a5^3*x34^2*a3^5*a2*a1^2 + 1728*a6^4*a5^4*x34^2*a3^5*a2*a1^2 + 1488*a6^3*a5^5*x34^2*a3^5*a2*a1^2 - 1872*a6^2*a5^6*x34^2*a3^5*a2*a1^2 + 1008*a6^6*a5*x34^3*a3^5*a2*a1^2 + 768*a6^5*a5^2*x34^3*a3^5*a2*a1^2 - 4192*a6^4*a5^3*x34^3*a3^5*a2*a1^2 - 4192*a6^3*a5^4*x34^3*a3^5*a2*a1^2 + 768*a6^2*a5^5*x34^3*a3^5*a2*a1^2 + 1008*a6*a5^6*x34^3*a3^5*a2*a1^2 - 24*a6^6*x34^4*a3^5*a2*a1^2 - 576*a6^5*a5*x34^4*a3^5*a2*a1^2 - 72*a6^4*a5^2*x34^4*a3^5*a2*a1^2 + 3408*a6^3*a5^3*x34^4*a3^5*a2*a1^2 - 72*a6^2*a5^4*x34^4*a3^5*a2*a1^2 - 576*a6*a5^5*x34^4*a3^5*a2*a1^2 - 24*a5^6*x34^4*a3^5*a2*a1^2 + 24*a6^5*x34^5*a3^5*a2*a1^2 + 504*a6^4*a5*x34^5*a3^5*a2*a1^2 - 624*a6^3*a5^2*x34^5*a3^5*a2*a1^2 - 624*a6^2*a5^3*x34^5*a3^5*a2*a1^2 + 504*a6*a5^4*x34^5*a3^5*a2*a1^2 + 24*a5^5*x34^5*a3^5*a2*a1^2 + 16*a6^4*x34^6*a3^5*a2*a1^2 + 48*a6^3*a5*x34^6*a3^5*a2*a1^2 - 72*a6^2*a5^2*x34^6*a3^5*a2*a1^2 + 48*a6*a5^3*x34^6*a3^5*a2*a1^2 + 16*a5^4*x34^6*a3^5*a2*a1^2 + 80*a6^6*a5^3*a3^6*a2*a1^2 + 144*a6^5*a5^4*a3^6*a2*a1^2 + 144*a6^4*a5^5*a3^6*a2*a1^2 + 80*a6^3*a5^6*a3^6*a2*a1^2 - 1344*a6^6*a5^2*x34*a3^6*a2*a1^2 + 784*a6^5*a5^3*x34*a3^6*a2*a1^2 + 336*a6^4*a5^4*x34*a3^6*a2*a1^2 + 784*a6^3*a5^5*x34*a3^6*a2*a1^2 - 1344*a6^2*a5^6*x34*a3^6*a2*a1^2 + 1344*a6^6*a5*x34^2*a3^6*a2*a1^2 + 1824*a6^5*a5^2*x34^2*a3^6*a2*a1^2 - 4496*a6^4*a5^3*x34^2*a3^6*a2*a1^2 - 4496*a6^3*a5^4*x34^2*a3^6*a2*a1^2 + 1824*a6^2*a5^5*x34^2*a3^6*a2*a1^2 + 1344*a6*a5^6*x34^2*a3^6*a2*a1^2 + 56*a6^6*x34^3*a3^6*a2*a1^2 - 2016*a6^5*a5*x34^3*a3^6*a2*a1^2 + 1512*a6^4*a5^2*x34^3*a3^6*a2*a1^2 + 4592*a6^3*a5^3*x34^3*a3^6*a2*a1^2 + 1512*a6^2*a5^4*x34^3*a3^6*a2*a1^2 - 2016*a6*a5^5*x34^3*a3^6*a2*a1^2 + 56*a5^6*x34^3*a3^6*a2*a1^2 - 104*a6^5*x34^4*a3^6*a2*a1^2 + 840*a6^4*a5*x34^4*a3^6*a2*a1^2 - 1440*a6^3*a5^2*x34^4*a3^6*a2*a1^2 - 1440*a6^2*a5^3*x34^4*a3^6*a2*a1^2 + 840*a6*a5^4*x34^4*a3^6*a2*a1^2 - 104*a5^5*x34^4*a3^6*a2*a1^2 + 112*a6^4*x34^5*a3^6*a2*a1^2 + 336*a6^3*a5*x34^5*a3^6*a2*a1^2 - 504*a6^2*a5^2*x34^5*a3^6*a2*a1^2 + 336*a6*a5^3*x34^5*a3^6*a2*a1^2 + 112*a5^4*x34^5*a3^6*a2*a1^2 - 8*a6^3*x34^6*a3^6*a2*a1^2 - 8*a5^3*x34^6*a3^6*a2*a1^2 - 384*a6^6*a5^2*a3^7*a2*a1^2 + 224*a6^5*a5^3*a3^7*a2*a1^2 + 96*a6^4*a5^4*a3^7*a2*a1^2 + 224*a6^3*a5^5*a3^7*a2*a1^2 - 384*a6^2*a5^6*a3^7*a2*a1^2 + 864*a6^6*a5*x34*a3^7*a2*a1^2 + 1344*a6^5*a5^2*x34*a3^7*a2*a1^2 - 2656*a6^4*a5^3*x34*a3^7*a2*a1^2 - 2656*a6^3*a5^4*x34*a3^7*a2*a1^2 + 1344*a6^2*a5^5*x34*a3^7*a2*a1^2 + 864*a6*a5^6*x34*a3^7*a2*a1^2 + 112*a6^6*x34^2*a3^7*a2*a1^2 - 2592*a6^5*a5*x34^2*a3^7*a2*a1^2 + 2448*a6^4*a5^2*x34^2*a3^7*a2*a1^2 + 3808*a6^3*a5^3*x34^2*a3^7*a2*a1^2 + 2448*a6^2*a5^4*x34^2*a3^7*a2*a1^2 - 2592*a6*a5^5*x34^2*a3^7*a2*a1^2 + 112*a5^6*x34^2*a3^7*a2*a1^2 - 336*a6^5*x34^3*a3^7*a2*a1^2 + 720*a6^4*a5*x34^3*a3^7*a2*a1^2 - 1920*a6^3*a5^2*x34^3*a3^7*a2*a1^2 - 1920*a6^2*a5^3*x34^3*a3^7*a2*a1^2 + 720*a6*a5^4*x34^3*a3^7*a2*a1^2 - 336*a5^5*x34^3*a3^7*a2*a1^2 + 320*a6^4*x34^4*a3^7*a2*a1^2 + 960*a6^3*a5*x34^4*a3^7*a2*a1^2 - 1440*a6^2*a5^2*x34^4*a3^7*a2*a1^2 + 960*a6*a5^3*x34^4*a3^7*a2*a1^2 + 320*a5^4*x34^4*a3^7*a2*a1^2 - 48*a6^3*x34^5*a3^7*a2*a1^2 - 48*a5^3*x34^5*a3^7*a2*a1^2 + 216*a6^6*a5*a3^8*a2*a1^2 + 336*a6^5*a5^2*a3^8*a2*a1^2 - 664*a6^4*a5^3*a3^8*a2*a1^2 - 664*a6^3*a5^4*a3^8*a2*a1^2 + 336*a6^2*a5^5*a3^8*a2*a1^2 + 216*a6*a5^6*a3^8*a2*a1^2 + 72*a6^6*x34*a3^8*a2*a1^2 - 1512*a6^5*a5*x34*a3^8*a2*a1^2 + 1512*a6^4*a5^2*x34*a3^8*a2*a1^2 + 1872*a6^3*a5^3*x34*a3^8*a2*a1^2 + 1512*a6^2*a5^4*x34*a3^8*a2*a1^2 - 1512*a6*a5^5*x34*a3^8*a2*a1^2 + 72*a5^6*x34*a3^8*a2*a1^2 - 384*a6^5*x34^2*a3^8*a2*a1^2 + 360*a6^4*a5*x34^2*a3^8*a2*a1^2 - 1560*a6^3*a5^2*x34^2*a3^8*a2*a1^2 - 1560*a6^2*a5^3*x34^2*a3^8*a2*a1^2 + 360*a6*a5^4*x34^2*a3^8*a2*a1^2 - 384*a5^5*x34^2*a3^8*a2*a1^2 + 480*a6^4*x34^3*a3^8*a2*a1^2 + 1440*a6^3*a5*x34^3*a3^8*a2*a1^2 - 2160*a6^2*a5^2*x34^3*a3^8*a2*a1^2 + 1440*a6*a5^3*x34^3*a3^8*a2*a1^2 + 480*a5^4*x34^3*a3^8*a2*a1^2 - 120*a6^3*x34^4*a3^8*a2*a1^2 - 120*a5^3*x34^4*a3^8*a2*a1^2 + 16*a6^6*a3^9*a2*a1^2 - 336*a6^5*a5*a3^9*a2*a1^2 + 336*a6^4*a5^2*a3^9*a2*a1^2 + 416*a6^3*a5^3*a3^9*a2*a1^2 + 336*a6^2*a5^4*a3^9*a2*a1^2 - 336*a6*a5^5*a3^9*a2*a1^2 + 16*a5^6*a3^9*a2*a1^2 - 200*a6^5*x34*a3^9*a2*a1^2 + 120*a6^4*a5*x34*a3^9*a2*a1^2 - 720*a6^3*a5^2*x34*a3^9*a2*a1^2 - 720*a6^2*a5^3*x34*a3^9*a2*a1^2 + 120*a6*a5^4*x34*a3^9*a2*a1^2 - 200*a5^5*x34*a3^9*a2*a1^2 + 400*a6^4*x34^2*a3^9*a2*a1^2 + 1200*a6^3*a5*x34^2*a3^9*a2*a1^2 - 1800*a6^2*a5^2*x34^2*a3^9*a2*a1^2 + 1200*a6*a5^3*x34^2*a3^9*a2*a1^2 + 400*a5^4*x34^2*a3^9*a2*a1^2 - 160*a6^3*x34^3*a3^9*a2*a1^2 - 160*a5^3*x34^3*a3^9*a2*a1^2 - 40*a6^5*a3^10*a2*a1^2 + 24*a6^4*a5*a3^10*a2*a1^2 - 144*a6^3*a5^2*a3^10*a2*a1^2 - 144*a6^2*a5^3*a3^10*a2*a1^2 + 24*a6*a5^4*a3^10*a2*a1^2 - 40*a5^5*a3^10*a2*a1^2 + 176*a6^4*x34*a3^10*a2*a1^2 + 528*a6^3*a5*x34*a3^10*a2*a1^2 - 792*a6^2*a5^2*x34*a3^10*a2*a1^2 + 528*a6*a5^3*x34*a3^10*a2*a1^2 + 176*a5^4*x34*a3^10*a2*a1^2 - 120*a6^3*x34^2*a3^10*a2*a1^2 - 120*a5^3*x34^2*a3^10*a2*a1^2 + 32*a6^4*a3^11*a2*a1^2 + 96*a6^3*a5*a3^11*a2*a1^2 - 144*a6^2*a5^2*a3^11*a2*a1^2 + 96*a6*a5^3*a3^11*a2*a1^2 + 32*a5^4*a3^11*a2*a1^2 - 48*a6^3*x34*a3^11*a2*a1^2 - 48*a5^3*x34*a3^11*a2*a1^2 - 8*a6^3*a3^12*a2*a1^2 - 8*a5^3*a3^12*a2*a1^2 + 24*a6^6*a5^6*x34^2*a2^2*a1^2 - 8*a6^6*a5^5*x34^3*a2^2*a1^2 - 8*a6^5*a5^6*x34^3*a2^2*a1^2 - 128*a6^6*a5^4*x34^4*a2^2*a1^2 + 120*a6^5*a5^5*x34^4*a2^2*a1^2 - 128*a6^4*a5^6*x34^4*a2^2*a1^2 - 8*a6^6*a5^3*x34^5*a2^2*a1^2 + 120*a6^5*a5^4*x34^5*a2^2*a1^2 + 120*a6^4*a5^5*x34^5*a2^2*a1^2 - 8*a6^3*a5^6*x34^5*a2^2*a1^2 + 24*a6^6*a5^2*x34^6*a2^2*a1^2 - 8*a6^5*a5^3*x34^6*a2^2*a1^2 - 128*a6^4*a5^4*x34^6*a2^2*a1^2 - 8*a6^3*a5^5*x34^6*a2^2*a1^2 + 24*a6^2*a5^6*x34^6*a2^2*a1^2 + 48*a6^6*a5^6*x34*a3*a2^2*a1^2 - 96*a6^6*a5^5*x34^2*a3*a2^2*a1^2 - 96*a6^5*a5^6*x34^2*a3*a2^2*a1^2 - 632*a6^6*a5^4*x34^3*a3*a2^2*a1^2 + 576*a6^5*a5^5*x34^3*a3*a2^2*a1^2 - 632*a6^4*a5^6*x34^3*a3*a2^2*a1^2 - 160*a6^6*a5^3*x34^4*a3*a2^2*a1^2 + 888*a6^5*a5^4*x34^4*a3*a2^2*a1^2 + 888*a6^4*a5^5*x34^4*a3*a2^2*a1^2 - 160*a6^3*a5^6*x34^4*a3*a2^2*a1^2 + 72*a6^6*a5^2*x34^5*a3*a2^2*a1^2 + 48*a6^5*a5^3*x34^5*a3*a2^2*a1^2 - 480*a6^4*a5^4*x34^5*a3*a2^2*a1^2 + 48*a6^3*a5^5*x34^5*a3*a2^2*a1^2 + 72*a6^2*a5^6*x34^5*a3*a2^2*a1^2 - 72*a6^5*a5^2*x34^6*a3*a2^2*a1^2 - 120*a6^4*a5^3*x34^6*a3*a2^2*a1^2 - 120*a6^3*a5^4*x34^6*a3*a2^2*a1^2 - 72*a6^2*a5^5*x34^6*a3*a2^2*a1^2 + 48*a6^6*a5^6*a3^2*a2^2*a1^2 - 240*a6^6*a5^5*x34*a3^2*a2^2*a1^2 - 240*a6^5*a5^6*x34*a3^2*a2^2*a1^2 - 408*a6^6*a5^4*x34^2*a3^2*a2^2*a1^2 + 1008*a6^5*a5^5*x34^2*a3^2*a2^2*a1^2 - 408*a6^4*a5^6*x34^2*a3^2*a2^2*a1^2 - 800*a6^6*a5^3*x34^3*a3^2*a2^2*a1^2 + 1992*a6^5*a5^4*x34^3*a3^2*a2^2*a1^2 + 1992*a6^4*a5^5*x34^3*a3^2*a2^2*a1^2 - 800*a6^3*a5^6*x34^3*a3^2*a2^2*a1^2 + 720*a6^6*a5^2*x34^4*a3^2*a2^2*a1^2 - 1560*a6^4*a5^4*x34^4*a3^2*a2^2*a1^2 + 720*a6^2*a5^6*x34^4*a3^2*a2^2*a1^2 - 72*a6^6*a5*x34^5*a3^2*a2^2*a1^2 - 432*a6^5*a5^2*x34^5*a3^2*a2^2*a1^2 - 1080*a6^4*a5^3*x34^5*a3^2*a2^2*a1^2 - 1080*a6^3*a5^4*x34^5*a3^2*a2^2*a1^2 - 432*a6^2*a5^5*x34^5*a3^2*a2^2*a1^2 - 72*a6*a5^6*x34^5*a3^2*a2^2*a1^2 + 24*a6^6*x34^6*a3^2*a2^2*a1^2 - 72*a6^5*a5*x34^6*a3^2*a2^2*a1^2 + 720*a6^4*a5^2*x34^6*a3^2*a2^2*a1^2 - 240*a6^3*a5^3*x34^6*a3^2*a2^2*a1^2 + 720*a6^2*a5^4*x34^6*a3^2*a2^2*a1^2 - 72*a6*a5^5*x34^6*a3^2*a2^2*a1^2 + 24*a5^6*x34^6*a3^2*a2^2*a1^2 - 160*a6^6*a5^5*a3^3*a2^2*a1^2 - 160*a6^5*a5^6*a3^3*a2^2*a1^2 + 448*a6^6*a5^4*x34*a3^3*a2^2*a1^2 + 864*a6^5*a5^5*x34*a3^3*a2^2*a1^2 + 448*a6^4*a5^6*x34*a3^3*a2^2*a1^2 - 1760*a6^6*a5^3*x34^2*a3^3*a2^2*a1^2 + 1488*a6^5*a5^4*x34^2*a3^3*a2^2*a1^2 + 1488*a6^4*a5^5*x34^2*a3^3*a2^2*a1^2 - 1760*a6^3*a5^6*x34^2*a3^3*a2^2*a1^2 + 2400*a6^6*a5^2*x34^3*a3^3*a2^2*a1^2 - 160*a6^5*a5^3*x34^3*a3^3*a2^2*a1^2 - 3120*a6^4*a5^4*x34^3*a3^3*a2^2*a1^2 - 160*a6^3*a5^5*x34^3*a3^3*a2^2*a1^2 + 2400*a6^2*a5^6*x34^3*a3^3*a2^2*a1^2 - 480*a6^6*a5*x34^4*a3^3*a2^2*a1^2 - 1440*a6^5*a5^2*x34^4*a3^3*a2^2*a1^2 - 2720*a6^4*a5^3*x34^4*a3^3*a2^2*a1^2 - 2720*a6^3*a5^4*x34^4*a3^3*a2^2*a1^2 - 1440*a6^2*a5^5*x34^4*a3^3*a2^2*a1^2 - 480*a6*a5^6*x34^4*a3^3*a2^2*a1^2 + 136*a6^6*x34^5*a3^3*a2^2*a1^2 - 336*a6^5*a5*x34^5*a3^3*a2^2*a1^2 + 3960*a6^4*a5^2*x34^5*a3^3*a2^2*a1^2 - 960*a6^3*a5^3*x34^5*a3^3*a2^2*a1^2 + 3960*a6^2*a5^4*x34^5*a3^3*a2^2*a1^2 - 336*a6*a5^5*x34^5*a3^3*a2^2*a1^2 + 136*a5^6*x34^5*a3^3*a2^2*a1^2 - 8*a6^5*x34^6*a3^3*a2^2*a1^2 - 120*a6^4*a5*x34^6*a3^3*a2^2*a1^2 - 240*a6^3*a5^2*x34^6*a3^3*a2^2*a1^2 - 240*a6^2*a5^3*x34^6*a3^3*a2^2*a1^2 - 120*a6*a5^4*x34^6*a3^3*a2^2*a1^2 - 8*a5^5*x34^6*a3^3*a2^2*a1^2 + 224*a6^6*a5^4*a3^4*a2^2*a1^2 + 432*a6^5*a5^5*a3^4*a2^2*a1^2 + 224*a6^4*a5^6*a3^4*a2^2*a1^2 - 1840*a6^6*a5^3*x34*a3^4*a2^2*a1^2 + 240*a6^5*a5^4*x34*a3^4*a2^2*a1^2 + 240*a6^4*a5^5*x34*a3^4*a2^2*a1^2 - 1840*a6^3*a5^6*x34*a3^4*a2^2*a1^2 + 3960*a6^6*a5^2*x34^2*a3^4*a2^2*a1^2 - 240*a6^5*a5^3*x34^2*a3^4*a2^2*a1^2 - 3960*a6^4*a5^4*x34^2*a3^4*a2^2*a1^2 - 240*a6^3*a5^5*x34^2*a3^4*a2^2*a1^2 + 3960*a6^2*a5^6*x34^2*a3^4*a2^2*a1^2 - 1320*a6^6*a5*x34^3*a3^4*a2^2*a1^2 - 3240*a6^5*a5^2*x34^3*a3^4*a2^2*a1^2 - 1600*a6^4*a5^3*x34^3*a3^4*a2^2*a1^2 - 1600*a6^3*a5^4*x34^3*a3^4*a2^2*a1^2 - 3240*a6^2*a5^5*x34^3*a3^4*a2^2*a1^2 - 1320*a6*a5^6*x34^3*a3^4*a2^2*a1^2 + 192*a6^6*x34^4*a3^4*a2^2*a1^2 - 312*a6^5*a5*x34^4*a3^4*a2^2*a1^2 + 7920*a6^4*a5^2*x34^4*a3^4*a2^2*a1^2 - 320*a6^3*a5^3*x34^4*a3^4*a2^2*a1^2 + 7920*a6^2*a5^4*x34^4*a3^4*a2^2*a1^2 - 312*a6*a5^5*x34^4*a3^4*a2^2*a1^2 + 192*a5^6*x34^4*a3^4*a2^2*a1^2 + 72*a6^5*x34^5*a3^4*a2^2*a1^2 - 432*a6^4*a5*x34^5*a3^4*a2^2*a1^2 - 1800*a6^3*a5^2*x34^5*a3^4*a2^2*a1^2 - 1800*a6^2*a5^3*x34^5*a3^4*a2^2*a1^2 - 432*a6*a5^4*x34^5*a3^4*a2^2*a1^2 + 72*a5^5*x34^5*a3^4*a2^2*a1^2 - 128*a6^4*x34^6*a3^4*a2^2*a1^2 - 120*a6^3*a5*x34^6*a3^4*a2^2*a1^2 + 720*a6^2*a5^2*x34^6*a3^4*a2^2*a1^2 - 120*a6*a5^3*x34^6*a3^4*a2^2*a1^2 - 128*a5^4*x34^6*a3^4*a2^2*a1^2 - 736*a6^6*a5^3*a3^5*a2^2*a1^2 + 96*a6^5*a5^4*a3^5*a2^2*a1^2 + 96*a6^4*a5^5*a3^5*a2^2*a1^2 - 736*a6^3*a5^6*a3^5*a2^2*a1^2 + 3312*a6^6*a5^2*x34*a3^5*a2^2*a1^2 - 192*a6^5*a5^3*x34*a3^5*a2^2*a1^2 - 2880*a6^4*a5^4*x34*a3^5*a2^2*a1^2 - 192*a6^3*a5^5*x34*a3^5*a2^2*a1^2 + 3312*a6^2*a5^6*x34*a3^5*a2^2*a1^2 - 1872*a6^6*a5*x34^2*a3^5*a2^2*a1^2 - 4320*a6^5*a5^2*x34^2*a3^5*a2^2*a1^2 + 2160*a6^4*a5^3*x34^2*a3^5*a2^2*a1^2 + 2160*a6^3*a5^4*x34^2*a3^5*a2^2*a1^2 - 4320*a6^2*a5^5*x34^2*a3^5*a2^2*a1^2 - 1872*a6*a5^6*x34^2*a3^5*a2^2*a1^2 - 120*a6^6*x34^3*a3^5*a2^2*a1^2 + 768*a6^5*a5*x34^3*a3^5*a2^2*a1^2 + 6120*a6^4*a5^2*x34^3*a3^5*a2^2*a1^2 + 4000*a6^3*a5^3*x34^3*a3^5*a2^2*a1^2 + 6120*a6^2*a5^4*x34^3*a3^5*a2^2*a1^2 + 768*a6*a5^5*x34^3*a3^5*a2^2*a1^2 - 120*a5^6*x34^3*a3^5*a2^2*a1^2 + 600*a6^5*x34^4*a3^5*a2^2*a1^2 - 72*a6^4*a5*x34^4*a3^5*a2^2*a1^2 - 5760*a6^3*a5^2*x34^4*a3^5*a2^2*a1^2 - 5760*a6^2*a5^3*x34^4*a3^5*a2^2*a1^2 - 72*a6*a5^4*x34^4*a3^5*a2^2*a1^2 + 600*a5^5*x34^4*a3^5*a2^2*a1^2 - 648*a6^4*x34^5*a3^5*a2^2*a1^2 - 624*a6^3*a5*x34^5*a3^5*a2^2*a1^2 + 4320*a6^2*a5^2*x34^5*a3^5*a2^2*a1^2 - 624*a6*a5^3*x34^5*a3^5*a2^2*a1^2 - 648*a5^4*x34^5*a3^5*a2^2*a1^2 - 8*a6^3*x34^6*a3^5*a2^2*a1^2 - 72*a6^2*a5*x34^6*a3^5*a2^2*a1^2 - 72*a6*a5^2*x34^6*a3^5*a2^2*a1^2 - 8*a5^3*x34^6*a3^5*a2^2*a1^2 + 1104*a6^6*a5^2*a3^6*a2^2*a1^2 - 64*a6^5*a5^3*a3^6*a2^2*a1^2 - 960*a6^4*a5^4*a3^6*a2^2*a1^2 - 64*a6^3*a5^5*a3^6*a2^2*a1^2 + 1104*a6^2*a5^6*a3^6*a2^2*a1^2 - 1344*a6^6*a5*x34*a3^6*a2^2*a1^2 - 3024*a6^5*a5^2*x34*a3^6*a2^2*a1^2 + 2800*a6^4*a5^3*x34*a3^6*a2^2*a1^2 + 2800*a6^3*a5^4*x34*a3^6*a2^2*a1^2 - 3024*a6^2*a5^5*x34*a3^6*a2^2*a1^2 - 1344*a6*a5^6*x34*a3^6*a2^2*a1^2 - 488*a6^6*x34^2*a3^6*a2^2*a1^2 + 1824*a6^5*a5*x34^2*a3^6*a2^2*a1^2 + 360*a6^4*a5^2*x34^2*a3^6*a2^2*a1^2 + 7680*a6^3*a5^3*x34^2*a3^6*a2^2*a1^2 + 360*a6^2*a5^4*x34^2*a3^6*a2^2*a1^2 + 1824*a6*a5^5*x34^2*a3^6*a2^2*a1^2 - 488*a5^6*x34^2*a3^6*a2^2*a1^2 + 1512*a6^5*x34^3*a3^6*a2^2*a1^2 + 1512*a6^4*a5*x34^3*a3^6*a2^2*a1^2 - 10080*a6^3*a5^2*x34^3*a3^6*a2^2*a1^2 - 10080*a6^2*a5^3*x34^3*a3^6*a2^2*a1^2 + 1512*a6*a5^4*x34^3*a3^6*a2^2*a1^2 + 1512*a5^5*x34^3*a3^6*a2^2*a1^2 - 1448*a6^4*x34^4*a3^6*a2^2*a1^2 - 1440*a6^3*a5*x34^4*a3^6*a2^2*a1^2 + 11520*a6^2*a5^2*x34^4*a3^6*a2^2*a1^2 - 1440*a6*a5^3*x34^4*a3^6*a2^2*a1^2 - 1448*a5^4*x34^4*a3^6*a2^2*a1^2 - 56*a6^3*x34^5*a3^6*a2^2*a1^2 - 504*a6^2*a5*x34^5*a3^6*a2^2*a1^2 - 504*a6*a5^2*x34^5*a3^6*a2^2*a1^2 - 56*a5^3*x34^5*a3^6*a2^2*a1^2 + 24*a6^2*x34^6*a3^6*a2^2*a1^2 + 24*a5^2*x34^6*a3^6*a2^2*a1^2 - 384*a6^6*a5*a3^7*a2^2*a1^2 - 864*a6^5*a5^2*a3^7*a2^2*a1^2 + 800*a6^4*a5^3*a3^7*a2^2*a1^2 + 800*a6^3*a5^4*a3^7*a2^2*a1^2 - 864*a6^2*a5^5*a3^7*a2^2*a1^2 - 384*a6*a5^6*a3^7*a2^2*a1^2 - 384*a6^6*x34*a3^7*a2^2*a1^2 + 1344*a6^5*a5*x34*a3^7*a2^2*a1^2 - 1440*a6^4*a5^2*x34*a3^7*a2^2*a1^2 + 5440*a6^3*a5^3*x34*a3^7*a2^2*a1^2 - 1440*a6^2*a5^4*x34*a3^7*a2^2*a1^2 + 1344*a6*a5^5*x34*a3^7*a2^2*a1^2 - 384*a5^6*x34*a3^7*a2^2*a1^2 + 1776*a6^5*x34^2*a3^7*a2^2*a1^2 + 2448*a6^4*a5*x34^2*a3^7*a2^2*a1^2 - 10080*a6^3*a5^2*x34^2*a3^7*a2^2*a1^2 - 10080*a6^2*a5^3*x34^2*a3^7*a2^2*a1^2 + 2448*a6*a5^4*x34^2*a3^7*a2^2*a1^2 + 1776*a5^5*x34^2*a3^7*a2^2*a1^2 - 1872*a6^4*x34^3*a3^7*a2^2*a1^2 - 1920*a6^3*a5*x34^3*a3^7*a2^2*a1^2 + 17280*a6^2*a5^2*x34^3*a3^7*a2^2*a1^2 - 1920*a6*a5^3*x34^3*a3^7*a2^2*a1^2 - 1872*a5^4*x34^3*a3^7*a2^2*a1^2 - 160*a6^3*x34^4*a3^7*a2^2*a1^2 - 1440*a6^2*a5*x34^4*a3^7*a2^2*a1^2 - 1440*a6*a5^2*x34^4*a3^7*a2^2*a1^2 - 160*a5^3*x34^4*a3^7*a2^2*a1^2 + 144*a6^2*x34^5*a3^7*a2^2*a1^2 + 144*a5^2*x34^5*a3^7*a2^2*a1^2 - 96*a6^6*a3^8*a2^2*a1^2 + 336*a6^5*a5*a3^8*a2^2*a1^2 - 360*a6^4*a5^2*a3^8*a2^2*a1^2 + 1360*a6^3*a5^3*a3^8*a2^2*a1^2 - 360*a6^2*a5^4*a3^8*a2^2*a1^2 + 336*a6*a5^5*a3^8*a2^2*a1^2 - 96*a5^6*a3^8*a2^2*a1^2 + 1008*a6^5*x34*a3^8*a2^2*a1^2 + 1512*a6^4*a5*x34*a3^8*a2^2*a1^2 - 5400*a6^3*a5^2*x34*a3^8*a2^2*a1^2 - 5400*a6^2*a5^3*x34*a3^8*a2^2*a1^2 + 1512*a6*a5^4*x34*a3^8*a2^2*a1^2 + 1008*a5^5*x34*a3^8*a2^2*a1^2 - 1488*a6^4*x34^2*a3^8*a2^2*a1^2 - 1560*a6^3*a5*x34^2*a3^8*a2^2*a1^2 + 15120*a6^2*a5^2*x34^2*a3^8*a2^2*a1^2 - 1560*a6*a5^3*x34^2*a3^8*a2^2*a1^2 - 1488*a5^4*x34^2*a3^8*a2^2*a1^2 - 240*a6^3*x34^3*a3^8*a2^2*a1^2 - 2160*a6^2*a5*x34^3*a3^8*a2^2*a1^2 - 2160*a6*a5^2*x34^3*a3^8*a2^2*a1^2 - 240*a5^3*x34^3*a3^8*a2^2*a1^2 + 360*a6^2*x34^4*a3^8*a2^2*a1^2 + 360*a5^2*x34^4*a3^8*a2^2*a1^2 + 224*a6^5*a3^9*a2^2*a1^2 + 336*a6^4*a5*a3^9*a2^2*a1^2 - 1200*a6^3*a5^2*a3^9*a2^2*a1^2 - 1200*a6^2*a5^3*a3^9*a2^2*a1^2 + 336*a6*a5^4*a3^9*a2^2*a1^2 + 224*a5^5*a3^9*a2^2*a1^2 - 680*a6^4*x34*a3^9*a2^2*a1^2 - 720*a6^3*a5*x34*a3^9*a2^2*a1^2 + 7200*a6^2*a5^2*x34*a3^9*a2^2*a1^2 - 720*a6*a5^3*x34*a3^9*a2^2*a1^2 - 680*a5^4*x34*a3^9*a2^2*a1^2 - 200*a6^3*x34^2*a3^9*a2^2*a1^2 - 1800*a6^2*a5*x34^2*a3^9*a2^2*a1^2 - 1800*a6*a5^2*x34^2*a3^9*a2^2*a1^2 - 200*a5^3*x34^2*a3^9*a2^2*a1^2 + 480*a6^2*x34^3*a3^9*a2^2*a1^2 + 480*a5^2*x34^3*a3^9*a2^2*a1^2 - 136*a6^4*a3^10*a2^2*a1^2 - 144*a6^3*a5*a3^10*a2^2*a1^2 + 1440*a6^2*a5^2*a3^10*a2^2*a1^2 - 144*a6*a5^3*a3^10*a2^2*a1^2 - 136*a5^4*a3^10*a2^2*a1^2 - 88*a6^3*x34*a3^10*a2^2*a1^2 - 792*a6^2*a5*x34*a3^10*a2^2*a1^2 - 792*a6*a5^2*x34*a3^10*a2^2*a1^2 - 88*a5^3*x34*a3^10*a2^2*a1^2 + 360*a6^2*x34^2*a3^10*a2^2*a1^2 + 360*a5^2*x34^2*a3^10*a2^2*a1^2 - 16*a6^3*a3^11*a2^2*a1^2 - 144*a6^2*a5*a3^11*a2^2*a1^2 - 144*a6*a5^2*a3^11*a2^2*a1^2 - 16*a5^3*a3^11*a2^2*a1^2 + 144*a6^2*x34*a3^11*a2^2*a1^2 + 144*a5^2*x34*a3^11*a2^2*a1^2 + 24*a6^2*a3^12*a2^2*a1^2 + 24*a5^2*a3^12*a2^2*a1^2 - 8*a6^6*a5^6*x34*a2^3*a1^2 - 8*a6^6*a5^5*x34^2*a2^3*a1^2 - 8*a6^5*a5^6*x34^2*a2^3*a1^2 + 112*a6^6*a5^4*x34^3*a2^3*a1^2 - 80*a6^5*a5^5*x34^3*a2^3*a1^2 + 112*a6^4*a5^6*x34^3*a2^3*a1^2 + 112*a6^6*a5^3*x34^4*a2^3*a1^2 - 120*a6^5*a5^4*x34^4*a2^3*a1^2 - 120*a6^4*a5^5*x34^4*a2^3*a1^2 + 112*a6^3*a5^6*x34^4*a2^3*a1^2 - 8*a6^6*a5^2*x34^5*a2^3*a1^2 - 80*a6^5*a5^3*x34^5*a2^3*a1^2 - 120*a6^4*a5^4*x34^5*a2^3*a1^2 - 80*a6^3*a5^5*x34^5*a2^3*a1^2 - 8*a6^2*a5^6*x34^5*a2^3*a1^2 - 8*a6^6*a5*x34^6*a2^3*a1^2 - 8*a6^5*a5^2*x34^6*a2^3*a1^2 + 112*a6^4*a5^3*x34^6*a2^3*a1^2 + 112*a6^3*a5^4*x34^6*a2^3*a1^2 - 8*a6^2*a5^5*x34^6*a2^3*a1^2 - 8*a6*a5^6*x34^6*a2^3*a1^2 - 16*a6^6*a5^6*a3*a2^3*a1^2 + 32*a6^6*a5^5*x34*a3*a2^3*a1^2 + 32*a6^5*a5^6*x34*a3*a2^3*a1^2 + 216*a6^6*a5^4*x34^2*a3*a2^3*a1^2 - 144*a6^5*a5^5*x34^2*a3*a2^3*a1^2 + 216*a6^4*a5^6*x34^2*a3*a2^3*a1^2 + 688*a6^6*a5^3*x34^3*a3*a2^3*a1^2 - 512*a6^5*a5^4*x34^3*a3*a2^3*a1^2 - 512*a6^4*a5^5*x34^3*a3*a2^3*a1^2 + 688*a6^3*a5^6*x34^3*a3*a2^3*a1^2 - 160*a6^6*a5^2*x34^4*a3*a2^3*a1^2 - 432*a6^5*a5^3*x34^4*a3*a2^3*a1^2 - 960*a6^4*a5^4*x34^4*a3*a2^3*a1^2 - 432*a6^3*a5^5*x34^4*a3*a2^3*a1^2 - 160*a6^2*a5^6*x34^4*a3*a2^3*a1^2 + 48*a6^5*a5^2*x34^5*a3*a2^3*a1^2 + 640*a6^4*a5^3*x34^5*a3*a2^3*a1^2 + 640*a6^3*a5^4*x34^5*a3*a2^3*a1^2 + 48*a6^2*a5^5*x34^5*a3*a2^3*a1^2 - 8*a6^6*x34^6*a3*a2^3*a1^2 + 48*a6^5*a5*x34^6*a3*a2^3*a1^2 - 120*a6^4*a5^2*x34^6*a3*a2^3*a1^2 + 240*a6^3*a5^3*x34^6*a3*a2^3*a1^2 - 120*a6^2*a5^4*x34^6*a3*a2^3*a1^2 + 48*a6*a5^5*x34^6*a3*a2^3*a1^2 - 8*a5^6*x34^6*a3*a2^3*a1^2 + 32*a6^6*a5^5*a3^2*a2^3*a1^2 + 32*a6^5*a5^6*a3^2*a2^3*a1^2 - 24*a6^6*a5^4*x34*a3^2*a2^3*a1^2 + 48*a6^5*a5^5*x34*a3^2*a2^3*a1^2 - 24*a6^4*a5^6*x34*a3^2*a2^3*a1^2 + 1152*a6^6*a5^3*x34^2*a3^2*a2^3*a1^2 - 1176*a6^5*a5^4*x34^2*a3^2*a2^3*a1^2 - 1176*a6^4*a5^5*x34^2*a3^2*a2^3*a1^2 + 1152*a6^3*a5^6*x34^2*a3^2*a2^3*a1^2 - 800*a6^6*a5^2*x34^3*a3^2*a2^3*a1^2 - 448*a6^5*a5^3*x34^3*a3^2*a2^3*a1^2 - 1760*a6^4*a5^4*x34^3*a3^2*a2^3*a1^2 - 448*a6^3*a5^5*x34^3*a3^2*a2^3*a1^2 - 800*a6^2*a5^6*x34^3*a3^2*a2^3*a1^2 + 2400*a6^4*a5^3*x34^4*a3^2*a2^3*a1^2 + 2400*a6^3*a5^4*x34^4*a3^2*a2^3*a1^2 - 56*a6^6*x34^5*a3^2*a2^3*a1^2 + 384*a6^5*a5*x34^5*a3^2*a2^3*a1^2 - 1080*a6^4*a5^2*x34^5*a3^2*a2^3*a1^2 + 1920*a6^3*a5^3*x34^5*a3^2*a2^3*a1^2 - 1080*a6^2*a5^4*x34^5*a3^2*a2^3*a1^2 + 384*a6*a5^5*x34^5*a3^2*a2^3*a1^2 - 56*a5^6*x34^5*a3^2*a2^3*a1^2 - 8*a6^5*x34^6*a3^2*a2^3*a1^2 - 120*a6^4*a5*x34^6*a3^2*a2^3*a1^2 - 240*a6^3*a5^2*x34^6*a3^2*a2^3*a1^2 - 240*a6^2*a5^3*x34^6*a3^2*a2^3*a1^2 - 120*a6*a5^4*x34^6*a3^2*a2^3*a1^2 - 8*a5^5*x34^6*a3^2*a2^3*a1^2 - 16*a6^6*a5^4*a3^3*a2^3*a1^2 + 32*a6^5*a5^5*a3^3*a2^3*a1^2 - 16*a6^4*a5^6*a3^3*a2^3*a1^2 + 928*a6^6*a5^3*x34*a3^3*a2^3*a1^2 - 1328*a6^5*a5^4*x34*a3^3*a2^3*a1^2 - 1328*a6^4*a5^5*x34*a3^3*a2^3*a1^2 + 928*a6^3*a5^6*x34*a3^3*a2^3*a1^2 - 1760*a6^6*a5^2*x34^2*a3^3*a2^3*a1^2 + 928*a6^5*a5^3*x34^2*a3^3*a2^3*a1^2 + 160*a6^4*a5^4*x34^2*a3^3*a2^3*a1^2 + 928*a6^3*a5^5*x34^2*a3^3*a2^3*a1^2 - 1760*a6^2*a5^6*x34^2*a3^3*a2^3*a1^2 + 80*a6^6*a5*x34^3*a3^3*a2^3*a1^2 - 160*a6^5*a5^2*x34^3*a3^3*a2^3*a1^2 + 3280*a6^4*a5^3*x34^3*a3^3*a2^3*a1^2 + 3280*a6^3*a5^4*x34^3*a3^3*a2^3*a1^2 - 160*a6^2*a5^5*x34^3*a3^3*a2^3*a1^2 + 80*a6*a5^6*x34^3*a3^3*a2^3*a1^2 - 48*a6^6*x34^4*a3^3*a2^3*a1^2 + 1168*a6^5*a5*x34^4*a3^3*a2^3*a1^2 - 2720*a6^4*a5^2*x34^4*a3^3*a2^3*a1^2 + 3840*a6^3*a5^3*x34^4*a3^3*a2^3*a1^2 - 2720*a6^2*a5^4*x34^4*a3^3*a2^3*a1^2 + 1168*a6*a5^5*x34^4*a3^3*a2^3*a1^2 - 48*a5^6*x34^4*a3^3*a2^3*a1^2 - 128*a6^5*x34^5*a3^3*a2^3*a1^2 - 752*a6^4*a5*x34^5*a3^3*a2^3*a1^2 - 960*a6^3*a5^2*x34^5*a3^3*a2^3*a1^2 - 960*a6^2*a5^3*x34^5*a3^3*a2^3*a1^2 - 752*a6*a5^4*x34^5*a3^3*a2^3*a1^2 - 128*a5^5*x34^5*a3^3*a2^3*a1^2 + 112*a6^4*x34^6*a3^3*a2^3*a1^2 + 240*a6^3*a5*x34^6*a3^3*a2^3*a1^2 - 240*a6^2*a5^2*x34^6*a3^3*a2^3*a1^2 + 240*a6*a5^3*x34^6*a3^3*a2^3*a1^2 + 112*a5^4*x34^6*a3^3*a2^3*a1^2 + 464*a6^6*a5^3*a3^4*a2^3*a1^2 - 664*a6^5*a5^4*a3^4*a2^3*a1^2 - 664*a6^4*a5^5*a3^4*a2^3*a1^2 + 464*a6^3*a5^6*a3^4*a2^3*a1^2 - 1840*a6^6*a5^2*x34*a3^4*a2^3*a1^2 + 1840*a6^5*a5^3*x34*a3^4*a2^3*a1^2 + 2000*a6^4*a5^4*x34*a3^4*a2^3*a1^2 + 1840*a6^3*a5^5*x34*a3^4*a2^3*a1^2 - 1840*a6^2*a5^6*x34*a3^4*a2^3*a1^2 + 240*a6^6*a5*x34^2*a3^4*a2^3*a1^2 - 240*a6^5*a5^2*x34^2*a3^4*a2^3*a1^2 + 1040*a6^4*a5^3*x34^2*a3^4*a2^3*a1^2 + 1040*a6^3*a5^4*x34^2*a3^4*a2^3*a1^2 - 240*a6^2*a5^5*x34^2*a3^4*a2^3*a1^2 + 240*a6*a5^6*x34^2*a3^4*a2^3*a1^2 + 320*a6^6*x34^3*a3^4*a2^3*a1^2 + 1760*a6^5*a5*x34^3*a3^4*a2^3*a1^2 - 1600*a6^4*a5^2*x34^3*a3^4*a2^3*a1^2 - 1200*a6^3*a5^3*x34^3*a3^4*a2^3*a1^2 - 1600*a6^2*a5^4*x34^3*a3^4*a2^3*a1^2 + 1760*a6*a5^5*x34^3*a3^4*a2^3*a1^2 + 320*a5^6*x34^3*a3^4*a2^3*a1^2 - 640*a6^5*x34^4*a3^4*a2^3*a1^2 - 2320*a6^4*a5*x34^4*a3^4*a2^3*a1^2 - 320*a6^3*a5^2*x34^4*a3^4*a2^3*a1^2 - 320*a6^2*a5^3*x34^4*a3^4*a2^3*a1^2 - 2320*a6*a5^4*x34^4*a3^4*a2^3*a1^2 - 640*a5^5*x34^4*a3^4*a2^3*a1^2 + 552*a6^4*x34^5*a3^4*a2^3*a1^2 + 1408*a6^3*a5*x34^5*a3^4*a2^3*a1^2 - 1800*a6^2*a5^2*x34^5*a3^4*a2^3*a1^2 + 1408*a6*a5^3*x34^5*a3^4*a2^3*a1^2 + 552*a5^4*x34^5*a3^4*a2^3*a1^2 + 112*a6^3*x34^6*a3^4*a2^3*a1^2 - 120*a6^2*a5*x34^6*a3^4*a2^3*a1^2 - 120*a6*a5^2*x34^6*a3^4*a2^3*a1^2 + 112*a5^3*x34^6*a3^4*a2^3*a1^2 - 736*a6^6*a5^2*a3^5*a2^3*a1^2 + 736*a6^5*a5^3*a3^5*a2^3*a1^2 + 800*a6^4*a5^4*a3^5*a2^3*a1^2 + 736*a6^3*a5^5*a3^5*a2^3*a1^2 - 736*a6^2*a5^6*a3^5*a2^3*a1^2 + 240*a6^6*a5*x34*a3^5*a2^3*a1^2 - 192*a6^5*a5^2*x34*a3^5*a2^3*a1^2 - 720*a6^4*a5^3*x34*a3^5*a2^3*a1^2 - 720*a6^3*a5^4*x34*a3^5*a2^3*a1^2 - 192*a6^2*a5^5*x34*a3^5*a2^3*a1^2 + 240*a6*a5^6*x34*a3^5*a2^3*a1^2 + 800*a6^6*x34^2*a3^5*a2^3*a1^2 + 1488*a6^5*a5*x34^2*a3^5*a2^3*a1^2 + 2160*a6^4*a5^2*x34^2*a3^5*a2^3*a1^2 - 10560*a6^3*a5^3*x34^2*a3^5*a2^3*a1^2 + 2160*a6^2*a5^4*x34^2*a3^5*a2^3*a1^2 + 1488*a6*a5^5*x34^2*a3^5*a2^3*a1^2 + 800*a5^6*x34^2*a3^5*a2^3*a1^2 - 1520*a6^5*x34^3*a3^5*a2^3*a1^2 - 4192*a6^4*a5*x34^3*a3^5*a2^3*a1^2 + 4000*a6^3*a5^2*x34^3*a3^5*a2^3*a1^2 + 4000*a6^2*a5^3*x34^3*a3^5*a2^3*a1^2 - 4192*a6*a5^4*x34^3*a3^5*a2^3*a1^2 - 1520*a5^5*x34^3*a3^5*a2^3*a1^2 + 960*a6^4*x34^4*a3^5*a2^3*a1^2 + 3408*a6^3*a5*x34^4*a3^5*a2^3*a1^2 - 5760*a6^2*a5^2*x34^4*a3^5*a2^3*a1^2 + 3408*a6*a5^3*x34^4*a3^5*a2^3*a1^2 + 960*a5^4*x34^4*a3^5*a2^3*a1^2 + 592*a6^3*x34^5*a3^5*a2^3*a1^2 - 624*a6^2*a5*x34^5*a3^5*a2^3*a1^2 - 624*a6*a5^2*x34^5*a3^5*a2^3*a1^2 + 592*a5^3*x34^5*a3^5*a2^3*a1^2 - 8*a6^2*x34^6*a3^5*a2^3*a1^2 + 48*a6*a5*x34^6*a3^5*a2^3*a1^2 - 8*a5^2*x34^6*a3^5*a2^3*a1^2 + 80*a6^6*a5*a3^6*a2^3*a1^2 - 64*a6^5*a5^2*a3^6*a2^3*a1^2 - 240*a6^4*a5^3*a3^6*a2^3*a1^2 - 240*a6^3*a5^4*a3^6*a2^3*a1^2 - 64*a6^2*a5^5*a3^6*a2^3*a1^2 + 80*a6*a5^6*a3^6*a2^3*a1^2 + 672*a6^6*x34*a3^6*a2^3*a1^2 + 784*a6^5*a5*x34*a3^6*a2^3*a1^2 + 2800*a6^4*a5^2*x34*a3^6*a2^3*a1^2 - 10080*a6^3*a5^3*x34*a3^6*a2^3*a1^2 + 2800*a6^2*a5^4*x34*a3^6*a2^3*a1^2 + 784*a6*a5^5*x34*a3^6*a2^3*a1^2 + 672*a5^6*x34*a3^6*a2^3*a1^2 - 1888*a6^5*x34^2*a3^6*a2^3*a1^2 - 4496*a6^4*a5*x34^2*a3^6*a2^3*a1^2 + 7680*a6^3*a5^2*x34^2*a3^6*a2^3*a1^2 + 7680*a6^2*a5^3*x34^2*a3^6*a2^3*a1^2 - 4496*a6*a5^4*x34^2*a3^6*a2^3*a1^2 - 1888*a5^5*x34^2*a3^6*a2^3*a1^2 + 672*a6^4*x34^3*a3^6*a2^3*a1^2 + 4592*a6^3*a5*x34^3*a3^6*a2^3*a1^2 - 10080*a6^2*a5^2*x34^3*a3^6*a2^3*a1^2 + 4592*a6*a5^3*x34^3*a3^6*a2^3*a1^2 + 672*a5^4*x34^3*a3^6*a2^3*a1^2 + 1392*a6^3*x34^4*a3^6*a2^3*a1^2 - 1440*a6^2*a5*x34^4*a3^6*a2^3*a1^2 - 1440*a6*a5^2*x34^4*a3^6*a2^3*a1^2 + 1392*a5^3*x34^4*a3^6*a2^3*a1^2 - 56*a6^2*x34^5*a3^6*a2^3*a1^2 + 336*a6*a5*x34^5*a3^6*a2^3*a1^2 - 56*a5^2*x34^5*a3^6*a2^3*a1^2 - 8*a6*x34^6*a3^6*a2^3*a1^2 - 8*a5*x34^6*a3^6*a2^3*a1^2 + 192*a6^6*a3^7*a2^3*a1^2 + 224*a6^5*a5*a3^7*a2^3*a1^2 + 800*a6^4*a5^2*a3^7*a2^3*a1^2 - 2880*a6^3*a5^3*a3^7*a2^3*a1^2 + 800*a6^2*a5^4*a3^7*a2^3*a1^2 + 224*a6*a5^5*a3^7*a2^3*a1^2 + 192*a5^6*a3^7*a2^3*a1^2 - 1184*a6^5*x34*a3^7*a2^3*a1^2 - 2656*a6^4*a5*x34*a3^7*a2^3*a1^2 + 5440*a6^3*a5^2*x34*a3^7*a2^3*a1^2 + 5440*a6^2*a5^3*x34*a3^7*a2^3*a1^2 - 2656*a6*a5^4*x34*a3^7*a2^3*a1^2 - 1184*a5^5*x34*a3^7*a2^3*a1^2 + 96*a6^4*x34^2*a3^7*a2^3*a1^2 + 3808*a6^3*a5*x34^2*a3^7*a2^3*a1^2 - 10080*a6^2*a5^2*x34^2*a3^7*a2^3*a1^2 + 3808*a6*a5^3*x34^2*a3^7*a2^3*a1^2 + 96*a5^4*x34^2*a3^7*a2^3*a1^2 + 1888*a6^3*x34^3*a3^7*a2^3*a1^2 - 1920*a6^2*a5*x34^3*a3^7*a2^3*a1^2 - 1920*a6*a5^2*x34^3*a3^7*a2^3*a1^2 + 1888*a5^3*x34^3*a3^7*a2^3*a1^2 - 160*a6^2*x34^4*a3^7*a2^3*a1^2 + 960*a6*a5*x34^4*a3^7*a2^3*a1^2 - 160*a5^2*x34^4*a3^7*a2^3*a1^2 - 48*a6*x34^5*a3^7*a2^3*a1^2 - 48*a5*x34^5*a3^7*a2^3*a1^2 - 296*a6^5*a3^8*a2^3*a1^2 - 664*a6^4*a5*a3^8*a2^3*a1^2 + 1360*a6^3*a5^2*a3^8*a2^3*a1^2 + 1360*a6^2*a5^3*a3^8*a2^3*a1^2 - 664*a6*a5^4*a3^8*a2^3*a1^2 - 296*a5^5*a3^8*a2^3*a1^2 - 72*a6^4*x34*a3^8*a2^3*a1^2 + 1872*a6^3*a5*x34*a3^8*a2^3*a1^2 - 5400*a6^2*a5^2*x34*a3^8*a2^3*a1^2 + 1872*a6*a5^3*x34*a3^8*a2^3*a1^2 - 72*a5^4*x34*a3^8*a2^3*a1^2 + 1552*a6^3*x34^2*a3^8*a2^3*a1^2 - 1560*a6^2*a5*x34^2*a3^8*a2^3*a1^2 - 1560*a6*a5^2*x34^2*a3^8*a2^3*a1^2 + 1552*a5^3*x34^2*a3^8*a2^3*a1^2 - 240*a6^2*x34^3*a3^8*a2^3*a1^2 + 1440*a6*a5*x34^3*a3^8*a2^3*a1^2 - 240*a5^2*x34^3*a3^8*a2^3*a1^2 - 120*a6*x34^4*a3^8*a2^3*a1^2 - 120*a5*x34^4*a3^8*a2^3*a1^2 - 16*a6^4*a3^9*a2^3*a1^2 + 416*a6^3*a5*a3^9*a2^3*a1^2 - 1200*a6^2*a5^2*a3^9*a2^3*a1^2 + 416*a6*a5^3*a3^9*a2^3*a1^2 - 16*a5^4*a3^9*a2^3*a1^2 + 720*a6^3*x34*a3^9*a2^3*a1^2 - 720*a6^2*a5*x34*a3^9*a2^3*a1^2 - 720*a6*a5^2*x34*a3^9*a2^3*a1^2 + 720*a5^3*x34*a3^9*a2^3*a1^2 - 200*a6^2*x34^2*a3^9*a2^3*a1^2 + 1200*a6*a5*x34^2*a3^9*a2^3*a1^2 - 200*a5^2*x34^2*a3^9*a2^3*a1^2 - 160*a6*x34^3*a3^9*a2^3*a1^2 - 160*a5*x34^3*a3^9*a2^3*a1^2 + 144*a6^3*a3^10*a2^3*a1^2 - 144*a6^2*a5*a3^10*a2^3*a1^2 - 144*a6*a5^2*a3^10*a2^3*a1^2 + 144*a5^3*a3^10*a2^3*a1^2 - 88*a6^2*x34*a3^10*a2^3*a1^2 + 528*a6*a5*x34*a3^10*a2^3*a1^2 - 88*a5^2*x34*a3^10*a2^3*a1^2 - 120*a6*x34^2*a3^10*a2^3*a1^2 - 120*a5*x34^2*a3^10*a2^3*a1^2 - 16*a6^2*a3^11*a2^3*a1^2 + 96*a6*a5*a3^11*a2^3*a1^2 - 16*a5^2*a3^11*a2^3*a1^2 - 48*a6*x34*a3^11*a2^3*a1^2 - 48*a5*x34*a3^11*a2^3*a1^2 - 8*a6*a3^12*a2^3*a1^2 - 8*a5*a3^12*a2^3*a1^2 - 8*a6^6*a5^6*a2^4*a1^2 + 16*a6^6*a5^5*x34*a2^4*a1^2 + 16*a6^5*a5^6*x34*a2^4*a1^2 - 128*a6^6*a5^4*x34^2*a2^4*a1^2 + 120*a6^5*a5^5*x34^2*a2^4*a1^2 - 128*a6^4*a5^6*x34^2*a2^4*a1^2 + 112*a6^6*a5^3*x34^3*a2^4*a1^2 - 120*a6^5*a5^4*x34^3*a2^4*a1^2 - 120*a6^4*a5^5*x34^3*a2^4*a1^2 + 112*a6^3*a5^6*x34^3*a2^4*a1^2 - 128*a6^6*a5^2*x34^4*a2^4*a1^2 - 120*a6^5*a5^3*x34^4*a2^4*a1^2 + 720*a6^4*a5^4*x34^4*a2^4*a1^2 - 120*a6^3*a5^5*x34^4*a2^4*a1^2 - 128*a6^2*a5^6*x34^4*a2^4*a1^2 + 16*a6^6*a5*x34^5*a2^4*a1^2 + 120*a6^5*a5^2*x34^5*a2^4*a1^2 - 120*a6^4*a5^3*x34^5*a2^4*a1^2 - 120*a6^3*a5^4*x34^5*a2^4*a1^2 + 120*a6^2*a5^5*x34^5*a2^4*a1^2 + 16*a6*a5^6*x34^5*a2^4*a1^2 - 8*a6^6*x34^6*a2^4*a1^2 + 16*a6^5*a5*x34^6*a2^4*a1^2 - 128*a6^4*a5^2*x34^6*a2^4*a1^2 + 112*a6^3*a5^3*x34^6*a2^4*a1^2 - 128*a6^2*a5^4*x34^6*a2^4*a1^2 + 16*a6*a5^5*x34^6*a2^4*a1^2 - 8*a5^6*x34^6*a2^4*a1^2 + 32*a6^6*a5^5*a3*a2^4*a1^2 + 32*a6^5*a5^6*a3*a2^4*a1^2 - 136*a6^6*a5^4*x34*a3*a2^4*a1^2 + 24*a6^5*a5^5*x34*a3*a2^4*a1^2 - 136*a6^4*a5^6*x34*a3*a2^4*a1^2 + 216*a6^6*a5^3*x34^2*a3*a2^4*a1^2 - 72*a6^5*a5^4*x34^2*a3*a2^4*a1^2 - 72*a6^4*a5^5*x34^2*a3*a2^4*a1^2 + 216*a6^3*a5^6*x34^2*a3*a2^4*a1^2 - 632*a6^6*a5^2*x34^3*a3*a2^4*a1^2 - 512*a6^5*a5^3*x34^3*a3*a2^4*a1^2 + 2520*a6^4*a5^4*x34^3*a3*a2^4*a1^2 - 512*a6^3*a5^5*x34^3*a3*a2^4*a1^2 - 632*a6^2*a5^6*x34^3*a3*a2^4*a1^2 + 200*a6^6*a5*x34^4*a3*a2^4*a1^2 + 888*a6^5*a5^2*x34^4*a3*a2^4*a1^2 - 960*a6^4*a5^3*x34^4*a3*a2^4*a1^2 - 960*a6^3*a5^4*x34^4*a3*a2^4*a1^2 + 888*a6^2*a5^5*x34^4*a3*a2^4*a1^2 + 200*a6*a5^6*x34^4*a3*a2^4*a1^2 - 32*a6^6*x34^5*a3*a2^4*a1^2 - 120*a6^5*a5*x34^5*a3*a2^4*a1^2 - 480*a6^4*a5^2*x34^5*a3*a2^4*a1^2 + 640*a6^3*a5^3*x34^5*a3*a2^4*a1^2 - 480*a6^2*a5^4*x34^5*a3*a2^4*a1^2 - 120*a6*a5^5*x34^5*a3*a2^4*a1^2 - 32*a5^6*x34^5*a3*a2^4*a1^2 + 16*a6^5*x34^6*a3*a2^4*a1^2 + 120*a6^4*a5*x34^6*a3*a2^4*a1^2 - 120*a6^3*a5^2*x34^6*a3*a2^4*a1^2 - 120*a6^2*a5^3*x34^6*a3*a2^4*a1^2 + 120*a6*a5^4*x34^6*a3*a2^4*a1^2 + 16*a5^5*x34^6*a3*a2^4*a1^2 - 136*a6^6*a5^4*a3^2*a2^4*a1^2 + 24*a6^5*a5^5*a3^2*a2^4*a1^2 - 136*a6^4*a5^6*a3^2*a2^4*a1^2 - 24*a6^6*a5^3*x34*a3^2*a2^4*a1^2 + 504*a6^5*a5^4*x34*a3^2*a2^4*a1^2 + 504*a6^4*a5^5*x34*a3^2*a2^4*a1^2 - 24*a6^3*a5^6*x34*a3^2*a2^4*a1^2 - 408*a6^6*a5^2*x34^2*a3^2*a2^4*a1^2 - 1176*a6^5*a5^3*x34^2*a3^2*a2^4*a1^2 + 2160*a6^4*a5^4*x34^2*a3^2*a2^4*a1^2 - 1176*a6^3*a5^5*x34^2*a3^2*a2^4*a1^2 - 408*a6^2*a5^6*x34^2*a3^2*a2^4*a1^2 + 520*a6^6*a5*x34^3*a3^2*a2^4*a1^2 + 1992*a6^5*a5^2*x34^3*a3^2*a2^4*a1^2 - 1760*a6^4*a5^3*x34^3*a3^2*a2^4*a1^2 - 1760*a6^3*a5^4*x34^3*a3^2*a2^4*a1^2 + 1992*a6^2*a5^5*x34^3*a3^2*a2^4*a1^2 + 520*a6*a5^6*x34^3*a3^2*a2^4*a1^2 - 168*a6^6*x34^4*a3^2*a2^4*a1^2 - 552*a6^5*a5*x34^4*a3^2*a2^4*a1^2 - 1560*a6^4*a5^2*x34^4*a3^2*a2^4*a1^2 + 2400*a6^3*a5^3*x34^4*a3^2*a2^4*a1^2 - 1560*a6^2*a5^4*x34^4*a3^2*a2^4*a1^2 - 552*a6*a5^5*x34^4*a3^2*a2^4*a1^2 - 168*a5^6*x34^4*a3^2*a2^4*a1^2 + 216*a6^5*x34^5*a3^2*a2^4*a1^2 + 1008*a6^4*a5*x34^5*a3^2*a2^4*a1^2 - 1080*a6^3*a5^2*x34^5*a3^2*a2^4*a1^2 - 1080*a6^2*a5^3*x34^5*a3^2*a2^4*a1^2 + 1008*a6*a5^4*x34^5*a3^2*a2^4*a1^2 + 216*a5^5*x34^5*a3^2*a2^4*a1^2 - 128*a6^4*x34^6*a3^2*a2^4*a1^2 - 120*a6^3*a5*x34^6*a3^2*a2^4*a1^2 + 720*a6^2*a5^2*x34^6*a3^2*a2^4*a1^2 - 120*a6*a5^3*x34^6*a3^2*a2^4*a1^2 - 128*a5^4*x34^6*a3^2*a2^4*a1^2 - 16*a6^6*a5^3*a3^3*a2^4*a1^2 + 336*a6^5*a5^4*a3^3*a2^4*a1^2 + 336*a6^4*a5^5*a3^3*a2^4*a1^2 - 16*a6^3*a5^6*a3^3*a2^4*a1^2 + 448*a6^6*a5^2*x34*a3^3*a2^4*a1^2 - 1328*a6^5*a5^3*x34*a3^3*a2^4*a1^2 - 720*a6^4*a5^4*x34*a3^3*a2^4*a1^2 - 1328*a6^3*a5^5*x34*a3^3*a2^4*a1^2 + 448*a6^2*a5^6*x34*a3^3*a2^4*a1^2 + 400*a6^6*a5*x34^2*a3^3*a2^4*a1^2 + 1488*a6^5*a5^2*x34^2*a3^3*a2^4*a1^2 + 160*a6^4*a5^3*x34^2*a3^3*a2^4*a1^2 + 160*a6^3*a5^4*x34^2*a3^3*a2^4*a1^2 + 1488*a6^2*a5^5*x34^2*a3^3*a2^4*a1^2 + 400*a6*a5^6*x34^2*a3^3*a2^4*a1^2 - 400*a6^6*x34^3*a3^3*a2^4*a1^2 - 720*a6^5*a5*x34^3*a3^3*a2^4*a1^2 - 3120*a6^4*a5^2*x34^3*a3^3*a2^4*a1^2 + 3280*a6^3*a5^3*x34^3*a3^3*a2^4*a1^2 - 3120*a6^2*a5^4*x34^3*a3^3*a2^4*a1^2 - 720*a6*a5^5*x34^3*a3^3*a2^4*a1^2 - 400*a5^6*x34^3*a3^3*a2^4*a1^2 + 720*a6^5*x34^4*a3^3*a2^4*a1^2 + 2880*a6^4*a5*x34^4*a3^3*a2^4*a1^2 - 2720*a6^3*a5^2*x34^4*a3^3*a2^4*a1^2 - 2720*a6^2*a5^3*x34^4*a3^3*a2^4*a1^2 + 2880*a6*a5^4*x34^4*a3^3*a2^4*a1^2 + 720*a5^5*x34^4*a3^3*a2^4*a1^2 - 888*a6^4*x34^5*a3^3*a2^4*a1^2 - 752*a6^3*a5*x34^5*a3^3*a2^4*a1^2 + 3960*a6^2*a5^2*x34^5*a3^3*a2^4*a1^2 - 752*a6*a5^3*x34^5*a3^3*a2^4*a1^2 - 888*a5^4*x34^5*a3^3*a2^4*a1^2 + 112*a6^3*x34^6*a3^3*a2^4*a1^2 - 120*a6^2*a5*x34^6*a3^3*a2^4*a1^2 - 120*a6*a5^2*x34^6*a3^3*a2^4*a1^2 + 112*a5^3*x34^6*a3^3*a2^4*a1^2 + 224*a6^6*a5^2*a3^4*a2^4*a1^2 - 664*a6^5*a5^3*a3^4*a2^4*a1^2 - 360*a6^4*a5^4*a3^4*a2^4*a1^2 - 664*a6^3*a5^5*a3^4*a2^4*a1^2 + 224*a6^2*a5^6*a3^4*a2^4*a1^2 + 80*a6^6*a5*x34*a3^4*a2^4*a1^2 + 240*a6^5*a5^2*x34*a3^4*a2^4*a1^2 + 2000*a6^4*a5^3*x34*a3^4*a2^4*a1^2 + 2000*a6^3*a5^4*x34*a3^4*a2^4*a1^2 + 240*a6^2*a5^5*x34*a3^4*a2^4*a1^2 + 80*a6*a5^6*x34*a3^4*a2^4*a1^2 - 520*a6^6*x34^2*a3^4*a2^4*a1^2 - 3960*a6^4*a5^2*x34^2*a3^4*a2^4*a1^2 + 1040*a6^3*a5^3*x34^2*a3^4*a2^4*a1^2 - 3960*a6^2*a5^4*x34^2*a3^4*a2^4*a1^2 - 520*a5^6*x34^2*a3^4*a2^4*a1^2 + 920*a6^5*x34^3*a3^4*a2^4*a1^2 + 3480*a6^4*a5*x34^3*a3^4*a2^4*a1^2 - 1600*a6^3*a5^2*x34^3*a3^4*a2^4*a1^2 - 1600*a6^2*a5^3*x34^3*a3^4*a2^4*a1^2 + 3480*a6*a5^4*x34^3*a3^4*a2^4*a1^2 + 920*a5^5*x34^3*a3^4*a2^4*a1^2 - 1800*a6^4*x34^4*a3^4*a2^4*a1^2 - 2320*a6^3*a5*x34^4*a3^4*a2^4*a1^2 + 7920*a6^2*a5^2*x34^4*a3^4*a2^4*a1^2 - 2320*a6*a5^3*x34^4*a3^4*a2^4*a1^2 - 1800*a5^4*x34^4*a3^4*a2^4*a1^2 + 552*a6^3*x34^5*a3^4*a2^4*a1^2 - 432*a6^2*a5*x34^5*a3^4*a2^4*a1^2 - 432*a6*a5^2*x34^5*a3^4*a2^4*a1^2 + 552*a5^3*x34^5*a3^4*a2^4*a1^2 - 128*a6^2*x34^6*a3^4*a2^4*a1^2 + 120*a6*a5*x34^6*a3^4*a2^4*a1^2 - 128*a5^2*x34^6*a3^4*a2^4*a1^2 + 32*a6^6*a5*a3^5*a2^4*a1^2 + 96*a6^5*a5^2*a3^5*a2^4*a1^2 + 800*a6^4*a5^3*a3^5*a2^4*a1^2 + 800*a6^3*a5^4*a3^5*a2^4*a1^2 + 96*a6^2*a5^5*a3^5*a2^4*a1^2 + 32*a6*a5^6*a3^5*a2^4*a1^2 - 384*a6^6*x34*a3^5*a2^4*a1^2 + 432*a6^5*a5*x34*a3^5*a2^4*a1^2 - 2880*a6^4*a5^2*x34*a3^5*a2^4*a1^2 - 720*a6^3*a5^3*x34*a3^5*a2^4*a1^2 - 2880*a6^2*a5^4*x34*a3^5*a2^4*a1^2 + 432*a6*a5^5*x34*a3^5*a2^4*a1^2 - 384*a5^6*x34*a3^5*a2^4*a1^2 + 480*a6^5*x34^2*a3^5*a2^4*a1^2 + 1728*a6^4*a5*x34^2*a3^5*a2^4*a1^2 + 2160*a6^3*a5^2*x34^2*a3^5*a2^4*a1^2 + 2160*a6^2*a5^3*x34^2*a3^5*a2^4*a1^2 + 1728*a6*a5^4*x34^2*a3^5*a2^4*a1^2 + 480*a5^5*x34^2*a3^5*a2^4*a1^2 - 1000*a6^4*x34^3*a3^5*a2^4*a1^2 - 4192*a6^3*a5*x34^3*a3^5*a2^4*a1^2 + 6120*a6^2*a5^2*x34^3*a3^5*a2^4*a1^2 - 4192*a6*a5^3*x34^3*a3^5*a2^4*a1^2 - 1000*a5^4*x34^3*a3^5*a2^4*a1^2 + 960*a6^3*x34^4*a3^5*a2^4*a1^2 - 72*a6^2*a5*x34^4*a3^5*a2^4*a1^2 - 72*a6*a5^2*x34^4*a3^5*a2^4*a1^2 + 960*a5^3*x34^4*a3^5*a2^4*a1^2 - 648*a6^2*x34^5*a3^5*a2^4*a1^2 + 504*a6*a5*x34^5*a3^5*a2^4*a1^2 - 648*a5^2*x34^5*a3^5*a2^4*a1^2 + 16*a6*x34^6*a3^5*a2^4*a1^2 + 16*a5*x34^6*a3^5*a2^4*a1^2 - 128*a6^6*a3^6*a2^4*a1^2 + 144*a6^5*a5*a3^6*a2^4*a1^2 - 960*a6^4*a5^2*a3^6*a2^4*a1^2 - 240*a6^3*a5^3*a3^6*a2^4*a1^2 - 960*a6^2*a5^4*a3^6*a2^4*a1^2 + 144*a6*a5^5*a3^6*a2^4*a1^2 - 128*a5^6*a3^6*a2^4*a1^2 + 112*a6^5*x34*a3^6*a2^4*a1^2 + 336*a6^4*a5*x34*a3^6*a2^4*a1^2 + 2800*a6^3*a5^2*x34*a3^6*a2^4*a1^2 + 2800*a6^2*a5^3*x34*a3^6*a2^4*a1^2 + 336*a6*a5^4*x34*a3^6*a2^4*a1^2 + 112*a5^5*x34*a3^6*a2^4*a1^2 + 712*a6^4*x34^2*a3^6*a2^4*a1^2 - 4496*a6^3*a5*x34^2*a3^6*a2^4*a1^2 + 360*a6^2*a5^2*x34^2*a3^6*a2^4*a1^2 - 4496*a6*a5^3*x34^2*a3^6*a2^4*a1^2 + 712*a5^4*x34^2*a3^6*a2^4*a1^2 + 672*a6^3*x34^3*a3^6*a2^4*a1^2 + 1512*a6^2*a5*x34^3*a3^6*a2^4*a1^2 + 1512*a6*a5^2*x34^3*a3^6*a2^4*a1^2 + 672*a5^3*x34^3*a3^6*a2^4*a1^2 - 1448*a6^2*x34^4*a3^6*a2^4*a1^2 + 840*a6*a5*x34^4*a3^6*a2^4*a1^2 - 1448*a5^2*x34^4*a3^6*a2^4*a1^2 + 112*a6*x34^5*a3^6*a2^4*a1^2 + 112*a5*x34^5*a3^6*a2^4*a1^2 - 8*x34^6*a3^6*a2^4*a1^2 + 32*a6^5*a3^7*a2^4*a1^2 + 96*a6^4*a5*a3^7*a2^4*a1^2 + 800*a6^3*a5^2*a3^7*a2^4*a1^2 + 800*a6^2*a5^3*a3^7*a2^4*a1^2 + 96*a6*a5^4*a3^7*a2^4*a1^2 + 32*a5^5*a3^7*a2^4*a1^2 + 896*a6^4*x34*a3^7*a2^4*a1^2 - 2656*a6^3*a5*x34*a3^7*a2^4*a1^2 - 1440*a6^2*a5^2*x34*a3^7*a2^4*a1^2 - 2656*a6*a5^3*x34*a3^7*a2^4*a1^2 + 896*a5^4*x34*a3^7*a2^4*a1^2 + 96*a6^3*x34^2*a3^7*a2^4*a1^2 + 2448*a6^2*a5*x34^2*a3^7*a2^4*a1^2 + 2448*a6*a5^2*x34^2*a3^7*a2^4*a1^2 + 96*a5^3*x34^2*a3^7*a2^4*a1^2 - 1872*a6^2*x34^3*a3^7*a2^4*a1^2 + 720*a6*a5*x34^3*a3^7*a2^4*a1^2 - 1872*a5^2*x34^3*a3^7*a2^4*a1^2 + 320*a6*x34^4*a3^7*a2^4*a1^2 + 320*a5*x34^4*a3^7*a2^4*a1^2 - 48*x34^5*a3^7*a2^4*a1^2 + 224*a6^4*a3^8*a2^4*a1^2 - 664*a6^3*a5*a3^8*a2^4*a1^2 - 360*a6^2*a5^2*a3^8*a2^4*a1^2 - 664*a6*a5^3*a3^8*a2^4*a1^2 + 224*a5^4*a3^8*a2^4*a1^2 - 72*a6^3*x34*a3^8*a2^4*a1^2 + 1512*a6^2*a5*x34*a3^8*a2^4*a1^2 + 1512*a6*a5^2*x34*a3^8*a2^4*a1^2 - 72*a5^3*x34*a3^8*a2^4*a1^2 - 1488*a6^2*x34^2*a3^8*a2^4*a1^2 + 360*a6*a5*x34^2*a3^8*a2^4*a1^2 - 1488*a5^2*x34^2*a3^8*a2^4*a1^2 + 480*a6*x34^3*a3^8*a2^4*a1^2 + 480*a5*x34^3*a3^8*a2^4*a1^2 - 120*x34^4*a3^8*a2^4*a1^2 - 16*a6^3*a3^9*a2^4*a1^2 + 336*a6^2*a5*a3^9*a2^4*a1^2 + 336*a6*a5^2*a3^9*a2^4*a1^2 - 16*a5^3*a3^9*a2^4*a1^2 - 680*a6^2*x34*a3^9*a2^4*a1^2 + 120*a6*a5*x34*a3^9*a2^4*a1^2 - 680*a5^2*x34*a3^9*a2^4*a1^2 + 400*a6*x34^2*a3^9*a2^4*a1^2 + 400*a5*x34^2*a3^9*a2^4*a1^2 - 160*x34^3*a3^9*a2^4*a1^2 - 136*a6^2*a3^10*a2^4*a1^2 + 24*a6*a5*a3^10*a2^4*a1^2 - 136*a5^2*a3^10*a2^4*a1^2 + 176*a6*x34*a3^10*a2^4*a1^2 + 176*a5*x34*a3^10*a2^4*a1^2 - 120*x34^2*a3^10*a2^4*a1^2 + 32*a6*a3^11*a2^4*a1^2 + 32*a5*a3^11*a2^4*a1^2 - 48*x34*a3^11*a2^4*a1^2 - 8*a3^12*a2^4*a1^2 + 8*a6^6*a5^5*a2^5*a1^2 + 8*a6^5*a5^6*a2^5*a1^2 + 16*a6^6*a5^4*x34*a2^5*a1^2 - 72*a6^5*a5^5*x34*a2^5*a1^2 + 16*a6^4*a5^6*x34*a2^5*a1^2 - 8*a6^6*a5^3*x34^2*a2^5*a1^2 + 120*a6^5*a5^4*x34^2*a2^5*a1^2 + 120*a6^4*a5^5*x34^2*a2^5*a1^2 - 8*a6^3*a5^6*x34^2*a2^5*a1^2 - 8*a6^6*a5^2*x34^3*a2^5*a1^2 - 80*a6^5*a5^3*x34^3*a2^5*a1^2 - 120*a6^4*a5^4*x34^3*a2^5*a1^2 - 80*a6^3*a5^5*x34^3*a2^5*a1^2 - 8*a6^2*a5^6*x34^3*a2^5*a1^2 + 16*a6^6*a5*x34^4*a2^5*a1^2 + 120*a6^5*a5^2*x34^4*a2^5*a1^2 - 120*a6^4*a5^3*x34^4*a2^5*a1^2 - 120*a6^3*a5^4*x34^4*a2^5*a1^2 + 120*a6^2*a5^5*x34^4*a2^5*a1^2 + 16*a6*a5^6*x34^4*a2^5*a1^2 + 8*a6^6*x34^5*a2^5*a1^2 - 72*a6^5*a5*x34^5*a2^5*a1^2 + 120*a6^4*a5^2*x34^5*a2^5*a1^2 - 80*a6^3*a5^3*x34^5*a2^5*a1^2 + 120*a6^2*a5^4*x34^5*a2^5*a1^2 - 72*a6*a5^5*x34^5*a2^5*a1^2 + 8*a5^6*x34^5*a2^5*a1^2 + 8*a6^5*x34^6*a2^5*a1^2 + 16*a6^4*a5*x34^6*a2^5*a1^2 - 8*a6^3*a5^2*x34^6*a2^5*a1^2 - 8*a6^2*a5^3*x34^6*a2^5*a1^2 + 16*a6*a5^4*x34^6*a2^5*a1^2 + 8*a5^5*x34^6*a2^5*a1^2 + 32*a6^6*a5^4*a3*a2^5*a1^2 - 144*a6^5*a5^5*a3*a2^5*a1^2 + 32*a6^4*a5^6*a3*a2^5*a1^2 + 32*a6^6*a5^3*x34*a3*a2^5*a1^2 + 24*a6^5*a5^4*x34*a3*a2^5*a1^2 + 24*a6^4*a5^5*x34*a3*a2^5*a1^2 + 32*a6^3*a5^6*x34*a3*a2^5*a1^2 - 96*a6^6*a5^2*x34^2*a3*a2^5*a1^2 - 144*a6^5*a5^3*x34^2*a3*a2^5*a1^2 - 72*a6^4*a5^4*x34^2*a3*a2^5*a1^2 - 144*a6^3*a5^5*x34^2*a3*a2^5*a1^2 - 96*a6^2*a5^6*x34^2*a3*a2^5*a1^2 + 112*a6^6*a5*x34^3*a3*a2^5*a1^2 + 576*a6^5*a5^2*x34^3*a3*a2^5*a1^2 - 512*a6^4*a5^3*x34^3*a3*a2^5*a1^2 - 512*a6^3*a5^4*x34^3*a3*a2^5*a1^2 + 576*a6^2*a5^5*x34^3*a3*a2^5*a1^2 + 112*a6*a5^6*x34^3*a3*a2^5*a1^2 + 56*a6^6*x34^4*a3*a2^5*a1^2 - 576*a6^5*a5*x34^4*a3*a2^5*a1^2 + 888*a6^4*a5^2*x34^4*a3*a2^5*a1^2 - 432*a6^3*a5^3*x34^4*a3*a2^5*a1^2 + 888*a6^2*a5^4*x34^4*a3*a2^5*a1^2 - 576*a6*a5^5*x34^4*a3*a2^5*a1^2 + 56*a5^6*x34^4*a3*a2^5*a1^2 - 24*a6^5*x34^5*a3*a2^5*a1^2 - 120*a6^4*a5*x34^5*a3*a2^5*a1^2 + 48*a6^3*a5^2*x34^5*a3*a2^5*a1^2 + 48*a6^2*a5^3*x34^5*a3*a2^5*a1^2 - 120*a6*a5^4*x34^5*a3*a2^5*a1^2 - 24*a5^5*x34^5*a3*a2^5*a1^2 + 16*a6^4*x34^6*a3*a2^5*a1^2 + 48*a6^3*a5*x34^6*a3*a2^5*a1^2 - 72*a6^2*a5^2*x34^6*a3*a2^5*a1^2 + 48*a6*a5^3*x34^6*a3*a2^5*a1^2 + 16*a5^4*x34^6*a3*a2^5*a1^2 + 32*a6^6*a5^3*a3^2*a2^5*a1^2 + 24*a6^5*a5^4*a3^2*a2^5*a1^2 + 24*a6^4*a5^5*a3^2*a2^5*a1^2 + 32*a6^3*a5^6*a3^2*a2^5*a1^2 - 240*a6^6*a5^2*x34*a3^2*a2^5*a1^2 + 48*a6^5*a5^3*x34*a3^2*a2^5*a1^2 + 504*a6^4*a5^4*x34*a3^2*a2^5*a1^2 + 48*a6^3*a5^5*x34*a3^2*a2^5*a1^2 - 240*a6^2*a5^6*x34*a3^2*a2^5*a1^2 + 168*a6^6*a5*x34^2*a3^2*a2^5*a1^2 + 1008*a6^5*a5^2*x34^2*a3^2*a2^5*a1^2 - 1176*a6^4*a5^3*x34^2*a3^2*a2^5*a1^2 - 1176*a6^3*a5^4*x34^2*a3^2*a2^5*a1^2 + 1008*a6^2*a5^5*x34^2*a3^2*a2^5*a1^2 + 168*a6*a5^6*x34^2*a3^2*a2^5*a1^2 + 136*a6^6*x34^3*a3^2*a2^5*a1^2 - 1488*a6^5*a5*x34^3*a3^2*a2^5*a1^2 + 1992*a6^4*a5^2*x34^3*a3^2*a2^5*a1^2 - 448*a6^3*a5^3*x34^3*a3^2*a2^5*a1^2 + 1992*a6^2*a5^4*x34^3*a3^2*a2^5*a1^2 - 1488*a6*a5^5*x34^3*a3^2*a2^5*a1^2 + 136*a5^6*x34^3*a3^2*a2^5*a1^2 - 120*a6^5*x34^4*a3^2*a2^5*a1^2 - 552*a6^4*a5*x34^4*a3^2*a2^5*a1^2 - 552*a6*a5^4*x34^4*a3^2*a2^5*a1^2 - 120*a5^5*x34^4*a3^2*a2^5*a1^2 + 216*a6^4*x34^5*a3^2*a2^5*a1^2 + 384*a6^3*a5*x34^5*a3^2*a2^5*a1^2 - 432*a6^2*a5^2*x34^5*a3^2*a2^5*a1^2 + 384*a6*a5^3*x34^5*a3^2*a2^5*a1^2 + 216*a5^4*x34^5*a3^2*a2^5*a1^2 - 8*a6^3*x34^6*a3^2*a2^5*a1^2 - 72*a6^2*a5*x34^6*a3^2*a2^5*a1^2 - 72*a6*a5^2*x34^6*a3^2*a2^5*a1^2 - 8*a5^3*x34^6*a3^2*a2^5*a1^2 - 160*a6^6*a5^2*a3^3*a2^5*a1^2 + 32*a6^5*a5^3*a3^3*a2^5*a1^2 + 336*a6^4*a5^4*a3^3*a2^5*a1^2 + 32*a6^3*a5^5*a3^3*a2^5*a1^2 - 160*a6^2*a5^6*a3^3*a2^5*a1^2 + 112*a6^6*a5*x34*a3^3*a2^5*a1^2 + 864*a6^5*a5^2*x34*a3^3*a2^5*a1^2 - 1328*a6^4*a5^3*x34*a3^3*a2^5*a1^2 - 1328*a6^3*a5^4*x34*a3^3*a2^5*a1^2 + 864*a6^2*a5^5*x34*a3^3*a2^5*a1^2 + 112*a6*a5^6*x34*a3^3*a2^5*a1^2 + 144*a6^6*x34^2*a3^3*a2^5*a1^2 - 1632*a6^5*a5*x34^2*a3^3*a2^5*a1^2 + 1488*a6^4*a5^2*x34^2*a3^3*a2^5*a1^2 + 928*a6^3*a5^3*x34^2*a3^3*a2^5*a1^2 + 1488*a6^2*a5^4*x34^2*a3^3*a2^5*a1^2 - 1632*a6*a5^5*x34^2*a3^3*a2^5*a1^2 + 144*a5^6*x34^2*a3^3*a2^5*a1^2 - 160*a6^5*x34^3*a3^3*a2^5*a1^2 - 720*a6^4*a5*x34^3*a3^3*a2^5*a1^2 - 160*a6^3*a5^2*x34^3*a3^3*a2^5*a1^2 - 160*a6^2*a5^3*x34^3*a3^3*a2^5*a1^2 - 720*a6*a5^4*x34^3*a3^3*a2^5*a1^2 - 160*a5^5*x34^3*a3^3*a2^5*a1^2 + 720*a6^4*x34^4*a3^3*a2^5*a1^2 + 1168*a6^3*a5*x34^4*a3^3*a2^5*a1^2 - 1440*a6^2*a5^2*x34^4*a3^3*a2^5*a1^2 + 1168*a6*a5^3*x34^4*a3^3*a2^5*a1^2 + 720*a5^4*x34^4*a3^3*a2^5*a1^2 - 128*a6^3*x34^5*a3^3*a2^5*a1^2 - 336*a6^2*a5*x34^5*a3^3*a2^5*a1^2 - 336*a6*a5^2*x34^5*a3^3*a2^5*a1^2 - 128*a5^3*x34^5*a3^3*a2^5*a1^2 - 8*a6^2*x34^6*a3^3*a2^5*a1^2 + 48*a6*a5*x34^6*a3^3*a2^5*a1^2 - 8*a5^2*x34^6*a3^3*a2^5*a1^2 + 56*a6^6*a5*a3^4*a2^5*a1^2 + 432*a6^5*a5^2*a3^4*a2^5*a1^2 - 664*a6^4*a5^3*a3^4*a2^5*a1^2 - 664*a6^3*a5^4*a3^4*a2^5*a1^2 + 432*a6^2*a5^5*a3^4*a2^5*a1^2 + 56*a6*a5^6*a3^4*a2^5*a1^2 + 80*a6^6*x34*a3^4*a2^5*a1^2 - 960*a6^5*a5*x34*a3^4*a2^5*a1^2 + 240*a6^4*a5^2*x34*a3^4*a2^5*a1^2 + 1840*a6^3*a5^3*x34*a3^4*a2^5*a1^2 + 240*a6^2*a5^4*x34*a3^4*a2^5*a1^2 - 960*a6*a5^5*x34*a3^4*a2^5*a1^2 + 80*a5^6*x34*a3^4*a2^5*a1^2 - 240*a6^3*a5^2*x34^2*a3^4*a2^5*a1^2 - 240*a6^2*a5^3*x34^2*a3^4*a2^5*a1^2 + 920*a6^4*x34^3*a3^4*a2^5*a1^2 + 1760*a6^3*a5*x34^3*a3^4*a2^5*a1^2 - 3240*a6^2*a5^2*x34^3*a3^4*a2^5*a1^2 + 1760*a6*a5^3*x34^3*a3^4*a2^5*a1^2 + 920*a5^4*x34^3*a3^4*a2^5*a1^2 - 640*a6^3*x34^4*a3^4*a2^5*a1^2 - 312*a6^2*a5*x34^4*a3^4*a2^5*a1^2 - 312*a6*a5^2*x34^4*a3^4*a2^5*a1^2 - 640*a5^3*x34^4*a3^4*a2^5*a1^2 + 72*a6^2*x34^5*a3^4*a2^5*a1^2 + 72*a6*a5*x34^5*a3^4*a2^5*a1^2 + 72*a5^2*x34^5*a3^4*a2^5*a1^2 + 16*a6*x34^6*a3^4*a2^5*a1^2 + 16*a5*x34^6*a3^4*a2^5*a1^2 + 32*a6^6*a3^5*a2^5*a1^2 - 384*a6^5*a5*a3^5*a2^5*a1^2 + 96*a6^4*a5^2*a3^5*a2^5*a1^2 + 736*a6^3*a5^3*a3^5*a2^5*a1^2 + 96*a6^2*a5^4*a3^5*a2^5*a1^2 - 384*a6*a5^5*a3^5*a2^5*a1^2 + 32*a5^6*a3^5*a2^5*a1^2 + 96*a6^5*x34*a3^5*a2^5*a1^2 + 432*a6^4*a5*x34*a3^5*a2^5*a1^2 - 192*a6^3*a5^2*x34*a3^5*a2^5*a1^2 - 192*a6^2*a5^3*x34*a3^5*a2^5*a1^2 + 432*a6*a5^4*x34*a3^5*a2^5*a1^2 + 96*a5^5*x34*a3^5*a2^5*a1^2 + 480*a6^4*x34^2*a3^5*a2^5*a1^2 + 1488*a6^3*a5*x34^2*a3^5*a2^5*a1^2 - 4320*a6^2*a5^2*x34^2*a3^5*a2^5*a1^2 + 1488*a6*a5^3*x34^2*a3^5*a2^5*a1^2 + 480*a5^4*x34^2*a3^5*a2^5*a1^2 - 1520*a6^3*x34^3*a3^5*a2^5*a1^2 + 768*a6^2*a5*x34^3*a3^5*a2^5*a1^2 + 768*a6*a5^2*x34^3*a3^5*a2^5*a1^2 - 1520*a5^3*x34^3*a3^5*a2^5*a1^2 + 600*a6^2*x34^4*a3^5*a2^5*a1^2 - 576*a6*a5*x34^4*a3^5*a2^5*a1^2 + 600*a5^2*x34^4*a3^5*a2^5*a1^2 + 24*a6*x34^5*a3^5*a2^5*a1^2 + 24*a5*x34^5*a3^5*a2^5*a1^2 + 8*x34^6*a3^5*a2^5*a1^2 + 32*a6^5*a3^6*a2^5*a1^2 + 144*a6^4*a5*a3^6*a2^5*a1^2 - 64*a6^3*a5^2*a3^6*a2^5*a1^2 - 64*a6^2*a5^3*a3^6*a2^5*a1^2 + 144*a6*a5^4*a3^6*a2^5*a1^2 + 32*a5^5*a3^6*a2^5*a1^2 + 112*a6^4*x34*a3^6*a2^5*a1^2 + 784*a6^3*a5*x34*a3^6*a2^5*a1^2 - 3024*a6^2*a5^2*x34*a3^6*a2^5*a1^2 + 784*a6*a5^3*x34*a3^6*a2^5*a1^2 + 112*a5^4*x34*a3^6*a2^5*a1^2 - 1888*a6^3*x34^2*a3^6*a2^5*a1^2 + 1824*a6^2*a5*x34^2*a3^6*a2^5*a1^2 + 1824*a6*a5^2*x34^2*a3^6*a2^5*a1^2 - 1888*a5^3*x34^2*a3^6*a2^5*a1^2 + 1512*a6^2*x34^3*a3^6*a2^5*a1^2 - 2016*a6*a5*x34^3*a3^6*a2^5*a1^2 + 1512*a5^2*x34^3*a3^6*a2^5*a1^2 - 104*a6*x34^4*a3^6*a2^5*a1^2 - 104*a5*x34^4*a3^6*a2^5*a1^2 + 56*x34^5*a3^6*a2^5*a1^2 + 32*a6^4*a3^7*a2^5*a1^2 + 224*a6^3*a5*a3^7*a2^5*a1^2 - 864*a6^2*a5^2*a3^7*a2^5*a1^2 + 224*a6*a5^3*a3^7*a2^5*a1^2 + 32*a5^4*a3^7*a2^5*a1^2 - 1184*a6^3*x34*a3^7*a2^5*a1^2 + 1344*a6^2*a5*x34*a3^7*a2^5*a1^2 + 1344*a6*a5^2*x34*a3^7*a2^5*a1^2 - 1184*a5^3*x34*a3^7*a2^5*a1^2 + 1776*a6^2*x34^2*a3^7*a2^5*a1^2 - 2592*a6*a5*x34^2*a3^7*a2^5*a1^2 + 1776*a5^2*x34^2*a3^7*a2^5*a1^2 - 336*a6*x34^3*a3^7*a2^5*a1^2 - 336*a5*x34^3*a3^7*a2^5*a1^2 + 160*x34^4*a3^7*a2^5*a1^2 - 296*a6^3*a3^8*a2^5*a1^2 + 336*a6^2*a5*a3^8*a2^5*a1^2 + 336*a6*a5^2*a3^8*a2^5*a1^2 - 296*a5^3*a3^8*a2^5*a1^2 + 1008*a6^2*x34*a3^8*a2^5*a1^2 - 1512*a6*a5*x34*a3^8*a2^5*a1^2 + 1008*a5^2*x34*a3^8*a2^5*a1^2 - 384*a6*x34^2*a3^8*a2^5*a1^2 - 384*a5*x34^2*a3^8*a2^5*a1^2 + 240*x34^3*a3^8*a2^5*a1^2 + 224*a6^2*a3^9*a2^5*a1^2 - 336*a6*a5*a3^9*a2^5*a1^2 + 224*a5^2*a3^9*a2^5*a1^2 - 200*a6*x34*a3^9*a2^5*a1^2 - 200*a5*x34*a3^9*a2^5*a1^2 + 200*x34^2*a3^9*a2^5*a1^2 - 40*a6*a3^10*a2^5*a1^2 - 40*a5*a3^10*a2^5*a1^2 + 88*x34*a3^10*a2^5*a1^2 + 16*a3^11*a2^5*a1^2 - 8*a6^6*a5^4*a2^6*a1^2 + 8*a6^5*a5^5*a2^6*a1^2 - 8*a6^4*a5^6*a2^6*a1^2 - 8*a6^6*a5^3*x34*a2^6*a1^2 + 16*a6^5*a5^4*x34*a2^6*a1^2 + 16*a6^4*a5^5*x34*a2^6*a1^2 - 8*a6^3*a5^6*x34*a2^6*a1^2 + 24*a6^6*a5^2*x34^2*a2^6*a1^2 - 8*a6^5*a5^3*x34^2*a2^6*a1^2 - 128*a6^4*a5^4*x34^2*a2^6*a1^2 - 8*a6^3*a5^5*x34^2*a2^6*a1^2 + 24*a6^2*a5^6*x34^2*a2^6*a1^2 - 8*a6^6*a5*x34^3*a2^6*a1^2 - 8*a6^5*a5^2*x34^3*a2^6*a1^2 + 112*a6^4*a5^3*x34^3*a2^6*a1^2 + 112*a6^3*a5^4*x34^3*a2^6*a1^2 - 8*a6^2*a5^5*x34^3*a2^6*a1^2 - 8*a6*a5^6*x34^3*a2^6*a1^2 - 8*a6^6*x34^4*a2^6*a1^2 + 16*a6^5*a5*x34^4*a2^6*a1^2 - 128*a6^4*a5^2*x34^4*a2^6*a1^2 + 112*a6^3*a5^3*x34^4*a2^6*a1^2 - 128*a6^2*a5^4*x34^4*a2^6*a1^2 + 16*a6*a5^5*x34^4*a2^6*a1^2 - 8*a5^6*x34^4*a2^6*a1^2 + 8*a6^5*x34^5*a2^6*a1^2 + 16*a6^4*a5*x34^5*a2^6*a1^2 - 8*a6^3*a5^2*x34^5*a2^6*a1^2 - 8*a6^2*a5^3*x34^5*a2^6*a1^2 + 16*a6*a5^4*x34^5*a2^6*a1^2 + 8*a5^5*x34^5*a2^6*a1^2 - 8*a6^4*x34^6*a2^6*a1^2 - 8*a6^3*a5*x34^6*a2^6*a1^2 + 24*a6^2*a5^2*x34^6*a2^6*a1^2 - 8*a6*a5^3*x34^6*a2^6*a1^2 - 8*a5^4*x34^6*a2^6*a1^2 - 16*a6^6*a5^3*a3*a2^6*a1^2 + 32*a6^5*a5^4*a3*a2^6*a1^2 + 32*a6^4*a5^5*a3*a2^6*a1^2 - 16*a6^3*a5^6*a3*a2^6*a1^2 + 48*a6^6*a5^2*x34*a3*a2^6*a1^2 + 32*a6^5*a5^3*x34*a3*a2^6*a1^2 - 136*a6^4*a5^4*x34*a3*a2^6*a1^2 + 32*a6^3*a5^5*x34*a3*a2^6*a1^2 + 48*a6^2*a5^6*x34*a3*a2^6*a1^2 - 24*a6^6*a5*x34^2*a3*a2^6*a1^2 - 96*a6^5*a5^2*x34^2*a3*a2^6*a1^2 + 216*a6^4*a5^3*x34^2*a3*a2^6*a1^2 + 216*a6^3*a5^4*x34^2*a3*a2^6*a1^2 - 96*a6^2*a5^5*x34^2*a3*a2^6*a1^2 - 24*a6*a5^6*x34^2*a3*a2^6*a1^2 - 40*a6^6*x34^3*a3*a2^6*a1^2 + 112*a6^5*a5*x34^3*a3*a2^6*a1^2 - 632*a6^4*a5^2*x34^3*a3*a2^6*a1^2 + 688*a6^3*a5^3*x34^3*a3*a2^6*a1^2 - 632*a6^2*a5^4*x34^3*a3*a2^6*a1^2 + 112*a6*a5^5*x34^3*a3*a2^6*a1^2 - 40*a5^6*x34^3*a3*a2^6*a1^2 + 56*a6^5*x34^4*a3*a2^6*a1^2 + 200*a6^4*a5*x34^4*a3*a2^6*a1^2 - 160*a6^3*a5^2*x34^4*a3*a2^6*a1^2 - 160*a6^2*a5^3*x34^4*a3*a2^6*a1^2 + 200*a6*a5^4*x34^4*a3*a2^6*a1^2 + 56*a5^5*x34^4*a3*a2^6*a1^2 - 32*a6^4*x34^5*a3*a2^6*a1^2 + 72*a6^2*a5^2*x34^5*a3*a2^6*a1^2 - 32*a5^4*x34^5*a3*a2^6*a1^2 - 8*a6^3*x34^6*a3*a2^6*a1^2 - 8*a5^3*x34^6*a3*a2^6*a1^2 + 48*a6^6*a5^2*a3^2*a2^6*a1^2 + 32*a6^5*a5^3*a3^2*a2^6*a1^2 - 136*a6^4*a5^4*a3^2*a2^6*a1^2 + 32*a6^3*a5^5*a3^2*a2^6*a1^2 + 48*a6^2*a5^6*a3^2*a2^6*a1^2 - 24*a6^6*a5*x34*a3^2*a2^6*a1^2 - 240*a6^5*a5^2*x34*a3^2*a2^6*a1^2 - 24*a6^4*a5^3*x34*a3^2*a2^6*a1^2 - 24*a6^3*a5^4*x34*a3^2*a2^6*a1^2 - 240*a6^2*a5^5*x34*a3^2*a2^6*a1^2 - 24*a6*a5^6*x34*a3^2*a2^6*a1^2 - 48*a6^6*x34^2*a3^2*a2^6*a1^2 + 168*a6^5*a5*x34^2*a3^2*a2^6*a1^2 - 408*a6^4*a5^2*x34^2*a3^2*a2^6*a1^2 + 1152*a6^3*a5^3*x34^2*a3^2*a2^6*a1^2 - 408*a6^2*a5^4*x34^2*a3^2*a2^6*a1^2 + 168*a6*a5^5*x34^2*a3^2*a2^6*a1^2 - 48*a5^6*x34^2*a3^2*a2^6*a1^2 + 136*a6^5*x34^3*a3^2*a2^6*a1^2 + 520*a6^4*a5*x34^3*a3^2*a2^6*a1^2 - 800*a6^3*a5^2*x34^3*a3^2*a2^6*a1^2 - 800*a6^2*a5^3*x34^3*a3^2*a2^6*a1^2 + 520*a6*a5^4*x34^3*a3^2*a2^6*a1^2 + 136*a5^5*x34^3*a3^2*a2^6*a1^2 - 168*a6^4*x34^4*a3^2*a2^6*a1^2 + 720*a6^2*a5^2*x34^4*a3^2*a2^6*a1^2 - 168*a5^4*x34^4*a3^2*a2^6*a1^2 - 56*a6^3*x34^5*a3^2*a2^6*a1^2 - 72*a6^2*a5*x34^5*a3^2*a2^6*a1^2 - 72*a6*a5^2*x34^5*a3^2*a2^6*a1^2 - 56*a5^3*x34^5*a3^2*a2^6*a1^2 + 24*a6^2*x34^6*a3^2*a2^6*a1^2 + 24*a5^2*x34^6*a3^2*a2^6*a1^2 - 16*a6^6*a5*a3^3*a2^6*a1^2 - 160*a6^5*a5^2*a3^3*a2^6*a1^2 - 16*a6^4*a5^3*a3^3*a2^6*a1^2 - 16*a6^3*a5^4*a3^3*a2^6*a1^2 - 160*a6^2*a5^5*a3^3*a2^6*a1^2 - 16*a6*a5^6*a3^3*a2^6*a1^2 - 16*a6^6*x34*a3^3*a2^6*a1^2 + 112*a6^5*a5*x34*a3^3*a2^6*a1^2 + 448*a6^4*a5^2*x34*a3^3*a2^6*a1^2 + 928*a6^3*a5^3*x34*a3^3*a2^6*a1^2 + 448*a6^2*a5^4*x34*a3^3*a2^6*a1^2 + 112*a6*a5^5*x34*a3^3*a2^6*a1^2 - 16*a5^6*x34*a3^3*a2^6*a1^2 + 144*a6^5*x34^2*a3^3*a2^6*a1^2 + 400*a6^4*a5*x34^2*a3^3*a2^6*a1^2 - 1760*a6^3*a5^2*x34^2*a3^3*a2^6*a1^2 - 1760*a6^2*a5^3*x34^2*a3^3*a2^6*a1^2 + 400*a6*a5^4*x34^2*a3^3*a2^6*a1^2 + 144*a5^5*x34^2*a3^3*a2^6*a1^2 - 400*a6^4*x34^3*a3^3*a2^6*a1^2 + 80*a6^3*a5*x34^3*a3^3*a2^6*a1^2 + 2400*a6^2*a5^2*x34^3*a3^3*a2^6*a1^2 + 80*a6*a5^3*x34^3*a3^3*a2^6*a1^2 - 400*a5^4*x34^3*a3^3*a2^6*a1^2 - 48*a6^3*x34^4*a3^3*a2^6*a1^2 - 480*a6^2*a5*x34^4*a3^3*a2^6*a1^2 - 480*a6*a5^2*x34^4*a3^3*a2^6*a1^2 - 48*a5^3*x34^4*a3^3*a2^6*a1^2 + 136*a6^2*x34^5*a3^3*a2^6*a1^2 + 48*a6*a5*x34^5*a3^3*a2^6*a1^2 + 136*a5^2*x34^5*a3^3*a2^6*a1^2 - 8*a6*x34^6*a3^3*a2^6*a1^2 - 8*a5*x34^6*a3^3*a2^6*a1^2 - 8*a6^6*a3^4*a2^6*a1^2 + 56*a6^5*a5*a3^4*a2^6*a1^2 + 224*a6^4*a5^2*a3^4*a2^6*a1^2 + 464*a6^3*a5^3*a3^4*a2^6*a1^2 + 224*a6^2*a5^4*a3^4*a2^6*a1^2 + 56*a6*a5^5*a3^4*a2^6*a1^2 - 8*a5^6*a3^4*a2^6*a1^2 + 80*a6^5*x34*a3^4*a2^6*a1^2 + 80*a6^4*a5*x34*a3^4*a2^6*a1^2 - 1840*a6^3*a5^2*x34*a3^4*a2^6*a1^2 - 1840*a6^2*a5^3*x34*a3^4*a2^6*a1^2 + 80*a6*a5^4*x34*a3^4*a2^6*a1^2 + 80*a5^5*x34*a3^4*a2^6*a1^2 - 520*a6^4*x34^2*a3^4*a2^6*a1^2 + 240*a6^3*a5*x34^2*a3^4*a2^6*a1^2 + 3960*a6^2*a5^2*x34^2*a3^4*a2^6*a1^2 + 240*a6*a5^3*x34^2*a3^4*a2^6*a1^2 - 520*a5^4*x34^2*a3^4*a2^6*a1^2 + 320*a6^3*x34^3*a3^4*a2^6*a1^2 - 1320*a6^2*a5*x34^3*a3^4*a2^6*a1^2 - 1320*a6*a5^2*x34^3*a3^4*a2^6*a1^2 + 320*a5^3*x34^3*a3^4*a2^6*a1^2 + 192*a6^2*x34^4*a3^4*a2^6*a1^2 + 360*a6*a5*x34^4*a3^4*a2^6*a1^2 + 192*a5^2*x34^4*a3^4*a2^6*a1^2 - 32*a6*x34^5*a3^4*a2^6*a1^2 - 32*a5*x34^5*a3^4*a2^6*a1^2 - 8*x34^6*a3^4*a2^6*a1^2 + 32*a6^5*a3^5*a2^6*a1^2 + 32*a6^4*a5*a3^5*a2^6*a1^2 - 736*a6^3*a5^2*a3^5*a2^6*a1^2 - 736*a6^2*a5^3*a3^5*a2^6*a1^2 + 32*a6*a5^4*a3^5*a2^6*a1^2 + 32*a5^5*a3^5*a2^6*a1^2 - 384*a6^4*x34*a3^5*a2^6*a1^2 + 240*a6^3*a5*x34*a3^5*a2^6*a1^2 + 3312*a6^2*a5^2*x34*a3^5*a2^6*a1^2 + 240*a6*a5^3*x34*a3^5*a2^6*a1^2 - 384*a5^4*x34*a3^5*a2^6*a1^2 + 800*a6^3*x34^2*a3^5*a2^6*a1^2 - 1872*a6^2*a5*x34^2*a3^5*a2^6*a1^2 - 1872*a6*a5^2*x34^2*a3^5*a2^6*a1^2 + 800*a5^3*x34^2*a3^5*a2^6*a1^2 - 120*a6^2*x34^3*a3^5*a2^6*a1^2 + 1008*a6*a5*x34^3*a3^5*a2^6*a1^2 - 120*a5^2*x34^3*a3^5*a2^6*a1^2 - 24*a6*x34^4*a3^5*a2^6*a1^2 - 24*a5*x34^4*a3^5*a2^6*a1^2 - 40*x34^5*a3^5*a2^6*a1^2 - 128*a6^4*a3^6*a2^6*a1^2 + 80*a6^3*a5*a3^6*a2^6*a1^2 + 1104*a6^2*a5^2*a3^6*a2^6*a1^2 + 80*a6*a5^3*a3^6*a2^6*a1^2 - 128*a5^4*a3^6*a2^6*a1^2 + 672*a6^3*x34*a3^6*a2^6*a1^2 - 1344*a6^2*a5*x34*a3^6*a2^6*a1^2 - 1344*a6*a5^2*x34*a3^6*a2^6*a1^2 + 672*a5^3*x34*a3^6*a2^6*a1^2 - 488*a6^2*x34^2*a3^6*a2^6*a1^2 + 1344*a6*a5*x34^2*a3^6*a2^6*a1^2 - 488*a5^2*x34^2*a3^6*a2^6*a1^2 + 56*a6*x34^3*a3^6*a2^6*a1^2 + 56*a5*x34^3*a3^6*a2^6*a1^2 - 88*x34^4*a3^6*a2^6*a1^2 + 192*a6^3*a3^7*a2^6*a1^2 - 384*a6^2*a5*a3^7*a2^6*a1^2 - 384*a6*a5^2*a3^7*a2^6*a1^2 + 192*a5^3*a3^7*a2^6*a1^2 - 384*a6^2*x34*a3^7*a2^6*a1^2 + 864*a6*a5*x34*a3^7*a2^6*a1^2 - 384*a5^2*x34*a3^7*a2^6*a1^2 + 112*a6*x34^2*a3^7*a2^6*a1^2 + 112*a5*x34^2*a3^7*a2^6*a1^2 - 112*x34^3*a3^7*a2^6*a1^2 - 96*a6^2*a3^8*a2^6*a1^2 + 216*a6*a5*a3^8*a2^6*a1^2 - 96*a5^2*a3^8*a2^6*a1^2 + 72*a6*x34*a3^8*a2^6*a1^2 + 72*a5*x34*a3^8*a2^6*a1^2 - 88*x34^2*a3^8*a2^6*a1^2 + 16*a6*a3^9*a2^6*a1^2 + 16*a5*a3^9*a2^6*a1^2 - 40*x34*a3^9*a2^6*a1^2 - 8*a3^10*a2^6*a1^2 + 16*a6^6*a5^6*x34^3*a1^3 - 8*a6^6*a5^5*x34^4*a1^3 - 8*a6^5*a5^6*x34^4*a1^3 - 8*a6^6*a5^4*x34^5*a1^3 - 8*a6^4*a5^6*x34^5*a1^3 + 16*a6^6*a5^3*x34^6*a1^3 - 8*a6^5*a5^4*x34^6*a1^3 - 8*a6^4*a5^5*x34^6*a1^3 + 16*a6^3*a5^6*x34^6*a1^3 + 40*a6^6*a5^6*x34^2*a3*a1^3 - 48*a6^6*a5^5*x34^3*a3*a1^3 - 48*a6^5*a5^6*x34^3*a3*a1^3 - 48*a6^6*a5^4*x34^4*a3*a1^3 + 48*a6^5*a5^5*x34^4*a3*a1^3 - 48*a6^4*a5^6*x34^4*a3*a1^3 + 80*a6^6*a5^3*x34^5*a3*a1^3 + 80*a6^3*a5^6*x34^5*a3*a1^3 - 8*a6^6*a5^2*x34^6*a3*a1^3 - 16*a6^5*a5^3*x34^6*a3*a1^3 - 8*a6^4*a5^4*x34^6*a3*a1^3 - 16*a6^3*a5^5*x34^6*a3*a1^3 - 8*a6^2*a5^6*x34^6*a3*a1^3 + 24*a6^6*a5^6*x34*a3^2*a1^3 - 104*a6^6*a5^5*x34^2*a3^2*a1^3 - 104*a6^5*a5^6*x34^2*a3^2*a1^3 + 112*a6^5*a5^5*x34^3*a3^2*a1^3 + 272*a6^6*a5^3*x34^4*a3^2*a1^3 + 272*a6^3*a5^6*x34^4*a3^2*a1^3 - 56*a6^6*a5^2*x34^5*a3^2*a1^3 - 176*a6^5*a5^3*x34^5*a3^2*a1^3 - 168*a6^4*a5^4*x34^5*a3^2*a1^3 - 176*a6^3*a5^5*x34^5*a3^2*a1^3 - 56*a6^2*a5^6*x34^5*a3^2*a1^3 - 8*a6^6*a5*x34^6*a3^2*a1^3 - 8*a6^5*a5^2*x34^6*a3^2*a1^3 + 112*a6^4*a5^3*x34^6*a3^2*a1^3 + 112*a6^3*a5^4*x34^6*a3^2*a1^3 - 8*a6^2*a5^5*x34^6*a3^2*a1^3 - 8*a6*a5^6*x34^6*a3^2*a1^3 + 16*a6^6*a5^6*a3^3*a1^3 - 112*a6^6*a5^5*x34*a3^3*a1^3 - 112*a6^5*a5^6*x34*a3^3*a1^3 + 320*a6^6*a5^4*x34^2*a3^3*a1^3 - 32*a6^5*a5^5*x34^2*a3^3*a1^3 + 320*a6^4*a5^6*x34^2*a3^3*a1^3 + 80*a6^6*a5^3*x34^3*a3^3*a1^3 + 80*a6^5*a5^4*x34^3*a3^3*a1^3 + 80*a6^4*a5^5*x34^3*a3^3*a1^3 + 80*a6^3*a5^6*x34^3*a3^3*a1^3 - 48*a6^6*a5^2*x34^4*a3^3*a1^3 - 400*a6^5*a5^3*x34^4*a3^3*a1^3 - 960*a6^4*a5^4*x34^4*a3^3*a1^3 - 400*a6^3*a5^5*x34^4*a3^3*a1^3 - 48*a6^2*a5^6*x34^4*a3^3*a1^3 - 64*a6^6*a5*x34^5*a3^3*a1^3 - 128*a6^5*a5^2*x34^5*a3^3*a1^3 + 912*a6^4*a5^3*x34^5*a3^3*a1^3 + 912*a6^3*a5^4*x34^5*a3^3*a1^3 - 128*a6^2*a5^5*x34^5*a3^3*a1^3 - 64*a6*a5^6*x34^5*a3^3*a1^3 + 16*a6^6*x34^6*a3^3*a1^3 - 16*a6^5*a5*x34^6*a3^3*a1^3 + 112*a6^4*a5^2*x34^6*a3^3*a1^3 - 528*a6^3*a5^3*x34^6*a3^3*a1^3 + 112*a6^2*a5^4*x34^6*a3^3*a1^3 - 16*a6*a5^5*x34^6*a3^3*a1^3 + 16*a5^6*x34^6*a3^3*a1^3 - 56*a6^6*a5^5*a3^4*a1^3 - 56*a6^5*a5^6*a3^4*a1^3 + 480*a6^6*a5^4*x34*a3^4*a1^3 - 160*a6^5*a5^5*x34*a3^4*a1^3 + 480*a6^4*a5^6*x34*a3^4*a1^3 - 720*a6^6*a5^3*x34^2*a3^4*a1^3 + 240*a6^5*a5^4*x34^2*a3^4*a1^3 + 240*a6^4*a5^5*x34^2*a3^4*a1^3 - 720*a6^3*a5^6*x34^2*a3^4*a1^3 + 320*a6^6*a5^2*x34^3*a3^4*a1^3 + 80*a6^5*a5^3*x34^3*a3^4*a1^3 - 2560*a6^4*a5^4*x34^3*a3^4*a1^3 + 80*a6^3*a5^5*x34^3*a3^4*a1^3 + 320*a6^2*a5^6*x34^3*a3^4*a1^3 - 208*a6^6*a5*x34^4*a3^4*a1^3 - 640*a6^5*a5^2*x34^4*a3^4*a1^3 + 2640*a6^4*a5^3*x34^4*a3^4*a1^3 + 2640*a6^3*a5^4*x34^4*a3^4*a1^3 - 640*a6^2*a5^5*x34^4*a3^4*a1^3 - 208*a6*a5^6*x34^4*a3^4*a1^3 + 88*a6^6*x34^5*a3^4*a1^3 - 48*a6^5*a5*x34^5*a3^4*a1^3 + 552*a6^4*a5^2*x34^5*a3^4*a1^3 - 2928*a6^3*a5^3*x34^5*a3^4*a1^3 + 552*a6^2*a5^4*x34^5*a3^4*a1^3 - 48*a6*a5^5*x34^5*a3^4*a1^3 + 88*a5^6*x34^5*a3^4*a1^3 - 8*a6^5*x34^6*a3^4*a1^3 - 8*a6^4*a5*x34^6*a3^4*a1^3 + 112*a6^3*a5^2*x34^6*a3^4*a1^3 + 112*a6^2*a5^3*x34^6*a3^4*a1^3 - 8*a6*a5^4*x34^6*a3^4*a1^3 - 8*a5^5*x34^6*a3^4*a1^3 + 192*a6^6*a5^4*a3^5*a1^3 - 64*a6^5*a5^5*a3^5*a1^3 + 192*a6^4*a5^6*a3^5*a1^3 - 912*a6^6*a5^3*x34*a3^5*a1^3 + 240*a6^5*a5^4*x34*a3^5*a1^3 + 240*a6^4*a5^5*x34*a3^5*a1^3 - 912*a6^3*a5^6*x34*a3^5*a1^3 + 800*a6^6*a5^2*x34^2*a3^5*a1^3 + 1040*a6^5*a5^3*x34^2*a3^5*a1^3 - 3600*a6^4*a5^4*x34^2*a3^5*a1^3 + 1040*a6^3*a5^5*x34^2*a3^5*a1^3 + 800*a6^2*a5^6*x34^2*a3^5*a1^3 - 368*a6^6*a5*x34^3*a3^5*a1^3 - 1520*a6^5*a5^2*x34^3*a3^5*a1^3 + 3920*a6^4*a5^3*x34^3*a3^5*a1^3 + 3920*a6^3*a5^4*x34^3*a3^5*a1^3 - 1520*a6^2*a5^5*x34^3*a3^5*a1^3 - 368*a6*a5^6*x34^3*a3^5*a1^3 + 192*a6^6*x34^4*a3^5*a1^3 + 48*a6^5*a5*x34^4*a3^5*a1^3 + 960*a6^4*a5^2*x34^4*a3^5*a1^3 - 6480*a6^3*a5^3*x34^4*a3^5*a1^3 + 960*a6^2*a5^4*x34^4*a3^5*a1^3 + 48*a6*a5^5*x34^4*a3^5*a1^3 + 192*a5^6*x34^4*a3^5*a1^3 - 48*a6^5*x34^5*a3^5*a1^3 + 592*a6^3*a5^2*x34^5*a3^5*a1^3 + 592*a6^2*a5^3*x34^5*a3^5*a1^3 - 48*a5^5*x34^5*a3^5*a1^3 - 8*a6^4*x34^6*a3^5*a1^3 - 16*a6^3*a5*x34^6*a3^5*a1^3 - 8*a6^2*a5^2*x34^6*a3^5*a1^3 - 16*a6*a5^3*x34^6*a3^5*a1^3 - 8*a5^4*x34^6*a3^5*a1^3 - 304*a6^6*a5^3*a3^6*a1^3 + 80*a6^5*a5^4*a3^6*a1^3 + 80*a6^4*a5^5*a3^6*a1^3 - 304*a6^3*a5^6*a3^6*a1^3 + 672*a6^6*a5^2*x34*a3^6*a1^3 + 1008*a6^5*a5^3*x34*a3^6*a1^3 - 2576*a6^4*a5^4*x34*a3^6*a1^3 + 1008*a6^3*a5^5*x34*a3^6*a1^3 + 672*a6^2*a5^6*x34*a3^6*a1^3 - 384*a6^6*a5*x34^2*a3^6*a1^3 - 1888*a6^5*a5^2*x34^2*a3^6*a1^3 + 3472*a6^4*a5^3*x34^2*a3^6*a1^3 + 3472*a6^3*a5^4*x34^2*a3^6*a1^3 - 1888*a6^2*a5^5*x34^2*a3^6*a1^3 - 384*a6*a5^6*x34^2*a3^6*a1^3 + 224*a6^6*x34^3*a3^6*a1^3 + 336*a6^5*a5*x34^3*a3^6*a1^3 + 672*a6^4*a5^2*x34^3*a3^6*a1^3 - 7728*a6^3*a5^3*x34^3*a3^6*a1^3 + 672*a6^2*a5^4*x34^3*a3^6*a1^3 + 336*a6*a5^5*x34^3*a3^6*a1^3 + 224*a5^6*x34^3*a3^6*a1^3 - 128*a6^5*x34^4*a3^6*a1^3 + 112*a6^4*a5*x34^4*a3^6*a1^3 + 1392*a6^3*a5^2*x34^4*a3^6*a1^3 + 1392*a6^2*a5^3*x34^4*a3^6*a1^3 + 112*a6*a5^4*x34^4*a3^6*a1^3 - 128*a5^5*x34^4*a3^6*a1^3 - 56*a6^4*x34^5*a3^6*a1^3 - 112*a6^3*a5*x34^5*a3^6*a1^3 - 56*a6^2*a5^2*x34^5*a3^6*a1^3 - 112*a6*a5^3*x34^5*a3^6*a1^3 - 56*a5^4*x34^5*a3^6*a1^3 + 16*a6^3*x34^6*a3^6*a1^3 - 8*a6^2*a5*x34^6*a3^6*a1^3 - 8*a6*a5^2*x34^6*a3^6*a1^3 + 16*a5^3*x34^6*a3^6*a1^3 + 192*a6^6*a5^2*a3^7*a1^3 + 288*a6^5*a5^3*a3^7*a1^3 - 736*a6^4*a5^4*a3^7*a1^3 + 288*a6^3*a5^5*a3^7*a1^3 + 192*a6^2*a5^6*a3^7*a1^3 - 224*a6^6*a5*x34*a3^7*a1^3 - 1184*a6^5*a5^2*x34*a3^7*a1^3 + 1856*a6^4*a5^3*x34*a3^7*a1^3 + 1856*a6^3*a5^4*x34*a3^7*a1^3 - 1184*a6^2*a5^5*x34*a3^7*a1^3 - 224*a6*a5^6*x34*a3^7*a1^3 + 160*a6^6*x34^2*a3^7*a1^3 + 480*a6^5*a5*x34^2*a3^7*a1^3 + 96*a6^4*a5^2*x34^2*a3^7*a1^3 - 5664*a6^3*a5^3*x34^2*a3^7*a1^3 + 96*a6^2*a5^4*x34^2*a3^7*a1^3 + 480*a6*a5^5*x34^2*a3^7*a1^3 + 160*a5^6*x34^2*a3^7*a1^3 - 192*a6^5*x34^3*a3^7*a1^3 + 288*a6^4*a5*x34^3*a3^7*a1^3 + 1888*a6^3*a5^2*x34^3*a3^7*a1^3 + 1888*a6^2*a5^3*x34^3*a3^7*a1^3 + 288*a6*a5^4*x34^3*a3^7*a1^3 - 192*a5^5*x34^3*a3^7*a1^3 - 160*a6^4*x34^4*a3^7*a1^3 - 320*a6^3*a5*x34^4*a3^7*a1^3 - 160*a6^2*a5^2*x34^4*a3^7*a1^3 - 320*a6*a5^3*x34^4*a3^7*a1^3 - 160*a5^4*x34^4*a3^7*a1^3 + 96*a6^3*x34^5*a3^7*a1^3 - 48*a6^2*a5*x34^5*a3^7*a1^3 - 48*a6*a5^2*x34^5*a3^7*a1^3 + 96*a5^3*x34^5*a3^7*a1^3 - 56*a6^6*a5*a3^8*a1^3 - 296*a6^5*a5^2*a3^8*a1^3 + 464*a6^4*a5^3*a3^8*a1^3 + 464*a6^3*a5^4*a3^8*a1^3 - 296*a6^2*a5^5*a3^8*a1^3 - 56*a6*a5^6*a3^8*a1^3 + 72*a6^6*x34*a3^8*a1^3 + 288*a6^5*a5*x34*a3^8*a1^3 - 72*a6^4*a5^2*x34*a3^8*a1^3 - 2592*a6^3*a5^3*x34*a3^8*a1^3 - 72*a6^2*a5^4*x34*a3^8*a1^3 + 288*a6*a5^5*x34*a3^8*a1^3 + 72*a5^6*x34*a3^8*a1^3 - 168*a6^5*x34^2*a3^8*a1^3 + 312*a6^4*a5*x34^2*a3^8*a1^3 + 1552*a6^3*a5^2*x34^2*a3^8*a1^3 + 1552*a6^2*a5^3*x34^2*a3^8*a1^3 + 312*a6*a5^4*x34^2*a3^8*a1^3 - 168*a5^5*x34^2*a3^8*a1^3 - 240*a6^4*x34^3*a3^8*a1^3 - 480*a6^3*a5*x34^3*a3^8*a1^3 - 240*a6^2*a5^2*x34^3*a3^8*a1^3 - 480*a6*a5^3*x34^3*a3^8*a1^3 - 240*a5^4*x34^3*a3^8*a1^3 + 240*a6^3*x34^4*a3^8*a1^3 - 120*a6^2*a5*x34^4*a3^8*a1^3 - 120*a6*a5^2*x34^4*a3^8*a1^3 + 240*a5^3*x34^4*a3^8*a1^3 + 16*a6^6*a3^9*a1^3 + 64*a6^5*a5*a3^9*a1^3 - 16*a6^4*a5^2*a3^9*a1^3 - 576*a6^3*a5^3*a3^9*a1^3 - 16*a6^2*a5^4*a3^9*a1^3 + 64*a6*a5^5*a3^9*a1^3 + 16*a5^6*a3^9*a1^3 - 80*a6^5*x34*a3^9*a1^3 + 160*a6^4*a5*x34*a3^9*a1^3 + 720*a6^3*a5^2*x34*a3^9*a1^3 + 720*a6^2*a5^3*x34*a3^9*a1^3 + 160*a6*a5^4*x34*a3^9*a1^3 - 80*a5^5*x34*a3^9*a1^3 - 200*a6^4*x34^2*a3^9*a1^3 - 400*a6^3*a5*x34^2*a3^9*a1^3 - 200*a6^2*a5^2*x34^2*a3^9*a1^3 - 400*a6*a5^3*x34^2*a3^9*a1^3 - 200*a5^4*x34^2*a3^9*a1^3 + 320*a6^3*x34^3*a3^9*a1^3 - 160*a6^2*a5*x34^3*a3^9*a1^3 - 160*a6*a5^2*x34^3*a3^9*a1^3 + 320*a5^3*x34^3*a3^9*a1^3 - 16*a6^5*a3^10*a1^3 + 32*a6^4*a5*a3^10*a1^3 + 144*a6^3*a5^2*a3^10*a1^3 + 144*a6^2*a5^3*a3^10*a1^3 + 32*a6*a5^4*a3^10*a1^3 - 16*a5^5*a3^10*a1^3 - 88*a6^4*x34*a3^10*a1^3 - 176*a6^3*a5*x34*a3^10*a1^3 - 88*a6^2*a5^2*x34*a3^10*a1^3 - 176*a6*a5^3*x34*a3^10*a1^3 - 88*a5^4*x34*a3^10*a1^3 + 240*a6^3*x34^2*a3^10*a1^3 - 120*a6^2*a5*x34^2*a3^10*a1^3 - 120*a6*a5^2*x34^2*a3^10*a1^3 + 240*a5^3*x34^2*a3^10*a1^3 - 16*a6^4*a3^11*a1^3 - 32*a6^3*a5*a3^11*a1^3 - 16*a6^2*a5^2*a3^11*a1^3 - 32*a6*a5^3*a3^11*a1^3 - 16*a5^4*a3^11*a1^3 + 96*a6^3*x34*a3^11*a1^3 - 48*a6^2*a5*x34*a3^11*a1^3 - 48*a6*a5^2*x34*a3^11*a1^3 + 96*a5^3*x34*a3^11*a1^3 + 16*a6^3*a3^12*a1^3 - 8*a6^2*a5*a3^12*a1^3 - 8*a6*a5^2*a3^12*a1^3 + 16*a5^3*a3^12*a1^3 - 8*a6^6*a5^6*x34^2*a2*a1^3 - 16*a6^6*a5^5*x34^3*a2*a1^3 - 16*a6^5*a5^6*x34^3*a2*a1^3 - 8*a6^6*a5^4*x34^4*a2*a1^3 + 48*a6^5*a5^5*x34^4*a2*a1^3 - 8*a6^4*a5^6*x34^4*a2*a1^3 - 16*a6^6*a5^3*x34^5*a2*a1^3 + 48*a6^5*a5^4*x34^5*a2*a1^3 + 48*a6^4*a5^5*x34^5*a2*a1^3 - 16*a6^3*a5^6*x34^5*a2*a1^3 - 8*a6^6*a5^2*x34^6*a2*a1^3 - 16*a6^5*a5^3*x34^6*a2*a1^3 - 8*a6^4*a5^4*x34^6*a2*a1^3 - 16*a6^3*a5^5*x34^6*a2*a1^3 - 8*a6^2*a5^6*x34^6*a2*a1^3 - 16*a6^6*a5^6*x34*a3*a2*a1^3 - 112*a6^6*a5^4*x34^3*a3*a2*a1^3 + 160*a6^5*a5^5*x34^3*a3*a2*a1^3 - 112*a6^4*a5^6*x34^3*a3*a2*a1^3 - 160*a6^6*a5^3*x34^4*a3*a2*a1^3 + 336*a6^5*a5^4*x34^4*a3*a2*a1^3 + 336*a6^4*a5^5*x34^4*a3*a2*a1^3 - 160*a6^3*a5^6*x34^4*a3*a2*a1^3 - 128*a6^5*a5^3*x34^5*a3*a2*a1^3 + 48*a6^4*a5^4*x34^5*a3*a2*a1^3 - 128*a6^3*a5^5*x34^5*a3*a2*a1^3 + 48*a6^5*a5^2*x34^6*a3*a2*a1^3 - 80*a6^4*a5^3*x34^6*a3*a2*a1^3 - 80*a6^3*a5^4*x34^6*a3*a2*a1^3 + 48*a6^2*a5^5*x34^6*a3*a2*a1^3 - 16*a6^6*a5^6*a3^2*a2*a1^3 + 96*a6^6*a5^5*x34*a3^2*a2*a1^3 + 96*a6^5*a5^6*x34*a3^2*a2*a1^3 - 408*a6^6*a5^4*x34^2*a3^2*a2*a1^3 + 288*a6^5*a5^5*x34^2*a3^2*a2*a1^3 - 408*a6^4*a5^6*x34^2*a3^2*a2*a1^3 - 240*a6^6*a5^3*x34^3*a3^2*a2*a1^3 + 832*a6^5*a5^4*x34^3*a3^2*a2*a1^3 + 832*a6^4*a5^5*x34^3*a3^2*a2*a1^3 - 240*a6^3*a5^6*x34^3*a3^2*a2*a1^3 - 432*a6^5*a5^3*x34^4*a3^2*a2*a1^3 - 432*a6^3*a5^5*x34^4*a3^2*a2*a1^3 + 48*a6^6*a5*x34^5*a3^2*a2*a1^3 + 384*a6^5*a5^2*x34^5*a3^2*a2*a1^3 - 512*a6^4*a5^3*x34^5*a3^2*a2*a1^3 - 512*a6^3*a5^4*x34^5*a3^2*a2*a1^3 + 384*a6^2*a5^5*x34^5*a3^2*a2*a1^3 + 48*a6*a5^6*x34^5*a3^2*a2*a1^3 - 8*a6^6*x34^6*a3^2*a2*a1^3 + 48*a6^5*a5*x34^6*a3^2*a2*a1^3 - 120*a6^4*a5^2*x34^6*a3^2*a2*a1^3 + 240*a6^3*a5^3*x34^6*a3^2*a2*a1^3 - 120*a6^2*a5^4*x34^6*a3^2*a2*a1^3 + 48*a6*a5^5*x34^6*a3^2*a2*a1^3 - 8*a5^6*x34^6*a3^2*a2*a1^3 + 64*a6^6*a5^5*a3^3*a2*a1^3 + 64*a6^5*a5^6*a3^3*a2*a1^3 - 592*a6^6*a5^4*x34*a3^3*a2*a1^3 + 256*a6^5*a5^5*x34*a3^3*a2*a1^3 - 592*a6^4*a5^6*x34*a3^3*a2*a1^3 + 320*a6^6*a5^3*x34^2*a3^3*a2*a1^3 + 928*a6^5*a5^4*x34^2*a3^3*a2*a1^3 + 928*a6^4*a5^5*x34^2*a3^3*a2*a1^3 + 320*a6^3*a5^6*x34^2*a3^3*a2*a1^3 + 80*a6^6*a5^2*x34^3*a3^3*a2*a1^3 - 1440*a6^5*a5^3*x34^3*a3^3*a2*a1^3 - 160*a6^4*a5^4*x34^3*a3^3*a2*a1^3 - 1440*a6^3*a5^5*x34^3*a3^3*a2*a1^3 + 80*a6^2*a5^6*x34^3*a3^3*a2*a1^3 + 160*a6^6*a5*x34^4*a3^3*a2*a1^3 + 1168*a6^5*a5^2*x34^4*a3^3*a2*a1^3 - 880*a6^4*a5^3*x34^4*a3^3*a2*a1^3 - 880*a6^3*a5^4*x34^4*a3^3*a2*a1^3 + 1168*a6^2*a5^5*x34^4*a3^3*a2*a1^3 + 160*a6*a5^6*x34^4*a3^3*a2*a1^3 - 64*a6^6*x34^5*a3^3*a2*a1^3 + 256*a6^5*a5*x34^5*a3^3*a2*a1^3 - 752*a6^4*a5^2*x34^5*a3^3*a2*a1^3 + 768*a6^3*a5^3*x34^5*a3^3*a2*a1^3 - 752*a6^2*a5^4*x34^5*a3^3*a2*a1^3 + 256*a6*a5^5*x34^5*a3^3*a2*a1^3 - 64*a5^6*x34^5*a3^3*a2*a1^3 - 16*a6^5*x34^6*a3^3*a2*a1^3 - 80*a6^4*a5*x34^6*a3^3*a2*a1^3 + 240*a6^3*a5^2*x34^6*a3^3*a2*a1^3 + 240*a6^2*a5^3*x34^6*a3^3*a2*a1^3 - 80*a6*a5^4*x34^6*a3^3*a2*a1^3 - 16*a5^5*x34^6*a3^3*a2*a1^3 - 296*a6^6*a5^4*a3^4*a2*a1^3 + 128*a6^5*a5^5*a3^4*a2*a1^3 - 296*a6^4*a5^6*a3^4*a2*a1^3 + 720*a6^6*a5^3*x34*a3^4*a2*a1^3 + 560*a6^5*a5^4*x34*a3^4*a2*a1^3 + 560*a6^4*a5^5*x34*a3^4*a2*a1^3 + 720*a6^3*a5^6*x34*a3^4*a2*a1^3 + 240*a6^6*a5^2*x34^2*a3^4*a2*a1^3 - 2800*a6^5*a5^3*x34^2*a3^4*a2*a1^3 - 240*a6^4*a5^4*x34^2*a3^4*a2*a1^3 - 2800*a6^3*a5^5*x34^2*a3^4*a2*a1^3 + 240*a6^2*a5^6*x34^2*a3^4*a2*a1^3 + 80*a6^6*a5*x34^3*a3^4*a2*a1^3 + 1760*a6^5*a5^2*x34^3*a3^4*a2*a1^3 + 480*a6^4*a5^3*x34^3*a3^4*a2*a1^3 + 480*a6^3*a5^4*x34^3*a3^4*a2*a1^3 + 1760*a6^2*a5^5*x34^3*a3^4*a2*a1^3 + 80*a6*a5^6*x34^3*a3^4*a2*a1^3 - 208*a6^6*x34^4*a3^4*a2*a1^3 + 656*a6^5*a5*x34^4*a3^4*a2*a1^3 - 2320*a6^4*a5^2*x34^4*a3^4*a2*a1^3 + 720*a6^3*a5^3*x34^4*a3^4*a2*a1^3 - 2320*a6^2*a5^4*x34^4*a3^4*a2*a1^3 + 656*a6*a5^5*x34^4*a3^4*a2*a1^3 - 208*a5^6*x34^4*a3^4*a2*a1^3 - 48*a6^5*x34^5*a3^4*a2*a1^3 - 384*a6^4*a5*x34^5*a3^4*a2*a1^3 + 1408*a6^3*a5^2*x34^5*a3^4*a2*a1^3 + 1408*a6^2*a5^3*x34^5*a3^4*a2*a1^3 - 384*a6*a5^4*x34^5*a3^4*a2*a1^3 - 48*a5^5*x34^5*a3^4*a2*a1^3 - 8*a6^4*x34^6*a3^4*a2*a1^3 - 80*a6^3*a5*x34^6*a3^4*a2*a1^3 - 120*a6^2*a5^2*x34^6*a3^4*a2*a1^3 - 80*a6*a5^3*x34^6*a3^4*a2*a1^3 - 8*a5^4*x34^6*a3^4*a2*a1^3 + 288*a6^6*a5^3*a3^5*a2*a1^3 + 224*a6^5*a5^4*a3^5*a2*a1^3 + 224*a6^4*a5^5*a3^5*a2*a1^3 + 288*a6^3*a5^6*a3^5*a2*a1^3 + 240*a6^6*a5^2*x34*a3^5*a2*a1^3 - 2496*a6^5*a5^3*x34*a3^5*a2*a1^3 - 192*a6^4*a5^4*x34*a3^5*a2*a1^3 - 2496*a6^3*a5^5*x34*a3^5*a2*a1^3 + 240*a6^2*a5^6*x34*a3^5*a2*a1^3 - 192*a6^6*a5*x34^2*a3^5*a2*a1^3 + 1488*a6^5*a5^2*x34^2*a3^5*a2*a1^3 + 2768*a6^4*a5^3*x34^2*a3^5*a2*a1^3 + 2768*a6^3*a5^4*x34^2*a3^5*a2*a1^3 + 1488*a6^2*a5^5*x34^2*a3^5*a2*a1^3 - 192*a6*a5^6*x34^2*a3^5*a2*a1^3 - 368*a6^6*x34^3*a3^5*a2*a1^3 + 992*a6^5*a5*x34^3*a3^5*a2*a1^3 - 4192*a6^4*a5^2*x34^3*a3^5*a2*a1^3 - 672*a6^3*a5^3*x34^3*a3^5*a2*a1^3 - 4192*a6^2*a5^4*x34^3*a3^5*a2*a1^3 + 992*a6*a5^5*x34^3*a3^5*a2*a1^3 - 368*a5^6*x34^3*a3^5*a2*a1^3 + 48*a6^5*x34^4*a3^5*a2*a1^3 - 624*a6^4*a5*x34^4*a3^5*a2*a1^3 + 3408*a6^3*a5^2*x34^4*a3^5*a2*a1^3 + 3408*a6^2*a5^3*x34^4*a3^5*a2*a1^3 - 624*a6*a5^4*x34^4*a3^5*a2*a1^3 + 48*a5^5*x34^4*a3^5*a2*a1^3 - 512*a6^3*a5*x34^5*a3^5*a2*a1^3 - 624*a6^2*a5^2*x34^5*a3^5*a2*a1^3 - 512*a6*a5^3*x34^5*a3^5*a2*a1^3 - 16*a6^3*x34^6*a3^5*a2*a1^3 + 48*a6^2*a5*x34^6*a3^5*a2*a1^3 + 48*a6*a5^2*x34^6*a3^5*a2*a1^3 - 16*a5^3*x34^6*a3^5*a2*a1^3 + 80*a6^6*a5^2*a3^6*a2*a1^3 - 832*a6^5*a5^3*a3^6*a2*a1^3 - 64*a6^4*a5^4*a3^6*a2*a1^3 - 832*a6^3*a5^5*a3^6*a2*a1^3 + 80*a6^2*a5^6*a3^6*a2*a1^3 - 224*a6^6*a5*x34*a3^6*a2*a1^3 + 784*a6^5*a5^2*x34*a3^6*a2*a1^3 + 2576*a6^4*a5^3*x34*a3^6*a2*a1^3 + 2576*a6^3*a5^4*x34*a3^6*a2*a1^3 + 784*a6^2*a5^5*x34*a3^6*a2*a1^3 - 224*a6*a5^6*x34*a3^6*a2*a1^3 - 384*a6^6*x34^2*a3^6*a2*a1^3 + 928*a6^5*a5*x34^2*a3^6*a2*a1^3 - 4496*a6^4*a5^2*x34^2*a3^6*a2*a1^3 - 2016*a6^3*a5^3*x34^2*a3^6*a2*a1^3 - 4496*a6^2*a5^4*x34^2*a3^6*a2*a1^3 + 928*a6*a5^5*x34^2*a3^6*a2*a1^3 - 384*a5^6*x34^2*a3^6*a2*a1^3 + 336*a6^5*x34^3*a3^6*a2*a1^3 - 336*a6^4*a5*x34^3*a3^6*a2*a1^3 + 4592*a6^3*a5^2*x34^3*a3^6*a2*a1^3 + 4592*a6^2*a5^3*x34^3*a3^6*a2*a1^3 - 336*a6*a5^4*x34^3*a3^6*a2*a1^3 + 336*a5^5*x34^3*a3^6*a2*a1^3 + 112*a6^4*x34^4*a3^6*a2*a1^3 - 1440*a6^3*a5*x34^4*a3^6*a2*a1^3 - 1440*a6^2*a5^2*x34^4*a3^6*a2*a1^3 - 1440*a6*a5^3*x34^4*a3^6*a2*a1^3 + 112*a5^4*x34^4*a3^6*a2*a1^3 - 112*a6^3*x34^5*a3^6*a2*a1^3 + 336*a6^2*a5*x34^5*a3^6*a2*a1^3 + 336*a6*a5^2*x34^5*a3^6*a2*a1^3 - 112*a5^3*x34^5*a3^6*a2*a1^3 - 8*a6^2*x34^6*a3^6*a2*a1^3 - 8*a5^2*x34^6*a3^6*a2*a1^3 - 64*a6^6*a5*a3^7*a2*a1^3 + 224*a6^5*a5^2*a3^7*a2*a1^3 + 736*a6^4*a5^3*a3^7*a2*a1^3 + 736*a6^3*a5^4*a3^7*a2*a1^3 + 224*a6^2*a5^5*a3^7*a2*a1^3 - 64*a6*a5^6*a3^7*a2*a1^3 - 224*a6^6*x34*a3^7*a2*a1^3 + 512*a6^5*a5*x34*a3^7*a2*a1^3 - 2656*a6^4*a5^2*x34*a3^7*a2*a1^3 - 1536*a6^3*a5^3*x34*a3^7*a2*a1^3 - 2656*a6^2*a5^4*x34*a3^7*a2*a1^3 + 512*a6*a5^5*x34*a3^7*a2*a1^3 - 224*a5^6*x34*a3^7*a2*a1^3 + 480*a6^5*x34^2*a3^7*a2*a1^3 + 96*a6^4*a5*x34^2*a3^7*a2*a1^3 + 3808*a6^3*a5^2*x34^2*a3^7*a2*a1^3 + 3808*a6^2*a5^3*x34^2*a3^7*a2*a1^3 + 96*a6*a5^4*x34^2*a3^7*a2*a1^3 + 480*a5^5*x34^2*a3^7*a2*a1^3 + 288*a6^4*x34^3*a3^7*a2*a1^3 - 2240*a6^3*a5*x34^3*a3^7*a2*a1^3 - 1920*a6^2*a5^2*x34^3*a3^7*a2*a1^3 - 2240*a6*a5^3*x34^3*a3^7*a2*a1^3 + 288*a5^4*x34^3*a3^7*a2*a1^3 - 320*a6^3*x34^4*a3^7*a2*a1^3 + 960*a6^2*a5*x34^4*a3^7*a2*a1^3 + 960*a6*a5^2*x34^4*a3^7*a2*a1^3 - 320*a5^3*x34^4*a3^7*a2*a1^3 - 48*a6^2*x34^5*a3^7*a2*a1^3 - 48*a5^2*x34^5*a3^7*a2*a1^3 - 56*a6^6*a3^8*a2*a1^3 + 128*a6^5*a5*a3^8*a2*a1^3 - 664*a6^4*a5^2*a3^8*a2*a1^3 - 384*a6^3*a5^3*a3^8*a2*a1^3 - 664*a6^2*a5^4*a3^8*a2*a1^3 + 128*a6*a5^5*a3^8*a2*a1^3 - 56*a5^6*a3^8*a2*a1^3 + 288*a6^5*x34*a3^8*a2*a1^3 + 144*a6^4*a5*x34*a3^8*a2*a1^3 + 1872*a6^3*a5^2*x34*a3^8*a2*a1^3 + 1872*a6^2*a5^3*x34*a3^8*a2*a1^3 + 144*a6*a5^4*x34*a3^8*a2*a1^3 + 288*a5^5*x34*a3^8*a2*a1^3 + 312*a6^4*x34^2*a3^8*a2*a1^3 - 2000*a6^3*a5*x34^2*a3^8*a2*a1^3 - 1560*a6^2*a5^2*x34^2*a3^8*a2*a1^3 - 2000*a6*a5^3*x34^2*a3^8*a2*a1^3 + 312*a5^4*x34^2*a3^8*a2*a1^3 - 480*a6^3*x34^3*a3^8*a2*a1^3 + 1440*a6^2*a5*x34^3*a3^8*a2*a1^3 + 1440*a6*a5^2*x34^3*a3^8*a2*a1^3 - 480*a5^3*x34^3*a3^8*a2*a1^3 - 120*a6^2*x34^4*a3^8*a2*a1^3 - 120*a5^2*x34^4*a3^8*a2*a1^3 + 64*a6^5*a3^9*a2*a1^3 + 32*a6^4*a5*a3^9*a2*a1^3 + 416*a6^3*a5^2*a3^9*a2*a1^3 + 416*a6^2*a5^3*a3^9*a2*a1^3 + 32*a6*a5^4*a3^9*a2*a1^3 + 64*a5^5*a3^9*a2*a1^3 + 160*a6^4*x34*a3^9*a2*a1^3 - 960*a6^3*a5*x34*a3^9*a2*a1^3 - 720*a6^2*a5^2*x34*a3^9*a2*a1^3 - 960*a6*a5^3*x34*a3^9*a2*a1^3 + 160*a5^4*x34*a3^9*a2*a1^3 - 400*a6^3*x34^2*a3^9*a2*a1^3 + 1200*a6^2*a5*x34^2*a3^9*a2*a1^3 + 1200*a6*a5^2*x34^2*a3^9*a2*a1^3 - 400*a5^3*x34^2*a3^9*a2*a1^3 - 160*a6^2*x34^3*a3^9*a2*a1^3 - 160*a5^2*x34^3*a3^9*a2*a1^3 + 32*a6^4*a3^10*a2*a1^3 - 192*a6^3*a5*a3^10*a2*a1^3 - 144*a6^2*a5^2*a3^10*a2*a1^3 - 192*a6*a5^3*a3^10*a2*a1^3 + 32*a5^4*a3^10*a2*a1^3 - 176*a6^3*x34*a3^10*a2*a1^3 + 528*a6^2*a5*x34*a3^10*a2*a1^3 + 528*a6*a5^2*x34*a3^10*a2*a1^3 - 176*a5^3*x34*a3^10*a2*a1^3 - 120*a6^2*x34^2*a3^10*a2*a1^3 - 120*a5^2*x34^2*a3^10*a2*a1^3 - 32*a6^3*a3^11*a2*a1^3 + 96*a6^2*a5*a3^11*a2*a1^3 + 96*a6*a5^2*a3^11*a2*a1^3 - 32*a5^3*a3^11*a2*a1^3 - 48*a6^2*x34*a3^11*a2*a1^3 - 48*a5^2*x34*a3^11*a2*a1^3 - 8*a6^2*a3^12*a2*a1^3 - 8*a5^2*a3^12*a2*a1^3 - 8*a6^6*a5^6*x34*a2^2*a1^3 - 8*a6^6*a5^5*x34^2*a2^2*a1^3 - 8*a6^5*a5^6*x34^2*a2^2*a1^3 + 112*a6^6*a5^4*x34^3*a2^2*a1^3 - 80*a6^5*a5^5*x34^3*a2^2*a1^3 + 112*a6^4*a5^6*x34^3*a2^2*a1^3 + 112*a6^6*a5^3*x34^4*a2^2*a1^3 - 120*a6^5*a5^4*x34^4*a2^2*a1^3 - 120*a6^4*a5^5*x34^4*a2^2*a1^3 + 112*a6^3*a5^6*x34^4*a2^2*a1^3 - 8*a6^6*a5^2*x34^5*a2^2*a1^3 - 80*a6^5*a5^3*x34^5*a2^2*a1^3 - 120*a6^4*a5^4*x34^5*a2^2*a1^3 - 80*a6^3*a5^5*x34^5*a2^2*a1^3 - 8*a6^2*a5^6*x34^5*a2^2*a1^3 - 8*a6^6*a5*x34^6*a2^2*a1^3 - 8*a6^5*a5^2*x34^6*a2^2*a1^3 + 112*a6^4*a5^3*x34^6*a2^2*a1^3 + 112*a6^3*a5^4*x34^6*a2^2*a1^3 - 8*a6^2*a5^5*x34^6*a2^2*a1^3 - 8*a6*a5^6*x34^6*a2^2*a1^3 - 16*a6^6*a5^6*a3*a2^2*a1^3 + 32*a6^6*a5^5*x34*a3*a2^2*a1^3 + 32*a6^5*a5^6*x34*a3*a2^2*a1^3 + 216*a6^6*a5^4*x34^2*a3*a2^2*a1^3 - 144*a6^5*a5^5*x34^2*a3*a2^2*a1^3 + 216*a6^4*a5^6*x34^2*a3*a2^2*a1^3 + 688*a6^6*a5^3*x34^3*a3*a2^2*a1^3 - 512*a6^5*a5^4*x34^3*a3*a2^2*a1^3 - 512*a6^4*a5^5*x34^3*a3*a2^2*a1^3 + 688*a6^3*a5^6*x34^3*a3*a2^2*a1^3 - 160*a6^6*a5^2*x34^4*a3*a2^2*a1^3 - 432*a6^5*a5^3*x34^4*a3*a2^2*a1^3 - 960*a6^4*a5^4*x34^4*a3*a2^2*a1^3 - 432*a6^3*a5^5*x34^4*a3*a2^2*a1^3 - 160*a6^2*a5^6*x34^4*a3*a2^2*a1^3 + 48*a6^5*a5^2*x34^5*a3*a2^2*a1^3 + 640*a6^4*a5^3*x34^5*a3*a2^2*a1^3 + 640*a6^3*a5^4*x34^5*a3*a2^2*a1^3 + 48*a6^2*a5^5*x34^5*a3*a2^2*a1^3 - 8*a6^6*x34^6*a3*a2^2*a1^3 + 48*a6^5*a5*x34^6*a3*a2^2*a1^3 - 120*a6^4*a5^2*x34^6*a3*a2^2*a1^3 + 240*a6^3*a5^3*x34^6*a3*a2^2*a1^3 - 120*a6^2*a5^4*x34^6*a3*a2^2*a1^3 + 48*a6*a5^5*x34^6*a3*a2^2*a1^3 - 8*a5^6*x34^6*a3*a2^2*a1^3 + 32*a6^6*a5^5*a3^2*a2^2*a1^3 + 32*a6^5*a5^6*a3^2*a2^2*a1^3 - 24*a6^6*a5^4*x34*a3^2*a2^2*a1^3 + 48*a6^5*a5^5*x34*a3^2*a2^2*a1^3 - 24*a6^4*a5^6*x34*a3^2*a2^2*a1^3 + 1152*a6^6*a5^3*x34^2*a3^2*a2^2*a1^3 - 1176*a6^5*a5^4*x34^2*a3^2*a2^2*a1^3 - 1176*a6^4*a5^5*x34^2*a3^2*a2^2*a1^3 + 1152*a6^3*a5^6*x34^2*a3^2*a2^2*a1^3 - 800*a6^6*a5^2*x34^3*a3^2*a2^2*a1^3 - 448*a6^5*a5^3*x34^3*a3^2*a2^2*a1^3 - 1760*a6^4*a5^4*x34^3*a3^2*a2^2*a1^3 - 448*a6^3*a5^5*x34^3*a3^2*a2^2*a1^3 - 800*a6^2*a5^6*x34^3*a3^2*a2^2*a1^3 + 2400*a6^4*a5^3*x34^4*a3^2*a2^2*a1^3 + 2400*a6^3*a5^4*x34^4*a3^2*a2^2*a1^3 - 56*a6^6*x34^5*a3^2*a2^2*a1^3 + 384*a6^5*a5*x34^5*a3^2*a2^2*a1^3 - 1080*a6^4*a5^2*x34^5*a3^2*a2^2*a1^3 + 1920*a6^3*a5^3*x34^5*a3^2*a2^2*a1^3 - 1080*a6^2*a5^4*x34^5*a3^2*a2^2*a1^3 + 384*a6*a5^5*x34^5*a3^2*a2^2*a1^3 - 56*a5^6*x34^5*a3^2*a2^2*a1^3 - 8*a6^5*x34^6*a3^2*a2^2*a1^3 - 120*a6^4*a5*x34^6*a3^2*a2^2*a1^3 - 240*a6^3*a5^2*x34^6*a3^2*a2^2*a1^3 - 240*a6^2*a5^3*x34^6*a3^2*a2^2*a1^3 - 120*a6*a5^4*x34^6*a3^2*a2^2*a1^3 - 8*a5^5*x34^6*a3^2*a2^2*a1^3 - 16*a6^6*a5^4*a3^3*a2^2*a1^3 + 32*a6^5*a5^5*a3^3*a2^2*a1^3 - 16*a6^4*a5^6*a3^3*a2^2*a1^3 + 928*a6^6*a5^3*x34*a3^3*a2^2*a1^3 - 1328*a6^5*a5^4*x34*a3^3*a2^2*a1^3 - 1328*a6^4*a5^5*x34*a3^3*a2^2*a1^3 + 928*a6^3*a5^6*x34*a3^3*a2^2*a1^3 - 1760*a6^6*a5^2*x34^2*a3^3*a2^2*a1^3 + 928*a6^5*a5^3*x34^2*a3^3*a2^2*a1^3 + 160*a6^4*a5^4*x34^2*a3^3*a2^2*a1^3 + 928*a6^3*a5^5*x34^2*a3^3*a2^2*a1^3 - 1760*a6^2*a5^6*x34^2*a3^3*a2^2*a1^3 + 80*a6^6*a5*x34^3*a3^3*a2^2*a1^3 - 160*a6^5*a5^2*x34^3*a3^3*a2^2*a1^3 + 3280*a6^4*a5^3*x34^3*a3^3*a2^2*a1^3 + 3280*a6^3*a5^4*x34^3*a3^3*a2^2*a1^3 - 160*a6^2*a5^5*x34^3*a3^3*a2^2*a1^3 + 80*a6*a5^6*x34^3*a3^3*a2^2*a1^3 - 48*a6^6*x34^4*a3^3*a2^2*a1^3 + 1168*a6^5*a5*x34^4*a3^3*a2^2*a1^3 - 2720*a6^4*a5^2*x34^4*a3^3*a2^2*a1^3 + 3840*a6^3*a5^3*x34^4*a3^3*a2^2*a1^3 - 2720*a6^2*a5^4*x34^4*a3^3*a2^2*a1^3 + 1168*a6*a5^5*x34^4*a3^3*a2^2*a1^3 - 48*a5^6*x34^4*a3^3*a2^2*a1^3 - 128*a6^5*x34^5*a3^3*a2^2*a1^3 - 752*a6^4*a5*x34^5*a3^3*a2^2*a1^3 - 960*a6^3*a5^2*x34^5*a3^3*a2^2*a1^3 - 960*a6^2*a5^3*x34^5*a3^3*a2^2*a1^3 - 752*a6*a5^4*x34^5*a3^3*a2^2*a1^3 - 128*a5^5*x34^5*a3^3*a2^2*a1^3 + 112*a6^4*x34^6*a3^3*a2^2*a1^3 + 240*a6^3*a5*x34^6*a3^3*a2^2*a1^3 - 240*a6^2*a5^2*x34^6*a3^3*a2^2*a1^3 + 240*a6*a5^3*x34^6*a3^3*a2^2*a1^3 + 112*a5^4*x34^6*a3^3*a2^2*a1^3 + 464*a6^6*a5^3*a3^4*a2^2*a1^3 - 664*a6^5*a5^4*a3^4*a2^2*a1^3 - 664*a6^4*a5^5*a3^4*a2^2*a1^3 + 464*a6^3*a5^6*a3^4*a2^2*a1^3 - 1840*a6^6*a5^2*x34*a3^4*a2^2*a1^3 + 1840*a6^5*a5^3*x34*a3^4*a2^2*a1^3 + 2000*a6^4*a5^4*x34*a3^4*a2^2*a1^3 + 1840*a6^3*a5^5*x34*a3^4*a2^2*a1^3 - 1840*a6^2*a5^6*x34*a3^4*a2^2*a1^3 + 240*a6^6*a5*x34^2*a3^4*a2^2*a1^3 - 240*a6^5*a5^2*x34^2*a3^4*a2^2*a1^3 + 1040*a6^4*a5^3*x34^2*a3^4*a2^2*a1^3 + 1040*a6^3*a5^4*x34^2*a3^4*a2^2*a1^3 - 240*a6^2*a5^5*x34^2*a3^4*a2^2*a1^3 + 240*a6*a5^6*x34^2*a3^4*a2^2*a1^3 + 320*a6^6*x34^3*a3^4*a2^2*a1^3 + 1760*a6^5*a5*x34^3*a3^4*a2^2*a1^3 - 1600*a6^4*a5^2*x34^3*a3^4*a2^2*a1^3 - 1200*a6^3*a5^3*x34^3*a3^4*a2^2*a1^3 - 1600*a6^2*a5^4*x34^3*a3^4*a2^2*a1^3 + 1760*a6*a5^5*x34^3*a3^4*a2^2*a1^3 + 320*a5^6*x34^3*a3^4*a2^2*a1^3 - 640*a6^5*x34^4*a3^4*a2^2*a1^3 - 2320*a6^4*a5*x34^4*a3^4*a2^2*a1^3 - 320*a6^3*a5^2*x34^4*a3^4*a2^2*a1^3 - 320*a6^2*a5^3*x34^4*a3^4*a2^2*a1^3 - 2320*a6*a5^4*x34^4*a3^4*a2^2*a1^3 - 640*a5^5*x34^4*a3^4*a2^2*a1^3 + 552*a6^4*x34^5*a3^4*a2^2*a1^3 + 1408*a6^3*a5*x34^5*a3^4*a2^2*a1^3 - 1800*a6^2*a5^2*x34^5*a3^4*a2^2*a1^3 + 1408*a6*a5^3*x34^5*a3^4*a2^2*a1^3 + 552*a5^4*x34^5*a3^4*a2^2*a1^3 + 112*a6^3*x34^6*a3^4*a2^2*a1^3 - 120*a6^2*a5*x34^6*a3^4*a2^2*a1^3 - 120*a6*a5^2*x34^6*a3^4*a2^2*a1^3 + 112*a5^3*x34^6*a3^4*a2^2*a1^3 - 736*a6^6*a5^2*a3^5*a2^2*a1^3 + 736*a6^5*a5^3*a3^5*a2^2*a1^3 + 800*a6^4*a5^4*a3^5*a2^2*a1^3 + 736*a6^3*a5^5*a3^5*a2^2*a1^3 - 736*a6^2*a5^6*a3^5*a2^2*a1^3 + 240*a6^6*a5*x34*a3^5*a2^2*a1^3 - 192*a6^5*a5^2*x34*a3^5*a2^2*a1^3 - 720*a6^4*a5^3*x34*a3^5*a2^2*a1^3 - 720*a6^3*a5^4*x34*a3^5*a2^2*a1^3 - 192*a6^2*a5^5*x34*a3^5*a2^2*a1^3 + 240*a6*a5^6*x34*a3^5*a2^2*a1^3 + 800*a6^6*x34^2*a3^5*a2^2*a1^3 + 1488*a6^5*a5*x34^2*a3^5*a2^2*a1^3 + 2160*a6^4*a5^2*x34^2*a3^5*a2^2*a1^3 - 10560*a6^3*a5^3*x34^2*a3^5*a2^2*a1^3 + 2160*a6^2*a5^4*x34^2*a3^5*a2^2*a1^3 + 1488*a6*a5^5*x34^2*a3^5*a2^2*a1^3 + 800*a5^6*x34^2*a3^5*a2^2*a1^3 - 1520*a6^5*x34^3*a3^5*a2^2*a1^3 - 4192*a6^4*a5*x34^3*a3^5*a2^2*a1^3 + 4000*a6^3*a5^2*x34^3*a3^5*a2^2*a1^3 + 4000*a6^2*a5^3*x34^3*a3^5*a2^2*a1^3 - 4192*a6*a5^4*x34^3*a3^5*a2^2*a1^3 - 1520*a5^5*x34^3*a3^5*a2^2*a1^3 + 960*a6^4*x34^4*a3^5*a2^2*a1^3 + 3408*a6^3*a5*x34^4*a3^5*a2^2*a1^3 - 5760*a6^2*a5^2*x34^4*a3^5*a2^2*a1^3 + 3408*a6*a5^3*x34^4*a3^5*a2^2*a1^3 + 960*a5^4*x34^4*a3^5*a2^2*a1^3 + 592*a6^3*x34^5*a3^5*a2^2*a1^3 - 624*a6^2*a5*x34^5*a3^5*a2^2*a1^3 - 624*a6*a5^2*x34^5*a3^5*a2^2*a1^3 + 592*a5^3*x34^5*a3^5*a2^2*a1^3 - 8*a6^2*x34^6*a3^5*a2^2*a1^3 + 48*a6*a5*x34^6*a3^5*a2^2*a1^3 - 8*a5^2*x34^6*a3^5*a2^2*a1^3 + 80*a6^6*a5*a3^6*a2^2*a1^3 - 64*a6^5*a5^2*a3^6*a2^2*a1^3 - 240*a6^4*a5^3*a3^6*a2^2*a1^3 - 240*a6^3*a5^4*a3^6*a2^2*a1^3 - 64*a6^2*a5^5*a3^6*a2^2*a1^3 + 80*a6*a5^6*a3^6*a2^2*a1^3 + 672*a6^6*x34*a3^6*a2^2*a1^3 + 784*a6^5*a5*x34*a3^6*a2^2*a1^3 + 2800*a6^4*a5^2*x34*a3^6*a2^2*a1^3 - 10080*a6^3*a5^3*x34*a3^6*a2^2*a1^3 + 2800*a6^2*a5^4*x34*a3^6*a2^2*a1^3 + 784*a6*a5^5*x34*a3^6*a2^2*a1^3 + 672*a5^6*x34*a3^6*a2^2*a1^3 - 1888*a6^5*x34^2*a3^6*a2^2*a1^3 - 4496*a6^4*a5*x34^2*a3^6*a2^2*a1^3 + 7680*a6^3*a5^2*x34^2*a3^6*a2^2*a1^3 + 7680*a6^2*a5^3*x34^2*a3^6*a2^2*a1^3 - 4496*a6*a5^4*x34^2*a3^6*a2^2*a1^3 - 1888*a5^5*x34^2*a3^6*a2^2*a1^3 + 672*a6^4*x34^3*a3^6*a2^2*a1^3 + 4592*a6^3*a5*x34^3*a3^6*a2^2*a1^3 - 10080*a6^2*a5^2*x34^3*a3^6*a2^2*a1^3 + 4592*a6*a5^3*x34^3*a3^6*a2^2*a1^3 + 672*a5^4*x34^3*a3^6*a2^2*a1^3 + 1392*a6^3*x34^4*a3^6*a2^2*a1^3 - 1440*a6^2*a5*x34^4*a3^6*a2^2*a1^3 - 1440*a6*a5^2*x34^4*a3^6*a2^2*a1^3 + 1392*a5^3*x34^4*a3^6*a2^2*a1^3 - 56*a6^2*x34^5*a3^6*a2^2*a1^3 + 336*a6*a5*x34^5*a3^6*a2^2*a1^3 - 56*a5^2*x34^5*a3^6*a2^2*a1^3 - 8*a6*x34^6*a3^6*a2^2*a1^3 - 8*a5*x34^6*a3^6*a2^2*a1^3 + 192*a6^6*a3^7*a2^2*a1^3 + 224*a6^5*a5*a3^7*a2^2*a1^3 + 800*a6^4*a5^2*a3^7*a2^2*a1^3 - 2880*a6^3*a5^3*a3^7*a2^2*a1^3 + 800*a6^2*a5^4*a3^7*a2^2*a1^3 + 224*a6*a5^5*a3^7*a2^2*a1^3 + 192*a5^6*a3^7*a2^2*a1^3 - 1184*a6^5*x34*a3^7*a2^2*a1^3 - 2656*a6^4*a5*x34*a3^7*a2^2*a1^3 + 5440*a6^3*a5^2*x34*a3^7*a2^2*a1^3 + 5440*a6^2*a5^3*x34*a3^7*a2^2*a1^3 - 2656*a6*a5^4*x34*a3^7*a2^2*a1^3 - 1184*a5^5*x34*a3^7*a2^2*a1^3 + 96*a6^4*x34^2*a3^7*a2^2*a1^3 + 3808*a6^3*a5*x34^2*a3^7*a2^2*a1^3 - 10080*a6^2*a5^2*x34^2*a3^7*a2^2*a1^3 + 3808*a6*a5^3*x34^2*a3^7*a2^2*a1^3 + 96*a5^4*x34^2*a3^7*a2^2*a1^3 + 1888*a6^3*x34^3*a3^7*a2^2*a1^3 - 1920*a6^2*a5*x34^3*a3^7*a2^2*a1^3 - 1920*a6*a5^2*x34^3*a3^7*a2^2*a1^3 + 1888*a5^3*x34^3*a3^7*a2^2*a1^3 - 160*a6^2*x34^4*a3^7*a2^2*a1^3 + 960*a6*a5*x34^4*a3^7*a2^2*a1^3 - 160*a5^2*x34^4*a3^7*a2^2*a1^3 - 48*a6*x34^5*a3^7*a2^2*a1^3 - 48*a5*x34^5*a3^7*a2^2*a1^3 - 296*a6^5*a3^8*a2^2*a1^3 - 664*a6^4*a5*a3^8*a2^2*a1^3 + 1360*a6^3*a5^2*a3^8*a2^2*a1^3 + 1360*a6^2*a5^3*a3^8*a2^2*a1^3 - 664*a6*a5^4*a3^8*a2^2*a1^3 - 296*a5^5*a3^8*a2^2*a1^3 - 72*a6^4*x34*a3^8*a2^2*a1^3 + 1872*a6^3*a5*x34*a3^8*a2^2*a1^3 - 5400*a6^2*a5^2*x34*a3^8*a2^2*a1^3 + 1872*a6*a5^3*x34*a3^8*a2^2*a1^3 - 72*a5^4*x34*a3^8*a2^2*a1^3 + 1552*a6^3*x34^2*a3^8*a2^2*a1^3 - 1560*a6^2*a5*x34^2*a3^8*a2^2*a1^3 - 1560*a6*a5^2*x34^2*a3^8*a2^2*a1^3 + 1552*a5^3*x34^2*a3^8*a2^2*a1^3 - 240*a6^2*x34^3*a3^8*a2^2*a1^3 + 1440*a6*a5*x34^3*a3^8*a2^2*a1^3 - 240*a5^2*x34^3*a3^8*a2^2*a1^3 - 120*a6*x34^4*a3^8*a2^2*a1^3 - 120*a5*x34^4*a3^8*a2^2*a1^3 - 16*a6^4*a3^9*a2^2*a1^3 + 416*a6^3*a5*a3^9*a2^2*a1^3 - 1200*a6^2*a5^2*a3^9*a2^2*a1^3 + 416*a6*a5^3*a3^9*a2^2*a1^3 - 16*a5^4*a3^9*a2^2*a1^3 + 720*a6^3*x34*a3^9*a2^2*a1^3 - 720*a6^2*a5*x34*a3^9*a2^2*a1^3 - 720*a6*a5^2*x34*a3^9*a2^2*a1^3 + 720*a5^3*x34*a3^9*a2^2*a1^3 - 200*a6^2*x34^2*a3^9*a2^2*a1^3 + 1200*a6*a5*x34^2*a3^9*a2^2*a1^3 - 200*a5^2*x34^2*a3^9*a2^2*a1^3 - 160*a6*x34^3*a3^9*a2^2*a1^3 - 160*a5*x34^3*a3^9*a2^2*a1^3 + 144*a6^3*a3^10*a2^2*a1^3 - 144*a6^2*a5*a3^10*a2^2*a1^3 - 144*a6*a5^2*a3^10*a2^2*a1^3 + 144*a5^3*a3^10*a2^2*a1^3 - 88*a6^2*x34*a3^10*a2^2*a1^3 + 528*a6*a5*x34*a3^10*a2^2*a1^3 - 88*a5^2*x34*a3^10*a2^2*a1^3 - 120*a6*x34^2*a3^10*a2^2*a1^3 - 120*a5*x34^2*a3^10*a2^2*a1^3 - 16*a6^2*a3^11*a2^2*a1^3 + 96*a6*a5*a3^11*a2^2*a1^3 - 16*a5^2*a3^11*a2^2*a1^3 - 48*a6*x34*a3^11*a2^2*a1^3 - 48*a5*x34*a3^11*a2^2*a1^3 - 8*a6*a3^12*a2^2*a1^3 - 8*a5*a3^12*a2^2*a1^3 + 16*a6^6*a5^6*a2^3*a1^3 - 16*a6^6*a5^5*x34*a2^3*a1^3 - 16*a6^5*a5^6*x34*a2^3*a1^3 + 112*a6^6*a5^4*x34^2*a2^3*a1^3 - 80*a6^5*a5^5*x34^2*a2^3*a1^3 + 112*a6^4*a5^6*x34^2*a2^3*a1^3 - 528*a6^6*a5^3*x34^3*a2^3*a1^3 + 240*a6^5*a5^4*x34^3*a2^3*a1^3 + 240*a6^4*a5^5*x34^3*a2^3*a1^3 - 528*a6^3*a5^6*x34^3*a2^3*a1^3 + 112*a6^6*a5^2*x34^4*a2^3*a1^3 + 240*a6^5*a5^3*x34^4*a2^3*a1^3 - 240*a6^4*a5^4*x34^4*a2^3*a1^3 + 240*a6^3*a5^5*x34^4*a2^3*a1^3 + 112*a6^2*a5^6*x34^4*a2^3*a1^3 - 16*a6^6*a5*x34^5*a2^3*a1^3 - 80*a6^5*a5^2*x34^5*a2^3*a1^3 + 240*a6^4*a5^3*x34^5*a2^3*a1^3 + 240*a6^3*a5^4*x34^5*a2^3*a1^3 - 80*a6^2*a5^5*x34^5*a2^3*a1^3 - 16*a6*a5^6*x34^5*a2^3*a1^3 + 16*a6^6*x34^6*a2^3*a1^3 - 16*a6^5*a5*x34^6*a2^3*a1^3 + 112*a6^4*a5^2*x34^6*a2^3*a1^3 - 528*a6^3*a5^3*x34^6*a2^3*a1^3 + 112*a6^2*a5^4*x34^6*a2^3*a1^3 - 16*a6*a5^5*x34^6*a2^3*a1^3 + 16*a5^6*x34^6*a2^3*a1^3 - 32*a6^6*a5^5*a3*a2^3*a1^3 - 32*a6^5*a5^6*a3*a2^3*a1^3 + 144*a6^6*a5^4*x34*a3*a2^3*a1^3 - 192*a6^5*a5^5*x34*a3*a2^3*a1^3 + 144*a6^4*a5^6*x34*a3*a2^3*a1^3 - 1344*a6^6*a5^3*x34^2*a3*a2^3*a1^3 + 688*a6^5*a5^4*x34^2*a3*a2^3*a1^3 + 688*a6^4*a5^5*x34^2*a3*a2^3*a1^3 - 1344*a6^3*a5^6*x34^2*a3*a2^3*a1^3 + 688*a6^6*a5^2*x34^3*a3*a2^3*a1^3 + 288*a6^5*a5^3*x34^3*a3*a2^3*a1^3 - 480*a6^4*a5^4*x34^3*a3*a2^3*a1^3 + 288*a6^3*a5^5*x34^3*a3*a2^3*a1^3 + 688*a6^2*a5^6*x34^3*a3*a2^3*a1^3 - 160*a6^6*a5*x34^4*a3*a2^3*a1^3 - 432*a6^5*a5^2*x34^4*a3*a2^3*a1^3 + 1680*a6^4*a5^3*x34^4*a3*a2^3*a1^3 + 1680*a6^3*a5^4*x34^4*a3*a2^3*a1^3 - 432*a6^2*a5^5*x34^4*a3*a2^3*a1^3 - 160*a6*a5^6*x34^4*a3*a2^3*a1^3 + 80*a6^6*x34^5*a3*a2^3*a1^3 - 128*a6^5*a5*x34^5*a3*a2^3*a1^3 + 640*a6^4*a5^2*x34^5*a3*a2^3*a1^3 - 3840*a6^3*a5^3*x34^5*a3*a2^3*a1^3 + 640*a6^2*a5^4*x34^5*a3*a2^3*a1^3 - 128*a6*a5^5*x34^5*a3*a2^3*a1^3 + 80*a5^6*x34^5*a3*a2^3*a1^3 - 16*a6^5*x34^6*a3*a2^3*a1^3 - 80*a6^4*a5*x34^6*a3*a2^3*a1^3 + 240*a6^3*a5^2*x34^6*a3*a2^3*a1^3 + 240*a6^2*a5^3*x34^6*a3*a2^3*a1^3 - 80*a6*a5^4*x34^6*a3*a2^3*a1^3 - 16*a5^5*x34^6*a3*a2^3*a1^3 + 144*a6^6*a5^4*a3^2*a2^3*a1^3 - 192*a6^5*a5^5*a3^2*a2^3*a1^3 + 144*a6^4*a5^6*a3^2*a2^3*a1^3 - 864*a6^6*a5^3*x34*a3^2*a2^3*a1^3 + 624*a6^5*a5^4*x34*a3^2*a2^3*a1^3 + 624*a6^4*a5^5*x34*a3^2*a2^3*a1^3 - 864*a6^3*a5^6*x34*a3^2*a2^3*a1^3 + 1152*a6^6*a5^2*x34^2*a3^2*a2^3*a1^3 - 96*a6^5*a5^3*x34^2*a3^2*a2^3*a1^3 + 880*a6^4*a5^4*x34^2*a3^2*a2^3*a1^3 - 96*a6^3*a5^5*x34^2*a3^2*a2^3*a1^3 + 1152*a6^2*a5^6*x34^2*a3^2*a2^3*a1^3 - 240*a6^6*a5*x34^3*a3^2*a2^3*a1^3 - 448*a6^5*a5^2*x34^3*a3^2*a2^3*a1^3 + 2160*a6^4*a5^3*x34^3*a3^2*a2^3*a1^3 + 2160*a6^3*a5^4*x34^3*a3^2*a2^3*a1^3 - 448*a6^2*a5^5*x34^3*a3^2*a2^3*a1^3 - 240*a6*a5^6*x34^3*a3^2*a2^3*a1^3 + 272*a6^6*x34^4*a3^2*a2^3*a1^3 - 432*a6^5*a5*x34^4*a3^2*a2^3*a1^3 + 2400*a6^4*a5^2*x34^4*a3^2*a2^3*a1^3 - 13440*a6^3*a5^3*x34^4*a3^2*a2^3*a1^3 + 2400*a6^2*a5^4*x34^4*a3^2*a2^3*a1^3 - 432*a6*a5^5*x34^4*a3^2*a2^3*a1^3 + 272*a5^6*x34^4*a3^2*a2^3*a1^3 - 176*a6^5*x34^5*a3^2*a2^3*a1^3 - 512*a6^4*a5*x34^5*a3^2*a2^3*a1^3 + 1920*a6^3*a5^2*x34^5*a3^2*a2^3*a1^3 + 1920*a6^2*a5^3*x34^5*a3^2*a2^3*a1^3 - 512*a6*a5^4*x34^5*a3^2*a2^3*a1^3 - 176*a5^5*x34^5*a3^2*a2^3*a1^3 + 112*a6^4*x34^6*a3^2*a2^3*a1^3 + 240*a6^3*a5*x34^6*a3^2*a2^3*a1^3 - 240*a6^2*a5^2*x34^6*a3^2*a2^3*a1^3 + 240*a6*a5^3*x34^6*a3^2*a2^3*a1^3 + 112*a5^4*x34^6*a3^2*a2^3*a1^3 - 576*a6^6*a5^3*a3^3*a2^3*a1^3 + 416*a6^5*a5^4*a3^3*a2^3*a1^3 + 416*a6^4*a5^5*a3^3*a2^3*a1^3 - 576*a6^3*a5^6*a3^3*a2^3*a1^3 + 928*a6^6*a5^2*x34*a3^3*a2^3*a1^3 - 768*a6^5*a5^3*x34*a3^3*a2^3*a1^3 + 2720*a6^4*a5^4*x34*a3^3*a2^3*a1^3 - 768*a6^3*a5^5*x34*a3^3*a2^3*a1^3 + 928*a6^2*a5^6*x34*a3^3*a2^3*a1^3 + 320*a6^6*a5*x34^2*a3^3*a2^3*a1^3 + 928*a6^5*a5^2*x34^2*a3^3*a2^3*a1^3 - 3360*a6^4*a5^3*x34^2*a3^3*a2^3*a1^3 - 3360*a6^3*a5^4*x34^2*a3^3*a2^3*a1^3 + 928*a6^2*a5^5*x34^2*a3^3*a2^3*a1^3 + 320*a6*a5^6*x34^2*a3^3*a2^3*a1^3 + 80*a6^6*x34^3*a3^3*a2^3*a1^3 - 1440*a6^5*a5*x34^3*a3^3*a2^3*a1^3 + 3280*a6^4*a5^2*x34^3*a3^3*a2^3*a1^3 - 11520*a6^3*a5^3*x34^3*a3^3*a2^3*a1^3 + 3280*a6^2*a5^4*x34^3*a3^3*a2^3*a1^3 - 1440*a6*a5^5*x34^3*a3^3*a2^3*a1^3 + 80*a5^6*x34^3*a3^3*a2^3*a1^3 - 400*a6^5*x34^4*a3^3*a2^3*a1^3 - 880*a6^4*a5*x34^4*a3^3*a2^3*a1^3 + 3840*a6^3*a5^2*x34^4*a3^3*a2^3*a1^3 + 3840*a6^2*a5^3*x34^4*a3^3*a2^3*a1^3 - 880*a6*a5^4*x34^4*a3^3*a2^3*a1^3 - 400*a5^5*x34^4*a3^3*a2^3*a1^3 + 912*a6^4*x34^5*a3^3*a2^3*a1^3 + 768*a6^3*a5*x34^5*a3^3*a2^3*a1^3 - 960*a6^2*a5^2*x34^5*a3^3*a2^3*a1^3 + 768*a6*a5^3*x34^5*a3^3*a2^3*a1^3 + 912*a5^4*x34^5*a3^3*a2^3*a1^3 - 528*a6^3*x34^6*a3^3*a2^3*a1^3 + 240*a6^2*a5*x34^6*a3^3*a2^3*a1^3 + 240*a6*a5^2*x34^6*a3^3*a2^3*a1^3 - 528*a5^3*x34^6*a3^3*a2^3*a1^3 + 464*a6^6*a5^2*a3^4*a2^3*a1^3 - 384*a6^5*a5^3*a3^4*a2^3*a1^3 + 1360*a6^4*a5^4*a3^4*a2^3*a1^3 - 384*a6^3*a5^5*a3^4*a2^3*a1^3 + 464*a6^2*a5^6*a3^4*a2^3*a1^3 + 720*a6^6*a5*x34*a3^4*a2^3*a1^3 + 1840*a6^5*a5^2*x34*a3^4*a2^3*a1^3 - 7200*a6^4*a5^3*x34*a3^4*a2^3*a1^3 - 7200*a6^3*a5^4*x34*a3^4*a2^3*a1^3 + 1840*a6^2*a5^5*x34*a3^4*a2^3*a1^3 + 720*a6*a5^6*x34*a3^4*a2^3*a1^3 - 720*a6^6*x34^2*a3^4*a2^3*a1^3 - 2800*a6^5*a5*x34^2*a3^4*a2^3*a1^3 + 1040*a6^4*a5^2*x34^2*a3^4*a2^3*a1^3 + 13440*a6^3*a5^3*x34^2*a3^4*a2^3*a1^3 + 1040*a6^2*a5^4*x34^2*a3^4*a2^3*a1^3 - 2800*a6*a5^5*x34^2*a3^4*a2^3*a1^3 - 720*a5^6*x34^2*a3^4*a2^3*a1^3 + 80*a6^5*x34^3*a3^4*a2^3*a1^3 + 480*a6^4*a5*x34^3*a3^4*a2^3*a1^3 - 1200*a6^3*a5^2*x34^3*a3^4*a2^3*a1^3 - 1200*a6^2*a5^3*x34^3*a3^4*a2^3*a1^3 + 480*a6*a5^4*x34^3*a3^4*a2^3*a1^3 + 80*a5^5*x34^3*a3^4*a2^3*a1^3 + 2640*a6^4*x34^4*a3^4*a2^3*a1^3 + 720*a6^3*a5*x34^4*a3^4*a2^3*a1^3 - 320*a6^2*a5^2*x34^4*a3^4*a2^3*a1^3 + 720*a6*a5^3*x34^4*a3^4*a2^3*a1^3 + 2640*a5^4*x34^4*a3^4*a2^3*a1^3 - 2928*a6^3*x34^5*a3^4*a2^3*a1^3 + 1408*a6^2*a5*x34^5*a3^4*a2^3*a1^3 + 1408*a6*a5^2*x34^5*a3^4*a2^3*a1^3 - 2928*a5^3*x34^5*a3^4*a2^3*a1^3 + 112*a6^2*x34^6*a3^4*a2^3*a1^3 - 80*a6*a5*x34^6*a3^4*a2^3*a1^3 + 112*a5^2*x34^6*a3^4*a2^3*a1^3 + 288*a6^6*a5*a3^5*a2^3*a1^3 + 736*a6^5*a5^2*a3^5*a2^3*a1^3 - 2880*a6^4*a5^3*a3^5*a2^3*a1^3 - 2880*a6^3*a5^4*a3^5*a2^3*a1^3 + 736*a6^2*a5^5*a3^5*a2^3*a1^3 + 288*a6*a5^6*a3^5*a2^3*a1^3 - 912*a6^6*x34*a3^5*a2^3*a1^3 - 2496*a6^5*a5*x34*a3^5*a2^3*a1^3 - 720*a6^4*a5^2*x34*a3^5*a2^3*a1^3 + 23040*a6^3*a5^3*x34*a3^5*a2^3*a1^3 - 720*a6^2*a5^4*x34*a3^5*a2^3*a1^3 - 2496*a6*a5^5*x34*a3^5*a2^3*a1^3 - 912*a5^6*x34*a3^5*a2^3*a1^3 + 1040*a6^5*x34^2*a3^5*a2^3*a1^3 + 2768*a6^4*a5*x34^2*a3^5*a2^3*a1^3 - 10560*a6^3*a5^2*x34^2*a3^5*a2^3*a1^3 - 10560*a6^2*a5^3*x34^2*a3^5*a2^3*a1^3 + 2768*a6*a5^4*x34^2*a3^5*a2^3*a1^3 + 1040*a5^5*x34^2*a3^5*a2^3*a1^3 + 3920*a6^4*x34^3*a3^5*a2^3*a1^3 - 672*a6^3*a5*x34^3*a3^5*a2^3*a1^3 + 4000*a6^2*a5^2*x34^3*a3^5*a2^3*a1^3 - 672*a6*a5^3*x34^3*a3^5*a2^3*a1^3 + 3920*a5^4*x34^3*a3^5*a2^3*a1^3 - 6480*a6^3*x34^4*a3^5*a2^3*a1^3 + 3408*a6^2*a5*x34^4*a3^5*a2^3*a1^3 + 3408*a6*a5^2*x34^4*a3^5*a2^3*a1^3 - 6480*a5^3*x34^4*a3^5*a2^3*a1^3 + 592*a6^2*x34^5*a3^5*a2^3*a1^3 - 512*a6*a5*x34^5*a3^5*a2^3*a1^3 + 592*a5^2*x34^5*a3^5*a2^3*a1^3 - 16*a6*x34^6*a3^5*a2^3*a1^3 - 16*a5*x34^6*a3^5*a2^3*a1^3 - 304*a6^6*a3^6*a2^3*a1^3 - 832*a6^5*a5*a3^6*a2^3*a1^3 - 240*a6^4*a5^2*a3^6*a2^3*a1^3 + 7680*a6^3*a5^3*a3^6*a2^3*a1^3 - 240*a6^2*a5^4*a3^6*a2^3*a1^3 - 832*a6*a5^5*a3^6*a2^3*a1^3 - 304*a5^6*a3^6*a2^3*a1^3 + 1008*a6^5*x34*a3^6*a2^3*a1^3 + 2576*a6^4*a5*x34*a3^6*a2^3*a1^3 - 10080*a6^3*a5^2*x34*a3^6*a2^3*a1^3 - 10080*a6^2*a5^3*x34*a3^6*a2^3*a1^3 + 2576*a6*a5^4*x34*a3^6*a2^3*a1^3 + 1008*a5^5*x34*a3^6*a2^3*a1^3 + 3472*a6^4*x34^2*a3^6*a2^3*a1^3 - 2016*a6^3*a5*x34^2*a3^6*a2^3*a1^3 + 7680*a6^2*a5^2*x34^2*a3^6*a2^3*a1^3 - 2016*a6*a5^3*x34^2*a3^6*a2^3*a1^3 + 3472*a5^4*x34^2*a3^6*a2^3*a1^3 - 7728*a6^3*x34^3*a3^6*a2^3*a1^3 + 4592*a6^2*a5*x34^3*a3^6*a2^3*a1^3 + 4592*a6*a5^2*x34^3*a3^6*a2^3*a1^3 - 7728*a5^3*x34^3*a3^6*a2^3*a1^3 + 1392*a6^2*x34^4*a3^6*a2^3*a1^3 - 1440*a6*a5*x34^4*a3^6*a2^3*a1^3 + 1392*a5^2*x34^4*a3^6*a2^3*a1^3 - 112*a6*x34^5*a3^6*a2^3*a1^3 - 112*a5*x34^5*a3^6*a2^3*a1^3 + 16*x34^6*a3^6*a2^3*a1^3 + 288*a6^5*a3^7*a2^3*a1^3 + 736*a6^4*a5*a3^7*a2^3*a1^3 - 2880*a6^3*a5^2*a3^7*a2^3*a1^3 - 2880*a6^2*a5^3*a3^7*a2^3*a1^3 + 736*a6*a5^4*a3^7*a2^3*a1^3 + 288*a5^5*a3^7*a2^3*a1^3 + 1856*a6^4*x34*a3^7*a2^3*a1^3 - 1536*a6^3*a5*x34*a3^7*a2^3*a1^3 + 5440*a6^2*a5^2*x34*a3^7*a2^3*a1^3 - 1536*a6*a5^3*x34*a3^7*a2^3*a1^3 + 1856*a5^4*x34*a3^7*a2^3*a1^3 - 5664*a6^3*x34^2*a3^7*a2^3*a1^3 + 3808*a6^2*a5*x34^2*a3^7*a2^3*a1^3 + 3808*a6*a5^2*x34^2*a3^7*a2^3*a1^3 - 5664*a5^3*x34^2*a3^7*a2^3*a1^3 + 1888*a6^2*x34^3*a3^7*a2^3*a1^3 - 2240*a6*a5*x34^3*a3^7*a2^3*a1^3 + 1888*a5^2*x34^3*a3^7*a2^3*a1^3 - 320*a6*x34^4*a3^7*a2^3*a1^3 - 320*a5*x34^4*a3^7*a2^3*a1^3 + 96*x34^5*a3^7*a2^3*a1^3 + 464*a6^4*a3^8*a2^3*a1^3 - 384*a6^3*a5*a3^8*a2^3*a1^3 + 1360*a6^2*a5^2*a3^8*a2^3*a1^3 - 384*a6*a5^3*a3^8*a2^3*a1^3 + 464*a5^4*a3^8*a2^3*a1^3 - 2592*a6^3*x34*a3^8*a2^3*a1^3 + 1872*a6^2*a5*x34*a3^8*a2^3*a1^3 + 1872*a6*a5^2*x34*a3^8*a2^3*a1^3 - 2592*a5^3*x34*a3^8*a2^3*a1^3 + 1552*a6^2*x34^2*a3^8*a2^3*a1^3 - 2000*a6*a5*x34^2*a3^8*a2^3*a1^3 + 1552*a5^2*x34^2*a3^8*a2^3*a1^3 - 480*a6*x34^3*a3^8*a2^3*a1^3 - 480*a5*x34^3*a3^8*a2^3*a1^3 + 240*x34^4*a3^8*a2^3*a1^3 - 576*a6^3*a3^9*a2^3*a1^3 + 416*a6^2*a5*a3^9*a2^3*a1^3 + 416*a6*a5^2*a3^9*a2^3*a1^3 - 576*a5^3*a3^9*a2^3*a1^3 + 720*a6^2*x34*a3^9*a2^3*a1^3 - 960*a6*a5*x34*a3^9*a2^3*a1^3 + 720*a5^2*x34*a3^9*a2^3*a1^3 - 400*a6*x34^2*a3^9*a2^3*a1^3 - 400*a5*x34^2*a3^9*a2^3*a1^3 + 320*x34^3*a3^9*a2^3*a1^3 + 144*a6^2*a3^10*a2^3*a1^3 - 192*a6*a5*a3^10*a2^3*a1^3 + 144*a5^2*a3^10*a2^3*a1^3 - 176*a6*x34*a3^10*a2^3*a1^3 - 176*a5*x34*a3^10*a2^3*a1^3 + 240*x34^2*a3^10*a2^3*a1^3 - 32*a6*a3^11*a2^3*a1^3 - 32*a5*a3^11*a2^3*a1^3 + 96*x34*a3^11*a2^3*a1^3 + 16*a3^12*a2^3*a1^3 - 8*a6^6*a5^5*a2^4*a1^3 - 8*a6^5*a5^6*a2^4*a1^3 - 8*a6^6*a5^4*x34*a2^4*a1^3 + 48*a6^5*a5^5*x34*a2^4*a1^3 - 8*a6^4*a5^6*x34*a2^4*a1^3 + 112*a6^6*a5^3*x34^2*a2^4*a1^3 - 120*a6^5*a5^4*x34^2*a2^4*a1^3 - 120*a6^4*a5^5*x34^2*a2^4*a1^3 + 112*a6^3*a5^6*x34^2*a2^4*a1^3 + 112*a6^6*a5^2*x34^3*a2^4*a1^3 + 240*a6^5*a5^3*x34^3*a2^4*a1^3 - 240*a6^4*a5^4*x34^3*a2^4*a1^3 + 240*a6^3*a5^5*x34^3*a2^4*a1^3 + 112*a6^2*a5^6*x34^3*a2^4*a1^3 - 8*a6^6*a5*x34^4*a2^4*a1^3 - 120*a6^5*a5^2*x34^4*a2^4*a1^3 - 240*a6^4*a5^3*x34^4*a2^4*a1^3 - 240*a6^3*a5^4*x34^4*a2^4*a1^3 - 120*a6^2*a5^5*x34^4*a2^4*a1^3 - 8*a6*a5^6*x34^4*a2^4*a1^3 - 8*a6^6*x34^5*a2^4*a1^3 + 48*a6^5*a5*x34^5*a2^4*a1^3 - 120*a6^4*a5^2*x34^5*a2^4*a1^3 + 240*a6^3*a5^3*x34^5*a2^4*a1^3 - 120*a6^2*a5^4*x34^5*a2^4*a1^3 + 48*a6*a5^5*x34^5*a2^4*a1^3 - 8*a5^6*x34^5*a2^4*a1^3 - 8*a6^5*x34^6*a2^4*a1^3 - 8*a6^4*a5*x34^6*a2^4*a1^3 + 112*a6^3*a5^2*x34^6*a2^4*a1^3 + 112*a6^2*a5^3*x34^6*a2^4*a1^3 - 8*a6*a5^4*x34^6*a2^4*a1^3 - 8*a5^5*x34^6*a2^4*a1^3 - 16*a6^6*a5^4*a3*a2^4*a1^3 + 96*a6^5*a5^5*a3*a2^4*a1^3 - 16*a6^4*a5^6*a3*a2^4*a1^3 + 144*a6^6*a5^3*x34*a3*a2^4*a1^3 - 144*a6^5*a5^4*x34*a3*a2^4*a1^3 - 144*a6^4*a5^5*x34*a3*a2^4*a1^3 + 144*a6^3*a5^6*x34*a3*a2^4*a1^3 + 216*a6^6*a5^2*x34^2*a3*a2^4*a1^3 + 688*a6^5*a5^3*x34^2*a3*a2^4*a1^3 - 1080*a6^4*a5^4*x34^2*a3*a2^4*a1^3 + 688*a6^3*a5^5*x34^2*a3*a2^4*a1^3 + 216*a6^2*a5^6*x34^2*a3*a2^4*a1^3 - 112*a6^6*a5*x34^3*a3*a2^4*a1^3 - 512*a6^5*a5^2*x34^3*a3*a2^4*a1^3 - 480*a6^4*a5^3*x34^3*a3*a2^4*a1^3 - 480*a6^3*a5^4*x34^3*a3*a2^4*a1^3 - 512*a6^2*a5^5*x34^3*a3*a2^4*a1^3 - 112*a6*a5^6*x34^3*a3*a2^4*a1^3 - 48*a6^6*x34^4*a3*a2^4*a1^3 + 336*a6^5*a5*x34^4*a3*a2^4*a1^3 - 960*a6^4*a5^2*x34^4*a3*a2^4*a1^3 + 1680*a6^3*a5^3*x34^4*a3*a2^4*a1^3 - 960*a6^2*a5^4*x34^4*a3*a2^4*a1^3 + 336*a6*a5^5*x34^4*a3*a2^4*a1^3 - 48*a5^6*x34^4*a3*a2^4*a1^3 + 48*a6^4*a5*x34^5*a3*a2^4*a1^3 + 640*a6^3*a5^2*x34^5*a3*a2^4*a1^3 + 640*a6^2*a5^3*x34^5*a3*a2^4*a1^3 + 48*a6*a5^4*x34^5*a3*a2^4*a1^3 - 8*a6^4*x34^6*a3*a2^4*a1^3 - 80*a6^3*a5*x34^6*a3*a2^4*a1^3 - 120*a6^2*a5^2*x34^6*a3*a2^4*a1^3 - 80*a6*a5^3*x34^6*a3*a2^4*a1^3 - 8*a5^4*x34^6*a3*a2^4*a1^3 + 144*a6^6*a5^3*a3^2*a2^4*a1^3 - 144*a6^5*a5^4*a3^2*a2^4*a1^3 - 144*a6^4*a5^5*a3^2*a2^4*a1^3 + 144*a6^3*a5^6*a3^2*a2^4*a1^3 - 24*a6^6*a5^2*x34*a3^2*a2^4*a1^3 + 624*a6^5*a5^3*x34*a3^2*a2^4*a1^3 - 1800*a6^4*a5^4*x34*a3^2*a2^4*a1^3 + 624*a6^3*a5^5*x34*a3^2*a2^4*a1^3 - 24*a6^2*a5^6*x34*a3^2*a2^4*a1^3 - 408*a6^6*a5*x34^2*a3^2*a2^4*a1^3 - 1176*a6^5*a5^2*x34^2*a3^2*a2^4*a1^3 + 880*a6^4*a5^3*x34^2*a3^2*a2^4*a1^3 + 880*a6^3*a5^4*x34^2*a3^2*a2^4*a1^3 - 1176*a6^2*a5^5*x34^2*a3^2*a2^4*a1^3 - 408*a6*a5^6*x34^2*a3^2*a2^4*a1^3 + 832*a6^5*a5*x34^3*a3^2*a2^4*a1^3 - 1760*a6^4*a5^2*x34^3*a3^2*a2^4*a1^3 + 2160*a6^3*a5^3*x34^3*a3^2*a2^4*a1^3 - 1760*a6^2*a5^4*x34^3*a3^2*a2^4*a1^3 + 832*a6*a5^5*x34^3*a3^2*a2^4*a1^3 + 2400*a6^3*a5^2*x34^4*a3^2*a2^4*a1^3 + 2400*a6^2*a5^3*x34^4*a3^2*a2^4*a1^3 - 168*a6^4*x34^5*a3^2*a2^4*a1^3 - 512*a6^3*a5*x34^5*a3^2*a2^4*a1^3 - 1080*a6^2*a5^2*x34^5*a3^2*a2^4*a1^3 - 512*a6*a5^3*x34^5*a3^2*a2^4*a1^3 - 168*a5^4*x34^5*a3^2*a2^4*a1^3 + 112*a6^3*x34^6*a3^2*a2^4*a1^3 - 120*a6^2*a5*x34^6*a3^2*a2^4*a1^3 - 120*a6*a5^2*x34^6*a3^2*a2^4*a1^3 + 112*a5^3*x34^6*a3^2*a2^4*a1^3 - 16*a6^6*a5^2*a3^3*a2^4*a1^3 + 416*a6^5*a5^3*a3^3*a2^4*a1^3 - 1200*a6^4*a5^4*a3^3*a2^4*a1^3 + 416*a6^3*a5^5*a3^3*a2^4*a1^3 - 16*a6^2*a5^6*a3^3*a2^4*a1^3 - 592*a6^6*a5*x34*a3^3*a2^4*a1^3 - 1328*a6^5*a5^2*x34*a3^3*a2^4*a1^3 + 2720*a6^4*a5^3*x34*a3^3*a2^4*a1^3 + 2720*a6^3*a5^4*x34*a3^3*a2^4*a1^3 - 1328*a6^2*a5^5*x34*a3^3*a2^4*a1^3 - 592*a6*a5^6*x34*a3^3*a2^4*a1^3 + 320*a6^6*x34^2*a3^3*a2^4*a1^3 + 928*a6^5*a5*x34^2*a3^3*a2^4*a1^3 + 160*a6^4*a5^2*x34^2*a3^3*a2^4*a1^3 - 3360*a6^3*a5^3*x34^2*a3^3*a2^4*a1^3 + 160*a6^2*a5^4*x34^2*a3^3*a2^4*a1^3 + 928*a6*a5^5*x34^2*a3^3*a2^4*a1^3 + 320*a5^6*x34^2*a3^3*a2^4*a1^3 + 80*a6^5*x34^3*a3^3*a2^4*a1^3 - 160*a6^4*a5*x34^3*a3^3*a2^4*a1^3 + 3280*a6^3*a5^2*x34^3*a3^3*a2^4*a1^3 + 3280*a6^2*a5^3*x34^3*a3^3*a2^4*a1^3 - 160*a6*a5^4*x34^3*a3^3*a2^4*a1^3 + 80*a5^5*x34^3*a3^3*a2^4*a1^3 - 960*a6^4*x34^4*a3^3*a2^4*a1^3 - 880*a6^3*a5*x34^4*a3^3*a2^4*a1^3 - 2720*a6^2*a5^2*x34^4*a3^3*a2^4*a1^3 - 880*a6*a5^3*x34^4*a3^3*a2^4*a1^3 - 960*a5^4*x34^4*a3^3*a2^4*a1^3 + 912*a6^3*x34^5*a3^3*a2^4*a1^3 - 752*a6^2*a5*x34^5*a3^3*a2^4*a1^3 - 752*a6*a5^2*x34^5*a3^3*a2^4*a1^3 + 912*a5^3*x34^5*a3^3*a2^4*a1^3 + 112*a6^2*x34^6*a3^3*a2^4*a1^3 - 80*a6*a5*x34^6*a3^3*a2^4*a1^3 + 112*a5^2*x34^6*a3^3*a2^4*a1^3 - 296*a6^6*a5*a3^4*a2^4*a1^3 - 664*a6^5*a5^2*a3^4*a2^4*a1^3 + 1360*a6^4*a5^3*a3^4*a2^4*a1^3 + 1360*a6^3*a5^4*a3^4*a2^4*a1^3 - 664*a6^2*a5^5*a3^4*a2^4*a1^3 - 296*a6*a5^6*a3^4*a2^4*a1^3 + 480*a6^6*x34*a3^4*a2^4*a1^3 + 560*a6^5*a5*x34*a3^4*a2^4*a1^3 + 2000*a6^4*a5^2*x34*a3^4*a2^4*a1^3 - 7200*a6^3*a5^3*x34*a3^4*a2^4*a1^3 + 2000*a6^2*a5^4*x34*a3^4*a2^4*a1^3 + 560*a6*a5^5*x34*a3^4*a2^4*a1^3 + 480*a5^6*x34*a3^4*a2^4*a1^3 + 240*a6^5*x34^2*a3^4*a2^4*a1^3 - 240*a6^4*a5*x34^2*a3^4*a2^4*a1^3 + 1040*a6^3*a5^2*x34^2*a3^4*a2^4*a1^3 + 1040*a6^2*a5^3*x34^2*a3^4*a2^4*a1^3 - 240*a6*a5^4*x34^2*a3^4*a2^4*a1^3 + 240*a5^5*x34^2*a3^4*a2^4*a1^3 - 2560*a6^4*x34^3*a3^4*a2^4*a1^3 + 480*a6^3*a5*x34^3*a3^4*a2^4*a1^3 - 1600*a6^2*a5^2*x34^3*a3^4*a2^4*a1^3 + 480*a6*a5^3*x34^3*a3^4*a2^4*a1^3 - 2560*a5^4*x34^3*a3^4*a2^4*a1^3 + 2640*a6^3*x34^4*a3^4*a2^4*a1^3 - 2320*a6^2*a5*x34^4*a3^4*a2^4*a1^3 - 2320*a6*a5^2*x34^4*a3^4*a2^4*a1^3 + 2640*a5^3*x34^4*a3^4*a2^4*a1^3 + 552*a6^2*x34^5*a3^4*a2^4*a1^3 - 384*a6*a5*x34^5*a3^4*a2^4*a1^3 + 552*a5^2*x34^5*a3^4*a2^4*a1^3 - 8*a6*x34^6*a3^4*a2^4*a1^3 - 8*a5*x34^6*a3^4*a2^4*a1^3 + 192*a6^6*a3^5*a2^4*a1^3 + 224*a6^5*a5*a3^5*a2^4*a1^3 + 800*a6^4*a5^2*a3^5*a2^4*a1^3 - 2880*a6^3*a5^3*a3^5*a2^4*a1^3 + 800*a6^2*a5^4*a3^5*a2^4*a1^3 + 224*a6*a5^5*a3^5*a2^4*a1^3 + 192*a5^6*a3^5*a2^4*a1^3 + 240*a6^5*x34*a3^5*a2^4*a1^3 - 192*a6^4*a5*x34*a3^5*a2^4*a1^3 - 720*a6^3*a5^2*x34*a3^5*a2^4*a1^3 - 720*a6^2*a5^3*x34*a3^5*a2^4*a1^3 - 192*a6*a5^4*x34*a3^5*a2^4*a1^3 + 240*a5^5*x34*a3^5*a2^4*a1^3 - 3600*a6^4*x34^2*a3^5*a2^4*a1^3 + 2768*a6^3*a5*x34^2*a3^5*a2^4*a1^3 + 2160*a6^2*a5^2*x34^2*a3^5*a2^4*a1^3 + 2768*a6*a5^3*x34^2*a3^5*a2^4*a1^3 - 3600*a5^4*x34^2*a3^5*a2^4*a1^3 + 3920*a6^3*x34^3*a3^5*a2^4*a1^3 - 4192*a6^2*a5*x34^3*a3^5*a2^4*a1^3 - 4192*a6*a5^2*x34^3*a3^5*a2^4*a1^3 + 3920*a5^3*x34^3*a3^5*a2^4*a1^3 + 960*a6^2*x34^4*a3^5*a2^4*a1^3 - 624*a6*a5*x34^4*a3^5*a2^4*a1^3 + 960*a5^2*x34^4*a3^5*a2^4*a1^3 - 8*x34^6*a3^5*a2^4*a1^3 + 80*a6^5*a3^6*a2^4*a1^3 - 64*a6^4*a5*a3^6*a2^4*a1^3 - 240*a6^3*a5^2*a3^6*a2^4*a1^3 - 240*a6^2*a5^3*a3^6*a2^4*a1^3 - 64*a6*a5^4*a3^6*a2^4*a1^3 + 80*a5^5*a3^6*a2^4*a1^3 - 2576*a6^4*x34*a3^6*a2^4*a1^3 + 2576*a6^3*a5*x34*a3^6*a2^4*a1^3 + 2800*a6^2*a5^2*x34*a3^6*a2^4*a1^3 + 2576*a6*a5^3*x34*a3^6*a2^4*a1^3 - 2576*a5^4*x34*a3^6*a2^4*a1^3 + 3472*a6^3*x34^2*a3^6*a2^4*a1^3 - 4496*a6^2*a5*x34^2*a3^6*a2^4*a1^3 - 4496*a6*a5^2*x34^2*a3^6*a2^4*a1^3 + 3472*a5^3*x34^2*a3^6*a2^4*a1^3 + 672*a6^2*x34^3*a3^6*a2^4*a1^3 - 336*a6*a5*x34^3*a3^6*a2^4*a1^3 + 672*a5^2*x34^3*a3^6*a2^4*a1^3 + 112*a6*x34^4*a3^6*a2^4*a1^3 + 112*a5*x34^4*a3^6*a2^4*a1^3 - 56*x34^5*a3^6*a2^4*a1^3 - 736*a6^4*a3^7*a2^4*a1^3 + 736*a6^3*a5*a3^7*a2^4*a1^3 + 800*a6^2*a5^2*a3^7*a2^4*a1^3 + 736*a6*a5^3*a3^7*a2^4*a1^3 - 736*a5^4*a3^7*a2^4*a1^3 + 1856*a6^3*x34*a3^7*a2^4*a1^3 - 2656*a6^2*a5*x34*a3^7*a2^4*a1^3 - 2656*a6*a5^2*x34*a3^7*a2^4*a1^3 + 1856*a5^3*x34*a3^7*a2^4*a1^3 + 96*a6^2*x34^2*a3^7*a2^4*a1^3 + 96*a6*a5*x34^2*a3^7*a2^4*a1^3 + 96*a5^2*x34^2*a3^7*a2^4*a1^3 + 288*a6*x34^3*a3^7*a2^4*a1^3 + 288*a5*x34^3*a3^7*a2^4*a1^3 - 160*x34^4*a3^7*a2^4*a1^3 + 464*a6^3*a3^8*a2^4*a1^3 - 664*a6^2*a5*a3^8*a2^4*a1^3 - 664*a6*a5^2*a3^8*a2^4*a1^3 + 464*a5^3*a3^8*a2^4*a1^3 - 72*a6^2*x34*a3^8*a2^4*a1^3 + 144*a6*a5*x34*a3^8*a2^4*a1^3 - 72*a5^2*x34*a3^8*a2^4*a1^3 + 312*a6*x34^2*a3^8*a2^4*a1^3 + 312*a5*x34^2*a3^8*a2^4*a1^3 - 240*x34^3*a3^8*a2^4*a1^3 - 16*a6^2*a3^9*a2^4*a1^3 + 32*a6*a5*a3^9*a2^4*a1^3 - 16*a5^2*a3^9*a2^4*a1^3 + 160*a6*x34*a3^9*a2^4*a1^3 + 160*a5*x34*a3^9*a2^4*a1^3 - 200*x34^2*a3^9*a2^4*a1^3 + 32*a6*a3^10*a2^4*a1^3 + 32*a5*a3^10*a2^4*a1^3 - 88*x34*a3^10*a2^4*a1^3 - 16*a3^11*a2^4*a1^3 - 8*a6^6*a5^4*a2^5*a1^3 - 8*a6^4*a5^6*a2^5*a1^3 - 16*a6^6*a5^3*x34*a2^5*a1^3 + 48*a6^5*a5^4*x34*a2^5*a1^3 + 48*a6^4*a5^5*x34*a2^5*a1^3 - 16*a6^3*a5^6*x34*a2^5*a1^3 - 8*a6^6*a5^2*x34^2*a2^5*a1^3 - 80*a6^5*a5^3*x34^2*a2^5*a1^3 - 120*a6^4*a5^4*x34^2*a2^5*a1^3 - 80*a6^3*a5^5*x34^2*a2^5*a1^3 - 8*a6^2*a5^6*x34^2*a2^5*a1^3 - 16*a6^6*a5*x34^3*a2^5*a1^3 - 80*a6^5*a5^2*x34^3*a2^5*a1^3 + 240*a6^4*a5^3*x34^3*a2^5*a1^3 + 240*a6^3*a5^4*x34^3*a2^5*a1^3 - 80*a6^2*a5^5*x34^3*a2^5*a1^3 - 16*a6*a5^6*x34^3*a2^5*a1^3 - 8*a6^6*x34^4*a2^5*a1^3 + 48*a6^5*a5*x34^4*a2^5*a1^3 - 120*a6^4*a5^2*x34^4*a2^5*a1^3 + 240*a6^3*a5^3*x34^4*a2^5*a1^3 - 120*a6^2*a5^4*x34^4*a2^5*a1^3 + 48*a6*a5^5*x34^4*a2^5*a1^3 - 8*a5^6*x34^4*a2^5*a1^3 + 48*a6^4*a5*x34^5*a2^5*a1^3 - 80*a6^3*a5^2*x34^5*a2^5*a1^3 - 80*a6^2*a5^3*x34^5*a2^5*a1^3 + 48*a6*a5^4*x34^5*a2^5*a1^3 - 8*a6^4*x34^6*a2^5*a1^3 - 16*a6^3*a5*x34^6*a2^5*a1^3 - 8*a6^2*a5^2*x34^6*a2^5*a1^3 - 16*a6*a5^3*x34^6*a2^5*a1^3 - 8*a5^4*x34^6*a2^5*a1^3 - 32*a6^6*a5^3*a3*a2^5*a1^3 + 96*a6^5*a5^4*a3*a2^5*a1^3 + 96*a6^4*a5^5*a3*a2^5*a1^3 - 32*a6^3*a5^6*a3*a2^5*a1^3 + 32*a6^6*a5^2*x34*a3*a2^5*a1^3 - 192*a6^5*a5^3*x34*a3*a2^5*a1^3 - 144*a6^4*a5^4*x34*a3*a2^5*a1^3 - 192*a6^3*a5^5*x34*a3*a2^5*a1^3 + 32*a6^2*a5^6*x34*a3*a2^5*a1^3 - 144*a6^5*a5^2*x34^2*a3*a2^5*a1^3 + 688*a6^4*a5^3*x34^2*a3*a2^5*a1^3 + 688*a6^3*a5^4*x34^2*a3*a2^5*a1^3 - 144*a6^2*a5^5*x34^2*a3*a2^5*a1^3 - 48*a6^6*x34^3*a3*a2^5*a1^3 + 160*a6^5*a5*x34^3*a3*a2^5*a1^3 - 512*a6^4*a5^2*x34^3*a3*a2^5*a1^3 + 288*a6^3*a5^3*x34^3*a3*a2^5*a1^3 - 512*a6^2*a5^4*x34^3*a3*a2^5*a1^3 + 160*a6*a5^5*x34^3*a3*a2^5*a1^3 - 48*a5^6*x34^3*a3*a2^5*a1^3 + 48*a6^5*x34^4*a3*a2^5*a1^3 + 336*a6^4*a5*x34^4*a3*a2^5*a1^3 - 432*a6^3*a5^2*x34^4*a3*a2^5*a1^3 - 432*a6^2*a5^3*x34^4*a3*a2^5*a1^3 + 336*a6*a5^4*x34^4*a3*a2^5*a1^3 + 48*a5^5*x34^4*a3*a2^5*a1^3 - 128*a6^3*a5*x34^5*a3*a2^5*a1^3 + 48*a6^2*a5^2*x34^5*a3*a2^5*a1^3 - 128*a6*a5^3*x34^5*a3*a2^5*a1^3 - 16*a6^3*x34^6*a3*a2^5*a1^3 + 48*a6^2*a5*x34^6*a3*a2^5*a1^3 + 48*a6*a5^2*x34^6*a3*a2^5*a1^3 - 16*a5^3*x34^6*a3*a2^5*a1^3 + 32*a6^6*a5^2*a3^2*a2^5*a1^3 - 192*a6^5*a5^3*a3^2*a2^5*a1^3 - 144*a6^4*a5^4*a3^2*a2^5*a1^3 - 192*a6^3*a5^5*a3^2*a2^5*a1^3 + 32*a6^2*a5^6*a3^2*a2^5*a1^3 + 96*a6^6*a5*x34*a3^2*a2^5*a1^3 + 48*a6^5*a5^2*x34*a3^2*a2^5*a1^3 + 624*a6^4*a5^3*x34*a3^2*a2^5*a1^3 + 624*a6^3*a5^4*x34*a3^2*a2^5*a1^3 + 48*a6^2*a5^5*x34*a3^2*a2^5*a1^3 + 96*a6*a5^6*x34*a3^2*a2^5*a1^3 - 104*a6^6*x34^2*a3^2*a2^5*a1^3 + 288*a6^5*a5*x34^2*a3^2*a2^5*a1^3 - 1176*a6^4*a5^2*x34^2*a3^2*a2^5*a1^3 - 96*a6^3*a5^3*x34^2*a3^2*a2^5*a1^3 - 1176*a6^2*a5^4*x34^2*a3^2*a2^5*a1^3 + 288*a6*a5^5*x34^2*a3^2*a2^5*a1^3 - 104*a5^6*x34^2*a3^2*a2^5*a1^3 + 112*a6^5*x34^3*a3^2*a2^5*a1^3 + 832*a6^4*a5*x34^3*a3^2*a2^5*a1^3 - 448*a6^3*a5^2*x34^3*a3^2*a2^5*a1^3 - 448*a6^2*a5^3*x34^3*a3^2*a2^5*a1^3 + 832*a6*a5^4*x34^3*a3^2*a2^5*a1^3 + 112*a5^5*x34^3*a3^2*a2^5*a1^3 - 432*a6^3*a5*x34^4*a3^2*a2^5*a1^3 - 432*a6*a5^3*x34^4*a3^2*a2^5*a1^3 - 176*a6^3*x34^5*a3^2*a2^5*a1^3 + 384*a6^2*a5*x34^5*a3^2*a2^5*a1^3 + 384*a6*a5^2*x34^5*a3^2*a2^5*a1^3 - 176*a5^3*x34^5*a3^2*a2^5*a1^3 - 8*a6^2*x34^6*a3^2*a2^5*a1^3 + 48*a6*a5*x34^6*a3^2*a2^5*a1^3 - 8*a5^2*x34^6*a3^2*a2^5*a1^3 + 64*a6^6*a5*a3^3*a2^5*a1^3 + 32*a6^5*a5^2*a3^3*a2^5*a1^3 + 416*a6^4*a5^3*a3^3*a2^5*a1^3 + 416*a6^3*a5^4*a3^3*a2^5*a1^3 + 32*a6^2*a5^5*a3^3*a2^5*a1^3 + 64*a6*a5^6*a3^3*a2^5*a1^3 - 112*a6^6*x34*a3^3*a2^5*a1^3 + 256*a6^5*a5*x34*a3^3*a2^5*a1^3 - 1328*a6^4*a5^2*x34*a3^3*a2^5*a1^3 - 768*a6^3*a5^3*x34*a3^3*a2^5*a1^3 - 1328*a6^2*a5^4*x34*a3^3*a2^5*a1^3 + 256*a6*a5^5*x34*a3^3*a2^5*a1^3 - 112*a5^6*x34*a3^3*a2^5*a1^3 - 32*a6^5*x34^2*a3^3*a2^5*a1^3 + 928*a6^4*a5*x34^2*a3^3*a2^5*a1^3 + 928*a6^3*a5^2*x34^2*a3^3*a2^5*a1^3 + 928*a6^2*a5^3*x34^2*a3^3*a2^5*a1^3 + 928*a6*a5^4*x34^2*a3^3*a2^5*a1^3 - 32*a5^5*x34^2*a3^3*a2^5*a1^3 + 80*a6^4*x34^3*a3^3*a2^5*a1^3 - 1440*a6^3*a5*x34^3*a3^3*a2^5*a1^3 - 160*a6^2*a5^2*x34^3*a3^3*a2^5*a1^3 - 1440*a6*a5^3*x34^3*a3^3*a2^5*a1^3 + 80*a5^4*x34^3*a3^3*a2^5*a1^3 - 400*a6^3*x34^4*a3^3*a2^5*a1^3 + 1168*a6^2*a5*x34^4*a3^3*a2^5*a1^3 + 1168*a6*a5^2*x34^4*a3^3*a2^5*a1^3 - 400*a5^3*x34^4*a3^3*a2^5*a1^3 - 128*a6^2*x34^5*a3^3*a2^5*a1^3 + 256*a6*a5*x34^5*a3^3*a2^5*a1^3 - 128*a5^2*x34^5*a3^3*a2^5*a1^3 - 16*a6*x34^6*a3^3*a2^5*a1^3 - 16*a5*x34^6*a3^3*a2^5*a1^3 - 56*a6^6*a3^4*a2^5*a1^3 + 128*a6^5*a5*a3^4*a2^5*a1^3 - 664*a6^4*a5^2*a3^4*a2^5*a1^3 - 384*a6^3*a5^3*a3^4*a2^5*a1^3 - 664*a6^2*a5^4*a3^4*a2^5*a1^3 + 128*a6*a5^5*a3^4*a2^5*a1^3 - 56*a5^6*a3^4*a2^5*a1^3 - 160*a6^5*x34*a3^4*a2^5*a1^3 + 560*a6^4*a5*x34*a3^4*a2^5*a1^3 + 1840*a6^3*a5^2*x34*a3^4*a2^5*a1^3 + 1840*a6^2*a5^3*x34*a3^4*a2^5*a1^3 + 560*a6*a5^4*x34*a3^4*a2^5*a1^3 - 160*a5^5*x34*a3^4*a2^5*a1^3 + 240*a6^4*x34^2*a3^4*a2^5*a1^3 - 2800*a6^3*a5*x34^2*a3^4*a2^5*a1^3 - 240*a6^2*a5^2*x34^2*a3^4*a2^5*a1^3 - 2800*a6*a5^3*x34^2*a3^4*a2^5*a1^3 + 240*a5^4*x34^2*a3^4*a2^5*a1^3 + 80*a6^3*x34^3*a3^4*a2^5*a1^3 + 1760*a6^2*a5*x34^3*a3^4*a2^5*a1^3 + 1760*a6*a5^2*x34^3*a3^4*a2^5*a1^3 + 80*a5^3*x34^3*a3^4*a2^5*a1^3 - 640*a6^2*x34^4*a3^4*a2^5*a1^3 + 656*a6*a5*x34^4*a3^4*a2^5*a1^3 - 640*a5^2*x34^4*a3^4*a2^5*a1^3 - 48*a6*x34^5*a3^4*a2^5*a1^3 - 48*a5*x34^5*a3^4*a2^5*a1^3 - 8*x34^6*a3^4*a2^5*a1^3 - 64*a6^5*a3^5*a2^5*a1^3 + 224*a6^4*a5*a3^5*a2^5*a1^3 + 736*a6^3*a5^2*a3^5*a2^5*a1^3 + 736*a6^2*a5^3*a3^5*a2^5*a1^3 + 224*a6*a5^4*a3^5*a2^5*a1^3 - 64*a5^5*a3^5*a2^5*a1^3 + 240*a6^4*x34*a3^5*a2^5*a1^3 - 2496*a6^3*a5*x34*a3^5*a2^5*a1^3 - 192*a6^2*a5^2*x34*a3^5*a2^5*a1^3 - 2496*a6*a5^3*x34*a3^5*a2^5*a1^3 + 240*a5^4*x34*a3^5*a2^5*a1^3 + 1040*a6^3*x34^2*a3^5*a2^5*a1^3 + 1488*a6^2*a5*x34^2*a3^5*a2^5*a1^3 + 1488*a6*a5^2*x34^2*a3^5*a2^5*a1^3 + 1040*a5^3*x34^2*a3^5*a2^5*a1^3 - 1520*a6^2*x34^3*a3^5*a2^5*a1^3 + 992*a6*a5*x34^3*a3^5*a2^5*a1^3 - 1520*a5^2*x34^3*a3^5*a2^5*a1^3 + 48*a6*x34^4*a3^5*a2^5*a1^3 + 48*a5*x34^4*a3^5*a2^5*a1^3 - 48*x34^5*a3^5*a2^5*a1^3 + 80*a6^4*a3^6*a2^5*a1^3 - 832*a6^3*a5*a3^6*a2^5*a1^3 - 64*a6^2*a5^2*a3^6*a2^5*a1^3 - 832*a6*a5^3*a3^6*a2^5*a1^3 + 80*a5^4*a3^6*a2^5*a1^3 + 1008*a6^3*x34*a3^6*a2^5*a1^3 + 784*a6^2*a5*x34*a3^6*a2^5*a1^3 + 784*a6*a5^2*x34*a3^6*a2^5*a1^3 + 1008*a5^3*x34*a3^6*a2^5*a1^3 - 1888*a6^2*x34^2*a3^6*a2^5*a1^3 + 928*a6*a5*x34^2*a3^6*a2^5*a1^3 - 1888*a5^2*x34^2*a3^6*a2^5*a1^3 + 336*a6*x34^3*a3^6*a2^5*a1^3 + 336*a5*x34^3*a3^6*a2^5*a1^3 - 128*x34^4*a3^6*a2^5*a1^3 + 288*a6^3*a3^7*a2^5*a1^3 + 224*a6^2*a5*a3^7*a2^5*a1^3 + 224*a6*a5^2*a3^7*a2^5*a1^3 + 288*a5^3*a3^7*a2^5*a1^3 - 1184*a6^2*x34*a3^7*a2^5*a1^3 + 512*a6*a5*x34*a3^7*a2^5*a1^3 - 1184*a5^2*x34*a3^7*a2^5*a1^3 + 480*a6*x34^2*a3^7*a2^5*a1^3 + 480*a5*x34^2*a3^7*a2^5*a1^3 - 192*x34^3*a3^7*a2^5*a1^3 - 296*a6^2*a3^8*a2^5*a1^3 + 128*a6*a5*a3^8*a2^5*a1^3 - 296*a5^2*a3^8*a2^5*a1^3 + 288*a6*x34*a3^8*a2^5*a1^3 + 288*a5*x34*a3^8*a2^5*a1^3 - 168*x34^2*a3^8*a2^5*a1^3 + 64*a6*a3^9*a2^5*a1^3 + 64*a5*a3^9*a2^5*a1^3 - 80*x34*a3^9*a2^5*a1^3 - 16*a3^10*a2^5*a1^3 + 16*a6^6*a5^3*a2^6*a1^3 - 8*a6^5*a5^4*a2^6*a1^3 - 8*a6^4*a5^5*a2^6*a1^3 + 16*a6^3*a5^6*a2^6*a1^3 - 8*a6^6*a5^2*x34*a2^6*a1^3 - 16*a6^5*a5^3*x34*a2^6*a1^3 - 8*a6^4*a5^4*x34*a2^6*a1^3 - 16*a6^3*a5^5*x34*a2^6*a1^3 - 8*a6^2*a5^6*x34*a2^6*a1^3 - 8*a6^6*a5*x34^2*a2^6*a1^3 - 8*a6^5*a5^2*x34^2*a2^6*a1^3 + 112*a6^4*a5^3*x34^2*a2^6*a1^3 + 112*a6^3*a5^4*x34^2*a2^6*a1^3 - 8*a6^2*a5^5*x34^2*a2^6*a1^3 - 8*a6*a5^6*x34^2*a2^6*a1^3 + 16*a6^6*x34^3*a2^6*a1^3 - 16*a6^5*a5*x34^3*a2^6*a1^3 + 112*a6^4*a5^2*x34^3*a2^6*a1^3 - 528*a6^3*a5^3*x34^3*a2^6*a1^3 + 112*a6^2*a5^4*x34^3*a2^6*a1^3 - 16*a6*a5^5*x34^3*a2^6*a1^3 + 16*a5^6*x34^3*a2^6*a1^3 - 8*a6^5*x34^4*a2^6*a1^3 - 8*a6^4*a5*x34^4*a2^6*a1^3 + 112*a6^3*a5^2*x34^4*a2^6*a1^3 + 112*a6^2*a5^3*x34^4*a2^6*a1^3 - 8*a6*a5^4*x34^4*a2^6*a1^3 - 8*a5^5*x34^4*a2^6*a1^3 - 8*a6^4*x34^5*a2^6*a1^3 - 16*a6^3*a5*x34^5*a2^6*a1^3 - 8*a6^2*a5^2*x34^5*a2^6*a1^3 - 16*a6*a5^3*x34^5*a2^6*a1^3 - 8*a5^4*x34^5*a2^6*a1^3 + 16*a6^3*x34^6*a2^6*a1^3 - 8*a6^2*a5*x34^6*a2^6*a1^3 - 8*a6*a5^2*x34^6*a2^6*a1^3 + 16*a5^3*x34^6*a2^6*a1^3 - 16*a6^6*a5^2*a3*a2^6*a1^3 - 32*a6^5*a5^3*a3*a2^6*a1^3 - 16*a6^4*a5^4*a3*a2^6*a1^3 - 32*a6^3*a5^5*a3*a2^6*a1^3 - 16*a6^2*a5^6*a3*a2^6*a1^3 - 16*a6^6*a5*x34*a3*a2^6*a1^3 + 32*a6^5*a5^2*x34*a3*a2^6*a1^3 + 144*a6^4*a5^3*x34*a3*a2^6*a1^3 + 144*a6^3*a5^4*x34*a3*a2^6*a1^3 + 32*a6^2*a5^5*x34*a3*a2^6*a1^3 - 16*a6*a5^6*x34*a3*a2^6*a1^3 + 40*a6^6*x34^2*a3*a2^6*a1^3 + 216*a6^4*a5^2*x34^2*a3*a2^6*a1^3 - 1344*a6^3*a5^3*x34^2*a3*a2^6*a1^3 + 216*a6^2*a5^4*x34^2*a3*a2^6*a1^3 + 40*a5^6*x34^2*a3*a2^6*a1^3 - 48*a6^5*x34^3*a3*a2^6*a1^3 - 112*a6^4*a5*x34^3*a3*a2^6*a1^3 + 688*a6^3*a5^2*x34^3*a3*a2^6*a1^3 + 688*a6^2*a5^3*x34^3*a3*a2^6*a1^3 - 112*a6*a5^4*x34^3*a3*a2^6*a1^3 - 48*a5^5*x34^3*a3*a2^6*a1^3 - 48*a6^4*x34^4*a3*a2^6*a1^3 - 160*a6^3*a5*x34^4*a3*a2^6*a1^3 - 160*a6^2*a5^2*x34^4*a3*a2^6*a1^3 - 160*a6*a5^3*x34^4*a3*a2^6*a1^3 - 48*a5^4*x34^4*a3*a2^6*a1^3 + 80*a6^3*x34^5*a3*a2^6*a1^3 + 80*a5^3*x34^5*a3*a2^6*a1^3 - 8*a6^2*x34^6*a3*a2^6*a1^3 - 8*a5^2*x34^6*a3*a2^6*a1^3 - 16*a6^6*a5*a3^2*a2^6*a1^3 + 32*a6^5*a5^2*a3^2*a2^6*a1^3 + 144*a6^4*a5^3*a3^2*a2^6*a1^3 + 144*a6^3*a5^4*a3^2*a2^6*a1^3 + 32*a6^2*a5^5*a3^2*a2^6*a1^3 - 16*a6*a5^6*a3^2*a2^6*a1^3 + 24*a6^6*x34*a3^2*a2^6*a1^3 + 96*a6^5*a5*x34*a3^2*a2^6*a1^3 - 24*a6^4*a5^2*x34*a3^2*a2^6*a1^3 - 864*a6^3*a5^3*x34*a3^2*a2^6*a1^3 - 24*a6^2*a5^4*x34*a3^2*a2^6*a1^3 + 96*a6*a5^5*x34*a3^2*a2^6*a1^3 + 24*a5^6*x34*a3^2*a2^6*a1^3 - 104*a6^5*x34^2*a3^2*a2^6*a1^3 - 408*a6^4*a5*x34^2*a3^2*a2^6*a1^3 + 1152*a6^3*a5^2*x34^2*a3^2*a2^6*a1^3 + 1152*a6^2*a5^3*x34^2*a3^2*a2^6*a1^3 - 408*a6*a5^4*x34^2*a3^2*a2^6*a1^3 - 104*a5^5*x34^2*a3^2*a2^6*a1^3 - 240*a6^3*a5*x34^3*a3^2*a2^6*a1^3 - 800*a6^2*a5^2*x34^3*a3^2*a2^6*a1^3 - 240*a6*a5^3*x34^3*a3^2*a2^6*a1^3 + 272*a6^3*x34^4*a3^2*a2^6*a1^3 + 272*a5^3*x34^4*a3^2*a2^6*a1^3 - 56*a6^2*x34^5*a3^2*a2^6*a1^3 + 48*a6*a5*x34^5*a3^2*a2^6*a1^3 - 56*a5^2*x34^5*a3^2*a2^6*a1^3 - 8*a6*x34^6*a3^2*a2^6*a1^3 - 8*a5*x34^6*a3^2*a2^6*a1^3 + 16*a6^6*a3^3*a2^6*a1^3 + 64*a6^5*a5*a3^3*a2^6*a1^3 - 16*a6^4*a5^2*a3^3*a2^6*a1^3 - 576*a6^3*a5^3*a3^3*a2^6*a1^3 - 16*a6^2*a5^4*a3^3*a2^6*a1^3 + 64*a6*a5^5*a3^3*a2^6*a1^3 + 16*a5^6*a3^3*a2^6*a1^3 - 112*a6^5*x34*a3^3*a2^6*a1^3 - 592*a6^4*a5*x34*a3^3*a2^6*a1^3 + 928*a6^3*a5^2*x34*a3^3*a2^6*a1^3 + 928*a6^2*a5^3*x34*a3^3*a2^6*a1^3 - 592*a6*a5^4*x34*a3^3*a2^6*a1^3 - 112*a5^5*x34*a3^3*a2^6*a1^3 + 320*a6^4*x34^2*a3^3*a2^6*a1^3 + 320*a6^3*a5*x34^2*a3^3*a2^6*a1^3 - 1760*a6^2*a5^2*x34^2*a3^3*a2^6*a1^3 + 320*a6*a5^3*x34^2*a3^3*a2^6*a1^3 + 320*a5^4*x34^2*a3^3*a2^6*a1^3 + 80*a6^3*x34^3*a3^3*a2^6*a1^3 + 80*a6^2*a5*x34^3*a3^3*a2^6*a1^3 + 80*a6*a5^2*x34^3*a3^3*a2^6*a1^3 + 80*a5^3*x34^3*a3^3*a2^6*a1^3 - 48*a6^2*x34^4*a3^3*a2^6*a1^3 + 160*a6*a5*x34^4*a3^3*a2^6*a1^3 - 48*a5^2*x34^4*a3^3*a2^6*a1^3 - 64*a6*x34^5*a3^3*a2^6*a1^3 - 64*a5*x34^5*a3^3*a2^6*a1^3 + 16*x34^6*a3^3*a2^6*a1^3 - 56*a6^5*a3^4*a2^6*a1^3 - 296*a6^4*a5*a3^4*a2^6*a1^3 + 464*a6^3*a5^2*a3^4*a2^6*a1^3 + 464*a6^2*a5^3*a3^4*a2^6*a1^3 - 296*a6*a5^4*a3^4*a2^6*a1^3 - 56*a5^5*a3^4*a2^6*a1^3 + 480*a6^4*x34*a3^4*a2^6*a1^3 + 720*a6^3*a5*x34*a3^4*a2^6*a1^3 - 1840*a6^2*a5^2*x34*a3^4*a2^6*a1^3 + 720*a6*a5^3*x34*a3^4*a2^6*a1^3 + 480*a5^4*x34*a3^4*a2^6*a1^3 - 720*a6^3*x34^2*a3^4*a2^6*a1^3 + 240*a6^2*a5*x34^2*a3^4*a2^6*a1^3 + 240*a6*a5^2*x34^2*a3^4*a2^6*a1^3 - 720*a5^3*x34^2*a3^4*a2^6*a1^3 + 320*a6^2*x34^3*a3^4*a2^6*a1^3 + 80*a6*a5*x34^3*a3^4*a2^6*a1^3 + 320*a5^2*x34^3*a3^4*a2^6*a1^3 - 208*a6*x34^4*a3^4*a2^6*a1^3 - 208*a5*x34^4*a3^4*a2^6*a1^3 + 88*x34^5*a3^4*a2^6*a1^3 + 192*a6^4*a3^5*a2^6*a1^3 + 288*a6^3*a5*a3^5*a2^6*a1^3 - 736*a6^2*a5^2*a3^5*a2^6*a1^3 + 288*a6*a5^3*a3^5*a2^6*a1^3 + 192*a5^4*a3^5*a2^6*a1^3 - 912*a6^3*x34*a3^5*a2^6*a1^3 + 240*a6^2*a5*x34*a3^5*a2^6*a1^3 + 240*a6*a5^2*x34*a3^5*a2^6*a1^3 - 912*a5^3*x34*a3^5*a2^6*a1^3 + 800*a6^2*x34^2*a3^5*a2^6*a1^3 - 192*a6*a5*x34^2*a3^5*a2^6*a1^3 + 800*a5^2*x34^2*a3^5*a2^6*a1^3 - 368*a6*x34^3*a3^5*a2^6*a1^3 - 368*a5*x34^3*a3^5*a2^6*a1^3 + 192*x34^4*a3^5*a2^6*a1^3 - 304*a6^3*a3^6*a2^6*a1^3 + 80*a6^2*a5*a3^6*a2^6*a1^3 + 80*a6*a5^2*a3^6*a2^6*a1^3 - 304*a5^3*a3^6*a2^6*a1^3 + 672*a6^2*x34*a3^6*a2^6*a1^3 - 224*a6*a5*x34*a3^6*a2^6*a1^3 + 672*a5^2*x34*a3^6*a2^6*a1^3 - 384*a6*x34^2*a3^6*a2^6*a1^3 - 384*a5*x34^2*a3^6*a2^6*a1^3 + 224*x34^3*a3^6*a2^6*a1^3 + 192*a6^2*a3^7*a2^6*a1^3 - 64*a6*a5*a3^7*a2^6*a1^3 + 192*a5^2*a3^7*a2^6*a1^3 - 224*a6*x34*a3^7*a2^6*a1^3 - 224*a5*x34*a3^7*a2^6*a1^3 + 160*x34^2*a3^7*a2^6*a1^3 - 56*a6*a3^8*a2^6*a1^3 - 56*a5*a3^8*a2^6*a1^3 + 72*x34*a3^8*a2^6*a1^3 + 16*a3^9*a2^6*a1^3 - 8*a6^6*a5^6*x34^2*a1^4 - 8*a6^6*a5^5*x34^3*a1^4 - 8*a6^5*a5^6*x34^3*a1^4 + 24*a6^6*a5^4*x34^4*a1^4 + 24*a6^4*a5^6*x34^4*a1^4 - 8*a6^6*a5^3*x34^5*a1^4 - 8*a6^3*a5^6*x34^5*a1^4 - 8*a6^6*a5^2*x34^6*a1^4 - 8*a6^5*a5^3*x34^6*a1^4 + 24*a6^4*a5^4*x34^6*a1^4 - 8*a6^3*a5^5*x34^6*a1^4 - 8*a6^2*a5^6*x34^6*a1^4 - 8*a6^6*a5^6*x34*a3*a1^4 - 8*a6^6*a5^5*x34^2*a3*a1^4 - 8*a6^5*a5^6*x34^2*a3*a1^4 + 88*a6^6*a5^4*x34^3*a3*a1^4 + 48*a6^5*a5^5*x34^3*a3*a1^4 + 88*a6^4*a5^6*x34^3*a3*a1^4 - 48*a6^6*a5^3*x34^4*a3*a1^4 - 72*a6^5*a5^4*x34^4*a3*a1^4 - 72*a6^4*a5^5*x34^4*a3*a1^4 - 48*a6^3*a5^6*x34^4*a3*a1^4 - 32*a6^6*a5^2*x34^5*a3*a1^4 + 72*a6^4*a5^4*x34^5*a3*a1^4 - 32*a6^2*a5^6*x34^5*a3*a1^4 + 8*a6^6*a5*x34^6*a3*a1^4 + 16*a6^5*a5^2*x34^6*a3*a1^4 - 8*a6^4*a5^3*x34^6*a3*a1^4 - 8*a6^3*a5^4*x34^6*a3*a1^4 + 16*a6^2*a5^5*x34^6*a3*a1^4 + 8*a6*a5^6*x34^6*a3*a1^4 - 8*a6^6*a5^6*a3^2*a1^4 + 24*a6^6*a5^5*x34*a3^2*a1^4 + 24*a6^5*a5^6*x34*a3^2*a1^4 - 8*a6^6*a5^4*x34^2*a3^2*a1^4 + 264*a6^5*a5^5*x34^2*a3^2*a1^4 - 8*a6^4*a5^6*x34^2*a3^2*a1^4 - 408*a6^5*a5^4*x34^3*a3^2*a1^4 - 408*a6^4*a5^5*x34^3*a3^2*a1^4 - 168*a6^6*a5^2*x34^4*a3^2*a1^4 + 720*a6^4*a5^4*x34^4*a3^2*a1^4 - 168*a6^2*a5^6*x34^4*a3^2*a1^4 + 64*a6^6*a5*x34^5*a3^2*a1^4 + 216*a6^5*a5^2*x34^5*a3^2*a1^4 - 168*a6^4*a5^3*x34^5*a3^2*a1^4 - 168*a6^3*a5^4*x34^5*a3^2*a1^4 + 216*a6^2*a5^5*x34^5*a3^2*a1^4 + 64*a6*a5^6*x34^5*a3^2*a1^4 - 8*a6^6*x34^6*a3^2*a1^4 + 16*a6^5*a5*x34^6*a3^2*a1^4 - 128*a6^4*a5^2*x34^6*a3^2*a1^4 + 112*a6^3*a5^3*x34^6*a3^2*a1^4 - 128*a6^2*a5^4*x34^6*a3^2*a1^4 + 16*a6*a5^5*x34^6*a3^2*a1^4 - 8*a5^6*x34^6*a3^2*a1^4 + 16*a6^6*a5^5*a3^3*a1^4 + 16*a6^5*a5^6*a3^3*a1^4 - 192*a6^6*a5^4*x34*a3^3*a1^4 + 432*a6^5*a5^5*x34*a3^3*a1^4 - 192*a6^4*a5^6*x34*a3^3*a1^4 + 320*a6^6*a5^3*x34^2*a3^3*a1^4 - 912*a6^5*a5^4*x34^2*a3^3*a1^4 - 912*a6^4*a5^5*x34^2*a3^3*a1^4 + 320*a6^3*a5^6*x34^2*a3^3*a1^4 - 400*a6^6*a5^2*x34^3*a3^3*a1^4 + 80*a6^5*a5^3*x34^3*a3^3*a1^4 + 2400*a6^4*a5^4*x34^3*a3^3*a1^4 + 80*a6^3*a5^5*x34^3*a3^3*a1^4 - 400*a6^2*a5^6*x34^3*a3^3*a1^4 + 192*a6^6*a5*x34^4*a3^3*a1^4 + 720*a6^5*a5^2*x34^4*a3^3*a1^4 - 960*a6^4*a5^3*x34^4*a3^3*a1^4 - 960*a6^3*a5^4*x34^4*a3^3*a1^4 + 720*a6^2*a5^5*x34^4*a3^3*a1^4 + 192*a6*a5^6*x34^4*a3^3*a1^4 - 56*a6^6*x34^5*a3^3*a1^4 + 144*a6^5*a5*x34^5*a3^3*a1^4 - 888*a6^4*a5^2*x34^5*a3^3*a1^4 + 912*a6^3*a5^3*x34^5*a3^3*a1^4 - 888*a6^2*a5^4*x34^5*a3^3*a1^4 + 144*a6*a5^5*x34^5*a3^3*a1^4 - 56*a5^6*x34^5*a3^3*a1^4 - 8*a6^5*x34^6*a3^3*a1^4 - 8*a6^4*a5*x34^6*a3^3*a1^4 + 112*a6^3*a5^2*x34^6*a3^3*a1^4 + 112*a6^2*a5^3*x34^6*a3^3*a1^4 - 8*a6*a5^4*x34^6*a3^3*a1^4 - 8*a5^5*x34^6*a3^3*a1^4 - 96*a6^6*a5^4*a3^4*a1^4 + 216*a6^5*a5^5*a3^4*a1^4 - 96*a6^4*a5^6*a3^4*a1^4 + 480*a6^6*a5^3*x34*a3^4*a1^4 - 960*a6^5*a5^4*x34*a3^4*a1^4 - 960*a6^4*a5^5*x34*a3^4*a1^4 + 480*a6^3*a5^6*x34*a3^4*a1^4 - 520*a6^6*a5^2*x34^2*a3^4*a1^4 + 240*a6^5*a5^3*x34^2*a3^4*a1^4 + 3960*a6^4*a5^4*x34^2*a3^4*a1^4 + 240*a6^3*a5^5*x34^2*a3^4*a1^4 - 520*a6^2*a5^6*x34^2*a3^4*a1^4 + 280*a6^6*a5*x34^3*a3^4*a1^4 + 920*a6^5*a5^2*x34^3*a3^4*a1^4 - 2560*a6^4*a5^3*x34^3*a3^4*a1^4 - 2560*a6^3*a5^4*x34^3*a3^4*a1^4 + 920*a6^2*a5^5*x34^3*a3^4*a1^4 + 280*a6*a5^6*x34^3*a3^4*a1^4 - 136*a6^6*x34^4*a3^4*a1^4 + 408*a6^5*a5*x34^4*a3^4*a1^4 - 1800*a6^4*a5^2*x34^4*a3^4*a1^4 + 2640*a6^3*a5^3*x34^4*a3^4*a1^4 - 1800*a6^2*a5^4*x34^4*a3^4*a1^4 + 408*a6*a5^5*x34^4*a3^4*a1^4 - 136*a5^6*x34^4*a3^4*a1^4 - 48*a6^5*x34^5*a3^4*a1^4 - 120*a6^4*a5*x34^5*a3^4*a1^4 + 552*a6^3*a5^2*x34^5*a3^4*a1^4 + 552*a6^2*a5^3*x34^5*a3^4*a1^4 - 120*a6*a5^4*x34^5*a3^4*a1^4 - 48*a5^5*x34^5*a3^4*a1^4 + 24*a6^4*x34^6*a3^4*a1^4 - 8*a6^3*a5*x34^6*a3^4*a1^4 - 128*a6^2*a5^2*x34^6*a3^4*a1^4 - 8*a6*a5^3*x34^6*a3^4*a1^4 + 24*a5^4*x34^6*a3^4*a1^4 + 192*a6^6*a5^3*a3^5*a1^4 - 384*a6^5*a5^4*a3^5*a1^4 - 384*a6^4*a5^5*a3^5*a1^4 + 192*a6^3*a5^6*a3^5*a1^4 - 384*a6^6*a5^2*x34*a3^5*a1^4 + 240*a6^5*a5^3*x34*a3^5*a1^4 + 3312*a6^4*a5^4*x34*a3^5*a1^4 + 240*a6^3*a5^5*x34*a3^5*a1^4 - 384*a6^2*a5^6*x34*a3^5*a1^4 + 224*a6^6*a5*x34^2*a3^5*a1^4 + 480*a6^5*a5^2*x34^2*a3^5*a1^4 - 3600*a6^4*a5^3*x34^2*a3^5*a1^4 - 3600*a6^3*a5^4*x34^2*a3^5*a1^4 + 480*a6^2*a5^5*x34^2*a3^5*a1^4 + 224*a6*a5^6*x34^2*a3^5*a1^4 - 152*a6^6*x34^3*a3^5*a1^4 + 560*a6^5*a5*x34^3*a3^5*a1^4 - 1000*a6^4*a5^2*x34^3*a3^5*a1^4 + 3920*a6^3*a5^3*x34^3*a3^5*a1^4 - 1000*a6^2*a5^4*x34^3*a3^5*a1^4 + 560*a6*a5^5*x34^3*a3^5*a1^4 - 152*a5^6*x34^3*a3^5*a1^4 - 120*a6^5*x34^4*a3^5*a1^4 - 552*a6^4*a5*x34^4*a3^5*a1^4 + 960*a6^3*a5^2*x34^4*a3^5*a1^4 + 960*a6^2*a5^3*x34^4*a3^5*a1^4 - 552*a6*a5^4*x34^4*a3^5*a1^4 - 120*a5^5*x34^4*a3^5*a1^4 + 144*a6^4*x34^5*a3^5*a1^4 - 648*a6^2*a5^2*x34^5*a3^5*a1^4 + 144*a5^4*x34^5*a3^5*a1^4 - 8*a6^3*x34^6*a3^5*a1^4 + 16*a6^2*a5*x34^6*a3^5*a1^4 + 16*a6*a5^2*x34^6*a3^5*a1^4 - 8*a5^3*x34^6*a3^5*a1^4 - 128*a6^6*a5^2*a3^6*a1^4 + 80*a6^5*a5^3*a3^6*a1^4 + 1104*a6^4*a5^4*a3^6*a1^4 + 80*a6^3*a5^5*a3^6*a1^4 - 128*a6^2*a5^6*a3^6*a1^4 + 112*a6^6*a5*x34*a3^6*a1^4 + 112*a6^5*a5^2*x34*a3^6*a1^4 - 2576*a6^4*a5^3*x34*a3^6*a1^4 - 2576*a6^3*a5^4*x34*a3^6*a1^4 + 112*a6^2*a5^5*x34*a3^6*a1^4 + 112*a6*a5^6*x34*a3^6*a1^4 - 88*a6^6*x34^2*a3^6*a1^4 + 448*a6^5*a5*x34^2*a3^6*a1^4 + 712*a6^4*a5^2*x34^2*a3^6*a1^4 + 3472*a6^3*a5^3*x34^2*a3^6*a1^4 + 712*a6^2*a5^4*x34^2*a3^6*a1^4 + 448*a6*a5^5*x34^2*a3^6*a1^4 - 88*a5^6*x34^2*a3^6*a1^4 - 168*a6^5*x34^3*a3^6*a1^4 - 1176*a6^4*a5*x34^3*a3^6*a1^4 + 672*a6^3*a5^2*x34^3*a3^6*a1^4 + 672*a6^2*a5^3*x34^3*a3^6*a1^4 - 1176*a6*a5^4*x34^3*a3^6*a1^4 - 168*a5^5*x34^3*a3^6*a1^4 + 384*a6^4*x34^4*a3^6*a1^4 + 112*a6^3*a5*x34^4*a3^6*a1^4 - 1448*a6^2*a5^2*x34^4*a3^6*a1^4 + 112*a6*a5^3*x34^4*a3^6*a1^4 + 384*a5^4*x34^4*a3^6*a1^4 - 56*a6^3*x34^5*a3^6*a1^4 + 112*a6^2*a5*x34^5*a3^6*a1^4 + 112*a6*a5^2*x34^5*a3^6*a1^4 - 56*a5^3*x34^5*a3^6*a1^4 - 8*a6^2*x34^6*a3^6*a1^4 + 8*a6*a5*x34^6*a3^6*a1^4 - 8*a5^2*x34^6*a3^6*a1^4 + 32*a6^6*a5*a3^7*a1^4 + 32*a6^5*a5^2*a3^7*a1^4 - 736*a6^4*a5^3*a3^7*a1^4 - 736*a6^3*a5^4*a3^7*a1^4 + 32*a6^2*a5^5*a3^7*a1^4 + 32*a6*a5^6*a3^7*a1^4 - 32*a6^6*x34*a3^7*a1^4 + 224*a6^5*a5*x34*a3^7*a1^4 + 896*a6^4*a5^2*x34*a3^7*a1^4 + 1856*a6^3*a5^3*x34*a3^7*a1^4 + 896*a6^2*a5^4*x34*a3^7*a1^4 + 224*a6*a5^5*x34*a3^7*a1^4 - 32*a5^6*x34*a3^7*a1^4 - 144*a6^5*x34^2*a3^7*a1^4 - 1296*a6^4*a5*x34^2*a3^7*a1^4 + 96*a6^3*a5^2*x34^2*a3^7*a1^4 + 96*a6^2*a5^3*x34^2*a3^7*a1^4 - 1296*a6*a5^4*x34^2*a3^7*a1^4 - 144*a5^5*x34^2*a3^7*a1^4 + 576*a6^4*x34^3*a3^7*a1^4 + 288*a6^3*a5*x34^3*a3^7*a1^4 - 1872*a6^2*a5^2*x34^3*a3^7*a1^4 + 288*a6*a5^3*x34^3*a3^7*a1^4 + 576*a5^4*x34^3*a3^7*a1^4 - 160*a6^3*x34^4*a3^7*a1^4 + 320*a6^2*a5*x34^4*a3^7*a1^4 + 320*a6*a5^2*x34^4*a3^7*a1^4 - 160*a5^3*x34^4*a3^7*a1^4 - 48*a6^2*x34^5*a3^7*a1^4 + 48*a6*a5*x34^5*a3^7*a1^4 - 48*a5^2*x34^5*a3^7*a1^4 - 8*a6^6*a3^8*a1^4 + 56*a6^5*a5*a3^8*a1^4 + 224*a6^4*a5^2*a3^8*a1^4 + 464*a6^3*a5^3*a3^8*a1^4 + 224*a6^2*a5^4*a3^8*a1^4 + 56*a6*a5^5*a3^8*a1^4 - 8*a5^6*a3^8*a1^4 - 72*a6^5*x34*a3^8*a1^4 - 720*a6^4*a5*x34*a3^8*a1^4 - 72*a6^3*a5^2*x34*a3^8*a1^4 - 72*a6^2*a5^3*x34*a3^8*a1^4 - 720*a6*a5^4*x34*a3^8*a1^4 - 72*a5^5*x34*a3^8*a1^4 + 504*a6^4*x34^2*a3^8*a1^4 + 312*a6^3*a5*x34^2*a3^8*a1^4 - 1488*a6^2*a5^2*x34^2*a3^8*a1^4 + 312*a6*a5^3*x34^2*a3^8*a1^4 + 504*a5^4*x34^2*a3^8*a1^4 - 240*a6^3*x34^3*a3^8*a1^4 + 480*a6^2*a5*x34^3*a3^8*a1^4 + 480*a6*a5^2*x34^3*a3^8*a1^4 - 240*a5^3*x34^3*a3^8*a1^4 - 120*a6^2*x34^4*a3^8*a1^4 + 120*a6*a5*x34^4*a3^8*a1^4 - 120*a5^2*x34^4*a3^8*a1^4 - 16*a6^5*a3^9*a1^4 - 160*a6^4*a5*a3^9*a1^4 - 16*a6^3*a5^2*a3^9*a1^4 - 16*a6^2*a5^3*a3^9*a1^4 - 160*a6*a5^4*a3^9*a1^4 - 16*a5^5*a3^9*a1^4 + 240*a6^4*x34*a3^9*a1^4 + 160*a6^3*a5*x34*a3^9*a1^4 - 680*a6^2*a5^2*x34*a3^9*a1^4 + 160*a6*a5^3*x34*a3^9*a1^4 + 240*a5^4*x34*a3^9*a1^4 - 200*a6^3*x34^2*a3^9*a1^4 + 400*a6^2*a5*x34^2*a3^9*a1^4 + 400*a6*a5^2*x34^2*a3^9*a1^4 - 200*a5^3*x34^2*a3^9*a1^4 - 160*a6^2*x34^3*a3^9*a1^4 + 160*a6*a5*x34^3*a3^9*a1^4 - 160*a5^2*x34^3*a3^9*a1^4 + 48*a6^4*a3^10*a1^4 + 32*a6^3*a5*a3^10*a1^4 - 136*a6^2*a5^2*a3^10*a1^4 + 32*a6*a5^3*a3^10*a1^4 + 48*a5^4*a3^10*a1^4 - 88*a6^3*x34*a3^10*a1^4 + 176*a6^2*a5*x34*a3^10*a1^4 + 176*a6*a5^2*x34*a3^10*a1^4 - 88*a5^3*x34*a3^10*a1^4 - 120*a6^2*x34^2*a3^10*a1^4 + 120*a6*a5*x34^2*a3^10*a1^4 - 120*a5^2*x34^2*a3^10*a1^4 - 16*a6^3*a3^11*a1^4 + 32*a6^2*a5*a3^11*a1^4 + 32*a6*a5^2*a3^11*a1^4 - 16*a5^3*a3^11*a1^4 - 48*a6^2*x34*a3^11*a1^4 + 48*a6*a5*x34*a3^11*a1^4 - 48*a5^2*x34*a3^11*a1^4 - 8*a6^2*a3^12*a1^4 + 8*a6*a5*a3^12*a1^4 - 8*a5^2*a3^12*a1^4 + 8*a6^6*a5^6*x34*a2*a1^4 + 16*a6^6*a5^5*x34^2*a2*a1^4 + 16*a6^5*a5^6*x34^2*a2*a1^4 - 8*a6^6*a5^4*x34^3*a2*a1^4 + 48*a6^5*a5^5*x34^3*a2*a1^4 - 8*a6^4*a5^6*x34^3*a2*a1^4 - 8*a6^6*a5^3*x34^4*a2*a1^4 - 72*a6^5*a5^4*x34^4*a2*a1^4 - 72*a6^4*a5^5*x34^4*a2*a1^4 - 8*a6^3*a5^6*x34^4*a2*a1^4 + 16*a6^6*a5^2*x34^5*a2*a1^4 + 48*a6^5*a5^3*x34^5*a2*a1^4 - 72*a6^4*a5^4*x34^5*a2*a1^4 + 48*a6^3*a5^5*x34^5*a2*a1^4 + 16*a6^2*a5^6*x34^5*a2*a1^4 + 8*a6^6*a5*x34^6*a2*a1^4 + 16*a6^5*a5^2*x34^6*a2*a1^4 - 8*a6^4*a5^3*x34^6*a2*a1^4 - 8*a6^3*a5^4*x34^6*a2*a1^4 + 16*a6^2*a5^5*x34^6*a2*a1^4 + 8*a6*a5^6*x34^6*a2*a1^4 + 16*a6^6*a5^6*a3*a2*a1^4 - 40*a6^6*a5^5*x34*a3*a2*a1^4 - 40*a6^5*a5^6*x34*a3*a2*a1^4 + 96*a6^6*a5^4*x34^2*a3*a2*a1^4 - 72*a6^5*a5^5*x34^2*a3*a2*a1^4 + 96*a6^4*a5^6*x34^2*a3*a2*a1^4 - 112*a6^6*a5^3*x34^3*a3*a2*a1^4 - 192*a6^5*a5^4*x34^3*a3*a2*a1^4 - 192*a6^4*a5^5*x34^3*a3*a2*a1^4 - 112*a6^3*a5^6*x34^3*a3*a2*a1^4 + 200*a6^6*a5^2*x34^4*a3*a2*a1^4 + 336*a6^5*a5^3*x34^4*a3*a2*a1^4 - 360*a6^4*a5^4*x34^4*a3*a2*a1^4 + 336*a6^3*a5^5*x34^4*a3*a2*a1^4 + 200*a6^2*a5^6*x34^4*a3*a2*a1^4 - 24*a6^6*a5*x34^5*a3*a2*a1^4 - 120*a6^5*a5^2*x34^5*a3*a2*a1^4 + 48*a6^4*a5^3*x34^5*a3*a2*a1^4 + 48*a6^3*a5^4*x34^5*a3*a2*a1^4 - 120*a6^2*a5^5*x34^5*a3*a2*a1^4 - 24*a6*a5^6*x34^5*a3*a2*a1^4 + 8*a6^6*x34^6*a3*a2*a1^4 - 72*a6^5*a5*x34^6*a3*a2*a1^4 + 120*a6^4*a5^2*x34^6*a3*a2*a1^4 - 80*a6^3*a5^3*x34^6*a3*a2*a1^4 + 120*a6^2*a5^4*x34^6*a3*a2*a1^4 - 72*a6*a5^5*x34^6*a3*a2*a1^4 + 8*a5^6*x34^6*a3*a2*a1^4 - 40*a6^6*a5^5*a3^2*a2*a1^4 - 40*a6^5*a5^6*a3^2*a2*a1^4 + 336*a6^6*a5^4*x34*a3^2*a2*a1^4 - 504*a6^5*a5^5*x34*a3^2*a2*a1^4 + 336*a6^4*a5^6*x34*a3^2*a2*a1^4 - 408*a6^6*a5^3*x34^2*a3^2*a2*a1^4 + 144*a6^5*a5^4*x34^2*a3^2*a2*a1^4 + 144*a6^4*a5^5*x34^2*a3^2*a2*a1^4 - 408*a6^3*a5^6*x34^2*a3^2*a2*a1^4 + 520*a6^6*a5^2*x34^3*a3^2*a2*a1^4 + 832*a6^5*a5^3*x34^3*a3^2*a2*a1^4 - 1080*a6^4*a5^4*x34^3*a3^2*a2*a1^4 + 832*a6^3*a5^5*x34^3*a3^2*a2*a1^4 + 520*a6^2*a5^6*x34^3*a3^2*a2*a1^4 - 120*a6^6*a5*x34^4*a3^2*a2*a1^4 - 552*a6^5*a5^2*x34^4*a3^2*a2*a1^4 - 552*a6^2*a5^5*x34^4*a3^2*a2*a1^4 - 120*a6*a5^6*x34^4*a3^2*a2*a1^4 + 64*a6^6*x34^5*a3^2*a2*a1^4 - 648*a6^5*a5*x34^5*a3^2*a2*a1^4 + 1008*a6^4*a5^2*x34^5*a3^2*a2*a1^4 - 512*a6^3*a5^3*x34^5*a3^2*a2*a1^4 + 1008*a6^2*a5^4*x34^5*a3^2*a2*a1^4 - 648*a6*a5^5*x34^5*a3^2*a2*a1^4 + 64*a5^6*x34^5*a3^2*a2*a1^4 + 16*a6^5*x34^6*a3^2*a2*a1^4 + 120*a6^4*a5*x34^6*a3^2*a2*a1^4 - 120*a6^3*a5^2*x34^6*a3^2*a2*a1^4 - 120*a6^2*a5^3*x34^6*a3^2*a2*a1^4 + 120*a6*a5^4*x34^6*a3^2*a2*a1^4 + 16*a5^5*x34^6*a3^2*a2*a1^4 + 224*a6^6*a5^4*a3^3*a2*a1^4 - 336*a6^5*a5^5*a3^3*a2*a1^4 + 224*a6^4*a5^6*a3^3*a2*a1^4 - 592*a6^6*a5^3*x34*a3^3*a2*a1^4 + 672*a6^5*a5^4*x34*a3^3*a2*a1^4 + 672*a6^4*a5^5*x34*a3^3*a2*a1^4 - 592*a6^3*a5^6*x34*a3^3*a2*a1^4 + 400*a6^6*a5^2*x34^2*a3^3*a2*a1^4 + 928*a6^5*a5^3*x34^2*a3^3*a2*a1^4 - 2160*a6^4*a5^4*x34^2*a3^3*a2*a1^4 + 928*a6^3*a5^5*x34^2*a3^3*a2*a1^4 + 400*a6^2*a5^6*x34^2*a3^3*a2*a1^4 - 160*a6^6*a5*x34^3*a3^3*a2*a1^4 - 720*a6^5*a5^2*x34^3*a3^3*a2*a1^4 - 160*a6^4*a5^3*x34^3*a3^3*a2*a1^4 - 160*a6^3*a5^4*x34^3*a3^3*a2*a1^4 - 720*a6^2*a5^5*x34^3*a3^3*a2*a1^4 - 160*a6*a5^6*x34^3*a3^3*a2*a1^4 + 192*a6^6*x34^4*a3^3*a2*a1^4 - 2064*a6^5*a5*x34^4*a3^3*a2*a1^4 + 2880*a6^4*a5^2*x34^4*a3^3*a2*a1^4 - 880*a6^3*a5^3*x34^4*a3^3*a2*a1^4 + 2880*a6^2*a5^4*x34^4*a3^3*a2*a1^4 - 2064*a6*a5^5*x34^4*a3^3*a2*a1^4 + 192*a5^6*x34^4*a3^3*a2*a1^4 + 144*a6^5*x34^5*a3^3*a2*a1^4 + 816*a6^4*a5*x34^5*a3^3*a2*a1^4 - 752*a6^3*a5^2*x34^5*a3^3*a2*a1^4 - 752*a6^2*a5^3*x34^5*a3^3*a2*a1^4 + 816*a6*a5^4*x34^5*a3^3*a2*a1^4 + 144*a5^5*x34^5*a3^3*a2*a1^4 - 8*a6^4*x34^6*a3^3*a2*a1^4 - 80*a6^3*a5*x34^6*a3^3*a2*a1^4 - 120*a6^2*a5^2*x34^6*a3^3*a2*a1^4 - 80*a6*a5^3*x34^6*a3^3*a2*a1^4 - 8*a5^4*x34^6*a3^3*a2*a1^4 - 296*a6^6*a5^3*a3^4*a2*a1^4 + 336*a6^5*a5^4*a3^4*a2*a1^4 + 336*a6^4*a5^5*a3^4*a2*a1^4 - 296*a6^3*a5^6*a3^4*a2*a1^4 + 80*a6^6*a5^2*x34*a3^4*a2*a1^4 + 560*a6^5*a5^3*x34*a3^4*a2*a1^4 - 2160*a6^4*a5^4*x34*a3^4*a2*a1^4 + 560*a6^3*a5^5*x34*a3^4*a2*a1^4 + 80*a6^2*a5^6*x34*a3^4*a2*a1^4 - 240*a6^4*a5^3*x34^2*a3^4*a2*a1^4 - 240*a6^3*a5^4*x34^2*a3^4*a2*a1^4 + 280*a6^6*x34^3*a3^4*a2*a1^4 - 3120*a6^5*a5*x34^3*a3^4*a2*a1^4 + 3480*a6^4*a5^2*x34^3*a3^4*a2*a1^4 + 480*a6^3*a5^3*x34^3*a3^4*a2*a1^4 + 3480*a6^2*a5^4*x34^3*a3^4*a2*a1^4 - 3120*a6*a5^5*x34^3*a3^4*a2*a1^4 + 280*a5^6*x34^3*a3^4*a2*a1^4 + 408*a6^5*x34^4*a3^4*a2*a1^4 + 2280*a6^4*a5*x34^4*a3^4*a2*a1^4 - 2320*a6^3*a5^2*x34^4*a3^4*a2*a1^4 - 2320*a6^2*a5^3*x34^4*a3^4*a2*a1^4 + 2280*a6*a5^4*x34^4*a3^4*a2*a1^4 + 408*a5^5*x34^4*a3^4*a2*a1^4 - 120*a6^4*x34^5*a3^4*a2*a1^4 - 384*a6^3*a5*x34^5*a3^4*a2*a1^4 - 432*a6^2*a5^2*x34^5*a3^4*a2*a1^4 - 384*a6*a5^3*x34^5*a3^4*a2*a1^4 - 120*a5^4*x34^5*a3^4*a2*a1^4 - 8*a6^3*x34^6*a3^4*a2*a1^4 + 120*a6^2*a5*x34^6*a3^4*a2*a1^4 + 120*a6*a5^2*x34^6*a3^4*a2*a1^4 - 8*a5^3*x34^6*a3^4*a2*a1^4 + 32*a6^6*a5^2*a3^5*a2*a1^4 + 224*a6^5*a5^3*a3^5*a2*a1^4 - 864*a6^4*a5^4*a3^5*a2*a1^4 + 224*a6^3*a5^5*a3^5*a2*a1^4 + 32*a6^2*a5^6*a3^5*a2*a1^4 + 96*a6^6*a5*x34*a3^5*a2*a1^4 + 432*a6^5*a5^2*x34*a3^5*a2*a1^4 - 192*a6^4*a5^3*x34*a3^5*a2*a1^4 - 192*a6^3*a5^4*x34*a3^5*a2*a1^4 + 432*a6^2*a5^5*x34*a3^5*a2*a1^4 + 96*a6*a5^6*x34*a3^5*a2*a1^4 + 224*a6^6*x34^2*a3^5*a2*a1^4 - 2592*a6^5*a5*x34^2*a3^5*a2*a1^4 + 1728*a6^4*a5^2*x34^2*a3^5*a2*a1^4 + 2768*a6^3*a5^3*x34^2*a3^5*a2*a1^4 + 1728*a6^2*a5^4*x34^2*a3^5*a2*a1^4 - 2592*a6*a5^5*x34^2*a3^5*a2*a1^4 + 224*a5^6*x34^2*a3^5*a2*a1^4 + 560*a6^5*x34^3*a3^5*a2*a1^4 + 3456*a6^4*a5*x34^3*a3^5*a2*a1^4 - 4192*a6^3*a5^2*x34^3*a3^5*a2*a1^4 - 4192*a6^2*a5^3*x34^3*a3^5*a2*a1^4 + 3456*a6*a5^4*x34^3*a3^5*a2*a1^4 + 560*a5^5*x34^3*a3^5*a2*a1^4 - 552*a6^4*x34^4*a3^5*a2*a1^4 - 624*a6^3*a5*x34^4*a3^5*a2*a1^4 - 72*a6^2*a5^2*x34^4*a3^5*a2*a1^4 - 624*a6*a5^3*x34^4*a3^5*a2*a1^4 - 552*a5^4*x34^4*a3^5*a2*a1^4 + 504*a6^2*a5*x34^5*a3^5*a2*a1^4 + 504*a6*a5^2*x34^5*a3^5*a2*a1^4 + 16*a6^2*x34^6*a3^5*a2*a1^4 - 72*a6*a5*x34^6*a3^5*a2*a1^4 + 16*a5^2*x34^6*a3^5*a2*a1^4 + 32*a6^6*a5*a3^6*a2*a1^4 + 144*a6^5*a5^2*a3^6*a2*a1^4 - 64*a6^4*a5^3*a3^6*a2*a1^4 - 64*a6^3*a5^4*a3^6*a2*a1^4 + 144*a6^2*a5^5*a3^6*a2*a1^4 + 32*a6*a5^6*a3^6*a2*a1^4 + 112*a6^6*x34*a3^6*a2*a1^4 - 1344*a6^5*a5*x34*a3^6*a2*a1^4 + 336*a6^4*a5^2*x34*a3^6*a2*a1^4 + 2576*a6^3*a5^3*x34*a3^6*a2*a1^4 + 336*a6^2*a5^4*x34*a3^6*a2*a1^4 - 1344*a6*a5^5*x34*a3^6*a2*a1^4 + 112*a5^6*x34*a3^6*a2*a1^4 + 448*a6^5*x34^2*a3^6*a2*a1^4 + 3168*a6^4*a5*x34^2*a3^6*a2*a1^4 - 4496*a6^3*a5^2*x34^2*a3^6*a2*a1^4 - 4496*a6^2*a5^3*x34^2*a3^6*a2*a1^4 + 3168*a6*a5^4*x34^2*a3^6*a2*a1^4 + 448*a5^5*x34^2*a3^6*a2*a1^4 - 1176*a6^4*x34^3*a3^6*a2*a1^4 - 336*a6^3*a5*x34^3*a3^6*a2*a1^4 + 1512*a6^2*a5^2*x34^3*a3^6*a2*a1^4 - 336*a6*a5^3*x34^3*a3^6*a2*a1^4 - 1176*a5^4*x34^3*a3^6*a2*a1^4 + 112*a6^3*x34^4*a3^6*a2*a1^4 + 840*a6^2*a5*x34^4*a3^6*a2*a1^4 + 840*a6*a5^2*x34^4*a3^6*a2*a1^4 + 112*a5^3*x34^4*a3^6*a2*a1^4 + 112*a6^2*x34^5*a3^6*a2*a1^4 - 504*a6*a5*x34^5*a3^6*a2*a1^4 + 112*a5^2*x34^5*a3^6*a2*a1^4 + 8*a6*x34^6*a3^6*a2*a1^4 + 8*a5*x34^6*a3^6*a2*a1^4 + 32*a6^6*a3^7*a2*a1^4 - 384*a6^5*a5*a3^7*a2*a1^4 + 96*a6^4*a5^2*a3^7*a2*a1^4 + 736*a6^3*a5^3*a3^7*a2*a1^4 + 96*a6^2*a5^4*a3^7*a2*a1^4 - 384*a6*a5^5*a3^7*a2*a1^4 + 32*a5^6*a3^7*a2*a1^4 + 224*a6^5*x34*a3^7*a2*a1^4 + 1728*a6^4*a5*x34*a3^7*a2*a1^4 - 2656*a6^3*a5^2*x34*a3^7*a2*a1^4 - 2656*a6^2*a5^3*x34*a3^7*a2*a1^4 + 1728*a6*a5^4*x34*a3^7*a2*a1^4 + 224*a5^5*x34*a3^7*a2*a1^4 - 1296*a6^4*x34^2*a3^7*a2*a1^4 + 96*a6^3*a5*x34^2*a3^7*a2*a1^4 + 2448*a6^2*a5^2*x34^2*a3^7*a2*a1^4 + 96*a6*a5^3*x34^2*a3^7*a2*a1^4 - 1296*a5^4*x34^2*a3^7*a2*a1^4 + 288*a6^3*x34^3*a3^7*a2*a1^4 + 720*a6^2*a5*x34^3*a3^7*a2*a1^4 + 720*a6*a5^2*x34^3*a3^7*a2*a1^4 + 288*a5^3*x34^3*a3^7*a2*a1^4 + 320*a6^2*x34^4*a3^7*a2*a1^4 - 1440*a6*a5*x34^4*a3^7*a2*a1^4 + 320*a5^2*x34^4*a3^7*a2*a1^4 + 48*a6*x34^5*a3^7*a2*a1^4 + 48*a5*x34^5*a3^7*a2*a1^4 + 56*a6^5*a3^8*a2*a1^4 + 432*a6^4*a5*a3^8*a2*a1^4 - 664*a6^3*a5^2*a3^8*a2*a1^4 - 664*a6^2*a5^3*a3^8*a2*a1^4 + 432*a6*a5^4*a3^8*a2*a1^4 + 56*a5^5*a3^8*a2*a1^4 - 720*a6^4*x34*a3^8*a2*a1^4 + 144*a6^3*a5*x34*a3^8*a2*a1^4 + 1512*a6^2*a5^2*x34*a3^8*a2*a1^4 + 144*a6*a5^3*x34*a3^8*a2*a1^4 - 720*a5^4*x34*a3^8*a2*a1^4 + 312*a6^3*x34^2*a3^8*a2*a1^4 + 360*a6^2*a5*x34^2*a3^8*a2*a1^4 + 360*a6*a5^2*x34^2*a3^8*a2*a1^4 + 312*a5^3*x34^2*a3^8*a2*a1^4 + 480*a6^2*x34^3*a3^8*a2*a1^4 - 2160*a6*a5*x34^3*a3^8*a2*a1^4 + 480*a5^2*x34^3*a3^8*a2*a1^4 + 120*a6*x34^4*a3^8*a2*a1^4 + 120*a5*x34^4*a3^8*a2*a1^4 - 160*a6^4*a3^9*a2*a1^4 + 32*a6^3*a5*a3^9*a2*a1^4 + 336*a6^2*a5^2*a3^9*a2*a1^4 + 32*a6*a5^3*a3^9*a2*a1^4 - 160*a5^4*a3^9*a2*a1^4 + 160*a6^3*x34*a3^9*a2*a1^4 + 120*a6^2*a5*x34*a3^9*a2*a1^4 + 120*a6*a5^2*x34*a3^9*a2*a1^4 + 160*a5^3*x34*a3^9*a2*a1^4 + 400*a6^2*x34^2*a3^9*a2*a1^4 - 1800*a6*a5*x34^2*a3^9*a2*a1^4 + 400*a5^2*x34^2*a3^9*a2*a1^4 + 160*a6*x34^3*a3^9*a2*a1^4 + 160*a5*x34^3*a3^9*a2*a1^4 + 32*a6^3*a3^10*a2*a1^4 + 24*a6^2*a5*a3^10*a2*a1^4 + 24*a6*a5^2*a3^10*a2*a1^4 + 32*a5^3*a3^10*a2*a1^4 + 176*a6^2*x34*a3^10*a2*a1^4 - 792*a6*a5*x34*a3^10*a2*a1^4 + 176*a5^2*x34*a3^10*a2*a1^4 + 120*a6*x34^2*a3^10*a2*a1^4 + 120*a5*x34^2*a3^10*a2*a1^4 + 32*a6^2*a3^11*a2*a1^4 - 144*a6*a5*a3^11*a2*a1^4 + 32*a5^2*a3^11*a2*a1^4 + 48*a6*x34*a3^11*a2*a1^4 + 48*a5*x34*a3^11*a2*a1^4 + 8*a6*a3^12*a2*a1^4 + 8*a5*a3^12*a2*a1^4 - 8*a6^6*a5^6*a2^2*a1^4 + 16*a6^6*a5^5*x34*a2^2*a1^4 + 16*a6^5*a5^6*x34*a2^2*a1^4 - 128*a6^6*a5^4*x34^2*a2^2*a1^4 + 120*a6^5*a5^5*x34^2*a2^2*a1^4 - 128*a6^4*a5^6*x34^2*a2^2*a1^4 + 112*a6^6*a5^3*x34^3*a2^2*a1^4 - 120*a6^5*a5^4*x34^3*a2^2*a1^4 - 120*a6^4*a5^5*x34^3*a2^2*a1^4 + 112*a6^3*a5^6*x34^3*a2^2*a1^4 - 128*a6^6*a5^2*x34^4*a2^2*a1^4 - 120*a6^5*a5^3*x34^4*a2^2*a1^4 + 720*a6^4*a5^4*x34^4*a2^2*a1^4 - 120*a6^3*a5^5*x34^4*a2^2*a1^4 - 128*a6^2*a5^6*x34^4*a2^2*a1^4 + 16*a6^6*a5*x34^5*a2^2*a1^4 + 120*a6^5*a5^2*x34^5*a2^2*a1^4 - 120*a6^4*a5^3*x34^5*a2^2*a1^4 - 120*a6^3*a5^4*x34^5*a2^2*a1^4 + 120*a6^2*a5^5*x34^5*a2^2*a1^4 + 16*a6*a5^6*x34^5*a2^2*a1^4 - 8*a6^6*x34^6*a2^2*a1^4 + 16*a6^5*a5*x34^6*a2^2*a1^4 - 128*a6^4*a5^2*x34^6*a2^2*a1^4 + 112*a6^3*a5^3*x34^6*a2^2*a1^4 - 128*a6^2*a5^4*x34^6*a2^2*a1^4 + 16*a6*a5^5*x34^6*a2^2*a1^4 - 8*a5^6*x34^6*a2^2*a1^4 + 32*a6^6*a5^5*a3*a2^2*a1^4 + 32*a6^5*a5^6*a3*a2^2*a1^4 - 136*a6^6*a5^4*x34*a3*a2^2*a1^4 + 24*a6^5*a5^5*x34*a3*a2^2*a1^4 - 136*a6^4*a5^6*x34*a3*a2^2*a1^4 + 216*a6^6*a5^3*x34^2*a3*a2^2*a1^4 - 72*a6^5*a5^4*x34^2*a3*a2^2*a1^4 - 72*a6^4*a5^5*x34^2*a3*a2^2*a1^4 + 216*a6^3*a5^6*x34^2*a3*a2^2*a1^4 - 632*a6^6*a5^2*x34^3*a3*a2^2*a1^4 - 512*a6^5*a5^3*x34^3*a3*a2^2*a1^4 + 2520*a6^4*a5^4*x34^3*a3*a2^2*a1^4 - 512*a6^3*a5^5*x34^3*a3*a2^2*a1^4 - 632*a6^2*a5^6*x34^3*a3*a2^2*a1^4 + 200*a6^6*a5*x34^4*a3*a2^2*a1^4 + 888*a6^5*a5^2*x34^4*a3*a2^2*a1^4 - 960*a6^4*a5^3*x34^4*a3*a2^2*a1^4 - 960*a6^3*a5^4*x34^4*a3*a2^2*a1^4 + 888*a6^2*a5^5*x34^4*a3*a2^2*a1^4 + 200*a6*a5^6*x34^4*a3*a2^2*a1^4 - 32*a6^6*x34^5*a3*a2^2*a1^4 - 120*a6^5*a5*x34^5*a3*a2^2*a1^4 - 480*a6^4*a5^2*x34^5*a3*a2^2*a1^4 + 640*a6^3*a5^3*x34^5*a3*a2^2*a1^4 - 480*a6^2*a5^4*x34^5*a3*a2^2*a1^4 - 120*a6*a5^5*x34^5*a3*a2^2*a1^4 - 32*a5^6*x34^5*a3*a2^2*a1^4 + 16*a6^5*x34^6*a3*a2^2*a1^4 + 120*a6^4*a5*x34^6*a3*a2^2*a1^4 - 120*a6^3*a5^2*x34^6*a3*a2^2*a1^4 - 120*a6^2*a5^3*x34^6*a3*a2^2*a1^4 + 120*a6*a5^4*x34^6*a3*a2^2*a1^4 + 16*a5^5*x34^6*a3*a2^2*a1^4 - 136*a6^6*a5^4*a3^2*a2^2*a1^4 + 24*a6^5*a5^5*a3^2*a2^2*a1^4 - 136*a6^4*a5^6*a3^2*a2^2*a1^4 - 24*a6^6*a5^3*x34*a3^2*a2^2*a1^4 + 504*a6^5*a5^4*x34*a3^2*a2^2*a1^4 + 504*a6^4*a5^5*x34*a3^2*a2^2*a1^4 - 24*a6^3*a5^6*x34*a3^2*a2^2*a1^4 - 408*a6^6*a5^2*x34^2*a3^2*a2^2*a1^4 - 1176*a6^5*a5^3*x34^2*a3^2*a2^2*a1^4 + 2160*a6^4*a5^4*x34^2*a3^2*a2^2*a1^4 - 1176*a6^3*a5^5*x34^2*a3^2*a2^2*a1^4 - 408*a6^2*a5^6*x34^2*a3^2*a2^2*a1^4 + 520*a6^6*a5*x34^3*a3^2*a2^2*a1^4 + 1992*a6^5*a5^2*x34^3*a3^2*a2^2*a1^4 - 1760*a6^4*a5^3*x34^3*a3^2*a2^2*a1^4 - 1760*a6^3*a5^4*x34^3*a3^2*a2^2*a1^4 + 1992*a6^2*a5^5*x34^3*a3^2*a2^2*a1^4 + 520*a6*a5^6*x34^3*a3^2*a2^2*a1^4 - 168*a6^6*x34^4*a3^2*a2^2*a1^4 - 552*a6^5*a5*x34^4*a3^2*a2^2*a1^4 - 1560*a6^4*a5^2*x34^4*a3^2*a2^2*a1^4 + 2400*a6^3*a5^3*x34^4*a3^2*a2^2*a1^4 - 1560*a6^2*a5^4*x34^4*a3^2*a2^2*a1^4 - 552*a6*a5^5*x34^4*a3^2*a2^2*a1^4 - 168*a5^6*x34^4*a3^2*a2^2*a1^4 + 216*a6^5*x34^5*a3^2*a2^2*a1^4 + 1008*a6^4*a5*x34^5*a3^2*a2^2*a1^4 - 1080*a6^3*a5^2*x34^5*a3^2*a2^2*a1^4 - 1080*a6^2*a5^3*x34^5*a3^2*a2^2*a1^4 + 1008*a6*a5^4*x34^5*a3^2*a2^2*a1^4 + 216*a5^5*x34^5*a3^2*a2^2*a1^4 - 128*a6^4*x34^6*a3^2*a2^2*a1^4 - 120*a6^3*a5*x34^6*a3^2*a2^2*a1^4 + 720*a6^2*a5^2*x34^6*a3^2*a2^2*a1^4 - 120*a6*a5^3*x34^6*a3^2*a2^2*a1^4 - 128*a5^4*x34^6*a3^2*a2^2*a1^4 - 16*a6^6*a5^3*a3^3*a2^2*a1^4 + 336*a6^5*a5^4*a3^3*a2^2*a1^4 + 336*a6^4*a5^5*a3^3*a2^2*a1^4 - 16*a6^3*a5^6*a3^3*a2^2*a1^4 + 448*a6^6*a5^2*x34*a3^3*a2^2*a1^4 - 1328*a6^5*a5^3*x34*a3^3*a2^2*a1^4 - 720*a6^4*a5^4*x34*a3^3*a2^2*a1^4 - 1328*a6^3*a5^5*x34*a3^3*a2^2*a1^4 + 448*a6^2*a5^6*x34*a3^3*a2^2*a1^4 + 400*a6^6*a5*x34^2*a3^3*a2^2*a1^4 + 1488*a6^5*a5^2*x34^2*a3^3*a2^2*a1^4 + 160*a6^4*a5^3*x34^2*a3^3*a2^2*a1^4 + 160*a6^3*a5^4*x34^2*a3^3*a2^2*a1^4 + 1488*a6^2*a5^5*x34^2*a3^3*a2^2*a1^4 + 400*a6*a5^6*x34^2*a3^3*a2^2*a1^4 - 400*a6^6*x34^3*a3^3*a2^2*a1^4 - 720*a6^5*a5*x34^3*a3^3*a2^2*a1^4 - 3120*a6^4*a5^2*x34^3*a3^3*a2^2*a1^4 + 3280*a6^3*a5^3*x34^3*a3^3*a2^2*a1^4 - 3120*a6^2*a5^4*x34^3*a3^3*a2^2*a1^4 - 720*a6*a5^5*x34^3*a3^3*a2^2*a1^4 - 400*a5^6*x34^3*a3^3*a2^2*a1^4 + 720*a6^5*x34^4*a3^3*a2^2*a1^4 + 2880*a6^4*a5*x34^4*a3^3*a2^2*a1^4 - 2720*a6^3*a5^2*x34^4*a3^3*a2^2*a1^4 - 2720*a6^2*a5^3*x34^4*a3^3*a2^2*a1^4 + 2880*a6*a5^4*x34^4*a3^3*a2^2*a1^4 + 720*a5^5*x34^4*a3^3*a2^2*a1^4 - 888*a6^4*x34^5*a3^3*a2^2*a1^4 - 752*a6^3*a5*x34^5*a3^3*a2^2*a1^4 + 3960*a6^2*a5^2*x34^5*a3^3*a2^2*a1^4 - 752*a6*a5^3*x34^5*a3^3*a2^2*a1^4 - 888*a5^4*x34^5*a3^3*a2^2*a1^4 + 112*a6^3*x34^6*a3^3*a2^2*a1^4 - 120*a6^2*a5*x34^6*a3^3*a2^2*a1^4 - 120*a6*a5^2*x34^6*a3^3*a2^2*a1^4 + 112*a5^3*x34^6*a3^3*a2^2*a1^4 + 224*a6^6*a5^2*a3^4*a2^2*a1^4 - 664*a6^5*a5^3*a3^4*a2^2*a1^4 - 360*a6^4*a5^4*a3^4*a2^2*a1^4 - 664*a6^3*a5^5*a3^4*a2^2*a1^4 + 224*a6^2*a5^6*a3^4*a2^2*a1^4 + 80*a6^6*a5*x34*a3^4*a2^2*a1^4 + 240*a6^5*a5^2*x34*a3^4*a2^2*a1^4 + 2000*a6^4*a5^3*x34*a3^4*a2^2*a1^4 + 2000*a6^3*a5^4*x34*a3^4*a2^2*a1^4 + 240*a6^2*a5^5*x34*a3^4*a2^2*a1^4 + 80*a6*a5^6*x34*a3^4*a2^2*a1^4 - 520*a6^6*x34^2*a3^4*a2^2*a1^4 - 3960*a6^4*a5^2*x34^2*a3^4*a2^2*a1^4 + 1040*a6^3*a5^3*x34^2*a3^4*a2^2*a1^4 - 3960*a6^2*a5^4*x34^2*a3^4*a2^2*a1^4 - 520*a5^6*x34^2*a3^4*a2^2*a1^4 + 920*a6^5*x34^3*a3^4*a2^2*a1^4 + 3480*a6^4*a5*x34^3*a3^4*a2^2*a1^4 - 1600*a6^3*a5^2*x34^3*a3^4*a2^2*a1^4 - 1600*a6^2*a5^3*x34^3*a3^4*a2^2*a1^4 + 3480*a6*a5^4*x34^3*a3^4*a2^2*a1^4 + 920*a5^5*x34^3*a3^4*a2^2*a1^4 - 1800*a6^4*x34^4*a3^4*a2^2*a1^4 - 2320*a6^3*a5*x34^4*a3^4*a2^2*a1^4 + 7920*a6^2*a5^2*x34^4*a3^4*a2^2*a1^4 - 2320*a6*a5^3*x34^4*a3^4*a2^2*a1^4 - 1800*a5^4*x34^4*a3^4*a2^2*a1^4 + 552*a6^3*x34^5*a3^4*a2^2*a1^4 - 432*a6^2*a5*x34^5*a3^4*a2^2*a1^4 - 432*a6*a5^2*x34^5*a3^4*a2^2*a1^4 + 552*a5^3*x34^5*a3^4*a2^2*a1^4 - 128*a6^2*x34^6*a3^4*a2^2*a1^4 + 120*a6*a5*x34^6*a3^4*a2^2*a1^4 - 128*a5^2*x34^6*a3^4*a2^2*a1^4 + 32*a6^6*a5*a3^5*a2^2*a1^4 + 96*a6^5*a5^2*a3^5*a2^2*a1^4 + 800*a6^4*a5^3*a3^5*a2^2*a1^4 + 800*a6^3*a5^4*a3^5*a2^2*a1^4 + 96*a6^2*a5^5*a3^5*a2^2*a1^4 + 32*a6*a5^6*a3^5*a2^2*a1^4 - 384*a6^6*x34*a3^5*a2^2*a1^4 + 432*a6^5*a5*x34*a3^5*a2^2*a1^4 - 2880*a6^4*a5^2*x34*a3^5*a2^2*a1^4 - 720*a6^3*a5^3*x34*a3^5*a2^2*a1^4 - 2880*a6^2*a5^4*x34*a3^5*a2^2*a1^4 + 432*a6*a5^5*x34*a3^5*a2^2*a1^4 - 384*a5^6*x34*a3^5*a2^2*a1^4 + 480*a6^5*x34^2*a3^5*a2^2*a1^4 + 1728*a6^4*a5*x34^2*a3^5*a2^2*a1^4 + 2160*a6^3*a5^2*x34^2*a3^5*a2^2*a1^4 + 2160*a6^2*a5^3*x34^2*a3^5*a2^2*a1^4 + 1728*a6*a5^4*x34^2*a3^5*a2^2*a1^4 + 480*a5^5*x34^2*a3^5*a2^2*a1^4 - 1000*a6^4*x34^3*a3^5*a2^2*a1^4 - 4192*a6^3*a5*x34^3*a3^5*a2^2*a1^4 + 6120*a6^2*a5^2*x34^3*a3^5*a2^2*a1^4 - 4192*a6*a5^3*x34^3*a3^5*a2^2*a1^4 - 1000*a5^4*x34^3*a3^5*a2^2*a1^4 + 960*a6^3*x34^4*a3^5*a2^2*a1^4 - 72*a6^2*a5*x34^4*a3^5*a2^2*a1^4 - 72*a6*a5^2*x34^4*a3^5*a2^2*a1^4 + 960*a5^3*x34^4*a3^5*a2^2*a1^4 - 648*a6^2*x34^5*a3^5*a2^2*a1^4 + 504*a6*a5*x34^5*a3^5*a2^2*a1^4 - 648*a5^2*x34^5*a3^5*a2^2*a1^4 + 16*a6*x34^6*a3^5*a2^2*a1^4 + 16*a5*x34^6*a3^5*a2^2*a1^4 - 128*a6^6*a3^6*a2^2*a1^4 + 144*a6^5*a5*a3^6*a2^2*a1^4 - 960*a6^4*a5^2*a3^6*a2^2*a1^4 - 240*a6^3*a5^3*a3^6*a2^2*a1^4 - 960*a6^2*a5^4*a3^6*a2^2*a1^4 + 144*a6*a5^5*a3^6*a2^2*a1^4 - 128*a5^6*a3^6*a2^2*a1^4 + 112*a6^5*x34*a3^6*a2^2*a1^4 + 336*a6^4*a5*x34*a3^6*a2^2*a1^4 + 2800*a6^3*a5^2*x34*a3^6*a2^2*a1^4 + 2800*a6^2*a5^3*x34*a3^6*a2^2*a1^4 + 336*a6*a5^4*x34*a3^6*a2^2*a1^4 + 112*a5^5*x34*a3^6*a2^2*a1^4 + 712*a6^4*x34^2*a3^6*a2^2*a1^4 - 4496*a6^3*a5*x34^2*a3^6*a2^2*a1^4 + 360*a6^2*a5^2*x34^2*a3^6*a2^2*a1^4 - 4496*a6*a5^3*x34^2*a3^6*a2^2*a1^4 + 712*a5^4*x34^2*a3^6*a2^2*a1^4 + 672*a6^3*x34^3*a3^6*a2^2*a1^4 + 1512*a6^2*a5*x34^3*a3^6*a2^2*a1^4 + 1512*a6*a5^2*x34^3*a3^6*a2^2*a1^4 + 672*a5^3*x34^3*a3^6*a2^2*a1^4 - 1448*a6^2*x34^4*a3^6*a2^2*a1^4 + 840*a6*a5*x34^4*a3^6*a2^2*a1^4 - 1448*a5^2*x34^4*a3^6*a2^2*a1^4 + 112*a6*x34^5*a3^6*a2^2*a1^4 + 112*a5*x34^5*a3^6*a2^2*a1^4 - 8*x34^6*a3^6*a2^2*a1^4 + 32*a6^5*a3^7*a2^2*a1^4 + 96*a6^4*a5*a3^7*a2^2*a1^4 + 800*a6^3*a5^2*a3^7*a2^2*a1^4 + 800*a6^2*a5^3*a3^7*a2^2*a1^4 + 96*a6*a5^4*a3^7*a2^2*a1^4 + 32*a5^5*a3^7*a2^2*a1^4 + 896*a6^4*x34*a3^7*a2^2*a1^4 - 2656*a6^3*a5*x34*a3^7*a2^2*a1^4 - 1440*a6^2*a5^2*x34*a3^7*a2^2*a1^4 - 2656*a6*a5^3*x34*a3^7*a2^2*a1^4 + 896*a5^4*x34*a3^7*a2^2*a1^4 + 96*a6^3*x34^2*a3^7*a2^2*a1^4 + 2448*a6^2*a5*x34^2*a3^7*a2^2*a1^4 + 2448*a6*a5^2*x34^2*a3^7*a2^2*a1^4 + 96*a5^3*x34^2*a3^7*a2^2*a1^4 - 1872*a6^2*x34^3*a3^7*a2^2*a1^4 + 720*a6*a5*x34^3*a3^7*a2^2*a1^4 - 1872*a5^2*x34^3*a3^7*a2^2*a1^4 + 320*a6*x34^4*a3^7*a2^2*a1^4 + 320*a5*x34^4*a3^7*a2^2*a1^4 - 48*x34^5*a3^7*a2^2*a1^4 + 224*a6^4*a3^8*a2^2*a1^4 - 664*a6^3*a5*a3^8*a2^2*a1^4 - 360*a6^2*a5^2*a3^8*a2^2*a1^4 - 664*a6*a5^3*a3^8*a2^2*a1^4 + 224*a5^4*a3^8*a2^2*a1^4 - 72*a6^3*x34*a3^8*a2^2*a1^4 + 1512*a6^2*a5*x34*a3^8*a2^2*a1^4 + 1512*a6*a5^2*x34*a3^8*a2^2*a1^4 - 72*a5^3*x34*a3^8*a2^2*a1^4 - 1488*a6^2*x34^2*a3^8*a2^2*a1^4 + 360*a6*a5*x34^2*a3^8*a2^2*a1^4 - 1488*a5^2*x34^2*a3^8*a2^2*a1^4 + 480*a6*x34^3*a3^8*a2^2*a1^4 + 480*a5*x34^3*a3^8*a2^2*a1^4 - 120*x34^4*a3^8*a2^2*a1^4 - 16*a6^3*a3^9*a2^2*a1^4 + 336*a6^2*a5*a3^9*a2^2*a1^4 + 336*a6*a5^2*a3^9*a2^2*a1^4 - 16*a5^3*a3^9*a2^2*a1^4 - 680*a6^2*x34*a3^9*a2^2*a1^4 + 120*a6*a5*x34*a3^9*a2^2*a1^4 - 680*a5^2*x34*a3^9*a2^2*a1^4 + 400*a6*x34^2*a3^9*a2^2*a1^4 + 400*a5*x34^2*a3^9*a2^2*a1^4 - 160*x34^3*a3^9*a2^2*a1^4 - 136*a6^2*a3^10*a2^2*a1^4 + 24*a6*a5*a3^10*a2^2*a1^4 - 136*a5^2*a3^10*a2^2*a1^4 + 176*a6*x34*a3^10*a2^2*a1^4 + 176*a5*x34*a3^10*a2^2*a1^4 - 120*x34^2*a3^10*a2^2*a1^4 + 32*a6*a3^11*a2^2*a1^4 + 32*a5*a3^11*a2^2*a1^4 - 48*x34*a3^11*a2^2*a1^4 - 8*a3^12*a2^2*a1^4 - 8*a6^6*a5^5*a2^3*a1^4 - 8*a6^5*a5^6*a2^3*a1^4 - 8*a6^6*a5^4*x34*a2^3*a1^4 + 48*a6^5*a5^5*x34*a2^3*a1^4 - 8*a6^4*a5^6*x34*a2^3*a1^4 + 112*a6^6*a5^3*x34^2*a2^3*a1^4 - 120*a6^5*a5^4*x34^2*a2^3*a1^4 - 120*a6^4*a5^5*x34^2*a2^3*a1^4 + 112*a6^3*a5^6*x34^2*a2^3*a1^4 + 112*a6^6*a5^2*x34^3*a2^3*a1^4 + 240*a6^5*a5^3*x34^3*a2^3*a1^4 - 240*a6^4*a5^4*x34^3*a2^3*a1^4 + 240*a6^3*a5^5*x34^3*a2^3*a1^4 + 112*a6^2*a5^6*x34^3*a2^3*a1^4 - 8*a6^6*a5*x34^4*a2^3*a1^4 - 120*a6^5*a5^2*x34^4*a2^3*a1^4 - 240*a6^4*a5^3*x34^4*a2^3*a1^4 - 240*a6^3*a5^4*x34^4*a2^3*a1^4 - 120*a6^2*a5^5*x34^4*a2^3*a1^4 - 8*a6*a5^6*x34^4*a2^3*a1^4 - 8*a6^6*x34^5*a2^3*a1^4 + 48*a6^5*a5*x34^5*a2^3*a1^4 - 120*a6^4*a5^2*x34^5*a2^3*a1^4 + 240*a6^3*a5^3*x34^5*a2^3*a1^4 - 120*a6^2*a5^4*x34^5*a2^3*a1^4 + 48*a6*a5^5*x34^5*a2^3*a1^4 - 8*a5^6*x34^5*a2^3*a1^4 - 8*a6^5*x34^6*a2^3*a1^4 - 8*a6^4*a5*x34^6*a2^3*a1^4 + 112*a6^3*a5^2*x34^6*a2^3*a1^4 + 112*a6^2*a5^3*x34^6*a2^3*a1^4 - 8*a6*a5^4*x34^6*a2^3*a1^4 - 8*a5^5*x34^6*a2^3*a1^4 - 16*a6^6*a5^4*a3*a2^3*a1^4 + 96*a6^5*a5^5*a3*a2^3*a1^4 - 16*a6^4*a5^6*a3*a2^3*a1^4 + 144*a6^6*a5^3*x34*a3*a2^3*a1^4 - 144*a6^5*a5^4*x34*a3*a2^3*a1^4 - 144*a6^4*a5^5*x34*a3*a2^3*a1^4 + 144*a6^3*a5^6*x34*a3*a2^3*a1^4 + 216*a6^6*a5^2*x34^2*a3*a2^3*a1^4 + 688*a6^5*a5^3*x34^2*a3*a2^3*a1^4 - 1080*a6^4*a5^4*x34^2*a3*a2^3*a1^4 + 688*a6^3*a5^5*x34^2*a3*a2^3*a1^4 + 216*a6^2*a5^6*x34^2*a3*a2^3*a1^4 - 112*a6^6*a5*x34^3*a3*a2^3*a1^4 - 512*a6^5*a5^2*x34^3*a3*a2^3*a1^4 - 480*a6^4*a5^3*x34^3*a3*a2^3*a1^4 - 480*a6^3*a5^4*x34^3*a3*a2^3*a1^4 - 512*a6^2*a5^5*x34^3*a3*a2^3*a1^4 - 112*a6*a5^6*x34^3*a3*a2^3*a1^4 - 48*a6^6*x34^4*a3*a2^3*a1^4 + 336*a6^5*a5*x34^4*a3*a2^3*a1^4 - 960*a6^4*a5^2*x34^4*a3*a2^3*a1^4 + 1680*a6^3*a5^3*x34^4*a3*a2^3*a1^4 - 960*a6^2*a5^4*x34^4*a3*a2^3*a1^4 + 336*a6*a5^5*x34^4*a3*a2^3*a1^4 - 48*a5^6*x34^4*a3*a2^3*a1^4 + 48*a6^4*a5*x34^5*a3*a2^3*a1^4 + 640*a6^3*a5^2*x34^5*a3*a2^3*a1^4 + 640*a6^2*a5^3*x34^5*a3*a2^3*a1^4 + 48*a6*a5^4*x34^5*a3*a2^3*a1^4 - 8*a6^4*x34^6*a3*a2^3*a1^4 - 80*a6^3*a5*x34^6*a3*a2^3*a1^4 - 120*a6^2*a5^2*x34^6*a3*a2^3*a1^4 - 80*a6*a5^3*x34^6*a3*a2^3*a1^4 - 8*a5^4*x34^6*a3*a2^3*a1^4 + 144*a6^6*a5^3*a3^2*a2^3*a1^4 - 144*a6^5*a5^4*a3^2*a2^3*a1^4 - 144*a6^4*a5^5*a3^2*a2^3*a1^4 + 144*a6^3*a5^6*a3^2*a2^3*a1^4 - 24*a6^6*a5^2*x34*a3^2*a2^3*a1^4 + 624*a6^5*a5^3*x34*a3^2*a2^3*a1^4 - 1800*a6^4*a5^4*x34*a3^2*a2^3*a1^4 + 624*a6^3*a5^5*x34*a3^2*a2^3*a1^4 - 24*a6^2*a5^6*x34*a3^2*a2^3*a1^4 - 408*a6^6*a5*x34^2*a3^2*a2^3*a1^4 - 1176*a6^5*a5^2*x34^2*a3^2*a2^3*a1^4 + 880*a6^4*a5^3*x34^2*a3^2*a2^3*a1^4 + 880*a6^3*a5^4*x34^2*a3^2*a2^3*a1^4 - 1176*a6^2*a5^5*x34^2*a3^2*a2^3*a1^4 - 408*a6*a5^6*x34^2*a3^2*a2^3*a1^4 + 832*a6^5*a5*x34^3*a3^2*a2^3*a1^4 - 1760*a6^4*a5^2*x34^3*a3^2*a2^3*a1^4 + 2160*a6^3*a5^3*x34^3*a3^2*a2^3*a1^4 - 1760*a6^2*a5^4*x34^3*a3^2*a2^3*a1^4 + 832*a6*a5^5*x34^3*a3^2*a2^3*a1^4 + 2400*a6^3*a5^2*x34^4*a3^2*a2^3*a1^4 + 2400*a6^2*a5^3*x34^4*a3^2*a2^3*a1^4 - 168*a6^4*x34^5*a3^2*a2^3*a1^4 - 512*a6^3*a5*x34^5*a3^2*a2^3*a1^4 - 1080*a6^2*a5^2*x34^5*a3^2*a2^3*a1^4 - 512*a6*a5^3*x34^5*a3^2*a2^3*a1^4 - 168*a5^4*x34^5*a3^2*a2^3*a1^4 + 112*a6^3*x34^6*a3^2*a2^3*a1^4 - 120*a6^2*a5*x34^6*a3^2*a2^3*a1^4 - 120*a6*a5^2*x34^6*a3^2*a2^3*a1^4 + 112*a5^3*x34^6*a3^2*a2^3*a1^4 - 16*a6^6*a5^2*a3^3*a2^3*a1^4 + 416*a6^5*a5^3*a3^3*a2^3*a1^4 - 1200*a6^4*a5^4*a3^3*a2^3*a1^4 + 416*a6^3*a5^5*a3^3*a2^3*a1^4 - 16*a6^2*a5^6*a3^3*a2^3*a1^4 - 592*a6^6*a5*x34*a3^3*a2^3*a1^4 - 1328*a6^5*a5^2*x34*a3^3*a2^3*a1^4 + 2720*a6^4*a5^3*x34*a3^3*a2^3*a1^4 + 2720*a6^3*a5^4*x34*a3^3*a2^3*a1^4 - 1328*a6^2*a5^5*x34*a3^3*a2^3*a1^4 - 592*a6*a5^6*x34*a3^3*a2^3*a1^4 + 320*a6^6*x34^2*a3^3*a2^3*a1^4 + 928*a6^5*a5*x34^2*a3^3*a2^3*a1^4 + 160*a6^4*a5^2*x34^2*a3^3*a2^3*a1^4 - 3360*a6^3*a5^3*x34^2*a3^3*a2^3*a1^4 + 160*a6^2*a5^4*x34^2*a3^3*a2^3*a1^4 + 928*a6*a5^5*x34^2*a3^3*a2^3*a1^4 + 320*a5^6*x34^2*a3^3*a2^3*a1^4 + 80*a6^5*x34^3*a3^3*a2^3*a1^4 - 160*a6^4*a5*x34^3*a3^3*a2^3*a1^4 + 3280*a6^3*a5^2*x34^3*a3^3*a2^3*a1^4 + 3280*a6^2*a5^3*x34^3*a3^3*a2^3*a1^4 - 160*a6*a5^4*x34^3*a3^3*a2^3*a1^4 + 80*a5^5*x34^3*a3^3*a2^3*a1^4 - 960*a6^4*x34^4*a3^3*a2^3*a1^4 - 880*a6^3*a5*x34^4*a3^3*a2^3*a1^4 - 2720*a6^2*a5^2*x34^4*a3^3*a2^3*a1^4 - 880*a6*a5^3*x34^4*a3^3*a2^3*a1^4 - 960*a5^4*x34^4*a3^3*a2^3*a1^4 + 912*a6^3*x34^5*a3^3*a2^3*a1^4 - 752*a6^2*a5*x34^5*a3^3*a2^3*a1^4 - 752*a6*a5^2*x34^5*a3^3*a2^3*a1^4 + 912*a5^3*x34^5*a3^3*a2^3*a1^4 + 112*a6^2*x34^6*a3^3*a2^3*a1^4 - 80*a6*a5*x34^6*a3^3*a2^3*a1^4 + 112*a5^2*x34^6*a3^3*a2^3*a1^4 - 296*a6^6*a5*a3^4*a2^3*a1^4 - 664*a6^5*a5^2*a3^4*a2^3*a1^4 + 1360*a6^4*a5^3*a3^4*a2^3*a1^4 + 1360*a6^3*a5^4*a3^4*a2^3*a1^4 - 664*a6^2*a5^5*a3^4*a2^3*a1^4 - 296*a6*a5^6*a3^4*a2^3*a1^4 + 480*a6^6*x34*a3^4*a2^3*a1^4 + 560*a6^5*a5*x34*a3^4*a2^3*a1^4 + 2000*a6^4*a5^2*x34*a3^4*a2^3*a1^4 - 7200*a6^3*a5^3*x34*a3^4*a2^3*a1^4 + 2000*a6^2*a5^4*x34*a3^4*a2^3*a1^4 + 560*a6*a5^5*x34*a3^4*a2^3*a1^4 + 480*a5^6*x34*a3^4*a2^3*a1^4 + 240*a6^5*x34^2*a3^4*a2^3*a1^4 - 240*a6^4*a5*x34^2*a3^4*a2^3*a1^4 + 1040*a6^3*a5^2*x34^2*a3^4*a2^3*a1^4 + 1040*a6^2*a5^3*x34^2*a3^4*a2^3*a1^4 - 240*a6*a5^4*x34^2*a3^4*a2^3*a1^4 + 240*a5^5*x34^2*a3^4*a2^3*a1^4 - 2560*a6^4*x34^3*a3^4*a2^3*a1^4 + 480*a6^3*a5*x34^3*a3^4*a2^3*a1^4 - 1600*a6^2*a5^2*x34^3*a3^4*a2^3*a1^4 + 480*a6*a5^3*x34^3*a3^4*a2^3*a1^4 - 2560*a5^4*x34^3*a3^4*a2^3*a1^4 + 2640*a6^3*x34^4*a3^4*a2^3*a1^4 - 2320*a6^2*a5*x34^4*a3^4*a2^3*a1^4 - 2320*a6*a5^2*x34^4*a3^4*a2^3*a1^4 + 2640*a5^3*x34^4*a3^4*a2^3*a1^4 + 552*a6^2*x34^5*a3^4*a2^3*a1^4 - 384*a6*a5*x34^5*a3^4*a2^3*a1^4 + 552*a5^2*x34^5*a3^4*a2^3*a1^4 - 8*a6*x34^6*a3^4*a2^3*a1^4 - 8*a5*x34^6*a3^4*a2^3*a1^4 + 192*a6^6*a3^5*a2^3*a1^4 + 224*a6^5*a5*a3^5*a2^3*a1^4 + 800*a6^4*a5^2*a3^5*a2^3*a1^4 - 2880*a6^3*a5^3*a3^5*a2^3*a1^4 + 800*a6^2*a5^4*a3^5*a2^3*a1^4 + 224*a6*a5^5*a3^5*a2^3*a1^4 + 192*a5^6*a3^5*a2^3*a1^4 + 240*a6^5*x34*a3^5*a2^3*a1^4 - 192*a6^4*a5*x34*a3^5*a2^3*a1^4 - 720*a6^3*a5^2*x34*a3^5*a2^3*a1^4 - 720*a6^2*a5^3*x34*a3^5*a2^3*a1^4 - 192*a6*a5^4*x34*a3^5*a2^3*a1^4 + 240*a5^5*x34*a3^5*a2^3*a1^4 - 3600*a6^4*x34^2*a3^5*a2^3*a1^4 + 2768*a6^3*a5*x34^2*a3^5*a2^3*a1^4 + 2160*a6^2*a5^2*x34^2*a3^5*a2^3*a1^4 + 2768*a6*a5^3*x34^2*a3^5*a2^3*a1^4 - 3600*a5^4*x34^2*a3^5*a2^3*a1^4 + 3920*a6^3*x34^3*a3^5*a2^3*a1^4 - 4192*a6^2*a5*x34^3*a3^5*a2^3*a1^4 - 4192*a6*a5^2*x34^3*a3^5*a2^3*a1^4 + 3920*a5^3*x34^3*a3^5*a2^3*a1^4 + 960*a6^2*x34^4*a3^5*a2^3*a1^4 - 624*a6*a5*x34^4*a3^5*a2^3*a1^4 + 960*a5^2*x34^4*a3^5*a2^3*a1^4 - 8*x34^6*a3^5*a2^3*a1^4 + 80*a6^5*a3^6*a2^3*a1^4 - 64*a6^4*a5*a3^6*a2^3*a1^4 - 240*a6^3*a5^2*a3^6*a2^3*a1^4 - 240*a6^2*a5^3*a3^6*a2^3*a1^4 - 64*a6*a5^4*a3^6*a2^3*a1^4 + 80*a5^5*a3^6*a2^3*a1^4 - 2576*a6^4*x34*a3^6*a2^3*a1^4 + 2576*a6^3*a5*x34*a3^6*a2^3*a1^4 + 2800*a6^2*a5^2*x34*a3^6*a2^3*a1^4 + 2576*a6*a5^3*x34*a3^6*a2^3*a1^4 - 2576*a5^4*x34*a3^6*a2^3*a1^4 + 3472*a6^3*x34^2*a3^6*a2^3*a1^4 - 4496*a6^2*a5*x34^2*a3^6*a2^3*a1^4 - 4496*a6*a5^2*x34^2*a3^6*a2^3*a1^4 + 3472*a5^3*x34^2*a3^6*a2^3*a1^4 + 672*a6^2*x34^3*a3^6*a2^3*a1^4 - 336*a6*a5*x34^3*a3^6*a2^3*a1^4 + 672*a5^2*x34^3*a3^6*a2^3*a1^4 + 112*a6*x34^4*a3^6*a2^3*a1^4 + 112*a5*x34^4*a3^6*a2^3*a1^4 - 56*x34^5*a3^6*a2^3*a1^4 - 736*a6^4*a3^7*a2^3*a1^4 + 736*a6^3*a5*a3^7*a2^3*a1^4 + 800*a6^2*a5^2*a3^7*a2^3*a1^4 + 736*a6*a5^3*a3^7*a2^3*a1^4 - 736*a5^4*a3^7*a2^3*a1^4 + 1856*a6^3*x34*a3^7*a2^3*a1^4 - 2656*a6^2*a5*x34*a3^7*a2^3*a1^4 - 2656*a6*a5^2*x34*a3^7*a2^3*a1^4 + 1856*a5^3*x34*a3^7*a2^3*a1^4 + 96*a6^2*x34^2*a3^7*a2^3*a1^4 + 96*a6*a5*x34^2*a3^7*a2^3*a1^4 + 96*a5^2*x34^2*a3^7*a2^3*a1^4 + 288*a6*x34^3*a3^7*a2^3*a1^4 + 288*a5*x34^3*a3^7*a2^3*a1^4 - 160*x34^4*a3^7*a2^3*a1^4 + 464*a6^3*a3^8*a2^3*a1^4 - 664*a6^2*a5*a3^8*a2^3*a1^4 - 664*a6*a5^2*a3^8*a2^3*a1^4 + 464*a5^3*a3^8*a2^3*a1^4 - 72*a6^2*x34*a3^8*a2^3*a1^4 + 144*a6*a5*x34*a3^8*a2^3*a1^4 - 72*a5^2*x34*a3^8*a2^3*a1^4 + 312*a6*x34^2*a3^8*a2^3*a1^4 + 312*a5*x34^2*a3^8*a2^3*a1^4 - 240*x34^3*a3^8*a2^3*a1^4 - 16*a6^2*a3^9*a2^3*a1^4 + 32*a6*a5*a3^9*a2^3*a1^4 - 16*a5^2*a3^9*a2^3*a1^4 + 160*a6*x34*a3^9*a2^3*a1^4 + 160*a5*x34*a3^9*a2^3*a1^4 - 200*x34^2*a3^9*a2^3*a1^4 + 32*a6*a3^10*a2^3*a1^4 + 32*a5*a3^10*a2^3*a1^4 - 88*x34*a3^10*a2^3*a1^4 - 16*a3^11*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 8*a6^6*a5^3*x34*a2^4*a1^4 - 72*a6^5*a5^4*x34*a2^4*a1^4 - 72*a6^4*a5^5*x34*a2^4*a1^4 - 8*a6^3*a5^6*x34*a2^4*a1^4 - 128*a6^6*a5^2*x34^2*a2^4*a1^4 - 120*a6^5*a5^3*x34^2*a2^4*a1^4 + 720*a6^4*a5^4*x34^2*a2^4*a1^4 - 120*a6^3*a5^5*x34^2*a2^4*a1^4 - 128*a6^2*a5^6*x34^2*a2^4*a1^4 - 8*a6^6*a5*x34^3*a2^4*a1^4 - 120*a6^5*a5^2*x34^3*a2^4*a1^4 - 240*a6^4*a5^3*x34^3*a2^4*a1^4 - 240*a6^3*a5^4*x34^3*a2^4*a1^4 - 120*a6^2*a5^5*x34^3*a2^4*a1^4 - 8*a6*a5^6*x34^3*a2^4*a1^4 + 24*a6^6*x34^4*a2^4*a1^4 - 72*a6^5*a5*x34^4*a2^4*a1^4 + 720*a6^4*a5^2*x34^4*a2^4*a1^4 - 240*a6^3*a5^3*x34^4*a2^4*a1^4 + 720*a6^2*a5^4*x34^4*a2^4*a1^4 - 72*a6*a5^5*x34^4*a2^4*a1^4 + 24*a5^6*x34^4*a2^4*a1^4 - 72*a6^4*a5*x34^5*a2^4*a1^4 - 120*a6^3*a5^2*x34^5*a2^4*a1^4 - 120*a6^2*a5^3*x34^5*a2^4*a1^4 - 72*a6*a5^4*x34^5*a2^4*a1^4 + 24*a6^4*x34^6*a2^4*a1^4 - 8*a6^3*a5*x34^6*a2^4*a1^4 - 128*a6^2*a5^2*x34^6*a2^4*a1^4 - 8*a6*a5^3*x34^6*a2^4*a1^4 + 24*a5^4*x34^6*a2^4*a1^4 - 16*a6^6*a5^3*a3*a2^4*a1^4 - 144*a6^5*a5^4*a3*a2^4*a1^4 - 144*a6^4*a5^5*a3*a2^4*a1^4 - 16*a6^3*a5^6*a3*a2^4*a1^4 - 136*a6^6*a5^2*x34*a3*a2^4*a1^4 - 144*a6^5*a5^3*x34*a3*a2^4*a1^4 + 1440*a6^4*a5^4*x34*a3*a2^4*a1^4 - 144*a6^3*a5^5*x34*a3*a2^4*a1^4 - 136*a6^2*a5^6*x34*a3*a2^4*a1^4 + 96*a6^6*a5*x34^2*a3*a2^4*a1^4 - 72*a6^5*a5^2*x34^2*a3*a2^4*a1^4 - 1080*a6^4*a5^3*x34^2*a3*a2^4*a1^4 - 1080*a6^3*a5^4*x34^2*a3*a2^4*a1^4 - 72*a6^2*a5^5*x34^2*a3*a2^4*a1^4 + 96*a6*a5^6*x34^2*a3*a2^4*a1^4 + 88*a6^6*x34^3*a3*a2^4*a1^4 - 192*a6^5*a5*x34^3*a3*a2^4*a1^4 + 2520*a6^4*a5^2*x34^3*a3*a2^4*a1^4 - 480*a6^3*a5^3*x34^3*a3*a2^4*a1^4 + 2520*a6^2*a5^4*x34^3*a3*a2^4*a1^4 - 192*a6*a5^5*x34^3*a3*a2^4*a1^4 + 88*a5^6*x34^3*a3*a2^4*a1^4 - 72*a6^5*x34^4*a3*a2^4*a1^4 - 360*a6^4*a5*x34^4*a3*a2^4*a1^4 - 960*a6^3*a5^2*x34^4*a3*a2^4*a1^4 - 960*a6^2*a5^3*x34^4*a3*a2^4*a1^4 - 360*a6*a5^4*x34^4*a3*a2^4*a1^4 - 72*a5^5*x34^4*a3*a2^4*a1^4 + 72*a6^4*x34^5*a3*a2^4*a1^4 + 48*a6^3*a5*x34^5*a3*a2^4*a1^4 - 480*a6^2*a5^2*x34^5*a3*a2^4*a1^4 + 48*a6*a5^3*x34^5*a3*a2^4*a1^4 + 72*a5^4*x34^5*a3*a2^4*a1^4 - 8*a6^3*x34^6*a3*a2^4*a1^4 + 120*a6^2*a5*x34^6*a3*a2^4*a1^4 + 120*a6*a5^2*x34^6*a3*a2^4*a1^4 - 8*a5^3*x34^6*a3*a2^4*a1^4 - 136*a6^6*a5^2*a3^2*a2^4*a1^4 - 144*a6^5*a5^3*a3^2*a2^4*a1^4 + 1440*a6^4*a5^4*a3^2*a2^4*a1^4 - 144*a6^3*a5^5*a3^2*a2^4*a1^4 - 136*a6^2*a5^6*a3^2*a2^4*a1^4 + 336*a6^6*a5*x34*a3^2*a2^4*a1^4 + 504*a6^5*a5^2*x34*a3^2*a2^4*a1^4 - 1800*a6^4*a5^3*x34*a3^2*a2^4*a1^4 - 1800*a6^3*a5^4*x34*a3^2*a2^4*a1^4 + 504*a6^2*a5^5*x34*a3^2*a2^4*a1^4 + 336*a6*a5^6*x34*a3^2*a2^4*a1^4 - 8*a6^6*x34^2*a3^2*a2^4*a1^4 + 144*a6^5*a5*x34^2*a3^2*a2^4*a1^4 + 2160*a6^4*a5^2*x34^2*a3^2*a2^4*a1^4 + 880*a6^3*a5^3*x34^2*a3^2*a2^4*a1^4 + 2160*a6^2*a5^4*x34^2*a3^2*a2^4*a1^4 + 144*a6*a5^5*x34^2*a3^2*a2^4*a1^4 - 8*a5^6*x34^2*a3^2*a2^4*a1^4 - 408*a6^5*x34^3*a3^2*a2^4*a1^4 - 1080*a6^4*a5*x34^3*a3^2*a2^4*a1^4 - 1760*a6^3*a5^2*x34^3*a3^2*a2^4*a1^4 - 1760*a6^2*a5^3*x34^3*a3^2*a2^4*a1^4 - 1080*a6*a5^4*x34^3*a3^2*a2^4*a1^4 - 408*a5^5*x34^3*a3^2*a2^4*a1^4 + 720*a6^4*x34^4*a3^2*a2^4*a1^4 - 1560*a6^2*a5^2*x34^4*a3^2*a2^4*a1^4 + 720*a5^4*x34^4*a3^2*a2^4*a1^4 - 168*a6^3*x34^5*a3^2*a2^4*a1^4 + 1008*a6^2*a5*x34^5*a3^2*a2^4*a1^4 + 1008*a6*a5^2*x34^5*a3^2*a2^4*a1^4 - 168*a5^3*x34^5*a3^2*a2^4*a1^4 - 128*a6^2*x34^6*a3^2*a2^4*a1^4 + 120*a6*a5*x34^6*a3^2*a2^4*a1^4 - 128*a5^2*x34^6*a3^2*a2^4*a1^4 + 224*a6^6*a5*a3^3*a2^4*a1^4 + 336*a6^5*a5^2*a3^3*a2^4*a1^4 - 1200*a6^4*a5^3*a3^3*a2^4*a1^4 - 1200*a6^3*a5^4*a3^3*a2^4*a1^4 + 336*a6^2*a5^5*a3^3*a2^4*a1^4 + 224*a6*a5^6*a3^3*a2^4*a1^4 - 192*a6^6*x34*a3^3*a2^4*a1^4 + 672*a6^5*a5*x34*a3^3*a2^4*a1^4 - 720*a6^4*a5^2*x34*a3^3*a2^4*a1^4 + 2720*a6^3*a5^3*x34*a3^3*a2^4*a1^4 - 720*a6^2*a5^4*x34*a3^3*a2^4*a1^4 + 672*a6*a5^5*x34*a3^3*a2^4*a1^4 - 192*a5^6*x34*a3^3*a2^4*a1^4 - 912*a6^5*x34^2*a3^3*a2^4*a1^4 - 2160*a6^4*a5*x34^2*a3^3*a2^4*a1^4 + 160*a6^3*a5^2*x34^2*a3^3*a2^4*a1^4 + 160*a6^2*a5^3*x34^2*a3^3*a2^4*a1^4 - 2160*a6*a5^4*x34^2*a3^3*a2^4*a1^4 - 912*a5^5*x34^2*a3^3*a2^4*a1^4 + 2400*a6^4*x34^3*a3^3*a2^4*a1^4 - 160*a6^3*a5*x34^3*a3^3*a2^4*a1^4 - 3120*a6^2*a5^2*x34^3*a3^3*a2^4*a1^4 - 160*a6*a5^3*x34^3*a3^3*a2^4*a1^4 + 2400*a5^4*x34^3*a3^3*a2^4*a1^4 - 960*a6^3*x34^4*a3^3*a2^4*a1^4 + 2880*a6^2*a5*x34^4*a3^3*a2^4*a1^4 + 2880*a6*a5^2*x34^4*a3^3*a2^4*a1^4 - 960*a5^3*x34^4*a3^3*a2^4*a1^4 - 888*a6^2*x34^5*a3^3*a2^4*a1^4 + 816*a6*a5*x34^5*a3^3*a2^4*a1^4 - 888*a5^2*x34^5*a3^3*a2^4*a1^4 - 8*a6*x34^6*a3^3*a2^4*a1^4 - 8*a5*x34^6*a3^3*a2^4*a1^4 - 96*a6^6*a3^4*a2^4*a1^4 + 336*a6^5*a5*a3^4*a2^4*a1^4 - 360*a6^4*a5^2*a3^4*a2^4*a1^4 + 1360*a6^3*a5^3*a3^4*a2^4*a1^4 - 360*a6^2*a5^4*a3^4*a2^4*a1^4 + 336*a6*a5^5*a3^4*a2^4*a1^4 - 96*a5^6*a3^4*a2^4*a1^4 - 960*a6^5*x34*a3^4*a2^4*a1^4 - 2160*a6^4*a5*x34*a3^4*a2^4*a1^4 + 2000*a6^3*a5^2*x34*a3^4*a2^4*a1^4 + 2000*a6^2*a5^3*x34*a3^4*a2^4*a1^4 - 2160*a6*a5^4*x34*a3^4*a2^4*a1^4 - 960*a5^5*x34*a3^4*a2^4*a1^4 + 3960*a6^4*x34^2*a3^4*a2^4*a1^4 - 240*a6^3*a5*x34^2*a3^4*a2^4*a1^4 - 3960*a6^2*a5^2*x34^2*a3^4*a2^4*a1^4 - 240*a6*a5^3*x34^2*a3^4*a2^4*a1^4 + 3960*a5^4*x34^2*a3^4*a2^4*a1^4 - 2560*a6^3*x34^3*a3^4*a2^4*a1^4 + 3480*a6^2*a5*x34^3*a3^4*a2^4*a1^4 + 3480*a6*a5^2*x34^3*a3^4*a2^4*a1^4 - 2560*a5^3*x34^3*a3^4*a2^4*a1^4 - 1800*a6^2*x34^4*a3^4*a2^4*a1^4 + 2280*a6*a5*x34^4*a3^4*a2^4*a1^4 - 1800*a5^2*x34^4*a3^4*a2^4*a1^4 - 120*a6*x34^5*a3^4*a2^4*a1^4 - 120*a5*x34^5*a3^4*a2^4*a1^4 + 24*x34^6*a3^4*a2^4*a1^4 - 384*a6^5*a3^5*a2^4*a1^4 - 864*a6^4*a5*a3^5*a2^4*a1^4 + 800*a6^3*a5^2*a3^5*a2^4*a1^4 + 800*a6^2*a5^3*a3^5*a2^4*a1^4 - 864*a6*a5^4*a3^5*a2^4*a1^4 - 384*a5^5*a3^5*a2^4*a1^4 + 3312*a6^4*x34*a3^5*a2^4*a1^4 - 192*a6^3*a5*x34*a3^5*a2^4*a1^4 - 2880*a6^2*a5^2*x34*a3^5*a2^4*a1^4 - 192*a6*a5^3*x34*a3^5*a2^4*a1^4 + 3312*a5^4*x34*a3^5*a2^4*a1^4 - 3600*a6^3*x34^2*a3^5*a2^4*a1^4 + 1728*a6^2*a5*x34^2*a3^5*a2^4*a1^4 + 1728*a6*a5^2*x34^2*a3^5*a2^4*a1^4 - 3600*a5^3*x34^2*a3^5*a2^4*a1^4 - 1000*a6^2*x34^3*a3^5*a2^4*a1^4 + 3456*a6*a5*x34^3*a3^5*a2^4*a1^4 - 1000*a5^2*x34^3*a3^5*a2^4*a1^4 - 552*a6*x34^4*a3^5*a2^4*a1^4 - 552*a5*x34^4*a3^5*a2^4*a1^4 + 144*x34^5*a3^5*a2^4*a1^4 + 1104*a6^4*a3^6*a2^4*a1^4 - 64*a6^3*a5*a3^6*a2^4*a1^4 - 960*a6^2*a5^2*a3^6*a2^4*a1^4 - 64*a6*a5^3*a3^6*a2^4*a1^4 + 1104*a5^4*a3^6*a2^4*a1^4 - 2576*a6^3*x34*a3^6*a2^4*a1^4 + 336*a6^2*a5*x34*a3^6*a2^4*a1^4 + 336*a6*a5^2*x34*a3^6*a2^4*a1^4 - 2576*a5^3*x34*a3^6*a2^4*a1^4 + 712*a6^2*x34^2*a3^6*a2^4*a1^4 + 3168*a6*a5*x34^2*a3^6*a2^4*a1^4 + 712*a5^2*x34^2*a3^6*a2^4*a1^4 - 1176*a6*x34^3*a3^6*a2^4*a1^4 - 1176*a5*x34^3*a3^6*a2^4*a1^4 + 384*x34^4*a3^6*a2^4*a1^4 - 736*a6^3*a3^7*a2^4*a1^4 + 96*a6^2*a5*a3^7*a2^4*a1^4 + 96*a6*a5^2*a3^7*a2^4*a1^4 - 736*a5^3*a3^7*a2^4*a1^4 + 896*a6^2*x34*a3^7*a2^4*a1^4 + 1728*a6*a5*x34*a3^7*a2^4*a1^4 + 896*a5^2*x34*a3^7*a2^4*a1^4 - 1296*a6*x34^2*a3^7*a2^4*a1^4 - 1296*a5*x34^2*a3^7*a2^4*a1^4 + 576*x34^3*a3^7*a2^4*a1^4 + 224*a6^2*a3^8*a2^4*a1^4 + 432*a6*a5*a3^8*a2^4*a1^4 + 224*a5^2*a3^8*a2^4*a1^4 - 720*a6*x34*a3^8*a2^4*a1^4 - 720*a5*x34*a3^8*a2^4*a1^4 + 504*x34^2*a3^8*a2^4*a1^4 - 160*a6*a3^9*a2^4*a1^4 - 160*a5*a3^9*a2^4*a1^4 + 240*x34*a3^9*a2^4*a1^4 + 48*a3^10*a2^4*a1^4 - 8*a6^6*a5^3*a2^5*a1^4 - 8*a6^3*a5^6*a2^5*a1^4 + 16*a6^6*a5^2*x34*a2^5*a1^4 + 48*a6^5*a5^3*x34*a2^5*a1^4 - 72*a6^4*a5^4*x34*a2^5*a1^4 + 48*a6^3*a5^5*x34*a2^5*a1^4 + 16*a6^2*a5^6*x34*a2^5*a1^4 + 16*a6^6*a5*x34^2*a2^5*a1^4 + 120*a6^5*a5^2*x34^2*a2^5*a1^4 - 120*a6^4*a5^3*x34^2*a2^5*a1^4 - 120*a6^3*a5^4*x34^2*a2^5*a1^4 + 120*a6^2*a5^5*x34^2*a2^5*a1^4 + 16*a6*a5^6*x34^2*a2^5*a1^4 - 8*a6^6*x34^3*a2^5*a1^4 + 48*a6^5*a5*x34^3*a2^5*a1^4 - 120*a6^4*a5^2*x34^3*a2^5*a1^4 + 240*a6^3*a5^3*x34^3*a2^5*a1^4 - 120*a6^2*a5^4*x34^3*a2^5*a1^4 + 48*a6*a5^5*x34^3*a2^5*a1^4 - 8*a5^6*x34^3*a2^5*a1^4 - 72*a6^4*a5*x34^4*a2^5*a1^4 - 120*a6^3*a5^2*x34^4*a2^5*a1^4 - 120*a6^2*a5^3*x34^4*a2^5*a1^4 - 72*a6*a5^4*x34^4*a2^5*a1^4 + 48*a6^3*a5*x34^5*a2^5*a1^4 + 120*a6^2*a5^2*x34^5*a2^5*a1^4 + 48*a6*a5^3*x34^5*a2^5*a1^4 - 8*a6^3*x34^6*a2^5*a1^4 + 16*a6^2*a5*x34^6*a2^5*a1^4 + 16*a6*a5^2*x34^6*a2^5*a1^4 - 8*a5^3*x34^6*a2^5*a1^4 + 32*a6^6*a5^2*a3*a2^5*a1^4 + 96*a6^5*a5^3*a3*a2^5*a1^4 - 144*a6^4*a5^4*a3*a2^5*a1^4 + 96*a6^3*a5^5*a3*a2^5*a1^4 + 32*a6^2*a5^6*a3*a2^5*a1^4 - 40*a6^6*a5*x34*a3*a2^5*a1^4 + 24*a6^5*a5^2*x34*a3*a2^5*a1^4 - 144*a6^4*a5^3*x34*a3*a2^5*a1^4 - 144*a6^3*a5^4*x34*a3*a2^5*a1^4 + 24*a6^2*a5^5*x34*a3*a2^5*a1^4 - 40*a6*a5^6*x34*a3*a2^5*a1^4 - 8*a6^6*x34^2*a3*a2^5*a1^4 - 72*a6^5*a5*x34^2*a3*a2^5*a1^4 - 72*a6^4*a5^2*x34^2*a3*a2^5*a1^4 + 688*a6^3*a5^3*x34^2*a3*a2^5*a1^4 - 72*a6^2*a5^4*x34^2*a3*a2^5*a1^4 - 72*a6*a5^5*x34^2*a3*a2^5*a1^4 - 8*a5^6*x34^2*a3*a2^5*a1^4 + 48*a6^5*x34^3*a3*a2^5*a1^4 - 192*a6^4*a5*x34^3*a3*a2^5*a1^4 - 512*a6^3*a5^2*x34^3*a3*a2^5*a1^4 - 512*a6^2*a5^3*x34^3*a3*a2^5*a1^4 - 192*a6*a5^4*x34^3*a3*a2^5*a1^4 + 48*a5^5*x34^3*a3*a2^5*a1^4 - 72*a6^4*x34^4*a3*a2^5*a1^4 + 336*a6^3*a5*x34^4*a3*a2^5*a1^4 + 888*a6^2*a5^2*x34^4*a3*a2^5*a1^4 + 336*a6*a5^3*x34^4*a3*a2^5*a1^4 - 72*a5^4*x34^4*a3*a2^5*a1^4 - 120*a6^2*a5*x34^5*a3*a2^5*a1^4 - 120*a6*a5^2*x34^5*a3*a2^5*a1^4 + 16*a6^2*x34^6*a3*a2^5*a1^4 - 72*a6*a5*x34^6*a3*a2^5*a1^4 + 16*a5^2*x34^6*a3*a2^5*a1^4 - 40*a6^6*a5*a3^2*a2^5*a1^4 + 24*a6^5*a5^2*a3^2*a2^5*a1^4 - 144*a6^4*a5^3*a3^2*a2^5*a1^4 - 144*a6^3*a5^4*a3^2*a2^5*a1^4 + 24*a6^2*a5^5*a3^2*a2^5*a1^4 - 40*a6*a5^6*a3^2*a2^5*a1^4 + 24*a6^6*x34*a3^2*a2^5*a1^4 - 504*a6^5*a5*x34*a3^2*a2^5*a1^4 + 504*a6^4*a5^2*x34*a3^2*a2^5*a1^4 + 624*a6^3*a5^3*x34*a3^2*a2^5*a1^4 + 504*a6^2*a5^4*x34*a3^2*a2^5*a1^4 - 504*a6*a5^5*x34*a3^2*a2^5*a1^4 + 24*a5^6*x34*a3^2*a2^5*a1^4 + 264*a6^5*x34^2*a3^2*a2^5*a1^4 + 144*a6^4*a5*x34^2*a3^2*a2^5*a1^4 - 1176*a6^3*a5^2*x34^2*a3^2*a2^5*a1^4 - 1176*a6^2*a5^3*x34^2*a3^2*a2^5*a1^4 + 144*a6*a5^4*x34^2*a3^2*a2^5*a1^4 + 264*a5^5*x34^2*a3^2*a2^5*a1^4 - 408*a6^4*x34^3*a3^2*a2^5*a1^4 + 832*a6^3*a5*x34^3*a3^2*a2^5*a1^4 + 1992*a6^2*a5^2*x34^3*a3^2*a2^5*a1^4 + 832*a6*a5^3*x34^3*a3^2*a2^5*a1^4 - 408*a5^4*x34^3*a3^2*a2^5*a1^4 - 552*a6^2*a5*x34^4*a3^2*a2^5*a1^4 - 552*a6*a5^2*x34^4*a3^2*a2^5*a1^4 + 216*a6^2*x34^5*a3^2*a2^5*a1^4 - 648*a6*a5*x34^5*a3^2*a2^5*a1^4 + 216*a5^2*x34^5*a3^2*a2^5*a1^4 + 16*a6*x34^6*a3^2*a2^5*a1^4 + 16*a5*x34^6*a3^2*a2^5*a1^4 + 16*a6^6*a3^3*a2^5*a1^4 - 336*a6^5*a5*a3^3*a2^5*a1^4 + 336*a6^4*a5^2*a3^3*a2^5*a1^4 + 416*a6^3*a5^3*a3^3*a2^5*a1^4 + 336*a6^2*a5^4*a3^3*a2^5*a1^4 - 336*a6*a5^5*a3^3*a2^5*a1^4 + 16*a5^6*a3^3*a2^5*a1^4 + 432*a6^5*x34*a3^3*a2^5*a1^4 + 672*a6^4*a5*x34*a3^3*a2^5*a1^4 - 1328*a6^3*a5^2*x34*a3^3*a2^5*a1^4 - 1328*a6^2*a5^3*x34*a3^3*a2^5*a1^4 + 672*a6*a5^4*x34*a3^3*a2^5*a1^4 + 432*a5^5*x34*a3^3*a2^5*a1^4 - 912*a6^4*x34^2*a3^3*a2^5*a1^4 + 928*a6^3*a5*x34^2*a3^3*a2^5*a1^4 + 1488*a6^2*a5^2*x34^2*a3^3*a2^5*a1^4 + 928*a6*a5^3*x34^2*a3^3*a2^5*a1^4 - 912*a5^4*x34^2*a3^3*a2^5*a1^4 + 80*a6^3*x34^3*a3^3*a2^5*a1^4 - 720*a6^2*a5*x34^3*a3^3*a2^5*a1^4 - 720*a6*a5^2*x34^3*a3^3*a2^5*a1^4 + 80*a5^3*x34^3*a3^3*a2^5*a1^4 + 720*a6^2*x34^4*a3^3*a2^5*a1^4 - 2064*a6*a5*x34^4*a3^3*a2^5*a1^4 + 720*a5^2*x34^4*a3^3*a2^5*a1^4 + 144*a6*x34^5*a3^3*a2^5*a1^4 + 144*a5*x34^5*a3^3*a2^5*a1^4 - 8*x34^6*a3^3*a2^5*a1^4 + 216*a6^5*a3^4*a2^5*a1^4 + 336*a6^4*a5*a3^4*a2^5*a1^4 - 664*a6^3*a5^2*a3^4*a2^5*a1^4 - 664*a6^2*a5^3*a3^4*a2^5*a1^4 + 336*a6*a5^4*a3^4*a2^5*a1^4 + 216*a5^5*a3^4*a2^5*a1^4 - 960*a6^4*x34*a3^4*a2^5*a1^4 + 560*a6^3*a5*x34*a3^4*a2^5*a1^4 + 240*a6^2*a5^2*x34*a3^4*a2^5*a1^4 + 560*a6*a5^3*x34*a3^4*a2^5*a1^4 - 960*a5^4*x34*a3^4*a2^5*a1^4 + 240*a6^3*x34^2*a3^4*a2^5*a1^4 + 240*a5^3*x34^2*a3^4*a2^5*a1^4 + 920*a6^2*x34^3*a3^4*a2^5*a1^4 - 3120*a6*a5*x34^3*a3^4*a2^5*a1^4 + 920*a5^2*x34^3*a3^4*a2^5*a1^4 + 408*a6*x34^4*a3^4*a2^5*a1^4 + 408*a5*x34^4*a3^4*a2^5*a1^4 - 48*x34^5*a3^4*a2^5*a1^4 - 384*a6^4*a3^5*a2^5*a1^4 + 224*a6^3*a5*a3^5*a2^5*a1^4 + 96*a6^2*a5^2*a3^5*a2^5*a1^4 + 224*a6*a5^3*a3^5*a2^5*a1^4 - 384*a5^4*a3^5*a2^5*a1^4 + 240*a6^3*x34*a3^5*a2^5*a1^4 + 432*a6^2*a5*x34*a3^5*a2^5*a1^4 + 432*a6*a5^2*x34*a3^5*a2^5*a1^4 + 240*a5^3*x34*a3^5*a2^5*a1^4 + 480*a6^2*x34^2*a3^5*a2^5*a1^4 - 2592*a6*a5*x34^2*a3^5*a2^5*a1^4 + 480*a5^2*x34^2*a3^5*a2^5*a1^4 + 560*a6*x34^3*a3^5*a2^5*a1^4 + 560*a5*x34^3*a3^5*a2^5*a1^4 - 120*x34^4*a3^5*a2^5*a1^4 + 80*a6^3*a3^6*a2^5*a1^4 + 144*a6^2*a5*a3^6*a2^5*a1^4 + 144*a6*a5^2*a3^6*a2^5*a1^4 + 80*a5^3*a3^6*a2^5*a1^4 + 112*a6^2*x34*a3^6*a2^5*a1^4 - 1344*a6*a5*x34*a3^6*a2^5*a1^4 + 112*a5^2*x34*a3^6*a2^5*a1^4 + 448*a6*x34^2*a3^6*a2^5*a1^4 + 448*a5*x34^2*a3^6*a2^5*a1^4 - 168*x34^3*a3^6*a2^5*a1^4 + 32*a6^2*a3^7*a2^5*a1^4 - 384*a6*a5*a3^7*a2^5*a1^4 + 32*a5^2*a3^7*a2^5*a1^4 + 224*a6*x34*a3^7*a2^5*a1^4 + 224*a5*x34*a3^7*a2^5*a1^4 - 144*x34^2*a3^7*a2^5*a1^4 + 56*a6*a3^8*a2^5*a1^4 + 56*a5*a3^8*a2^5*a1^4 - 72*x34*a3^8*a2^5*a1^4 - 16*a3^9*a2^5*a1^4 - 8*a6^6*a5^2*a2^6*a1^4 - 8*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 8*a6^3*a5^5*a2^6*a1^4 - 8*a6^2*a5^6*a2^6*a1^4 + 8*a6^6*a5*x34*a2^6*a1^4 + 16*a6^5*a5^2*x34*a2^6*a1^4 - 8*a6^4*a5^3*x34*a2^6*a1^4 - 8*a6^3*a5^4*x34*a2^6*a1^4 + 16*a6^2*a5^5*x34*a2^6*a1^4 + 8*a6*a5^6*x34*a2^6*a1^4 - 8*a6^6*x34^2*a2^6*a1^4 + 16*a6^5*a5*x34^2*a2^6*a1^4 - 128*a6^4*a5^2*x34^2*a2^6*a1^4 + 112*a6^3*a5^3*x34^2*a2^6*a1^4 - 128*a6^2*a5^4*x34^2*a2^6*a1^4 + 16*a6*a5^5*x34^2*a2^6*a1^4 - 8*a5^6*x34^2*a2^6*a1^4 - 8*a6^5*x34^3*a2^6*a1^4 - 8*a6^4*a5*x34^3*a2^6*a1^4 + 112*a6^3*a5^2*x34^3*a2^6*a1^4 + 112*a6^2*a5^3*x34^3*a2^6*a1^4 - 8*a6*a5^4*x34^3*a2^6*a1^4 - 8*a5^5*x34^3*a2^6*a1^4 + 24*a6^4*x34^4*a2^6*a1^4 - 8*a6^3*a5*x34^4*a2^6*a1^4 - 128*a6^2*a5^2*x34^4*a2^6*a1^4 - 8*a6*a5^3*x34^4*a2^6*a1^4 + 24*a5^4*x34^4*a2^6*a1^4 - 8*a6^3*x34^5*a2^6*a1^4 + 16*a6^2*a5*x34^5*a2^6*a1^4 + 16*a6*a5^2*x34^5*a2^6*a1^4 - 8*a5^3*x34^5*a2^6*a1^4 - 8*a6^2*x34^6*a2^6*a1^4 + 8*a6*a5*x34^6*a2^6*a1^4 - 8*a5^2*x34^6*a2^6*a1^4 + 16*a6^6*a5*a3*a2^6*a1^4 + 32*a6^5*a5^2*a3*a2^6*a1^4 - 16*a6^4*a5^3*a3*a2^6*a1^4 - 16*a6^3*a5^4*a3*a2^6*a1^4 + 32*a6^2*a5^5*a3*a2^6*a1^4 + 16*a6*a5^6*a3*a2^6*a1^4 - 8*a6^6*x34*a3*a2^6*a1^4 - 40*a6^5*a5*x34*a3*a2^6*a1^4 - 136*a6^4*a5^2*x34*a3*a2^6*a1^4 + 144*a6^3*a5^3*x34*a3*a2^6*a1^4 - 136*a6^2*a5^4*x34*a3*a2^6*a1^4 - 40*a6*a5^5*x34*a3*a2^6*a1^4 - 8*a5^6*x34*a3*a2^6*a1^4 - 8*a6^5*x34^2*a3*a2^6*a1^4 + 96*a6^4*a5*x34^2*a3*a2^6*a1^4 + 216*a6^3*a5^2*x34^2*a3*a2^6*a1^4 + 216*a6^2*a5^3*x34^2*a3*a2^6*a1^4 + 96*a6*a5^4*x34^2*a3*a2^6*a1^4 - 8*a5^5*x34^2*a3*a2^6*a1^4 + 88*a6^4*x34^3*a3*a2^6*a1^4 - 112*a6^3*a5*x34^3*a3*a2^6*a1^4 - 632*a6^2*a5^2*x34^3*a3*a2^6*a1^4 - 112*a6*a5^3*x34^3*a3*a2^6*a1^4 + 88*a5^4*x34^3*a3*a2^6*a1^4 - 48*a6^3*x34^4*a3*a2^6*a1^4 + 200*a6^2*a5*x34^4*a3*a2^6*a1^4 + 200*a6*a5^2*x34^4*a3*a2^6*a1^4 - 48*a5^3*x34^4*a3*a2^6*a1^4 - 32*a6^2*x34^5*a3*a2^6*a1^4 - 24*a6*a5*x34^5*a3*a2^6*a1^4 - 32*a5^2*x34^5*a3*a2^6*a1^4 + 8*a6*x34^6*a3*a2^6*a1^4 + 8*a5*x34^6*a3*a2^6*a1^4 - 8*a6^6*a3^2*a2^6*a1^4 - 40*a6^5*a5*a3^2*a2^6*a1^4 - 136*a6^4*a5^2*a3^2*a2^6*a1^4 + 144*a6^3*a5^3*a3^2*a2^6*a1^4 - 136*a6^2*a5^4*a3^2*a2^6*a1^4 - 40*a6*a5^5*a3^2*a2^6*a1^4 - 8*a5^6*a3^2*a2^6*a1^4 + 24*a6^5*x34*a3^2*a2^6*a1^4 + 336*a6^4*a5*x34*a3^2*a2^6*a1^4 - 24*a6^3*a5^2*x34*a3^2*a2^6*a1^4 - 24*a6^2*a5^3*x34*a3^2*a2^6*a1^4 + 336*a6*a5^4*x34*a3^2*a2^6*a1^4 + 24*a5^5*x34*a3^2*a2^6*a1^4 - 8*a6^4*x34^2*a3^2*a2^6*a1^4 - 408*a6^3*a5*x34^2*a3^2*a2^6*a1^4 - 408*a6^2*a5^2*x34^2*a3^2*a2^6*a1^4 - 408*a6*a5^3*x34^2*a3^2*a2^6*a1^4 - 8*a5^4*x34^2*a3^2*a2^6*a1^4 + 520*a6^2*a5*x34^3*a3^2*a2^6*a1^4 + 520*a6*a5^2*x34^3*a3^2*a2^6*a1^4 - 168*a6^2*x34^4*a3^2*a2^6*a1^4 - 120*a6*a5*x34^4*a3^2*a2^6*a1^4 - 168*a5^2*x34^4*a3^2*a2^6*a1^4 + 64*a6*x34^5*a3^2*a2^6*a1^4 + 64*a5*x34^5*a3^2*a2^6*a1^4 - 8*x34^6*a3^2*a2^6*a1^4 + 16*a6^5*a3^3*a2^6*a1^4 + 224*a6^4*a5*a3^3*a2^6*a1^4 - 16*a6^3*a5^2*a3^3*a2^6*a1^4 - 16*a6^2*a5^3*a3^3*a2^6*a1^4 + 224*a6*a5^4*a3^3*a2^6*a1^4 + 16*a5^5*a3^3*a2^6*a1^4 - 192*a6^4*x34*a3^3*a2^6*a1^4 - 592*a6^3*a5*x34*a3^3*a2^6*a1^4 + 448*a6^2*a5^2*x34*a3^3*a2^6*a1^4 - 592*a6*a5^3*x34*a3^3*a2^6*a1^4 - 192*a5^4*x34*a3^3*a2^6*a1^4 + 320*a6^3*x34^2*a3^3*a2^6*a1^4 + 400*a6^2*a5*x34^2*a3^3*a2^6*a1^4 + 400*a6*a5^2*x34^2*a3^3*a2^6*a1^4 + 320*a5^3*x34^2*a3^3*a2^6*a1^4 - 400*a6^2*x34^3*a3^3*a2^6*a1^4 - 160*a6*a5*x34^3*a3^3*a2^6*a1^4 - 400*a5^2*x34^3*a3^3*a2^6*a1^4 + 192*a6*x34^4*a3^3*a2^6*a1^4 + 192*a5*x34^4*a3^3*a2^6*a1^4 - 56*x34^5*a3^3*a2^6*a1^4 - 96*a6^4*a3^4*a2^6*a1^4 - 296*a6^3*a5*a3^4*a2^6*a1^4 + 224*a6^2*a5^2*a3^4*a2^6*a1^4 - 296*a6*a5^3*a3^4*a2^6*a1^4 - 96*a5^4*a3^4*a2^6*a1^4 + 480*a6^3*x34*a3^4*a2^6*a1^4 + 80*a6^2*a5*x34*a3^4*a2^6*a1^4 + 80*a6*a5^2*x34*a3^4*a2^6*a1^4 + 480*a5^3*x34*a3^4*a2^6*a1^4 - 520*a6^2*x34^2*a3^4*a2^6*a1^4 - 520*a5^2*x34^2*a3^4*a2^6*a1^4 + 280*a6*x34^3*a3^4*a2^6*a1^4 + 280*a5*x34^3*a3^4*a2^6*a1^4 - 136*x34^4*a3^4*a2^6*a1^4 + 192*a6^3*a3^5*a2^6*a1^4 + 32*a6^2*a5*a3^5*a2^6*a1^4 + 32*a6*a5^2*a3^5*a2^6*a1^4 + 192*a5^3*a3^5*a2^6*a1^4 - 384*a6^2*x34*a3^5*a2^6*a1^4 + 96*a6*a5*x34*a3^5*a2^6*a1^4 - 384*a5^2*x34*a3^5*a2^6*a1^4 + 224*a6*x34^2*a3^5*a2^6*a1^4 + 224*a5*x34^2*a3^5*a2^6*a1^4 - 152*x34^3*a3^5*a2^6*a1^4 - 128*a6^2*a3^6*a2^6*a1^4 + 32*a6*a5*a3^6*a2^6*a1^4 - 128*a5^2*a3^6*a2^6*a1^4 + 112*a6*x34*a3^6*a2^6*a1^4 + 112*a5*x34*a3^6*a2^6*a1^4 - 88*x34^2*a3^6*a2^6*a1^4 + 32*a6*a3^7*a2^6*a1^4 + 32*a5*a3^7*a2^6*a1^4 - 32*x34*a3^7*a2^6*a1^4 - 8*a3^8*a2^6*a1^4 + 8*a6^6*a5^5*x34^2*a1^5 + 8*a6^5*a5^6*x34^2*a1^5 - 8*a6^6*a5^4*x34^3*a1^5 - 8*a6^4*a5^6*x34^3*a1^5 - 8*a6^6*a5^3*x34^4*a1^5 - 8*a6^3*a5^6*x34^4*a1^5 + 8*a6^6*a5^2*x34^5*a1^5 + 8*a6^2*a5^6*x34^5*a1^5 + 8*a6^5*a5^2*x34^6*a1^5 - 8*a6^4*a5^3*x34^6*a1^5 - 8*a6^3*a5^4*x34^6*a1^5 + 8*a6^2*a5^5*x34^6*a1^5 + 8*a6^6*a5^5*x34*a3*a1^5 + 8*a6^5*a5^6*x34*a3*a1^5 - 8*a6^6*a5^4*x34^2*a3*a1^5 - 72*a6^5*a5^5*x34^2*a3*a1^5 - 8*a6^4*a5^6*x34^2*a3*a1^5 - 48*a6^6*a5^3*x34^3*a3*a1^5 + 48*a6^5*a5^4*x34^3*a3*a1^5 + 48*a6^4*a5^5*x34^3*a3*a1^5 - 48*a6^3*a5^6*x34^3*a3*a1^5 + 56*a6^6*a5^2*x34^4*a3*a1^5 + 48*a6^5*a5^3*x34^4*a3*a1^5 - 72*a6^4*a5^4*x34^4*a3*a1^5 + 48*a6^3*a5^5*x34^4*a3*a1^5 + 56*a6^2*a5^6*x34^4*a3*a1^5 - 8*a6^6*a5*x34^5*a3*a1^5 - 24*a6^5*a5^2*x34^5*a3*a1^5 - 24*a6^2*a5^5*x34^5*a3*a1^5 - 8*a6*a5^6*x34^5*a3*a1^5 - 8*a6^5*a5*x34^6*a3*a1^5 + 16*a6^4*a5^2*x34^6*a3*a1^5 - 16*a6^3*a5^3*x34^6*a3*a1^5 + 16*a6^2*a5^4*x34^6*a3*a1^5 - 8*a6*a5^5*x34^6*a3*a1^5 + 8*a6^6*a5^5*a3^2*a1^5 + 8*a6^5*a5^6*a3^2*a1^5 + 24*a6^6*a5^4*x34*a3^2*a1^5 - 216*a6^5*a5^5*x34*a3^2*a1^5 + 24*a6^4*a5^6*x34*a3^2*a1^5 - 104*a6^6*a5^3*x34^2*a3^2*a1^5 + 264*a6^5*a5^4*x34^2*a3^2*a1^5 + 264*a6^4*a5^5*x34^2*a3^2*a1^5 - 104*a6^3*a5^6*x34^2*a3^2*a1^5 + 136*a6^6*a5^2*x34^3*a3^2*a1^5 + 112*a6^5*a5^3*x34^3*a3^2*a1^5 - 408*a6^4*a5^4*x34^3*a3^2*a1^5 + 112*a6^3*a5^5*x34^3*a3^2*a1^5 + 136*a6^2*a5^6*x34^3*a3^2*a1^5 - 24*a6^6*a5*x34^4*a3^2*a1^5 - 120*a6^5*a5^2*x34^4*a3^2*a1^5 - 120*a6^2*a5^5*x34^4*a3^2*a1^5 - 24*a6*a5^6*x34^4*a3^2*a1^5 + 8*a6^6*x34^5*a3^2*a1^5 - 120*a6^5*a5*x34^5*a3^2*a1^5 + 216*a6^4*a5^2*x34^5*a3^2*a1^5 - 176*a6^3*a5^3*x34^5*a3^2*a1^5 + 216*a6^2*a5^4*x34^5*a3^2*a1^5 - 120*a6*a5^5*x34^5*a3^2*a1^5 + 8*a5^6*x34^5*a3^2*a1^5 + 8*a6^5*x34^6*a3^2*a1^5 + 16*a6^4*a5*x34^6*a3^2*a1^5 - 8*a6^3*a5^2*x34^6*a3^2*a1^5 - 8*a6^2*a5^3*x34^6*a3^2*a1^5 + 16*a6*a5^4*x34^6*a3^2*a1^5 + 8*a5^5*x34^6*a3^2*a1^5 + 16*a6^6*a5^4*a3^3*a1^5 - 144*a6^5*a5^5*a3^3*a1^5 + 16*a6^4*a5^6*a3^3*a1^5 - 112*a6^6*a5^3*x34*a3^3*a1^5 + 432*a6^5*a5^4*x34*a3^3*a1^5 + 432*a6^4*a5^5*x34*a3^3*a1^5 - 112*a6^3*a5^6*x34*a3^3*a1^5 + 144*a6^6*a5^2*x34^2*a3^3*a1^5 - 32*a6^5*a5^3*x34^2*a3^3*a1^5 - 912*a6^4*a5^4*x34^2*a3^3*a1^5 - 32*a6^3*a5^5*x34^2*a3^3*a1^5 + 144*a6^2*a5^6*x34^2*a3^3*a1^5 - 32*a6^6*a5*x34^3*a3^3*a1^5 - 160*a6^5*a5^2*x34^3*a3^3*a1^5 + 80*a6^4*a5^3*x34^3*a3^3*a1^5 + 80*a6^3*a5^4*x34^3*a3^3*a1^5 - 160*a6^2*a5^5*x34^3*a3^3*a1^5 - 32*a6*a5^6*x34^3*a3^3*a1^5 + 32*a6^6*x34^4*a3^3*a1^5 - 432*a6^5*a5*x34^4*a3^3*a1^5 + 720*a6^4*a5^2*x34^4*a3^3*a1^5 - 400*a6^3*a5^3*x34^4*a3^3*a1^5 + 720*a6^2*a5^4*x34^4*a3^3*a1^5 - 432*a6*a5^5*x34^4*a3^3*a1^5 + 32*a5^6*x34^4*a3^3*a1^5 + 48*a6^5*x34^5*a3^3*a1^5 + 144*a6^4*a5*x34^5*a3^3*a1^5 - 128*a6^3*a5^2*x34^5*a3^3*a1^5 - 128*a6^2*a5^3*x34^5*a3^3*a1^5 + 144*a6*a5^4*x34^5*a3^3*a1^5 + 48*a5^5*x34^5*a3^3*a1^5 - 8*a6^4*x34^6*a3^3*a1^5 - 16*a6^3*a5*x34^6*a3^3*a1^5 - 8*a6^2*a5^2*x34^6*a3^3*a1^5 - 16*a6*a5^3*x34^6*a3^3*a1^5 - 8*a5^4*x34^6*a3^3*a1^5 - 56*a6^6*a5^3*a3^4*a1^5 + 216*a6^5*a5^4*a3^4*a1^5 + 216*a6^4*a5^5*a3^4*a1^5 - 56*a6^3*a5^6*a3^4*a1^5 + 80*a6^6*a5^2*x34*a3^4*a1^5 - 160*a6^5*a5^3*x34*a3^4*a1^5 - 960*a6^4*a5^4*x34*a3^4*a1^5 - 160*a6^3*a5^5*x34*a3^4*a1^5 + 80*a6^2*a5^6*x34*a3^4*a1^5 - 16*a6^6*a5*x34^2*a3^4*a1^5 + 240*a6^4*a5^3*x34^2*a3^4*a1^5 + 240*a6^3*a5^4*x34^2*a3^4*a1^5 - 16*a6*a5^6*x34^2*a3^4*a1^5 + 40*a6^6*x34^3*a3^4*a1^5 - 640*a6^5*a5*x34^3*a3^4*a1^5 + 920*a6^4*a5^2*x34^3*a3^4*a1^5 + 80*a6^3*a5^3*x34^3*a3^4*a1^5 + 920*a6^2*a5^4*x34^3*a3^4*a1^5 - 640*a6*a5^5*x34^3*a3^4*a1^5 + 40*a5^6*x34^3*a3^4*a1^5 + 120*a6^5*x34^4*a3^4*a1^5 + 408*a6^4*a5*x34^4*a3^4*a1^5 - 640*a6^3*a5^2*x34^4*a3^4*a1^5 - 640*a6^2*a5^3*x34^4*a3^4*a1^5 + 408*a6*a5^4*x34^4*a3^4*a1^5 + 120*a5^5*x34^4*a3^4*a1^5 - 48*a6^4*x34^5*a3^4*a1^5 - 48*a6^3*a5*x34^5*a3^4*a1^5 + 72*a6^2*a5^2*x34^5*a3^4*a1^5 - 48*a6*a5^3*x34^5*a3^4*a1^5 - 48*a5^4*x34^5*a3^4*a1^5 - 8*a6^3*x34^6*a3^4*a1^5 + 16*a6^2*a5*x34^6*a3^4*a1^5 + 16*a6*a5^2*x34^6*a3^4*a1^5 - 8*a5^3*x34^6*a3^4*a1^5 + 32*a6^6*a5^2*a3^5*a1^5 - 64*a6^5*a5^3*a3^5*a1^5 - 384*a6^4*a5^4*a3^5*a1^5 - 64*a6^3*a5^5*a3^5*a1^5 + 32*a6^2*a5^6*a3^5*a1^5 + 96*a6^5*a5^2*x34*a3^5*a1^5 + 240*a6^4*a5^3*x34*a3^5*a1^5 + 240*a6^3*a5^4*x34*a3^5*a1^5 + 96*a6^2*a5^5*x34*a3^5*a1^5 + 16*a6^6*x34^2*a3^5*a1^5 - 480*a6^5*a5*x34^2*a3^5*a1^5 + 480*a6^4*a5^2*x34^2*a3^5*a1^5 + 1040*a6^3*a5^3*x34^2*a3^5*a1^5 + 480*a6^2*a5^4*x34^2*a3^5*a1^5 - 480*a6*a5^5*x34^2*a3^5*a1^5 + 16*a5^6*x34^2*a3^5*a1^5 + 160*a6^5*x34^3*a3^5*a1^5 + 560*a6^4*a5*x34^3*a3^5*a1^5 - 1520*a6^3*a5^2*x34^3*a3^5*a1^5 - 1520*a6^2*a5^3*x34^3*a3^5*a1^5 + 560*a6*a5^4*x34^3*a3^5*a1^5 + 160*a5^5*x34^3*a3^5*a1^5 - 120*a6^4*x34^4*a3^5*a1^5 + 48*a6^3*a5*x34^4*a3^5*a1^5 + 600*a6^2*a5^2*x34^4*a3^5*a1^5 + 48*a6*a5^3*x34^4*a3^5*a1^5 - 120*a5^4*x34^4*a3^5*a1^5 - 48*a6^3*x34^5*a3^5*a1^5 + 24*a6^2*a5*x34^5*a3^5*a1^5 + 24*a6*a5^2*x34^5*a3^5*a1^5 - 48*a5^3*x34^5*a3^5*a1^5 + 8*a6^2*x34^6*a3^5*a1^5 - 8*a6*a5*x34^6*a3^5*a1^5 + 8*a5^2*x34^6*a3^5*a1^5 + 32*a6^5*a5^2*a3^6*a1^5 + 80*a6^4*a5^3*a3^6*a1^5 + 80*a6^3*a5^4*a3^6*a1^5 + 32*a6^2*a5^5*a3^6*a1^5 - 224*a6^5*a5*x34*a3^6*a1^5 + 112*a6^4*a5^2*x34*a3^6*a1^5 + 1008*a6^3*a5^3*x34*a3^6*a1^5 + 112*a6^2*a5^4*x34*a3^6*a1^5 - 224*a6*a5^5*x34*a3^6*a1^5 + 128*a6^5*x34^2*a3^6*a1^5 + 448*a6^4*a5*x34^2*a3^6*a1^5 - 1888*a6^3*a5^2*x34^2*a3^6*a1^5 - 1888*a6^2*a5^3*x34^2*a3^6*a1^5 + 448*a6*a5^4*x34^2*a3^6*a1^5 + 128*a5^5*x34^2*a3^6*a1^5 - 168*a6^4*x34^3*a3^6*a1^5 + 336*a6^3*a5*x34^3*a3^6*a1^5 + 1512*a6^2*a5^2*x34^3*a3^6*a1^5 + 336*a6*a5^3*x34^3*a3^6*a1^5 - 168*a5^4*x34^3*a3^6*a1^5 - 128*a6^3*x34^4*a3^6*a1^5 - 104*a6^2*a5*x34^4*a3^6*a1^5 - 104*a6*a5^2*x34^4*a3^6*a1^5 - 128*a5^3*x34^4*a3^6*a1^5 + 56*a6^2*x34^5*a3^6*a1^5 - 56*a6*a5*x34^5*a3^6*a1^5 + 56*a5^2*x34^5*a3^6*a1^5 - 64*a6^5*a5*a3^7*a1^5 + 32*a6^4*a5^2*a3^7*a1^5 + 288*a6^3*a5^3*a3^7*a1^5 + 32*a6^2*a5^4*a3^7*a1^5 - 64*a6*a5^5*a3^7*a1^5 + 64*a6^5*x34*a3^7*a1^5 + 224*a6^4*a5*x34*a3^7*a1^5 - 1184*a6^3*a5^2*x34*a3^7*a1^5 - 1184*a6^2*a5^3*x34*a3^7*a1^5 + 224*a6*a5^4*x34*a3^7*a1^5 + 64*a5^5*x34*a3^7*a1^5 - 144*a6^4*x34^2*a3^7*a1^5 + 480*a6^3*a5*x34^2*a3^7*a1^5 + 1776*a6^2*a5^2*x34^2*a3^7*a1^5 + 480*a6*a5^3*x34^2*a3^7*a1^5 - 144*a5^4*x34^2*a3^7*a1^5 - 192*a6^3*x34^3*a3^7*a1^5 - 336*a6^2*a5*x34^3*a3^7*a1^5 - 336*a6*a5^2*x34^3*a3^7*a1^5 - 192*a5^3*x34^3*a3^7*a1^5 + 160*a6^2*x34^4*a3^7*a1^5 - 160*a6*a5*x34^4*a3^7*a1^5 + 160*a5^2*x34^4*a3^7*a1^5 + 16*a6^5*a3^8*a1^5 + 56*a6^4*a5*a3^8*a1^5 - 296*a6^3*a5^2*a3^8*a1^5 - 296*a6^2*a5^3*a3^8*a1^5 + 56*a6*a5^4*a3^8*a1^5 + 16*a5^5*a3^8*a1^5 - 72*a6^4*x34*a3^8*a1^5 + 288*a6^3*a5*x34*a3^8*a1^5 + 1008*a6^2*a5^2*x34*a3^8*a1^5 + 288*a6*a5^3*x34*a3^8*a1^5 - 72*a5^4*x34*a3^8*a1^5 - 168*a6^3*x34^2*a3^8*a1^5 - 384*a6^2*a5*x34^2*a3^8*a1^5 - 384*a6*a5^2*x34^2*a3^8*a1^5 - 168*a5^3*x34^2*a3^8*a1^5 + 240*a6^2*x34^3*a3^8*a1^5 - 240*a6*a5*x34^3*a3^8*a1^5 + 240*a5^2*x34^3*a3^8*a1^5 - 16*a6^4*a3^9*a1^5 + 64*a6^3*a5*a3^9*a1^5 + 224*a6^2*a5^2*a3^9*a1^5 + 64*a6*a5^3*a3^9*a1^5 - 16*a5^4*a3^9*a1^5 - 80*a6^3*x34*a3^9*a1^5 - 200*a6^2*a5*x34*a3^9*a1^5 - 200*a6*a5^2*x34*a3^9*a1^5 - 80*a5^3*x34*a3^9*a1^5 + 200*a6^2*x34^2*a3^9*a1^5 - 200*a6*a5*x34^2*a3^9*a1^5 + 200*a5^2*x34^2*a3^9*a1^5 - 16*a6^3*a3^10*a1^5 - 40*a6^2*a5*a3^10*a1^5 - 40*a6*a5^2*a3^10*a1^5 - 16*a5^3*a3^10*a1^5 + 88*a6^2*x34*a3^10*a1^5 - 88*a6*a5*x34*a3^10*a1^5 + 88*a5^2*x34*a3^10*a1^5 + 16*a6^2*a3^11*a1^5 - 16*a6*a5*a3^11*a1^5 + 16*a5^2*a3^11*a1^5 - 8*a6^6*a5^5*x34*a2*a1^5 - 8*a6^5*a5^6*x34*a2*a1^5 + 16*a6^6*a5^4*x34^2*a2*a1^5 - 72*a6^5*a5^5*x34^2*a2*a1^5 + 16*a6^4*a5^6*x34^2*a2*a1^5 - 16*a6^6*a5^3*x34^3*a2*a1^5 + 48*a6^5*a5^4*x34^3*a2*a1^5 + 48*a6^4*a5^5*x34^3*a2*a1^5 - 16*a6^3*a5^6*x34^3*a2*a1^5 + 16*a6^6*a5^2*x34^4*a2*a1^5 + 48*a6^5*a5^3*x34^4*a2*a1^5 - 72*a6^4*a5^4*x34^4*a2*a1^5 + 48*a6^3*a5^5*x34^4*a2*a1^5 + 16*a6^2*a5^6*x34^4*a2*a1^5 - 8*a6^6*a5*x34^5*a2*a1^5 - 72*a6^5*a5^2*x34^5*a2*a1^5 + 48*a6^4*a5^3*x34^5*a2*a1^5 + 48*a6^3*a5^4*x34^5*a2*a1^5 - 72*a6^2*a5^5*x34^5*a2*a1^5 - 8*a6*a5^6*x34^5*a2*a1^5 - 8*a6^5*a5*x34^6*a2*a1^5 + 16*a6^4*a5^2*x34^6*a2*a1^5 - 16*a6^3*a5^3*x34^6*a2*a1^5 + 16*a6^2*a5^4*x34^6*a2*a1^5 - 8*a6*a5^5*x34^6*a2*a1^5 - 16*a6^6*a5^5*a3*a2*a1^5 - 16*a6^5*a5^6*a3*a2*a1^5 - 40*a6^6*a5^4*x34*a3*a2*a1^5 + 288*a6^5*a5^5*x34*a3*a2*a1^5 - 40*a6^4*a5^6*x34*a3*a2*a1^5 - 72*a6^5*a5^4*x34^2*a3*a2*a1^5 - 72*a6^4*a5^5*x34^2*a3*a2*a1^5 + 112*a6^6*a5^2*x34^3*a3*a2*a1^5 + 160*a6^5*a5^3*x34^3*a3*a2*a1^5 - 192*a6^4*a5^4*x34^3*a3*a2*a1^5 + 160*a6^3*a5^5*x34^3*a3*a2*a1^5 + 112*a6^2*a5^6*x34^3*a3*a2*a1^5 - 112*a6^6*a5*x34^4*a3*a2*a1^5 - 576*a6^5*a5^2*x34^4*a3*a2*a1^5 + 336*a6^4*a5^3*x34^4*a3*a2*a1^5 + 336*a6^3*a5^4*x34^4*a3*a2*a1^5 - 576*a6^2*a5^5*x34^4*a3*a2*a1^5 - 112*a6*a5^6*x34^4*a3*a2*a1^5 - 8*a6^6*x34^5*a3*a2*a1^5 + 384*a6^5*a5*x34^5*a3*a2*a1^5 - 120*a6^4*a5^2*x34^5*a3*a2*a1^5 - 128*a6^3*a5^3*x34^5*a3*a2*a1^5 - 120*a6^2*a5^4*x34^5*a3*a2*a1^5 + 384*a6*a5^5*x34^5*a3*a2*a1^5 - 8*a5^6*x34^5*a3*a2*a1^5 - 8*a6^5*x34^6*a3*a2*a1^5 - 72*a6^4*a5*x34^6*a3*a2*a1^5 + 48*a6^3*a5^2*x34^6*a3*a2*a1^5 + 48*a6^2*a5^3*x34^6*a3*a2*a1^5 - 72*a6*a5^4*x34^6*a3*a2*a1^5 - 8*a5^5*x34^6*a3*a2*a1^5 - 40*a6^6*a5^4*a3^2*a2*a1^5 + 288*a6^5*a5^5*a3^2*a2*a1^5 - 40*a6^4*a5^6*a3^2*a2*a1^5 + 96*a6^6*a5^3*x34*a3^2*a2*a1^5 - 504*a6^5*a5^4*x34*a3^2*a2*a1^5 - 504*a6^4*a5^5*x34*a3^2*a2*a1^5 + 96*a6^3*a5^6*x34*a3^2*a2*a1^5 + 168*a6^6*a5^2*x34^2*a3^2*a2*a1^5 + 288*a6^5*a5^3*x34^2*a3^2*a2*a1^5 + 144*a6^4*a5^4*x34^2*a3^2*a2*a1^5 + 288*a6^3*a5^5*x34^2*a3^2*a2*a1^5 + 168*a6^2*a5^6*x34^2*a3^2*a2*a1^5 - 320*a6^6*a5*x34^3*a3^2*a2*a1^5 - 1488*a6^5*a5^2*x34^3*a3^2*a2*a1^5 + 832*a6^4*a5^3*x34^3*a3^2*a2*a1^5 + 832*a6^3*a5^4*x34^3*a3^2*a2*a1^5 - 1488*a6^2*a5^5*x34^3*a3^2*a2*a1^5 - 320*a6*a5^6*x34^3*a3^2*a2*a1^5 - 24*a6^6*x34^4*a3^2*a2*a1^5 + 1824*a6^5*a5*x34^4*a3^2*a2*a1^5 - 552*a6^4*a5^2*x34^4*a3^2*a2*a1^5 - 432*a6^3*a5^3*x34^4*a3^2*a2*a1^5 - 552*a6^2*a5^4*x34^4*a3^2*a2*a1^5 + 1824*a6*a5^5*x34^4*a3^2*a2*a1^5 - 24*a5^6*x34^4*a3^2*a2*a1^5 - 120*a6^5*x34^5*a3^2*a2*a1^5 - 648*a6^4*a5*x34^5*a3^2*a2*a1^5 + 384*a6^3*a5^2*x34^5*a3^2*a2*a1^5 + 384*a6^2*a5^3*x34^5*a3^2*a2*a1^5 - 648*a6*a5^4*x34^5*a3^2*a2*a1^5 - 120*a5^5*x34^5*a3^2*a2*a1^5 + 16*a6^4*x34^6*a3^2*a2*a1^5 + 48*a6^3*a5*x34^6*a3^2*a2*a1^5 - 72*a6^2*a5^2*x34^6*a3^2*a2*a1^5 + 48*a6*a5^3*x34^6*a3^2*a2*a1^5 + 16*a5^4*x34^6*a3^2*a2*a1^5 + 64*a6^6*a5^3*a3^3*a2*a1^5 - 336*a6^5*a5^4*a3^3*a2*a1^5 - 336*a6^4*a5^5*a3^3*a2*a1^5 + 64*a6^3*a5^6*a3^3*a2*a1^5 + 112*a6^6*a5^2*x34*a3^3*a2*a1^5 + 256*a6^5*a5^3*x34*a3^3*a2*a1^5 + 672*a6^4*a5^4*x34*a3^3*a2*a1^5 + 256*a6^3*a5^5*x34*a3^3*a2*a1^5 + 112*a6^2*a5^6*x34*a3^3*a2*a1^5 - 320*a6^6*a5*x34^2*a3^3*a2*a1^5 - 1632*a6^5*a5^2*x34^2*a3^3*a2*a1^5 + 928*a6^4*a5^3*x34^2*a3^3*a2*a1^5 + 928*a6^3*a5^4*x34^2*a3^3*a2*a1^5 - 1632*a6^2*a5^5*x34^2*a3^3*a2*a1^5 - 320*a6*a5^6*x34^2*a3^3*a2*a1^5 - 32*a6^6*x34^3*a3^3*a2*a1^5 + 3264*a6^5*a5*x34^3*a3^3*a2*a1^5 - 720*a6^4*a5^2*x34^3*a3^3*a2*a1^5 - 1440*a6^3*a5^3*x34^3*a3^3*a2*a1^5 - 720*a6^2*a5^4*x34^3*a3^3*a2*a1^5 + 3264*a6*a5^5*x34^3*a3^3*a2*a1^5 - 32*a5^6*x34^3*a3^3*a2*a1^5 - 432*a6^5*x34^4*a3^3*a2*a1^5 - 2064*a6^4*a5*x34^4*a3^3*a2*a1^5 + 1168*a6^3*a5^2*x34^4*a3^3*a2*a1^5 + 1168*a6^2*a5^3*x34^4*a3^3*a2*a1^5 - 2064*a6*a5^4*x34^4*a3^3*a2*a1^5 - 432*a5^5*x34^4*a3^3*a2*a1^5 + 144*a6^4*x34^5*a3^3*a2*a1^5 + 256*a6^3*a5*x34^5*a3^3*a2*a1^5 - 336*a6^2*a5^2*x34^5*a3^3*a2*a1^5 + 256*a6*a5^3*x34^5*a3^3*a2*a1^5 + 144*a5^4*x34^5*a3^3*a2*a1^5 - 16*a6^3*x34^6*a3^3*a2*a1^5 + 48*a6^2*a5*x34^6*a3^3*a2*a1^5 + 48*a6*a5^2*x34^6*a3^3*a2*a1^5 - 16*a5^3*x34^6*a3^3*a2*a1^5 + 56*a6^6*a5^2*a3^4*a2*a1^5 + 128*a6^5*a5^3*a3^4*a2*a1^5 + 336*a6^4*a5^4*a3^4*a2*a1^5 + 128*a6^3*a5^5*a3^4*a2*a1^5 + 56*a6^2*a5^6*a3^4*a2*a1^5 - 160*a6^6*a5*x34*a3^4*a2*a1^5 - 960*a6^5*a5^2*x34*a3^4*a2*a1^5 + 560*a6^4*a5^3*x34*a3^4*a2*a1^5 + 560*a6^3*a5^4*x34*a3^4*a2*a1^5 - 960*a6^2*a5^5*x34*a3^4*a2*a1^5 - 160*a6*a5^6*x34*a3^4*a2*a1^5 - 16*a6^6*x34^2*a3^4*a2*a1^5 + 2592*a6^5*a5*x34^2*a3^4*a2*a1^5 - 2800*a6^3*a5^3*x34^2*a3^4*a2*a1^5 + 2592*a6*a5^5*x34^2*a3^4*a2*a1^5 - 16*a5^6*x34^2*a3^4*a2*a1^5 - 640*a6^5*x34^3*a3^4*a2*a1^5 - 3120*a6^4*a5*x34^3*a3^4*a2*a1^5 + 1760*a6^3*a5^2*x34^3*a3^4*a2*a1^5 + 1760*a6^2*a5^3*x34^3*a3^4*a2*a1^5 - 3120*a6*a5^4*x34^3*a3^4*a2*a1^5 - 640*a5^5*x34^3*a3^4*a2*a1^5 + 408*a6^4*x34^4*a3^4*a2*a1^5 + 656*a6^3*a5*x34^4*a3^4*a2*a1^5 - 312*a6^2*a5^2*x34^4*a3^4*a2*a1^5 + 656*a6*a5^3*x34^4*a3^4*a2*a1^5 + 408*a5^4*x34^4*a3^4*a2*a1^5 - 48*a6^3*x34^5*a3^4*a2*a1^5 + 72*a6^2*a5*x34^5*a3^4*a2*a1^5 + 72*a6*a5^2*x34^5*a3^4*a2*a1^5 - 48*a5^3*x34^5*a3^4*a2*a1^5 + 16*a6^2*x34^6*a3^4*a2*a1^5 - 72*a6*a5*x34^6*a3^4*a2*a1^5 + 16*a5^2*x34^6*a3^4*a2*a1^5 - 64*a6^6*a5*a3^5*a2*a1^5 - 384*a6^5*a5^2*a3^5*a2*a1^5 + 224*a6^4*a5^3*a3^5*a2*a1^5 + 224*a6^3*a5^4*a3^5*a2*a1^5 - 384*a6^2*a5^5*a3^5*a2*a1^5 - 64*a6*a5^6*a3^5*a2*a1^5 + 1152*a6^5*a5*x34*a3^5*a2*a1^5 + 432*a6^4*a5^2*x34*a3^5*a2*a1^5 - 2496*a6^3*a5^3*x34*a3^5*a2*a1^5 + 432*a6^2*a5^4*x34*a3^5*a2*a1^5 + 1152*a6*a5^5*x34*a3^5*a2*a1^5 - 480*a6^5*x34^2*a3^5*a2*a1^5 - 2592*a6^4*a5*x34^2*a3^5*a2*a1^5 + 1488*a6^3*a5^2*x34^2*a3^5*a2*a1^5 + 1488*a6^2*a5^3*x34^2*a3^5*a2*a1^5 - 2592*a6*a5^4*x34^2*a3^5*a2*a1^5 - 480*a5^5*x34^2*a3^5*a2*a1^5 + 560*a6^4*x34^3*a3^5*a2*a1^5 + 992*a6^3*a5*x34^3*a3^5*a2*a1^5 + 768*a6^2*a5^2*x34^3*a3^5*a2*a1^5 + 992*a6*a5^3*x34^3*a3^5*a2*a1^5 + 560*a5^4*x34^3*a3^5*a2*a1^5 + 48*a6^3*x34^4*a3^5*a2*a1^5 - 576*a6^2*a5*x34^4*a3^5*a2*a1^5 - 576*a6*a5^2*x34^4*a3^5*a2*a1^5 + 48*a5^3*x34^4*a3^5*a2*a1^5 + 24*a6^2*x34^5*a3^5*a2*a1^5 + 24*a5^2*x34^5*a3^5*a2*a1^5 - 8*a6*x34^6*a3^5*a2*a1^5 - 8*a5*x34^6*a3^5*a2*a1^5 + 384*a6^5*a5*a3^6*a2*a1^5 + 144*a6^4*a5^2*a3^6*a2*a1^5 - 832*a6^3*a5^3*a3^6*a2*a1^5 + 144*a6^2*a5^4*a3^6*a2*a1^5 + 384*a6*a5^5*a3^6*a2*a1^5 - 224*a6^5*x34*a3^6*a2*a1^5 - 1344*a6^4*a5*x34*a3^6*a2*a1^5 + 784*a6^3*a5^2*x34*a3^6*a2*a1^5 + 784*a6^2*a5^3*x34*a3^6*a2*a1^5 - 1344*a6*a5^4*x34*a3^6*a2*a1^5 - 224*a5^5*x34*a3^6*a2*a1^5 + 448*a6^4*x34^2*a3^6*a2*a1^5 + 928*a6^3*a5*x34^2*a3^6*a2*a1^5 + 1824*a6^2*a5^2*x34^2*a3^6*a2*a1^5 + 928*a6*a5^3*x34^2*a3^6*a2*a1^5 + 448*a5^4*x34^2*a3^6*a2*a1^5 + 336*a6^3*x34^3*a3^6*a2*a1^5 - 2016*a6^2*a5*x34^3*a3^6*a2*a1^5 - 2016*a6*a5^2*x34^3*a3^6*a2*a1^5 + 336*a5^3*x34^3*a3^6*a2*a1^5 - 104*a6^2*x34^4*a3^6*a2*a1^5 + 1008*a6*a5*x34^4*a3^6*a2*a1^5 - 104*a5^2*x34^4*a3^6*a2*a1^5 - 56*a6*x34^5*a3^6*a2*a1^5 - 56*a5*x34^5*a3^6*a2*a1^5 - 64*a6^5*a3^7*a2*a1^5 - 384*a6^4*a5*a3^7*a2*a1^5 + 224*a6^3*a5^2*a3^7*a2*a1^5 + 224*a6^2*a5^3*a3^7*a2*a1^5 - 384*a6*a5^4*a3^7*a2*a1^5 - 64*a5^5*a3^7*a2*a1^5 + 224*a6^4*x34*a3^7*a2*a1^5 + 512*a6^3*a5*x34*a3^7*a2*a1^5 + 1344*a6^2*a5^2*x34*a3^7*a2*a1^5 + 512*a6*a5^3*x34*a3^7*a2*a1^5 + 224*a5^4*x34*a3^7*a2*a1^5 + 480*a6^3*x34^2*a3^7*a2*a1^5 - 2592*a6^2*a5*x34^2*a3^7*a2*a1^5 - 2592*a6*a5^2*x34^2*a3^7*a2*a1^5 + 480*a5^3*x34^2*a3^7*a2*a1^5 - 336*a6^2*x34^3*a3^7*a2*a1^5 + 2592*a6*a5*x34^3*a3^7*a2*a1^5 - 336*a5^2*x34^3*a3^7*a2*a1^5 - 160*a6*x34^4*a3^7*a2*a1^5 - 160*a5*x34^4*a3^7*a2*a1^5 + 56*a6^4*a3^8*a2*a1^5 + 128*a6^3*a5*a3^8*a2*a1^5 + 336*a6^2*a5^2*a3^8*a2*a1^5 + 128*a6*a5^3*a3^8*a2*a1^5 + 56*a5^4*a3^8*a2*a1^5 + 288*a6^3*x34*a3^8*a2*a1^5 - 1512*a6^2*a5*x34*a3^8*a2*a1^5 - 1512*a6*a5^2*x34*a3^8*a2*a1^5 + 288*a5^3*x34*a3^8*a2*a1^5 - 384*a6^2*x34^2*a3^8*a2*a1^5 + 2808*a6*a5*x34^2*a3^8*a2*a1^5 - 384*a5^2*x34^2*a3^8*a2*a1^5 - 240*a6*x34^3*a3^8*a2*a1^5 - 240*a5*x34^3*a3^8*a2*a1^5 + 64*a6^3*a3^9*a2*a1^5 - 336*a6^2*a5*a3^9*a2*a1^5 - 336*a6*a5^2*a3^9*a2*a1^5 + 64*a5^3*a3^9*a2*a1^5 - 200*a6^2*x34*a3^9*a2*a1^5 + 1440*a6*a5*x34*a3^9*a2*a1^5 - 200*a5^2*x34*a3^9*a2*a1^5 - 200*a6*x34^2*a3^9*a2*a1^5 - 200*a5*x34^2*a3^9*a2*a1^5 - 40*a6^2*a3^10*a2*a1^5 + 288*a6*a5*a3^10*a2*a1^5 - 40*a5^2*a3^10*a2*a1^5 - 88*a6*x34*a3^10*a2*a1^5 - 88*a5*x34*a3^10*a2*a1^5 - 16*a6*a3^11*a2*a1^5 - 16*a5*a3^11*a2*a1^5 + 8*a6^6*a5^5*a2^2*a1^5 + 8*a6^5*a5^6*a2^2*a1^5 + 16*a6^6*a5^4*x34*a2^2*a1^5 - 72*a6^5*a5^5*x34*a2^2*a1^5 + 16*a6^4*a5^6*x34*a2^2*a1^5 - 8*a6^6*a5^3*x34^2*a2^2*a1^5 + 120*a6^5*a5^4*x34^2*a2^2*a1^5 + 120*a6^4*a5^5*x34^2*a2^2*a1^5 - 8*a6^3*a5^6*x34^2*a2^2*a1^5 - 8*a6^6*a5^2*x34^3*a2^2*a1^5 - 80*a6^5*a5^3*x34^3*a2^2*a1^5 - 120*a6^4*a5^4*x34^3*a2^2*a1^5 - 80*a6^3*a5^5*x34^3*a2^2*a1^5 - 8*a6^2*a5^6*x34^3*a2^2*a1^5 + 16*a6^6*a5*x34^4*a2^2*a1^5 + 120*a6^5*a5^2*x34^4*a2^2*a1^5 - 120*a6^4*a5^3*x34^4*a2^2*a1^5 - 120*a6^3*a5^4*x34^4*a2^2*a1^5 + 120*a6^2*a5^5*x34^4*a2^2*a1^5 + 16*a6*a5^6*x34^4*a2^2*a1^5 + 8*a6^6*x34^5*a2^2*a1^5 - 72*a6^5*a5*x34^5*a2^2*a1^5 + 120*a6^4*a5^2*x34^5*a2^2*a1^5 - 80*a6^3*a5^3*x34^5*a2^2*a1^5 + 120*a6^2*a5^4*x34^5*a2^2*a1^5 - 72*a6*a5^5*x34^5*a2^2*a1^5 + 8*a5^6*x34^5*a2^2*a1^5 + 8*a6^5*x34^6*a2^2*a1^5 + 16*a6^4*a5*x34^6*a2^2*a1^5 - 8*a6^3*a5^2*x34^6*a2^2*a1^5 - 8*a6^2*a5^3*x34^6*a2^2*a1^5 + 16*a6*a5^4*x34^6*a2^2*a1^5 + 8*a5^5*x34^6*a2^2*a1^5 + 32*a6^6*a5^4*a3*a2^2*a1^5 - 144*a6^5*a5^5*a3*a2^2*a1^5 + 32*a6^4*a5^6*a3*a2^2*a1^5 + 32*a6^6*a5^3*x34*a3*a2^2*a1^5 + 24*a6^5*a5^4*x34*a3*a2^2*a1^5 + 24*a6^4*a5^5*x34*a3*a2^2*a1^5 + 32*a6^3*a5^6*x34*a3*a2^2*a1^5 - 96*a6^6*a5^2*x34^2*a3*a2^2*a1^5 - 144*a6^5*a5^3*x34^2*a3*a2^2*a1^5 - 72*a6^4*a5^4*x34^2*a3*a2^2*a1^5 - 144*a6^3*a5^5*x34^2*a3*a2^2*a1^5 - 96*a6^2*a5^6*x34^2*a3*a2^2*a1^5 + 112*a6^6*a5*x34^3*a3*a2^2*a1^5 + 576*a6^5*a5^2*x34^3*a3*a2^2*a1^5 - 512*a6^4*a5^3*x34^3*a3*a2^2*a1^5 - 512*a6^3*a5^4*x34^3*a3*a2^2*a1^5 + 576*a6^2*a5^5*x34^3*a3*a2^2*a1^5 + 112*a6*a5^6*x34^3*a3*a2^2*a1^5 + 56*a6^6*x34^4*a3*a2^2*a1^5 - 576*a6^5*a5*x34^4*a3*a2^2*a1^5 + 888*a6^4*a5^2*x34^4*a3*a2^2*a1^5 - 432*a6^3*a5^3*x34^4*a3*a2^2*a1^5 + 888*a6^2*a5^4*x34^4*a3*a2^2*a1^5 - 576*a6*a5^5*x34^4*a3*a2^2*a1^5 + 56*a5^6*x34^4*a3*a2^2*a1^5 - 24*a6^5*x34^5*a3*a2^2*a1^5 - 120*a6^4*a5*x34^5*a3*a2^2*a1^5 + 48*a6^3*a5^2*x34^5*a3*a2^2*a1^5 + 48*a6^2*a5^3*x34^5*a3*a2^2*a1^5 - 120*a6*a5^4*x34^5*a3*a2^2*a1^5 - 24*a5^5*x34^5*a3*a2^2*a1^5 + 16*a6^4*x34^6*a3*a2^2*a1^5 + 48*a6^3*a5*x34^6*a3*a2^2*a1^5 - 72*a6^2*a5^2*x34^6*a3*a2^2*a1^5 + 48*a6*a5^3*x34^6*a3*a2^2*a1^5 + 16*a5^4*x34^6*a3*a2^2*a1^5 + 32*a6^6*a5^3*a3^2*a2^2*a1^5 + 24*a6^5*a5^4*a3^2*a2^2*a1^5 + 24*a6^4*a5^5*a3^2*a2^2*a1^5 + 32*a6^3*a5^6*a3^2*a2^2*a1^5 - 240*a6^6*a5^2*x34*a3^2*a2^2*a1^5 + 48*a6^5*a5^3*x34*a3^2*a2^2*a1^5 + 504*a6^4*a5^4*x34*a3^2*a2^2*a1^5 + 48*a6^3*a5^5*x34*a3^2*a2^2*a1^5 - 240*a6^2*a5^6*x34*a3^2*a2^2*a1^5 + 168*a6^6*a5*x34^2*a3^2*a2^2*a1^5 + 1008*a6^5*a5^2*x34^2*a3^2*a2^2*a1^5 - 1176*a6^4*a5^3*x34^2*a3^2*a2^2*a1^5 - 1176*a6^3*a5^4*x34^2*a3^2*a2^2*a1^5 + 1008*a6^2*a5^5*x34^2*a3^2*a2^2*a1^5 + 168*a6*a5^6*x34^2*a3^2*a2^2*a1^5 + 136*a6^6*x34^3*a3^2*a2^2*a1^5 - 1488*a6^5*a5*x34^3*a3^2*a2^2*a1^5 + 1992*a6^4*a5^2*x34^3*a3^2*a2^2*a1^5 - 448*a6^3*a5^3*x34^3*a3^2*a2^2*a1^5 + 1992*a6^2*a5^4*x34^3*a3^2*a2^2*a1^5 - 1488*a6*a5^5*x34^3*a3^2*a2^2*a1^5 + 136*a5^6*x34^3*a3^2*a2^2*a1^5 - 120*a6^5*x34^4*a3^2*a2^2*a1^5 - 552*a6^4*a5*x34^4*a3^2*a2^2*a1^5 - 552*a6*a5^4*x34^4*a3^2*a2^2*a1^5 - 120*a5^5*x34^4*a3^2*a2^2*a1^5 + 216*a6^4*x34^5*a3^2*a2^2*a1^5 + 384*a6^3*a5*x34^5*a3^2*a2^2*a1^5 - 432*a6^2*a5^2*x34^5*a3^2*a2^2*a1^5 + 384*a6*a5^3*x34^5*a3^2*a2^2*a1^5 + 216*a5^4*x34^5*a3^2*a2^2*a1^5 - 8*a6^3*x34^6*a3^2*a2^2*a1^5 - 72*a6^2*a5*x34^6*a3^2*a2^2*a1^5 - 72*a6*a5^2*x34^6*a3^2*a2^2*a1^5 - 8*a5^3*x34^6*a3^2*a2^2*a1^5 - 160*a6^6*a5^2*a3^3*a2^2*a1^5 + 32*a6^5*a5^3*a3^3*a2^2*a1^5 + 336*a6^4*a5^4*a3^3*a2^2*a1^5 + 32*a6^3*a5^5*a3^3*a2^2*a1^5 - 160*a6^2*a5^6*a3^3*a2^2*a1^5 + 112*a6^6*a5*x34*a3^3*a2^2*a1^5 + 864*a6^5*a5^2*x34*a3^3*a2^2*a1^5 - 1328*a6^4*a5^3*x34*a3^3*a2^2*a1^5 - 1328*a6^3*a5^4*x34*a3^3*a2^2*a1^5 + 864*a6^2*a5^5*x34*a3^3*a2^2*a1^5 + 112*a6*a5^6*x34*a3^3*a2^2*a1^5 + 144*a6^6*x34^2*a3^3*a2^2*a1^5 - 1632*a6^5*a5*x34^2*a3^3*a2^2*a1^5 + 1488*a6^4*a5^2*x34^2*a3^3*a2^2*a1^5 + 928*a6^3*a5^3*x34^2*a3^3*a2^2*a1^5 + 1488*a6^2*a5^4*x34^2*a3^3*a2^2*a1^5 - 1632*a6*a5^5*x34^2*a3^3*a2^2*a1^5 + 144*a5^6*x34^2*a3^3*a2^2*a1^5 - 160*a6^5*x34^3*a3^3*a2^2*a1^5 - 720*a6^4*a5*x34^3*a3^3*a2^2*a1^5 - 160*a6^3*a5^2*x34^3*a3^3*a2^2*a1^5 - 160*a6^2*a5^3*x34^3*a3^3*a2^2*a1^5 - 720*a6*a5^4*x34^3*a3^3*a2^2*a1^5 - 160*a5^5*x34^3*a3^3*a2^2*a1^5 + 720*a6^4*x34^4*a3^3*a2^2*a1^5 + 1168*a6^3*a5*x34^4*a3^3*a2^2*a1^5 - 1440*a6^2*a5^2*x34^4*a3^3*a2^2*a1^5 + 1168*a6*a5^3*x34^4*a3^3*a2^2*a1^5 + 720*a5^4*x34^4*a3^3*a2^2*a1^5 - 128*a6^3*x34^5*a3^3*a2^2*a1^5 - 336*a6^2*a5*x34^5*a3^3*a2^2*a1^5 - 336*a6*a5^2*x34^5*a3^3*a2^2*a1^5 - 128*a5^3*x34^5*a3^3*a2^2*a1^5 - 8*a6^2*x34^6*a3^3*a2^2*a1^5 + 48*a6*a5*x34^6*a3^3*a2^2*a1^5 - 8*a5^2*x34^6*a3^3*a2^2*a1^5 + 56*a6^6*a5*a3^4*a2^2*a1^5 + 432*a6^5*a5^2*a3^4*a2^2*a1^5 - 664*a6^4*a5^3*a3^4*a2^2*a1^5 - 664*a6^3*a5^4*a3^4*a2^2*a1^5 + 432*a6^2*a5^5*a3^4*a2^2*a1^5 + 56*a6*a5^6*a3^4*a2^2*a1^5 + 80*a6^6*x34*a3^4*a2^2*a1^5 - 960*a6^5*a5*x34*a3^4*a2^2*a1^5 + 240*a6^4*a5^2*x34*a3^4*a2^2*a1^5 + 1840*a6^3*a5^3*x34*a3^4*a2^2*a1^5 + 240*a6^2*a5^4*x34*a3^4*a2^2*a1^5 - 960*a6*a5^5*x34*a3^4*a2^2*a1^5 + 80*a5^6*x34*a3^4*a2^2*a1^5 - 240*a6^3*a5^2*x34^2*a3^4*a2^2*a1^5 - 240*a6^2*a5^3*x34^2*a3^4*a2^2*a1^5 + 920*a6^4*x34^3*a3^4*a2^2*a1^5 + 1760*a6^3*a5*x34^3*a3^4*a2^2*a1^5 - 3240*a6^2*a5^2*x34^3*a3^4*a2^2*a1^5 + 1760*a6*a5^3*x34^3*a3^4*a2^2*a1^5 + 920*a5^4*x34^3*a3^4*a2^2*a1^5 - 640*a6^3*x34^4*a3^4*a2^2*a1^5 - 312*a6^2*a5*x34^4*a3^4*a2^2*a1^5 - 312*a6*a5^2*x34^4*a3^4*a2^2*a1^5 - 640*a5^3*x34^4*a3^4*a2^2*a1^5 + 72*a6^2*x34^5*a3^4*a2^2*a1^5 + 72*a6*a5*x34^5*a3^4*a2^2*a1^5 + 72*a5^2*x34^5*a3^4*a2^2*a1^5 + 16*a6*x34^6*a3^4*a2^2*a1^5 + 16*a5*x34^6*a3^4*a2^2*a1^5 + 32*a6^6*a3^5*a2^2*a1^5 - 384*a6^5*a5*a3^5*a2^2*a1^5 + 96*a6^4*a5^2*a3^5*a2^2*a1^5 + 736*a6^3*a5^3*a3^5*a2^2*a1^5 + 96*a6^2*a5^4*a3^5*a2^2*a1^5 - 384*a6*a5^5*a3^5*a2^2*a1^5 + 32*a5^6*a3^5*a2^2*a1^5 + 96*a6^5*x34*a3^5*a2^2*a1^5 + 432*a6^4*a5*x34*a3^5*a2^2*a1^5 - 192*a6^3*a5^2*x34*a3^5*a2^2*a1^5 - 192*a6^2*a5^3*x34*a3^5*a2^2*a1^5 + 432*a6*a5^4*x34*a3^5*a2^2*a1^5 + 96*a5^5*x34*a3^5*a2^2*a1^5 + 480*a6^4*x34^2*a3^5*a2^2*a1^5 + 1488*a6^3*a5*x34^2*a3^5*a2^2*a1^5 - 4320*a6^2*a5^2*x34^2*a3^5*a2^2*a1^5 + 1488*a6*a5^3*x34^2*a3^5*a2^2*a1^5 + 480*a5^4*x34^2*a3^5*a2^2*a1^5 - 1520*a6^3*x34^3*a3^5*a2^2*a1^5 + 768*a6^2*a5*x34^3*a3^5*a2^2*a1^5 + 768*a6*a5^2*x34^3*a3^5*a2^2*a1^5 - 1520*a5^3*x34^3*a3^5*a2^2*a1^5 + 600*a6^2*x34^4*a3^5*a2^2*a1^5 - 576*a6*a5*x34^4*a3^5*a2^2*a1^5 + 600*a5^2*x34^4*a3^5*a2^2*a1^5 + 24*a6*x34^5*a3^5*a2^2*a1^5 + 24*a5*x34^5*a3^5*a2^2*a1^5 + 8*x34^6*a3^5*a2^2*a1^5 + 32*a6^5*a3^6*a2^2*a1^5 + 144*a6^4*a5*a3^6*a2^2*a1^5 - 64*a6^3*a5^2*a3^6*a2^2*a1^5 - 64*a6^2*a5^3*a3^6*a2^2*a1^5 + 144*a6*a5^4*a3^6*a2^2*a1^5 + 32*a5^5*a3^6*a2^2*a1^5 + 112*a6^4*x34*a3^6*a2^2*a1^5 + 784*a6^3*a5*x34*a3^6*a2^2*a1^5 - 3024*a6^2*a5^2*x34*a3^6*a2^2*a1^5 + 784*a6*a5^3*x34*a3^6*a2^2*a1^5 + 112*a5^4*x34*a3^6*a2^2*a1^5 - 1888*a6^3*x34^2*a3^6*a2^2*a1^5 + 1824*a6^2*a5*x34^2*a3^6*a2^2*a1^5 + 1824*a6*a5^2*x34^2*a3^6*a2^2*a1^5 - 1888*a5^3*x34^2*a3^6*a2^2*a1^5 + 1512*a6^2*x34^3*a3^6*a2^2*a1^5 - 2016*a6*a5*x34^3*a3^6*a2^2*a1^5 + 1512*a5^2*x34^3*a3^6*a2^2*a1^5 - 104*a6*x34^4*a3^6*a2^2*a1^5 - 104*a5*x34^4*a3^6*a2^2*a1^5 + 56*x34^5*a3^6*a2^2*a1^5 + 32*a6^4*a3^7*a2^2*a1^5 + 224*a6^3*a5*a3^7*a2^2*a1^5 - 864*a6^2*a5^2*a3^7*a2^2*a1^5 + 224*a6*a5^3*a3^7*a2^2*a1^5 + 32*a5^4*a3^7*a2^2*a1^5 - 1184*a6^3*x34*a3^7*a2^2*a1^5 + 1344*a6^2*a5*x34*a3^7*a2^2*a1^5 + 1344*a6*a5^2*x34*a3^7*a2^2*a1^5 - 1184*a5^3*x34*a3^7*a2^2*a1^5 + 1776*a6^2*x34^2*a3^7*a2^2*a1^5 - 2592*a6*a5*x34^2*a3^7*a2^2*a1^5 + 1776*a5^2*x34^2*a3^7*a2^2*a1^5 - 336*a6*x34^3*a3^7*a2^2*a1^5 - 336*a5*x34^3*a3^7*a2^2*a1^5 + 160*x34^4*a3^7*a2^2*a1^5 - 296*a6^3*a3^8*a2^2*a1^5 + 336*a6^2*a5*a3^8*a2^2*a1^5 + 336*a6*a5^2*a3^8*a2^2*a1^5 - 296*a5^3*a3^8*a2^2*a1^5 + 1008*a6^2*x34*a3^8*a2^2*a1^5 - 1512*a6*a5*x34*a3^8*a2^2*a1^5 + 1008*a5^2*x34*a3^8*a2^2*a1^5 - 384*a6*x34^2*a3^8*a2^2*a1^5 - 384*a5*x34^2*a3^8*a2^2*a1^5 + 240*x34^3*a3^8*a2^2*a1^5 + 224*a6^2*a3^9*a2^2*a1^5 - 336*a6*a5*a3^9*a2^2*a1^5 + 224*a5^2*a3^9*a2^2*a1^5 - 200*a6*x34*a3^9*a2^2*a1^5 - 200*a5*x34*a3^9*a2^2*a1^5 + 200*x34^2*a3^9*a2^2*a1^5 - 40*a6*a3^10*a2^2*a1^5 - 40*a5*a3^10*a2^2*a1^5 + 88*x34*a3^10*a2^2*a1^5 + 16*a3^11*a2^2*a1^5 - 8*a6^6*a5^4*a2^3*a1^5 - 8*a6^4*a5^6*a2^3*a1^5 - 16*a6^6*a5^3*x34*a2^3*a1^5 + 48*a6^5*a5^4*x34*a2^3*a1^5 + 48*a6^4*a5^5*x34*a2^3*a1^5 - 16*a6^3*a5^6*x34*a2^3*a1^5 - 8*a6^6*a5^2*x34^2*a2^3*a1^5 - 80*a6^5*a5^3*x34^2*a2^3*a1^5 - 120*a6^4*a5^4*x34^2*a2^3*a1^5 - 80*a6^3*a5^5*x34^2*a2^3*a1^5 - 8*a6^2*a5^6*x34^2*a2^3*a1^5 - 16*a6^6*a5*x34^3*a2^3*a1^5 - 80*a6^5*a5^2*x34^3*a2^3*a1^5 + 240*a6^4*a5^3*x34^3*a2^3*a1^5 + 240*a6^3*a5^4*x34^3*a2^3*a1^5 - 80*a6^2*a5^5*x34^3*a2^3*a1^5 - 16*a6*a5^6*x34^3*a2^3*a1^5 - 8*a6^6*x34^4*a2^3*a1^5 + 48*a6^5*a5*x34^4*a2^3*a1^5 - 120*a6^4*a5^2*x34^4*a2^3*a1^5 + 240*a6^3*a5^3*x34^4*a2^3*a1^5 - 120*a6^2*a5^4*x34^4*a2^3*a1^5 + 48*a6*a5^5*x34^4*a2^3*a1^5 - 8*a5^6*x34^4*a2^3*a1^5 + 48*a6^4*a5*x34^5*a2^3*a1^5 - 80*a6^3*a5^2*x34^5*a2^3*a1^5 - 80*a6^2*a5^3*x34^5*a2^3*a1^5 + 48*a6*a5^4*x34^5*a2^3*a1^5 - 8*a6^4*x34^6*a2^3*a1^5 - 16*a6^3*a5*x34^6*a2^3*a1^5 - 8*a6^2*a5^2*x34^6*a2^3*a1^5 - 16*a6*a5^3*x34^6*a2^3*a1^5 - 8*a5^4*x34^6*a2^3*a1^5 - 32*a6^6*a5^3*a3*a2^3*a1^5 + 96*a6^5*a5^4*a3*a2^3*a1^5 + 96*a6^4*a5^5*a3*a2^3*a1^5 - 32*a6^3*a5^6*a3*a2^3*a1^5 + 32*a6^6*a5^2*x34*a3*a2^3*a1^5 - 192*a6^5*a5^3*x34*a3*a2^3*a1^5 - 144*a6^4*a5^4*x34*a3*a2^3*a1^5 - 192*a6^3*a5^5*x34*a3*a2^3*a1^5 + 32*a6^2*a5^6*x34*a3*a2^3*a1^5 - 144*a6^5*a5^2*x34^2*a3*a2^3*a1^5 + 688*a6^4*a5^3*x34^2*a3*a2^3*a1^5 + 688*a6^3*a5^4*x34^2*a3*a2^3*a1^5 - 144*a6^2*a5^5*x34^2*a3*a2^3*a1^5 - 48*a6^6*x34^3*a3*a2^3*a1^5 + 160*a6^5*a5*x34^3*a3*a2^3*a1^5 - 512*a6^4*a5^2*x34^3*a3*a2^3*a1^5 + 288*a6^3*a5^3*x34^3*a3*a2^3*a1^5 - 512*a6^2*a5^4*x34^3*a3*a2^3*a1^5 + 160*a6*a5^5*x34^3*a3*a2^3*a1^5 - 48*a5^6*x34^3*a3*a2^3*a1^5 + 48*a6^5*x34^4*a3*a2^3*a1^5 + 336*a6^4*a5*x34^4*a3*a2^3*a1^5 - 432*a6^3*a5^2*x34^4*a3*a2^3*a1^5 - 432*a6^2*a5^3*x34^4*a3*a2^3*a1^5 + 336*a6*a5^4*x34^4*a3*a2^3*a1^5 + 48*a5^5*x34^4*a3*a2^3*a1^5 - 128*a6^3*a5*x34^5*a3*a2^3*a1^5 + 48*a6^2*a5^2*x34^5*a3*a2^3*a1^5 - 128*a6*a5^3*x34^5*a3*a2^3*a1^5 - 16*a6^3*x34^6*a3*a2^3*a1^5 + 48*a6^2*a5*x34^6*a3*a2^3*a1^5 + 48*a6*a5^2*x34^6*a3*a2^3*a1^5 - 16*a5^3*x34^6*a3*a2^3*a1^5 + 32*a6^6*a5^2*a3^2*a2^3*a1^5 - 192*a6^5*a5^3*a3^2*a2^3*a1^5 - 144*a6^4*a5^4*a3^2*a2^3*a1^5 - 192*a6^3*a5^5*a3^2*a2^3*a1^5 + 32*a6^2*a5^6*a3^2*a2^3*a1^5 + 96*a6^6*a5*x34*a3^2*a2^3*a1^5 + 48*a6^5*a5^2*x34*a3^2*a2^3*a1^5 + 624*a6^4*a5^3*x34*a3^2*a2^3*a1^5 + 624*a6^3*a5^4*x34*a3^2*a2^3*a1^5 + 48*a6^2*a5^5*x34*a3^2*a2^3*a1^5 + 96*a6*a5^6*x34*a3^2*a2^3*a1^5 - 104*a6^6*x34^2*a3^2*a2^3*a1^5 + 288*a6^5*a5*x34^2*a3^2*a2^3*a1^5 - 1176*a6^4*a5^2*x34^2*a3^2*a2^3*a1^5 - 96*a6^3*a5^3*x34^2*a3^2*a2^3*a1^5 - 1176*a6^2*a5^4*x34^2*a3^2*a2^3*a1^5 + 288*a6*a5^5*x34^2*a3^2*a2^3*a1^5 - 104*a5^6*x34^2*a3^2*a2^3*a1^5 + 112*a6^5*x34^3*a3^2*a2^3*a1^5 + 832*a6^4*a5*x34^3*a3^2*a2^3*a1^5 - 448*a6^3*a5^2*x34^3*a3^2*a2^3*a1^5 - 448*a6^2*a5^3*x34^3*a3^2*a2^3*a1^5 + 832*a6*a5^4*x34^3*a3^2*a2^3*a1^5 + 112*a5^5*x34^3*a3^2*a2^3*a1^5 - 432*a6^3*a5*x34^4*a3^2*a2^3*a1^5 - 432*a6*a5^3*x34^4*a3^2*a2^3*a1^5 - 176*a6^3*x34^5*a3^2*a2^3*a1^5 + 384*a6^2*a5*x34^5*a3^2*a2^3*a1^5 + 384*a6*a5^2*x34^5*a3^2*a2^3*a1^5 - 176*a5^3*x34^5*a3^2*a2^3*a1^5 - 8*a6^2*x34^6*a3^2*a2^3*a1^5 + 48*a6*a5*x34^6*a3^2*a2^3*a1^5 - 8*a5^2*x34^6*a3^2*a2^3*a1^5 + 64*a6^6*a5*a3^3*a2^3*a1^5 + 32*a6^5*a5^2*a3^3*a2^3*a1^5 + 416*a6^4*a5^3*a3^3*a2^3*a1^5 + 416*a6^3*a5^4*a3^3*a2^3*a1^5 + 32*a6^2*a5^5*a3^3*a2^3*a1^5 + 64*a6*a5^6*a3^3*a2^3*a1^5 - 112*a6^6*x34*a3^3*a2^3*a1^5 + 256*a6^5*a5*x34*a3^3*a2^3*a1^5 - 1328*a6^4*a5^2*x34*a3^3*a2^3*a1^5 - 768*a6^3*a5^3*x34*a3^3*a2^3*a1^5 - 1328*a6^2*a5^4*x34*a3^3*a2^3*a1^5 + 256*a6*a5^5*x34*a3^3*a2^3*a1^5 - 112*a5^6*x34*a3^3*a2^3*a1^5 - 32*a6^5*x34^2*a3^3*a2^3*a1^5 + 928*a6^4*a5*x34^2*a3^3*a2^3*a1^5 + 928*a6^3*a5^2*x34^2*a3^3*a2^3*a1^5 + 928*a6^2*a5^3*x34^2*a3^3*a2^3*a1^5 + 928*a6*a5^4*x34^2*a3^3*a2^3*a1^5 - 32*a5^5*x34^2*a3^3*a2^3*a1^5 + 80*a6^4*x34^3*a3^3*a2^3*a1^5 - 1440*a6^3*a5*x34^3*a3^3*a2^3*a1^5 - 160*a6^2*a5^2*x34^3*a3^3*a2^3*a1^5 - 1440*a6*a5^3*x34^3*a3^3*a2^3*a1^5 + 80*a5^4*x34^3*a3^3*a2^3*a1^5 - 400*a6^3*x34^4*a3^3*a2^3*a1^5 + 1168*a6^2*a5*x34^4*a3^3*a2^3*a1^5 + 1168*a6*a5^2*x34^4*a3^3*a2^3*a1^5 - 400*a5^3*x34^4*a3^3*a2^3*a1^5 - 128*a6^2*x34^5*a3^3*a2^3*a1^5 + 256*a6*a5*x34^5*a3^3*a2^3*a1^5 - 128*a5^2*x34^5*a3^3*a2^3*a1^5 - 16*a6*x34^6*a3^3*a2^3*a1^5 - 16*a5*x34^6*a3^3*a2^3*a1^5 - 56*a6^6*a3^4*a2^3*a1^5 + 128*a6^5*a5*a3^4*a2^3*a1^5 - 664*a6^4*a5^2*a3^4*a2^3*a1^5 - 384*a6^3*a5^3*a3^4*a2^3*a1^5 - 664*a6^2*a5^4*a3^4*a2^3*a1^5 + 128*a6*a5^5*a3^4*a2^3*a1^5 - 56*a5^6*a3^4*a2^3*a1^5 - 160*a6^5*x34*a3^4*a2^3*a1^5 + 560*a6^4*a5*x34*a3^4*a2^3*a1^5 + 1840*a6^3*a5^2*x34*a3^4*a2^3*a1^5 + 1840*a6^2*a5^3*x34*a3^4*a2^3*a1^5 + 560*a6*a5^4*x34*a3^4*a2^3*a1^5 - 160*a5^5*x34*a3^4*a2^3*a1^5 + 240*a6^4*x34^2*a3^4*a2^3*a1^5 - 2800*a6^3*a5*x34^2*a3^4*a2^3*a1^5 - 240*a6^2*a5^2*x34^2*a3^4*a2^3*a1^5 - 2800*a6*a5^3*x34^2*a3^4*a2^3*a1^5 + 240*a5^4*x34^2*a3^4*a2^3*a1^5 + 80*a6^3*x34^3*a3^4*a2^3*a1^5 + 1760*a6^2*a5*x34^3*a3^4*a2^3*a1^5 + 1760*a6*a5^2*x34^3*a3^4*a2^3*a1^5 + 80*a5^3*x34^3*a3^4*a2^3*a1^5 - 640*a6^2*x34^4*a3^4*a2^3*a1^5 + 656*a6*a5*x34^4*a3^4*a2^3*a1^5 - 640*a5^2*x34^4*a3^4*a2^3*a1^5 - 48*a6*x34^5*a3^4*a2^3*a1^5 - 48*a5*x34^5*a3^4*a2^3*a1^5 - 8*x34^6*a3^4*a2^3*a1^5 - 64*a6^5*a3^5*a2^3*a1^5 + 224*a6^4*a5*a3^5*a2^3*a1^5 + 736*a6^3*a5^2*a3^5*a2^3*a1^5 + 736*a6^2*a5^3*a3^5*a2^3*a1^5 + 224*a6*a5^4*a3^5*a2^3*a1^5 - 64*a5^5*a3^5*a2^3*a1^5 + 240*a6^4*x34*a3^5*a2^3*a1^5 - 2496*a6^3*a5*x34*a3^5*a2^3*a1^5 - 192*a6^2*a5^2*x34*a3^5*a2^3*a1^5 - 2496*a6*a5^3*x34*a3^5*a2^3*a1^5 + 240*a5^4*x34*a3^5*a2^3*a1^5 + 1040*a6^3*x34^2*a3^5*a2^3*a1^5 + 1488*a6^2*a5*x34^2*a3^5*a2^3*a1^5 + 1488*a6*a5^2*x34^2*a3^5*a2^3*a1^5 + 1040*a5^3*x34^2*a3^5*a2^3*a1^5 - 1520*a6^2*x34^3*a3^5*a2^3*a1^5 + 992*a6*a5*x34^3*a3^5*a2^3*a1^5 - 1520*a5^2*x34^3*a3^5*a2^3*a1^5 + 48*a6*x34^4*a3^5*a2^3*a1^5 + 48*a5*x34^4*a3^5*a2^3*a1^5 - 48*x34^5*a3^5*a2^3*a1^5 + 80*a6^4*a3^6*a2^3*a1^5 - 832*a6^3*a5*a3^6*a2^3*a1^5 - 64*a6^2*a5^2*a3^6*a2^3*a1^5 - 832*a6*a5^3*a3^6*a2^3*a1^5 + 80*a5^4*a3^6*a2^3*a1^5 + 1008*a6^3*x34*a3^6*a2^3*a1^5 + 784*a6^2*a5*x34*a3^6*a2^3*a1^5 + 784*a6*a5^2*x34*a3^6*a2^3*a1^5 + 1008*a5^3*x34*a3^6*a2^3*a1^5 - 1888*a6^2*x34^2*a3^6*a2^3*a1^5 + 928*a6*a5*x34^2*a3^6*a2^3*a1^5 - 1888*a5^2*x34^2*a3^6*a2^3*a1^5 + 336*a6*x34^3*a3^6*a2^3*a1^5 + 336*a5*x34^3*a3^6*a2^3*a1^5 - 128*x34^4*a3^6*a2^3*a1^5 + 288*a6^3*a3^7*a2^3*a1^5 + 224*a6^2*a5*a3^7*a2^3*a1^5 + 224*a6*a5^2*a3^7*a2^3*a1^5 + 288*a5^3*a3^7*a2^3*a1^5 - 1184*a6^2*x34*a3^7*a2^3*a1^5 + 512*a6*a5*x34*a3^7*a2^3*a1^5 - 1184*a5^2*x34*a3^7*a2^3*a1^5 + 480*a6*x34^2*a3^7*a2^3*a1^5 + 480*a5*x34^2*a3^7*a2^3*a1^5 - 192*x34^3*a3^7*a2^3*a1^5 - 296*a6^2*a3^8*a2^3*a1^5 + 128*a6*a5*a3^8*a2^3*a1^5 - 296*a5^2*a3^8*a2^3*a1^5 + 288*a6*x34*a3^8*a2^3*a1^5 + 288*a5*x34*a3^8*a2^3*a1^5 - 168*x34^2*a3^8*a2^3*a1^5 + 64*a6*a3^9*a2^3*a1^5 + 64*a5*a3^9*a2^3*a1^5 - 80*x34*a3^9*a2^3*a1^5 - 16*a3^10*a2^3*a1^5 - 8*a6^6*a5^3*a2^4*a1^5 - 8*a6^3*a5^6*a2^4*a1^5 + 16*a6^6*a5^2*x34*a2^4*a1^5 + 48*a6^5*a5^3*x34*a2^4*a1^5 - 72*a6^4*a5^4*x34*a2^4*a1^5 + 48*a6^3*a5^5*x34*a2^4*a1^5 + 16*a6^2*a5^6*x34*a2^4*a1^5 + 16*a6^6*a5*x34^2*a2^4*a1^5 + 120*a6^5*a5^2*x34^2*a2^4*a1^5 - 120*a6^4*a5^3*x34^2*a2^4*a1^5 - 120*a6^3*a5^4*x34^2*a2^4*a1^5 + 120*a6^2*a5^5*x34^2*a2^4*a1^5 + 16*a6*a5^6*x34^2*a2^4*a1^5 - 8*a6^6*x34^3*a2^4*a1^5 + 48*a6^5*a5*x34^3*a2^4*a1^5 - 120*a6^4*a5^2*x34^3*a2^4*a1^5 + 240*a6^3*a5^3*x34^3*a2^4*a1^5 - 120*a6^2*a5^4*x34^3*a2^4*a1^5 + 48*a6*a5^5*x34^3*a2^4*a1^5 - 8*a5^6*x34^3*a2^4*a1^5 - 72*a6^4*a5*x34^4*a2^4*a1^5 - 120*a6^3*a5^2*x34^4*a2^4*a1^5 - 120*a6^2*a5^3*x34^4*a2^4*a1^5 - 72*a6*a5^4*x34^4*a2^4*a1^5 + 48*a6^3*a5*x34^5*a2^4*a1^5 + 120*a6^2*a5^2*x34^5*a2^4*a1^5 + 48*a6*a5^3*x34^5*a2^4*a1^5 - 8*a6^3*x34^6*a2^4*a1^5 + 16*a6^2*a5*x34^6*a2^4*a1^5 + 16*a6*a5^2*x34^6*a2^4*a1^5 - 8*a5^3*x34^6*a2^4*a1^5 + 32*a6^6*a5^2*a3*a2^4*a1^5 + 96*a6^5*a5^3*a3*a2^4*a1^5 - 144*a6^4*a5^4*a3*a2^4*a1^5 + 96*a6^3*a5^5*a3*a2^4*a1^5 + 32*a6^2*a5^6*a3*a2^4*a1^5 - 40*a6^6*a5*x34*a3*a2^4*a1^5 + 24*a6^5*a5^2*x34*a3*a2^4*a1^5 - 144*a6^4*a5^3*x34*a3*a2^4*a1^5 - 144*a6^3*a5^4*x34*a3*a2^4*a1^5 + 24*a6^2*a5^5*x34*a3*a2^4*a1^5 - 40*a6*a5^6*x34*a3*a2^4*a1^5 - 8*a6^6*x34^2*a3*a2^4*a1^5 - 72*a6^5*a5*x34^2*a3*a2^4*a1^5 - 72*a6^4*a5^2*x34^2*a3*a2^4*a1^5 + 688*a6^3*a5^3*x34^2*a3*a2^4*a1^5 - 72*a6^2*a5^4*x34^2*a3*a2^4*a1^5 - 72*a6*a5^5*x34^2*a3*a2^4*a1^5 - 8*a5^6*x34^2*a3*a2^4*a1^5 + 48*a6^5*x34^3*a3*a2^4*a1^5 - 192*a6^4*a5*x34^3*a3*a2^4*a1^5 - 512*a6^3*a5^2*x34^3*a3*a2^4*a1^5 - 512*a6^2*a5^3*x34^3*a3*a2^4*a1^5 - 192*a6*a5^4*x34^3*a3*a2^4*a1^5 + 48*a5^5*x34^3*a3*a2^4*a1^5 - 72*a6^4*x34^4*a3*a2^4*a1^5 + 336*a6^3*a5*x34^4*a3*a2^4*a1^5 + 888*a6^2*a5^2*x34^4*a3*a2^4*a1^5 + 336*a6*a5^3*x34^4*a3*a2^4*a1^5 - 72*a5^4*x34^4*a3*a2^4*a1^5 - 120*a6^2*a5*x34^5*a3*a2^4*a1^5 - 120*a6*a5^2*x34^5*a3*a2^4*a1^5 + 16*a6^2*x34^6*a3*a2^4*a1^5 - 72*a6*a5*x34^6*a3*a2^4*a1^5 + 16*a5^2*x34^6*a3*a2^4*a1^5 - 40*a6^6*a5*a3^2*a2^4*a1^5 + 24*a6^5*a5^2*a3^2*a2^4*a1^5 - 144*a6^4*a5^3*a3^2*a2^4*a1^5 - 144*a6^3*a5^4*a3^2*a2^4*a1^5 + 24*a6^2*a5^5*a3^2*a2^4*a1^5 - 40*a6*a5^6*a3^2*a2^4*a1^5 + 24*a6^6*x34*a3^2*a2^4*a1^5 - 504*a6^5*a5*x34*a3^2*a2^4*a1^5 + 504*a6^4*a5^2*x34*a3^2*a2^4*a1^5 + 624*a6^3*a5^3*x34*a3^2*a2^4*a1^5 + 504*a6^2*a5^4*x34*a3^2*a2^4*a1^5 - 504*a6*a5^5*x34*a3^2*a2^4*a1^5 + 24*a5^6*x34*a3^2*a2^4*a1^5 + 264*a6^5*x34^2*a3^2*a2^4*a1^5 + 144*a6^4*a5*x34^2*a3^2*a2^4*a1^5 - 1176*a6^3*a5^2*x34^2*a3^2*a2^4*a1^5 - 1176*a6^2*a5^3*x34^2*a3^2*a2^4*a1^5 + 144*a6*a5^4*x34^2*a3^2*a2^4*a1^5 + 264*a5^5*x34^2*a3^2*a2^4*a1^5 - 408*a6^4*x34^3*a3^2*a2^4*a1^5 + 832*a6^3*a5*x34^3*a3^2*a2^4*a1^5 + 1992*a6^2*a5^2*x34^3*a3^2*a2^4*a1^5 + 832*a6*a5^3*x34^3*a3^2*a2^4*a1^5 - 408*a5^4*x34^3*a3^2*a2^4*a1^5 - 552*a6^2*a5*x34^4*a3^2*a2^4*a1^5 - 552*a6*a5^2*x34^4*a3^2*a2^4*a1^5 + 216*a6^2*x34^5*a3^2*a2^4*a1^5 - 648*a6*a5*x34^5*a3^2*a2^4*a1^5 + 216*a5^2*x34^5*a3^2*a2^4*a1^5 + 16*a6*x34^6*a3^2*a2^4*a1^5 + 16*a5*x34^6*a3^2*a2^4*a1^5 + 16*a6^6*a3^3*a2^4*a1^5 - 336*a6^5*a5*a3^3*a2^4*a1^5 + 336*a6^4*a5^2*a3^3*a2^4*a1^5 + 416*a6^3*a5^3*a3^3*a2^4*a1^5 + 336*a6^2*a5^4*a3^3*a2^4*a1^5 - 336*a6*a5^5*a3^3*a2^4*a1^5 + 16*a5^6*a3^3*a2^4*a1^5 + 432*a6^5*x34*a3^3*a2^4*a1^5 + 672*a6^4*a5*x34*a3^3*a2^4*a1^5 - 1328*a6^3*a5^2*x34*a3^3*a2^4*a1^5 - 1328*a6^2*a5^3*x34*a3^3*a2^4*a1^5 + 672*a6*a5^4*x34*a3^3*a2^4*a1^5 + 432*a5^5*x34*a3^3*a2^4*a1^5 - 912*a6^4*x34^2*a3^3*a2^4*a1^5 + 928*a6^3*a5*x34^2*a3^3*a2^4*a1^5 + 1488*a6^2*a5^2*x34^2*a3^3*a2^4*a1^5 + 928*a6*a5^3*x34^2*a3^3*a2^4*a1^5 - 912*a5^4*x34^2*a3^3*a2^4*a1^5 + 80*a6^3*x34^3*a3^3*a2^4*a1^5 - 720*a6^2*a5*x34^3*a3^3*a2^4*a1^5 - 720*a6*a5^2*x34^3*a3^3*a2^4*a1^5 + 80*a5^3*x34^3*a3^3*a2^4*a1^5 + 720*a6^2*x34^4*a3^3*a2^4*a1^5 - 2064*a6*a5*x34^4*a3^3*a2^4*a1^5 + 720*a5^2*x34^4*a3^3*a2^4*a1^5 + 144*a6*x34^5*a3^3*a2^4*a1^5 + 144*a5*x34^5*a3^3*a2^4*a1^5 - 8*x34^6*a3^3*a2^4*a1^5 + 216*a6^5*a3^4*a2^4*a1^5 + 336*a6^4*a5*a3^4*a2^4*a1^5 - 664*a6^3*a5^2*a3^4*a2^4*a1^5 - 664*a6^2*a5^3*a3^4*a2^4*a1^5 + 336*a6*a5^4*a3^4*a2^4*a1^5 + 216*a5^5*a3^4*a2^4*a1^5 - 960*a6^4*x34*a3^4*a2^4*a1^5 + 560*a6^3*a5*x34*a3^4*a2^4*a1^5 + 240*a6^2*a5^2*x34*a3^4*a2^4*a1^5 + 560*a6*a5^3*x34*a3^4*a2^4*a1^5 - 960*a5^4*x34*a3^4*a2^4*a1^5 + 240*a6^3*x34^2*a3^4*a2^4*a1^5 + 240*a5^3*x34^2*a3^4*a2^4*a1^5 + 920*a6^2*x34^3*a3^4*a2^4*a1^5 - 3120*a6*a5*x34^3*a3^4*a2^4*a1^5 + 920*a5^2*x34^3*a3^4*a2^4*a1^5 + 408*a6*x34^4*a3^4*a2^4*a1^5 + 408*a5*x34^4*a3^4*a2^4*a1^5 - 48*x34^5*a3^4*a2^4*a1^5 - 384*a6^4*a3^5*a2^4*a1^5 + 224*a6^3*a5*a3^5*a2^4*a1^5 + 96*a6^2*a5^2*a3^5*a2^4*a1^5 + 224*a6*a5^3*a3^5*a2^4*a1^5 - 384*a5^4*a3^5*a2^4*a1^5 + 240*a6^3*x34*a3^5*a2^4*a1^5 + 432*a6^2*a5*x34*a3^5*a2^4*a1^5 + 432*a6*a5^2*x34*a3^5*a2^4*a1^5 + 240*a5^3*x34*a3^5*a2^4*a1^5 + 480*a6^2*x34^2*a3^5*a2^4*a1^5 - 2592*a6*a5*x34^2*a3^5*a2^4*a1^5 + 480*a5^2*x34^2*a3^5*a2^4*a1^5 + 560*a6*x34^3*a3^5*a2^4*a1^5 + 560*a5*x34^3*a3^5*a2^4*a1^5 - 120*x34^4*a3^5*a2^4*a1^5 + 80*a6^3*a3^6*a2^4*a1^5 + 144*a6^2*a5*a3^6*a2^4*a1^5 + 144*a6*a5^2*a3^6*a2^4*a1^5 + 80*a5^3*a3^6*a2^4*a1^5 + 112*a6^2*x34*a3^6*a2^4*a1^5 - 1344*a6*a5*x34*a3^6*a2^4*a1^5 + 112*a5^2*x34*a3^6*a2^4*a1^5 + 448*a6*x34^2*a3^6*a2^4*a1^5 + 448*a5*x34^2*a3^6*a2^4*a1^5 - 168*x34^3*a3^6*a2^4*a1^5 + 32*a6^2*a3^7*a2^4*a1^5 - 384*a6*a5*a3^7*a2^4*a1^5 + 32*a5^2*a3^7*a2^4*a1^5 + 224*a6*x34*a3^7*a2^4*a1^5 + 224*a5*x34*a3^7*a2^4*a1^5 - 144*x34^2*a3^7*a2^4*a1^5 + 56*a6*a3^8*a2^4*a1^5 + 56*a5*a3^8*a2^4*a1^5 - 72*x34*a3^8*a2^4*a1^5 - 16*a3^9*a2^4*a1^5 + 8*a6^6*a5^2*a2^5*a1^5 + 8*a6^2*a5^6*a2^5*a1^5 - 8*a6^6*a5*x34*a2^5*a1^5 - 72*a6^5*a5^2*x34*a2^5*a1^5 + 48*a6^4*a5^3*x34*a2^5*a1^5 + 48*a6^3*a5^4*x34*a2^5*a1^5 - 72*a6^2*a5^5*x34*a2^5*a1^5 - 8*a6*a5^6*x34*a2^5*a1^5 + 8*a6^6*x34^2*a2^5*a1^5 - 72*a6^5*a5*x34^2*a2^5*a1^5 + 120*a6^4*a5^2*x34^2*a2^5*a1^5 - 80*a6^3*a5^3*x34^2*a2^5*a1^5 + 120*a6^2*a5^4*x34^2*a2^5*a1^5 - 72*a6*a5^5*x34^2*a2^5*a1^5 + 8*a5^6*x34^2*a2^5*a1^5 + 48*a6^4*a5*x34^3*a2^5*a1^5 - 80*a6^3*a5^2*x34^3*a2^5*a1^5 - 80*a6^2*a5^3*x34^3*a2^5*a1^5 + 48*a6*a5^4*x34^3*a2^5*a1^5 + 48*a6^3*a5*x34^4*a2^5*a1^5 + 120*a6^2*a5^2*x34^4*a2^5*a1^5 + 48*a6*a5^3*x34^4*a2^5*a1^5 - 72*a6^2*a5*x34^5*a2^5*a1^5 - 72*a6*a5^2*x34^5*a2^5*a1^5 + 8*a6^2*x34^6*a2^5*a1^5 - 8*a6*a5*x34^6*a2^5*a1^5 + 8*a5^2*x34^6*a2^5*a1^5 - 16*a6^6*a5*a3*a2^5*a1^5 - 144*a6^5*a5^2*a3*a2^5*a1^5 + 96*a6^4*a5^3*a3*a2^5*a1^5 + 96*a6^3*a5^4*a3*a2^5*a1^5 - 144*a6^2*a5^5*a3*a2^5*a1^5 - 16*a6*a5^6*a3*a2^5*a1^5 + 8*a6^6*x34*a3*a2^5*a1^5 + 288*a6^5*a5*x34*a3*a2^5*a1^5 + 24*a6^4*a5^2*x34*a3*a2^5*a1^5 - 192*a6^3*a5^3*x34*a3*a2^5*a1^5 + 24*a6^2*a5^4*x34*a3*a2^5*a1^5 + 288*a6*a5^5*x34*a3*a2^5*a1^5 + 8*a5^6*x34*a3*a2^5*a1^5 - 72*a6^5*x34^2*a3*a2^5*a1^5 - 72*a6^4*a5*x34^2*a3*a2^5*a1^5 - 144*a6^3*a5^2*x34^2*a3*a2^5*a1^5 - 144*a6^2*a5^3*x34^2*a3*a2^5*a1^5 - 72*a6*a5^4*x34^2*a3*a2^5*a1^5 - 72*a5^5*x34^2*a3*a2^5*a1^5 + 48*a6^4*x34^3*a3*a2^5*a1^5 + 160*a6^3*a5*x34^3*a3*a2^5*a1^5 + 576*a6^2*a5^2*x34^3*a3*a2^5*a1^5 + 160*a6*a5^3*x34^3*a3*a2^5*a1^5 + 48*a5^4*x34^3*a3*a2^5*a1^5 + 48*a6^3*x34^4*a3*a2^5*a1^5 - 576*a6^2*a5*x34^4*a3*a2^5*a1^5 - 576*a6*a5^2*x34^4*a3*a2^5*a1^5 + 48*a5^3*x34^4*a3*a2^5*a1^5 - 24*a6^2*x34^5*a3*a2^5*a1^5 + 384*a6*a5*x34^5*a3*a2^5*a1^5 - 24*a5^2*x34^5*a3*a2^5*a1^5 - 8*a6*x34^6*a3*a2^5*a1^5 - 8*a5*x34^6*a3*a2^5*a1^5 + 8*a6^6*a3^2*a2^5*a1^5 + 288*a6^5*a5*a3^2*a2^5*a1^5 + 24*a6^4*a5^2*a3^2*a2^5*a1^5 - 192*a6^3*a5^3*a3^2*a2^5*a1^5 + 24*a6^2*a5^4*a3^2*a2^5*a1^5 + 288*a6*a5^5*a3^2*a2^5*a1^5 + 8*a5^6*a3^2*a2^5*a1^5 - 216*a6^5*x34*a3^2*a2^5*a1^5 - 504*a6^4*a5*x34*a3^2*a2^5*a1^5 + 48*a6^3*a5^2*x34*a3^2*a2^5*a1^5 + 48*a6^2*a5^3*x34*a3^2*a2^5*a1^5 - 504*a6*a5^4*x34*a3^2*a2^5*a1^5 - 216*a5^5*x34*a3^2*a2^5*a1^5 + 264*a6^4*x34^2*a3^2*a2^5*a1^5 + 288*a6^3*a5*x34^2*a3^2*a2^5*a1^5 + 1008*a6^2*a5^2*x34^2*a3^2*a2^5*a1^5 + 288*a6*a5^3*x34^2*a3^2*a2^5*a1^5 + 264*a5^4*x34^2*a3^2*a2^5*a1^5 + 112*a6^3*x34^3*a3^2*a2^5*a1^5 - 1488*a6^2*a5*x34^3*a3^2*a2^5*a1^5 - 1488*a6*a5^2*x34^3*a3^2*a2^5*a1^5 + 112*a5^3*x34^3*a3^2*a2^5*a1^5 - 120*a6^2*x34^4*a3^2*a2^5*a1^5 + 1824*a6*a5*x34^4*a3^2*a2^5*a1^5 - 120*a5^2*x34^4*a3^2*a2^5*a1^5 - 120*a6*x34^5*a3^2*a2^5*a1^5 - 120*a5*x34^5*a3^2*a2^5*a1^5 + 8*x34^6*a3^2*a2^5*a1^5 - 144*a6^5*a3^3*a2^5*a1^5 - 336*a6^4*a5*a3^3*a2^5*a1^5 + 32*a6^3*a5^2*a3^3*a2^5*a1^5 + 32*a6^2*a5^3*a3^3*a2^5*a1^5 - 336*a6*a5^4*a3^3*a2^5*a1^5 - 144*a5^5*a3^3*a2^5*a1^5 + 432*a6^4*x34*a3^3*a2^5*a1^5 + 256*a6^3*a5*x34*a3^3*a2^5*a1^5 + 864*a6^2*a5^2*x34*a3^3*a2^5*a1^5 + 256*a6*a5^3*x34*a3^3*a2^5*a1^5 + 432*a5^4*x34*a3^3*a2^5*a1^5 - 32*a6^3*x34^2*a3^3*a2^5*a1^5 - 1632*a6^2*a5*x34^2*a3^3*a2^5*a1^5 - 1632*a6*a5^2*x34^2*a3^3*a2^5*a1^5 - 32*a5^3*x34^2*a3^3*a2^5*a1^5 - 160*a6^2*x34^3*a3^3*a2^5*a1^5 + 3264*a6*a5*x34^3*a3^3*a2^5*a1^5 - 160*a5^2*x34^3*a3^3*a2^5*a1^5 - 432*a6*x34^4*a3^3*a2^5*a1^5 - 432*a5*x34^4*a3^3*a2^5*a1^5 + 48*x34^5*a3^3*a2^5*a1^5 + 216*a6^4*a3^4*a2^5*a1^5 + 128*a6^3*a5*a3^4*a2^5*a1^5 + 432*a6^2*a5^2*a3^4*a2^5*a1^5 + 128*a6*a5^3*a3^4*a2^5*a1^5 + 216*a5^4*a3^4*a2^5*a1^5 - 160*a6^3*x34*a3^4*a2^5*a1^5 - 960*a6^2*a5*x34*a3^4*a2^5*a1^5 - 960*a6*a5^2*x34*a3^4*a2^5*a1^5 - 160*a5^3*x34*a3^4*a2^5*a1^5 + 2592*a6*a5*x34^2*a3^4*a2^5*a1^5 - 640*a6*x34^3*a3^4*a2^5*a1^5 - 640*a5*x34^3*a3^4*a2^5*a1^5 + 120*x34^4*a3^4*a2^5*a1^5 - 64*a6^3*a3^5*a2^5*a1^5 - 384*a6^2*a5*a3^5*a2^5*a1^5 - 384*a6*a5^2*a3^5*a2^5*a1^5 - 64*a5^3*a3^5*a2^5*a1^5 + 96*a6^2*x34*a3^5*a2^5*a1^5 + 1152*a6*a5*x34*a3^5*a2^5*a1^5 + 96*a5^2*x34*a3^5*a2^5*a1^5 - 480*a6*x34^2*a3^5*a2^5*a1^5 - 480*a5*x34^2*a3^5*a2^5*a1^5 + 160*x34^3*a3^5*a2^5*a1^5 + 32*a6^2*a3^6*a2^5*a1^5 + 384*a6*a5*a3^6*a2^5*a1^5 + 32*a5^2*a3^6*a2^5*a1^5 - 224*a6*x34*a3^6*a2^5*a1^5 - 224*a5*x34*a3^6*a2^5*a1^5 + 128*x34^2*a3^6*a2^5*a1^5 - 64*a6*a3^7*a2^5*a1^5 - 64*a5*a3^7*a2^5*a1^5 + 64*x34*a3^7*a2^5*a1^5 + 16*a3^8*a2^5*a1^5 + 8*a6^5*a5^2*a2^6*a1^5 - 8*a6^4*a5^3*a2^6*a1^5 - 8*a6^3*a5^4*a2^6*a1^5 + 8*a6^2*a5^5*a2^6*a1^5 - 8*a6^5*a5*x34*a2^6*a1^5 + 16*a6^4*a5^2*x34*a2^6*a1^5 - 16*a6^3*a5^3*x34*a2^6*a1^5 + 16*a6^2*a5^4*x34*a2^6*a1^5 - 8*a6*a5^5*x34*a2^6*a1^5 + 8*a6^5*x34^2*a2^6*a1^5 + 16*a6^4*a5*x34^2*a2^6*a1^5 - 8*a6^3*a5^2*x34^2*a2^6*a1^5 - 8*a6^2*a5^3*x34^2*a2^6*a1^5 + 16*a6*a5^4*x34^2*a2^6*a1^5 + 8*a5^5*x34^2*a2^6*a1^5 - 8*a6^4*x34^3*a2^6*a1^5 - 16*a6^3*a5*x34^3*a2^6*a1^5 - 8*a6^2*a5^2*x34^3*a2^6*a1^5 - 16*a6*a5^3*x34^3*a2^6*a1^5 - 8*a5^4*x34^3*a2^6*a1^5 - 8*a6^3*x34^4*a2^6*a1^5 + 16*a6^2*a5*x34^4*a2^6*a1^5 + 16*a6*a5^2*x34^4*a2^6*a1^5 - 8*a5^3*x34^4*a2^6*a1^5 + 8*a6^2*x34^5*a2^6*a1^5 - 8*a6*a5*x34^5*a2^6*a1^5 + 8*a5^2*x34^5*a2^6*a1^5 - 16*a6^5*a5*a3*a2^6*a1^5 + 32*a6^4*a5^2*a3*a2^6*a1^5 - 32*a6^3*a5^3*a3*a2^6*a1^5 + 32*a6^2*a5^4*a3*a2^6*a1^5 - 16*a6*a5^5*a3*a2^6*a1^5 + 8*a6^5*x34*a3*a2^6*a1^5 - 40*a6^4*a5*x34*a3*a2^6*a1^5 + 32*a6^3*a5^2*x34*a3*a2^6*a1^5 + 32*a6^2*a5^3*x34*a3*a2^6*a1^5 - 40*a6*a5^4*x34*a3*a2^6*a1^5 + 8*a5^5*x34*a3*a2^6*a1^5 - 8*a6^4*x34^2*a3*a2^6*a1^5 - 96*a6^2*a5^2*x34^2*a3*a2^6*a1^5 - 8*a5^4*x34^2*a3*a2^6*a1^5 - 48*a6^3*x34^3*a3*a2^6*a1^5 + 112*a6^2*a5*x34^3*a3*a2^6*a1^5 + 112*a6*a5^2*x34^3*a3*a2^6*a1^5 - 48*a5^3*x34^3*a3*a2^6*a1^5 + 56*a6^2*x34^4*a3*a2^6*a1^5 - 112*a6*a5*x34^4*a3*a2^6*a1^5 + 56*a5^2*x34^4*a3*a2^6*a1^5 - 8*a6*x34^5*a3*a2^6*a1^5 - 8*a5*x34^5*a3*a2^6*a1^5 + 8*a6^5*a3^2*a2^6*a1^5 - 40*a6^4*a5*a3^2*a2^6*a1^5 + 32*a6^3*a5^2*a3^2*a2^6*a1^5 + 32*a6^2*a5^3*a3^2*a2^6*a1^5 - 40*a6*a5^4*a3^2*a2^6*a1^5 + 8*a5^5*a3^2*a2^6*a1^5 + 24*a6^4*x34*a3^2*a2^6*a1^5 + 96*a6^3*a5*x34*a3^2*a2^6*a1^5 - 240*a6^2*a5^2*x34*a3^2*a2^6*a1^5 + 96*a6*a5^3*x34*a3^2*a2^6*a1^5 + 24*a5^4*x34*a3^2*a2^6*a1^5 - 104*a6^3*x34^2*a3^2*a2^6*a1^5 + 168*a6^2*a5*x34^2*a3^2*a2^6*a1^5 + 168*a6*a5^2*x34^2*a3^2*a2^6*a1^5 - 104*a5^3*x34^2*a3^2*a2^6*a1^5 + 136*a6^2*x34^3*a3^2*a2^6*a1^5 - 320*a6*a5*x34^3*a3^2*a2^6*a1^5 + 136*a5^2*x34^3*a3^2*a2^6*a1^5 - 24*a6*x34^4*a3^2*a2^6*a1^5 - 24*a5*x34^4*a3^2*a2^6*a1^5 + 8*x34^5*a3^2*a2^6*a1^5 + 16*a6^4*a3^3*a2^6*a1^5 + 64*a6^3*a5*a3^3*a2^6*a1^5 - 160*a6^2*a5^2*a3^3*a2^6*a1^5 + 64*a6*a5^3*a3^3*a2^6*a1^5 + 16*a5^4*a3^3*a2^6*a1^5 - 112*a6^3*x34*a3^3*a2^6*a1^5 + 112*a6^2*a5*x34*a3^3*a2^6*a1^5 + 112*a6*a5^2*x34*a3^3*a2^6*a1^5 - 112*a5^3*x34*a3^3*a2^6*a1^5 + 144*a6^2*x34^2*a3^3*a2^6*a1^5 - 320*a6*a5*x34^2*a3^3*a2^6*a1^5 + 144*a5^2*x34^2*a3^3*a2^6*a1^5 - 32*a6*x34^3*a3^3*a2^6*a1^5 - 32*a5*x34^3*a3^3*a2^6*a1^5 + 32*x34^4*a3^3*a2^6*a1^5 - 56*a6^3*a3^4*a2^6*a1^5 + 56*a6^2*a5*a3^4*a2^6*a1^5 + 56*a6*a5^2*a3^4*a2^6*a1^5 - 56*a5^3*a3^4*a2^6*a1^5 + 80*a6^2*x34*a3^4*a2^6*a1^5 - 160*a6*a5*x34*a3^4*a2^6*a1^5 + 80*a5^2*x34*a3^4*a2^6*a1^5 - 16*a6*x34^2*a3^4*a2^6*a1^5 - 16*a5*x34^2*a3^4*a2^6*a1^5 + 40*x34^3*a3^4*a2^6*a1^5 + 32*a6^2*a3^5*a2^6*a1^5 - 64*a6*a5*a3^5*a2^6*a1^5 + 32*a5^2*a3^5*a2^6*a1^5 + 16*x34^2*a3^5*a2^6*a1^5 - 8*a6^6*a5^4*x34^2*a1^6 + 8*a6^5*a5^5*x34^2*a1^6 - 8*a6^4*a5^6*x34^2*a1^6 + 16*a6^6*a5^3*x34^3*a1^6 - 8*a6^5*a5^4*x34^3*a1^6 - 8*a6^4*a5^5*x34^3*a1^6 + 16*a6^3*a5^6*x34^3*a1^6 - 8*a6^6*a5^2*x34^4*a1^6 - 8*a6^5*a5^3*x34^4*a1^6 + 24*a6^4*a5^4*x34^4*a1^6 - 8*a6^3*a5^5*x34^4*a1^6 - 8*a6^2*a5^6*x34^4*a1^6 + 8*a6^5*a5^2*x34^5*a1^6 - 8*a6^4*a5^3*x34^5*a1^6 - 8*a6^3*a5^4*x34^5*a1^6 + 8*a6^2*a5^5*x34^5*a1^6 - 8*a6^4*a5^2*x34^6*a1^6 + 16*a6^3*a5^3*x34^6*a1^6 - 8*a6^2*a5^4*x34^6*a1^6 - 8*a6^6*a5^4*x34*a3*a1^6 + 8*a6^5*a5^5*x34*a3*a1^6 - 8*a6^4*a5^6*x34*a3*a1^6 + 40*a6^6*a5^3*x34^2*a3*a1^6 - 8*a6^5*a5^4*x34^2*a3*a1^6 - 8*a6^4*a5^5*x34^2*a3*a1^6 + 40*a6^3*a5^6*x34^2*a3*a1^6 - 40*a6^6*a5^2*x34^3*a3*a1^6 - 48*a6^5*a5^3*x34^3*a3*a1^6 + 88*a6^4*a5^4*x34^3*a3*a1^6 - 48*a6^3*a5^5*x34^3*a3*a1^6 - 40*a6^2*a5^6*x34^3*a3*a1^6 + 8*a6^6*a5*x34^4*a3*a1^6 + 56*a6^5*a5^2*x34^4*a3*a1^6 - 48*a6^4*a5^3*x34^4*a3*a1^6 - 48*a6^3*a5^4*x34^4*a3*a1^6 + 56*a6^2*a5^5*x34^4*a3*a1^6 + 8*a6*a5^6*x34^4*a3*a1^6 - 8*a6^5*a5*x34^5*a3*a1^6 - 32*a6^4*a5^2*x34^5*a3*a1^6 + 80*a6^3*a5^3*x34^5*a3*a1^6 - 32*a6^2*a5^4*x34^5*a3*a1^6 - 8*a6*a5^5*x34^5*a3*a1^6 + 8*a6^4*a5*x34^6*a3*a1^6 - 8*a6^3*a5^2*x34^6*a3*a1^6 - 8*a6^2*a5^3*x34^6*a3*a1^6 + 8*a6*a5^4*x34^6*a3*a1^6 - 8*a6^6*a5^4*a3^2*a1^6 + 8*a6^5*a5^5*a3^2*a1^6 - 8*a6^4*a5^6*a3^2*a1^6 + 24*a6^6*a5^3*x34*a3^2*a1^6 + 24*a6^5*a5^4*x34*a3^2*a1^6 + 24*a6^4*a5^5*x34*a3^2*a1^6 + 24*a6^3*a5^6*x34*a3^2*a1^6 - 48*a6^6*a5^2*x34^2*a3^2*a1^6 - 104*a6^5*a5^3*x34^2*a3^2*a1^6 - 8*a6^4*a5^4*x34^2*a3^2*a1^6 - 104*a6^3*a5^5*x34^2*a3^2*a1^6 - 48*a6^2*a5^6*x34^2*a3^2*a1^6 + 24*a6^6*a5*x34^3*a3^2*a1^6 + 136*a6^5*a5^2*x34^3*a3^2*a1^6 + 136*a6^2*a5^5*x34^3*a3^2*a1^6 + 24*a6*a5^6*x34^3*a3^2*a1^6 - 8*a6^6*x34^4*a3^2*a1^6 - 24*a6^5*a5*x34^4*a3^2*a1^6 - 168*a6^4*a5^2*x34^4*a3^2*a1^6 + 272*a6^3*a5^3*x34^4*a3^2*a1^6 - 168*a6^2*a5^4*x34^4*a3^2*a1^6 - 24*a6*a5^5*x34^4*a3^2*a1^6 - 8*a5^6*x34^4*a3^2*a1^6 + 8*a6^5*x34^5*a3^2*a1^6 + 64*a6^4*a5*x34^5*a3^2*a1^6 - 56*a6^3*a5^2*x34^5*a3^2*a1^6 - 56*a6^2*a5^3*x34^5*a3^2*a1^6 + 64*a6*a5^4*x34^5*a3^2*a1^6 + 8*a5^5*x34^5*a3^2*a1^6 - 8*a6^4*x34^6*a3^2*a1^6 - 8*a6^3*a5*x34^6*a3^2*a1^6 + 24*a6^2*a5^2*x34^6*a3^2*a1^6 - 8*a6*a5^3*x34^6*a3^2*a1^6 - 8*a5^4*x34^6*a3^2*a1^6 + 16*a6^6*a5^3*a3^3*a1^6 + 16*a6^5*a5^4*a3^3*a1^6 + 16*a6^4*a5^5*a3^3*a1^6 + 16*a6^3*a5^6*a3^3*a1^6 - 16*a6^6*a5^2*x34*a3^3*a1^6 - 112*a6^5*a5^3*x34*a3^3*a1^6 - 192*a6^4*a5^4*x34*a3^3*a1^6 - 112*a6^3*a5^5*x34*a3^3*a1^6 - 16*a6^2*a5^6*x34*a3^3*a1^6 + 16*a6^6*a5*x34^2*a3^3*a1^6 + 144*a6^5*a5^2*x34^2*a3^3*a1^6 + 320*a6^4*a5^3*x34^2*a3^3*a1^6 + 320*a6^3*a5^4*x34^2*a3^3*a1^6 + 144*a6^2*a5^5*x34^2*a3^3*a1^6 + 16*a6*a5^6*x34^2*a3^3*a1^6 - 16*a6^6*x34^3*a3^3*a1^6 - 32*a6^5*a5*x34^3*a3^3*a1^6 - 400*a6^4*a5^2*x34^3*a3^3*a1^6 + 80*a6^3*a5^3*x34^3*a3^3*a1^6 - 400*a6^2*a5^4*x34^3*a3^3*a1^6 - 32*a6*a5^5*x34^3*a3^3*a1^6 - 16*a5^6*x34^3*a3^3*a1^6 + 32*a6^5*x34^4*a3^3*a1^6 + 192*a6^4*a5*x34^4*a3^3*a1^6 - 48*a6^3*a5^2*x34^4*a3^3*a1^6 - 48*a6^2*a5^3*x34^4*a3^3*a1^6 + 192*a6*a5^4*x34^4*a3^3*a1^6 + 32*a5^5*x34^4*a3^3*a1^6 - 56*a6^4*x34^5*a3^3*a1^6 - 64*a6^3*a5*x34^5*a3^3*a1^6 + 136*a6^2*a5^2*x34^5*a3^3*a1^6 - 64*a6*a5^3*x34^5*a3^3*a1^6 - 56*a5^4*x34^5*a3^3*a1^6 + 16*a6^3*x34^6*a3^3*a1^6 - 8*a6^2*a5*x34^6*a3^3*a1^6 - 8*a6*a5^2*x34^6*a3^3*a1^6 + 16*a5^3*x34^6*a3^3*a1^6 - 8*a6^6*a5^2*a3^4*a1^6 - 56*a6^5*a5^3*a3^4*a1^6 - 96*a6^4*a5^4*a3^4*a1^6 - 56*a6^3*a5^5*a3^4*a1^6 - 8*a6^2*a5^6*a3^4*a1^6 + 80*a6^5*a5^2*x34*a3^4*a1^6 + 480*a6^4*a5^3*x34*a3^4*a1^6 + 480*a6^3*a5^4*x34*a3^4*a1^6 + 80*a6^2*a5^5*x34*a3^4*a1^6 - 8*a6^6*x34^2*a3^4*a1^6 - 16*a6^5*a5*x34^2*a3^4*a1^6 - 520*a6^4*a5^2*x34^2*a3^4*a1^6 - 720*a6^3*a5^3*x34^2*a3^4*a1^6 - 520*a6^2*a5^4*x34^2*a3^4*a1^6 - 16*a6*a5^5*x34^2*a3^4*a1^6 - 8*a5^6*x34^2*a3^4*a1^6 + 40*a6^5*x34^3*a3^4*a1^6 + 280*a6^4*a5*x34^3*a3^4*a1^6 + 320*a6^3*a5^2*x34^3*a3^4*a1^6 + 320*a6^2*a5^3*x34^3*a3^4*a1^6 + 280*a6*a5^4*x34^3*a3^4*a1^6 + 40*a5^5*x34^3*a3^4*a1^6 - 136*a6^4*x34^4*a3^4*a1^6 - 208*a6^3*a5*x34^4*a3^4*a1^6 + 192*a6^2*a5^2*x34^4*a3^4*a1^6 - 208*a6*a5^3*x34^4*a3^4*a1^6 - 136*a5^4*x34^4*a3^4*a1^6 + 88*a6^3*x34^5*a3^4*a1^6 - 32*a6^2*a5*x34^5*a3^4*a1^6 - 32*a6*a5^2*x34^5*a3^4*a1^6 + 88*a5^3*x34^5*a3^4*a1^6 - 8*a6^2*x34^6*a3^4*a1^6 + 8*a6*a5*x34^6*a3^4*a1^6 - 8*a5^2*x34^6*a3^4*a1^6 + 32*a6^5*a5^2*a3^5*a1^6 + 192*a6^4*a5^3*a3^5*a1^6 + 192*a6^3*a5^4*a3^5*a1^6 + 32*a6^2*a5^5*a3^5*a1^6 - 384*a6^4*a5^2*x34*a3^5*a1^6 - 912*a6^3*a5^3*x34*a3^5*a1^6 - 384*a6^2*a5^4*x34*a3^5*a1^6 + 16*a6^5*x34^2*a3^5*a1^6 + 224*a6^4*a5*x34^2*a3^5*a1^6 + 800*a6^3*a5^2*x34^2*a3^5*a1^6 + 800*a6^2*a5^3*x34^2*a3^5*a1^6 + 224*a6*a5^4*x34^2*a3^5*a1^6 + 16*a5^5*x34^2*a3^5*a1^6 - 152*a6^4*x34^3*a3^5*a1^6 - 368*a6^3*a5*x34^3*a3^5*a1^6 - 120*a6^2*a5^2*x34^3*a3^5*a1^6 - 368*a6*a5^3*x34^3*a3^5*a1^6 - 152*a5^4*x34^3*a3^5*a1^6 + 192*a6^3*x34^4*a3^5*a1^6 - 24*a6^2*a5*x34^4*a3^5*a1^6 - 24*a6*a5^2*x34^4*a3^5*a1^6 + 192*a5^3*x34^4*a3^5*a1^6 - 40*a6^2*x34^5*a3^5*a1^6 + 40*a6*a5*x34^5*a3^5*a1^6 - 40*a5^2*x34^5*a3^5*a1^6 - 128*a6^4*a5^2*a3^6*a1^6 - 304*a6^3*a5^3*a3^6*a1^6 - 128*a6^2*a5^4*a3^6*a1^6 + 112*a6^4*a5*x34*a3^6*a1^6 + 672*a6^3*a5^2*x34*a3^6*a1^6 + 672*a6^2*a5^3*x34*a3^6*a1^6 + 112*a6*a5^4*x34*a3^6*a1^6 - 88*a6^4*x34^2*a3^6*a1^6 - 384*a6^3*a5*x34^2*a3^6*a1^6 - 488*a6^2*a5^2*x34^2*a3^6*a1^6 - 384*a6*a5^3*x34^2*a3^6*a1^6 - 88*a5^4*x34^2*a3^6*a1^6 + 224*a6^3*x34^3*a3^6*a1^6 + 56*a6^2*a5*x34^3*a3^6*a1^6 + 56*a6*a5^2*x34^3*a3^6*a1^6 + 224*a5^3*x34^3*a3^6*a1^6 - 88*a6^2*x34^4*a3^6*a1^6 + 88*a6*a5*x34^4*a3^6*a1^6 - 88*a5^2*x34^4*a3^6*a1^6 + 32*a6^4*a5*a3^7*a1^6 + 192*a6^3*a5^2*a3^7*a1^6 + 192*a6^2*a5^3*a3^7*a1^6 + 32*a6*a5^4*a3^7*a1^6 - 32*a6^4*x34*a3^7*a1^6 - 224*a6^3*a5*x34*a3^7*a1^6 - 384*a6^2*a5^2*x34*a3^7*a1^6 - 224*a6*a5^3*x34*a3^7*a1^6 - 32*a5^4*x34*a3^7*a1^6 + 160*a6^3*x34^2*a3^7*a1^6 + 112*a6^2*a5*x34^2*a3^7*a1^6 + 112*a6*a5^2*x34^2*a3^7*a1^6 + 160*a5^3*x34^2*a3^7*a1^6 - 112*a6^2*x34^3*a3^7*a1^6 + 112*a6*a5*x34^3*a3^7*a1^6 - 112*a5^2*x34^3*a3^7*a1^6 - 8*a6^4*a3^8*a1^6 - 56*a6^3*a5*a3^8*a1^6 - 96*a6^2*a5^2*a3^8*a1^6 - 56*a6*a5^3*a3^8*a1^6 - 8*a5^4*a3^8*a1^6 + 72*a6^3*x34*a3^8*a1^6 + 72*a6^2*a5*x34*a3^8*a1^6 + 72*a6*a5^2*x34*a3^8*a1^6 + 72*a5^3*x34*a3^8*a1^6 - 88*a6^2*x34^2*a3^8*a1^6 + 88*a6*a5*x34^2*a3^8*a1^6 - 88*a5^2*x34^2*a3^8*a1^6 + 16*a6^3*a3^9*a1^6 + 16*a6^2*a5*a3^9*a1^6 + 16*a6*a5^2*a3^9*a1^6 + 16*a5^3*a3^9*a1^6 - 40*a6^2*x34*a3^9*a1^6 + 40*a6*a5*x34*a3^9*a1^6 - 40*a5^2*x34*a3^9*a1^6 - 8*a6^2*a3^10*a1^6 + 8*a6*a5*a3^10*a1^6 - 8*a5^2*a3^10*a1^6 + 8*a6^6*a5^4*x34*a2*a1^6 - 8*a6^5*a5^5*x34*a2*a1^6 + 8*a6^4*a5^6*x34*a2*a1^6 - 8*a6^6*a5^3*x34^2*a2*a1^6 + 16*a6^5*a5^4*x34^2*a2*a1^6 + 16*a6^4*a5^5*x34^2*a2*a1^6 - 8*a6^3*a5^6*x34^2*a2*a1^6 - 8*a6^6*a5^2*x34^3*a2*a1^6 - 16*a6^5*a5^3*x34^3*a2*a1^6 - 8*a6^4*a5^4*x34^3*a2*a1^6 - 16*a6^3*a5^5*x34^3*a2*a1^6 - 8*a6^2*a5^6*x34^3*a2*a1^6 + 8*a6^6*a5*x34^4*a2*a1^6 + 16*a6^5*a5^2*x34^4*a2*a1^6 - 8*a6^4*a5^3*x34^4*a2*a1^6 - 8*a6^3*a5^4*x34^4*a2*a1^6 + 16*a6^2*a5^5*x34^4*a2*a1^6 + 8*a6*a5^6*x34^4*a2*a1^6 - 8*a6^5*a5*x34^5*a2*a1^6 + 16*a6^4*a5^2*x34^5*a2*a1^6 - 16*a6^3*a5^3*x34^5*a2*a1^6 + 16*a6^2*a5^4*x34^5*a2*a1^6 - 8*a6*a5^5*x34^5*a2*a1^6 + 8*a6^4*a5*x34^6*a2*a1^6 - 8*a6^3*a5^2*x34^6*a2*a1^6 - 8*a6^2*a5^3*x34^6*a2*a1^6 + 8*a6*a5^4*x34^6*a2*a1^6 + 16*a6^6*a5^4*a3*a2*a1^6 - 16*a6^5*a5^5*a3*a2*a1^6 + 16*a6^4*a5^6*a3*a2*a1^6 - 16*a6^6*a5^3*x34*a3*a2*a1^6 - 40*a6^5*a5^4*x34*a3*a2*a1^6 - 40*a6^4*a5^5*x34*a3*a2*a1^6 - 16*a6^3*a5^6*x34*a3*a2*a1^6 - 24*a6^6*a5^2*x34^2*a3*a2*a1^6 + 96*a6^4*a5^4*x34^2*a3*a2*a1^6 - 24*a6^2*a5^6*x34^2*a3*a2*a1^6 + 32*a6^6*a5*x34^3*a3*a2*a1^6 + 112*a6^5*a5^2*x34^3*a3*a2*a1^6 - 112*a6^4*a5^3*x34^3*a3*a2*a1^6 - 112*a6^3*a5^4*x34^3*a3*a2*a1^6 + 112*a6^2*a5^5*x34^3*a3*a2*a1^6 + 32*a6*a5^6*x34^3*a3*a2*a1^6 + 8*a6^6*x34^4*a3*a2*a1^6 - 112*a6^5*a5*x34^4*a3*a2*a1^6 + 200*a6^4*a5^2*x34^4*a3*a2*a1^6 - 160*a6^3*a5^3*x34^4*a3*a2*a1^6 + 200*a6^2*a5^4*x34^4*a3*a2*a1^6 - 112*a6*a5^5*x34^4*a3*a2*a1^6 + 8*a5^6*x34^4*a3*a2*a1^6 - 8*a6^5*x34^5*a3*a2*a1^6 - 24*a6^4*a5*x34^5*a3*a2*a1^6 - 24*a6*a5^4*x34^5*a3*a2*a1^6 - 8*a5^5*x34^5*a3*a2*a1^6 + 8*a6^4*x34^6*a3*a2*a1^6 + 8*a5^4*x34^6*a3*a2*a1^6 - 16*a6^6*a5^3*a3^2*a2*a1^6 - 40*a6^5*a5^4*a3^2*a2*a1^6 - 40*a6^4*a5^5*a3^2*a2*a1^6 - 16*a6^3*a5^6*a3^2*a2*a1^6 - 24*a6^6*a5^2*x34*a3^2*a2*a1^6 + 96*a6^5*a5^3*x34*a3^2*a2*a1^6 + 336*a6^4*a5^4*x34*a3^2*a2*a1^6 + 96*a6^3*a5^5*x34*a3^2*a2*a1^6 - 24*a6^2*a5^6*x34*a3^2*a2*a1^6 + 48*a6^6*a5*x34^2*a3^2*a2*a1^6 + 168*a6^5*a5^2*x34^2*a3^2*a2*a1^6 - 408*a6^4*a5^3*x34^2*a3^2*a2*a1^6 - 408*a6^3*a5^4*x34^2*a3^2*a2*a1^6 + 168*a6^2*a5^5*x34^2*a3^2*a2*a1^6 + 48*a6*a5^6*x34^2*a3^2*a2*a1^6 + 24*a6^6*x34^3*a3^2*a2*a1^6 - 320*a6^5*a5*x34^3*a3^2*a2*a1^6 + 520*a6^4*a5^2*x34^3*a3^2*a2*a1^6 - 240*a6^3*a5^3*x34^3*a3^2*a2*a1^6 + 520*a6^2*a5^4*x34^3*a3^2*a2*a1^6 - 320*a6*a5^5*x34^3*a3^2*a2*a1^6 + 24*a5^6*x34^3*a3^2*a2*a1^6 - 24*a6^5*x34^4*a3^2*a2*a1^6 - 120*a6^4*a5*x34^4*a3^2*a2*a1^6 - 120*a6*a5^4*x34^4*a3^2*a2*a1^6 - 24*a5^5*x34^4*a3^2*a2*a1^6 + 64*a6^4*x34^5*a3^2*a2*a1^6 + 48*a6^3*a5*x34^5*a3^2*a2*a1^6 - 72*a6^2*a5^2*x34^5*a3^2*a2*a1^6 + 48*a6*a5^3*x34^5*a3^2*a2*a1^6 + 64*a5^4*x34^5*a3^2*a2*a1^6 - 8*a6^3*x34^6*a3^2*a2*a1^6 - 8*a5^3*x34^6*a3^2*a2*a1^6 - 16*a6^6*a5^2*a3^3*a2*a1^6 + 64*a6^5*a5^3*a3^3*a2*a1^6 + 224*a6^4*a5^4*a3^3*a2*a1^6 + 64*a6^3*a5^5*a3^3*a2*a1^6 - 16*a6^2*a5^6*a3^3*a2*a1^6 + 32*a6^6*a5*x34*a3^3*a2*a1^6 + 112*a6^5*a5^2*x34*a3^3*a2*a1^6 - 592*a6^4*a5^3*x34*a3^3*a2*a1^6 - 592*a6^3*a5^4*x34*a3^3*a2*a1^6 + 112*a6^2*a5^5*x34*a3^3*a2*a1^6 + 32*a6*a5^6*x34*a3^3*a2*a1^6 + 16*a6^6*x34^2*a3^3*a2*a1^6 - 320*a6^5*a5*x34^2*a3^3*a2*a1^6 + 400*a6^4*a5^2*x34^2*a3^3*a2*a1^6 + 320*a6^3*a5^3*x34^2*a3^3*a2*a1^6 + 400*a6^2*a5^4*x34^2*a3^3*a2*a1^6 - 320*a6*a5^5*x34^2*a3^3*a2*a1^6 + 16*a5^6*x34^2*a3^3*a2*a1^6 - 32*a6^5*x34^3*a3^3*a2*a1^6 - 160*a6^4*a5*x34^3*a3^3*a2*a1^6 + 80*a6^3*a5^2*x34^3*a3^3*a2*a1^6 + 80*a6^2*a5^3*x34^3*a3^3*a2*a1^6 - 160*a6*a5^4*x34^3*a3^3*a2*a1^6 - 32*a5^5*x34^3*a3^3*a2*a1^6 + 192*a6^4*x34^4*a3^3*a2*a1^6 + 160*a6^3*a5*x34^4*a3^3*a2*a1^6 - 480*a6^2*a5^2*x34^4*a3^3*a2*a1^6 + 160*a6*a5^3*x34^4*a3^3*a2*a1^6 + 192*a5^4*x34^4*a3^3*a2*a1^6 - 64*a6^3*x34^5*a3^3*a2*a1^6 + 48*a6^2*a5*x34^5*a3^3*a2*a1^6 + 48*a6*a5^2*x34^5*a3^3*a2*a1^6 - 64*a5^3*x34^5*a3^3*a2*a1^6 - 8*a6^2*x34^6*a3^3*a2*a1^6 - 8*a5^2*x34^6*a3^3*a2*a1^6 + 16*a6^6*a5*a3^4*a2*a1^6 + 56*a6^5*a5^2*a3^4*a2*a1^6 - 296*a6^4*a5^3*a3^4*a2*a1^6 - 296*a6^3*a5^4*a3^4*a2*a1^6 + 56*a6^2*a5^5*a3^4*a2*a1^6 + 16*a6*a5^6*a3^4*a2*a1^6 - 160*a6^5*a5*x34*a3^4*a2*a1^6 + 80*a6^4*a5^2*x34*a3^4*a2*a1^6 + 720*a6^3*a5^3*x34*a3^4*a2*a1^6 + 80*a6^2*a5^4*x34*a3^4*a2*a1^6 - 160*a6*a5^5*x34*a3^4*a2*a1^6 - 16*a6^5*x34^2*a3^4*a2*a1^6 + 240*a6^3*a5^2*x34^2*a3^4*a2*a1^6 + 240*a6^2*a5^3*x34^2*a3^4*a2*a1^6 - 16*a5^5*x34^2*a3^4*a2*a1^6 + 280*a6^4*x34^3*a3^4*a2*a1^6 + 80*a6^3*a5*x34^3*a3^4*a2*a1^6 - 1320*a6^2*a5^2*x34^3*a3^4*a2*a1^6 + 80*a6*a5^3*x34^3*a3^4*a2*a1^6 + 280*a5^4*x34^3*a3^4*a2*a1^6 - 208*a6^3*x34^4*a3^4*a2*a1^6 + 360*a6^2*a5*x34^4*a3^4*a2*a1^6 + 360*a6*a5^2*x34^4*a3^4*a2*a1^6 - 208*a5^3*x34^4*a3^4*a2*a1^6 - 32*a6^2*x34^5*a3^4*a2*a1^6 - 72*a6*a5*x34^5*a3^4*a2*a1^6 - 32*a5^2*x34^5*a3^4*a2*a1^6 + 8*a6*x34^6*a3^4*a2*a1^6 + 8*a5*x34^6*a3^4*a2*a1^6 - 64*a6^5*a5*a3^5*a2*a1^6 + 32*a6^4*a5^2*a3^5*a2*a1^6 + 288*a6^3*a5^3*a3^5*a2*a1^6 + 32*a6^2*a5^4*a3^5*a2*a1^6 - 64*a6*a5^5*a3^5*a2*a1^6 + 96*a6^4*a5*x34*a3^5*a2*a1^6 + 240*a6^3*a5^2*x34*a3^5*a2*a1^6 + 240*a6^2*a5^3*x34*a3^5*a2*a1^6 + 96*a6*a5^4*x34*a3^5*a2*a1^6 + 224*a6^4*x34^2*a3^5*a2*a1^6 - 192*a6^3*a5*x34^2*a3^5*a2*a1^6 - 1872*a6^2*a5^2*x34^2*a3^5*a2*a1^6 - 192*a6*a5^3*x34^2*a3^5*a2*a1^6 + 224*a5^4*x34^2*a3^5*a2*a1^6 - 368*a6^3*x34^3*a3^5*a2*a1^6 + 1008*a6^2*a5*x34^3*a3^5*a2*a1^6 + 1008*a6*a5^2*x34^3*a3^5*a2*a1^6 - 368*a5^3*x34^3*a3^5*a2*a1^6 - 24*a6^2*x34^4*a3^5*a2*a1^6 - 432*a6*a5*x34^4*a3^5*a2*a1^6 - 24*a5^2*x34^4*a3^5*a2*a1^6 + 40*a6*x34^5*a3^5*a2*a1^6 + 40*a5*x34^5*a3^5*a2*a1^6 + 32*a6^4*a5*a3^6*a2*a1^6 + 80*a6^3*a5^2*a3^6*a2*a1^6 + 80*a6^2*a5^3*a3^6*a2*a1^6 + 32*a6*a5^4*a3^6*a2*a1^6 + 112*a6^4*x34*a3^6*a2*a1^6 - 224*a6^3*a5*x34*a3^6*a2*a1^6 - 1344*a6^2*a5^2*x34*a3^6*a2*a1^6 - 224*a6*a5^3*x34*a3^6*a2*a1^6 + 112*a5^4*x34*a3^6*a2*a1^6 - 384*a6^3*x34^2*a3^6*a2*a1^6 + 1344*a6^2*a5*x34^2*a3^6*a2*a1^6 + 1344*a6*a5^2*x34^2*a3^6*a2*a1^6 - 384*a5^3*x34^2*a3^6*a2*a1^6 + 56*a6^2*x34^3*a3^6*a2*a1^6 - 1008*a6*a5*x34^3*a3^6*a2*a1^6 + 56*a5^2*x34^3*a3^6*a2*a1^6 + 88*a6*x34^4*a3^6*a2*a1^6 + 88*a5*x34^4*a3^6*a2*a1^6 + 32*a6^4*a3^7*a2*a1^6 - 64*a6^3*a5*a3^7*a2*a1^6 - 384*a6^2*a5^2*a3^7*a2*a1^6 - 64*a6*a5^3*a3^7*a2*a1^6 + 32*a5^4*a3^7*a2*a1^6 - 224*a6^3*x34*a3^7*a2*a1^6 + 864*a6^2*a5*x34*a3^7*a2*a1^6 + 864*a6*a5^2*x34*a3^7*a2*a1^6 - 224*a5^3*x34*a3^7*a2*a1^6 + 112*a6^2*x34^2*a3^7*a2*a1^6 - 1152*a6*a5*x34^2*a3^7*a2*a1^6 + 112*a5^2*x34^2*a3^7*a2*a1^6 + 112*a6*x34^3*a3^7*a2*a1^6 + 112*a5*x34^3*a3^7*a2*a1^6 - 56*a6^3*a3^8*a2*a1^6 + 216*a6^2*a5*a3^8*a2*a1^6 + 216*a6*a5^2*a3^8*a2*a1^6 - 56*a5^3*a3^8*a2*a1^6 + 72*a6^2*x34*a3^8*a2*a1^6 - 648*a6*a5*x34*a3^8*a2*a1^6 + 72*a5^2*x34*a3^8*a2*a1^6 + 88*a6*x34^2*a3^8*a2*a1^6 + 88*a5*x34^2*a3^8*a2*a1^6 + 16*a6^2*a3^9*a2*a1^6 - 144*a6*a5*a3^9*a2*a1^6 + 16*a5^2*a3^9*a2*a1^6 + 40*a6*x34*a3^9*a2*a1^6 + 40*a5*x34*a3^9*a2*a1^6 + 8*a6*a3^10*a2*a1^6 + 8*a5*a3^10*a2*a1^6 - 8*a6^6*a5^4*a2^2*a1^6 + 8*a6^5*a5^5*a2^2*a1^6 - 8*a6^4*a5^6*a2^2*a1^6 - 8*a6^6*a5^3*x34*a2^2*a1^6 + 16*a6^5*a5^4*x34*a2^2*a1^6 + 16*a6^4*a5^5*x34*a2^2*a1^6 - 8*a6^3*a5^6*x34*a2^2*a1^6 + 24*a6^6*a5^2*x34^2*a2^2*a1^6 - 8*a6^5*a5^3*x34^2*a2^2*a1^6 - 128*a6^4*a5^4*x34^2*a2^2*a1^6 - 8*a6^3*a5^5*x34^2*a2^2*a1^6 + 24*a6^2*a5^6*x34^2*a2^2*a1^6 - 8*a6^6*a5*x34^3*a2^2*a1^6 - 8*a6^5*a5^2*x34^3*a2^2*a1^6 + 112*a6^4*a5^3*x34^3*a2^2*a1^6 + 112*a6^3*a5^4*x34^3*a2^2*a1^6 - 8*a6^2*a5^5*x34^3*a2^2*a1^6 - 8*a6*a5^6*x34^3*a2^2*a1^6 - 8*a6^6*x34^4*a2^2*a1^6 + 16*a6^5*a5*x34^4*a2^2*a1^6 - 128*a6^4*a5^2*x34^4*a2^2*a1^6 + 112*a6^3*a5^3*x34^4*a2^2*a1^6 - 128*a6^2*a5^4*x34^4*a2^2*a1^6 + 16*a6*a5^5*x34^4*a2^2*a1^6 - 8*a5^6*x34^4*a2^2*a1^6 + 8*a6^5*x34^5*a2^2*a1^6 + 16*a6^4*a5*x34^5*a2^2*a1^6 - 8*a6^3*a5^2*x34^5*a2^2*a1^6 - 8*a6^2*a5^3*x34^5*a2^2*a1^6 + 16*a6*a5^4*x34^5*a2^2*a1^6 + 8*a5^5*x34^5*a2^2*a1^6 - 8*a6^4*x34^6*a2^2*a1^6 - 8*a6^3*a5*x34^6*a2^2*a1^6 + 24*a6^2*a5^2*x34^6*a2^2*a1^6 - 8*a6*a5^3*x34^6*a2^2*a1^6 - 8*a5^4*x34^6*a2^2*a1^6 - 16*a6^6*a5^3*a3*a2^2*a1^6 + 32*a6^5*a5^4*a3*a2^2*a1^6 + 32*a6^4*a5^5*a3*a2^2*a1^6 - 16*a6^3*a5^6*a3*a2^2*a1^6 + 48*a6^6*a5^2*x34*a3*a2^2*a1^6 + 32*a6^5*a5^3*x34*a3*a2^2*a1^6 - 136*a6^4*a5^4*x34*a3*a2^2*a1^6 + 32*a6^3*a5^5*x34*a3*a2^2*a1^6 + 48*a6^2*a5^6*x34*a3*a2^2*a1^6 - 24*a6^6*a5*x34^2*a3*a2^2*a1^6 - 96*a6^5*a5^2*x34^2*a3*a2^2*a1^6 + 216*a6^4*a5^3*x34^2*a3*a2^2*a1^6 + 216*a6^3*a5^4*x34^2*a3*a2^2*a1^6 - 96*a6^2*a5^5*x34^2*a3*a2^2*a1^6 - 24*a6*a5^6*x34^2*a3*a2^2*a1^6 - 40*a6^6*x34^3*a3*a2^2*a1^6 + 112*a6^5*a5*x34^3*a3*a2^2*a1^6 - 632*a6^4*a5^2*x34^3*a3*a2^2*a1^6 + 688*a6^3*a5^3*x34^3*a3*a2^2*a1^6 - 632*a6^2*a5^4*x34^3*a3*a2^2*a1^6 + 112*a6*a5^5*x34^3*a3*a2^2*a1^6 - 40*a5^6*x34^3*a3*a2^2*a1^6 + 56*a6^5*x34^4*a3*a2^2*a1^6 + 200*a6^4*a5*x34^4*a3*a2^2*a1^6 - 160*a6^3*a5^2*x34^4*a3*a2^2*a1^6 - 160*a6^2*a5^3*x34^4*a3*a2^2*a1^6 + 200*a6*a5^4*x34^4*a3*a2^2*a1^6 + 56*a5^5*x34^4*a3*a2^2*a1^6 - 32*a6^4*x34^5*a3*a2^2*a1^6 + 72*a6^2*a5^2*x34^5*a3*a2^2*a1^6 - 32*a5^4*x34^5*a3*a2^2*a1^6 - 8*a6^3*x34^6*a3*a2^2*a1^6 - 8*a5^3*x34^6*a3*a2^2*a1^6 + 48*a6^6*a5^2*a3^2*a2^2*a1^6 + 32*a6^5*a5^3*a3^2*a2^2*a1^6 - 136*a6^4*a5^4*a3^2*a2^2*a1^6 + 32*a6^3*a5^5*a3^2*a2^2*a1^6 + 48*a6^2*a5^6*a3^2*a2^2*a1^6 - 24*a6^6*a5*x34*a3^2*a2^2*a1^6 - 240*a6^5*a5^2*x34*a3^2*a2^2*a1^6 - 24*a6^4*a5^3*x34*a3^2*a2^2*a1^6 - 24*a6^3*a5^4*x34*a3^2*a2^2*a1^6 - 240*a6^2*a5^5*x34*a3^2*a2^2*a1^6 - 24*a6*a5^6*x34*a3^2*a2^2*a1^6 - 48*a6^6*x34^2*a3^2*a2^2*a1^6 + 168*a6^5*a5*x34^2*a3^2*a2^2*a1^6 - 408*a6^4*a5^2*x34^2*a3^2*a2^2*a1^6 + 1152*a6^3*a5^3*x34^2*a3^2*a2^2*a1^6 - 408*a6^2*a5^4*x34^2*a3^2*a2^2*a1^6 + 168*a6*a5^5*x34^2*a3^2*a2^2*a1^6 - 48*a5^6*x34^2*a3^2*a2^2*a1^6 + 136*a6^5*x34^3*a3^2*a2^2*a1^6 + 520*a6^4*a5*x34^3*a3^2*a2^2*a1^6 - 800*a6^3*a5^2*x34^3*a3^2*a2^2*a1^6 - 800*a6^2*a5^3*x34^3*a3^2*a2^2*a1^6 + 520*a6*a5^4*x34^3*a3^2*a2^2*a1^6 + 136*a5^5*x34^3*a3^2*a2^2*a1^6 - 168*a6^4*x34^4*a3^2*a2^2*a1^6 + 720*a6^2*a5^2*x34^4*a3^2*a2^2*a1^6 - 168*a5^4*x34^4*a3^2*a2^2*a1^6 - 56*a6^3*x34^5*a3^2*a2^2*a1^6 - 72*a6^2*a5*x34^5*a3^2*a2^2*a1^6 - 72*a6*a5^2*x34^5*a3^2*a2^2*a1^6 - 56*a5^3*x34^5*a3^2*a2^2*a1^6 + 24*a6^2*x34^6*a3^2*a2^2*a1^6 + 24*a5^2*x34^6*a3^2*a2^2*a1^6 - 16*a6^6*a5*a3^3*a2^2*a1^6 - 160*a6^5*a5^2*a3^3*a2^2*a1^6 - 16*a6^4*a5^3*a3^3*a2^2*a1^6 - 16*a6^3*a5^4*a3^3*a2^2*a1^6 - 160*a6^2*a5^5*a3^3*a2^2*a1^6 - 16*a6*a5^6*a3^3*a2^2*a1^6 - 16*a6^6*x34*a3^3*a2^2*a1^6 + 112*a6^5*a5*x34*a3^3*a2^2*a1^6 + 448*a6^4*a5^2*x34*a3^3*a2^2*a1^6 + 928*a6^3*a5^3*x34*a3^3*a2^2*a1^6 + 448*a6^2*a5^4*x34*a3^3*a2^2*a1^6 + 112*a6*a5^5*x34*a3^3*a2^2*a1^6 - 16*a5^6*x34*a3^3*a2^2*a1^6 + 144*a6^5*x34^2*a3^3*a2^2*a1^6 + 400*a6^4*a5*x34^2*a3^3*a2^2*a1^6 - 1760*a6^3*a5^2*x34^2*a3^3*a2^2*a1^6 - 1760*a6^2*a5^3*x34^2*a3^3*a2^2*a1^6 + 400*a6*a5^4*x34^2*a3^3*a2^2*a1^6 + 144*a5^5*x34^2*a3^3*a2^2*a1^6 - 400*a6^4*x34^3*a3^3*a2^2*a1^6 + 80*a6^3*a5*x34^3*a3^3*a2^2*a1^6 + 2400*a6^2*a5^2*x34^3*a3^3*a2^2*a1^6 + 80*a6*a5^3*x34^3*a3^3*a2^2*a1^6 - 400*a5^4*x34^3*a3^3*a2^2*a1^6 - 48*a6^3*x34^4*a3^3*a2^2*a1^6 - 480*a6^2*a5*x34^4*a3^3*a2^2*a1^6 - 480*a6*a5^2*x34^4*a3^3*a2^2*a1^6 - 48*a5^3*x34^4*a3^3*a2^2*a1^6 + 136*a6^2*x34^5*a3^3*a2^2*a1^6 + 48*a6*a5*x34^5*a3^3*a2^2*a1^6 + 136*a5^2*x34^5*a3^3*a2^2*a1^6 - 8*a6*x34^6*a3^3*a2^2*a1^6 - 8*a5*x34^6*a3^3*a2^2*a1^6 - 8*a6^6*a3^4*a2^2*a1^6 + 56*a6^5*a5*a3^4*a2^2*a1^6 + 224*a6^4*a5^2*a3^4*a2^2*a1^6 + 464*a6^3*a5^3*a3^4*a2^2*a1^6 + 224*a6^2*a5^4*a3^4*a2^2*a1^6 + 56*a6*a5^5*a3^4*a2^2*a1^6 - 8*a5^6*a3^4*a2^2*a1^6 + 80*a6^5*x34*a3^4*a2^2*a1^6 + 80*a6^4*a5*x34*a3^4*a2^2*a1^6 - 1840*a6^3*a5^2*x34*a3^4*a2^2*a1^6 - 1840*a6^2*a5^3*x34*a3^4*a2^2*a1^6 + 80*a6*a5^4*x34*a3^4*a2^2*a1^6 + 80*a5^5*x34*a3^4*a2^2*a1^6 - 520*a6^4*x34^2*a3^4*a2^2*a1^6 + 240*a6^3*a5*x34^2*a3^4*a2^2*a1^6 + 3960*a6^2*a5^2*x34^2*a3^4*a2^2*a1^6 + 240*a6*a5^3*x34^2*a3^4*a2^2*a1^6 - 520*a5^4*x34^2*a3^4*a2^2*a1^6 + 320*a6^3*x34^3*a3^4*a2^2*a1^6 - 1320*a6^2*a5*x34^3*a3^4*a2^2*a1^6 - 1320*a6*a5^2*x34^3*a3^4*a2^2*a1^6 + 320*a5^3*x34^3*a3^4*a2^2*a1^6 + 192*a6^2*x34^4*a3^4*a2^2*a1^6 + 360*a6*a5*x34^4*a3^4*a2^2*a1^6 + 192*a5^2*x34^4*a3^4*a2^2*a1^6 - 32*a6*x34^5*a3^4*a2^2*a1^6 - 32*a5*x34^5*a3^4*a2^2*a1^6 - 8*x34^6*a3^4*a2^2*a1^6 + 32*a6^5*a3^5*a2^2*a1^6 + 32*a6^4*a5*a3^5*a2^2*a1^6 - 736*a6^3*a5^2*a3^5*a2^2*a1^6 - 736*a6^2*a5^3*a3^5*a2^2*a1^6 + 32*a6*a5^4*a3^5*a2^2*a1^6 + 32*a5^5*a3^5*a2^2*a1^6 - 384*a6^4*x34*a3^5*a2^2*a1^6 + 240*a6^3*a5*x34*a3^5*a2^2*a1^6 + 3312*a6^2*a5^2*x34*a3^5*a2^2*a1^6 + 240*a6*a5^3*x34*a3^5*a2^2*a1^6 - 384*a5^4*x34*a3^5*a2^2*a1^6 + 800*a6^3*x34^2*a3^5*a2^2*a1^6 - 1872*a6^2*a5*x34^2*a3^5*a2^2*a1^6 - 1872*a6*a5^2*x34^2*a3^5*a2^2*a1^6 + 800*a5^3*x34^2*a3^5*a2^2*a1^6 - 120*a6^2*x34^3*a3^5*a2^2*a1^6 + 1008*a6*a5*x34^3*a3^5*a2^2*a1^6 - 120*a5^2*x34^3*a3^5*a2^2*a1^6 - 24*a6*x34^4*a3^5*a2^2*a1^6 - 24*a5*x34^4*a3^5*a2^2*a1^6 - 40*x34^5*a3^5*a2^2*a1^6 - 128*a6^4*a3^6*a2^2*a1^6 + 80*a6^3*a5*a3^6*a2^2*a1^6 + 1104*a6^2*a5^2*a3^6*a2^2*a1^6 + 80*a6*a5^3*a3^6*a2^2*a1^6 - 128*a5^4*a3^6*a2^2*a1^6 + 672*a6^3*x34*a3^6*a2^2*a1^6 - 1344*a6^2*a5*x34*a3^6*a2^2*a1^6 - 1344*a6*a5^2*x34*a3^6*a2^2*a1^6 + 672*a5^3*x34*a3^6*a2^2*a1^6 - 488*a6^2*x34^2*a3^6*a2^2*a1^6 + 1344*a6*a5*x34^2*a3^6*a2^2*a1^6 - 488*a5^2*x34^2*a3^6*a2^2*a1^6 + 56*a6*x34^3*a3^6*a2^2*a1^6 + 56*a5*x34^3*a3^6*a2^2*a1^6 - 88*x34^4*a3^6*a2^2*a1^6 + 192*a6^3*a3^7*a2^2*a1^6 - 384*a6^2*a5*a3^7*a2^2*a1^6 - 384*a6*a5^2*a3^7*a2^2*a1^6 + 192*a5^3*a3^7*a2^2*a1^6 - 384*a6^2*x34*a3^7*a2^2*a1^6 + 864*a6*a5*x34*a3^7*a2^2*a1^6 - 384*a5^2*x34*a3^7*a2^2*a1^6 + 112*a6*x34^2*a3^7*a2^2*a1^6 + 112*a5*x34^2*a3^7*a2^2*a1^6 - 112*x34^3*a3^7*a2^2*a1^6 - 96*a6^2*a3^8*a2^2*a1^6 + 216*a6*a5*a3^8*a2^2*a1^6 - 96*a5^2*a3^8*a2^2*a1^6 + 72*a6*x34*a3^8*a2^2*a1^6 + 72*a5*x34*a3^8*a2^2*a1^6 - 88*x34^2*a3^8*a2^2*a1^6 + 16*a6*a3^9*a2^2*a1^6 + 16*a5*a3^9*a2^2*a1^6 - 40*x34*a3^9*a2^2*a1^6 - 8*a3^10*a2^2*a1^6 + 16*a6^6*a5^3*a2^3*a1^6 - 8*a6^5*a5^4*a2^3*a1^6 - 8*a6^4*a5^5*a2^3*a1^6 + 16*a6^3*a5^6*a2^3*a1^6 - 8*a6^6*a5^2*x34*a2^3*a1^6 - 16*a6^5*a5^3*x34*a2^3*a1^6 - 8*a6^4*a5^4*x34*a2^3*a1^6 - 16*a6^3*a5^5*x34*a2^3*a1^6 - 8*a6^2*a5^6*x34*a2^3*a1^6 - 8*a6^6*a5*x34^2*a2^3*a1^6 - 8*a6^5*a5^2*x34^2*a2^3*a1^6 + 112*a6^4*a5^3*x34^2*a2^3*a1^6 + 112*a6^3*a5^4*x34^2*a2^3*a1^6 - 8*a6^2*a5^5*x34^2*a2^3*a1^6 - 8*a6*a5^6*x34^2*a2^3*a1^6 + 16*a6^6*x34^3*a2^3*a1^6 - 16*a6^5*a5*x34^3*a2^3*a1^6 + 112*a6^4*a5^2*x34^3*a2^3*a1^6 - 528*a6^3*a5^3*x34^3*a2^3*a1^6 + 112*a6^2*a5^4*x34^3*a2^3*a1^6 - 16*a6*a5^5*x34^3*a2^3*a1^6 + 16*a5^6*x34^3*a2^3*a1^6 - 8*a6^5*x34^4*a2^3*a1^6 - 8*a6^4*a5*x34^4*a2^3*a1^6 + 112*a6^3*a5^2*x34^4*a2^3*a1^6 + 112*a6^2*a5^3*x34^4*a2^3*a1^6 - 8*a6*a5^4*x34^4*a2^3*a1^6 - 8*a5^5*x34^4*a2^3*a1^6 - 8*a6^4*x34^5*a2^3*a1^6 - 16*a6^3*a5*x34^5*a2^3*a1^6 - 8*a6^2*a5^2*x34^5*a2^3*a1^6 - 16*a6*a5^3*x34^5*a2^3*a1^6 - 8*a5^4*x34^5*a2^3*a1^6 + 16*a6^3*x34^6*a2^3*a1^6 - 8*a6^2*a5*x34^6*a2^3*a1^6 - 8*a6*a5^2*x34^6*a2^3*a1^6 + 16*a5^3*x34^6*a2^3*a1^6 - 16*a6^6*a5^2*a3*a2^3*a1^6 - 32*a6^5*a5^3*a3*a2^3*a1^6 - 16*a6^4*a5^4*a3*a2^3*a1^6 - 32*a6^3*a5^5*a3*a2^3*a1^6 - 16*a6^2*a5^6*a3*a2^3*a1^6 - 16*a6^6*a5*x34*a3*a2^3*a1^6 + 32*a6^5*a5^2*x34*a3*a2^3*a1^6 + 144*a6^4*a5^3*x34*a3*a2^3*a1^6 + 144*a6^3*a5^4*x34*a3*a2^3*a1^6 + 32*a6^2*a5^5*x34*a3*a2^3*a1^6 - 16*a6*a5^6*x34*a3*a2^3*a1^6 + 40*a6^6*x34^2*a3*a2^3*a1^6 + 216*a6^4*a5^2*x34^2*a3*a2^3*a1^6 - 1344*a6^3*a5^3*x34^2*a3*a2^3*a1^6 + 216*a6^2*a5^4*x34^2*a3*a2^3*a1^6 + 40*a5^6*x34^2*a3*a2^3*a1^6 - 48*a6^5*x34^3*a3*a2^3*a1^6 - 112*a6^4*a5*x34^3*a3*a2^3*a1^6 + 688*a6^3*a5^2*x34^3*a3*a2^3*a1^6 + 688*a6^2*a5^3*x34^3*a3*a2^3*a1^6 - 112*a6*a5^4*x34^3*a3*a2^3*a1^6 - 48*a5^5*x34^3*a3*a2^3*a1^6 - 48*a6^4*x34^4*a3*a2^3*a1^6 - 160*a6^3*a5*x34^4*a3*a2^3*a1^6 - 160*a6^2*a5^2*x34^4*a3*a2^3*a1^6 - 160*a6*a5^3*x34^4*a3*a2^3*a1^6 - 48*a5^4*x34^4*a3*a2^3*a1^6 + 80*a6^3*x34^5*a3*a2^3*a1^6 + 80*a5^3*x34^5*a3*a2^3*a1^6 - 8*a6^2*x34^6*a3*a2^3*a1^6 - 8*a5^2*x34^6*a3*a2^3*a1^6 - 16*a6^6*a5*a3^2*a2^3*a1^6 + 32*a6^5*a5^2*a3^2*a2^3*a1^6 + 144*a6^4*a5^3*a3^2*a2^3*a1^6 + 144*a6^3*a5^4*a3^2*a2^3*a1^6 + 32*a6^2*a5^5*a3^2*a2^3*a1^6 - 16*a6*a5^6*a3^2*a2^3*a1^6 + 24*a6^6*x34*a3^2*a2^3*a1^6 + 96*a6^5*a5*x34*a3^2*a2^3*a1^6 - 24*a6^4*a5^2*x34*a3^2*a2^3*a1^6 - 864*a6^3*a5^3*x34*a3^2*a2^3*a1^6 - 24*a6^2*a5^4*x34*a3^2*a2^3*a1^6 + 96*a6*a5^5*x34*a3^2*a2^3*a1^6 + 24*a5^6*x34*a3^2*a2^3*a1^6 - 104*a6^5*x34^2*a3^2*a2^3*a1^6 - 408*a6^4*a5*x34^2*a3^2*a2^3*a1^6 + 1152*a6^3*a5^2*x34^2*a3^2*a2^3*a1^6 + 1152*a6^2*a5^3*x34^2*a3^2*a2^3*a1^6 - 408*a6*a5^4*x34^2*a3^2*a2^3*a1^6 - 104*a5^5*x34^2*a3^2*a2^3*a1^6 - 240*a6^3*a5*x34^3*a3^2*a2^3*a1^6 - 800*a6^2*a5^2*x34^3*a3^2*a2^3*a1^6 - 240*a6*a5^3*x34^3*a3^2*a2^3*a1^6 + 272*a6^3*x34^4*a3^2*a2^3*a1^6 + 272*a5^3*x34^4*a3^2*a2^3*a1^6 - 56*a6^2*x34^5*a3^2*a2^3*a1^6 + 48*a6*a5*x34^5*a3^2*a2^3*a1^6 - 56*a5^2*x34^5*a3^2*a2^3*a1^6 - 8*a6*x34^6*a3^2*a2^3*a1^6 - 8*a5*x34^6*a3^2*a2^3*a1^6 + 16*a6^6*a3^3*a2^3*a1^6 + 64*a6^5*a5*a3^3*a2^3*a1^6 - 16*a6^4*a5^2*a3^3*a2^3*a1^6 - 576*a6^3*a5^3*a3^3*a2^3*a1^6 - 16*a6^2*a5^4*a3^3*a2^3*a1^6 + 64*a6*a5^5*a3^3*a2^3*a1^6 + 16*a5^6*a3^3*a2^3*a1^6 - 112*a6^5*x34*a3^3*a2^3*a1^6 - 592*a6^4*a5*x34*a3^3*a2^3*a1^6 + 928*a6^3*a5^2*x34*a3^3*a2^3*a1^6 + 928*a6^2*a5^3*x34*a3^3*a2^3*a1^6 - 592*a6*a5^4*x34*a3^3*a2^3*a1^6 - 112*a5^5*x34*a3^3*a2^3*a1^6 + 320*a6^4*x34^2*a3^3*a2^3*a1^6 + 320*a6^3*a5*x34^2*a3^3*a2^3*a1^6 - 1760*a6^2*a5^2*x34^2*a3^3*a2^3*a1^6 + 320*a6*a5^3*x34^2*a3^3*a2^3*a1^6 + 320*a5^4*x34^2*a3^3*a2^3*a1^6 + 80*a6^3*x34^3*a3^3*a2^3*a1^6 + 80*a6^2*a5*x34^3*a3^3*a2^3*a1^6 + 80*a6*a5^2*x34^3*a3^3*a2^3*a1^6 + 80*a5^3*x34^3*a3^3*a2^3*a1^6 - 48*a6^2*x34^4*a3^3*a2^3*a1^6 + 160*a6*a5*x34^4*a3^3*a2^3*a1^6 - 48*a5^2*x34^4*a3^3*a2^3*a1^6 - 64*a6*x34^5*a3^3*a2^3*a1^6 - 64*a5*x34^5*a3^3*a2^3*a1^6 + 16*x34^6*a3^3*a2^3*a1^6 - 56*a6^5*a3^4*a2^3*a1^6 - 296*a6^4*a5*a3^4*a2^3*a1^6 + 464*a6^3*a5^2*a3^4*a2^3*a1^6 + 464*a6^2*a5^3*a3^4*a2^3*a1^6 - 296*a6*a5^4*a3^4*a2^3*a1^6 - 56*a5^5*a3^4*a2^3*a1^6 + 480*a6^4*x34*a3^4*a2^3*a1^6 + 720*a6^3*a5*x34*a3^4*a2^3*a1^6 - 1840*a6^2*a5^2*x34*a3^4*a2^3*a1^6 + 720*a6*a5^3*x34*a3^4*a2^3*a1^6 + 480*a5^4*x34*a3^4*a2^3*a1^6 - 720*a6^3*x34^2*a3^4*a2^3*a1^6 + 240*a6^2*a5*x34^2*a3^4*a2^3*a1^6 + 240*a6*a5^2*x34^2*a3^4*a2^3*a1^6 - 720*a5^3*x34^2*a3^4*a2^3*a1^6 + 320*a6^2*x34^3*a3^4*a2^3*a1^6 + 80*a6*a5*x34^3*a3^4*a2^3*a1^6 + 320*a5^2*x34^3*a3^4*a2^3*a1^6 - 208*a6*x34^4*a3^4*a2^3*a1^6 - 208*a5*x34^4*a3^4*a2^3*a1^6 + 88*x34^5*a3^4*a2^3*a1^6 + 192*a6^4*a3^5*a2^3*a1^6 + 288*a6^3*a5*a3^5*a2^3*a1^6 - 736*a6^2*a5^2*a3^5*a2^3*a1^6 + 288*a6*a5^3*a3^5*a2^3*a1^6 + 192*a5^4*a3^5*a2^3*a1^6 - 912*a6^3*x34*a3^5*a2^3*a1^6 + 240*a6^2*a5*x34*a3^5*a2^3*a1^6 + 240*a6*a5^2*x34*a3^5*a2^3*a1^6 - 912*a5^3*x34*a3^5*a2^3*a1^6 + 800*a6^2*x34^2*a3^5*a2^3*a1^6 - 192*a6*a5*x34^2*a3^5*a2^3*a1^6 + 800*a5^2*x34^2*a3^5*a2^3*a1^6 - 368*a6*x34^3*a3^5*a2^3*a1^6 - 368*a5*x34^3*a3^5*a2^3*a1^6 + 192*x34^4*a3^5*a2^3*a1^6 - 304*a6^3*a3^6*a2^3*a1^6 + 80*a6^2*a5*a3^6*a2^3*a1^6 + 80*a6*a5^2*a3^6*a2^3*a1^6 - 304*a5^3*a3^6*a2^3*a1^6 + 672*a6^2*x34*a3^6*a2^3*a1^6 - 224*a6*a5*x34*a3^6*a2^3*a1^6 + 672*a5^2*x34*a3^6*a2^3*a1^6 - 384*a6*x34^2*a3^6*a2^3*a1^6 - 384*a5*x34^2*a3^6*a2^3*a1^6 + 224*x34^3*a3^6*a2^3*a1^6 + 192*a6^2*a3^7*a2^3*a1^6 - 64*a6*a5*a3^7*a2^3*a1^6 + 192*a5^2*a3^7*a2^3*a1^6 - 224*a6*x34*a3^7*a2^3*a1^6 - 224*a5*x34*a3^7*a2^3*a1^6 + 160*x34^2*a3^7*a2^3*a1^6 - 56*a6*a3^8*a2^3*a1^6 - 56*a5*a3^8*a2^3*a1^6 + 72*x34*a3^8*a2^3*a1^6 + 16*a3^9*a2^3*a1^6 - 8*a6^6*a5^2*a2^4*a1^6 - 8*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 8*a6^3*a5^5*a2^4*a1^6 - 8*a6^2*a5^6*a2^4*a1^6 + 8*a6^6*a5*x34*a2^4*a1^6 + 16*a6^5*a5^2*x34*a2^4*a1^6 - 8*a6^4*a5^3*x34*a2^4*a1^6 - 8*a6^3*a5^4*x34*a2^4*a1^6 + 16*a6^2*a5^5*x34*a2^4*a1^6 + 8*a6*a5^6*x34*a2^4*a1^6 - 8*a6^6*x34^2*a2^4*a1^6 + 16*a6^5*a5*x34^2*a2^4*a1^6 - 128*a6^4*a5^2*x34^2*a2^4*a1^6 + 112*a6^3*a5^3*x34^2*a2^4*a1^6 - 128*a6^2*a5^4*x34^2*a2^4*a1^6 + 16*a6*a5^5*x34^2*a2^4*a1^6 - 8*a5^6*x34^2*a2^4*a1^6 - 8*a6^5*x34^3*a2^4*a1^6 - 8*a6^4*a5*x34^3*a2^4*a1^6 + 112*a6^3*a5^2*x34^3*a2^4*a1^6 + 112*a6^2*a5^3*x34^3*a2^4*a1^6 - 8*a6*a5^4*x34^3*a2^4*a1^6 - 8*a5^5*x34^3*a2^4*a1^6 + 24*a6^4*x34^4*a2^4*a1^6 - 8*a6^3*a5*x34^4*a2^4*a1^6 - 128*a6^2*a5^2*x34^4*a2^4*a1^6 - 8*a6*a5^3*x34^4*a2^4*a1^6 + 24*a5^4*x34^4*a2^4*a1^6 - 8*a6^3*x34^5*a2^4*a1^6 + 16*a6^2*a5*x34^5*a2^4*a1^6 + 16*a6*a5^2*x34^5*a2^4*a1^6 - 8*a5^3*x34^5*a2^4*a1^6 - 8*a6^2*x34^6*a2^4*a1^6 + 8*a6*a5*x34^6*a2^4*a1^6 - 8*a5^2*x34^6*a2^4*a1^6 + 16*a6^6*a5*a3*a2^4*a1^6 + 32*a6^5*a5^2*a3*a2^4*a1^6 - 16*a6^4*a5^3*a3*a2^4*a1^6 - 16*a6^3*a5^4*a3*a2^4*a1^6 + 32*a6^2*a5^5*a3*a2^4*a1^6 + 16*a6*a5^6*a3*a2^4*a1^6 - 8*a6^6*x34*a3*a2^4*a1^6 - 40*a6^5*a5*x34*a3*a2^4*a1^6 - 136*a6^4*a5^2*x34*a3*a2^4*a1^6 + 144*a6^3*a5^3*x34*a3*a2^4*a1^6 - 136*a6^2*a5^4*x34*a3*a2^4*a1^6 - 40*a6*a5^5*x34*a3*a2^4*a1^6 - 8*a5^6*x34*a3*a2^4*a1^6 - 8*a6^5*x34^2*a3*a2^4*a1^6 + 96*a6^4*a5*x34^2*a3*a2^4*a1^6 + 216*a6^3*a5^2*x34^2*a3*a2^4*a1^6 + 216*a6^2*a5^3*x34^2*a3*a2^4*a1^6 + 96*a6*a5^4*x34^2*a3*a2^4*a1^6 - 8*a5^5*x34^2*a3*a2^4*a1^6 + 88*a6^4*x34^3*a3*a2^4*a1^6 - 112*a6^3*a5*x34^3*a3*a2^4*a1^6 - 632*a6^2*a5^2*x34^3*a3*a2^4*a1^6 - 112*a6*a5^3*x34^3*a3*a2^4*a1^6 + 88*a5^4*x34^3*a3*a2^4*a1^6 - 48*a6^3*x34^4*a3*a2^4*a1^6 + 200*a6^2*a5*x34^4*a3*a2^4*a1^6 + 200*a6*a5^2*x34^4*a3*a2^4*a1^6 - 48*a5^3*x34^4*a3*a2^4*a1^6 - 32*a6^2*x34^5*a3*a2^4*a1^6 - 24*a6*a5*x34^5*a3*a2^4*a1^6 - 32*a5^2*x34^5*a3*a2^4*a1^6 + 8*a6*x34^6*a3*a2^4*a1^6 + 8*a5*x34^6*a3*a2^4*a1^6 - 8*a6^6*a3^2*a2^4*a1^6 - 40*a6^5*a5*a3^2*a2^4*a1^6 - 136*a6^4*a5^2*a3^2*a2^4*a1^6 + 144*a6^3*a5^3*a3^2*a2^4*a1^6 - 136*a6^2*a5^4*a3^2*a2^4*a1^6 - 40*a6*a5^5*a3^2*a2^4*a1^6 - 8*a5^6*a3^2*a2^4*a1^6 + 24*a6^5*x34*a3^2*a2^4*a1^6 + 336*a6^4*a5*x34*a3^2*a2^4*a1^6 - 24*a6^3*a5^2*x34*a3^2*a2^4*a1^6 - 24*a6^2*a5^3*x34*a3^2*a2^4*a1^6 + 336*a6*a5^4*x34*a3^2*a2^4*a1^6 + 24*a5^5*x34*a3^2*a2^4*a1^6 - 8*a6^4*x34^2*a3^2*a2^4*a1^6 - 408*a6^3*a5*x34^2*a3^2*a2^4*a1^6 - 408*a6^2*a5^2*x34^2*a3^2*a2^4*a1^6 - 408*a6*a5^3*x34^2*a3^2*a2^4*a1^6 - 8*a5^4*x34^2*a3^2*a2^4*a1^6 + 520*a6^2*a5*x34^3*a3^2*a2^4*a1^6 + 520*a6*a5^2*x34^3*a3^2*a2^4*a1^6 - 168*a6^2*x34^4*a3^2*a2^4*a1^6 - 120*a6*a5*x34^4*a3^2*a2^4*a1^6 - 168*a5^2*x34^4*a3^2*a2^4*a1^6 + 64*a6*x34^5*a3^2*a2^4*a1^6 + 64*a5*x34^5*a3^2*a2^4*a1^6 - 8*x34^6*a3^2*a2^4*a1^6 + 16*a6^5*a3^3*a2^4*a1^6 + 224*a6^4*a5*a3^3*a2^4*a1^6 - 16*a6^3*a5^2*a3^3*a2^4*a1^6 - 16*a6^2*a5^3*a3^3*a2^4*a1^6 + 224*a6*a5^4*a3^3*a2^4*a1^6 + 16*a5^5*a3^3*a2^4*a1^6 - 192*a6^4*x34*a3^3*a2^4*a1^6 - 592*a6^3*a5*x34*a3^3*a2^4*a1^6 + 448*a6^2*a5^2*x34*a3^3*a2^4*a1^6 - 592*a6*a5^3*x34*a3^3*a2^4*a1^6 - 192*a5^4*x34*a3^3*a2^4*a1^6 + 320*a6^3*x34^2*a3^3*a2^4*a1^6 + 400*a6^2*a5*x34^2*a3^3*a2^4*a1^6 + 400*a6*a5^2*x34^2*a3^3*a2^4*a1^6 + 320*a5^3*x34^2*a3^3*a2^4*a1^6 - 400*a6^2*x34^3*a3^3*a2^4*a1^6 - 160*a6*a5*x34^3*a3^3*a2^4*a1^6 - 400*a5^2*x34^3*a3^3*a2^4*a1^6 + 192*a6*x34^4*a3^3*a2^4*a1^6 + 192*a5*x34^4*a3^3*a2^4*a1^6 - 56*x34^5*a3^3*a2^4*a1^6 - 96*a6^4*a3^4*a2^4*a1^6 - 296*a6^3*a5*a3^4*a2^4*a1^6 + 224*a6^2*a5^2*a3^4*a2^4*a1^6 - 296*a6*a5^3*a3^4*a2^4*a1^6 - 96*a5^4*a3^4*a2^4*a1^6 + 480*a6^3*x34*a3^4*a2^4*a1^6 + 80*a6^2*a5*x34*a3^4*a2^4*a1^6 + 80*a6*a5^2*x34*a3^4*a2^4*a1^6 + 480*a5^3*x34*a3^4*a2^4*a1^6 - 520*a6^2*x34^2*a3^4*a2^4*a1^6 - 520*a5^2*x34^2*a3^4*a2^4*a1^6 + 280*a6*x34^3*a3^4*a2^4*a1^6 + 280*a5*x34^3*a3^4*a2^4*a1^6 - 136*x34^4*a3^4*a2^4*a1^6 + 192*a6^3*a3^5*a2^4*a1^6 + 32*a6^2*a5*a3^5*a2^4*a1^6 + 32*a6*a5^2*a3^5*a2^4*a1^6 + 192*a5^3*a3^5*a2^4*a1^6 - 384*a6^2*x34*a3^5*a2^4*a1^6 + 96*a6*a5*x34*a3^5*a2^4*a1^6 - 384*a5^2*x34*a3^5*a2^4*a1^6 + 224*a6*x34^2*a3^5*a2^4*a1^6 + 224*a5*x34^2*a3^5*a2^4*a1^6 - 152*x34^3*a3^5*a2^4*a1^6 - 128*a6^2*a3^6*a2^4*a1^6 + 32*a6*a5*a3^6*a2^4*a1^6 - 128*a5^2*a3^6*a2^4*a1^6 + 112*a6*x34*a3^6*a2^4*a1^6 + 112*a5*x34*a3^6*a2^4*a1^6 - 88*x34^2*a3^6*a2^4*a1^6 + 32*a6*a3^7*a2^4*a1^6 + 32*a5*a3^7*a2^4*a1^6 - 32*x34*a3^7*a2^4*a1^6 - 8*a3^8*a2^4*a1^6 + 8*a6^5*a5^2*a2^5*a1^6 - 8*a6^4*a5^3*a2^5*a1^6 - 8*a6^3*a5^4*a2^5*a1^6 + 8*a6^2*a5^5*a2^5*a1^6 - 8*a6^5*a5*x34*a2^5*a1^6 + 16*a6^4*a5^2*x34*a2^5*a1^6 - 16*a6^3*a5^3*x34*a2^5*a1^6 + 16*a6^2*a5^4*x34*a2^5*a1^6 - 8*a6*a5^5*x34*a2^5*a1^6 + 8*a6^5*x34^2*a2^5*a1^6 + 16*a6^4*a5*x34^2*a2^5*a1^6 - 8*a6^3*a5^2*x34^2*a2^5*a1^6 - 8*a6^2*a5^3*x34^2*a2^5*a1^6 + 16*a6*a5^4*x34^2*a2^5*a1^6 + 8*a5^5*x34^2*a2^5*a1^6 - 8*a6^4*x34^3*a2^5*a1^6 - 16*a6^3*a5*x34^3*a2^5*a1^6 - 8*a6^2*a5^2*x34^3*a2^5*a1^6 - 16*a6*a5^3*x34^3*a2^5*a1^6 - 8*a5^4*x34^3*a2^5*a1^6 - 8*a6^3*x34^4*a2^5*a1^6 + 16*a6^2*a5*x34^4*a2^5*a1^6 + 16*a6*a5^2*x34^4*a2^5*a1^6 - 8*a5^3*x34^4*a2^5*a1^6 + 8*a6^2*x34^5*a2^5*a1^6 - 8*a6*a5*x34^5*a2^5*a1^6 + 8*a5^2*x34^5*a2^5*a1^6 - 16*a6^5*a5*a3*a2^5*a1^6 + 32*a6^4*a5^2*a3*a2^5*a1^6 - 32*a6^3*a5^3*a3*a2^5*a1^6 + 32*a6^2*a5^4*a3*a2^5*a1^6 - 16*a6*a5^5*a3*a2^5*a1^6 + 8*a6^5*x34*a3*a2^5*a1^6 - 40*a6^4*a5*x34*a3*a2^5*a1^6 + 32*a6^3*a5^2*x34*a3*a2^5*a1^6 + 32*a6^2*a5^3*x34*a3*a2^5*a1^6 - 40*a6*a5^4*x34*a3*a2^5*a1^6 + 8*a5^5*x34*a3*a2^5*a1^6 - 8*a6^4*x34^2*a3*a2^5*a1^6 - 96*a6^2*a5^2*x34^2*a3*a2^5*a1^6 - 8*a5^4*x34^2*a3*a2^5*a1^6 - 48*a6^3*x34^3*a3*a2^5*a1^6 + 112*a6^2*a5*x34^3*a3*a2^5*a1^6 + 112*a6*a5^2*x34^3*a3*a2^5*a1^6 - 48*a5^3*x34^3*a3*a2^5*a1^6 + 56*a6^2*x34^4*a3*a2^5*a1^6 - 112*a6*a5*x34^4*a3*a2^5*a1^6 + 56*a5^2*x34^4*a3*a2^5*a1^6 - 8*a6*x34^5*a3*a2^5*a1^6 - 8*a5*x34^5*a3*a2^5*a1^6 + 8*a6^5*a3^2*a2^5*a1^6 - 40*a6^4*a5*a3^2*a2^5*a1^6 + 32*a6^3*a5^2*a3^2*a2^5*a1^6 + 32*a6^2*a5^3*a3^2*a2^5*a1^6 - 40*a6*a5^4*a3^2*a2^5*a1^6 + 8*a5^5*a3^2*a2^5*a1^6 + 24*a6^4*x34*a3^2*a2^5*a1^6 + 96*a6^3*a5*x34*a3^2*a2^5*a1^6 - 240*a6^2*a5^2*x34*a3^2*a2^5*a1^6 + 96*a6*a5^3*x34*a3^2*a2^5*a1^6 + 24*a5^4*x34*a3^2*a2^5*a1^6 - 104*a6^3*x34^2*a3^2*a2^5*a1^6 + 168*a6^2*a5*x34^2*a3^2*a2^5*a1^6 + 168*a6*a5^2*x34^2*a3^2*a2^5*a1^6 - 104*a5^3*x34^2*a3^2*a2^5*a1^6 + 136*a6^2*x34^3*a3^2*a2^5*a1^6 - 320*a6*a5*x34^3*a3^2*a2^5*a1^6 + 136*a5^2*x34^3*a3^2*a2^5*a1^6 - 24*a6*x34^4*a3^2*a2^5*a1^6 - 24*a5*x34^4*a3^2*a2^5*a1^6 + 8*x34^5*a3^2*a2^5*a1^6 + 16*a6^4*a3^3*a2^5*a1^6 + 64*a6^3*a5*a3^3*a2^5*a1^6 - 160*a6^2*a5^2*a3^3*a2^5*a1^6 + 64*a6*a5^3*a3^3*a2^5*a1^6 + 16*a5^4*a3^3*a2^5*a1^6 - 112*a6^3*x34*a3^3*a2^5*a1^6 + 112*a6^2*a5*x34*a3^3*a2^5*a1^6 + 112*a6*a5^2*x34*a3^3*a2^5*a1^6 - 112*a5^3*x34*a3^3*a2^5*a1^6 + 144*a6^2*x34^2*a3^3*a2^5*a1^6 - 320*a6*a5*x34^2*a3^3*a2^5*a1^6 + 144*a5^2*x34^2*a3^3*a2^5*a1^6 - 32*a6*x34^3*a3^3*a2^5*a1^6 - 32*a5*x34^3*a3^3*a2^5*a1^6 + 32*x34^4*a3^3*a2^5*a1^6 - 56*a6^3*a3^4*a2^5*a1^6 + 56*a6^2*a5*a3^4*a2^5*a1^6 + 56*a6*a5^2*a3^4*a2^5*a1^6 - 56*a5^3*a3^4*a2^5*a1^6 + 80*a6^2*x34*a3^4*a2^5*a1^6 - 160*a6*a5*x34*a3^4*a2^5*a1^6 + 80*a5^2*x34*a3^4*a2^5*a1^6 - 16*a6*x34^2*a3^4*a2^5*a1^6 - 16*a5*x34^2*a3^4*a2^5*a1^6 + 40*x34^3*a3^4*a2^5*a1^6 + 32*a6^2*a3^5*a2^5*a1^6 - 64*a6*a5*a3^5*a2^5*a1^6 + 32*a5^2*a3^5*a2^5*a1^6 + 16*x34^2*a3^5*a2^5*a1^6 - 8*a6^4*a5^2*a2^6*a1^6 + 16*a6^3*a5^3*a2^6*a1^6 - 8*a6^2*a5^4*a2^6*a1^6 + 8*a6^4*a5*x34*a2^6*a1^6 - 8*a6^3*a5^2*x34*a2^6*a1^6 - 8*a6^2*a5^3*x34*a2^6*a1^6 + 8*a6*a5^4*x34*a2^6*a1^6 - 8*a6^4*x34^2*a2^6*a1^6 - 8*a6^3*a5*x34^2*a2^6*a1^6 + 24*a6^2*a5^2*x34^2*a2^6*a1^6 - 8*a6*a5^3*x34^2*a2^6*a1^6 - 8*a5^4*x34^2*a2^6*a1^6 + 16*a6^3*x34^3*a2^6*a1^6 - 8*a6^2*a5*x34^3*a2^6*a1^6 - 8*a6*a5^2*x34^3*a2^6*a1^6 + 16*a5^3*x34^3*a2^6*a1^6 - 8*a6^2*x34^4*a2^6*a1^6 + 8*a6*a5*x34^4*a2^6*a1^6 - 8*a5^2*x34^4*a2^6*a1^6 + 16*a6^4*a5*a3*a2^6*a1^6 - 16*a6^3*a5^2*a3*a2^6*a1^6 - 16*a6^2*a5^3*a3*a2^6*a1^6 + 16*a6*a5^4*a3*a2^6*a1^6 - 8*a6^4*x34*a3*a2^6*a1^6 - 16*a6^3*a5*x34*a3*a2^6*a1^6 + 48*a6^2*a5^2*x34*a3*a2^6*a1^6 - 16*a6*a5^3*x34*a3*a2^6*a1^6 - 8*a5^4*x34*a3*a2^6*a1^6 + 40*a6^3*x34^2*a3*a2^6*a1^6 - 24*a6^2*a5*x34^2*a3*a2^6*a1^6 - 24*a6*a5^2*x34^2*a3*a2^6*a1^6 + 40*a5^3*x34^2*a3*a2^6*a1^6 - 40*a6^2*x34^3*a3*a2^6*a1^6 + 32*a6*a5*x34^3*a3*a2^6*a1^6 - 40*a5^2*x34^3*a3*a2^6*a1^6 + 8*a6*x34^4*a3*a2^6*a1^6 + 8*a5*x34^4*a3*a2^6*a1^6 - 8*a6^4*a3^2*a2^6*a1^6 - 16*a6^3*a5*a3^2*a2^6*a1^6 + 48*a6^2*a5^2*a3^2*a2^6*a1^6 - 16*a6*a5^3*a3^2*a2^6*a1^6 - 8*a5^4*a3^2*a2^6*a1^6 + 24*a6^3*x34*a3^2*a2^6*a1^6 - 24*a6^2*a5*x34*a3^2*a2^6*a1^6 - 24*a6*a5^2*x34*a3^2*a2^6*a1^6 + 24*a5^3*x34*a3^2*a2^6*a1^6 - 48*a6^2*x34^2*a3^2*a2^6*a1^6 + 48*a6*a5*x34^2*a3^2*a2^6*a1^6 - 48*a5^2*x34^2*a3^2*a2^6*a1^6 + 24*a6*x34^3*a3^2*a2^6*a1^6 + 24*a5*x34^3*a3^2*a2^6*a1^6 - 8*x34^4*a3^2*a2^6*a1^6 + 16*a6^3*a3^3*a2^6*a1^6 - 16*a6^2*a5*a3^3*a2^6*a1^6 - 16*a6*a5^2*a3^3*a2^6*a1^6 + 16*a5^3*a3^3*a2^6*a1^6 - 16*a6^2*x34*a3^3*a2^6*a1^6 + 32*a6*a5*x34*a3^3*a2^6*a1^6 - 16*a5^2*x34*a3^3*a2^6*a1^6 + 16*a6*x34^2*a3^3*a2^6*a1^6 + 16*a5*x34^2*a3^3*a2^6*a1^6 - 16*x34^3*a3^3*a2^6*a1^6 - 8*a6^2*a3^4*a2^6*a1^6 + 16*a6*a5*a3^4*a2^6*a1^6 - 8*a5^2*a3^4*a2^6*a1^6 - 8*x34^2*a3^4*a2^6*a1^6;

-- We compute the leadingTerms
-- polynomial A
toString(leadTerm(1,A))
-- o6 = 8*a6^2*a5^2*a3^2

-- polynomial B
toString(leadTerm(1,B))
-- o7 = 4*a6^4*a5^4*a3^4

-- polynomial C
toString(leadTerm(1,C))
-- o8 = 8*a6^6*a5^6*a3^6

-- polynomial Q4
toString(leadTerm(1,Q4))
-- o9 = -8*a6^6*a5^6*a3^4*a2^2

==> anc/supplementaryMaterial/software/ADumbbell.m2 <==
-- Dumbbell graph calculations
-- polynomial A

S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];
A = 6*a6^2*a5^2*a4^2 - 4*a6^2*a5^2*a4*a3 - 4*a6^2*a5*a4^2*a3 - 4*a6*a5^2*a4^2*a3 + 6*a6^2*a5^2*a3^2 - 4*a6^2*a5*a4*a3^2 - 4*a6*a5^2*a4*a3^2 + 6*a6^2*a4^2*a3^2 - 4*a6*a5*a4^2*a3^2 + 6*a5^2*a4^2*a3^2 - 4*a6^2*a5^2*a4*a2 - 4*a6^2*a5*a4^2*a2 - 4*a6*a5^2*a4^2*a2 - 4*a6^2*a5^2*a3*a2 + 12*a6^2*a5*a4*a3*a2 + 12*a6*a5^2*a4*a3*a2 - 4*a6^2*a4^2*a3*a2 + 12*a6*a5*a4^2*a3*a2 - 4*a5^2*a4^2*a3*a2 - 4*a6^2*a5*a3^2*a2 - 4*a6*a5^2*a3^2*a2 - 4*a6^2*a4*a3^2*a2 + 12*a6*a5*a4*a3^2*a2 - 4*a5^2*a4*a3^2*a2 - 4*a6*a4^2*a3^2*a2 - 4*a5*a4^2*a3^2*a2 + 6*a6^2*a5^2*a2^2 - 4*a6^2*a5*a4*a2^2 - 4*a6*a5^2*a4*a2^2 + 6*a6^2*a4^2*a2^2 - 4*a6*a5*a4^2*a2^2 + 6*a5^2*a4^2*a2^2 - 4*a6^2*a5*a3*a2^2 - 4*a6*a5^2*a3*a2^2 - 4*a6^2*a4*a3*a2^2 + 12*a6*a5*a4*a3*a2^2 - 4*a5^2*a4*a3*a2^2 - 4*a6*a4^2*a3*a2^2 - 4*a5*a4^2*a3*a2^2 + 6*a6^2*a3^2*a2^2 - 4*a6*a5*a3^2*a2^2 + 6*a5^2*a3^2*a2^2 - 4*a6*a4*a3^2*a2^2 - 4*a5*a4*a3^2*a2^2 + 6*a4^2*a3^2*a2^2 - 4*a6^2*a5^2*a4*a1 - 4*a6^2*a5*a4^2*a1 - 4*a6*a5^2*a4^2*a1 - 4*a6^2*a5^2*a3*a1 + 12*a6^2*a5*a4*a3*a1 + 12*a6*a5^2*a4*a3*a1 - 4*a6^2*a4^2*a3*a1 + 12*a6*a5*a4^2*a3*a1 - 4*a5^2*a4^2*a3*a1 - 4*a6^2*a5*a3^2*a1 - 4*a6*a5^2*a3^2*a1 - 4*a6^2*a4*a3^2*a1 + 12*a6*a5*a4*a3^2*a1 - 4*a5^2*a4*a3^2*a1 - 4*a6*a4^2*a3^2*a1 - 4*a5*a4^2*a3^2*a1 - 4*a6^2*a5^2*a2*a1 + 12*a6^2*a5*a4*a2*a1 + 12*a6*a5^2*a4*a2*a1 - 4*a6^2*a4^2*a2*a1 + 12*a6*a5*a4^2*a2*a1 - 4*a5^2*a4^2*a2*a1 + 12*a6^2*a5*a3*a2*a1 + 12*a6*a5^2*a3*a2*a1 + 12*a6^2*a4*a3*a2*a1 - 120*a6*a5*a4*a3*a2*a1 + 12*a5^2*a4*a3*a2*a1 + 12*a6*a4^2*a3*a2*a1 + 12*a5*a4^2*a3*a2*a1 - 4*a6^2*a3^2*a2*a1 + 12*a6*a5*a3^2*a2*a1 - 4*a5^2*a3^2*a2*a1 + 12*a6*a4*a3^2*a2*a1 + 12*a5*a4*a3^2*a2*a1 - 4*a4^2*a3^2*a2*a1 - 4*a6^2*a5*a2^2*a1 - 4*a6*a5^2*a2^2*a1 - 4*a6^2*a4*a2^2*a1 + 12*a6*a5*a4*a2^2*a1 - 4*a5^2*a4*a2^2*a1 - 4*a6*a4^2*a2^2*a1 - 4*a5*a4^2*a2^2*a1 - 4*a6^2*a3*a2^2*a1 + 12*a6*a5*a3*a2^2*a1 - 4*a5^2*a3*a2^2*a1 + 12*a6*a4*a3*a2^2*a1 + 12*a5*a4*a3*a2^2*a1 - 4*a4^2*a3*a2^2*a1 - 4*a6*a3^2*a2^2*a1 - 4*a5*a3^2*a2^2*a1 - 4*a4*a3^2*a2^2*a1 + 6*a6^2*a5^2*a1^2 - 4*a6^2*a5*a4*a1^2 - 4*a6*a5^2*a4*a1^2 + 6*a6^2*a4^2*a1^2 - 4*a6*a5*a4^2*a1^2 + 6*a5^2*a4^2*a1^2 - 4*a6^2*a5*a3*a1^2 - 4*a6*a5^2*a3*a1^2 - 4*a6^2*a4*a3*a1^2 + 12*a6*a5*a4*a3*a1^2 - 4*a5^2*a4*a3*a1^2 - 4*a6*a4^2*a3*a1^2 - 4*a5*a4^2*a3*a1^2 + 6*a6^2*a3^2*a1^2 - 4*a6*a5*a3^2*a1^2 + 6*a5^2*a3^2*a1^2 - 4*a6*a4*a3^2*a1^2 - 4*a5*a4*a3^2*a1^2 + 6*a4^2*a3^2*a1^2 - 4*a6^2*a5*a2*a1^2 - 4*a6*a5^2*a2*a1^2 - 4*a6^2*a4*a2*a1^2 + 12*a6*a5*a4*a2*a1^2 - 4*a5^2*a4*a2*a1^2 - 4*a6*a4^2*a2*a1^2 - 4*a5*a4^2*a2*a1^2 - 4*a6^2*a3*a2*a1^2 + 12*a6*a5*a3*a2*a1^2 - 4*a5^2*a3*a2*a1^2 + 12*a6*a4*a3*a2*a1^2 + 12*a5*a4*a3*a2*a1^2 - 4*a4^2*a3*a2*a1^2 - 4*a6*a3^2*a2*a1^2 - 4*a5*a3^2*a2*a1^2 - 4*a4*a3^2*a2*a1^2 + 6*a6^2*a2^2*a1^2 - 4*a6*a5*a2^2*a1^2 + 6*a5^2*a2^2*a1^2 - 4*a6*a4*a2^2*a1^2 - 4*a5*a4*a2^2*a1^2 + 6*a4^2*a2^2*a1^2 - 4*a6*a3*a2^2*a1^2 - 4*a5*a3*a2^2*a1^2 - 4*a4*a3*a2^2*a1^2 + 6*a3^2*a2^2*a1^2;

-- We compute the leadingTerms

toString(leadTerm(1,A))
-- o3 = 6*a6^2*a5^2*a4^2


==> anc/supplementaryMaterial/software/ATheta.m2 <==
-- Theta graph calculations
-- polynomial A

S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {36,25,10,16,9,1}},Global=>false];
A = 6*a6^2*a5^2*x34^2 + 8*a6^2*a5^2*x34*a3 - 4*a6^2*a5*x34^2*a3 - 4*a6*a5^2*x34^2*a3 + 8*a6^2*a5^2*a3^2 - 12*a6^2*a5*x34*a3^2 - 12*a6*a5^2*x34*a3^2 + 6*a6^2*x34^2*a3^2 - 4*a6*a5*x34^2*a3^2 + 6*a5^2*x34^2*a3^2 - 8*a6^2*a5*a3^3 - 8*a6*a5^2*a3^3 + 12*a6^2*x34*a3^3 - 8*a6*a5*x34*a3^3 + 12*a5^2*x34*a3^3 + 6*a6^2*a3^4 - 4*a6*a5*a3^4 + 6*a5^2*a3^4 - 4*a6^2*a5^2*x34*a2 - 4*a6^2*a5*x34^2*a2 - 4*a6*a5^2*x34^2*a2 - 8*a6^2*a5^2*a3*a2 + 4*a6^2*a5*x34*a3*a2 + 4*a6*a5^2*x34*a3*a2 - 4*a6^2*x34^2*a3*a2 + 12*a6*a5*x34^2*a3*a2 - 4*a5^2*x34^2*a3*a2 + 4*a6^2*a5*a3^2*a2 + 4*a6*a5^2*a3^2*a2 - 12*a6^2*x34*a3^2*a2 + 36*a6*a5*x34*a3^2*a2 - 12*a5^2*x34*a3^2*a2 - 4*a6*x34^2*a3^2*a2 - 4*a5*x34^2*a3^2*a2 - 8*a6^2*a3^3*a2 + 24*a6*a5*a3^3*a2 - 8*a5^2*a3^3*a2 - 8*a6*x34*a3^3*a2 - 8*a5*x34*a3^3*a2 - 4*a6*a3^4*a2 - 4*a5*a3^4*a2 + 6*a6^2*a5^2*a2^2 - 4*a6^2*a5*x34*a2^2 - 4*a6*a5^2*x34*a2^2 + 6*a6^2*x34^2*a2^2 - 4*a6*a5*x34^2*a2^2 + 6*a5^2*x34^2*a2^2 - 8*a6^2*a5*a3*a2^2 - 8*a6*a5^2*a3*a2^2 + 8*a6^2*x34*a3*a2^2 + 4*a6*a5*x34*a3*a2^2 + 8*a5^2*x34*a3*a2^2 - 4*a6*x34^2*a3*a2^2 - 4*a5*x34^2*a3*a2^2 + 8*a6^2*a3^2*a2^2 + 4*a6*a5*a3^2*a2^2 + 8*a5^2*a3^2*a2^2 - 12*a6*x34*a3^2*a2^2 - 12*a5*x34*a3^2*a2^2 + 6*x34^2*a3^2*a2^2 - 8*a6*a3^3*a2^2 - 8*a5*a3^3*a2^2 + 12*x34*a3^3*a2^2 + 6*a3^4*a2^2 - 4*a6^2*a5^2*x34*a1 - 4*a6^2*a5*x34^2*a1 - 4*a6*a5^2*x34^2*a1 - 8*a6^2*a5^2*a3*a1 + 4*a6^2*a5*x34*a3*a1 + 4*a6*a5^2*x34*a3*a1 - 4*a6^2*x34^2*a3*a1 + 12*a6*a5*x34^2*a3*a1 - 4*a5^2*x34^2*a3*a1 + 4*a6^2*a5*a3^2*a1 + 4*a6*a5^2*a3^2*a1 - 12*a6^2*x34*a3^2*a1 + 36*a6*a5*x34*a3^2*a1 - 12*a5^2*x34*a3^2*a1 - 4*a6*x34^2*a3^2*a1 - 4*a5*x34^2*a3^2*a1 - 8*a6^2*a3^3*a1 + 24*a6*a5*a3^3*a1 - 8*a5^2*a3^3*a1 - 8*a6*x34*a3^3*a1 - 8*a5*x34*a3^3*a1 - 4*a6*a3^4*a1 - 4*a5*a3^4*a1 - 4*a6^2*a5^2*a2*a1 + 12*a6^2*a5*x34*a2*a1 + 12*a6*a5^2*x34*a2*a1 - 4*a6^2*x34^2*a2*a1 + 12*a6*a5*x34^2*a2*a1 - 4*a5^2*x34^2*a2*a1 + 24*a6^2*a5*a3*a2*a1 + 24*a6*a5^2*a3*a2*a1 + 4*a6^2*x34*a3*a2*a1 - 96*a6*a5*x34*a3*a2*a1 + 4*a5^2*x34*a3*a2*a1 + 12*a6*x34^2*a3*a2*a1 + 12*a5*x34^2*a3*a2*a1 + 4*a6^2*a3^2*a2*a1 - 96*a6*a5*a3^2*a2*a1 + 4*a5^2*a3^2*a2*a1 + 36*a6*x34*a3^2*a2*a1 + 36*a5*x34*a3^2*a2*a1 - 4*x34^2*a3^2*a2*a1 + 24*a6*a3^3*a2*a1 + 24*a5*a3^3*a2*a1 - 8*x34*a3^3*a2*a1 - 4*a3^4*a2*a1 - 4*a6^2*a5*a2^2*a1 - 4*a6*a5^2*a2^2*a1 - 4*a6^2*x34*a2^2*a1 + 12*a6*a5*x34*a2^2*a1 - 4*a5^2*x34*a2^2*a1 - 4*a6*x34^2*a2^2*a1 - 4*a5*x34^2*a2^2*a1 - 8*a6^2*a3*a2^2*a1 + 24*a6*a5*a3*a2^2*a1 - 8*a5^2*a3*a2^2*a1 + 4*a6*x34*a3*a2^2*a1 + 4*a5*x34*a3*a2^2*a1 - 4*x34^2*a3*a2^2*a1 + 4*a6*a3^2*a2^2*a1 + 4*a5*a3^2*a2^2*a1 - 12*x34*a3^2*a2^2*a1 - 8*a3^3*a2^2*a1 + 6*a6^2*a5^2*a1^2 - 4*a6^2*a5*x34*a1^2 - 4*a6*a5^2*x34*a1^2 + 6*a6^2*x34^2*a1^2 - 4*a6*a5*x34^2*a1^2 + 6*a5^2*x34^2*a1^2 - 8*a6^2*a5*a3*a1^2 - 8*a6*a5^2*a3*a1^2 + 8*a6^2*x34*a3*a1^2 + 4*a6*a5*x34*a3*a1^2 + 8*a5^2*x34*a3*a1^2 - 4*a6*x34^2*a3*a1^2 - 4*a5*x34^2*a3*a1^2 + 8*a6^2*a3^2*a1^2 + 4*a6*a5*a3^2*a1^2 + 8*a5^2*a3^2*a1^2 - 12*a6*x34*a3^2*a1^2 - 12*a5*x34*a3^2*a1^2 + 6*x34^2*a3^2*a1^2 - 8*a6*a3^3*a1^2 - 8*a5*a3^3*a1^2 + 12*x34*a3^3*a1^2 + 6*a3^4*a1^2 - 4*a6^2*a5*a2*a1^2 - 4*a6*a5^2*a2*a1^2 - 4*a6^2*x34*a2*a1^2 + 12*a6*a5*x34*a2*a1^2 - 4*a5^2*x34*a2*a1^2 - 4*a6*x34^2*a2*a1^2 - 4*a5*x34^2*a2*a1^2 - 8*a6^2*a3*a2*a1^2 + 24*a6*a5*a3*a2*a1^2 - 8*a5^2*a3*a2*a1^2 + 4*a6*x34*a3*a2*a1^2 + 4*a5*x34*a3*a2*a1^2 - 4*x34^2*a3*a2*a1^2 + 4*a6*a3^2*a2*a1^2 + 4*a5*a3^2*a2*a1^2 - 12*x34*a3^2*a2*a1^2 - 8*a3^3*a2*a1^2 + 6*a6^2*a2^2*a1^2 - 4*a6*a5*a2^2*a1^2 + 6*a5^2*a2^2*a1^2 - 4*a6*x34*a2^2*a1^2 - 4*a5*x34*a2^2*a1^2 + 6*x34^2*a2^2*a1^2 - 8*a6*a3*a2^2*a1^2 - 8*a5*a3*a2^2*a1^2 + 8*x34*a3*a2^2*a1^2 + 8*a3^2*a2^2*a1^2;

-- We compute the leadingTerms

toString(leadTerm(1,A))
-- o3 = 8*a6^2*a5^2*a3^2

==> anc/supplementaryMaterial/software/BDumbbell.m2 <==
-- Dumbbell graph calculations
-- polynomial B

S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];
B = 4*a6^4*a5^4*a4^2*a3^2 - 4*a6^4*a5^3*a4^3*a3^2 - 4*a6^3*a5^4*a4^3*a3^2 + 4*a6^4*a5^2*a4^4*a3^2 - 4*a6^3*a5^3*a4^4*a3^2 + 4*a6^2*a5^4*a4^4*a3^2 - 4*a6^4*a5^3*a4^2*a3^3 - 4*a6^3*a5^4*a4^2*a3^3 - 4*a6^4*a5^2*a4^3*a3^3 + 24*a6^3*a5^3*a4^3*a3^3 - 4*a6^2*a5^4*a4^3*a3^3 - 4*a6^3*a5^2*a4^4*a3^3 - 4*a6^2*a5^3*a4^4*a3^3 + 4*a6^4*a5^2*a4^2*a3^4 - 4*a6^3*a5^3*a4^2*a3^4 + 4*a6^2*a5^4*a4^2*a3^4 - 4*a6^3*a5^2*a4^3*a3^4 - 4*a6^2*a5^3*a4^3*a3^4 + 4*a6^2*a5^2*a4^4*a3^4 - 4*a6^4*a5^4*a4^2*a3*a2 + 4*a6^4*a5^3*a4^3*a3*a2 + 4*a6^3*a5^4*a4^3*a3*a2 - 4*a6^4*a5^2*a4^4*a3*a2 + 4*a6^3*a5^3*a4^4*a3*a2 - 4*a6^2*a5^4*a4^4*a3*a2 - 4*a6^4*a5^4*a4*a3^2*a2 + 4*a6^4*a5^3*a4^2*a3^2*a2 + 4*a6^3*a5^4*a4^2*a3^2*a2 + 4*a6^4*a5^2*a4^3*a3^2*a2 - 12*a6^3*a5^3*a4^3*a3^2*a2 + 4*a6^2*a5^4*a4^3*a3^2*a2 - 4*a6^4*a5*a4^4*a3^2*a2 + 4*a6^3*a5^2*a4^4*a3^2*a2 + 4*a6^2*a5^3*a4^4*a3^2*a2 - 4*a6*a5^4*a4^4*a3^2*a2 + 4*a6^4*a5^3*a4*a3^3*a2 + 4*a6^3*a5^4*a4*a3^3*a2 + 4*a6^4*a5^2*a4^2*a3^3*a2 - 12*a6^3*a5^3*a4^2*a3^3*a2 + 4*a6^2*a5^4*a4^2*a3^3*a2 + 4*a6^4*a5*a4^3*a3^3*a2 - 12*a6^3*a5^2*a4^3*a3^3*a2 - 12*a6^2*a5^3*a4^3*a3^3*a2 + 4*a6*a5^4*a4^3*a3^3*a2 + 4*a6^3*a5*a4^4*a3^3*a2 + 4*a6^2*a5^2*a4^4*a3^3*a2 + 4*a6*a5^3*a4^4*a3^3*a2 - 4*a6^4*a5^2*a4*a3^4*a2 + 4*a6^3*a5^3*a4*a3^4*a2 - 4*a6^2*a5^4*a4*a3^4*a2 - 4*a6^4*a5*a4^2*a3^4*a2 + 4*a6^3*a5^2*a4^2*a3^4*a2 + 4*a6^2*a5^3*a4^2*a3^4*a2 - 4*a6*a5^4*a4^2*a3^4*a2 + 4*a6^3*a5*a4^3*a3^4*a2 + 4*a6^2*a5^2*a4^3*a3^4*a2 + 4*a6*a5^3*a4^3*a3^4*a2 - 4*a6^2*a5*a4^4*a3^4*a2 - 4*a6*a5^2*a4^4*a3^4*a2 + 4*a6^4*a5^4*a4^2*a2^2 - 4*a6^4*a5^3*a4^3*a2^2 - 4*a6^3*a5^4*a4^3*a2^2 + 4*a6^4*a5^2*a4^4*a2^2 - 4*a6^3*a5^3*a4^4*a2^2 + 4*a6^2*a5^4*a4^4*a2^2 - 4*a6^4*a5^4*a4*a3*a2^2 + 4*a6^4*a5^3*a4^2*a3*a2^2 + 4*a6^3*a5^4*a4^2*a3*a2^2 + 4*a6^4*a5^2*a4^3*a3*a2^2 - 12*a6^3*a5^3*a4^3*a3*a2^2 + 4*a6^2*a5^4*a4^3*a3*a2^2 - 4*a6^4*a5*a4^4*a3*a2^2 + 4*a6^3*a5^2*a4^4*a3*a2^2 + 4*a6^2*a5^3*a4^4*a3*a2^2 - 4*a6*a5^4*a4^4*a3*a2^2 + 4*a6^4*a5^4*a3^2*a2^2 + 4*a6^4*a5^3*a4*a3^2*a2^2 + 4*a6^3*a5^4*a4*a3^2*a2^2 - 24*a6^4*a5^2*a4^2*a3^2*a2^2 + 12*a6^3*a5^3*a4^2*a3^2*a2^2 - 24*a6^2*a5^4*a4^2*a3^2*a2^2 + 4*a6^4*a5*a4^3*a3^2*a2^2 + 12*a6^3*a5^2*a4^3*a3^2*a2^2 + 12*a6^2*a5^3*a4^3*a3^2*a2^2 + 4*a6*a5^4*a4^3*a3^2*a2^2 + 4*a6^4*a4^4*a3^2*a2^2 + 4*a6^3*a5*a4^4*a3^2*a2^2 - 24*a6^2*a5^2*a4^4*a3^2*a2^2 + 4*a6*a5^3*a4^4*a3^2*a2^2 + 4*a5^4*a4^4*a3^2*a2^2 - 4*a6^4*a5^3*a3^3*a2^2 - 4*a6^3*a5^4*a3^3*a2^2 + 4*a6^4*a5^2*a4*a3^3*a2^2 - 12*a6^3*a5^3*a4*a3^3*a2^2 + 4*a6^2*a5^4*a4*a3^3*a2^2 + 4*a6^4*a5*a4^2*a3^3*a2^2 + 12*a6^3*a5^2*a4^2*a3^3*a2^2 + 12*a6^2*a5^3*a4^2*a3^3*a2^2 + 4*a6*a5^4*a4^2*a3^3*a2^2 - 4*a6^4*a4^3*a3^3*a2^2 - 12*a6^3*a5*a4^3*a3^3*a2^2 + 12*a6^2*a5^2*a4^3*a3^3*a2^2 - 12*a6*a5^3*a4^3*a3^3*a2^2 - 4*a5^4*a4^3*a3^3*a2^2 - 4*a6^3*a4^4*a3^3*a2^2 + 4*a6^2*a5*a4^4*a3^3*a2^2 + 4*a6*a5^2*a4^4*a3^3*a2^2 - 4*a5^3*a4^4*a3^3*a2^2 + 4*a6^4*a5^2*a3^4*a2^2 - 4*a6^3*a5^3*a3^4*a2^2 + 4*a6^2*a5^4*a3^4*a2^2 - 4*a6^4*a5*a4*a3^4*a2^2 + 4*a6^3*a5^2*a4*a3^4*a2^2 + 4*a6^2*a5^3*a4*a3^4*a2^2 - 4*a6*a5^4*a4*a3^4*a2^2 + 4*a6^4*a4^2*a3^4*a2^2 + 4*a6^3*a5*a4^2*a3^4*a2^2 - 24*a6^2*a5^2*a4^2*a3^4*a2^2 + 4*a6*a5^3*a4^2*a3^4*a2^2 + 4*a5^4*a4^2*a3^4*a2^2 - 4*a6^3*a4^3*a3^4*a2^2 + 4*a6^2*a5*a4^3*a3^4*a2^2 + 4*a6*a5^2*a4^3*a3^4*a2^2 - 4*a5^3*a4^3*a3^4*a2^2 + 4*a6^2*a4^4*a3^4*a2^2 - 4*a6*a5*a4^4*a3^4*a2^2 + 4*a5^2*a4^4*a3^4*a2^2 - 4*a6^4*a5^3*a4^2*a2^3 - 4*a6^3*a5^4*a4^2*a2^3 - 4*a6^4*a5^2*a4^3*a2^3 + 24*a6^3*a5^3*a4^3*a2^3 - 4*a6^2*a5^4*a4^3*a2^3 - 4*a6^3*a5^2*a4^4*a2^3 - 4*a6^2*a5^3*a4^4*a2^3 + 4*a6^4*a5^3*a4*a3*a2^3 + 4*a6^3*a5^4*a4*a3*a2^3 + 4*a6^4*a5^2*a4^2*a3*a2^3 - 12*a6^3*a5^3*a4^2*a3*a2^3 + 4*a6^2*a5^4*a4^2*a3*a2^3 + 4*a6^4*a5*a4^3*a3*a2^3 - 12*a6^3*a5^2*a4^3*a3*a2^3 - 12*a6^2*a5^3*a4^3*a3*a2^3 + 4*a6*a5^4*a4^3*a3*a2^3 + 4*a6^3*a5*a4^4*a3*a2^3 + 4*a6^2*a5^2*a4^4*a3*a2^3 + 4*a6*a5^3*a4^4*a3*a2^3 - 4*a6^4*a5^3*a3^2*a2^3 - 4*a6^3*a5^4*a3^2*a2^3 + 4*a6^4*a5^2*a4*a3^2*a2^3 - 12*a6^3*a5^3*a4*a3^2*a2^3 + 4*a6^2*a5^4*a4*a3^2*a2^3 + 4*a6^4*a5*a4^2*a3^2*a2^3 + 12*a6^3*a5^2*a4^2*a3^2*a2^3 + 12*a6^2*a5^3*a4^2*a3^2*a2^3 + 4*a6*a5^4*a4^2*a3^2*a2^3 - 4*a6^4*a4^3*a3^2*a2^3 - 12*a6^3*a5*a4^3*a3^2*a2^3 + 12*a6^2*a5^2*a4^3*a3^2*a2^3 - 12*a6*a5^3*a4^3*a3^2*a2^3 - 4*a5^4*a4^3*a3^2*a2^3 - 4*a6^3*a4^4*a3^2*a2^3 + 4*a6^2*a5*a4^4*a3^2*a2^3 + 4*a6*a5^2*a4^4*a3^2*a2^3 - 4*a5^3*a4^4*a3^2*a2^3 - 4*a6^4*a5^2*a3^3*a2^3 + 24*a6^3*a5^3*a3^3*a2^3 - 4*a6^2*a5^4*a3^3*a2^3 + 4*a6^4*a5*a4*a3^3*a2^3 - 12*a6^3*a5^2*a4*a3^3*a2^3 - 12*a6^2*a5^3*a4*a3^3*a2^3 + 4*a6*a5^4*a4*a3^3*a2^3 - 4*a6^4*a4^2*a3^3*a2^3 - 12*a6^3*a5*a4^2*a3^3*a2^3 + 12*a6^2*a5^2*a4^2*a3^3*a2^3 - 12*a6*a5^3*a4^2*a3^3*a2^3 - 4*a5^4*a4^2*a3^3*a2^3 + 24*a6^3*a4^3*a3^3*a2^3 - 12*a6^2*a5*a4^3*a3^3*a2^3 - 12*a6*a5^2*a4^3*a3^3*a2^3 + 24*a5^3*a4^3*a3^3*a2^3 - 4*a6^2*a4^4*a3^3*a2^3 + 4*a6*a5*a4^4*a3^3*a2^3 - 4*a5^2*a4^4*a3^3*a2^3 - 4*a6^3*a5^2*a3^4*a2^3 - 4*a6^2*a5^3*a3^4*a2^3 + 4*a6^3*a5*a4*a3^4*a2^3 + 4*a6^2*a5^2*a4*a3^4*a2^3 + 4*a6*a5^3*a4*a3^4*a2^3 - 4*a6^3*a4^2*a3^4*a2^3 + 4*a6^2*a5*a4^2*a3^4*a2^3 + 4*a6*a5^2*a4^2*a3^4*a2^3 - 4*a5^3*a4^2*a3^4*a2^3 - 4*a6^2*a4^3*a3^4*a2^3 + 4*a6*a5*a4^3*a3^4*a2^3 - 4*a5^2*a4^3*a3^4*a2^3 + 4*a6^4*a5^2*a4^2*a2^4 - 4*a6^3*a5^3*a4^2*a2^4 + 4*a6^2*a5^4*a4^2*a2^4 - 4*a6^3*a5^2*a4^3*a2^4 - 4*a6^2*a5^3*a4^3*a2^4 + 4*a6^2*a5^2*a4^4*a2^4 - 4*a6^4*a5^2*a4*a3*a2^4 + 4*a6^3*a5^3*a4*a3*a2^4 - 4*a6^2*a5^4*a4*a3*a2^4 - 4*a6^4*a5*a4^2*a3*a2^4 + 4*a6^3*a5^2*a4^2*a3*a2^4 + 4*a6^2*a5^3*a4^2*a3*a2^4 - 4*a6*a5^4*a4^2*a3*a2^4 + 4*a6^3*a5*a4^3*a3*a2^4 + 4*a6^2*a5^2*a4^3*a3*a2^4 + 4*a6*a5^3*a4^3*a3*a2^4 - 4*a6^2*a5*a4^4*a3*a2^4 - 4*a6*a5^2*a4^4*a3*a2^4 + 4*a6^4*a5^2*a3^2*a2^4 - 4*a6^3*a5^3*a3^2*a2^4 + 4*a6^2*a5^4*a3^2*a2^4 - 4*a6^4*a5*a4*a3^2*a2^4 + 4*a6^3*a5^2*a4*a3^2*a2^4 + 4*a6^2*a5^3*a4*a3^2*a2^4 - 4*a6*a5^4*a4*a3^2*a2^4 + 4*a6^4*a4^2*a3^2*a2^4 + 4*a6^3*a5*a4^2*a3^2*a2^4 - 24*a6^2*a5^2*a4^2*a3^2*a2^4 + 4*a6*a5^3*a4^2*a3^2*a2^4 + 4*a5^4*a4^2*a3^2*a2^4 - 4*a6^3*a4^3*a3^2*a2^4 + 4*a6^2*a5*a4^3*a3^2*a2^4 + 4*a6*a5^2*a4^3*a3^2*a2^4 - 4*a5^3*a4^3*a3^2*a2^4 + 4*a6^2*a4^4*a3^2*a2^4 - 4*a6*a5*a4^4*a3^2*a2^4 + 4*a5^2*a4^4*a3^2*a2^4 - 4*a6^3*a5^2*a3^3*a2^4 - 4*a6^2*a5^3*a3^3*a2^4 + 4*a6^3*a5*a4*a3^3*a2^4 + 4*a6^2*a5^2*a4*a3^3*a2^4 + 4*a6*a5^3*a4*a3^3*a2^4 - 4*a6^3*a4^2*a3^3*a2^4 + 4*a6^2*a5*a4^2*a3^3*a2^4 + 4*a6*a5^2*a4^2*a3^3*a2^4 - 4*a5^3*a4^2*a3^3*a2^4 - 4*a6^2*a4^3*a3^3*a2^4 + 4*a6*a5*a4^3*a3^3*a2^4 - 4*a5^2*a4^3*a3^3*a2^4 + 4*a6^2*a5^2*a3^4*a2^4 - 4*a6^2*a5*a4*a3^4*a2^4 - 4*a6*a5^2*a4*a3^4*a2^4 + 4*a6^2*a4^2*a3^4*a2^4 - 4*a6*a5*a4^2*a3^4*a2^4 + 4*a5^2*a4^2*a3^4*a2^4 - 4*a6^4*a5^4*a4^2*a3*a1 + 4*a6^4*a5^3*a4^3*a3*a1 + 4*a6^3*a5^4*a4^3*a3*a1 - 4*a6^4*a5^2*a4^4*a3*a1 + 4*a6^3*a5^3*a4^4*a3*a1 - 4*a6^2*a5^4*a4^4*a3*a1 - 4*a6^4*a5^4*a4*a3^2*a1 + 4*a6^4*a5^3*a4^2*a3^2*a1 + 4*a6^3*a5^4*a4^2*a3^2*a1 + 4*a6^4*a5^2*a4^3*a3^2*a1 - 12*a6^3*a5^3*a4^3*a3^2*a1 + 4*a6^2*a5^4*a4^3*a3^2*a1 - 4*a6^4*a5*a4^4*a3^2*a1 + 4*a6^3*a5^2*a4^4*a3^2*a1 + 4*a6^2*a5^3*a4^4*a3^2*a1 - 4*a6*a5^4*a4^4*a3^2*a1 + 4*a6^4*a5^3*a4*a3^3*a1 + 4*a6^3*a5^4*a4*a3^3*a1 + 4*a6^4*a5^2*a4^2*a3^3*a1 - 12*a6^3*a5^3*a4^2*a3^3*a1 + 4*a6^2*a5^4*a4^2*a3^3*a1 + 4*a6^4*a5*a4^3*a3^3*a1 - 12*a6^3*a5^2*a4^3*a3^3*a1 - 12*a6^2*a5^3*a4^3*a3^3*a1 + 4*a6*a5^4*a4^3*a3^3*a1 + 4*a6^3*a5*a4^4*a3^3*a1 + 4*a6^2*a5^2*a4^4*a3^3*a1 + 4*a6*a5^3*a4^4*a3^3*a1 - 4*a6^4*a5^2*a4*a3^4*a1 + 4*a6^3*a5^3*a4*a3^4*a1 - 4*a6^2*a5^4*a4*a3^4*a1 - 4*a6^4*a5*a4^2*a3^4*a1 + 4*a6^3*a5^2*a4^2*a3^4*a1 + 4*a6^2*a5^3*a4^2*a3^4*a1 - 4*a6*a5^4*a4^2*a3^4*a1 + 4*a6^3*a5*a4^3*a3^4*a1 + 4*a6^2*a5^2*a4^3*a3^4*a1 + 4*a6*a5^3*a4^3*a3^4*a1 - 4*a6^2*a5*a4^4*a3^4*a1 - 4*a6*a5^2*a4^4*a3^4*a1 - 4*a6^4*a5^4*a4^2*a2*a1 + 4*a6^4*a5^3*a4^3*a2*a1 + 4*a6^3*a5^4*a4^3*a2*a1 - 4*a6^4*a5^2*a4^4*a2*a1 + 4*a6^3*a5^3*a4^4*a2*a1 - 4*a6^2*a5^4*a4^4*a2*a1 + 24*a6^4*a5^4*a4*a3*a2*a1 - 12*a6^4*a5^3*a4^2*a3*a2*a1 - 12*a6^3*a5^4*a4^2*a3*a2*a1 - 12*a6^4*a5^2*a4^3*a3*a2*a1 - 12*a6^2*a5^4*a4^3*a3*a2*a1 + 24*a6^4*a5*a4^4*a3*a2*a1 - 12*a6^3*a5^2*a4^4*a3*a2*a1 - 12*a6^2*a5^3*a4^4*a3*a2*a1 + 24*a6*a5^4*a4^4*a3*a2*a1 - 4*a6^4*a5^4*a3^2*a2*a1 - 12*a6^4*a5^3*a4*a3^2*a2*a1 - 12*a6^3*a5^4*a4*a3^2*a2*a1 + 12*a6^4*a5^2*a4^2*a3^2*a2*a1 + 16*a6^3*a5^3*a4^2*a3^2*a2*a1 + 12*a6^2*a5^4*a4^2*a3^2*a2*a1 - 12*a6^4*a5*a4^3*a3^2*a2*a1 + 16*a6^3*a5^2*a4^3*a3^2*a2*a1 + 16*a6^2*a5^3*a4^3*a3^2*a2*a1 - 12*a6*a5^4*a4^3*a3^2*a2*a1 - 4*a6^4*a4^4*a3^2*a2*a1 - 12*a6^3*a5*a4^4*a3^2*a2*a1 + 12*a6^2*a5^2*a4^4*a3^2*a2*a1 - 12*a6*a5^3*a4^4*a3^2*a2*a1 - 4*a5^4*a4^4*a3^2*a2*a1 + 4*a6^4*a5^3*a3^3*a2*a1 + 4*a6^3*a5^4*a3^3*a2*a1 - 12*a6^4*a5^2*a4*a3^3*a2*a1 - 12*a6^2*a5^4*a4*a3^3*a2*a1 - 12*a6^4*a5*a4^2*a3^3*a2*a1 + 16*a6^3*a5^2*a4^2*a3^3*a2*a1 + 16*a6^2*a5^3*a4^2*a3^3*a2*a1 - 12*a6*a5^4*a4^2*a3^3*a2*a1 + 4*a6^4*a4^3*a3^3*a2*a1 + 16*a6^2*a5^2*a4^3*a3^3*a2*a1 + 4*a5^4*a4^3*a3^3*a2*a1 + 4*a6^3*a4^4*a3^3*a2*a1 - 12*a6^2*a5*a4^4*a3^3*a2*a1 - 12*a6*a5^2*a4^4*a3^3*a2*a1 + 4*a5^3*a4^4*a3^3*a2*a1 - 4*a6^4*a5^2*a3^4*a2*a1 + 4*a6^3*a5^3*a3^4*a2*a1 - 4*a6^2*a5^4*a3^4*a2*a1 + 24*a6^4*a5*a4*a3^4*a2*a1 - 12*a6^3*a5^2*a4*a3^4*a2*a1 - 12*a6^2*a5^3*a4*a3^4*a2*a1 + 24*a6*a5^4*a4*a3^4*a2*a1 - 4*a6^4*a4^2*a3^4*a2*a1 - 12*a6^3*a5*a4^2*a3^4*a2*a1 + 12*a6^2*a5^2*a4^2*a3^4*a2*a1 - 12*a6*a5^3*a4^2*a3^4*a2*a1 - 4*a5^4*a4^2*a3^4*a2*a1 + 4*a6^3*a4^3*a3^4*a2*a1 - 12*a6^2*a5*a4^3*a3^4*a2*a1 - 12*a6*a5^2*a4^3*a3^4*a2*a1 + 4*a5^3*a4^3*a3^4*a2*a1 - 4*a6^2*a4^4*a3^4*a2*a1 + 24*a6*a5*a4^4*a3^4*a2*a1 - 4*a5^2*a4^4*a3^4*a2*a1 - 4*a6^4*a5^4*a4*a2^2*a1 + 4*a6^4*a5^3*a4^2*a2^2*a1 + 4*a6^3*a5^4*a4^2*a2^2*a1 + 4*a6^4*a5^2*a4^3*a2^2*a1 - 12*a6^3*a5^3*a4^3*a2^2*a1 + 4*a6^2*a5^4*a4^3*a2^2*a1 - 4*a6^4*a5*a4^4*a2^2*a1 + 4*a6^3*a5^2*a4^4*a2^2*a1 + 4*a6^2*a5^3*a4^4*a2^2*a1 - 4*a6*a5^4*a4^4*a2^2*a1 - 4*a6^4*a5^4*a3*a2^2*a1 - 12*a6^4*a5^3*a4*a3*a2^2*a1 - 12*a6^3*a5^4*a4*a3*a2^2*a1 + 12*a6^4*a5^2*a4^2*a3*a2^2*a1 + 16*a6^3*a5^3*a4^2*a3*a2^2*a1 + 12*a6^2*a5^4*a4^2*a3*a2^2*a1 - 12*a6^4*a5*a4^3*a3*a2^2*a1 + 16*a6^3*a5^2*a4^3*a3*a2^2*a1 + 16*a6^2*a5^3*a4^3*a3*a2^2*a1 - 12*a6*a5^4*a4^3*a3*a2^2*a1 - 4*a6^4*a4^4*a3*a2^2*a1 - 12*a6^3*a5*a4^4*a3*a2^2*a1 + 12*a6^2*a5^2*a4^4*a3*a2^2*a1 - 12*a6*a5^3*a4^4*a3*a2^2*a1 - 4*a5^4*a4^4*a3*a2^2*a1 + 4*a6^4*a5^3*a3^2*a2^2*a1 + 4*a6^3*a5^4*a3^2*a2^2*a1 + 12*a6^4*a5^2*a4*a3^2*a2^2*a1 + 16*a6^3*a5^3*a4*a3^2*a2^2*a1 + 12*a6^2*a5^4*a4*a3^2*a2^2*a1 + 12*a6^4*a5*a4^2*a3^2*a2^2*a1 - 48*a6^3*a5^2*a4^2*a3^2*a2^2*a1 - 48*a6^2*a5^3*a4^2*a3^2*a2^2*a1 + 12*a6*a5^4*a4^2*a3^2*a2^2*a1 + 4*a6^4*a4^3*a3^2*a2^2*a1 + 16*a6^3*a5*a4^3*a3^2*a2^2*a1 - 48*a6^2*a5^2*a4^3*a3^2*a2^2*a1 + 16*a6*a5^3*a4^3*a3^2*a2^2*a1 + 4*a5^4*a4^3*a3^2*a2^2*a1 + 4*a6^3*a4^4*a3^2*a2^2*a1 + 12*a6^2*a5*a4^4*a3^2*a2^2*a1 + 12*a6*a5^2*a4^4*a3^2*a2^2*a1 + 4*a5^3*a4^4*a3^2*a2^2*a1 + 4*a6^4*a5^2*a3^3*a2^2*a1 - 12*a6^3*a5^3*a3^3*a2^2*a1 + 4*a6^2*a5^4*a3^3*a2^2*a1 - 12*a6^4*a5*a4*a3^3*a2^2*a1 + 16*a6^3*a5^2*a4*a3^3*a2^2*a1 + 16*a6^2*a5^3*a4*a3^3*a2^2*a1 - 12*a6*a5^4*a4*a3^3*a2^2*a1 + 4*a6^4*a4^2*a3^3*a2^2*a1 + 16*a6^3*a5*a4^2*a3^3*a2^2*a1 - 48*a6^2*a5^2*a4^2*a3^3*a2^2*a1 + 16*a6*a5^3*a4^2*a3^3*a2^2*a1 + 4*a5^4*a4^2*a3^3*a2^2*a1 - 12*a6^3*a4^3*a3^3*a2^2*a1 + 16*a6^2*a5*a4^3*a3^3*a2^2*a1 + 16*a6*a5^2*a4^3*a3^3*a2^2*a1 - 12*a5^3*a4^3*a3^3*a2^2*a1 + 4*a6^2*a4^4*a3^3*a2^2*a1 - 12*a6*a5*a4^4*a3^3*a2^2*a1 + 4*a5^2*a4^4*a3^3*a2^2*a1 - 4*a6^4*a5*a3^4*a2^2*a1 + 4*a6^3*a5^2*a3^4*a2^2*a1 + 4*a6^2*a5^3*a3^4*a2^2*a1 - 4*a6*a5^4*a3^4*a2^2*a1 - 4*a6^4*a4*a3^4*a2^2*a1 - 12*a6^3*a5*a4*a3^4*a2^2*a1 + 12*a6^2*a5^2*a4*a3^4*a2^2*a1 - 12*a6*a5^3*a4*a3^4*a2^2*a1 - 4*a5^4*a4*a3^4*a2^2*a1 + 4*a6^3*a4^2*a3^4*a2^2*a1 + 12*a6^2*a5*a4^2*a3^4*a2^2*a1 + 12*a6*a5^2*a4^2*a3^4*a2^2*a1 + 4*a5^3*a4^2*a3^4*a2^2*a1 + 4*a6^2*a4^3*a3^4*a2^2*a1 - 12*a6*a5*a4^3*a3^4*a2^2*a1 + 4*a5^2*a4^3*a3^4*a2^2*a1 - 4*a6*a4^4*a3^4*a2^2*a1 - 4*a5*a4^4*a3^4*a2^2*a1 + 4*a6^4*a5^3*a4*a2^3*a1 + 4*a6^3*a5^4*a4*a2^3*a1 + 4*a6^4*a5^2*a4^2*a2^3*a1 - 12*a6^3*a5^3*a4^2*a2^3*a1 + 4*a6^2*a5^4*a4^2*a2^3*a1 + 4*a6^4*a5*a4^3*a2^3*a1 - 12*a6^3*a5^2*a4^3*a2^3*a1 - 12*a6^2*a5^3*a4^3*a2^3*a1 + 4*a6*a5^4*a4^3*a2^3*a1 + 4*a6^3*a5*a4^4*a2^3*a1 + 4*a6^2*a5^2*a4^4*a2^3*a1 + 4*a6*a5^3*a4^4*a2^3*a1 + 4*a6^4*a5^3*a3*a2^3*a1 + 4*a6^3*a5^4*a3*a2^3*a1 - 12*a6^4*a5^2*a4*a3*a2^3*a1 - 12*a6^2*a5^4*a4*a3*a2^3*a1 - 12*a6^4*a5*a4^2*a3*a2^3*a1 + 16*a6^3*a5^2*a4^2*a3*a2^3*a1 + 16*a6^2*a5^3*a4^2*a3*a2^3*a1 - 12*a6*a5^4*a4^2*a3*a2^3*a1 + 4*a6^4*a4^3*a3*a2^3*a1 + 16*a6^2*a5^2*a4^3*a3*a2^3*a1 + 4*a5^4*a4^3*a3*a2^3*a1 + 4*a6^3*a4^4*a3*a2^3*a1 - 12*a6^2*a5*a4^4*a3*a2^3*a1 - 12*a6*a5^2*a4^4*a3*a2^3*a1 + 4*a5^3*a4^4*a3*a2^3*a1 + 4*a6^4*a5^2*a3^2*a2^3*a1 - 12*a6^3*a5^3*a3^2*a2^3*a1 + 4*a6^2*a5^4*a3^2*a2^3*a1 - 12*a6^4*a5*a4*a3^2*a2^3*a1 + 16*a6^3*a5^2*a4*a3^2*a2^3*a1 + 16*a6^2*a5^3*a4*a3^2*a2^3*a1 - 12*a6*a5^4*a4*a3^2*a2^3*a1 + 4*a6^4*a4^2*a3^2*a2^3*a1 + 16*a6^3*a5*a4^2*a3^2*a2^3*a1 - 48*a6^2*a5^2*a4^2*a3^2*a2^3*a1 + 16*a6*a5^3*a4^2*a3^2*a2^3*a1 + 4*a5^4*a4^2*a3^2*a2^3*a1 - 12*a6^3*a4^3*a3^2*a2^3*a1 + 16*a6^2*a5*a4^3*a3^2*a2^3*a1 + 16*a6*a5^2*a4^3*a3^2*a2^3*a1 - 12*a5^3*a4^3*a3^2*a2^3*a1 + 4*a6^2*a4^4*a3^2*a2^3*a1 - 12*a6*a5*a4^4*a3^2*a2^3*a1 + 4*a5^2*a4^4*a3^2*a2^3*a1 + 4*a6^4*a5*a3^3*a2^3*a1 - 12*a6^3*a5^2*a3^3*a2^3*a1 - 12*a6^2*a5^3*a3^3*a2^3*a1 + 4*a6*a5^4*a3^3*a2^3*a1 + 4*a6^4*a4*a3^3*a2^3*a1 + 16*a6^2*a5^2*a4*a3^3*a2^3*a1 + 4*a5^4*a4*a3^3*a2^3*a1 - 12*a6^3*a4^2*a3^3*a2^3*a1 + 16*a6^2*a5*a4^2*a3^3*a2^3*a1 + 16*a6*a5^2*a4^2*a3^3*a2^3*a1 - 12*a5^3*a4^2*a3^3*a2^3*a1 - 12*a6^2*a4^3*a3^3*a2^3*a1 - 12*a5^2*a4^3*a3^3*a2^3*a1 + 4*a6*a4^4*a3^3*a2^3*a1 + 4*a5*a4^4*a3^3*a2^3*a1 + 4*a6^3*a5*a3^4*a2^3*a1 + 4*a6^2*a5^2*a3^4*a2^3*a1 + 4*a6*a5^3*a3^4*a2^3*a1 + 4*a6^3*a4*a3^4*a2^3*a1 - 12*a6^2*a5*a4*a3^4*a2^3*a1 - 12*a6*a5^2*a4*a3^4*a2^3*a1 + 4*a5^3*a4*a3^4*a2^3*a1 + 4*a6^2*a4^2*a3^4*a2^3*a1 - 12*a6*a5*a4^2*a3^4*a2^3*a1 + 4*a5^2*a4^2*a3^4*a2^3*a1 + 4*a6*a4^3*a3^4*a2^3*a1 + 4*a5*a4^3*a3^4*a2^3*a1 - 4*a6^4*a5^2*a4*a2^4*a1 + 4*a6^3*a5^3*a4*a2^4*a1 - 4*a6^2*a5^4*a4*a2^4*a1 - 4*a6^4*a5*a4^2*a2^4*a1 + 4*a6^3*a5^2*a4^2*a2^4*a1 + 4*a6^2*a5^3*a4^2*a2^4*a1 - 4*a6*a5^4*a4^2*a2^4*a1 + 4*a6^3*a5*a4^3*a2^4*a1 + 4*a6^2*a5^2*a4^3*a2^4*a1 + 4*a6*a5^3*a4^3*a2^4*a1 - 4*a6^2*a5*a4^4*a2^4*a1 - 4*a6*a5^2*a4^4*a2^4*a1 - 4*a6^4*a5^2*a3*a2^4*a1 + 4*a6^3*a5^3*a3*a2^4*a1 - 4*a6^2*a5^4*a3*a2^4*a1 + 24*a6^4*a5*a4*a3*a2^4*a1 - 12*a6^3*a5^2*a4*a3*a2^4*a1 - 12*a6^2*a5^3*a4*a3*a2^4*a1 + 24*a6*a5^4*a4*a3*a2^4*a1 - 4*a6^4*a4^2*a3*a2^4*a1 - 12*a6^3*a5*a4^2*a3*a2^4*a1 + 12*a6^2*a5^2*a4^2*a3*a2^4*a1 - 12*a6*a5^3*a4^2*a3*a2^4*a1 - 4*a5^4*a4^2*a3*a2^4*a1 + 4*a6^3*a4^3*a3*a2^4*a1 - 12*a6^2*a5*a4^3*a3*a2^4*a1 - 12*a6*a5^2*a4^3*a3*a2^4*a1 + 4*a5^3*a4^3*a3*a2^4*a1 - 4*a6^2*a4^4*a3*a2^4*a1 + 24*a6*a5*a4^4*a3*a2^4*a1 - 4*a5^2*a4^4*a3*a2^4*a1 - 4*a6^4*a5*a3^2*a2^4*a1 + 4*a6^3*a5^2*a3^2*a2^4*a1 + 4*a6^2*a5^3*a3^2*a2^4*a1 - 4*a6*a5^4*a3^2*a2^4*a1 - 4*a6^4*a4*a3^2*a2^4*a1 - 12*a6^3*a5*a4*a3^2*a2^4*a1 + 12*a6^2*a5^2*a4*a3^2*a2^4*a1 - 12*a6*a5^3*a4*a3^2*a2^4*a1 - 4*a5^4*a4*a3^2*a2^4*a1 + 4*a6^3*a4^2*a3^2*a2^4*a1 + 12*a6^2*a5*a4^2*a3^2*a2^4*a1 + 12*a6*a5^2*a4^2*a3^2*a2^4*a1 + 4*a5^3*a4^2*a3^2*a2^4*a1 + 4*a6^2*a4^3*a3^2*a2^4*a1 - 12*a6*a5*a4^3*a3^2*a2^4*a1 + 4*a5^2*a4^3*a3^2*a2^4*a1 - 4*a6*a4^4*a3^2*a2^4*a1 - 4*a5*a4^4*a3^2*a2^4*a1 + 4*a6^3*a5*a3^3*a2^4*a1 + 4*a6^2*a5^2*a3^3*a2^4*a1 + 4*a6*a5^3*a3^3*a2^4*a1 + 4*a6^3*a4*a3^3*a2^4*a1 - 12*a6^2*a5*a4*a3^3*a2^4*a1 - 12*a6*a5^2*a4*a3^3*a2^4*a1 + 4*a5^3*a4*a3^3*a2^4*a1 + 4*a6^2*a4^2*a3^3*a2^4*a1 - 12*a6*a5*a4^2*a3^3*a2^4*a1 + 4*a5^2*a4^2*a3^3*a2^4*a1 + 4*a6*a4^3*a3^3*a2^4*a1 + 4*a5*a4^3*a3^3*a2^4*a1 - 4*a6^2*a5*a3^4*a2^4*a1 - 4*a6*a5^2*a3^4*a2^4*a1 - 4*a6^2*a4*a3^4*a2^4*a1 + 24*a6*a5*a4*a3^4*a2^4*a1 - 4*a5^2*a4*a3^4*a2^4*a1 - 4*a6*a4^2*a3^4*a2^4*a1 - 4*a5*a4^2*a3^4*a2^4*a1 + 4*a6^4*a5^4*a4^2*a1^2 - 4*a6^4*a5^3*a4^3*a1^2 - 4*a6^3*a5^4*a4^3*a1^2 + 4*a6^4*a5^2*a4^4*a1^2 - 4*a6^3*a5^3*a4^4*a1^2 + 4*a6^2*a5^4*a4^4*a1^2 - 4*a6^4*a5^4*a4*a3*a1^2 + 4*a6^4*a5^3*a4^2*a3*a1^2 + 4*a6^3*a5^4*a4^2*a3*a1^2 + 4*a6^4*a5^2*a4^3*a3*a1^2 - 12*a6^3*a5^3*a4^3*a3*a1^2 + 4*a6^2*a5^4*a4^3*a3*a1^2 - 4*a6^4*a5*a4^4*a3*a1^2 + 4*a6^3*a5^2*a4^4*a3*a1^2 + 4*a6^2*a5^3*a4^4*a3*a1^2 - 4*a6*a5^4*a4^4*a3*a1^2 + 4*a6^4*a5^4*a3^2*a1^2 + 4*a6^4*a5^3*a4*a3^2*a1^2 + 4*a6^3*a5^4*a4*a3^2*a1^2 - 24*a6^4*a5^2*a4^2*a3^2*a1^2 + 12*a6^3*a5^3*a4^2*a3^2*a1^2 - 24*a6^2*a5^4*a4^2*a3^2*a1^2 + 4*a6^4*a5*a4^3*a3^2*a1^2 + 12*a6^3*a5^2*a4^3*a3^2*a1^2 + 12*a6^2*a5^3*a4^3*a3^2*a1^2 + 4*a6*a5^4*a4^3*a3^2*a1^2 + 4*a6^4*a4^4*a3^2*a1^2 + 4*a6^3*a5*a4^4*a3^2*a1^2 - 24*a6^2*a5^2*a4^4*a3^2*a1^2 + 4*a6*a5^3*a4^4*a3^2*a1^2 + 4*a5^4*a4^4*a3^2*a1^2 - 4*a6^4*a5^3*a3^3*a1^2 - 4*a6^3*a5^4*a3^3*a1^2 + 4*a6^4*a5^2*a4*a3^3*a1^2 - 12*a6^3*a5^3*a4*a3^3*a1^2 + 4*a6^2*a5^4*a4*a3^3*a1^2 + 4*a6^4*a5*a4^2*a3^3*a1^2 + 12*a6^3*a5^2*a4^2*a3^3*a1^2 + 12*a6^2*a5^3*a4^2*a3^3*a1^2 + 4*a6*a5^4*a4^2*a3^3*a1^2 - 4*a6^4*a4^3*a3^3*a1^2 - 12*a6^3*a5*a4^3*a3^3*a1^2 + 12*a6^2*a5^2*a4^3*a3^3*a1^2 - 12*a6*a5^3*a4^3*a3^3*a1^2 - 4*a5^4*a4^3*a3^3*a1^2 - 4*a6^3*a4^4*a3^3*a1^2 + 4*a6^2*a5*a4^4*a3^3*a1^2 + 4*a6*a5^2*a4^4*a3^3*a1^2 - 4*a5^3*a4^4*a3^3*a1^2 + 4*a6^4*a5^2*a3^4*a1^2 - 4*a6^3*a5^3*a3^4*a1^2 + 4*a6^2*a5^4*a3^4*a1^2 - 4*a6^4*a5*a4*a3^4*a1^2 + 4*a6^3*a5^2*a4*a3^4*a1^2 + 4*a6^2*a5^3*a4*a3^4*a1^2 - 4*a6*a5^4*a4*a3^4*a1^2 + 4*a6^4*a4^2*a3^4*a1^2 + 4*a6^3*a5*a4^2*a3^4*a1^2 - 24*a6^2*a5^2*a4^2*a3^4*a1^2 + 4*a6*a5^3*a4^2*a3^4*a1^2 + 4*a5^4*a4^2*a3^4*a1^2 - 4*a6^3*a4^3*a3^4*a1^2 + 4*a6^2*a5*a4^3*a3^4*a1^2 + 4*a6*a5^2*a4^3*a3^4*a1^2 - 4*a5^3*a4^3*a3^4*a1^2 + 4*a6^2*a4^4*a3^4*a1^2 - 4*a6*a5*a4^4*a3^4*a1^2 + 4*a5^2*a4^4*a3^4*a1^2 - 4*a6^4*a5^4*a4*a2*a1^2 + 4*a6^4*a5^3*a4^2*a2*a1^2 + 4*a6^3*a5^4*a4^2*a2*a1^2 + 4*a6^4*a5^2*a4^3*a2*a1^2 - 12*a6^3*a5^3*a4^3*a2*a1^2 + 4*a6^2*a5^4*a4^3*a2*a1^2 - 4*a6^4*a5*a4^4*a2*a1^2 + 4*a6^3*a5^2*a4^4*a2*a1^2 + 4*a6^2*a5^3*a4^4*a2*a1^2 - 4*a6*a5^4*a4^4*a2*a1^2 - 4*a6^4*a5^4*a3*a2*a1^2 - 12*a6^4*a5^3*a4*a3*a2*a1^2 - 12*a6^3*a5^4*a4*a3*a2*a1^2 + 12*a6^4*a5^2*a4^2*a3*a2*a1^2 + 16*a6^3*a5^3*a4^2*a3*a2*a1^2 + 12*a6^2*a5^4*a4^2*a3*a2*a1^2 - 12*a6^4*a5*a4^3*a3*a2*a1^2 + 16*a6^3*a5^2*a4^3*a3*a2*a1^2 + 16*a6^2*a5^3*a4^3*a3*a2*a1^2 - 12*a6*a5^4*a4^3*a3*a2*a1^2 - 4*a6^4*a4^4*a3*a2*a1^2 - 12*a6^3*a5*a4^4*a3*a2*a1^2 + 12*a6^2*a5^2*a4^4*a3*a2*a1^2 - 12*a6*a5^3*a4^4*a3*a2*a1^2 - 4*a5^4*a4^4*a3*a2*a1^2 + 4*a6^4*a5^3*a3^2*a2*a1^2 + 4*a6^3*a5^4*a3^2*a2*a1^2 + 12*a6^4*a5^2*a4*a3^2*a2*a1^2 + 16*a6^3*a5^3*a4*a3^2*a2*a1^2 + 12*a6^2*a5^4*a4*a3^2*a2*a1^2 + 12*a6^4*a5*a4^2*a3^2*a2*a1^2 - 48*a6^3*a5^2*a4^2*a3^2*a2*a1^2 - 48*a6^2*a5^3*a4^2*a3^2*a2*a1^2 + 12*a6*a5^4*a4^2*a3^2*a2*a1^2 + 4*a6^4*a4^3*a3^2*a2*a1^2 + 16*a6^3*a5*a4^3*a3^2*a2*a1^2 - 48*a6^2*a5^2*a4^3*a3^2*a2*a1^2 + 16*a6*a5^3*a4^3*a3^2*a2*a1^2 + 4*a5^4*a4^3*a3^2*a2*a1^2 + 4*a6^3*a4^4*a3^2*a2*a1^2 + 12*a6^2*a5*a4^4*a3^2*a2*a1^2 + 12*a6*a5^2*a4^4*a3^2*a2*a1^2 + 4*a5^3*a4^4*a3^2*a2*a1^2 + 4*a6^4*a5^2*a3^3*a2*a1^2 - 12*a6^3*a5^3*a3^3*a2*a1^2 + 4*a6^2*a5^4*a3^3*a2*a1^2 - 12*a6^4*a5*a4*a3^3*a2*a1^2 + 16*a6^3*a5^2*a4*a3^3*a2*a1^2 + 16*a6^2*a5^3*a4*a3^3*a2*a1^2 - 12*a6*a5^4*a4*a3^3*a2*a1^2 + 4*a6^4*a4^2*a3^3*a2*a1^2 + 16*a6^3*a5*a4^2*a3^3*a2*a1^2 - 48*a6^2*a5^2*a4^2*a3^3*a2*a1^2 + 16*a6*a5^3*a4^2*a3^3*a2*a1^2 + 4*a5^4*a4^2*a3^3*a2*a1^2 - 12*a6^3*a4^3*a3^3*a2*a1^2 + 16*a6^2*a5*a4^3*a3^3*a2*a1^2 + 16*a6*a5^2*a4^3*a3^3*a2*a1^2 - 12*a5^3*a4^3*a3^3*a2*a1^2 + 4*a6^2*a4^4*a3^3*a2*a1^2 - 12*a6*a5*a4^4*a3^3*a2*a1^2 + 4*a5^2*a4^4*a3^3*a2*a1^2 - 4*a6^4*a5*a3^4*a2*a1^2 + 4*a6^3*a5^2*a3^4*a2*a1^2 + 4*a6^2*a5^3*a3^4*a2*a1^2 - 4*a6*a5^4*a3^4*a2*a1^2 - 4*a6^4*a4*a3^4*a2*a1^2 - 12*a6^3*a5*a4*a3^4*a2*a1^2 + 12*a6^2*a5^2*a4*a3^4*a2*a1^2 - 12*a6*a5^3*a4*a3^4*a2*a1^2 - 4*a5^4*a4*a3^4*a2*a1^2 + 4*a6^3*a4^2*a3^4*a2*a1^2 + 12*a6^2*a5*a4^2*a3^4*a2*a1^2 + 12*a6*a5^2*a4^2*a3^4*a2*a1^2 + 4*a5^3*a4^2*a3^4*a2*a1^2 + 4*a6^2*a4^3*a3^4*a2*a1^2 - 12*a6*a5*a4^3*a3^4*a2*a1^2 + 4*a5^2*a4^3*a3^4*a2*a1^2 - 4*a6*a4^4*a3^4*a2*a1^2 - 4*a5*a4^4*a3^4*a2*a1^2 + 4*a6^4*a5^4*a2^2*a1^2 + 4*a6^4*a5^3*a4*a2^2*a1^2 + 4*a6^3*a5^4*a4*a2^2*a1^2 - 24*a6^4*a5^2*a4^2*a2^2*a1^2 + 12*a6^3*a5^3*a4^2*a2^2*a1^2 - 24*a6^2*a5^4*a4^2*a2^2*a1^2 + 4*a6^4*a5*a4^3*a2^2*a1^2 + 12*a6^3*a5^2*a4^3*a2^2*a1^2 + 12*a6^2*a5^3*a4^3*a2^2*a1^2 + 4*a6*a5^4*a4^3*a2^2*a1^2 + 4*a6^4*a4^4*a2^2*a1^2 + 4*a6^3*a5*a4^4*a2^2*a1^2 - 24*a6^2*a5^2*a4^4*a2^2*a1^2 + 4*a6*a5^3*a4^4*a2^2*a1^2 + 4*a5^4*a4^4*a2^2*a1^2 + 4*a6^4*a5^3*a3*a2^2*a1^2 + 4*a6^3*a5^4*a3*a2^2*a1^2 + 12*a6^4*a5^2*a4*a3*a2^2*a1^2 + 16*a6^3*a5^3*a4*a3*a2^2*a1^2 + 12*a6^2*a5^4*a4*a3*a2^2*a1^2 + 12*a6^4*a5*a4^2*a3*a2^2*a1^2 - 48*a6^3*a5^2*a4^2*a3*a2^2*a1^2 - 48*a6^2*a5^3*a4^2*a3*a2^2*a1^2 + 12*a6*a5^4*a4^2*a3*a2^2*a1^2 + 4*a6^4*a4^3*a3*a2^2*a1^2 + 16*a6^3*a5*a4^3*a3*a2^2*a1^2 - 48*a6^2*a5^2*a4^3*a3*a2^2*a1^2 + 16*a6*a5^3*a4^3*a3*a2^2*a1^2 + 4*a5^4*a4^3*a3*a2^2*a1^2 + 4*a6^3*a4^4*a3*a2^2*a1^2 + 12*a6^2*a5*a4^4*a3*a2^2*a1^2 + 12*a6*a5^2*a4^4*a3*a2^2*a1^2 + 4*a5^3*a4^4*a3*a2^2*a1^2 - 24*a6^4*a5^2*a3^2*a2^2*a1^2 + 12*a6^3*a5^3*a3^2*a2^2*a1^2 - 24*a6^2*a5^4*a3^2*a2^2*a1^2 + 12*a6^4*a5*a4*a3^2*a2^2*a1^2 - 48*a6^3*a5^2*a4*a3^2*a2^2*a1^2 - 48*a6^2*a5^3*a4*a3^2*a2^2*a1^2 + 12*a6*a5^4*a4*a3^2*a2^2*a1^2 - 24*a6^4*a4^2*a3^2*a2^2*a1^2 - 48*a6^3*a5*a4^2*a3^2*a2^2*a1^2 + 360*a6^2*a5^2*a4^2*a3^2*a2^2*a1^2 - 48*a6*a5^3*a4^2*a3^2*a2^2*a1^2 - 24*a5^4*a4^2*a3^2*a2^2*a1^2 + 12*a6^3*a4^3*a3^2*a2^2*a1^2 - 48*a6^2*a5*a4^3*a3^2*a2^2*a1^2 - 48*a6*a5^2*a4^3*a3^2*a2^2*a1^2 + 12*a5^3*a4^3*a3^2*a2^2*a1^2 - 24*a6^2*a4^4*a3^2*a2^2*a1^2 + 12*a6*a5*a4^4*a3^2*a2^2*a1^2 - 24*a5^2*a4^4*a3^2*a2^2*a1^2 + 4*a6^4*a5*a3^3*a2^2*a1^2 + 12*a6^3*a5^2*a3^3*a2^2*a1^2 + 12*a6^2*a5^3*a3^3*a2^2*a1^2 + 4*a6*a5^4*a3^3*a2^2*a1^2 + 4*a6^4*a4*a3^3*a2^2*a1^2 + 16*a6^3*a5*a4*a3^3*a2^2*a1^2 - 48*a6^2*a5^2*a4*a3^3*a2^2*a1^2 + 16*a6*a5^3*a4*a3^3*a2^2*a1^2 + 4*a5^4*a4*a3^3*a2^2*a1^2 + 12*a6^3*a4^2*a3^3*a2^2*a1^2 - 48*a6^2*a5*a4^2*a3^3*a2^2*a1^2 - 48*a6*a5^2*a4^2*a3^3*a2^2*a1^2 + 12*a5^3*a4^2*a3^3*a2^2*a1^2 + 12*a6^2*a4^3*a3^3*a2^2*a1^2 + 16*a6*a5*a4^3*a3^3*a2^2*a1^2 + 12*a5^2*a4^3*a3^3*a2^2*a1^2 + 4*a6*a4^4*a3^3*a2^2*a1^2 + 4*a5*a4^4*a3^3*a2^2*a1^2 + 4*a6^4*a3^4*a2^2*a1^2 + 4*a6^3*a5*a3^4*a2^2*a1^2 - 24*a6^2*a5^2*a3^4*a2^2*a1^2 + 4*a6*a5^3*a3^4*a2^2*a1^2 + 4*a5^4*a3^4*a2^2*a1^2 + 4*a6^3*a4*a3^4*a2^2*a1^2 + 12*a6^2*a5*a4*a3^4*a2^2*a1^2 + 12*a6*a5^2*a4*a3^4*a2^2*a1^2 + 4*a5^3*a4*a3^4*a2^2*a1^2 - 24*a6^2*a4^2*a3^4*a2^2*a1^2 + 12*a6*a5*a4^2*a3^4*a2^2*a1^2 - 24*a5^2*a4^2*a3^4*a2^2*a1^2 + 4*a6*a4^3*a3^4*a2^2*a1^2 + 4*a5*a4^3*a3^4*a2^2*a1^2 + 4*a4^4*a3^4*a2^2*a1^2 - 4*a6^4*a5^3*a2^3*a1^2 - 4*a6^3*a5^4*a2^3*a1^2 + 4*a6^4*a5^2*a4*a2^3*a1^2 - 12*a6^3*a5^3*a4*a2^3*a1^2 + 4*a6^2*a5^4*a4*a2^3*a1^2 + 4*a6^4*a5*a4^2*a2^3*a1^2 + 12*a6^3*a5^2*a4^2*a2^3*a1^2 + 12*a6^2*a5^3*a4^2*a2^3*a1^2 + 4*a6*a5^4*a4^2*a2^3*a1^2 - 4*a6^4*a4^3*a2^3*a1^2 - 12*a6^3*a5*a4^3*a2^3*a1^2 + 12*a6^2*a5^2*a4^3*a2^3*a1^2 - 12*a6*a5^3*a4^3*a2^3*a1^2 - 4*a5^4*a4^3*a2^3*a1^2 - 4*a6^3*a4^4*a2^3*a1^2 + 4*a6^2*a5*a4^4*a2^3*a1^2 + 4*a6*a5^2*a4^4*a2^3*a1^2 - 4*a5^3*a4^4*a2^3*a1^2 + 4*a6^4*a5^2*a3*a2^3*a1^2 - 12*a6^3*a5^3*a3*a2^3*a1^2 + 4*a6^2*a5^4*a3*a2^3*a1^2 - 12*a6^4*a5*a4*a3*a2^3*a1^2 + 16*a6^3*a5^2*a4*a3*a2^3*a1^2 + 16*a6^2*a5^3*a4*a3*a2^3*a1^2 - 12*a6*a5^4*a4*a3*a2^3*a1^2 + 4*a6^4*a4^2*a3*a2^3*a1^2 + 16*a6^3*a5*a4^2*a3*a2^3*a1^2 - 48*a6^2*a5^2*a4^2*a3*a2^3*a1^2 + 16*a6*a5^3*a4^2*a3*a2^3*a1^2 + 4*a5^4*a4^2*a3*a2^3*a1^2 - 12*a6^3*a4^3*a3*a2^3*a1^2 + 16*a6^2*a5*a4^3*a3*a2^3*a1^2 + 16*a6*a5^2*a4^3*a3*a2^3*a1^2 - 12*a5^3*a4^3*a3*a2^3*a1^2 + 4*a6^2*a4^4*a3*a2^3*a1^2 - 12*a6*a5*a4^4*a3*a2^3*a1^2 + 4*a5^2*a4^4*a3*a2^3*a1^2 + 4*a6^4*a5*a3^2*a2^3*a1^2 + 12*a6^3*a5^2*a3^2*a2^3*a1^2 + 12*a6^2*a5^3*a3^2*a2^3*a1^2 + 4*a6*a5^4*a3^2*a2^3*a1^2 + 4*a6^4*a4*a3^2*a2^3*a1^2 + 16*a6^3*a5*a4*a3^2*a2^3*a1^2 - 48*a6^2*a5^2*a4*a3^2*a2^3*a1^2 + 16*a6*a5^3*a4*a3^2*a2^3*a1^2 + 4*a5^4*a4*a3^2*a2^3*a1^2 + 12*a6^3*a4^2*a3^2*a2^3*a1^2 - 48*a6^2*a5*a4^2*a3^2*a2^3*a1^2 - 48*a6*a5^2*a4^2*a3^2*a2^3*a1^2 + 12*a5^3*a4^2*a3^2*a2^3*a1^2 + 12*a6^2*a4^3*a3^2*a2^3*a1^2 + 16*a6*a5*a4^3*a3^2*a2^3*a1^2 + 12*a5^2*a4^3*a3^2*a2^3*a1^2 + 4*a6*a4^4*a3^2*a2^3*a1^2 + 4*a5*a4^4*a3^2*a2^3*a1^2 - 4*a6^4*a3^3*a2^3*a1^2 - 12*a6^3*a5*a3^3*a2^3*a1^2 + 12*a6^2*a5^2*a3^3*a2^3*a1^2 - 12*a6*a5^3*a3^3*a2^3*a1^2 - 4*a5^4*a3^3*a2^3*a1^2 - 12*a6^3*a4*a3^3*a2^3*a1^2 + 16*a6^2*a5*a4*a3^3*a2^3*a1^2 + 16*a6*a5^2*a4*a3^3*a2^3*a1^2 - 12*a5^3*a4*a3^3*a2^3*a1^2 + 12*a6^2*a4^2*a3^3*a2^3*a1^2 + 16*a6*a5*a4^2*a3^3*a2^3*a1^2 + 12*a5^2*a4^2*a3^3*a2^3*a1^2 - 12*a6*a4^3*a3^3*a2^3*a1^2 - 12*a5*a4^3*a3^3*a2^3*a1^2 - 4*a4^4*a3^3*a2^3*a1^2 - 4*a6^3*a3^4*a2^3*a1^2 + 4*a6^2*a5*a3^4*a2^3*a1^2 + 4*a6*a5^2*a3^4*a2^3*a1^2 - 4*a5^3*a3^4*a2^3*a1^2 + 4*a6^2*a4*a3^4*a2^3*a1^2 - 12*a6*a5*a4*a3^4*a2^3*a1^2 + 4*a5^2*a4*a3^4*a2^3*a1^2 + 4*a6*a4^2*a3^4*a2^3*a1^2 + 4*a5*a4^2*a3^4*a2^3*a1^2 - 4*a4^3*a3^4*a2^3*a1^2 + 4*a6^4*a5^2*a2^4*a1^2 - 4*a6^3*a5^3*a2^4*a1^2 + 4*a6^2*a5^4*a2^4*a1^2 - 4*a6^4*a5*a4*a2^4*a1^2 + 4*a6^3*a5^2*a4*a2^4*a1^2 + 4*a6^2*a5^3*a4*a2^4*a1^2 - 4*a6*a5^4*a4*a2^4*a1^2 + 4*a6^4*a4^2*a2^4*a1^2 + 4*a6^3*a5*a4^2*a2^4*a1^2 - 24*a6^2*a5^2*a4^2*a2^4*a1^2 + 4*a6*a5^3*a4^2*a2^4*a1^2 + 4*a5^4*a4^2*a2^4*a1^2 - 4*a6^3*a4^3*a2^4*a1^2 + 4*a6^2*a5*a4^3*a2^4*a1^2 + 4*a6*a5^2*a4^3*a2^4*a1^2 - 4*a5^3*a4^3*a2^4*a1^2 + 4*a6^2*a4^4*a2^4*a1^2 - 4*a6*a5*a4^4*a2^4*a1^2 + 4*a5^2*a4^4*a2^4*a1^2 - 4*a6^4*a5*a3*a2^4*a1^2 + 4*a6^3*a5^2*a3*a2^4*a1^2 + 4*a6^2*a5^3*a3*a2^4*a1^2 - 4*a6*a5^4*a3*a2^4*a1^2 - 4*a6^4*a4*a3*a2^4*a1^2 - 12*a6^3*a5*a4*a3*a2^4*a1^2 + 12*a6^2*a5^2*a4*a3*a2^4*a1^2 - 12*a6*a5^3*a4*a3*a2^4*a1^2 - 4*a5^4*a4*a3*a2^4*a1^2 + 4*a6^3*a4^2*a3*a2^4*a1^2 + 12*a6^2*a5*a4^2*a3*a2^4*a1^2 + 12*a6*a5^2*a4^2*a3*a2^4*a1^2 + 4*a5^3*a4^2*a3*a2^4*a1^2 + 4*a6^2*a4^3*a3*a2^4*a1^2 - 12*a6*a5*a4^3*a3*a2^4*a1^2 + 4*a5^2*a4^3*a3*a2^4*a1^2 - 4*a6*a4^4*a3*a2^4*a1^2 - 4*a5*a4^4*a3*a2^4*a1^2 + 4*a6^4*a3^2*a2^4*a1^2 + 4*a6^3*a5*a3^2*a2^4*a1^2 - 24*a6^2*a5^2*a3^2*a2^4*a1^2 + 4*a6*a5^3*a3^2*a2^4*a1^2 + 4*a5^4*a3^2*a2^4*a1^2 + 4*a6^3*a4*a3^2*a2^4*a1^2 + 12*a6^2*a5*a4*a3^2*a2^4*a1^2 + 12*a6*a5^2*a4*a3^2*a2^4*a1^2 + 4*a5^3*a4*a3^2*a2^4*a1^2 - 24*a6^2*a4^2*a3^2*a2^4*a1^2 + 12*a6*a5*a4^2*a3^2*a2^4*a1^2 - 24*a5^2*a4^2*a3^2*a2^4*a1^2 + 4*a6*a4^3*a3^2*a2^4*a1^2 + 4*a5*a4^3*a3^2*a2^4*a1^2 + 4*a4^4*a3^2*a2^4*a1^2 - 4*a6^3*a3^3*a2^4*a1^2 + 4*a6^2*a5*a3^3*a2^4*a1^2 + 4*a6*a5^2*a3^3*a2^4*a1^2 - 4*a5^3*a3^3*a2^4*a1^2 + 4*a6^2*a4*a3^3*a2^4*a1^2 - 12*a6*a5*a4*a3^3*a2^4*a1^2 + 4*a5^2*a4*a3^3*a2^4*a1^2 + 4*a6*a4^2*a3^3*a2^4*a1^2 + 4*a5*a4^2*a3^3*a2^4*a1^2 - 4*a4^3*a3^3*a2^4*a1^2 + 4*a6^2*a3^4*a2^4*a1^2 - 4*a6*a5*a3^4*a2^4*a1^2 + 4*a5^2*a3^4*a2^4*a1^2 - 4*a6*a4*a3^4*a2^4*a1^2 - 4*a5*a4*a3^4*a2^4*a1^2 + 4*a4^2*a3^4*a2^4*a1^2 - 4*a6^4*a5^3*a4^2*a1^3 - 4*a6^3*a5^4*a4^2*a1^3 - 4*a6^4*a5^2*a4^3*a1^3 + 24*a6^3*a5^3*a4^3*a1^3 - 4*a6^2*a5^4*a4^3*a1^3 - 4*a6^3*a5^2*a4^4*a1^3 - 4*a6^2*a5^3*a4^4*a1^3 + 4*a6^4*a5^3*a4*a3*a1^3 + 4*a6^3*a5^4*a4*a3*a1^3 + 4*a6^4*a5^2*a4^2*a3*a1^3 - 12*a6^3*a5^3*a4^2*a3*a1^3 + 4*a6^2*a5^4*a4^2*a3*a1^3 + 4*a6^4*a5*a4^3*a3*a1^3 - 12*a6^3*a5^2*a4^3*a3*a1^3 - 12*a6^2*a5^3*a4^3*a3*a1^3 + 4*a6*a5^4*a4^3*a3*a1^3 + 4*a6^3*a5*a4^4*a3*a1^3 + 4*a6^2*a5^2*a4^4*a3*a1^3 + 4*a6*a5^3*a4^4*a3*a1^3 - 4*a6^4*a5^3*a3^2*a1^3 - 4*a6^3*a5^4*a3^2*a1^3 + 4*a6^4*a5^2*a4*a3^2*a1^3 - 12*a6^3*a5^3*a4*a3^2*a1^3 + 4*a6^2*a5^4*a4*a3^2*a1^3 + 4*a6^4*a5*a4^2*a3^2*a1^3 + 12*a6^3*a5^2*a4^2*a3^2*a1^3 + 12*a6^2*a5^3*a4^2*a3^2*a1^3 + 4*a6*a5^4*a4^2*a3^2*a1^3 - 4*a6^4*a4^3*a3^2*a1^3 - 12*a6^3*a5*a4^3*a3^2*a1^3 + 12*a6^2*a5^2*a4^3*a3^2*a1^3 - 12*a6*a5^3*a4^3*a3^2*a1^3 - 4*a5^4*a4^3*a3^2*a1^3 - 4*a6^3*a4^4*a3^2*a1^3 + 4*a6^2*a5*a4^4*a3^2*a1^3 + 4*a6*a5^2*a4^4*a3^2*a1^3 - 4*a5^3*a4^4*a3^2*a1^3 - 4*a6^4*a5^2*a3^3*a1^3 + 24*a6^3*a5^3*a3^3*a1^3 - 4*a6^2*a5^4*a3^3*a1^3 + 4*a6^4*a5*a4*a3^3*a1^3 - 12*a6^3*a5^2*a4*a3^3*a1^3 - 12*a6^2*a5^3*a4*a3^3*a1^3 + 4*a6*a5^4*a4*a3^3*a1^3 - 4*a6^4*a4^2*a3^3*a1^3 - 12*a6^3*a5*a4^2*a3^3*a1^3 + 12*a6^2*a5^2*a4^2*a3^3*a1^3 - 12*a6*a5^3*a4^2*a3^3*a1^3 - 4*a5^4*a4^2*a3^3*a1^3 + 24*a6^3*a4^3*a3^3*a1^3 - 12*a6^2*a5*a4^3*a3^3*a1^3 - 12*a6*a5^2*a4^3*a3^3*a1^3 + 24*a5^3*a4^3*a3^3*a1^3 - 4*a6^2*a4^4*a3^3*a1^3 + 4*a6*a5*a4^4*a3^3*a1^3 - 4*a5^2*a4^4*a3^3*a1^3 - 4*a6^3*a5^2*a3^4*a1^3 - 4*a6^2*a5^3*a3^4*a1^3 + 4*a6^3*a5*a4*a3^4*a1^3 + 4*a6^2*a5^2*a4*a3^4*a1^3 + 4*a6*a5^3*a4*a3^4*a1^3 - 4*a6^3*a4^2*a3^4*a1^3 + 4*a6^2*a5*a4^2*a3^4*a1^3 + 4*a6*a5^2*a4^2*a3^4*a1^3 - 4*a5^3*a4^2*a3^4*a1^3 - 4*a6^2*a4^3*a3^4*a1^3 + 4*a6*a5*a4^3*a3^4*a1^3 - 4*a5^2*a4^3*a3^4*a1^3 + 4*a6^4*a5^3*a4*a2*a1^3 + 4*a6^3*a5^4*a4*a2*a1^3 + 4*a6^4*a5^2*a4^2*a2*a1^3 - 12*a6^3*a5^3*a4^2*a2*a1^3 + 4*a6^2*a5^4*a4^2*a2*a1^3 + 4*a6^4*a5*a4^3*a2*a1^3 - 12*a6^3*a5^2*a4^3*a2*a1^3 - 12*a6^2*a5^3*a4^3*a2*a1^3 + 4*a6*a5^4*a4^3*a2*a1^3 + 4*a6^3*a5*a4^4*a2*a1^3 + 4*a6^2*a5^2*a4^4*a2*a1^3 + 4*a6*a5^3*a4^4*a2*a1^3 + 4*a6^4*a5^3*a3*a2*a1^3 + 4*a6^3*a5^4*a3*a2*a1^3 - 12*a6^4*a5^2*a4*a3*a2*a1^3 - 12*a6^2*a5^4*a4*a3*a2*a1^3 - 12*a6^4*a5*a4^2*a3*a2*a1^3 + 16*a6^3*a5^2*a4^2*a3*a2*a1^3 + 16*a6^2*a5^3*a4^2*a3*a2*a1^3 - 12*a6*a5^4*a4^2*a3*a2*a1^3 + 4*a6^4*a4^3*a3*a2*a1^3 + 16*a6^2*a5^2*a4^3*a3*a2*a1^3 + 4*a5^4*a4^3*a3*a2*a1^3 + 4*a6^3*a4^4*a3*a2*a1^3 - 12*a6^2*a5*a4^4*a3*a2*a1^3 - 12*a6*a5^2*a4^4*a3*a2*a1^3 + 4*a5^3*a4^4*a3*a2*a1^3 + 4*a6^4*a5^2*a3^2*a2*a1^3 - 12*a6^3*a5^3*a3^2*a2*a1^3 + 4*a6^2*a5^4*a3^2*a2*a1^3 - 12*a6^4*a5*a4*a3^2*a2*a1^3 + 16*a6^3*a5^2*a4*a3^2*a2*a1^3 + 16*a6^2*a5^3*a4*a3^2*a2*a1^3 - 12*a6*a5^4*a4*a3^2*a2*a1^3 + 4*a6^4*a4^2*a3^2*a2*a1^3 + 16*a6^3*a5*a4^2*a3^2*a2*a1^3 - 48*a6^2*a5^2*a4^2*a3^2*a2*a1^3 + 16*a6*a5^3*a4^2*a3^2*a2*a1^3 + 4*a5^4*a4^2*a3^2*a2*a1^3 - 12*a6^3*a4^3*a3^2*a2*a1^3 + 16*a6^2*a5*a4^3*a3^2*a2*a1^3 + 16*a6*a5^2*a4^3*a3^2*a2*a1^3 - 12*a5^3*a4^3*a3^2*a2*a1^3 + 4*a6^2*a4^4*a3^2*a2*a1^3 - 12*a6*a5*a4^4*a3^2*a2*a1^3 + 4*a5^2*a4^4*a3^2*a2*a1^3 + 4*a6^4*a5*a3^3*a2*a1^3 - 12*a6^3*a5^2*a3^3*a2*a1^3 - 12*a6^2*a5^3*a3^3*a2*a1^3 + 4*a6*a5^4*a3^3*a2*a1^3 + 4*a6^4*a4*a3^3*a2*a1^3 + 16*a6^2*a5^2*a4*a3^3*a2*a1^3 + 4*a5^4*a4*a3^3*a2*a1^3 - 12*a6^3*a4^2*a3^3*a2*a1^3 + 16*a6^2*a5*a4^2*a3^3*a2*a1^3 + 16*a6*a5^2*a4^2*a3^3*a2*a1^3 - 12*a5^3*a4^2*a3^3*a2*a1^3 - 12*a6^2*a4^3*a3^3*a2*a1^3 - 12*a5^2*a4^3*a3^3*a2*a1^3 + 4*a6*a4^4*a3^3*a2*a1^3 + 4*a5*a4^4*a3^3*a2*a1^3 + 4*a6^3*a5*a3^4*a2*a1^3 + 4*a6^2*a5^2*a3^4*a2*a1^3 + 4*a6*a5^3*a3^4*a2*a1^3 + 4*a6^3*a4*a3^4*a2*a1^3 - 12*a6^2*a5*a4*a3^4*a2*a1^3 - 12*a6*a5^2*a4*a3^4*a2*a1^3 + 4*a5^3*a4*a3^4*a2*a1^3 + 4*a6^2*a4^2*a3^4*a2*a1^3 - 12*a6*a5*a4^2*a3^4*a2*a1^3 + 4*a5^2*a4^2*a3^4*a2*a1^3 + 4*a6*a4^3*a3^4*a2*a1^3 + 4*a5*a4^3*a3^4*a2*a1^3 - 4*a6^4*a5^3*a2^2*a1^3 - 4*a6^3*a5^4*a2^2*a1^3 + 4*a6^4*a5^2*a4*a2^2*a1^3 - 12*a6^3*a5^3*a4*a2^2*a1^3 + 4*a6^2*a5^4*a4*a2^2*a1^3 + 4*a6^4*a5*a4^2*a2^2*a1^3 + 12*a6^3*a5^2*a4^2*a2^2*a1^3 + 12*a6^2*a5^3*a4^2*a2^2*a1^3 + 4*a6*a5^4*a4^2*a2^2*a1^3 - 4*a6^4*a4^3*a2^2*a1^3 - 12*a6^3*a5*a4^3*a2^2*a1^3 + 12*a6^2*a5^2*a4^3*a2^2*a1^3 - 12*a6*a5^3*a4^3*a2^2*a1^3 - 4*a5^4*a4^3*a2^2*a1^3 - 4*a6^3*a4^4*a2^2*a1^3 + 4*a6^2*a5*a4^4*a2^2*a1^3 + 4*a6*a5^2*a4^4*a2^2*a1^3 - 4*a5^3*a4^4*a2^2*a1^3 + 4*a6^4*a5^2*a3*a2^2*a1^3 - 12*a6^3*a5^3*a3*a2^2*a1^3 + 4*a6^2*a5^4*a3*a2^2*a1^3 - 12*a6^4*a5*a4*a3*a2^2*a1^3 + 16*a6^3*a5^2*a4*a3*a2^2*a1^3 + 16*a6^2*a5^3*a4*a3*a2^2*a1^3 - 12*a6*a5^4*a4*a3*a2^2*a1^3 + 4*a6^4*a4^2*a3*a2^2*a1^3 + 16*a6^3*a5*a4^2*a3*a2^2*a1^3 - 48*a6^2*a5^2*a4^2*a3*a2^2*a1^3 + 16*a6*a5^3*a4^2*a3*a2^2*a1^3 + 4*a5^4*a4^2*a3*a2^2*a1^3 - 12*a6^3*a4^3*a3*a2^2*a1^3 + 16*a6^2*a5*a4^3*a3*a2^2*a1^3 + 16*a6*a5^2*a4^3*a3*a2^2*a1^3 - 12*a5^3*a4^3*a3*a2^2*a1^3 + 4*a6^2*a4^4*a3*a2^2*a1^3 - 12*a6*a5*a4^4*a3*a2^2*a1^3 + 4*a5^2*a4^4*a3*a2^2*a1^3 + 4*a6^4*a5*a3^2*a2^2*a1^3 + 12*a6^3*a5^2*a3^2*a2^2*a1^3 + 12*a6^2*a5^3*a3^2*a2^2*a1^3 + 4*a6*a5^4*a3^2*a2^2*a1^3 + 4*a6^4*a4*a3^2*a2^2*a1^3 + 16*a6^3*a5*a4*a3^2*a2^2*a1^3 - 48*a6^2*a5^2*a4*a3^2*a2^2*a1^3 + 16*a6*a5^3*a4*a3^2*a2^2*a1^3 + 4*a5^4*a4*a3^2*a2^2*a1^3 + 12*a6^3*a4^2*a3^2*a2^2*a1^3 - 48*a6^2*a5*a4^2*a3^2*a2^2*a1^3 - 48*a6*a5^2*a4^2*a3^2*a2^2*a1^3 + 12*a5^3*a4^2*a3^2*a2^2*a1^3 + 12*a6^2*a4^3*a3^2*a2^2*a1^3 + 16*a6*a5*a4^3*a3^2*a2^2*a1^3 + 12*a5^2*a4^3*a3^2*a2^2*a1^3 + 4*a6*a4^4*a3^2*a2^2*a1^3 + 4*a5*a4^4*a3^2*a2^2*a1^3 - 4*a6^4*a3^3*a2^2*a1^3 - 12*a6^3*a5*a3^3*a2^2*a1^3 + 12*a6^2*a5^2*a3^3*a2^2*a1^3 - 12*a6*a5^3*a3^3*a2^2*a1^3 - 4*a5^4*a3^3*a2^2*a1^3 - 12*a6^3*a4*a3^3*a2^2*a1^3 + 16*a6^2*a5*a4*a3^3*a2^2*a1^3 + 16*a6*a5^2*a4*a3^3*a2^2*a1^3 - 12*a5^3*a4*a3^3*a2^2*a1^3 + 12*a6^2*a4^2*a3^3*a2^2*a1^3 + 16*a6*a5*a4^2*a3^3*a2^2*a1^3 + 12*a5^2*a4^2*a3^3*a2^2*a1^3 - 12*a6*a4^3*a3^3*a2^2*a1^3 - 12*a5*a4^3*a3^3*a2^2*a1^3 - 4*a4^4*a3^3*a2^2*a1^3 - 4*a6^3*a3^4*a2^2*a1^3 + 4*a6^2*a5*a3^4*a2^2*a1^3 + 4*a6*a5^2*a3^4*a2^2*a1^3 - 4*a5^3*a3^4*a2^2*a1^3 + 4*a6^2*a4*a3^4*a2^2*a1^3 - 12*a6*a5*a4*a3^4*a2^2*a1^3 + 4*a5^2*a4*a3^4*a2^2*a1^3 + 4*a6*a4^2*a3^4*a2^2*a1^3 + 4*a5*a4^2*a3^4*a2^2*a1^3 - 4*a4^3*a3^4*a2^2*a1^3 - 4*a6^4*a5^2*a2^3*a1^3 + 24*a6^3*a5^3*a2^3*a1^3 - 4*a6^2*a5^4*a2^3*a1^3 + 4*a6^4*a5*a4*a2^3*a1^3 - 12*a6^3*a5^2*a4*a2^3*a1^3 - 12*a6^2*a5^3*a4*a2^3*a1^3 + 4*a6*a5^4*a4*a2^3*a1^3 - 4*a6^4*a4^2*a2^3*a1^3 - 12*a6^3*a5*a4^2*a2^3*a1^3 + 12*a6^2*a5^2*a4^2*a2^3*a1^3 - 12*a6*a5^3*a4^2*a2^3*a1^3 - 4*a5^4*a4^2*a2^3*a1^3 + 24*a6^3*a4^3*a2^3*a1^3 - 12*a6^2*a5*a4^3*a2^3*a1^3 - 12*a6*a5^2*a4^3*a2^3*a1^3 + 24*a5^3*a4^3*a2^3*a1^3 - 4*a6^2*a4^4*a2^3*a1^3 + 4*a6*a5*a4^4*a2^3*a1^3 - 4*a5^2*a4^4*a2^3*a1^3 + 4*a6^4*a5*a3*a2^3*a1^3 - 12*a6^3*a5^2*a3*a2^3*a1^3 - 12*a6^2*a5^3*a3*a2^3*a1^3 + 4*a6*a5^4*a3*a2^3*a1^3 + 4*a6^4*a4*a3*a2^3*a1^3 + 16*a6^2*a5^2*a4*a3*a2^3*a1^3 + 4*a5^4*a4*a3*a2^3*a1^3 - 12*a6^3*a4^2*a3*a2^3*a1^3 + 16*a6^2*a5*a4^2*a3*a2^3*a1^3 + 16*a6*a5^2*a4^2*a3*a2^3*a1^3 - 12*a5^3*a4^2*a3*a2^3*a1^3 - 12*a6^2*a4^3*a3*a2^3*a1^3 - 12*a5^2*a4^3*a3*a2^3*a1^3 + 4*a6*a4^4*a3*a2^3*a1^3 + 4*a5*a4^4*a3*a2^3*a1^3 - 4*a6^4*a3^2*a2^3*a1^3 - 12*a6^3*a5*a3^2*a2^3*a1^3 + 12*a6^2*a5^2*a3^2*a2^3*a1^3 - 12*a6*a5^3*a3^2*a2^3*a1^3 - 4*a5^4*a3^2*a2^3*a1^3 - 12*a6^3*a4*a3^2*a2^3*a1^3 + 16*a6^2*a5*a4*a3^2*a2^3*a1^3 + 16*a6*a5^2*a4*a3^2*a2^3*a1^3 - 12*a5^3*a4*a3^2*a2^3*a1^3 + 12*a6^2*a4^2*a3^2*a2^3*a1^3 + 16*a6*a5*a4^2*a3^2*a2^3*a1^3 + 12*a5^2*a4^2*a3^2*a2^3*a1^3 - 12*a6*a4^3*a3^2*a2^3*a1^3 - 12*a5*a4^3*a3^2*a2^3*a1^3 - 4*a4^4*a3^2*a2^3*a1^3 + 24*a6^3*a3^3*a2^3*a1^3 - 12*a6^2*a5*a3^3*a2^3*a1^3 - 12*a6*a5^2*a3^3*a2^3*a1^3 + 24*a5^3*a3^3*a2^3*a1^3 - 12*a6^2*a4*a3^3*a2^3*a1^3 - 12*a5^2*a4*a3^3*a2^3*a1^3 - 12*a6*a4^2*a3^3*a2^3*a1^3 - 12*a5*a4^2*a3^3*a2^3*a1^3 + 24*a4^3*a3^3*a2^3*a1^3 - 4*a6^2*a3^4*a2^3*a1^3 + 4*a6*a5*a3^4*a2^3*a1^3 - 4*a5^2*a3^4*a2^3*a1^3 + 4*a6*a4*a3^4*a2^3*a1^3 + 4*a5*a4*a3^4*a2^3*a1^3 - 4*a4^2*a3^4*a2^3*a1^3 - 4*a6^3*a5^2*a2^4*a1^3 - 4*a6^2*a5^3*a2^4*a1^3 + 4*a6^3*a5*a4*a2^4*a1^3 + 4*a6^2*a5^2*a4*a2^4*a1^3 + 4*a6*a5^3*a4*a2^4*a1^3 - 4*a6^3*a4^2*a2^4*a1^3 + 4*a6^2*a5*a4^2*a2^4*a1^3 + 4*a6*a5^2*a4^2*a2^4*a1^3 - 4*a5^3*a4^2*a2^4*a1^3 - 4*a6^2*a4^3*a2^4*a1^3 + 4*a6*a5*a4^3*a2^4*a1^3 - 4*a5^2*a4^3*a2^4*a1^3 + 4*a6^3*a5*a3*a2^4*a1^3 + 4*a6^2*a5^2*a3*a2^4*a1^3 + 4*a6*a5^3*a3*a2^4*a1^3 + 4*a6^3*a4*a3*a2^4*a1^3 - 12*a6^2*a5*a4*a3*a2^4*a1^3 - 12*a6*a5^2*a4*a3*a2^4*a1^3 + 4*a5^3*a4*a3*a2^4*a1^3 + 4*a6^2*a4^2*a3*a2^4*a1^3 - 12*a6*a5*a4^2*a3*a2^4*a1^3 + 4*a5^2*a4^2*a3*a2^4*a1^3 + 4*a6*a4^3*a3*a2^4*a1^3 + 4*a5*a4^3*a3*a2^4*a1^3 - 4*a6^3*a3^2*a2^4*a1^3 + 4*a6^2*a5*a3^2*a2^4*a1^3 + 4*a6*a5^2*a3^2*a2^4*a1^3 - 4*a5^3*a3^2*a2^4*a1^3 + 4*a6^2*a4*a3^2*a2^4*a1^3 - 12*a6*a5*a4*a3^2*a2^4*a1^3 + 4*a5^2*a4*a3^2*a2^4*a1^3 + 4*a6*a4^2*a3^2*a2^4*a1^3 + 4*a5*a4^2*a3^2*a2^4*a1^3 - 4*a4^3*a3^2*a2^4*a1^3 - 4*a6^2*a3^3*a2^4*a1^3 + 4*a6*a5*a3^3*a2^4*a1^3 - 4*a5^2*a3^3*a2^4*a1^3 + 4*a6*a4*a3^3*a2^4*a1^3 + 4*a5*a4*a3^3*a2^4*a1^3 - 4*a4^2*a3^3*a2^4*a1^3 + 4*a6^4*a5^2*a4^2*a1^4 - 4*a6^3*a5^3*a4^2*a1^4 + 4*a6^2*a5^4*a4^2*a1^4 - 4*a6^3*a5^2*a4^3*a1^4 - 4*a6^2*a5^3*a4^3*a1^4 + 4*a6^2*a5^2*a4^4*a1^4 - 4*a6^4*a5^2*a4*a3*a1^4 + 4*a6^3*a5^3*a4*a3*a1^4 - 4*a6^2*a5^4*a4*a3*a1^4 - 4*a6^4*a5*a4^2*a3*a1^4 + 4*a6^3*a5^2*a4^2*a3*a1^4 + 4*a6^2*a5^3*a4^2*a3*a1^4 - 4*a6*a5^4*a4^2*a3*a1^4 + 4*a6^3*a5*a4^3*a3*a1^4 + 4*a6^2*a5^2*a4^3*a3*a1^4 + 4*a6*a5^3*a4^3*a3*a1^4 - 4*a6^2*a5*a4^4*a3*a1^4 - 4*a6*a5^2*a4^4*a3*a1^4 + 4*a6^4*a5^2*a3^2*a1^4 - 4*a6^3*a5^3*a3^2*a1^4 + 4*a6^2*a5^4*a3^2*a1^4 - 4*a6^4*a5*a4*a3^2*a1^4 + 4*a6^3*a5^2*a4*a3^2*a1^4 + 4*a6^2*a5^3*a4*a3^2*a1^4 - 4*a6*a5^4*a4*a3^2*a1^4 + 4*a6^4*a4^2*a3^2*a1^4 + 4*a6^3*a5*a4^2*a3^2*a1^4 - 24*a6^2*a5^2*a4^2*a3^2*a1^4 + 4*a6*a5^3*a4^2*a3^2*a1^4 + 4*a5^4*a4^2*a3^2*a1^4 - 4*a6^3*a4^3*a3^2*a1^4 + 4*a6^2*a5*a4^3*a3^2*a1^4 + 4*a6*a5^2*a4^3*a3^2*a1^4 - 4*a5^3*a4^3*a3^2*a1^4 + 4*a6^2*a4^4*a3^2*a1^4 - 4*a6*a5*a4^4*a3^2*a1^4 + 4*a5^2*a4^4*a3^2*a1^4 - 4*a6^3*a5^2*a3^3*a1^4 - 4*a6^2*a5^3*a3^3*a1^4 + 4*a6^3*a5*a4*a3^3*a1^4 + 4*a6^2*a5^2*a4*a3^3*a1^4 + 4*a6*a5^3*a4*a3^3*a1^4 - 4*a6^3*a4^2*a3^3*a1^4 + 4*a6^2*a5*a4^2*a3^3*a1^4 + 4*a6*a5^2*a4^2*a3^3*a1^4 - 4*a5^3*a4^2*a3^3*a1^4 - 4*a6^2*a4^3*a3^3*a1^4 + 4*a6*a5*a4^3*a3^3*a1^4 - 4*a5^2*a4^3*a3^3*a1^4 + 4*a6^2*a5^2*a3^4*a1^4 - 4*a6^2*a5*a4*a3^4*a1^4 - 4*a6*a5^2*a4*a3^4*a1^4 + 4*a6^2*a4^2*a3^4*a1^4 - 4*a6*a5*a4^2*a3^4*a1^4 + 4*a5^2*a4^2*a3^4*a1^4 - 4*a6^4*a5^2*a4*a2*a1^4 + 4*a6^3*a5^3*a4*a2*a1^4 - 4*a6^2*a5^4*a4*a2*a1^4 - 4*a6^4*a5*a4^2*a2*a1^4 + 4*a6^3*a5^2*a4^2*a2*a1^4 + 4*a6^2*a5^3*a4^2*a2*a1^4 - 4*a6*a5^4*a4^2*a2*a1^4 + 4*a6^3*a5*a4^3*a2*a1^4 + 4*a6^2*a5^2*a4^3*a2*a1^4 + 4*a6*a5^3*a4^3*a2*a1^4 - 4*a6^2*a5*a4^4*a2*a1^4 - 4*a6*a5^2*a4^4*a2*a1^4 - 4*a6^4*a5^2*a3*a2*a1^4 + 4*a6^3*a5^3*a3*a2*a1^4 - 4*a6^2*a5^4*a3*a2*a1^4 + 24*a6^4*a5*a4*a3*a2*a1^4 - 12*a6^3*a5^2*a4*a3*a2*a1^4 - 12*a6^2*a5^3*a4*a3*a2*a1^4 + 24*a6*a5^4*a4*a3*a2*a1^4 - 4*a6^4*a4^2*a3*a2*a1^4 - 12*a6^3*a5*a4^2*a3*a2*a1^4 + 12*a6^2*a5^2*a4^2*a3*a2*a1^4 - 12*a6*a5^3*a4^2*a3*a2*a1^4 - 4*a5^4*a4^2*a3*a2*a1^4 + 4*a6^3*a4^3*a3*a2*a1^4 - 12*a6^2*a5*a4^3*a3*a2*a1^4 - 12*a6*a5^2*a4^3*a3*a2*a1^4 + 4*a5^3*a4^3*a3*a2*a1^4 - 4*a6^2*a4^4*a3*a2*a1^4 + 24*a6*a5*a4^4*a3*a2*a1^4 - 4*a5^2*a4^4*a3*a2*a1^4 - 4*a6^4*a5*a3^2*a2*a1^4 + 4*a6^3*a5^2*a3^2*a2*a1^4 + 4*a6^2*a5^3*a3^2*a2*a1^4 - 4*a6*a5^4*a3^2*a2*a1^4 - 4*a6^4*a4*a3^2*a2*a1^4 - 12*a6^3*a5*a4*a3^2*a2*a1^4 + 12*a6^2*a5^2*a4*a3^2*a2*a1^4 - 12*a6*a5^3*a4*a3^2*a2*a1^4 - 4*a5^4*a4*a3^2*a2*a1^4 + 4*a6^3*a4^2*a3^2*a2*a1^4 + 12*a6^2*a5*a4^2*a3^2*a2*a1^4 + 12*a6*a5^2*a4^2*a3^2*a2*a1^4 + 4*a5^3*a4^2*a3^2*a2*a1^4 + 4*a6^2*a4^3*a3^2*a2*a1^4 - 12*a6*a5*a4^3*a3^2*a2*a1^4 + 4*a5^2*a4^3*a3^2*a2*a1^4 - 4*a6*a4^4*a3^2*a2*a1^4 - 4*a5*a4^4*a3^2*a2*a1^4 + 4*a6^3*a5*a3^3*a2*a1^4 + 4*a6^2*a5^2*a3^3*a2*a1^4 + 4*a6*a5^3*a3^3*a2*a1^4 + 4*a6^3*a4*a3^3*a2*a1^4 - 12*a6^2*a5*a4*a3^3*a2*a1^4 - 12*a6*a5^2*a4*a3^3*a2*a1^4 + 4*a5^3*a4*a3^3*a2*a1^4 + 4*a6^2*a4^2*a3^3*a2*a1^4 - 12*a6*a5*a4^2*a3^3*a2*a1^4 + 4*a5^2*a4^2*a3^3*a2*a1^4 + 4*a6*a4^3*a3^3*a2*a1^4 + 4*a5*a4^3*a3^3*a2*a1^4 - 4*a6^2*a5*a3^4*a2*a1^4 - 4*a6*a5^2*a3^4*a2*a1^4 - 4*a6^2*a4*a3^4*a2*a1^4 + 24*a6*a5*a4*a3^4*a2*a1^4 - 4*a5^2*a4*a3^4*a2*a1^4 - 4*a6*a4^2*a3^4*a2*a1^4 - 4*a5*a4^2*a3^4*a2*a1^4 + 4*a6^4*a5^2*a2^2*a1^4 - 4*a6^3*a5^3*a2^2*a1^4 + 4*a6^2*a5^4*a2^2*a1^4 - 4*a6^4*a5*a4*a2^2*a1^4 + 4*a6^3*a5^2*a4*a2^2*a1^4 + 4*a6^2*a5^3*a4*a2^2*a1^4 - 4*a6*a5^4*a4*a2^2*a1^4 + 4*a6^4*a4^2*a2^2*a1^4 + 4*a6^3*a5*a4^2*a2^2*a1^4 - 24*a6^2*a5^2*a4^2*a2^2*a1^4 + 4*a6*a5^3*a4^2*a2^2*a1^4 + 4*a5^4*a4^2*a2^2*a1^4 - 4*a6^3*a4^3*a2^2*a1^4 + 4*a6^2*a5*a4^3*a2^2*a1^4 + 4*a6*a5^2*a4^3*a2^2*a1^4 - 4*a5^3*a4^3*a2^2*a1^4 + 4*a6^2*a4^4*a2^2*a1^4 - 4*a6*a5*a4^4*a2^2*a1^4 + 4*a5^2*a4^4*a2^2*a1^4 - 4*a6^4*a5*a3*a2^2*a1^4 + 4*a6^3*a5^2*a3*a2^2*a1^4 + 4*a6^2*a5^3*a3*a2^2*a1^4 - 4*a6*a5^4*a3*a2^2*a1^4 - 4*a6^4*a4*a3*a2^2*a1^4 - 12*a6^3*a5*a4*a3*a2^2*a1^4 + 12*a6^2*a5^2*a4*a3*a2^2*a1^4 - 12*a6*a5^3*a4*a3*a2^2*a1^4 - 4*a5^4*a4*a3*a2^2*a1^4 + 4*a6^3*a4^2*a3*a2^2*a1^4 + 12*a6^2*a5*a4^2*a3*a2^2*a1^4 + 12*a6*a5^2*a4^2*a3*a2^2*a1^4 + 4*a5^3*a4^2*a3*a2^2*a1^4 + 4*a6^2*a4^3*a3*a2^2*a1^4 - 12*a6*a5*a4^3*a3*a2^2*a1^4 + 4*a5^2*a4^3*a3*a2^2*a1^4 - 4*a6*a4^4*a3*a2^2*a1^4 - 4*a5*a4^4*a3*a2^2*a1^4 + 4*a6^4*a3^2*a2^2*a1^4 + 4*a6^3*a5*a3^2*a2^2*a1^4 - 24*a6^2*a5^2*a3^2*a2^2*a1^4 + 4*a6*a5^3*a3^2*a2^2*a1^4 + 4*a5^4*a3^2*a2^2*a1^4 + 4*a6^3*a4*a3^2*a2^2*a1^4 + 12*a6^2*a5*a4*a3^2*a2^2*a1^4 + 12*a6*a5^2*a4*a3^2*a2^2*a1^4 + 4*a5^3*a4*a3^2*a2^2*a1^4 - 24*a6^2*a4^2*a3^2*a2^2*a1^4 + 12*a6*a5*a4^2*a3^2*a2^2*a1^4 - 24*a5^2*a4^2*a3^2*a2^2*a1^4 + 4*a6*a4^3*a3^2*a2^2*a1^4 + 4*a5*a4^3*a3^2*a2^2*a1^4 + 4*a4^4*a3^2*a2^2*a1^4 - 4*a6^3*a3^3*a2^2*a1^4 + 4*a6^2*a5*a3^3*a2^2*a1^4 + 4*a6*a5^2*a3^3*a2^2*a1^4 - 4*a5^3*a3^3*a2^2*a1^4 + 4*a6^2*a4*a3^3*a2^2*a1^4 - 12*a6*a5*a4*a3^3*a2^2*a1^4 + 4*a5^2*a4*a3^3*a2^2*a1^4 + 4*a6*a4^2*a3^3*a2^2*a1^4 + 4*a5*a4^2*a3^3*a2^2*a1^4 - 4*a4^3*a3^3*a2^2*a1^4 + 4*a6^2*a3^4*a2^2*a1^4 - 4*a6*a5*a3^4*a2^2*a1^4 + 4*a5^2*a3^4*a2^2*a1^4 - 4*a6*a4*a3^4*a2^2*a1^4 - 4*a5*a4*a3^4*a2^2*a1^4 + 4*a4^2*a3^4*a2^2*a1^4 - 4*a6^3*a5^2*a2^3*a1^4 - 4*a6^2*a5^3*a2^3*a1^4 + 4*a6^3*a5*a4*a2^3*a1^4 + 4*a6^2*a5^2*a4*a2^3*a1^4 + 4*a6*a5^3*a4*a2^3*a1^4 - 4*a6^3*a4^2*a2^3*a1^4 + 4*a6^2*a5*a4^2*a2^3*a1^4 + 4*a6*a5^2*a4^2*a2^3*a1^4 - 4*a5^3*a4^2*a2^3*a1^4 - 4*a6^2*a4^3*a2^3*a1^4 + 4*a6*a5*a4^3*a2^3*a1^4 - 4*a5^2*a4^3*a2^3*a1^4 + 4*a6^3*a5*a3*a2^3*a1^4 + 4*a6^2*a5^2*a3*a2^3*a1^4 + 4*a6*a5^3*a3*a2^3*a1^4 + 4*a6^3*a4*a3*a2^3*a1^4 - 12*a6^2*a5*a4*a3*a2^3*a1^4 - 12*a6*a5^2*a4*a3*a2^3*a1^4 + 4*a5^3*a4*a3*a2^3*a1^4 + 4*a6^2*a4^2*a3*a2^3*a1^4 - 12*a6*a5*a4^2*a3*a2^3*a1^4 + 4*a5^2*a4^2*a3*a2^3*a1^4 + 4*a6*a4^3*a3*a2^3*a1^4 + 4*a5*a4^3*a3*a2^3*a1^4 - 4*a6^3*a3^2*a2^3*a1^4 + 4*a6^2*a5*a3^2*a2^3*a1^4 + 4*a6*a5^2*a3^2*a2^3*a1^4 - 4*a5^3*a3^2*a2^3*a1^4 + 4*a6^2*a4*a3^2*a2^3*a1^4 - 12*a6*a5*a4*a3^2*a2^3*a1^4 + 4*a5^2*a4*a3^2*a2^3*a1^4 + 4*a6*a4^2*a3^2*a2^3*a1^4 + 4*a5*a4^2*a3^2*a2^3*a1^4 - 4*a4^3*a3^2*a2^3*a1^4 - 4*a6^2*a3^3*a2^3*a1^4 + 4*a6*a5*a3^3*a2^3*a1^4 - 4*a5^2*a3^3*a2^3*a1^4 + 4*a6*a4*a3^3*a2^3*a1^4 + 4*a5*a4*a3^3*a2^3*a1^4 - 4*a4^2*a3^3*a2^3*a1^4 + 4*a6^2*a5^2*a2^4*a1^4 - 4*a6^2*a5*a4*a2^4*a1^4 - 4*a6*a5^2*a4*a2^4*a1^4 + 4*a6^2*a4^2*a2^4*a1^4 - 4*a6*a5*a4^2*a2^4*a1^4 + 4*a5^2*a4^2*a2^4*a1^4 - 4*a6^2*a5*a3*a2^4*a1^4 - 4*a6*a5^2*a3*a2^4*a1^4 - 4*a6^2*a4*a3*a2^4*a1^4 + 24*a6*a5*a4*a3*a2^4*a1^4 - 4*a5^2*a4*a3*a2^4*a1^4 - 4*a6*a4^2*a3*a2^4*a1^4 - 4*a5*a4^2*a3*a2^4*a1^4 + 4*a6^2*a3^2*a2^4*a1^4 - 4*a6*a5*a3^2*a2^4*a1^4 + 4*a5^2*a3^2*a2^4*a1^4 - 4*a6*a4*a3^2*a2^4*a1^4 - 4*a5*a4*a3^2*a2^4*a1^4 + 4*a4^2*a3^2*a2^4*a1^4;

-- We compute the leadingTerms

toString(leadTerm(1,B))
-- o3 = 4*a6^4*a5^4*a4^2*a3^2


==> anc/supplementaryMaterial/software/BTheta.m2 <==
-- Theta graph calculations
-- polynomial B

S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {36,25,10,16,9,1}},Global=>false];
B = 4*a6^4*a5^4*x34^2*a3^2 - 4*a6^4*a5^3*x34^3*a3^2 - 4*a6^3*a5^4*x34^3*a3^2 + 4*a6^4*a5^2*x34^4*a3^2 - 4*a6^3*a5^3*x34^4*a3^2 + 4*a6^2*a5^4*x34^4*a3^2 + 8*a6^4*a5^4*x34*a3^3 - 16*a6^4*a5^3*x34^2*a3^3 - 16*a6^3*a5^4*x34^2*a3^3 + 12*a6^4*a5^2*x34^3*a3^3 + 8*a6^3*a5^3*x34^3*a3^3 + 12*a6^2*a5^4*x34^3*a3^3 - 4*a6^3*a5^2*x34^4*a3^3 - 4*a6^2*a5^3*x34^4*a3^3 + 4*a6^4*a5^4*a3^4 - 20*a6^4*a5^3*x34*a3^4 - 20*a6^3*a5^4*x34*a3^4 + 16*a6^4*a5^2*x34^2*a3^4 + 44*a6^3*a5^3*x34^2*a3^4 + 16*a6^2*a5^4*x34^2*a3^4 - 20*a6^3*a5^2*x34^3*a3^4 - 20*a6^2*a5^3*x34^3*a3^4 + 4*a6^2*a5^2*x34^4*a3^4 - 8*a6^4*a5^3*a3^5 - 8*a6^3*a5^4*a3^5 + 12*a6^4*a5^2*x34*a3^5 + 48*a6^3*a5^3*x34*a3^5 + 12*a6^2*a5^4*x34*a3^5 - 36*a6^3*a5^2*x34^2*a3^5 - 36*a6^2*a5^3*x34^2*a3^5 + 16*a6^2*a5^2*x34^3*a3^5 + 4*a6^4*a5^2*a3^6 + 16*a6^3*a5^3*a3^6 + 4*a6^2*a5^4*a3^6 - 28*a6^3*a5^2*x34*a3^6 - 28*a6^2*a5^3*x34*a3^6 + 24*a6^2*a5^2*x34^2*a3^6 - 8*a6^3*a5^2*a3^7 - 8*a6^2*a5^3*a3^7 + 16*a6^2*a5^2*x34*a3^7 + 4*a6^2*a5^2*a3^8 - 4*a6^4*a5^4*x34^2*a3*a2 + 4*a6^4*a5^3*x34^3*a3*a2 + 4*a6^3*a5^4*x34^3*a3*a2 - 4*a6^4*a5^2*x34^4*a3*a2 + 4*a6^3*a5^3*x34^4*a3*a2 - 4*a6^2*a5^4*x34^4*a3*a2 - 12*a6^4*a5^4*x34*a3^2*a2 + 16*a6^4*a5^3*x34^2*a3^2*a2 + 16*a6^3*a5^4*x34^2*a3^2*a2 - 12*a6^4*a5^2*x34^3*a3^2*a2 + 4*a6^3*a5^3*x34^3*a3^2*a2 - 12*a6^2*a5^4*x34^3*a3^2*a2 - 4*a6^4*a5*x34^4*a3^2*a2 + 4*a6^3*a5^2*x34^4*a3^2*a2 + 4*a6^2*a5^3*x34^4*a3^2*a2 - 4*a6*a5^4*x34^4*a3^2*a2 - 8*a6^4*a5^4*a3^3*a2 + 24*a6^4*a5^3*x34*a3^3*a2 + 24*a6^3*a5^4*x34*a3^3*a2 - 8*a6^4*a5^2*x34^2*a3^3*a2 - 24*a6^3*a5^3*x34^2*a3^3*a2 - 8*a6^2*a5^4*x34^2*a3^3*a2 - 12*a6^4*a5*x34^3*a3^3*a2 + 4*a6^3*a5^2*x34^3*a3^3*a2 + 4*a6^2*a5^3*x34^3*a3^3*a2 - 12*a6*a5^4*x34^3*a3^3*a2 + 4*a6^3*a5*x34^4*a3^3*a2 + 4*a6^2*a5^2*x34^4*a3^3*a2 + 4*a6*a5^3*x34^4*a3^3*a2 + 12*a6^4*a5^3*a3^4*a2 + 12*a6^3*a5^4*a3^4*a2 - 40*a6^3*a5^3*x34*a3^4*a2 - 16*a6^4*a5*x34^2*a3^4*a2 - 8*a6^3*a5^2*x34^2*a3^4*a2 - 8*a6^2*a5^3*x34^2*a3^4*a2 - 16*a6*a5^4*x34^2*a3^4*a2 + 20*a6^3*a5*x34^3*a3^4*a2 + 20*a6^2*a5^2*x34^3*a3^4*a2 + 20*a6*a5^3*x34^3*a3^4*a2 - 4*a6^2*a5*x34^4*a3^4*a2 - 4*a6*a5^2*x34^4*a3^4*a2 - 16*a6^3*a5^3*a3^5*a2 - 12*a6^4*a5*x34*a3^5*a2 - 12*a6^3*a5^2*x34*a3^5*a2 - 12*a6^2*a5^3*x34*a3^5*a2 - 12*a6*a5^4*x34*a3^5*a2 + 36*a6^3*a5*x34^2*a3^5*a2 + 36*a6^2*a5^2*x34^2*a3^5*a2 + 36*a6*a5^3*x34^2*a3^5*a2 - 16*a6^2*a5*x34^3*a3^5*a2 - 16*a6*a5^2*x34^3*a3^5*a2 - 4*a6^4*a5*a3^6*a2 - 4*a6^3*a5^2*a3^6*a2 - 4*a6^2*a5^3*a3^6*a2 - 4*a6*a5^4*a3^6*a2 + 28*a6^3*a5*x34*a3^6*a2 + 28*a6^2*a5^2*x34*a3^6*a2 + 28*a6*a5^3*x34*a3^6*a2 - 24*a6^2*a5*x34^2*a3^6*a2 - 24*a6*a5^2*x34^2*a3^6*a2 + 8*a6^3*a5*a3^7*a2 + 8*a6^2*a5^2*a3^7*a2 + 8*a6*a5^3*a3^7*a2 - 16*a6^2*a5*x34*a3^7*a2 - 16*a6*a5^2*x34*a3^7*a2 - 4*a6^2*a5*a3^8*a2 - 4*a6*a5^2*a3^8*a2 + 4*a6^4*a5^4*x34^2*a2^2 - 4*a6^4*a5^3*x34^3*a2^2 - 4*a6^3*a5^4*x34^3*a2^2 + 4*a6^4*a5^2*x34^4*a2^2 - 4*a6^3*a5^3*x34^4*a2^2 + 4*a6^2*a5^4*x34^4*a2^2 + 4*a6^4*a5^4*x34*a3*a2^2 - 8*a6^4*a5^3*x34^2*a3*a2^2 - 8*a6^3*a5^4*x34^2*a3*a2^2 + 20*a6^4*a5^2*x34^3*a3*a2^2 - 28*a6^3*a5^3*x34^3*a3*a2^2 + 20*a6^2*a5^4*x34^3*a3*a2^2 - 4*a6^4*a5*x34^4*a3*a2^2 + 4*a6^3*a5^2*x34^4*a3*a2^2 + 4*a6^2*a5^3*x34^4*a3*a2^2 - 4*a6*a5^4*x34^4*a3*a2^2 + 4*a6^4*a5^4*a3^2*a2^2 + 12*a6^4*a5^2*x34^2*a3^2*a2^2 - 48*a6^3*a5^3*x34^2*a3^2*a2^2 + 12*a6^2*a5^4*x34^2*a3^2*a2^2 - 12*a6^4*a5*x34^3*a3^2*a2^2 + 28*a6^3*a5^2*x34^3*a3^2*a2^2 + 28*a6^2*a5^3*x34^3*a3^2*a2^2 - 12*a6*a5^4*x34^3*a3^2*a2^2 + 4*a6^4*x34^4*a3^2*a2^2 + 4*a6^3*a5*x34^4*a3^2*a2^2 - 24*a6^2*a5^2*x34^4*a3^2*a2^2 + 4*a6*a5^3*x34^4*a3^2*a2^2 + 4*a5^4*x34^4*a3^2*a2^2 - 16*a6^4*a5^2*x34*a3^3*a2^2 - 40*a6^3*a5^3*x34*a3^3*a2^2 - 16*a6^2*a5^4*x34*a3^3*a2^2 - 8*a6^4*a5*x34^2*a3^3*a2^2 + 72*a6^3*a5^2*x34^2*a3^3*a2^2 + 72*a6^2*a5^3*x34^2*a3^3*a2^2 - 8*a6*a5^4*x34^2*a3^3*a2^2 + 12*a6^4*x34^3*a3^3*a2^2 + 4*a6^3*a5*x34^3*a3^3*a2^2 - 84*a6^2*a5^2*x34^3*a3^3*a2^2 + 4*a6*a5^3*x34^3*a3^3*a2^2 + 12*a5^4*x34^3*a3^3*a2^2 - 4*a6^3*x34^4*a3^3*a2^2 + 4*a6^2*a5*x34^4*a3^3*a2^2 + 4*a6*a5^2*x34^4*a3^3*a2^2 - 4*a5^3*x34^4*a3^3*a2^2 - 8*a6^4*a5^2*a3^4*a2^2 - 20*a6^3*a5^3*a3^4*a2^2 - 8*a6^2*a5^4*a3^4*a2^2 + 80*a6^3*a5^2*x34*a3^4*a2^2 + 80*a6^2*a5^3*x34*a3^4*a2^2 + 16*a6^4*x34^2*a3^4*a2^2 - 8*a6^3*a5*x34^2*a3^4*a2^2 - 132*a6^2*a5^2*x34^2*a3^4*a2^2 - 8*a6*a5^3*x34^2*a3^4*a2^2 + 16*a5^4*x34^2*a3^4*a2^2 - 20*a6^3*x34^3*a3^4*a2^2 + 20*a6^2*a5*x34^3*a3^4*a2^2 + 20*a6*a5^2*x34^3*a3^4*a2^2 - 20*a5^3*x34^3*a3^4*a2^2 + 4*a6^2*x34^4*a3^4*a2^2 - 4*a6*a5*x34^4*a3^4*a2^2 + 4*a5^2*x34^4*a3^4*a2^2 + 32*a6^3*a5^2*a3^5*a2^2 + 32*a6^2*a5^3*a3^5*a2^2 + 12*a6^4*x34*a3^5*a2^2 - 12*a6^3*a5*x34*a3^5*a2^2 - 108*a6^2*a5^2*x34*a3^5*a2^2 - 12*a6*a5^3*x34*a3^5*a2^2 + 12*a5^4*x34*a3^5*a2^2 - 36*a6^3*x34^2*a3^5*a2^2 + 36*a6^2*a5*x34^2*a3^5*a2^2 + 36*a6*a5^2*x34^2*a3^5*a2^2 - 36*a5^3*x34^2*a3^5*a2^2 + 16*a6^2*x34^3*a3^5*a2^2 - 16*a6*a5*x34^3*a3^5*a2^2 + 16*a5^2*x34^3*a3^5*a2^2 + 4*a6^4*a3^6*a2^2 - 4*a6^3*a5*a3^6*a2^2 - 36*a6^2*a5^2*a3^6*a2^2 - 4*a6*a5^3*a3^6*a2^2 + 4*a5^4*a3^6*a2^2 - 28*a6^3*x34*a3^6*a2^2 + 28*a6^2*a5*x34*a3^6*a2^2 + 28*a6*a5^2*x34*a3^6*a2^2 - 28*a5^3*x34*a3^6*a2^2 + 24*a6^2*x34^2*a3^6*a2^2 - 24*a6*a5*x34^2*a3^6*a2^2 + 24*a5^2*x34^2*a3^6*a2^2 - 8*a6^3*a3^7*a2^2 + 8*a6^2*a5*a3^7*a2^2 + 8*a6*a5^2*a3^7*a2^2 - 8*a5^3*a3^7*a2^2 + 16*a6^2*x34*a3^7*a2^2 - 16*a6*a5*x34*a3^7*a2^2 + 16*a5^2*x34*a3^7*a2^2 + 4*a6^2*a3^8*a2^2 - 4*a6*a5*a3^8*a2^2 + 4*a5^2*a3^8*a2^2 - 4*a6^4*a5^3*x34^2*a2^3 - 4*a6^3*a5^4*x34^2*a2^3 - 4*a6^4*a5^2*x34^3*a2^3 + 24*a6^3*a5^3*x34^3*a2^3 - 4*a6^2*a5^4*x34^3*a2^3 - 4*a6^3*a5^2*x34^4*a2^3 - 4*a6^2*a5^3*x34^4*a2^3 - 4*a6^4*a5^3*x34*a3*a2^3 - 4*a6^3*a5^4*x34*a3*a2^3 - 8*a6^4*a5^2*x34^2*a3*a2^3 + 60*a6^3*a5^3*x34^2*a3*a2^3 - 8*a6^2*a5^4*x34^2*a3*a2^3 + 4*a6^4*a5*x34^3*a3*a2^3 - 28*a6^3*a5^2*x34^3*a3*a2^3 - 28*a6^2*a5^3*x34^3*a3*a2^3 + 4*a6*a5^4*x34^3*a3*a2^3 + 4*a6^3*a5*x34^4*a3*a2^3 + 4*a6^2*a5^2*x34^4*a3*a2^3 + 4*a6*a5^3*x34^4*a3*a2^3 - 4*a6^4*a5^3*a3^2*a2^3 - 4*a6^3*a5^4*a3^2*a2^3 + 36*a6^3*a5^3*x34*a3^2*a2^3 + 16*a6^4*a5*x34^2*a3^2*a2^3 - 48*a6^3*a5^2*x34^2*a3^2*a2^3 - 48*a6^2*a5^3*x34^2*a3^2*a2^3 + 16*a6*a5^4*x34^2*a3^2*a2^3 - 4*a6^4*x34^3*a3^2*a2^3 + 4*a6^3*a5*x34^3*a3^2*a2^3 + 28*a6^2*a5^2*x34^3*a3^2*a2^3 + 4*a6*a5^3*x34^3*a3^2*a2^3 - 4*a5^4*x34^3*a3^2*a2^3 - 4*a6^3*x34^4*a3^2*a2^3 + 4*a6^2*a5*x34^4*a3^2*a2^3 + 4*a6*a5^2*x34^4*a3^2*a2^3 - 4*a5^3*x34^4*a3^2*a2^3 + 24*a6^3*a5^3*a3^3*a2^3 + 24*a6^4*a5*x34*a3^3*a2^3 - 40*a6^3*a5^2*x34*a3^3*a2^3 - 40*a6^2*a5^3*x34*a3^3*a2^3 + 24*a6*a5^4*x34*a3^3*a2^3 - 16*a6^4*x34^2*a3^3*a2^3 - 24*a6^3*a5*x34^2*a3^3*a2^3 + 72*a6^2*a5^2*x34^2*a3^3*a2^3 - 24*a6*a5^3*x34^2*a3^3*a2^3 - 16*a5^4*x34^2*a3^3*a2^3 + 8*a6^3*x34^3*a3^3*a2^3 + 4*a6^2*a5*x34^3*a3^3*a2^3 + 4*a6*a5^2*x34^3*a3^3*a2^3 + 8*a5^3*x34^3*a3^3*a2^3 - 4*a6^2*x34^4*a3^3*a2^3 + 4*a6*a5*x34^4*a3^3*a2^3 - 4*a5^2*x34^4*a3^3*a2^3 + 12*a6^4*a5*a3^4*a2^3 - 20*a6^3*a5^2*a3^4*a2^3 - 20*a6^2*a5^3*a3^4*a2^3 + 12*a6*a5^4*a3^4*a2^3 - 20*a6^4*x34*a3^4*a2^3 - 40*a6^3*a5*x34*a3^4*a2^3 + 80*a6^2*a5^2*x34*a3^4*a2^3 - 40*a6*a5^3*x34*a3^4*a2^3 - 20*a5^4*x34*a3^4*a2^3 + 44*a6^3*x34^2*a3^4*a2^3 - 8*a6^2*a5*x34^2*a3^4*a2^3 - 8*a6*a5^2*x34^2*a3^4*a2^3 + 44*a5^3*x34^2*a3^4*a2^3 - 20*a6^2*x34^3*a3^4*a2^3 + 20*a6*a5*x34^3*a3^4*a2^3 - 20*a5^2*x34^3*a3^4*a2^3 - 8*a6^4*a3^5*a2^3 - 16*a6^3*a5*a3^5*a2^3 + 32*a6^2*a5^2*a3^5*a2^3 - 16*a6*a5^3*a3^5*a2^3 - 8*a5^4*a3^5*a2^3 + 48*a6^3*x34*a3^5*a2^3 - 12*a6^2*a5*x34*a3^5*a2^3 - 12*a6*a5^2*x34*a3^5*a2^3 + 48*a5^3*x34*a3^5*a2^3 - 36*a6^2*x34^2*a3^5*a2^3 + 36*a6*a5*x34^2*a3^5*a2^3 - 36*a5^2*x34^2*a3^5*a2^3 + 16*a6^3*a3^6*a2^3 - 4*a6^2*a5*a3^6*a2^3 - 4*a6*a5^2*a3^6*a2^3 + 16*a5^3*a3^6*a2^3 - 28*a6^2*x34*a3^6*a2^3 + 28*a6*a5*x34*a3^6*a2^3 - 28*a5^2*x34*a3^6*a2^3 - 8*a6^2*a3^7*a2^3 + 8*a6*a5*a3^7*a2^3 - 8*a5^2*a3^7*a2^3 + 4*a6^4*a5^2*x34^2*a2^4 - 4*a6^3*a5^3*x34^2*a2^4 + 4*a6^2*a5^4*x34^2*a2^4 - 4*a6^3*a5^2*x34^3*a2^4 - 4*a6^2*a5^3*x34^3*a2^4 + 4*a6^2*a5^2*x34^4*a2^4 + 4*a6^4*a5^2*x34*a3*a2^4 - 4*a6^3*a5^3*x34*a3*a2^4 + 4*a6^2*a5^4*x34*a3*a2^4 - 4*a6^4*a5*x34^2*a3*a2^4 - 8*a6^3*a5^2*x34^2*a3*a2^4 - 8*a6^2*a5^3*x34^2*a3*a2^4 - 4*a6*a5^4*x34^2*a3*a2^4 + 4*a6^3*a5*x34^3*a3*a2^4 + 20*a6^2*a5^2*x34^3*a3*a2^4 + 4*a6*a5^3*x34^3*a3*a2^4 - 4*a6^2*a5*x34^4*a3*a2^4 - 4*a6*a5^2*x34^4*a3*a2^4 + 4*a6^4*a5^2*a3^2*a2^4 - 4*a6^3*a5^3*a3^2*a2^4 + 4*a6^2*a5^4*a3^2*a2^4 - 12*a6^4*a5*x34*a3^2*a2^4 - 12*a6*a5^4*x34*a3^2*a2^4 + 4*a6^4*x34^2*a3^2*a2^4 + 16*a6^3*a5*x34^2*a3^2*a2^4 + 12*a6^2*a5^2*x34^2*a3^2*a2^4 + 16*a6*a5^3*x34^2*a3^2*a2^4 + 4*a5^4*x34^2*a3^2*a2^4 - 4*a6^3*x34^3*a3^2*a2^4 - 12*a6^2*a5*x34^3*a3^2*a2^4 - 12*a6*a5^2*x34^3*a3^2*a2^4 - 4*a5^3*x34^3*a3^2*a2^4 + 4*a6^2*x34^4*a3^2*a2^4 - 4*a6*a5*x34^4*a3^2*a2^4 + 4*a5^2*x34^4*a3^2*a2^4 - 8*a6^4*a5*a3^3*a2^4 - 8*a6*a5^4*a3^3*a2^4 + 8*a6^4*x34*a3^3*a2^4 + 24*a6^3*a5*x34*a3^3*a2^4 - 16*a6^2*a5^2*x34*a3^3*a2^4 + 24*a6*a5^3*x34*a3^3*a2^4 + 8*a5^4*x34*a3^3*a2^4 - 16*a6^3*x34^2*a3^3*a2^4 - 8*a6^2*a5*x34^2*a3^3*a2^4 - 8*a6*a5^2*x34^2*a3^3*a2^4 - 16*a5^3*x34^2*a3^3*a2^4 + 12*a6^2*x34^3*a3^3*a2^4 - 12*a6*a5*x34^3*a3^3*a2^4 + 12*a5^2*x34^3*a3^3*a2^4 + 4*a6^4*a3^4*a2^4 + 12*a6^3*a5*a3^4*a2^4 - 8*a6^2*a5^2*a3^4*a2^4 + 12*a6*a5^3*a3^4*a2^4 + 4*a5^4*a3^4*a2^4 - 20*a6^3*x34*a3^4*a2^4 - 20*a5^3*x34*a3^4*a2^4 + 16*a6^2*x34^2*a3^4*a2^4 - 16*a6*a5*x34^2*a3^4*a2^4 + 16*a5^2*x34^2*a3^4*a2^4 - 8*a6^3*a3^5*a2^4 - 8*a5^3*a3^5*a2^4 + 12*a6^2*x34*a3^5*a2^4 - 12*a6*a5*x34*a3^5*a2^4 + 12*a5^2*x34*a3^5*a2^4 + 4*a6^2*a3^6*a2^4 - 4*a6*a5*a3^6*a2^4 + 4*a5^2*a3^6*a2^4 - 4*a6^4*a5^4*x34^2*a3*a1 + 4*a6^4*a5^3*x34^3*a3*a1 + 4*a6^3*a5^4*x34^3*a3*a1 - 4*a6^4*a5^2*x34^4*a3*a1 + 4*a6^3*a5^3*x34^4*a3*a1 - 4*a6^2*a5^4*x34^4*a3*a1 - 12*a6^4*a5^4*x34*a3^2*a1 + 16*a6^4*a5^3*x34^2*a3^2*a1 + 16*a6^3*a5^4*x34^2*a3^2*a1 - 12*a6^4*a5^2*x34^3*a3^2*a1 + 4*a6^3*a5^3*x34^3*a3^2*a1 - 12*a6^2*a5^4*x34^3*a3^2*a1 - 4*a6^4*a5*x34^4*a3^2*a1 + 4*a6^3*a5^2*x34^4*a3^2*a1 + 4*a6^2*a5^3*x34^4*a3^2*a1 - 4*a6*a5^4*x34^4*a3^2*a1 - 8*a6^4*a5^4*a3^3*a1 + 24*a6^4*a5^3*x34*a3^3*a1 + 24*a6^3*a5^4*x34*a3^3*a1 - 8*a6^4*a5^2*x34^2*a3^3*a1 - 24*a6^3*a5^3*x34^2*a3^3*a1 - 8*a6^2*a5^4*x34^2*a3^3*a1 - 12*a6^4*a5*x34^3*a3^3*a1 + 4*a6^3*a5^2*x34^3*a3^3*a1 + 4*a6^2*a5^3*x34^3*a3^3*a1 - 12*a6*a5^4*x34^3*a3^3*a1 + 4*a6^3*a5*x34^4*a3^3*a1 + 4*a6^2*a5^2*x34^4*a3^3*a1 + 4*a6*a5^3*x34^4*a3^3*a1 + 12*a6^4*a5^3*a3^4*a1 + 12*a6^3*a5^4*a3^4*a1 - 40*a6^3*a5^3*x34*a3^4*a1 - 16*a6^4*a5*x34^2*a3^4*a1 - 8*a6^3*a5^2*x34^2*a3^4*a1 - 8*a6^2*a5^3*x34^2*a3^4*a1 - 16*a6*a5^4*x34^2*a3^4*a1 + 20*a6^3*a5*x34^3*a3^4*a1 + 20*a6^2*a5^2*x34^3*a3^4*a1 + 20*a6*a5^3*x34^3*a3^4*a1 - 4*a6^2*a5*x34^4*a3^4*a1 - 4*a6*a5^2*x34^4*a3^4*a1 - 16*a6^3*a5^3*a3^5*a1 - 12*a6^4*a5*x34*a3^5*a1 - 12*a6^3*a5^2*x34*a3^5*a1 - 12*a6^2*a5^3*x34*a3^5*a1 - 12*a6*a5^4*x34*a3^5*a1 + 36*a6^3*a5*x34^2*a3^5*a1 + 36*a6^2*a5^2*x34^2*a3^5*a1 + 36*a6*a5^3*x34^2*a3^5*a1 - 16*a6^2*a5*x34^3*a3^5*a1 - 16*a6*a5^2*x34^3*a3^5*a1 - 4*a6^4*a5*a3^6*a1 - 4*a6^3*a5^2*a3^6*a1 - 4*a6^2*a5^3*a3^6*a1 - 4*a6*a5^4*a3^6*a1 + 28*a6^3*a5*x34*a3^6*a1 + 28*a6^2*a5^2*x34*a3^6*a1 + 28*a6*a5^3*x34*a3^6*a1 - 24*a6^2*a5*x34^2*a3^6*a1 - 24*a6*a5^2*x34^2*a3^6*a1 + 8*a6^3*a5*a3^7*a1 + 8*a6^2*a5^2*a3^7*a1 + 8*a6*a5^3*a3^7*a1 - 16*a6^2*a5*x34*a3^7*a1 - 16*a6*a5^2*x34*a3^7*a1 - 4*a6^2*a5*a3^8*a1 - 4*a6*a5^2*a3^8*a1 - 4*a6^4*a5^4*x34^2*a2*a1 + 4*a6^4*a5^3*x34^3*a2*a1 + 4*a6^3*a5^4*x34^3*a2*a1 - 4*a6^4*a5^2*x34^4*a2*a1 + 4*a6^3*a5^3*x34^4*a2*a1 - 4*a6^2*a5^4*x34^4*a2*a1 + 16*a6^4*a5^4*x34*a3*a2*a1 - 28*a6^4*a5^2*x34^3*a3*a2*a1 + 16*a6^3*a5^3*x34^3*a3*a2*a1 - 28*a6^2*a5^4*x34^3*a3*a2*a1 + 24*a6^4*a5*x34^4*a3*a2*a1 - 12*a6^3*a5^2*x34^4*a3*a2*a1 - 12*a6^2*a5^3*x34^4*a3*a2*a1 + 24*a6*a5^4*x34^4*a3*a2*a1 + 16*a6^4*a5^4*a3^2*a2*a1 - 24*a6^4*a5^3*x34*a3^2*a2*a1 - 24*a6^3*a5^4*x34*a3^2*a2*a1 - 48*a6^4*a5^2*x34^2*a3^2*a2*a1 + 40*a6^3*a5^3*x34^2*a3^2*a2*a1 - 48*a6^2*a5^4*x34^2*a3^2*a2*a1 + 84*a6^4*a5*x34^3*a3^2*a2*a1 - 32*a6^3*a5^2*x34^3*a3^2*a2*a1 - 32*a6^2*a5^3*x34^3*a3^2*a2*a1 + 84*a6*a5^4*x34^3*a3^2*a2*a1 - 4*a6^4*x34^4*a3^2*a2*a1 - 12*a6^3*a5*x34^4*a3^2*a2*a1 + 12*a6^2*a5^2*x34^4*a3^2*a2*a1 - 12*a6*a5^3*x34^4*a3^2*a2*a1 - 4*a5^4*x34^4*a3^2*a2*a1 - 16*a6^4*a5^3*a3^3*a2*a1 - 16*a6^3*a5^4*a3^3*a2*a1 - 40*a6^4*a5^2*x34*a3^3*a2*a1 + 48*a6^3*a5^3*x34*a3^3*a2*a1 - 40*a6^2*a5^4*x34*a3^3*a2*a1 + 96*a6^4*a5*x34^2*a3^3*a2*a1 - 8*a6^3*a5^2*x34^2*a3^3*a2*a1 - 8*a6^2*a5^3*x34^2*a3^3*a2*a1 + 96*a6*a5^4*x34^2*a3^3*a2*a1 - 12*a6^4*x34^3*a3^3*a2*a1 - 48*a6^3*a5*x34^3*a3^3*a2*a1 + 64*a6^2*a5^2*x34^3*a3^3*a2*a1 - 48*a6*a5^3*x34^3*a3^3*a2*a1 - 12*a5^4*x34^3*a3^3*a2*a1 + 4*a6^3*x34^4*a3^3*a2*a1 - 12*a6^2*a5*x34^4*a3^3*a2*a1 - 12*a6*a5^2*x34^4*a3^3*a2*a1 + 4*a5^3*x34^4*a3^3*a2*a1 - 20*a6^4*a5^2*a3^4*a2*a1 + 24*a6^3*a5^3*a3^4*a2*a1 - 20*a6^2*a5^4*a3^4*a2*a1 + 60*a6^4*a5*x34*a3^4*a2*a1 + 20*a6^3*a5^2*x34*a3^4*a2*a1 + 20*a6^2*a5^3*x34*a3^4*a2*a1 + 60*a6*a5^4*x34*a3^4*a2*a1 - 16*a6^4*x34^2*a3^4*a2*a1 - 84*a6^3*a5*x34^2*a3^4*a2*a1 + 132*a6^2*a5^2*x34^2*a3^4*a2*a1 - 84*a6*a5^3*x34^2*a3^4*a2*a1 - 16*a5^4*x34^2*a3^4*a2*a1 + 20*a6^3*x34^3*a3^4*a2*a1 - 60*a6^2*a5*x34^3*a3^4*a2*a1 - 60*a6*a5^2*x34^3*a3^4*a2*a1 + 20*a5^3*x34^3*a3^4*a2*a1 - 4*a6^2*x34^4*a3^4*a2*a1 + 24*a6*a5*x34^4*a3^4*a2*a1 - 4*a5^2*x34^4*a3^4*a2*a1 + 24*a6^4*a5*a3^5*a2*a1 + 8*a6^3*a5^2*a3^5*a2*a1 + 8*a6^2*a5^3*a3^5*a2*a1 + 24*a6*a5^4*a3^5*a2*a1 - 12*a6^4*x34*a3^5*a2*a1 - 72*a6^3*a5*x34*a3^5*a2*a1 + 120*a6^2*a5^2*x34*a3^5*a2*a1 - 72*a6*a5^3*x34*a3^5*a2*a1 - 12*a5^4*x34*a3^5*a2*a1 + 36*a6^3*x34^2*a3^5*a2*a1 - 108*a6^2*a5*x34^2*a3^5*a2*a1 - 108*a6*a5^2*x34^2*a3^5*a2*a1 + 36*a5^3*x34^2*a3^5*a2*a1 - 16*a6^2*x34^3*a3^5*a2*a1 + 96*a6*a5*x34^3*a3^5*a2*a1 - 16*a5^2*x34^3*a3^5*a2*a1 - 4*a6^4*a3^6*a2*a1 - 24*a6^3*a5*a3^6*a2*a1 + 40*a6^2*a5^2*a3^6*a2*a1 - 24*a6*a5^3*a3^6*a2*a1 - 4*a5^4*a3^6*a2*a1 + 28*a6^3*x34*a3^6*a2*a1 - 84*a6^2*a5*x34*a3^6*a2*a1 - 84*a6*a5^2*x34*a3^6*a2*a1 + 28*a5^3*x34*a3^6*a2*a1 - 24*a6^2*x34^2*a3^6*a2*a1 + 144*a6*a5*x34^2*a3^6*a2*a1 - 24*a5^2*x34^2*a3^6*a2*a1 + 8*a6^3*a3^7*a2*a1 - 24*a6^2*a5*a3^7*a2*a1 - 24*a6*a5^2*a3^7*a2*a1 + 8*a5^3*a3^7*a2*a1 - 16*a6^2*x34*a3^7*a2*a1 + 96*a6*a5*x34*a3^7*a2*a1 - 16*a5^2*x34*a3^7*a2*a1 - 4*a6^2*a3^8*a2*a1 + 24*a6*a5*a3^8*a2*a1 - 4*a5^2*a3^8*a2*a1 - 4*a6^4*a5^4*x34*a2^2*a1 + 4*a6^4*a5^3*x34^2*a2^2*a1 + 4*a6^3*a5^4*x34^2*a2^2*a1 + 4*a6^4*a5^2*x34^3*a2^2*a1 - 12*a6^3*a5^3*x34^3*a2^2*a1 + 4*a6^2*a5^4*x34^3*a2^2*a1 - 4*a6^4*a5*x34^4*a2^2*a1 + 4*a6^3*a5^2*x34^4*a2^2*a1 + 4*a6^2*a5^3*x34^4*a2^2*a1 - 4*a6*a5^4*x34^4*a2^2*a1 - 8*a6^4*a5^4*a3*a2^2*a1 - 4*a6^4*a5^3*x34*a3*a2^2*a1 - 4*a6^3*a5^4*x34*a3*a2^2*a1 + 24*a6^4*a5^2*x34^2*a3*a2^2*a1 - 20*a6^3*a5^3*x34^2*a3*a2^2*a1 + 24*a6^2*a5^4*x34^2*a3*a2^2*a1 - 28*a6^4*a5*x34^3*a3*a2^2*a1 + 32*a6^3*a5^2*x34^3*a3*a2^2*a1 + 32*a6^2*a5^3*x34^3*a3*a2^2*a1 - 28*a6*a5^4*x34^3*a3*a2^2*a1 - 4*a6^4*x34^4*a3*a2^2*a1 - 12*a6^3*a5*x34^4*a3*a2^2*a1 + 12*a6^2*a5^2*x34^4*a3*a2^2*a1 - 12*a6*a5^3*x34^4*a3*a2^2*a1 - 4*a5^4*x34^4*a3*a2^2*a1 - 4*a6^4*a5^3*a3^2*a2^2*a1 - 4*a6^3*a5^4*a3^2*a2^2*a1 + 48*a6^4*a5^2*x34*a3^2*a2^2*a1 + 12*a6^3*a5^3*x34*a3^2*a2^2*a1 + 48*a6^2*a5^4*x34*a3^2*a2^2*a1 - 48*a6^4*a5*x34^2*a3^2*a2^2*a1 + 24*a6^3*a5^2*x34^2*a3^2*a2^2*a1 + 24*a6^2*a5^3*x34^2*a3^2*a2^2*a1 - 48*a6*a5^4*x34^2*a3^2*a2^2*a1 - 12*a6^4*x34^3*a3^2*a2^2*a1 - 32*a6^3*a5*x34^3*a3^2*a2^2*a1 - 32*a6*a5^3*x34^3*a3^2*a2^2*a1 - 12*a5^4*x34^3*a3^2*a2^2*a1 + 4*a6^3*x34^4*a3^2*a2^2*a1 + 12*a6^2*a5*x34^4*a3^2*a2^2*a1 + 12*a6*a5^2*x34^4*a3^2*a2^2*a1 + 4*a5^3*x34^4*a3^2*a2^2*a1 + 32*a6^4*a5^2*a3^3*a2^2*a1 + 8*a6^3*a5^3*a3^3*a2^2*a1 + 32*a6^2*a5^4*a3^3*a2^2*a1 - 40*a6^4*a5*x34*a3^3*a2^2*a1 - 16*a6^3*a5^2*x34*a3^3*a2^2*a1 - 16*a6^2*a5^3*x34*a3^3*a2^2*a1 - 40*a6*a5^4*x34*a3^3*a2^2*a1 - 8*a6^4*x34^2*a3^3*a2^2*a1 - 8*a6^3*a5*x34^2*a3^3*a2^2*a1 - 120*a6^2*a5^2*x34^2*a3^3*a2^2*a1 - 8*a6*a5^3*x34^2*a3^3*a2^2*a1 - 8*a5^4*x34^2*a3^3*a2^2*a1 + 4*a6^3*x34^3*a3^3*a2^2*a1 + 64*a6^2*a5*x34^3*a3^3*a2^2*a1 + 64*a6*a5^2*x34^3*a3^3*a2^2*a1 + 4*a5^3*x34^3*a3^3*a2^2*a1 + 4*a6^2*x34^4*a3^3*a2^2*a1 - 12*a6*a5*x34^4*a3^3*a2^2*a1 + 4*a5^2*x34^4*a3^3*a2^2*a1 - 20*a6^4*a5*a3^4*a2^2*a1 - 8*a6^3*a5^2*a3^4*a2^2*a1 - 8*a6^2*a5^3*a3^4*a2^2*a1 - 20*a6*a5^4*a3^4*a2^2*a1 + 20*a6^3*a5*x34*a3^4*a2^2*a1 - 180*a6^2*a5^2*x34*a3^4*a2^2*a1 + 20*a6*a5^3*x34*a3^4*a2^2*a1 - 8*a6^3*x34^2*a3^4*a2^2*a1 + 132*a6^2*a5*x34^2*a3^4*a2^2*a1 + 132*a6*a5^2*x34^2*a3^4*a2^2*a1 - 8*a5^3*x34^2*a3^4*a2^2*a1 + 20*a6^2*x34^3*a3^4*a2^2*a1 - 60*a6*a5*x34^3*a3^4*a2^2*a1 + 20*a5^2*x34^3*a3^4*a2^2*a1 - 4*a6*x34^4*a3^4*a2^2*a1 - 4*a5*x34^4*a3^4*a2^2*a1 + 8*a6^3*a5*a3^5*a2^2*a1 - 72*a6^2*a5^2*a3^5*a2^2*a1 + 8*a6*a5^3*a3^5*a2^2*a1 - 12*a6^3*x34*a3^5*a2^2*a1 + 120*a6^2*a5*x34*a3^5*a2^2*a1 + 120*a6*a5^2*x34*a3^5*a2^2*a1 - 12*a5^3*x34*a3^5*a2^2*a1 + 36*a6^2*x34^2*a3^5*a2^2*a1 - 108*a6*a5*x34^2*a3^5*a2^2*a1 + 36*a5^2*x34^2*a3^5*a2^2*a1 - 16*a6*x34^3*a3^5*a2^2*a1 - 16*a5*x34^3*a3^5*a2^2*a1 - 4*a6^3*a3^6*a2^2*a1 + 40*a6^2*a5*a3^6*a2^2*a1 + 40*a6*a5^2*a3^6*a2^2*a1 - 4*a5^3*a3^6*a2^2*a1 + 28*a6^2*x34*a3^6*a2^2*a1 - 84*a6*a5*x34*a3^6*a2^2*a1 + 28*a5^2*x34*a3^6*a2^2*a1 - 24*a6*x34^2*a3^6*a2^2*a1 - 24*a5*x34^2*a3^6*a2^2*a1 + 8*a6^2*a3^7*a2^2*a1 - 24*a6*a5*a3^7*a2^2*a1 + 8*a5^2*a3^7*a2^2*a1 - 16*a6*x34*a3^7*a2^2*a1 - 16*a5*x34*a3^7*a2^2*a1 - 4*a6*a3^8*a2^2*a1 - 4*a5*a3^8*a2^2*a1 + 4*a6^4*a5^3*x34*a2^3*a1 + 4*a6^3*a5^4*x34*a2^3*a1 + 4*a6^4*a5^2*x34^2*a2^3*a1 - 12*a6^3*a5^3*x34^2*a2^3*a1 + 4*a6^2*a5^4*x34^2*a2^3*a1 + 4*a6^4*a5*x34^3*a2^3*a1 - 12*a6^3*a5^2*x34^3*a2^3*a1 - 12*a6^2*a5^3*x34^3*a2^3*a1 + 4*a6*a5^4*x34^3*a2^3*a1 + 4*a6^3*a5*x34^4*a2^3*a1 + 4*a6^2*a5^2*x34^4*a2^3*a1 + 4*a6*a5^3*x34^4*a2^3*a1 + 8*a6^4*a5^3*a3*a2^3*a1 + 8*a6^3*a5^4*a3*a2^3*a1 - 4*a6^4*a5^2*x34*a3*a2^3*a1 - 24*a6^3*a5^3*x34*a3*a2^3*a1 - 4*a6^2*a5^4*x34*a3*a2^3*a1 - 20*a6^3*a5^2*x34^2*a3*a2^3*a1 - 20*a6^2*a5^3*x34^2*a3*a2^3*a1 + 4*a6^4*x34^3*a3*a2^3*a1 + 16*a6^3*a5*x34^3*a3*a2^3*a1 + 32*a6^2*a5^2*x34^3*a3*a2^3*a1 + 16*a6*a5^3*x34^3*a3*a2^3*a1 + 4*a5^4*x34^3*a3*a2^3*a1 + 4*a6^3*x34^4*a3*a2^3*a1 - 12*a6^2*a5*x34^4*a3*a2^3*a1 - 12*a6*a5^2*x34^4*a3*a2^3*a1 + 4*a5^3*x34^4*a3*a2^3*a1 - 4*a6^4*a5^2*a3^2*a2^3*a1 - 24*a6^3*a5^3*a3^2*a2^3*a1 - 4*a6^2*a5^4*a3^2*a2^3*a1 - 24*a6^4*a5*x34*a3^2*a2^3*a1 + 12*a6^3*a5^2*x34*a3^2*a2^3*a1 + 12*a6^2*a5^3*x34*a3^2*a2^3*a1 - 24*a6*a5^4*x34*a3^2*a2^3*a1 + 16*a6^4*x34^2*a3^2*a2^3*a1 + 40*a6^3*a5*x34^2*a3^2*a2^3*a1 + 24*a6^2*a5^2*x34^2*a3^2*a2^3*a1 + 40*a6*a5^3*x34^2*a3^2*a2^3*a1 + 16*a5^4*x34^2*a3^2*a2^3*a1 + 4*a6^3*x34^3*a3^2*a2^3*a1 - 32*a6^2*a5*x34^3*a3^2*a2^3*a1 - 32*a6*a5^2*x34^3*a3^2*a2^3*a1 + 4*a5^3*x34^3*a3^2*a2^3*a1 + 4*a6^2*x34^4*a3^2*a2^3*a1 - 12*a6*a5*x34^4*a3^2*a2^3*a1 + 4*a5^2*x34^4*a3^2*a2^3*a1 - 16*a6^4*a5*a3^3*a2^3*a1 + 8*a6^3*a5^2*a3^3*a2^3*a1 + 8*a6^2*a5^3*a3^3*a2^3*a1 - 16*a6*a5^4*a3^3*a2^3*a1 + 24*a6^4*x34*a3^3*a2^3*a1 + 48*a6^3*a5*x34*a3^3*a2^3*a1 - 16*a6^2*a5^2*x34*a3^3*a2^3*a1 + 48*a6*a5^3*x34*a3^3*a2^3*a1 + 24*a5^4*x34*a3^3*a2^3*a1 - 24*a6^3*x34^2*a3^3*a2^3*a1 - 8*a6^2*a5*x34^2*a3^3*a2^3*a1 - 8*a6*a5^2*x34^2*a3^3*a2^3*a1 - 24*a5^3*x34^2*a3^3*a2^3*a1 + 4*a6^2*x34^3*a3^3*a2^3*a1 - 48*a6*a5*x34^3*a3^3*a2^3*a1 + 4*a5^2*x34^3*a3^3*a2^3*a1 + 4*a6*x34^4*a3^3*a2^3*a1 + 4*a5*x34^4*a3^3*a2^3*a1 + 12*a6^4*a3^4*a2^3*a1 + 24*a6^3*a5*a3^4*a2^3*a1 - 8*a6^2*a5^2*a3^4*a2^3*a1 + 24*a6*a5^3*a3^4*a2^3*a1 + 12*a5^4*a3^4*a2^3*a1 - 40*a6^3*x34*a3^4*a2^3*a1 + 20*a6^2*a5*x34*a3^4*a2^3*a1 + 20*a6*a5^2*x34*a3^4*a2^3*a1 - 40*a5^3*x34*a3^4*a2^3*a1 - 8*a6^2*x34^2*a3^4*a2^3*a1 - 84*a6*a5*x34^2*a3^4*a2^3*a1 - 8*a5^2*x34^2*a3^4*a2^3*a1 + 20*a6*x34^3*a3^4*a2^3*a1 + 20*a5*x34^3*a3^4*a2^3*a1 - 16*a6^3*a3^5*a2^3*a1 + 8*a6^2*a5*a3^5*a2^3*a1 + 8*a6*a5^2*a3^5*a2^3*a1 - 16*a5^3*a3^5*a2^3*a1 - 12*a6^2*x34*a3^5*a2^3*a1 - 72*a6*a5*x34*a3^5*a2^3*a1 - 12*a5^2*x34*a3^5*a2^3*a1 + 36*a6*x34^2*a3^5*a2^3*a1 + 36*a5*x34^2*a3^5*a2^3*a1 - 4*a6^2*a3^6*a2^3*a1 - 24*a6*a5*a3^6*a2^3*a1 - 4*a5^2*a3^6*a2^3*a1 + 28*a6*x34*a3^6*a2^3*a1 + 28*a5*x34*a3^6*a2^3*a1 + 8*a6*a3^7*a2^3*a1 + 8*a5*a3^7*a2^3*a1 - 4*a6^4*a5^2*x34*a2^4*a1 + 4*a6^3*a5^3*x34*a2^4*a1 - 4*a6^2*a5^4*x34*a2^4*a1 - 4*a6^4*a5*x34^2*a2^4*a1 + 4*a6^3*a5^2*x34^2*a2^4*a1 + 4*a6^2*a5^3*x34^2*a2^4*a1 - 4*a6*a5^4*x34^2*a2^4*a1 + 4*a6^3*a5*x34^3*a2^4*a1 + 4*a6^2*a5^2*x34^3*a2^4*a1 + 4*a6*a5^3*x34^3*a2^4*a1 - 4*a6^2*a5*x34^4*a2^4*a1 - 4*a6*a5^2*x34^4*a2^4*a1 - 8*a6^4*a5^2*a3*a2^4*a1 + 8*a6^3*a5^3*a3*a2^4*a1 - 8*a6^2*a5^4*a3*a2^4*a1 + 16*a6^4*a5*x34*a3*a2^4*a1 - 4*a6^3*a5^2*x34*a3*a2^4*a1 - 4*a6^2*a5^3*x34*a3*a2^4*a1 + 16*a6*a5^4*x34*a3*a2^4*a1 - 4*a6^4*x34^2*a3*a2^4*a1 + 24*a6^2*a5^2*x34^2*a3*a2^4*a1 - 4*a5^4*x34^2*a3*a2^4*a1 + 4*a6^3*x34^3*a3*a2^4*a1 - 28*a6^2*a5*x34^3*a3*a2^4*a1 - 28*a6*a5^2*x34^3*a3*a2^4*a1 + 4*a5^3*x34^3*a3*a2^4*a1 - 4*a6^2*x34^4*a3*a2^4*a1 + 24*a6*a5*x34^4*a3*a2^4*a1 - 4*a5^2*x34^4*a3*a2^4*a1 + 16*a6^4*a5*a3^2*a2^4*a1 - 4*a6^3*a5^2*a3^2*a2^4*a1 - 4*a6^2*a5^3*a3^2*a2^4*a1 + 16*a6*a5^4*a3^2*a2^4*a1 - 12*a6^4*x34*a3^2*a2^4*a1 - 24*a6^3*a5*x34*a3^2*a2^4*a1 + 48*a6^2*a5^2*x34*a3^2*a2^4*a1 - 24*a6*a5^3*x34*a3^2*a2^4*a1 - 12*a5^4*x34*a3^2*a2^4*a1 + 16*a6^3*x34^2*a3^2*a2^4*a1 - 48*a6^2*a5*x34^2*a3^2*a2^4*a1 - 48*a6*a5^2*x34^2*a3^2*a2^4*a1 + 16*a5^3*x34^2*a3^2*a2^4*a1 - 12*a6^2*x34^3*a3^2*a2^4*a1 + 84*a6*a5*x34^3*a3^2*a2^4*a1 - 12*a5^2*x34^3*a3^2*a2^4*a1 - 4*a6*x34^4*a3^2*a2^4*a1 - 4*a5*x34^4*a3^2*a2^4*a1 - 8*a6^4*a3^3*a2^4*a1 - 16*a6^3*a5*a3^3*a2^4*a1 + 32*a6^2*a5^2*a3^3*a2^4*a1 - 16*a6*a5^3*a3^3*a2^4*a1 - 8*a5^4*a3^3*a2^4*a1 + 24*a6^3*x34*a3^3*a2^4*a1 - 40*a6^2*a5*x34*a3^3*a2^4*a1 - 40*a6*a5^2*x34*a3^3*a2^4*a1 + 24*a5^3*x34*a3^3*a2^4*a1 - 8*a6^2*x34^2*a3^3*a2^4*a1 + 96*a6*a5*x34^2*a3^3*a2^4*a1 - 8*a5^2*x34^2*a3^3*a2^4*a1 - 12*a6*x34^3*a3^3*a2^4*a1 - 12*a5*x34^3*a3^3*a2^4*a1 + 12*a6^3*a3^4*a2^4*a1 - 20*a6^2*a5*a3^4*a2^4*a1 - 20*a6*a5^2*a3^4*a2^4*a1 + 12*a5^3*a3^4*a2^4*a1 + 60*a6*a5*x34*a3^4*a2^4*a1 - 16*a6*x34^2*a3^4*a2^4*a1 - 16*a5*x34^2*a3^4*a2^4*a1 + 24*a6*a5*a3^5*a2^4*a1 - 12*a6*x34*a3^5*a2^4*a1 - 12*a5*x34*a3^5*a2^4*a1 - 4*a6*a3^6*a2^4*a1 - 4*a5*a3^6*a2^4*a1 + 4*a6^4*a5^4*x34^2*a1^2 - 4*a6^4*a5^3*x34^3*a1^2 - 4*a6^3*a5^4*x34^3*a1^2 + 4*a6^4*a5^2*x34^4*a1^2 - 4*a6^3*a5^3*x34^4*a1^2 + 4*a6^2*a5^4*x34^4*a1^2 + 4*a6^4*a5^4*x34*a3*a1^2 - 8*a6^4*a5^3*x34^2*a3*a1^2 - 8*a6^3*a5^4*x34^2*a3*a1^2 + 20*a6^4*a5^2*x34^3*a3*a1^2 - 28*a6^3*a5^3*x34^3*a3*a1^2 + 20*a6^2*a5^4*x34^3*a3*a1^2 - 4*a6^4*a5*x34^4*a3*a1^2 + 4*a6^3*a5^2*x34^4*a3*a1^2 + 4*a6^2*a5^3*x34^4*a3*a1^2 - 4*a6*a5^4*x34^4*a3*a1^2 + 4*a6^4*a5^4*a3^2*a1^2 + 12*a6^4*a5^2*x34^2*a3^2*a1^2 - 48*a6^3*a5^3*x34^2*a3^2*a1^2 + 12*a6^2*a5^4*x34^2*a3^2*a1^2 - 12*a6^4*a5*x34^3*a3^2*a1^2 + 28*a6^3*a5^2*x34^3*a3^2*a1^2 + 28*a6^2*a5^3*x34^3*a3^2*a1^2 - 12*a6*a5^4*x34^3*a3^2*a1^2 + 4*a6^4*x34^4*a3^2*a1^2 + 4*a6^3*a5*x34^4*a3^2*a1^2 - 24*a6^2*a5^2*x34^4*a3^2*a1^2 + 4*a6*a5^3*x34^4*a3^2*a1^2 + 4*a5^4*x34^4*a3^2*a1^2 - 16*a6^4*a5^2*x34*a3^3*a1^2 - 40*a6^3*a5^3*x34*a3^3*a1^2 - 16*a6^2*a5^4*x34*a3^3*a1^2 - 8*a6^4*a5*x34^2*a3^3*a1^2 + 72*a6^3*a5^2*x34^2*a3^3*a1^2 + 72*a6^2*a5^3*x34^2*a3^3*a1^2 - 8*a6*a5^4*x34^2*a3^3*a1^2 + 12*a6^4*x34^3*a3^3*a1^2 + 4*a6^3*a5*x34^3*a3^3*a1^2 - 84*a6^2*a5^2*x34^3*a3^3*a1^2 + 4*a6*a5^3*x34^3*a3^3*a1^2 + 12*a5^4*x34^3*a3^3*a1^2 - 4*a6^3*x34^4*a3^3*a1^2 + 4*a6^2*a5*x34^4*a3^3*a1^2 + 4*a6*a5^2*x34^4*a3^3*a1^2 - 4*a5^3*x34^4*a3^3*a1^2 - 8*a6^4*a5^2*a3^4*a1^2 - 20*a6^3*a5^3*a3^4*a1^2 - 8*a6^2*a5^4*a3^4*a1^2 + 80*a6^3*a5^2*x34*a3^4*a1^2 + 80*a6^2*a5^3*x34*a3^4*a1^2 + 16*a6^4*x34^2*a3^4*a1^2 - 8*a6^3*a5*x34^2*a3^4*a1^2 - 132*a6^2*a5^2*x34^2*a3^4*a1^2 - 8*a6*a5^3*x34^2*a3^4*a1^2 + 16*a5^4*x34^2*a3^4*a1^2 - 20*a6^3*x34^3*a3^4*a1^2 + 20*a6^2*a5*x34^3*a3^4*a1^2 + 20*a6*a5^2*x34^3*a3^4*a1^2 - 20*a5^3*x34^3*a3^4*a1^2 + 4*a6^2*x34^4*a3^4*a1^2 - 4*a6*a5*x34^4*a3^4*a1^2 + 4*a5^2*x34^4*a3^4*a1^2 + 32*a6^3*a5^2*a3^5*a1^2 + 32*a6^2*a5^3*a3^5*a1^2 + 12*a6^4*x34*a3^5*a1^2 - 12*a6^3*a5*x34*a3^5*a1^2 - 108*a6^2*a5^2*x34*a3^5*a1^2 - 12*a6*a5^3*x34*a3^5*a1^2 + 12*a5^4*x34*a3^5*a1^2 - 36*a6^3*x34^2*a3^5*a1^2 + 36*a6^2*a5*x34^2*a3^5*a1^2 + 36*a6*a5^2*x34^2*a3^5*a1^2 - 36*a5^3*x34^2*a3^5*a1^2 + 16*a6^2*x34^3*a3^5*a1^2 - 16*a6*a5*x34^3*a3^5*a1^2 + 16*a5^2*x34^3*a3^5*a1^2 + 4*a6^4*a3^6*a1^2 - 4*a6^3*a5*a3^6*a1^2 - 36*a6^2*a5^2*a3^6*a1^2 - 4*a6*a5^3*a3^6*a1^2 + 4*a5^4*a3^6*a1^2 - 28*a6^3*x34*a3^6*a1^2 + 28*a6^2*a5*x34*a3^6*a1^2 + 28*a6*a5^2*x34*a3^6*a1^2 - 28*a5^3*x34*a3^6*a1^2 + 24*a6^2*x34^2*a3^6*a1^2 - 24*a6*a5*x34^2*a3^6*a1^2 + 24*a5^2*x34^2*a3^6*a1^2 - 8*a6^3*a3^7*a1^2 + 8*a6^2*a5*a3^7*a1^2 + 8*a6*a5^2*a3^7*a1^2 - 8*a5^3*a3^7*a1^2 + 16*a6^2*x34*a3^7*a1^2 - 16*a6*a5*x34*a3^7*a1^2 + 16*a5^2*x34*a3^7*a1^2 + 4*a6^2*a3^8*a1^2 - 4*a6*a5*a3^8*a1^2 + 4*a5^2*a3^8*a1^2 - 4*a6^4*a5^4*x34*a2*a1^2 + 4*a6^4*a5^3*x34^2*a2*a1^2 + 4*a6^3*a5^4*x34^2*a2*a1^2 + 4*a6^4*a5^2*x34^3*a2*a1^2 - 12*a6^3*a5^3*x34^3*a2*a1^2 + 4*a6^2*a5^4*x34^3*a2*a1^2 - 4*a6^4*a5*x34^4*a2*a1^2 + 4*a6^3*a5^2*x34^4*a2*a1^2 + 4*a6^2*a5^3*x34^4*a2*a1^2 - 4*a6*a5^4*x34^4*a2*a1^2 - 8*a6^4*a5^4*a3*a2*a1^2 - 4*a6^4*a5^3*x34*a3*a2*a1^2 - 4*a6^3*a5^4*x34*a3*a2*a1^2 + 24*a6^4*a5^2*x34^2*a3*a2*a1^2 - 20*a6^3*a5^3*x34^2*a3*a2*a1^2 + 24*a6^2*a5^4*x34^2*a3*a2*a1^2 - 28*a6^4*a5*x34^3*a3*a2*a1^2 + 32*a6^3*a5^2*x34^3*a3*a2*a1^2 + 32*a6^2*a5^3*x34^3*a3*a2*a1^2 - 28*a6*a5^4*x34^3*a3*a2*a1^2 - 4*a6^4*x34^4*a3*a2*a1^2 - 12*a6^3*a5*x34^4*a3*a2*a1^2 + 12*a6^2*a5^2*x34^4*a3*a2*a1^2 - 12*a6*a5^3*x34^4*a3*a2*a1^2 - 4*a5^4*x34^4*a3*a2*a1^2 - 4*a6^4*a5^3*a3^2*a2*a1^2 - 4*a6^3*a5^4*a3^2*a2*a1^2 + 48*a6^4*a5^2*x34*a3^2*a2*a1^2 + 12*a6^3*a5^3*x34*a3^2*a2*a1^2 + 48*a6^2*a5^4*x34*a3^2*a2*a1^2 - 48*a6^4*a5*x34^2*a3^2*a2*a1^2 + 24*a6^3*a5^2*x34^2*a3^2*a2*a1^2 + 24*a6^2*a5^3*x34^2*a3^2*a2*a1^2 - 48*a6*a5^4*x34^2*a3^2*a2*a1^2 - 12*a6^4*x34^3*a3^2*a2*a1^2 - 32*a6^3*a5*x34^3*a3^2*a2*a1^2 - 32*a6*a5^3*x34^3*a3^2*a2*a1^2 - 12*a5^4*x34^3*a3^2*a2*a1^2 + 4*a6^3*x34^4*a3^2*a2*a1^2 + 12*a6^2*a5*x34^4*a3^2*a2*a1^2 + 12*a6*a5^2*x34^4*a3^2*a2*a1^2 + 4*a5^3*x34^4*a3^2*a2*a1^2 + 32*a6^4*a5^2*a3^3*a2*a1^2 + 8*a6^3*a5^3*a3^3*a2*a1^2 + 32*a6^2*a5^4*a3^3*a2*a1^2 - 40*a6^4*a5*x34*a3^3*a2*a1^2 - 16*a6^3*a5^2*x34*a3^3*a2*a1^2 - 16*a6^2*a5^3*x34*a3^3*a2*a1^2 - 40*a6*a5^4*x34*a3^3*a2*a1^2 - 8*a6^4*x34^2*a3^3*a2*a1^2 - 8*a6^3*a5*x34^2*a3^3*a2*a1^2 - 120*a6^2*a5^2*x34^2*a3^3*a2*a1^2 - 8*a6*a5^3*x34^2*a3^3*a2*a1^2 - 8*a5^4*x34^2*a3^3*a2*a1^2 + 4*a6^3*x34^3*a3^3*a2*a1^2 + 64*a6^2*a5*x34^3*a3^3*a2*a1^2 + 64*a6*a5^2*x34^3*a3^3*a2*a1^2 + 4*a5^3*x34^3*a3^3*a2*a1^2 + 4*a6^2*x34^4*a3^3*a2*a1^2 - 12*a6*a5*x34^4*a3^3*a2*a1^2 + 4*a5^2*x34^4*a3^3*a2*a1^2 - 20*a6^4*a5*a3^4*a2*a1^2 - 8*a6^3*a5^2*a3^4*a2*a1^2 - 8*a6^2*a5^3*a3^4*a2*a1^2 - 20*a6*a5^4*a3^4*a2*a1^2 + 20*a6^3*a5*x34*a3^4*a2*a1^2 - 180*a6^2*a5^2*x34*a3^4*a2*a1^2 + 20*a6*a5^3*x34*a3^4*a2*a1^2 - 8*a6^3*x34^2*a3^4*a2*a1^2 + 132*a6^2*a5*x34^2*a3^4*a2*a1^2 + 132*a6*a5^2*x34^2*a3^4*a2*a1^2 - 8*a5^3*x34^2*a3^4*a2*a1^2 + 20*a6^2*x34^3*a3^4*a2*a1^2 - 60*a6*a5*x34^3*a3^4*a2*a1^2 + 20*a5^2*x34^3*a3^4*a2*a1^2 - 4*a6*x34^4*a3^4*a2*a1^2 - 4*a5*x34^4*a3^4*a2*a1^2 + 8*a6^3*a5*a3^5*a2*a1^2 - 72*a6^2*a5^2*a3^5*a2*a1^2 + 8*a6*a5^3*a3^5*a2*a1^2 - 12*a6^3*x34*a3^5*a2*a1^2 + 120*a6^2*a5*x34*a3^5*a2*a1^2 + 120*a6*a5^2*x34*a3^5*a2*a1^2 - 12*a5^3*x34*a3^5*a2*a1^2 + 36*a6^2*x34^2*a3^5*a2*a1^2 - 108*a6*a5*x34^2*a3^5*a2*a1^2 + 36*a5^2*x34^2*a3^5*a2*a1^2 - 16*a6*x34^3*a3^5*a2*a1^2 - 16*a5*x34^3*a3^5*a2*a1^2 - 4*a6^3*a3^6*a2*a1^2 + 40*a6^2*a5*a3^6*a2*a1^2 + 40*a6*a5^2*a3^6*a2*a1^2 - 4*a5^3*a3^6*a2*a1^2 + 28*a6^2*x34*a3^6*a2*a1^2 - 84*a6*a5*x34*a3^6*a2*a1^2 + 28*a5^2*x34*a3^6*a2*a1^2 - 24*a6*x34^2*a3^6*a2*a1^2 - 24*a5*x34^2*a3^6*a2*a1^2 + 8*a6^2*a3^7*a2*a1^2 - 24*a6*a5*a3^7*a2*a1^2 + 8*a5^2*a3^7*a2*a1^2 - 16*a6*x34*a3^7*a2*a1^2 - 16*a5*x34*a3^7*a2*a1^2 - 4*a6*a3^8*a2*a1^2 - 4*a5*a3^8*a2*a1^2 + 4*a6^4*a5^4*a2^2*a1^2 + 4*a6^4*a5^3*x34*a2^2*a1^2 + 4*a6^3*a5^4*x34*a2^2*a1^2 - 24*a6^4*a5^2*x34^2*a2^2*a1^2 + 12*a6^3*a5^3*x34^2*a2^2*a1^2 - 24*a6^2*a5^4*x34^2*a2^2*a1^2 + 4*a6^4*a5*x34^3*a2^2*a1^2 + 12*a6^3*a5^2*x34^3*a2^2*a1^2 + 12*a6^2*a5^3*x34^3*a2^2*a1^2 + 4*a6*a5^4*x34^3*a2^2*a1^2 + 4*a6^4*x34^4*a2^2*a1^2 + 4*a6^3*a5*x34^4*a2^2*a1^2 - 24*a6^2*a5^2*x34^4*a2^2*a1^2 + 4*a6*a5^3*x34^4*a2^2*a1^2 + 4*a5^4*x34^4*a2^2*a1^2 + 8*a6^4*a5^3*a3*a2^2*a1^2 + 8*a6^3*a5^4*a3*a2^2*a1^2 - 36*a6^4*a5^2*x34*a3*a2^2*a1^2 + 40*a6^3*a5^3*x34*a3*a2^2*a1^2 - 36*a6^2*a5^4*x34*a3*a2^2*a1^2 + 24*a6^4*a5*x34^2*a3*a2^2*a1^2 - 12*a6^3*a5^2*x34^2*a3*a2^2*a1^2 - 12*a6^2*a5^3*x34^2*a3*a2^2*a1^2 + 24*a6*a5^4*x34^2*a3*a2^2*a1^2 + 20*a6^4*x34^3*a3*a2^2*a1^2 + 32*a6^3*a5*x34^3*a3*a2^2*a1^2 - 144*a6^2*a5^2*x34^3*a3*a2^2*a1^2 + 32*a6*a5^3*x34^3*a3*a2^2*a1^2 + 20*a5^4*x34^3*a3*a2^2*a1^2 + 4*a6^3*x34^4*a3*a2^2*a1^2 + 12*a6^2*a5*x34^4*a3*a2^2*a1^2 + 12*a6*a5^2*x34^4*a3*a2^2*a1^2 + 4*a5^3*x34^4*a3*a2^2*a1^2 - 36*a6^4*a5^2*a3^2*a2^2*a1^2 + 40*a6^3*a5^3*a3^2*a2^2*a1^2 - 36*a6^2*a5^4*a3^2*a2^2*a1^2 + 48*a6^4*a5*x34*a3^2*a2^2*a1^2 - 108*a6^3*a5^2*x34*a3^2*a2^2*a1^2 - 108*a6^2*a5^3*x34*a3^2*a2^2*a1^2 + 48*a6*a5^4*x34*a3^2*a2^2*a1^2 + 12*a6^4*x34^2*a3^2*a2^2*a1^2 + 24*a6^3*a5*x34^2*a3^2*a2^2*a1^2 + 72*a6^2*a5^2*x34^2*a3^2*a2^2*a1^2 + 24*a6*a5^3*x34^2*a3^2*a2^2*a1^2 + 12*a5^4*x34^2*a3^2*a2^2*a1^2 + 28*a6^3*x34^3*a3^2*a2^2*a1^2 + 28*a5^3*x34^3*a3^2*a2^2*a1^2 - 24*a6^2*x34^4*a3^2*a2^2*a1^2 + 12*a6*a5*x34^4*a3^2*a2^2*a1^2 - 24*a5^2*x34^4*a3^2*a2^2*a1^2 + 32*a6^4*a5*a3^3*a2^2*a1^2 - 72*a6^3*a5^2*a3^3*a2^2*a1^2 - 72*a6^2*a5^3*a3^3*a2^2*a1^2 + 32*a6*a5^4*a3^3*a2^2*a1^2 - 16*a6^4*x34*a3^3*a2^2*a1^2 - 16*a6^3*a5*x34*a3^3*a2^2*a1^2 + 432*a6^2*a5^2*x34*a3^3*a2^2*a1^2 - 16*a6*a5^3*x34*a3^3*a2^2*a1^2 - 16*a5^4*x34*a3^3*a2^2*a1^2 + 72*a6^3*x34^2*a3^3*a2^2*a1^2 - 120*a6^2*a5*x34^2*a3^3*a2^2*a1^2 - 120*a6*a5^2*x34^2*a3^3*a2^2*a1^2 + 72*a5^3*x34^2*a3^3*a2^2*a1^2 - 84*a6^2*x34^3*a3^3*a2^2*a1^2 + 64*a6*a5*x34^3*a3^3*a2^2*a1^2 - 84*a5^2*x34^3*a3^3*a2^2*a1^2 + 4*a6*x34^4*a3^3*a2^2*a1^2 + 4*a5*x34^4*a3^3*a2^2*a1^2 - 8*a6^4*a3^4*a2^2*a1^2 - 8*a6^3*a5*a3^4*a2^2*a1^2 + 216*a6^2*a5^2*a3^4*a2^2*a1^2 - 8*a6*a5^3*a3^4*a2^2*a1^2 - 8*a5^4*a3^4*a2^2*a1^2 + 80*a6^3*x34*a3^4*a2^2*a1^2 - 180*a6^2*a5*x34*a3^4*a2^2*a1^2 - 180*a6*a5^2*x34*a3^4*a2^2*a1^2 + 80*a5^3*x34*a3^4*a2^2*a1^2 - 132*a6^2*x34^2*a3^4*a2^2*a1^2 + 132*a6*a5*x34^2*a3^4*a2^2*a1^2 - 132*a5^2*x34^2*a3^4*a2^2*a1^2 + 20*a6*x34^3*a3^4*a2^2*a1^2 + 20*a5*x34^3*a3^4*a2^2*a1^2 + 4*x34^4*a3^4*a2^2*a1^2 + 32*a6^3*a3^5*a2^2*a1^2 - 72*a6^2*a5*a3^5*a2^2*a1^2 - 72*a6*a5^2*a3^5*a2^2*a1^2 + 32*a5^3*a3^5*a2^2*a1^2 - 108*a6^2*x34*a3^5*a2^2*a1^2 + 120*a6*a5*x34*a3^5*a2^2*a1^2 - 108*a5^2*x34*a3^5*a2^2*a1^2 + 36*a6*x34^2*a3^5*a2^2*a1^2 + 36*a5*x34^2*a3^5*a2^2*a1^2 + 16*x34^3*a3^5*a2^2*a1^2 - 36*a6^2*a3^6*a2^2*a1^2 + 40*a6*a5*a3^6*a2^2*a1^2 - 36*a5^2*a3^6*a2^2*a1^2 + 28*a6*x34*a3^6*a2^2*a1^2 + 28*a5*x34*a3^6*a2^2*a1^2 + 24*x34^2*a3^6*a2^2*a1^2 + 8*a6*a3^7*a2^2*a1^2 + 8*a5*a3^7*a2^2*a1^2 + 16*x34*a3^7*a2^2*a1^2 + 4*a3^8*a2^2*a1^2 - 4*a6^4*a5^3*a2^3*a1^2 - 4*a6^3*a5^4*a2^3*a1^2 + 4*a6^4*a5^2*x34*a2^3*a1^2 - 12*a6^3*a5^3*x34*a2^3*a1^2 + 4*a6^2*a5^4*x34*a2^3*a1^2 + 4*a6^4*a5*x34^2*a2^3*a1^2 + 12*a6^3*a5^2*x34^2*a2^3*a1^2 + 12*a6^2*a5^3*x34^2*a2^3*a1^2 + 4*a6*a5^4*x34^2*a2^3*a1^2 - 4*a6^4*x34^3*a2^3*a1^2 - 12*a6^3*a5*x34^3*a2^3*a1^2 + 12*a6^2*a5^2*x34^3*a2^3*a1^2 - 12*a6*a5^3*x34^3*a2^3*a1^2 - 4*a5^4*x34^3*a2^3*a1^2 - 4*a6^3*x34^4*a2^3*a1^2 + 4*a6^2*a5*x34^4*a2^3*a1^2 + 4*a6*a5^2*x34^4*a2^3*a1^2 - 4*a5^3*x34^4*a2^3*a1^2 + 8*a6^4*a5^2*a3*a2^3*a1^2 - 24*a6^3*a5^3*a3*a2^3*a1^2 + 8*a6^2*a5^4*a3*a2^3*a1^2 - 4*a6^4*a5*x34*a3*a2^3*a1^2 + 40*a6^3*a5^2*x34*a3*a2^3*a1^2 + 40*a6^2*a5^3*x34*a3*a2^3*a1^2 - 4*a6*a5^4*x34*a3*a2^3*a1^2 - 8*a6^4*x34^2*a3*a2^3*a1^2 - 20*a6^3*a5*x34^2*a3*a2^3*a1^2 - 12*a6^2*a5^2*x34^2*a3*a2^3*a1^2 - 20*a6*a5^3*x34^2*a3*a2^3*a1^2 - 8*a5^4*x34^2*a3*a2^3*a1^2 - 28*a6^3*x34^3*a3*a2^3*a1^2 + 32*a6^2*a5*x34^3*a3*a2^3*a1^2 + 32*a6*a5^2*x34^3*a3*a2^3*a1^2 - 28*a5^3*x34^3*a3*a2^3*a1^2 + 4*a6^2*x34^4*a3*a2^3*a1^2 - 12*a6*a5*x34^4*a3*a2^3*a1^2 + 4*a5^2*x34^4*a3*a2^3*a1^2 - 4*a6^4*a5*a3^2*a2^3*a1^2 + 40*a6^3*a5^2*a3^2*a2^3*a1^2 + 40*a6^2*a5^3*a3^2*a2^3*a1^2 - 4*a6*a5^4*a3^2*a2^3*a1^2 + 12*a6^3*a5*x34*a3^2*a2^3*a1^2 - 108*a6^2*a5^2*x34*a3^2*a2^3*a1^2 + 12*a6*a5^3*x34*a3^2*a2^3*a1^2 - 48*a6^3*x34^2*a3^2*a2^3*a1^2 + 24*a6^2*a5*x34^2*a3^2*a2^3*a1^2 + 24*a6*a5^2*x34^2*a3^2*a2^3*a1^2 - 48*a5^3*x34^2*a3^2*a2^3*a1^2 + 28*a6^2*x34^3*a3^2*a2^3*a1^2 - 32*a6*a5*x34^3*a3^2*a2^3*a1^2 + 28*a5^2*x34^3*a3^2*a2^3*a1^2 + 4*a6*x34^4*a3^2*a2^3*a1^2 + 4*a5*x34^4*a3^2*a2^3*a1^2 + 8*a6^3*a5*a3^3*a2^3*a1^2 - 72*a6^2*a5^2*a3^3*a2^3*a1^2 + 8*a6*a5^3*a3^3*a2^3*a1^2 - 40*a6^3*x34*a3^3*a2^3*a1^2 - 16*a6^2*a5*x34*a3^3*a2^3*a1^2 - 16*a6*a5^2*x34*a3^3*a2^3*a1^2 - 40*a5^3*x34*a3^3*a2^3*a1^2 + 72*a6^2*x34^2*a3^3*a2^3*a1^2 - 8*a6*a5*x34^2*a3^3*a2^3*a1^2 + 72*a5^2*x34^2*a3^3*a2^3*a1^2 + 4*a6*x34^3*a3^3*a2^3*a1^2 + 4*a5*x34^3*a3^3*a2^3*a1^2 - 4*x34^4*a3^3*a2^3*a1^2 - 20*a6^3*a3^4*a2^3*a1^2 - 8*a6^2*a5*a3^4*a2^3*a1^2 - 8*a6*a5^2*a3^4*a2^3*a1^2 - 20*a5^3*a3^4*a2^3*a1^2 + 80*a6^2*x34*a3^4*a2^3*a1^2 + 20*a6*a5*x34*a3^4*a2^3*a1^2 + 80*a5^2*x34*a3^4*a2^3*a1^2 - 8*a6*x34^2*a3^4*a2^3*a1^2 - 8*a5*x34^2*a3^4*a2^3*a1^2 - 20*x34^3*a3^4*a2^3*a1^2 + 32*a6^2*a3^5*a2^3*a1^2 + 8*a6*a5*a3^5*a2^3*a1^2 + 32*a5^2*a3^5*a2^3*a1^2 - 12*a6*x34*a3^5*a2^3*a1^2 - 12*a5*x34*a3^5*a2^3*a1^2 - 36*x34^2*a3^5*a2^3*a1^2 - 4*a6*a3^6*a2^3*a1^2 - 4*a5*a3^6*a2^3*a1^2 - 28*x34*a3^6*a2^3*a1^2 - 8*a3^7*a2^3*a1^2 + 4*a6^4*a5^2*a2^4*a1^2 - 4*a6^3*a5^3*a2^4*a1^2 + 4*a6^2*a5^4*a2^4*a1^2 - 4*a6^4*a5*x34*a2^4*a1^2 + 4*a6^3*a5^2*x34*a2^4*a1^2 + 4*a6^2*a5^3*x34*a2^4*a1^2 - 4*a6*a5^4*x34*a2^4*a1^2 + 4*a6^4*x34^2*a2^4*a1^2 + 4*a6^3*a5*x34^2*a2^4*a1^2 - 24*a6^2*a5^2*x34^2*a2^4*a1^2 + 4*a6*a5^3*x34^2*a2^4*a1^2 + 4*a5^4*x34^2*a2^4*a1^2 - 4*a6^3*x34^3*a2^4*a1^2 + 4*a6^2*a5*x34^3*a2^4*a1^2 + 4*a6*a5^2*x34^3*a2^4*a1^2 - 4*a5^3*x34^3*a2^4*a1^2 + 4*a6^2*x34^4*a2^4*a1^2 - 4*a6*a5*x34^4*a2^4*a1^2 + 4*a5^2*x34^4*a2^4*a1^2 - 8*a6^4*a5*a3*a2^4*a1^2 + 8*a6^3*a5^2*a3*a2^4*a1^2 + 8*a6^2*a5^3*a3*a2^4*a1^2 - 8*a6*a5^4*a3*a2^4*a1^2 + 4*a6^4*x34*a3*a2^4*a1^2 - 4*a6^3*a5*x34*a3*a2^4*a1^2 - 36*a6^2*a5^2*x34*a3*a2^4*a1^2 - 4*a6*a5^3*x34*a3*a2^4*a1^2 + 4*a5^4*x34*a3*a2^4*a1^2 - 8*a6^3*x34^2*a3*a2^4*a1^2 + 24*a6^2*a5*x34^2*a3*a2^4*a1^2 + 24*a6*a5^2*x34^2*a3*a2^4*a1^2 - 8*a5^3*x34^2*a3*a2^4*a1^2 + 20*a6^2*x34^3*a3*a2^4*a1^2 - 28*a6*a5*x34^3*a3*a2^4*a1^2 + 20*a5^2*x34^3*a3*a2^4*a1^2 - 4*a6*x34^4*a3*a2^4*a1^2 - 4*a5*x34^4*a3*a2^4*a1^2 + 4*a6^4*a3^2*a2^4*a1^2 - 4*a6^3*a5*a3^2*a2^4*a1^2 - 36*a6^2*a5^2*a3^2*a2^4*a1^2 - 4*a6*a5^3*a3^2*a2^4*a1^2 + 4*a5^4*a3^2*a2^4*a1^2 + 48*a6^2*a5*x34*a3^2*a2^4*a1^2 + 48*a6*a5^2*x34*a3^2*a2^4*a1^2 + 12*a6^2*x34^2*a3^2*a2^4*a1^2 - 48*a6*a5*x34^2*a3^2*a2^4*a1^2 + 12*a5^2*x34^2*a3^2*a2^4*a1^2 - 12*a6*x34^3*a3^2*a2^4*a1^2 - 12*a5*x34^3*a3^2*a2^4*a1^2 + 4*x34^4*a3^2*a2^4*a1^2 + 32*a6^2*a5*a3^3*a2^4*a1^2 + 32*a6*a5^2*a3^3*a2^4*a1^2 - 16*a6^2*x34*a3^3*a2^4*a1^2 - 40*a6*a5*x34*a3^3*a2^4*a1^2 - 16*a5^2*x34*a3^3*a2^4*a1^2 - 8*a6*x34^2*a3^3*a2^4*a1^2 - 8*a5*x34^2*a3^3*a2^4*a1^2 + 12*x34^3*a3^3*a2^4*a1^2 - 8*a6^2*a3^4*a2^4*a1^2 - 20*a6*a5*a3^4*a2^4*a1^2 - 8*a5^2*a3^4*a2^4*a1^2 + 16*x34^2*a3^4*a2^4*a1^2 + 12*x34*a3^5*a2^4*a1^2 + 4*a3^6*a2^4*a1^2 - 4*a6^4*a5^3*x34^2*a1^3 - 4*a6^3*a5^4*x34^2*a1^3 - 4*a6^4*a5^2*x34^3*a1^3 + 24*a6^3*a5^3*x34^3*a1^3 - 4*a6^2*a5^4*x34^3*a1^3 - 4*a6^3*a5^2*x34^4*a1^3 - 4*a6^2*a5^3*x34^4*a1^3 - 4*a6^4*a5^3*x34*a3*a1^3 - 4*a6^3*a5^4*x34*a3*a1^3 - 8*a6^4*a5^2*x34^2*a3*a1^3 + 60*a6^3*a5^3*x34^2*a3*a1^3 - 8*a6^2*a5^4*x34^2*a3*a1^3 + 4*a6^4*a5*x34^3*a3*a1^3 - 28*a6^3*a5^2*x34^3*a3*a1^3 - 28*a6^2*a5^3*x34^3*a3*a1^3 + 4*a6*a5^4*x34^3*a3*a1^3 + 4*a6^3*a5*x34^4*a3*a1^3 + 4*a6^2*a5^2*x34^4*a3*a1^3 + 4*a6*a5^3*x34^4*a3*a1^3 - 4*a6^4*a5^3*a3^2*a1^3 - 4*a6^3*a5^4*a3^2*a1^3 + 36*a6^3*a5^3*x34*a3^2*a1^3 + 16*a6^4*a5*x34^2*a3^2*a1^3 - 48*a6^3*a5^2*x34^2*a3^2*a1^3 - 48*a6^2*a5^3*x34^2*a3^2*a1^3 + 16*a6*a5^4*x34^2*a3^2*a1^3 - 4*a6^4*x34^3*a3^2*a1^3 + 4*a6^3*a5*x34^3*a3^2*a1^3 + 28*a6^2*a5^2*x34^3*a3^2*a1^3 + 4*a6*a5^3*x34^3*a3^2*a1^3 - 4*a5^4*x34^3*a3^2*a1^3 - 4*a6^3*x34^4*a3^2*a1^3 + 4*a6^2*a5*x34^4*a3^2*a1^3 + 4*a6*a5^2*x34^4*a3^2*a1^3 - 4*a5^3*x34^4*a3^2*a1^3 + 24*a6^3*a5^3*a3^3*a1^3 + 24*a6^4*a5*x34*a3^3*a1^3 - 40*a6^3*a5^2*x34*a3^3*a1^3 - 40*a6^2*a5^3*x34*a3^3*a1^3 + 24*a6*a5^4*x34*a3^3*a1^3 - 16*a6^4*x34^2*a3^3*a1^3 - 24*a6^3*a5*x34^2*a3^3*a1^3 + 72*a6^2*a5^2*x34^2*a3^3*a1^3 - 24*a6*a5^3*x34^2*a3^3*a1^3 - 16*a5^4*x34^2*a3^3*a1^3 + 8*a6^3*x34^3*a3^3*a1^3 + 4*a6^2*a5*x34^3*a3^3*a1^3 + 4*a6*a5^2*x34^3*a3^3*a1^3 + 8*a5^3*x34^3*a3^3*a1^3 - 4*a6^2*x34^4*a3^3*a1^3 + 4*a6*a5*x34^4*a3^3*a1^3 - 4*a5^2*x34^4*a3^3*a1^3 + 12*a6^4*a5*a3^4*a1^3 - 20*a6^3*a5^2*a3^4*a1^3 - 20*a6^2*a5^3*a3^4*a1^3 + 12*a6*a5^4*a3^4*a1^3 - 20*a6^4*x34*a3^4*a1^3 - 40*a6^3*a5*x34*a3^4*a1^3 + 80*a6^2*a5^2*x34*a3^4*a1^3 - 40*a6*a5^3*x34*a3^4*a1^3 - 20*a5^4*x34*a3^4*a1^3 + 44*a6^3*x34^2*a3^4*a1^3 - 8*a6^2*a5*x34^2*a3^4*a1^3 - 8*a6*a5^2*x34^2*a3^4*a1^3 + 44*a5^3*x34^2*a3^4*a1^3 - 20*a6^2*x34^3*a3^4*a1^3 + 20*a6*a5*x34^3*a3^4*a1^3 - 20*a5^2*x34^3*a3^4*a1^3 - 8*a6^4*a3^5*a1^3 - 16*a6^3*a5*a3^5*a1^3 + 32*a6^2*a5^2*a3^5*a1^3 - 16*a6*a5^3*a3^5*a1^3 - 8*a5^4*a3^5*a1^3 + 48*a6^3*x34*a3^5*a1^3 - 12*a6^2*a5*x34*a3^5*a1^3 - 12*a6*a5^2*x34*a3^5*a1^3 + 48*a5^3*x34*a3^5*a1^3 - 36*a6^2*x34^2*a3^5*a1^3 + 36*a6*a5*x34^2*a3^5*a1^3 - 36*a5^2*x34^2*a3^5*a1^3 + 16*a6^3*a3^6*a1^3 - 4*a6^2*a5*a3^6*a1^3 - 4*a6*a5^2*a3^6*a1^3 + 16*a5^3*a3^6*a1^3 - 28*a6^2*x34*a3^6*a1^3 + 28*a6*a5*x34*a3^6*a1^3 - 28*a5^2*x34*a3^6*a1^3 - 8*a6^2*a3^7*a1^3 + 8*a6*a5*a3^7*a1^3 - 8*a5^2*a3^7*a1^3 + 4*a6^4*a5^3*x34*a2*a1^3 + 4*a6^3*a5^4*x34*a2*a1^3 + 4*a6^4*a5^2*x34^2*a2*a1^3 - 12*a6^3*a5^3*x34^2*a2*a1^3 + 4*a6^2*a5^4*x34^2*a2*a1^3 + 4*a6^4*a5*x34^3*a2*a1^3 - 12*a6^3*a5^2*x34^3*a2*a1^3 - 12*a6^2*a5^3*x34^3*a2*a1^3 + 4*a6*a5^4*x34^3*a2*a1^3 + 4*a6^3*a5*x34^4*a2*a1^3 + 4*a6^2*a5^2*x34^4*a2*a1^3 + 4*a6*a5^3*x34^4*a2*a1^3 + 8*a6^4*a5^3*a3*a2*a1^3 + 8*a6^3*a5^4*a3*a2*a1^3 - 4*a6^4*a5^2*x34*a3*a2*a1^3 - 24*a6^3*a5^3*x34*a3*a2*a1^3 - 4*a6^2*a5^4*x34*a3*a2*a1^3 - 20*a6^3*a5^2*x34^2*a3*a2*a1^3 - 20*a6^2*a5^3*x34^2*a3*a2*a1^3 + 4*a6^4*x34^3*a3*a2*a1^3 + 16*a6^3*a5*x34^3*a3*a2*a1^3 + 32*a6^2*a5^2*x34^3*a3*a2*a1^3 + 16*a6*a5^3*x34^3*a3*a2*a1^3 + 4*a5^4*x34^3*a3*a2*a1^3 + 4*a6^3*x34^4*a3*a2*a1^3 - 12*a6^2*a5*x34^4*a3*a2*a1^3 - 12*a6*a5^2*x34^4*a3*a2*a1^3 + 4*a5^3*x34^4*a3*a2*a1^3 - 4*a6^4*a5^2*a3^2*a2*a1^3 - 24*a6^3*a5^3*a3^2*a2*a1^3 - 4*a6^2*a5^4*a3^2*a2*a1^3 - 24*a6^4*a5*x34*a3^2*a2*a1^3 + 12*a6^3*a5^2*x34*a3^2*a2*a1^3 + 12*a6^2*a5^3*x34*a3^2*a2*a1^3 - 24*a6*a5^4*x34*a3^2*a2*a1^3 + 16*a6^4*x34^2*a3^2*a2*a1^3 + 40*a6^3*a5*x34^2*a3^2*a2*a1^3 + 24*a6^2*a5^2*x34^2*a3^2*a2*a1^3 + 40*a6*a5^3*x34^2*a3^2*a2*a1^3 + 16*a5^4*x34^2*a3^2*a2*a1^3 + 4*a6^3*x34^3*a3^2*a2*a1^3 - 32*a6^2*a5*x34^3*a3^2*a2*a1^3 - 32*a6*a5^2*x34^3*a3^2*a2*a1^3 + 4*a5^3*x34^3*a3^2*a2*a1^3 + 4*a6^2*x34^4*a3^2*a2*a1^3 - 12*a6*a5*x34^4*a3^2*a2*a1^3 + 4*a5^2*x34^4*a3^2*a2*a1^3 - 16*a6^4*a5*a3^3*a2*a1^3 + 8*a6^3*a5^2*a3^3*a2*a1^3 + 8*a6^2*a5^3*a3^3*a2*a1^3 - 16*a6*a5^4*a3^3*a2*a1^3 + 24*a6^4*x34*a3^3*a2*a1^3 + 48*a6^3*a5*x34*a3^3*a2*a1^3 - 16*a6^2*a5^2*x34*a3^3*a2*a1^3 + 48*a6*a5^3*x34*a3^3*a2*a1^3 + 24*a5^4*x34*a3^3*a2*a1^3 - 24*a6^3*x34^2*a3^3*a2*a1^3 - 8*a6^2*a5*x34^2*a3^3*a2*a1^3 - 8*a6*a5^2*x34^2*a3^3*a2*a1^3 - 24*a5^3*x34^2*a3^3*a2*a1^3 + 4*a6^2*x34^3*a3^3*a2*a1^3 - 48*a6*a5*x34^3*a3^3*a2*a1^3 + 4*a5^2*x34^3*a3^3*a2*a1^3 + 4*a6*x34^4*a3^3*a2*a1^3 + 4*a5*x34^4*a3^3*a2*a1^3 + 12*a6^4*a3^4*a2*a1^3 + 24*a6^3*a5*a3^4*a2*a1^3 - 8*a6^2*a5^2*a3^4*a2*a1^3 + 24*a6*a5^3*a3^4*a2*a1^3 + 12*a5^4*a3^4*a2*a1^3 - 40*a6^3*x34*a3^4*a2*a1^3 + 20*a6^2*a5*x34*a3^4*a2*a1^3 + 20*a6*a5^2*x34*a3^4*a2*a1^3 - 40*a5^3*x34*a3^4*a2*a1^3 - 8*a6^2*x34^2*a3^4*a2*a1^3 - 84*a6*a5*x34^2*a3^4*a2*a1^3 - 8*a5^2*x34^2*a3^4*a2*a1^3 + 20*a6*x34^3*a3^4*a2*a1^3 + 20*a5*x34^3*a3^4*a2*a1^3 - 16*a6^3*a3^5*a2*a1^3 + 8*a6^2*a5*a3^5*a2*a1^3 + 8*a6*a5^2*a3^5*a2*a1^3 - 16*a5^3*a3^5*a2*a1^3 - 12*a6^2*x34*a3^5*a2*a1^3 - 72*a6*a5*x34*a3^5*a2*a1^3 - 12*a5^2*x34*a3^5*a2*a1^3 + 36*a6*x34^2*a3^5*a2*a1^3 + 36*a5*x34^2*a3^5*a2*a1^3 - 4*a6^2*a3^6*a2*a1^3 - 24*a6*a5*a3^6*a2*a1^3 - 4*a5^2*a3^6*a2*a1^3 + 28*a6*x34*a3^6*a2*a1^3 + 28*a5*x34*a3^6*a2*a1^3 + 8*a6*a3^7*a2*a1^3 + 8*a5*a3^7*a2*a1^3 - 4*a6^4*a5^3*a2^2*a1^3 - 4*a6^3*a5^4*a2^2*a1^3 + 4*a6^4*a5^2*x34*a2^2*a1^3 - 12*a6^3*a5^3*x34*a2^2*a1^3 + 4*a6^2*a5^4*x34*a2^2*a1^3 + 4*a6^4*a5*x34^2*a2^2*a1^3 + 12*a6^3*a5^2*x34^2*a2^2*a1^3 + 12*a6^2*a5^3*x34^2*a2^2*a1^3 + 4*a6*a5^4*x34^2*a2^2*a1^3 - 4*a6^4*x34^3*a2^2*a1^3 - 12*a6^3*a5*x34^3*a2^2*a1^3 + 12*a6^2*a5^2*x34^3*a2^2*a1^3 - 12*a6*a5^3*x34^3*a2^2*a1^3 - 4*a5^4*x34^3*a2^2*a1^3 - 4*a6^3*x34^4*a2^2*a1^3 + 4*a6^2*a5*x34^4*a2^2*a1^3 + 4*a6*a5^2*x34^4*a2^2*a1^3 - 4*a5^3*x34^4*a2^2*a1^3 + 8*a6^4*a5^2*a3*a2^2*a1^3 - 24*a6^3*a5^3*a3*a2^2*a1^3 + 8*a6^2*a5^4*a3*a2^2*a1^3 - 4*a6^4*a5*x34*a3*a2^2*a1^3 + 40*a6^3*a5^2*x34*a3*a2^2*a1^3 + 40*a6^2*a5^3*x34*a3*a2^2*a1^3 - 4*a6*a5^4*x34*a3*a2^2*a1^3 - 8*a6^4*x34^2*a3*a2^2*a1^3 - 20*a6^3*a5*x34^2*a3*a2^2*a1^3 - 12*a6^2*a5^2*x34^2*a3*a2^2*a1^3 - 20*a6*a5^3*x34^2*a3*a2^2*a1^3 - 8*a5^4*x34^2*a3*a2^2*a1^3 - 28*a6^3*x34^3*a3*a2^2*a1^3 + 32*a6^2*a5*x34^3*a3*a2^2*a1^3 + 32*a6*a5^2*x34^3*a3*a2^2*a1^3 - 28*a5^3*x34^3*a3*a2^2*a1^3 + 4*a6^2*x34^4*a3*a2^2*a1^3 - 12*a6*a5*x34^4*a3*a2^2*a1^3 + 4*a5^2*x34^4*a3*a2^2*a1^3 - 4*a6^4*a5*a3^2*a2^2*a1^3 + 40*a6^3*a5^2*a3^2*a2^2*a1^3 + 40*a6^2*a5^3*a3^2*a2^2*a1^3 - 4*a6*a5^4*a3^2*a2^2*a1^3 + 12*a6^3*a5*x34*a3^2*a2^2*a1^3 - 108*a6^2*a5^2*x34*a3^2*a2^2*a1^3 + 12*a6*a5^3*x34*a3^2*a2^2*a1^3 - 48*a6^3*x34^2*a3^2*a2^2*a1^3 + 24*a6^2*a5*x34^2*a3^2*a2^2*a1^3 + 24*a6*a5^2*x34^2*a3^2*a2^2*a1^3 - 48*a5^3*x34^2*a3^2*a2^2*a1^3 + 28*a6^2*x34^3*a3^2*a2^2*a1^3 - 32*a6*a5*x34^3*a3^2*a2^2*a1^3 + 28*a5^2*x34^3*a3^2*a2^2*a1^3 + 4*a6*x34^4*a3^2*a2^2*a1^3 + 4*a5*x34^4*a3^2*a2^2*a1^3 + 8*a6^3*a5*a3^3*a2^2*a1^3 - 72*a6^2*a5^2*a3^3*a2^2*a1^3 + 8*a6*a5^3*a3^3*a2^2*a1^3 - 40*a6^3*x34*a3^3*a2^2*a1^3 - 16*a6^2*a5*x34*a3^3*a2^2*a1^3 - 16*a6*a5^2*x34*a3^3*a2^2*a1^3 - 40*a5^3*x34*a3^3*a2^2*a1^3 + 72*a6^2*x34^2*a3^3*a2^2*a1^3 - 8*a6*a5*x34^2*a3^3*a2^2*a1^3 + 72*a5^2*x34^2*a3^3*a2^2*a1^3 + 4*a6*x34^3*a3^3*a2^2*a1^3 + 4*a5*x34^3*a3^3*a2^2*a1^3 - 4*x34^4*a3^3*a2^2*a1^3 - 20*a6^3*a3^4*a2^2*a1^3 - 8*a6^2*a5*a3^4*a2^2*a1^3 - 8*a6*a5^2*a3^4*a2^2*a1^3 - 20*a5^3*a3^4*a2^2*a1^3 + 80*a6^2*x34*a3^4*a2^2*a1^3 + 20*a6*a5*x34*a3^4*a2^2*a1^3 + 80*a5^2*x34*a3^4*a2^2*a1^3 - 8*a6*x34^2*a3^4*a2^2*a1^3 - 8*a5*x34^2*a3^4*a2^2*a1^3 - 20*x34^3*a3^4*a2^2*a1^3 + 32*a6^2*a3^5*a2^2*a1^3 + 8*a6*a5*a3^5*a2^2*a1^3 + 32*a5^2*a3^5*a2^2*a1^3 - 12*a6*x34*a3^5*a2^2*a1^3 - 12*a5*x34*a3^5*a2^2*a1^3 - 36*x34^2*a3^5*a2^2*a1^3 - 4*a6*a3^6*a2^2*a1^3 - 4*a5*a3^6*a2^2*a1^3 - 28*x34*a3^6*a2^2*a1^3 - 8*a3^7*a2^2*a1^3 - 4*a6^4*a5^2*a2^3*a1^3 + 24*a6^3*a5^3*a2^3*a1^3 - 4*a6^2*a5^4*a2^3*a1^3 + 4*a6^4*a5*x34*a2^3*a1^3 - 12*a6^3*a5^2*x34*a2^3*a1^3 - 12*a6^2*a5^3*x34*a2^3*a1^3 + 4*a6*a5^4*x34*a2^3*a1^3 - 4*a6^4*x34^2*a2^3*a1^3 - 12*a6^3*a5*x34^2*a2^3*a1^3 + 12*a6^2*a5^2*x34^2*a2^3*a1^3 - 12*a6*a5^3*x34^2*a2^3*a1^3 - 4*a5^4*x34^2*a2^3*a1^3 + 24*a6^3*x34^3*a2^3*a1^3 - 12*a6^2*a5*x34^3*a2^3*a1^3 - 12*a6*a5^2*x34^3*a2^3*a1^3 + 24*a5^3*x34^3*a2^3*a1^3 - 4*a6^2*x34^4*a2^3*a1^3 + 4*a6*a5*x34^4*a2^3*a1^3 - 4*a5^2*x34^4*a2^3*a1^3 + 8*a6^4*a5*a3*a2^3*a1^3 - 24*a6^3*a5^2*a3*a2^3*a1^3 - 24*a6^2*a5^3*a3*a2^3*a1^3 + 8*a6*a5^4*a3*a2^3*a1^3 - 4*a6^4*x34*a3*a2^3*a1^3 - 24*a6^3*a5*x34*a3*a2^3*a1^3 + 40*a6^2*a5^2*x34*a3*a2^3*a1^3 - 24*a6*a5^3*x34*a3*a2^3*a1^3 - 4*a5^4*x34*a3*a2^3*a1^3 + 60*a6^3*x34^2*a3*a2^3*a1^3 - 20*a6^2*a5*x34^2*a3*a2^3*a1^3 - 20*a6*a5^2*x34^2*a3*a2^3*a1^3 + 60*a5^3*x34^2*a3*a2^3*a1^3 - 28*a6^2*x34^3*a3*a2^3*a1^3 + 16*a6*a5*x34^3*a3*a2^3*a1^3 - 28*a5^2*x34^3*a3*a2^3*a1^3 + 4*a6*x34^4*a3*a2^3*a1^3 + 4*a5*x34^4*a3*a2^3*a1^3 - 4*a6^4*a3^2*a2^3*a1^3 - 24*a6^3*a5*a3^2*a2^3*a1^3 + 40*a6^2*a5^2*a3^2*a2^3*a1^3 - 24*a6*a5^3*a3^2*a2^3*a1^3 - 4*a5^4*a3^2*a2^3*a1^3 + 36*a6^3*x34*a3^2*a2^3*a1^3 + 12*a6^2*a5*x34*a3^2*a2^3*a1^3 + 12*a6*a5^2*x34*a3^2*a2^3*a1^3 + 36*a5^3*x34*a3^2*a2^3*a1^3 - 48*a6^2*x34^2*a3^2*a2^3*a1^3 + 40*a6*a5*x34^2*a3^2*a2^3*a1^3 - 48*a5^2*x34^2*a3^2*a2^3*a1^3 + 4*a6*x34^3*a3^2*a2^3*a1^3 + 4*a5*x34^3*a3^2*a2^3*a1^3 - 4*x34^4*a3^2*a2^3*a1^3 + 24*a6^3*a3^3*a2^3*a1^3 + 8*a6^2*a5*a3^3*a2^3*a1^3 + 8*a6*a5^2*a3^3*a2^3*a1^3 + 24*a5^3*a3^3*a2^3*a1^3 - 40*a6^2*x34*a3^3*a2^3*a1^3 + 48*a6*a5*x34*a3^3*a2^3*a1^3 - 40*a5^2*x34*a3^3*a2^3*a1^3 - 24*a6*x34^2*a3^3*a2^3*a1^3 - 24*a5*x34^2*a3^3*a2^3*a1^3 + 8*x34^3*a3^3*a2^3*a1^3 - 20*a6^2*a3^4*a2^3*a1^3 + 24*a6*a5*a3^4*a2^3*a1^3 - 20*a5^2*a3^4*a2^3*a1^3 - 40*a6*x34*a3^4*a2^3*a1^3 - 40*a5*x34*a3^4*a2^3*a1^3 + 44*x34^2*a3^4*a2^3*a1^3 - 16*a6*a3^5*a2^3*a1^3 - 16*a5*a3^5*a2^3*a1^3 + 48*x34*a3^5*a2^3*a1^3 + 16*a3^6*a2^3*a1^3 - 4*a6^3*a5^2*a2^4*a1^3 - 4*a6^2*a5^3*a2^4*a1^3 + 4*a6^3*a5*x34*a2^4*a1^3 + 4*a6^2*a5^2*x34*a2^4*a1^3 + 4*a6*a5^3*x34*a2^4*a1^3 - 4*a6^3*x34^2*a2^4*a1^3 + 4*a6^2*a5*x34^2*a2^4*a1^3 + 4*a6*a5^2*x34^2*a2^4*a1^3 - 4*a5^3*x34^2*a2^4*a1^3 - 4*a6^2*x34^3*a2^4*a1^3 + 4*a6*a5*x34^3*a2^4*a1^3 - 4*a5^2*x34^3*a2^4*a1^3 + 8*a6^3*a5*a3*a2^4*a1^3 + 8*a6^2*a5^2*a3*a2^4*a1^3 + 8*a6*a5^3*a3*a2^4*a1^3 - 4*a6^3*x34*a3*a2^4*a1^3 - 4*a6^2*a5*x34*a3*a2^4*a1^3 - 4*a6*a5^2*x34*a3*a2^4*a1^3 - 4*a5^3*x34*a3*a2^4*a1^3 - 8*a6^2*x34^2*a3*a2^4*a1^3 - 8*a5^2*x34^2*a3*a2^4*a1^3 + 4*a6*x34^3*a3*a2^4*a1^3 + 4*a5*x34^3*a3*a2^4*a1^3 - 4*a6^3*a3^2*a2^4*a1^3 - 4*a6^2*a5*a3^2*a2^4*a1^3 - 4*a6*a5^2*a3^2*a2^4*a1^3 - 4*a5^3*a3^2*a2^4*a1^3 - 24*a6*a5*x34*a3^2*a2^4*a1^3 + 16*a6*x34^2*a3^2*a2^4*a1^3 + 16*a5*x34^2*a3^2*a2^4*a1^3 - 4*x34^3*a3^2*a2^4*a1^3 - 16*a6*a5*a3^3*a2^4*a1^3 + 24*a6*x34*a3^3*a2^4*a1^3 + 24*a5*x34*a3^3*a2^4*a1^3 - 16*x34^2*a3^3*a2^4*a1^3 + 12*a6*a3^4*a2^4*a1^3 + 12*a5*a3^4*a2^4*a1^3 - 20*x34*a3^4*a2^4*a1^3 - 8*a3^5*a2^4*a1^3 + 4*a6^4*a5^2*x34^2*a1^4 - 4*a6^3*a5^3*x34^2*a1^4 + 4*a6^2*a5^4*x34^2*a1^4 - 4*a6^3*a5^2*x34^3*a1^4 - 4*a6^2*a5^3*x34^3*a1^4 + 4*a6^2*a5^2*x34^4*a1^4 + 4*a6^4*a5^2*x34*a3*a1^4 - 4*a6^3*a5^3*x34*a3*a1^4 + 4*a6^2*a5^4*x34*a3*a1^4 - 4*a6^4*a5*x34^2*a3*a1^4 - 8*a6^3*a5^2*x34^2*a3*a1^4 - 8*a6^2*a5^3*x34^2*a3*a1^4 - 4*a6*a5^4*x34^2*a3*a1^4 + 4*a6^3*a5*x34^3*a3*a1^4 + 20*a6^2*a5^2*x34^3*a3*a1^4 + 4*a6*a5^3*x34^3*a3*a1^4 - 4*a6^2*a5*x34^4*a3*a1^4 - 4*a6*a5^2*x34^4*a3*a1^4 + 4*a6^4*a5^2*a3^2*a1^4 - 4*a6^3*a5^3*a3^2*a1^4 + 4*a6^2*a5^4*a3^2*a1^4 - 12*a6^4*a5*x34*a3^2*a1^4 - 12*a6*a5^4*x34*a3^2*a1^4 + 4*a6^4*x34^2*a3^2*a1^4 + 16*a6^3*a5*x34^2*a3^2*a1^4 + 12*a6^2*a5^2*x34^2*a3^2*a1^4 + 16*a6*a5^3*x34^2*a3^2*a1^4 + 4*a5^4*x34^2*a3^2*a1^4 - 4*a6^3*x34^3*a3^2*a1^4 - 12*a6^2*a5*x34^3*a3^2*a1^4 - 12*a6*a5^2*x34^3*a3^2*a1^4 - 4*a5^3*x34^3*a3^2*a1^4 + 4*a6^2*x34^4*a3^2*a1^4 - 4*a6*a5*x34^4*a3^2*a1^4 + 4*a5^2*x34^4*a3^2*a1^4 - 8*a6^4*a5*a3^3*a1^4 - 8*a6*a5^4*a3^3*a1^4 + 8*a6^4*x34*a3^3*a1^4 + 24*a6^3*a5*x34*a3^3*a1^4 - 16*a6^2*a5^2*x34*a3^3*a1^4 + 24*a6*a5^3*x34*a3^3*a1^4 + 8*a5^4*x34*a3^3*a1^4 - 16*a6^3*x34^2*a3^3*a1^4 - 8*a6^2*a5*x34^2*a3^3*a1^4 - 8*a6*a5^2*x34^2*a3^3*a1^4 - 16*a5^3*x34^2*a3^3*a1^4 + 12*a6^2*x34^3*a3^3*a1^4 - 12*a6*a5*x34^3*a3^3*a1^4 + 12*a5^2*x34^3*a3^3*a1^4 + 4*a6^4*a3^4*a1^4 + 12*a6^3*a5*a3^4*a1^4 - 8*a6^2*a5^2*a3^4*a1^4 + 12*a6*a5^3*a3^4*a1^4 + 4*a5^4*a3^4*a1^4 - 20*a6^3*x34*a3^4*a1^4 - 20*a5^3*x34*a3^4*a1^4 + 16*a6^2*x34^2*a3^4*a1^4 - 16*a6*a5*x34^2*a3^4*a1^4 + 16*a5^2*x34^2*a3^4*a1^4 - 8*a6^3*a3^5*a1^4 - 8*a5^3*a3^5*a1^4 + 12*a6^2*x34*a3^5*a1^4 - 12*a6*a5*x34*a3^5*a1^4 + 12*a5^2*x34*a3^5*a1^4 + 4*a6^2*a3^6*a1^4 - 4*a6*a5*a3^6*a1^4 + 4*a5^2*a3^6*a1^4 - 4*a6^4*a5^2*x34*a2*a1^4 + 4*a6^3*a5^3*x34*a2*a1^4 - 4*a6^2*a5^4*x34*a2*a1^4 - 4*a6^4*a5*x34^2*a2*a1^4 + 4*a6^3*a5^2*x34^2*a2*a1^4 + 4*a6^2*a5^3*x34^2*a2*a1^4 - 4*a6*a5^4*x34^2*a2*a1^4 + 4*a6^3*a5*x34^3*a2*a1^4 + 4*a6^2*a5^2*x34^3*a2*a1^4 + 4*a6*a5^3*x34^3*a2*a1^4 - 4*a6^2*a5*x34^4*a2*a1^4 - 4*a6*a5^2*x34^4*a2*a1^4 - 8*a6^4*a5^2*a3*a2*a1^4 + 8*a6^3*a5^3*a3*a2*a1^4 - 8*a6^2*a5^4*a3*a2*a1^4 + 16*a6^4*a5*x34*a3*a2*a1^4 - 4*a6^3*a5^2*x34*a3*a2*a1^4 - 4*a6^2*a5^3*x34*a3*a2*a1^4 + 16*a6*a5^4*x34*a3*a2*a1^4 - 4*a6^4*x34^2*a3*a2*a1^4 + 24*a6^2*a5^2*x34^2*a3*a2*a1^4 - 4*a5^4*x34^2*a3*a2*a1^4 + 4*a6^3*x34^3*a3*a2*a1^4 - 28*a6^2*a5*x34^3*a3*a2*a1^4 - 28*a6*a5^2*x34^3*a3*a2*a1^4 + 4*a5^3*x34^3*a3*a2*a1^4 - 4*a6^2*x34^4*a3*a2*a1^4 + 24*a6*a5*x34^4*a3*a2*a1^4 - 4*a5^2*x34^4*a3*a2*a1^4 + 16*a6^4*a5*a3^2*a2*a1^4 - 4*a6^3*a5^2*a3^2*a2*a1^4 - 4*a6^2*a5^3*a3^2*a2*a1^4 + 16*a6*a5^4*a3^2*a2*a1^4 - 12*a6^4*x34*a3^2*a2*a1^4 - 24*a6^3*a5*x34*a3^2*a2*a1^4 + 48*a6^2*a5^2*x34*a3^2*a2*a1^4 - 24*a6*a5^3*x34*a3^2*a2*a1^4 - 12*a5^4*x34*a3^2*a2*a1^4 + 16*a6^3*x34^2*a3^2*a2*a1^4 - 48*a6^2*a5*x34^2*a3^2*a2*a1^4 - 48*a6*a5^2*x34^2*a3^2*a2*a1^4 + 16*a5^3*x34^2*a3^2*a2*a1^4 - 12*a6^2*x34^3*a3^2*a2*a1^4 + 84*a6*a5*x34^3*a3^2*a2*a1^4 - 12*a5^2*x34^3*a3^2*a2*a1^4 - 4*a6*x34^4*a3^2*a2*a1^4 - 4*a5*x34^4*a3^2*a2*a1^4 - 8*a6^4*a3^3*a2*a1^4 - 16*a6^3*a5*a3^3*a2*a1^4 + 32*a6^2*a5^2*a3^3*a2*a1^4 - 16*a6*a5^3*a3^3*a2*a1^4 - 8*a5^4*a3^3*a2*a1^4 + 24*a6^3*x34*a3^3*a2*a1^4 - 40*a6^2*a5*x34*a3^3*a2*a1^4 - 40*a6*a5^2*x34*a3^3*a2*a1^4 + 24*a5^3*x34*a3^3*a2*a1^4 - 8*a6^2*x34^2*a3^3*a2*a1^4 + 96*a6*a5*x34^2*a3^3*a2*a1^4 - 8*a5^2*x34^2*a3^3*a2*a1^4 - 12*a6*x34^3*a3^3*a2*a1^4 - 12*a5*x34^3*a3^3*a2*a1^4 + 12*a6^3*a3^4*a2*a1^4 - 20*a6^2*a5*a3^4*a2*a1^4 - 20*a6*a5^2*a3^4*a2*a1^4 + 12*a5^3*a3^4*a2*a1^4 + 60*a6*a5*x34*a3^4*a2*a1^4 - 16*a6*x34^2*a3^4*a2*a1^4 - 16*a5*x34^2*a3^4*a2*a1^4 + 24*a6*a5*a3^5*a2*a1^4 - 12*a6*x34*a3^5*a2*a1^4 - 12*a5*x34*a3^5*a2*a1^4 - 4*a6*a3^6*a2*a1^4 - 4*a5*a3^6*a2*a1^4 + 4*a6^4*a5^2*a2^2*a1^4 - 4*a6^3*a5^3*a2^2*a1^4 + 4*a6^2*a5^4*a2^2*a1^4 - 4*a6^4*a5*x34*a2^2*a1^4 + 4*a6^3*a5^2*x34*a2^2*a1^4 + 4*a6^2*a5^3*x34*a2^2*a1^4 - 4*a6*a5^4*x34*a2^2*a1^4 + 4*a6^4*x34^2*a2^2*a1^4 + 4*a6^3*a5*x34^2*a2^2*a1^4 - 24*a6^2*a5^2*x34^2*a2^2*a1^4 + 4*a6*a5^3*x34^2*a2^2*a1^4 + 4*a5^4*x34^2*a2^2*a1^4 - 4*a6^3*x34^3*a2^2*a1^4 + 4*a6^2*a5*x34^3*a2^2*a1^4 + 4*a6*a5^2*x34^3*a2^2*a1^4 - 4*a5^3*x34^3*a2^2*a1^4 + 4*a6^2*x34^4*a2^2*a1^4 - 4*a6*a5*x34^4*a2^2*a1^4 + 4*a5^2*x34^4*a2^2*a1^4 - 8*a6^4*a5*a3*a2^2*a1^4 + 8*a6^3*a5^2*a3*a2^2*a1^4 + 8*a6^2*a5^3*a3*a2^2*a1^4 - 8*a6*a5^4*a3*a2^2*a1^4 + 4*a6^4*x34*a3*a2^2*a1^4 - 4*a6^3*a5*x34*a3*a2^2*a1^4 - 36*a6^2*a5^2*x34*a3*a2^2*a1^4 - 4*a6*a5^3*x34*a3*a2^2*a1^4 + 4*a5^4*x34*a3*a2^2*a1^4 - 8*a6^3*x34^2*a3*a2^2*a1^4 + 24*a6^2*a5*x34^2*a3*a2^2*a1^4 + 24*a6*a5^2*x34^2*a3*a2^2*a1^4 - 8*a5^3*x34^2*a3*a2^2*a1^4 + 20*a6^2*x34^3*a3*a2^2*a1^4 - 28*a6*a5*x34^3*a3*a2^2*a1^4 + 20*a5^2*x34^3*a3*a2^2*a1^4 - 4*a6*x34^4*a3*a2^2*a1^4 - 4*a5*x34^4*a3*a2^2*a1^4 + 4*a6^4*a3^2*a2^2*a1^4 - 4*a6^3*a5*a3^2*a2^2*a1^4 - 36*a6^2*a5^2*a3^2*a2^2*a1^4 - 4*a6*a5^3*a3^2*a2^2*a1^4 + 4*a5^4*a3^2*a2^2*a1^4 + 48*a6^2*a5*x34*a3^2*a2^2*a1^4 + 48*a6*a5^2*x34*a3^2*a2^2*a1^4 + 12*a6^2*x34^2*a3^2*a2^2*a1^4 - 48*a6*a5*x34^2*a3^2*a2^2*a1^4 + 12*a5^2*x34^2*a3^2*a2^2*a1^4 - 12*a6*x34^3*a3^2*a2^2*a1^4 - 12*a5*x34^3*a3^2*a2^2*a1^4 + 4*x34^4*a3^2*a2^2*a1^4 + 32*a6^2*a5*a3^3*a2^2*a1^4 + 32*a6*a5^2*a3^3*a2^2*a1^4 - 16*a6^2*x34*a3^3*a2^2*a1^4 - 40*a6*a5*x34*a3^3*a2^2*a1^4 - 16*a5^2*x34*a3^3*a2^2*a1^4 - 8*a6*x34^2*a3^3*a2^2*a1^4 - 8*a5*x34^2*a3^3*a2^2*a1^4 + 12*x34^3*a3^3*a2^2*a1^4 - 8*a6^2*a3^4*a2^2*a1^4 - 20*a6*a5*a3^4*a2^2*a1^4 - 8*a5^2*a3^4*a2^2*a1^4 + 16*x34^2*a3^4*a2^2*a1^4 + 12*x34*a3^5*a2^2*a1^4 + 4*a3^6*a2^2*a1^4 - 4*a6^3*a5^2*a2^3*a1^4 - 4*a6^2*a5^3*a2^3*a1^4 + 4*a6^3*a5*x34*a2^3*a1^4 + 4*a6^2*a5^2*x34*a2^3*a1^4 + 4*a6*a5^3*x34*a2^3*a1^4 - 4*a6^3*x34^2*a2^3*a1^4 + 4*a6^2*a5*x34^2*a2^3*a1^4 + 4*a6*a5^2*x34^2*a2^3*a1^4 - 4*a5^3*x34^2*a2^3*a1^4 - 4*a6^2*x34^3*a2^3*a1^4 + 4*a6*a5*x34^3*a2^3*a1^4 - 4*a5^2*x34^3*a2^3*a1^4 + 8*a6^3*a5*a3*a2^3*a1^4 + 8*a6^2*a5^2*a3*a2^3*a1^4 + 8*a6*a5^3*a3*a2^3*a1^4 - 4*a6^3*x34*a3*a2^3*a1^4 - 4*a6^2*a5*x34*a3*a2^3*a1^4 - 4*a6*a5^2*x34*a3*a2^3*a1^4 - 4*a5^3*x34*a3*a2^3*a1^4 - 8*a6^2*x34^2*a3*a2^3*a1^4 - 8*a5^2*x34^2*a3*a2^3*a1^4 + 4*a6*x34^3*a3*a2^3*a1^4 + 4*a5*x34^3*a3*a2^3*a1^4 - 4*a6^3*a3^2*a2^3*a1^4 - 4*a6^2*a5*a3^2*a2^3*a1^4 - 4*a6*a5^2*a3^2*a2^3*a1^4 - 4*a5^3*a3^2*a2^3*a1^4 - 24*a6*a5*x34*a3^2*a2^3*a1^4 + 16*a6*x34^2*a3^2*a2^3*a1^4 + 16*a5*x34^2*a3^2*a2^3*a1^4 - 4*x34^3*a3^2*a2^3*a1^4 - 16*a6*a5*a3^3*a2^3*a1^4 + 24*a6*x34*a3^3*a2^3*a1^4 + 24*a5*x34*a3^3*a2^3*a1^4 - 16*x34^2*a3^3*a2^3*a1^4 + 12*a6*a3^4*a2^3*a1^4 + 12*a5*a3^4*a2^3*a1^4 - 20*x34*a3^4*a2^3*a1^4 - 8*a3^5*a2^3*a1^4 + 4*a6^2*a5^2*a2^4*a1^4 - 4*a6^2*a5*x34*a2^4*a1^4 - 4*a6*a5^2*x34*a2^4*a1^4 + 4*a6^2*x34^2*a2^4*a1^4 - 4*a6*a5*x34^2*a2^4*a1^4 + 4*a5^2*x34^2*a2^4*a1^4 - 8*a6^2*a5*a3*a2^4*a1^4 - 8*a6*a5^2*a3*a2^4*a1^4 + 4*a6^2*x34*a3*a2^4*a1^4 + 16*a6*a5*x34*a3*a2^4*a1^4 + 4*a5^2*x34*a3*a2^4*a1^4 - 4*a6*x34^2*a3*a2^4*a1^4 - 4*a5*x34^2*a3*a2^4*a1^4 + 4*a6^2*a3^2*a2^4*a1^4 + 16*a6*a5*a3^2*a2^4*a1^4 + 4*a5^2*a3^2*a2^4*a1^4 - 12*a6*x34*a3^2*a2^4*a1^4 - 12*a5*x34*a3^2*a2^4*a1^4 + 4*x34^2*a3^2*a2^4*a1^4 - 8*a6*a3^3*a2^4*a1^4 - 8*a5*a3^3*a2^4*a1^4 + 8*x34*a3^3*a2^4*a1^4 + 4*a3^4*a2^4*a1^4;

-- We compute the leadingTerms

toString(leadTerm(1,B))
-- o3 = 4*a6^4*a5^4*a3^4


==> anc/supplementaryMaterial/software/CDumbbell.m2 <==
-- Dumbbell graph calculations
-- polynomial C

S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];
C = 8*a6^6*a5^6*a4^4*a3^2 - 8*a6^6*a5^5*a4^5*a3^2 - 8*a6^5*a5^6*a4^5*a3^2 + 8*a6^6*a5^4*a4^6*a3^2 - 8*a6^5*a5^5*a4^6*a3^2 + 8*a6^4*a5^6*a4^6*a3^2 - 8*a6^6*a5^6*a4^3*a3^3 - 4*a6^6*a5^5*a4^4*a3^3 - 4*a6^5*a5^6*a4^4*a3^3 - 4*a6^6*a5^4*a4^5*a3^3 + 48*a6^5*a5^5*a4^5*a3^3 - 4*a6^4*a5^6*a4^5*a3^3 - 8*a6^6*a5^3*a4^6*a3^3 - 4*a6^5*a5^4*a4^6*a3^3 - 4*a6^4*a5^5*a4^6*a3^3 - 8*a6^3*a5^6*a4^6*a3^3 + 8*a6^6*a5^6*a4^2*a3^4 - 4*a6^6*a5^5*a4^3*a3^4 - 4*a6^5*a5^6*a4^3*a3^4 + 24*a6^6*a5^4*a4^4*a3^4 - 24*a6^5*a5^5*a4^4*a3^4 + 24*a6^4*a5^6*a4^4*a3^4 - 4*a6^6*a5^3*a4^5*a3^4 - 24*a6^5*a5^4*a4^5*a3^4 - 24*a6^4*a5^5*a4^5*a3^4 - 4*a6^3*a5^6*a4^5*a3^4 + 8*a6^6*a5^2*a4^6*a3^4 - 4*a6^5*a5^3*a4^6*a3^4 + 24*a6^4*a5^4*a4^6*a3^4 - 4*a6^3*a5^5*a4^6*a3^4 + 8*a6^2*a5^6*a4^6*a3^4 - 8*a6^6*a5^5*a4^2*a3^5 - 8*a6^5*a5^6*a4^2*a3^5 - 4*a6^6*a5^4*a4^3*a3^5 + 48*a6^5*a5^5*a4^3*a3^5 - 4*a6^4*a5^6*a4^3*a3^5 - 4*a6^6*a5^3*a4^4*a3^5 - 24*a6^5*a5^4*a4^4*a3^5 - 24*a6^4*a5^5*a4^4*a3^5 - 4*a6^3*a5^6*a4^4*a3^5 - 8*a6^6*a5^2*a4^5*a3^5 + 48*a6^5*a5^3*a4^5*a3^5 - 24*a6^4*a5^4*a4^5*a3^5 + 48*a6^3*a5^5*a4^5*a3^5 - 8*a6^2*a5^6*a4^5*a3^5 - 8*a6^5*a5^2*a4^6*a3^5 - 4*a6^4*a5^3*a4^6*a3^5 - 4*a6^3*a5^4*a4^6*a3^5 - 8*a6^2*a5^5*a4^6*a3^5 + 8*a6^6*a5^4*a4^2*a3^6 - 8*a6^5*a5^5*a4^2*a3^6 + 8*a6^4*a5^6*a4^2*a3^6 - 8*a6^6*a5^3*a4^3*a3^6 - 4*a6^5*a5^4*a4^3*a3^6 - 4*a6^4*a5^5*a4^3*a3^6 - 8*a6^3*a5^6*a4^3*a3^6 + 8*a6^6*a5^2*a4^4*a3^6 - 4*a6^5*a5^3*a4^4*a3^6 + 24*a6^4*a5^4*a4^4*a3^6 - 4*a6^3*a5^5*a4^4*a3^6 + 8*a6^2*a5^6*a4^4*a3^6 - 8*a6^5*a5^2*a4^5*a3^6 - 4*a6^4*a5^3*a4^5*a3^6 - 4*a6^3*a5^4*a4^5*a3^6 - 8*a6^2*a5^5*a4^5*a3^6 + 8*a6^4*a5^2*a4^6*a3^6 - 8*a6^3*a5^3*a4^6*a3^6 + 8*a6^2*a5^4*a4^6*a3^6 - 8*a6^6*a5^6*a4^4*a3*a2 + 8*a6^6*a5^5*a4^5*a3*a2 + 8*a6^5*a5^6*a4^5*a3*a2 - 8*a6^6*a5^4*a4^6*a3*a2 + 8*a6^5*a5^5*a4^6*a3*a2 - 8*a6^4*a5^6*a4^6*a3*a2 - 4*a6^6*a5^6*a4^3*a3^2*a2 + 2*a6^6*a5^5*a4^4*a3^2*a2 + 2*a6^5*a5^6*a4^4*a3^2*a2 + 2*a6^6*a5^4*a4^5*a3^2*a2 + 2*a6^4*a5^6*a4^5*a3^2*a2 - 4*a6^6*a5^3*a4^6*a3^2*a2 + 2*a6^5*a5^4*a4^6*a3^2*a2 + 2*a6^4*a5^5*a4^6*a3^2*a2 - 4*a6^3*a5^6*a4^6*a3^2*a2 - 4*a6^6*a5^6*a4^2*a3^3*a2 + 40*a6^6*a5^5*a4^3*a3^3*a2 + 40*a6^5*a5^6*a4^3*a3^3*a2 - 28*a6^6*a5^4*a4^4*a3^3*a2 - 48*a6^5*a5^5*a4^4*a3^3*a2 - 28*a6^4*a5^6*a4^4*a3^3*a2 + 40*a6^6*a5^3*a4^5*a3^3*a2 - 48*a6^5*a5^4*a4^5*a3^3*a2 - 48*a6^4*a5^5*a4^5*a3^3*a2 + 40*a6^3*a5^6*a4^5*a3^3*a2 - 4*a6^6*a5^2*a4^6*a3^3*a2 + 40*a6^5*a5^3*a4^6*a3^3*a2 - 28*a6^4*a5^4*a4^6*a3^3*a2 + 40*a6^3*a5^5*a4^6*a3^3*a2 - 4*a6^2*a5^6*a4^6*a3^3*a2 - 8*a6^6*a5^6*a4*a3^4*a2 + 2*a6^6*a5^5*a4^2*a3^4*a2 + 2*a6^5*a5^6*a4^2*a3^4*a2 - 28*a6^6*a5^4*a4^3*a3^4*a2 - 48*a6^5*a5^5*a4^3*a3^4*a2 - 28*a6^4*a5^6*a4^3*a3^4*a2 - 28*a6^6*a5^3*a4^4*a3^4*a2 + 108*a6^5*a5^4*a4^4*a3^4*a2 + 108*a6^4*a5^5*a4^4*a3^4*a2 - 28*a6^3*a5^6*a4^4*a3^4*a2 + 2*a6^6*a5^2*a4^5*a3^4*a2 - 48*a6^5*a5^3*a4^5*a3^4*a2 + 108*a6^4*a5^4*a4^5*a3^4*a2 - 48*a6^3*a5^5*a4^5*a3^4*a2 + 2*a6^2*a5^6*a4^5*a3^4*a2 - 8*a6^6*a5*a4^6*a3^4*a2 + 2*a6^5*a5^2*a4^6*a3^4*a2 - 28*a6^4*a5^3*a4^6*a3^4*a2 - 28*a6^3*a5^4*a4^6*a3^4*a2 + 2*a6^2*a5^5*a4^6*a3^4*a2 - 8*a6*a5^6*a4^6*a3^4*a2 + 8*a6^6*a5^5*a4*a3^5*a2 + 8*a6^5*a5^6*a4*a3^5*a2 + 2*a6^6*a5^4*a4^2*a3^5*a2 + 2*a6^4*a5^6*a4^2*a3^5*a2 + 40*a6^6*a5^3*a4^3*a3^5*a2 - 48*a6^5*a5^4*a4^3*a3^5*a2 - 48*a6^4*a5^5*a4^3*a3^5*a2 + 40*a6^3*a5^6*a4^3*a3^5*a2 + 2*a6^6*a5^2*a4^4*a3^5*a2 - 48*a6^5*a5^3*a4^4*a3^5*a2 + 108*a6^4*a5^4*a4^4*a3^5*a2 - 48*a6^3*a5^5*a4^4*a3^5*a2 + 2*a6^2*a5^6*a4^4*a3^5*a2 + 8*a6^6*a5*a4^5*a3^5*a2 - 48*a6^4*a5^3*a4^5*a3^5*a2 - 48*a6^3*a5^4*a4^5*a3^5*a2 + 8*a6*a5^6*a4^5*a3^5*a2 + 8*a6^5*a5*a4^6*a3^5*a2 + 2*a6^4*a5^2*a4^6*a3^5*a2 + 40*a6^3*a5^3*a4^6*a3^5*a2 + 2*a6^2*a5^4*a4^6*a3^5*a2 + 8*a6*a5^5*a4^6*a3^5*a2 - 8*a6^6*a5^4*a4*a3^6*a2 + 8*a6^5*a5^5*a4*a3^6*a2 - 8*a6^4*a5^6*a4*a3^6*a2 - 4*a6^6*a5^3*a4^2*a3^6*a2 + 2*a6^5*a5^4*a4^2*a3^6*a2 + 2*a6^4*a5^5*a4^2*a3^6*a2 - 4*a6^3*a5^6*a4^2*a3^6*a2 - 4*a6^6*a5^2*a4^3*a3^6*a2 + 40*a6^5*a5^3*a4^3*a3^6*a2 - 28*a6^4*a5^4*a4^3*a3^6*a2 + 40*a6^3*a5^5*a4^3*a3^6*a2 - 4*a6^2*a5^6*a4^3*a3^6*a2 - 8*a6^6*a5*a4^4*a3^6*a2 + 2*a6^5*a5^2*a4^4*a3^6*a2 - 28*a6^4*a5^3*a4^4*a3^6*a2 - 28*a6^3*a5^4*a4^4*a3^6*a2 + 2*a6^2*a5^5*a4^4*a3^6*a2 - 8*a6*a5^6*a4^4*a3^6*a2 + 8*a6^5*a5*a4^5*a3^6*a2 + 2*a6^4*a5^2*a4^5*a3^6*a2 + 40*a6^3*a5^3*a4^5*a3^6*a2 + 2*a6^2*a5^4*a4^5*a3^6*a2 + 8*a6*a5^5*a4^5*a3^6*a2 - 8*a6^4*a5*a4^6*a3^6*a2 - 4*a6^3*a5^2*a4^6*a3^6*a2 - 4*a6^2*a5^3*a4^6*a3^6*a2 - 8*a6*a5^4*a4^6*a3^6*a2 + 8*a6^6*a5^6*a4^4*a2^2 - 8*a6^6*a5^5*a4^5*a2^2 - 8*a6^5*a5^6*a4^5*a2^2 + 8*a6^6*a5^4*a4^6*a2^2 - 8*a6^5*a5^5*a4^6*a2^2 + 8*a6^4*a5^6*a4^6*a2^2 - 4*a6^6*a5^6*a4^3*a3*a2^2 + 2*a6^6*a5^5*a4^4*a3*a2^2 + 2*a6^5*a5^6*a4^4*a3*a2^2 + 2*a6^6*a5^4*a4^5*a3*a2^2 + 2*a6^4*a5^6*a4^5*a3*a2^2 - 4*a6^6*a5^3*a4^6*a3*a2^2 + 2*a6^5*a5^4*a4^6*a3*a2^2 + 2*a6^4*a5^5*a4^6*a3*a2^2 - 4*a6^3*a5^6*a4^6*a3*a2^2 + 24*a6^6*a5^6*a4^2*a3^2*a2^2 - 28*a6^6*a5^5*a4^3*a3^2*a2^2 - 28*a6^5*a5^6*a4^3*a3^2*a2^2 + 32*a6^6*a5^4*a4^4*a3^2*a2^2 + 32*a6^4*a5^6*a4^4*a3^2*a2^2 - 28*a6^6*a5^3*a4^5*a3^2*a2^2 - 28*a6^3*a5^6*a4^5*a3^2*a2^2 + 24*a6^6*a5^2*a4^6*a3^2*a2^2 - 28*a6^5*a5^3*a4^6*a3^2*a2^2 + 32*a6^4*a5^4*a4^6*a3^2*a2^2 - 28*a6^3*a5^5*a4^6*a3^2*a2^2 + 24*a6^2*a5^6*a4^6*a3^2*a2^2 - 4*a6^6*a5^6*a4*a3^3*a2^2 - 28*a6^6*a5^5*a4^2*a3^3*a2^2 - 28*a6^5*a5^6*a4^2*a3^3*a2^2 - 4*a6^6*a5^4*a4^3*a3^3*a2^2 + 32*a6^5*a5^5*a4^3*a3^3*a2^2 - 4*a6^4*a5^6*a4^3*a3^3*a2^2 - 4*a6^6*a5^3*a4^4*a3^3*a2^2 + 36*a6^5*a5^4*a4^4*a3^3*a2^2 + 36*a6^4*a5^5*a4^4*a3^3*a2^2 - 4*a6^3*a5^6*a4^4*a3^3*a2^2 - 28*a6^6*a5^2*a4^5*a3^3*a2^2 + 32*a6^5*a5^3*a4^5*a3^3*a2^2 + 36*a6^4*a5^4*a4^5*a3^3*a2^2 + 32*a6^3*a5^5*a4^5*a3^3*a2^2 - 28*a6^2*a5^6*a4^5*a3^3*a2^2 - 4*a6^6*a5*a4^6*a3^3*a2^2 - 28*a6^5*a5^2*a4^6*a3^3*a2^2 - 4*a6^4*a5^3*a4^6*a3^3*a2^2 - 4*a6^3*a5^4*a4^6*a3^3*a2^2 - 28*a6^2*a5^5*a4^6*a3^3*a2^2 - 4*a6*a5^6*a4^6*a3^3*a2^2 + 8*a6^6*a5^6*a3^4*a2^2 + 2*a6^6*a5^5*a4*a3^4*a2^2 + 2*a6^5*a5^6*a4*a3^4*a2^2 + 32*a6^6*a5^4*a4^2*a3^4*a2^2 + 32*a6^4*a5^6*a4^2*a3^4*a2^2 - 4*a6^6*a5^3*a4^3*a3^4*a2^2 + 36*a6^5*a5^4*a4^3*a3^4*a2^2 + 36*a6^4*a5^5*a4^3*a3^4*a2^2 - 4*a6^3*a5^6*a4^3*a3^4*a2^2 + 32*a6^6*a5^2*a4^4*a3^4*a2^2 + 36*a6^5*a5^3*a4^4*a3^4*a2^2 - 432*a6^4*a5^4*a4^4*a3^4*a2^2 + 36*a6^3*a5^5*a4^4*a3^4*a2^2 + 32*a6^2*a5^6*a4^4*a3^4*a2^2 + 2*a6^6*a5*a4^5*a3^4*a2^2 + 36*a6^4*a5^3*a4^5*a3^4*a2^2 + 36*a6^3*a5^4*a4^5*a3^4*a2^2 + 2*a6*a5^6*a4^5*a3^4*a2^2 + 8*a6^6*a4^6*a3^4*a2^2 + 2*a6^5*a5*a4^6*a3^4*a2^2 + 32*a6^4*a5^2*a4^6*a3^4*a2^2 - 4*a6^3*a5^3*a4^6*a3^4*a2^2 + 32*a6^2*a5^4*a4^6*a3^4*a2^2 + 2*a6*a5^5*a4^6*a3^4*a2^2 + 8*a5^6*a4^6*a3^4*a2^2 - 8*a6^6*a5^5*a3^5*a2^2 - 8*a6^5*a5^6*a3^5*a2^2 + 2*a6^6*a5^4*a4*a3^5*a2^2 + 2*a6^4*a5^6*a4*a3^5*a2^2 - 28*a6^6*a5^3*a4^2*a3^5*a2^2 - 28*a6^3*a5^6*a4^2*a3^5*a2^2 - 28*a6^6*a5^2*a4^3*a3^5*a2^2 + 32*a6^5*a5^3*a4^3*a3^5*a2^2 + 36*a6^4*a5^4*a4^3*a3^5*a2^2 + 32*a6^3*a5^5*a4^3*a3^5*a2^2 - 28*a6^2*a5^6*a4^3*a3^5*a2^2 + 2*a6^6*a5*a4^4*a3^5*a2^2 + 36*a6^4*a5^3*a4^4*a3^5*a2^2 + 36*a6^3*a5^4*a4^4*a3^5*a2^2 + 2*a6*a5^6*a4^4*a3^5*a2^2 - 8*a6^6*a4^5*a3^5*a2^2 + 32*a6^3*a5^3*a4^5*a3^5*a2^2 - 8*a5^6*a4^5*a3^5*a2^2 - 8*a6^5*a4^6*a3^5*a2^2 + 2*a6^4*a5*a4^6*a3^5*a2^2 - 28*a6^3*a5^2*a4^6*a3^5*a2^2 - 28*a6^2*a5^3*a4^6*a3^5*a2^2 + 2*a6*a5^4*a4^6*a3^5*a2^2 - 8*a5^5*a4^6*a3^5*a2^2 + 8*a6^6*a5^4*a3^6*a2^2 - 8*a6^5*a5^5*a3^6*a2^2 + 8*a6^4*a5^6*a3^6*a2^2 - 4*a6^6*a5^3*a4*a3^6*a2^2 + 2*a6^5*a5^4*a4*a3^6*a2^2 + 2*a6^4*a5^5*a4*a3^6*a2^2 - 4*a6^3*a5^6*a4*a3^6*a2^2 + 24*a6^6*a5^2*a4^2*a3^6*a2^2 - 28*a6^5*a5^3*a4^2*a3^6*a2^2 + 32*a6^4*a5^4*a4^2*a3^6*a2^2 - 28*a6^3*a5^5*a4^2*a3^6*a2^2 + 24*a6^2*a5^6*a4^2*a3^6*a2^2 - 4*a6^6*a5*a4^3*a3^6*a2^2 - 28*a6^5*a5^2*a4^3*a3^6*a2^2 - 4*a6^4*a5^3*a4^3*a3^6*a2^2 - 4*a6^3*a5^4*a4^3*a3^6*a2^2 - 28*a6^2*a5^5*a4^3*a3^6*a2^2 - 4*a6*a5^6*a4^3*a3^6*a2^2 + 8*a6^6*a4^4*a3^6*a2^2 + 2*a6^5*a5*a4^4*a3^6*a2^2 + 32*a6^4*a5^2*a4^4*a3^6*a2^2 - 4*a6^3*a5^3*a4^4*a3^6*a2^2 + 32*a6^2*a5^4*a4^4*a3^6*a2^2 + 2*a6*a5^5*a4^4*a3^6*a2^2 + 8*a5^6*a4^4*a3^6*a2^2 - 8*a6^5*a4^5*a3^6*a2^2 + 2*a6^4*a5*a4^5*a3^6*a2^2 - 28*a6^3*a5^2*a4^5*a3^6*a2^2 - 28*a6^2*a5^3*a4^5*a3^6*a2^2 + 2*a6*a5^4*a4^5*a3^6*a2^2 - 8*a5^5*a4^5*a3^6*a2^2 + 8*a6^4*a4^6*a3^6*a2^2 - 4*a6^3*a5*a4^6*a3^6*a2^2 + 24*a6^2*a5^2*a4^6*a3^6*a2^2 - 4*a6*a5^3*a4^6*a3^6*a2^2 + 8*a5^4*a4^6*a3^6*a2^2 - 8*a6^6*a5^6*a4^3*a2^3 - 4*a6^6*a5^5*a4^4*a2^3 - 4*a6^5*a5^6*a4^4*a2^3 - 4*a6^6*a5^4*a4^5*a2^3 + 48*a6^5*a5^5*a4^5*a2^3 - 4*a6^4*a5^6*a4^5*a2^3 - 8*a6^6*a5^3*a4^6*a2^3 - 4*a6^5*a5^4*a4^6*a2^3 - 4*a6^4*a5^5*a4^6*a2^3 - 8*a6^3*a5^6*a4^6*a2^3 - 4*a6^6*a5^6*a4^2*a3*a2^3 + 40*a6^6*a5^5*a4^3*a3*a2^3 + 40*a6^5*a5^6*a4^3*a3*a2^3 - 28*a6^6*a5^4*a4^4*a3*a2^3 - 48*a6^5*a5^5*a4^4*a3*a2^3 - 28*a6^4*a5^6*a4^4*a3*a2^3 + 40*a6^6*a5^3*a4^5*a3*a2^3 - 48*a6^5*a5^4*a4^5*a3*a2^3 - 48*a6^4*a5^5*a4^5*a3*a2^3 + 40*a6^3*a5^6*a4^5*a3*a2^3 - 4*a6^6*a5^2*a4^6*a3*a2^3 + 40*a6^5*a5^3*a4^6*a3*a2^3 - 28*a6^4*a5^4*a4^6*a3*a2^3 + 40*a6^3*a5^5*a4^6*a3*a2^3 - 4*a6^2*a5^6*a4^6*a3*a2^3 - 4*a6^6*a5^6*a4*a3^2*a2^3 - 28*a6^6*a5^5*a4^2*a3^2*a2^3 - 28*a6^5*a5^6*a4^2*a3^2*a2^3 - 4*a6^6*a5^4*a4^3*a3^2*a2^3 + 32*a6^5*a5^5*a4^3*a3^2*a2^3 - 4*a6^4*a5^6*a4^3*a3^2*a2^3 - 4*a6^6*a5^3*a4^4*a3^2*a2^3 + 36*a6^5*a5^4*a4^4*a3^2*a2^3 + 36*a6^4*a5^5*a4^4*a3^2*a2^3 - 4*a6^3*a5^6*a4^4*a3^2*a2^3 - 28*a6^6*a5^2*a4^5*a3^2*a2^3 + 32*a6^5*a5^3*a4^5*a3^2*a2^3 + 36*a6^4*a5^4*a4^5*a3^2*a2^3 + 32*a6^3*a5^5*a4^5*a3^2*a2^3 - 28*a6^2*a5^6*a4^5*a3^2*a2^3 - 4*a6^6*a5*a4^6*a3^2*a2^3 - 28*a6^5*a5^2*a4^6*a3^2*a2^3 - 4*a6^4*a5^3*a4^6*a3^2*a2^3 - 4*a6^3*a5^4*a4^6*a3^2*a2^3 - 28*a6^2*a5^5*a4^6*a3^2*a2^3 - 4*a6*a5^6*a4^6*a3^2*a2^3 - 8*a6^6*a5^6*a3^3*a2^3 + 40*a6^6*a5^5*a4*a3^3*a2^3 + 40*a6^5*a5^6*a4*a3^3*a2^3 - 4*a6^6*a5^4*a4^2*a3^3*a2^3 + 32*a6^5*a5^5*a4^2*a3^3*a2^3 - 4*a6^4*a5^6*a4^2*a3^3*a2^3 + 48*a6^6*a5^3*a4^3*a3^3*a2^3 - 96*a6^5*a5^4*a4^3*a3^3*a2^3 - 96*a6^4*a5^5*a4^3*a3^3*a2^3 + 48*a6^3*a5^6*a4^3*a3^3*a2^3 - 4*a6^6*a5^2*a4^4*a3^3*a2^3 - 96*a6^5*a5^3*a4^4*a3^3*a2^3 + 144*a6^4*a5^4*a4^4*a3^3*a2^3 - 96*a6^3*a5^5*a4^4*a3^3*a2^3 - 4*a6^2*a5^6*a4^4*a3^3*a2^3 + 40*a6^6*a5*a4^5*a3^3*a2^3 + 32*a6^5*a5^2*a4^5*a3^3*a2^3 - 96*a6^4*a5^3*a4^5*a3^3*a2^3 - 96*a6^3*a5^4*a4^5*a3^3*a2^3 + 32*a6^2*a5^5*a4^5*a3^3*a2^3 + 40*a6*a5^6*a4^5*a3^3*a2^3 - 8*a6^6*a4^6*a3^3*a2^3 + 40*a6^5*a5*a4^6*a3^3*a2^3 - 4*a6^4*a5^2*a4^6*a3^3*a2^3 + 48*a6^3*a5^3*a4^6*a3^3*a2^3 - 4*a6^2*a5^4*a4^6*a3^3*a2^3 + 40*a6*a5^5*a4^6*a3^3*a2^3 - 8*a5^6*a4^6*a3^3*a2^3 - 4*a6^6*a5^5*a3^4*a2^3 - 4*a6^5*a5^6*a3^4*a2^3 - 28*a6^6*a5^4*a4*a3^4*a2^3 - 48*a6^5*a5^5*a4*a3^4*a2^3 - 28*a6^4*a5^6*a4*a3^4*a2^3 - 4*a6^6*a5^3*a4^2*a3^4*a2^3 + 36*a6^5*a5^4*a4^2*a3^4*a2^3 + 36*a6^4*a5^5*a4^2*a3^4*a2^3 - 4*a6^3*a5^6*a4^2*a3^4*a2^3 - 4*a6^6*a5^2*a4^3*a3^4*a2^3 - 96*a6^5*a5^3*a4^3*a3^4*a2^3 + 144*a6^4*a5^4*a4^3*a3^4*a2^3 - 96*a6^3*a5^5*a4^3*a3^4*a2^3 - 4*a6^2*a5^6*a4^3*a3^4*a2^3 - 28*a6^6*a5*a4^4*a3^4*a2^3 + 36*a6^5*a5^2*a4^4*a3^4*a2^3 + 144*a6^4*a5^3*a4^4*a3^4*a2^3 + 144*a6^3*a5^4*a4^4*a3^4*a2^3 + 36*a6^2*a5^5*a4^4*a3^4*a2^3 - 28*a6*a5^6*a4^4*a3^4*a2^3 - 4*a6^6*a4^5*a3^4*a2^3 - 48*a6^5*a5*a4^5*a3^4*a2^3 + 36*a6^4*a5^2*a4^5*a3^4*a2^3 - 96*a6^3*a5^3*a4^5*a3^4*a2^3 + 36*a6^2*a5^4*a4^5*a3^4*a2^3 - 48*a6*a5^5*a4^5*a3^4*a2^3 - 4*a5^6*a4^5*a3^4*a2^3 - 4*a6^5*a4^6*a3^4*a2^3 - 28*a6^4*a5*a4^6*a3^4*a2^3 - 4*a6^3*a5^2*a4^6*a3^4*a2^3 - 4*a6^2*a5^3*a4^6*a3^4*a2^3 - 28*a6*a5^4*a4^6*a3^4*a2^3 - 4*a5^5*a4^6*a3^4*a2^3 - 4*a6^6*a5^4*a3^5*a2^3 + 48*a6^5*a5^5*a3^5*a2^3 - 4*a6^4*a5^6*a3^5*a2^3 + 40*a6^6*a5^3*a4*a3^5*a2^3 - 48*a6^5*a5^4*a4*a3^5*a2^3 - 48*a6^4*a5^5*a4*a3^5*a2^3 + 40*a6^3*a5^6*a4*a3^5*a2^3 - 28*a6^6*a5^2*a4^2*a3^5*a2^3 + 32*a6^5*a5^3*a4^2*a3^5*a2^3 + 36*a6^4*a5^4*a4^2*a3^5*a2^3 + 32*a6^3*a5^5*a4^2*a3^5*a2^3 - 28*a6^2*a5^6*a4^2*a3^5*a2^3 + 40*a6^6*a5*a4^3*a3^5*a2^3 + 32*a6^5*a5^2*a4^3*a3^5*a2^3 - 96*a6^4*a5^3*a4^3*a3^5*a2^3 - 96*a6^3*a5^4*a4^3*a3^5*a2^3 + 32*a6^2*a5^5*a4^3*a3^5*a2^3 + 40*a6*a5^6*a4^3*a3^5*a2^3 - 4*a6^6*a4^4*a3^5*a2^3 - 48*a6^5*a5*a4^4*a3^5*a2^3 + 36*a6^4*a5^2*a4^4*a3^5*a2^3 - 96*a6^3*a5^3*a4^4*a3^5*a2^3 + 36*a6^2*a5^4*a4^4*a3^5*a2^3 - 48*a6*a5^5*a4^4*a3^5*a2^3 - 4*a5^6*a4^4*a3^5*a2^3 + 48*a6^5*a4^5*a3^5*a2^3 - 48*a6^4*a5*a4^5*a3^5*a2^3 + 32*a6^3*a5^2*a4^5*a3^5*a2^3 + 32*a6^2*a5^3*a4^5*a3^5*a2^3 - 48*a6*a5^4*a4^5*a3^5*a2^3 + 48*a5^5*a4^5*a3^5*a2^3 - 4*a6^4*a4^6*a3^5*a2^3 + 40*a6^3*a5*a4^6*a3^5*a2^3 - 28*a6^2*a5^2*a4^6*a3^5*a2^3 + 40*a6*a5^3*a4^6*a3^5*a2^3 - 4*a5^4*a4^6*a3^5*a2^3 - 8*a6^6*a5^3*a3^6*a2^3 - 4*a6^5*a5^4*a3^6*a2^3 - 4*a6^4*a5^5*a3^6*a2^3 - 8*a6^3*a5^6*a3^6*a2^3 - 4*a6^6*a5^2*a4*a3^6*a2^3 + 40*a6^5*a5^3*a4*a3^6*a2^3 - 28*a6^4*a5^4*a4*a3^6*a2^3 + 40*a6^3*a5^5*a4*a3^6*a2^3 - 4*a6^2*a5^6*a4*a3^6*a2^3 - 4*a6^6*a5*a4^2*a3^6*a2^3 - 28*a6^5*a5^2*a4^2*a3^6*a2^3 - 4*a6^4*a5^3*a4^2*a3^6*a2^3 - 4*a6^3*a5^4*a4^2*a3^6*a2^3 - 28*a6^2*a5^5*a4^2*a3^6*a2^3 - 4*a6*a5^6*a4^2*a3^6*a2^3 - 8*a6^6*a4^3*a3^6*a2^3 + 40*a6^5*a5*a4^3*a3^6*a2^3 - 4*a6^4*a5^2*a4^3*a3^6*a2^3 + 48*a6^3*a5^3*a4^3*a3^6*a2^3 - 4*a6^2*a5^4*a4^3*a3^6*a2^3 + 40*a6*a5^5*a4^3*a3^6*a2^3 - 8*a5^6*a4^3*a3^6*a2^3 - 4*a6^5*a4^4*a3^6*a2^3 - 28*a6^4*a5*a4^4*a3^6*a2^3 - 4*a6^3*a5^2*a4^4*a3^6*a2^3 - 4*a6^2*a5^3*a4^4*a3^6*a2^3 - 28*a6*a5^4*a4^4*a3^6*a2^3 - 4*a5^5*a4^4*a3^6*a2^3 - 4*a6^4*a4^5*a3^6*a2^3 + 40*a6^3*a5*a4^5*a3^6*a2^3 - 28*a6^2*a5^2*a4^5*a3^6*a2^3 + 40*a6*a5^3*a4^5*a3^6*a2^3 - 4*a5^4*a4^5*a3^6*a2^3 - 8*a6^3*a4^6*a3^6*a2^3 - 4*a6^2*a5*a4^6*a3^6*a2^3 - 4*a6*a5^2*a4^6*a3^6*a2^3 - 8*a5^3*a4^6*a3^6*a2^3 + 8*a6^6*a5^6*a4^2*a2^4 - 4*a6^6*a5^5*a4^3*a2^4 - 4*a6^5*a5^6*a4^3*a2^4 + 24*a6^6*a5^4*a4^4*a2^4 - 24*a6^5*a5^5*a4^4*a2^4 + 24*a6^4*a5^6*a4^4*a2^4 - 4*a6^6*a5^3*a4^5*a2^4 - 24*a6^5*a5^4*a4^5*a2^4 - 24*a6^4*a5^5*a4^5*a2^4 - 4*a6^3*a5^6*a4^5*a2^4 + 8*a6^6*a5^2*a4^6*a2^4 - 4*a6^5*a5^3*a4^6*a2^4 + 24*a6^4*a5^4*a4^6*a2^4 - 4*a6^3*a5^5*a4^6*a2^4 + 8*a6^2*a5^6*a4^6*a2^4 - 8*a6^6*a5^6*a4*a3*a2^4 + 2*a6^6*a5^5*a4^2*a3*a2^4 + 2*a6^5*a5^6*a4^2*a3*a2^4 - 28*a6^6*a5^4*a4^3*a3*a2^4 - 48*a6^5*a5^5*a4^3*a3*a2^4 - 28*a6^4*a5^6*a4^3*a3*a2^4 - 28*a6^6*a5^3*a4^4*a3*a2^4 + 108*a6^5*a5^4*a4^4*a3*a2^4 + 108*a6^4*a5^5*a4^4*a3*a2^4 - 28*a6^3*a5^6*a4^4*a3*a2^4 + 2*a6^6*a5^2*a4^5*a3*a2^4 - 48*a6^5*a5^3*a4^5*a3*a2^4 + 108*a6^4*a5^4*a4^5*a3*a2^4 - 48*a6^3*a5^5*a4^5*a3*a2^4 + 2*a6^2*a5^6*a4^5*a3*a2^4 - 8*a6^6*a5*a4^6*a3*a2^4 + 2*a6^5*a5^2*a4^6*a3*a2^4 - 28*a6^4*a5^3*a4^6*a3*a2^4 - 28*a6^3*a5^4*a4^6*a3*a2^4 + 2*a6^2*a5^5*a4^6*a3*a2^4 - 8*a6*a5^6*a4^6*a3*a2^4 + 8*a6^6*a5^6*a3^2*a2^4 + 2*a6^6*a5^5*a4*a3^2*a2^4 + 2*a6^5*a5^6*a4*a3^2*a2^4 + 32*a6^6*a5^4*a4^2*a3^2*a2^4 + 32*a6^4*a5^6*a4^2*a3^2*a2^4 - 4*a6^6*a5^3*a4^3*a3^2*a2^4 + 36*a6^5*a5^4*a4^3*a3^2*a2^4 + 36*a6^4*a5^5*a4^3*a3^2*a2^4 - 4*a6^3*a5^6*a4^3*a3^2*a2^4 + 32*a6^6*a5^2*a4^4*a3^2*a2^4 + 36*a6^5*a5^3*a4^4*a3^2*a2^4 - 432*a6^4*a5^4*a4^4*a3^2*a2^4 + 36*a6^3*a5^5*a4^4*a3^2*a2^4 + 32*a6^2*a5^6*a4^4*a3^2*a2^4 + 2*a6^6*a5*a4^5*a3^2*a2^4 + 36*a6^4*a5^3*a4^5*a3^2*a2^4 + 36*a6^3*a5^4*a4^5*a3^2*a2^4 + 2*a6*a5^6*a4^5*a3^2*a2^4 + 8*a6^6*a4^6*a3^2*a2^4 + 2*a6^5*a5*a4^6*a3^2*a2^4 + 32*a6^4*a5^2*a4^6*a3^2*a2^4 - 4*a6^3*a5^3*a4^6*a3^2*a2^4 + 32*a6^2*a5^4*a4^6*a3^2*a2^4 + 2*a6*a5^5*a4^6*a3^2*a2^4 + 8*a5^6*a4^6*a3^2*a2^4 - 4*a6^6*a5^5*a3^3*a2^4 - 4*a6^5*a5^6*a3^3*a2^4 - 28*a6^6*a5^4*a4*a3^3*a2^4 - 48*a6^5*a5^5*a4*a3^3*a2^4 - 28*a6^4*a5^6*a4*a3^3*a2^4 - 4*a6^6*a5^3*a4^2*a3^3*a2^4 + 36*a6^5*a5^4*a4^2*a3^3*a2^4 + 36*a6^4*a5^5*a4^2*a3^3*a2^4 - 4*a6^3*a5^6*a4^2*a3^3*a2^4 - 4*a6^6*a5^2*a4^3*a3^3*a2^4 - 96*a6^5*a5^3*a4^3*a3^3*a2^4 + 144*a6^4*a5^4*a4^3*a3^3*a2^4 - 96*a6^3*a5^5*a4^3*a3^3*a2^4 - 4*a6^2*a5^6*a4^3*a3^3*a2^4 - 28*a6^6*a5*a4^4*a3^3*a2^4 + 36*a6^5*a5^2*a4^4*a3^3*a2^4 + 144*a6^4*a5^3*a4^4*a3^3*a2^4 + 144*a6^3*a5^4*a4^4*a3^3*a2^4 + 36*a6^2*a5^5*a4^4*a3^3*a2^4 - 28*a6*a5^6*a4^4*a3^3*a2^4 - 4*a6^6*a4^5*a3^3*a2^4 - 48*a6^5*a5*a4^5*a3^3*a2^4 + 36*a6^4*a5^2*a4^5*a3^3*a2^4 - 96*a6^3*a5^3*a4^5*a3^3*a2^4 + 36*a6^2*a5^4*a4^5*a3^3*a2^4 - 48*a6*a5^5*a4^5*a3^3*a2^4 - 4*a5^6*a4^5*a3^3*a2^4 - 4*a6^5*a4^6*a3^3*a2^4 - 28*a6^4*a5*a4^6*a3^3*a2^4 - 4*a6^3*a5^2*a4^6*a3^3*a2^4 - 4*a6^2*a5^3*a4^6*a3^3*a2^4 - 28*a6*a5^4*a4^6*a3^3*a2^4 - 4*a5^5*a4^6*a3^3*a2^4 + 24*a6^6*a5^4*a3^4*a2^4 - 24*a6^5*a5^5*a3^4*a2^4 + 24*a6^4*a5^6*a3^4*a2^4 - 28*a6^6*a5^3*a4*a3^4*a2^4 + 108*a6^5*a5^4*a4*a3^4*a2^4 + 108*a6^4*a5^5*a4*a3^4*a2^4 - 28*a6^3*a5^6*a4*a3^4*a2^4 + 32*a6^6*a5^2*a4^2*a3^4*a2^4 + 36*a6^5*a5^3*a4^2*a3^4*a2^4 - 432*a6^4*a5^4*a4^2*a3^4*a2^4 + 36*a6^3*a5^5*a4^2*a3^4*a2^4 + 32*a6^2*a5^6*a4^2*a3^4*a2^4 - 28*a6^6*a5*a4^3*a3^4*a2^4 + 36*a6^5*a5^2*a4^3*a3^4*a2^4 + 144*a6^4*a5^3*a4^3*a3^4*a2^4 + 144*a6^3*a5^4*a4^3*a3^4*a2^4 + 36*a6^2*a5^5*a4^3*a3^4*a2^4 - 28*a6*a5^6*a4^3*a3^4*a2^4 + 24*a6^6*a4^4*a3^4*a2^4 + 108*a6^5*a5*a4^4*a3^4*a2^4 - 432*a6^4*a5^2*a4^4*a3^4*a2^4 + 144*a6^3*a5^3*a4^4*a3^4*a2^4 - 432*a6^2*a5^4*a4^4*a3^4*a2^4 + 108*a6*a5^5*a4^4*a3^4*a2^4 + 24*a5^6*a4^4*a3^4*a2^4 - 24*a6^5*a4^5*a3^4*a2^4 + 108*a6^4*a5*a4^5*a3^4*a2^4 + 36*a6^3*a5^2*a4^5*a3^4*a2^4 + 36*a6^2*a5^3*a4^5*a3^4*a2^4 + 108*a6*a5^4*a4^5*a3^4*a2^4 - 24*a5^5*a4^5*a3^4*a2^4 + 24*a6^4*a4^6*a3^4*a2^4 - 28*a6^3*a5*a4^6*a3^4*a2^4 + 32*a6^2*a5^2*a4^6*a3^4*a2^4 - 28*a6*a5^3*a4^6*a3^4*a2^4 + 24*a5^4*a4^6*a3^4*a2^4 - 4*a6^6*a5^3*a3^5*a2^4 - 24*a6^5*a5^4*a3^5*a2^4 - 24*a6^4*a5^5*a3^5*a2^4 - 4*a6^3*a5^6*a3^5*a2^4 + 2*a6^6*a5^2*a4*a3^5*a2^4 - 48*a6^5*a5^3*a4*a3^5*a2^4 + 108*a6^4*a5^4*a4*a3^5*a2^4 - 48*a6^3*a5^5*a4*a3^5*a2^4 + 2*a6^2*a5^6*a4*a3^5*a2^4 + 2*a6^6*a5*a4^2*a3^5*a2^4 + 36*a6^4*a5^3*a4^2*a3^5*a2^4 + 36*a6^3*a5^4*a4^2*a3^5*a2^4 + 2*a6*a5^6*a4^2*a3^5*a2^4 - 4*a6^6*a4^3*a3^5*a2^4 - 48*a6^5*a5*a4^3*a3^5*a2^4 + 36*a6^4*a5^2*a4^3*a3^5*a2^4 - 96*a6^3*a5^3*a4^3*a3^5*a2^4 + 36*a6^2*a5^4*a4^3*a3^5*a2^4 - 48*a6*a5^5*a4^3*a3^5*a2^4 - 4*a5^6*a4^3*a3^5*a2^4 - 24*a6^5*a4^4*a3^5*a2^4 + 108*a6^4*a5*a4^4*a3^5*a2^4 + 36*a6^3*a5^2*a4^4*a3^5*a2^4 + 36*a6^2*a5^3*a4^4*a3^5*a2^4 + 108*a6*a5^4*a4^4*a3^5*a2^4 - 24*a5^5*a4^4*a3^5*a2^4 - 24*a6^4*a4^5*a3^5*a2^4 - 48*a6^3*a5*a4^5*a3^5*a2^4 - 48*a6*a5^3*a4^5*a3^5*a2^4 - 24*a5^4*a4^5*a3^5*a2^4 - 4*a6^3*a4^6*a3^5*a2^4 + 2*a6^2*a5*a4^6*a3^5*a2^4 + 2*a6*a5^2*a4^6*a3^5*a2^4 - 4*a5^3*a4^6*a3^5*a2^4 + 8*a6^6*a5^2*a3^6*a2^4 - 4*a6^5*a5^3*a3^6*a2^4 + 24*a6^4*a5^4*a3^6*a2^4 - 4*a6^3*a5^5*a3^6*a2^4 + 8*a6^2*a5^6*a3^6*a2^4 - 8*a6^6*a5*a4*a3^6*a2^4 + 2*a6^5*a5^2*a4*a3^6*a2^4 - 28*a6^4*a5^3*a4*a3^6*a2^4 - 28*a6^3*a5^4*a4*a3^6*a2^4 + 2*a6^2*a5^5*a4*a3^6*a2^4 - 8*a6*a5^6*a4*a3^6*a2^4 + 8*a6^6*a4^2*a3^6*a2^4 + 2*a6^5*a5*a4^2*a3^6*a2^4 + 32*a6^4*a5^2*a4^2*a3^6*a2^4 - 4*a6^3*a5^3*a4^2*a3^6*a2^4 + 32*a6^2*a5^4*a4^2*a3^6*a2^4 + 2*a6*a5^5*a4^2*a3^6*a2^4 + 8*a5^6*a4^2*a3^6*a2^4 - 4*a6^5*a4^3*a3^6*a2^4 - 28*a6^4*a5*a4^3*a3^6*a2^4 - 4*a6^3*a5^2*a4^3*a3^6*a2^4 - 4*a6^2*a5^3*a4^3*a3^6*a2^4 - 28*a6*a5^4*a4^3*a3^6*a2^4 - 4*a5^5*a4^3*a3^6*a2^4 + 24*a6^4*a4^4*a3^6*a2^4 - 28*a6^3*a5*a4^4*a3^6*a2^4 + 32*a6^2*a5^2*a4^4*a3^6*a2^4 - 28*a6*a5^3*a4^4*a3^6*a2^4 + 24*a5^4*a4^4*a3^6*a2^4 - 4*a6^3*a4^5*a3^6*a2^4 + 2*a6^2*a5*a4^5*a3^6*a2^4 + 2*a6*a5^2*a4^5*a3^6*a2^4 - 4*a5^3*a4^5*a3^6*a2^4 + 8*a6^2*a4^6*a3^6*a2^4 - 8*a6*a5*a4^6*a3^6*a2^4 + 8*a5^2*a4^6*a3^6*a2^4 - 8*a6^6*a5^5*a4^2*a2^5 - 8*a6^5*a5^6*a4^2*a2^5 - 4*a6^6*a5^4*a4^3*a2^5 + 48*a6^5*a5^5*a4^3*a2^5 - 4*a6^4*a5^6*a4^3*a2^5 - 4*a6^6*a5^3*a4^4*a2^5 - 24*a6^5*a5^4*a4^4*a2^5 - 24*a6^4*a5^5*a4^4*a2^5 - 4*a6^3*a5^6*a4^4*a2^5 - 8*a6^6*a5^2*a4^5*a2^5 + 48*a6^5*a5^3*a4^5*a2^5 - 24*a6^4*a5^4*a4^5*a2^5 + 48*a6^3*a5^5*a4^5*a2^5 - 8*a6^2*a5^6*a4^5*a2^5 - 8*a6^5*a5^2*a4^6*a2^5 - 4*a6^4*a5^3*a4^6*a2^5 - 4*a6^3*a5^4*a4^6*a2^5 - 8*a6^2*a5^5*a4^6*a2^5 + 8*a6^6*a5^5*a4*a3*a2^5 + 8*a6^5*a5^6*a4*a3*a2^5 + 2*a6^6*a5^4*a4^2*a3*a2^5 + 2*a6^4*a5^6*a4^2*a3*a2^5 + 40*a6^6*a5^3*a4^3*a3*a2^5 - 48*a6^5*a5^4*a4^3*a3*a2^5 - 48*a6^4*a5^5*a4^3*a3*a2^5 + 40*a6^3*a5^6*a4^3*a3*a2^5 + 2*a6^6*a5^2*a4^4*a3*a2^5 - 48*a6^5*a5^3*a4^4*a3*a2^5 + 108*a6^4*a5^4*a4^4*a3*a2^5 - 48*a6^3*a5^5*a4^4*a3*a2^5 + 2*a6^2*a5^6*a4^4*a3*a2^5 + 8*a6^6*a5*a4^5*a3*a2^5 - 48*a6^4*a5^3*a4^5*a3*a2^5 - 48*a6^3*a5^4*a4^5*a3*a2^5 + 8*a6*a5^6*a4^5*a3*a2^5 + 8*a6^5*a5*a4^6*a3*a2^5 + 2*a6^4*a5^2*a4^6*a3*a2^5 + 40*a6^3*a5^3*a4^6*a3*a2^5 + 2*a6^2*a5^4*a4^6*a3*a2^5 + 8*a6*a5^5*a4^6*a3*a2^5 - 8*a6^6*a5^5*a3^2*a2^5 - 8*a6^5*a5^6*a3^2*a2^5 + 2*a6^6*a5^4*a4*a3^2*a2^5 + 2*a6^4*a5^6*a4*a3^2*a2^5 - 28*a6^6*a5^3*a4^2*a3^2*a2^5 - 28*a6^3*a5^6*a4^2*a3^2*a2^5 - 28*a6^6*a5^2*a4^3*a3^2*a2^5 + 32*a6^5*a5^3*a4^3*a3^2*a2^5 + 36*a6^4*a5^4*a4^3*a3^2*a2^5 + 32*a6^3*a5^5*a4^3*a3^2*a2^5 - 28*a6^2*a5^6*a4^3*a3^2*a2^5 + 2*a6^6*a5*a4^4*a3^2*a2^5 + 36*a6^4*a5^3*a4^4*a3^2*a2^5 + 36*a6^3*a5^4*a4^4*a3^2*a2^5 + 2*a6*a5^6*a4^4*a3^2*a2^5 - 8*a6^6*a4^5*a3^2*a2^5 + 32*a6^3*a5^3*a4^5*a3^2*a2^5 - 8*a5^6*a4^5*a3^2*a2^5 - 8*a6^5*a4^6*a3^2*a2^5 + 2*a6^4*a5*a4^6*a3^2*a2^5 - 28*a6^3*a5^2*a4^6*a3^2*a2^5 - 28*a6^2*a5^3*a4^6*a3^2*a2^5 + 2*a6*a5^4*a4^6*a3^2*a2^5 - 8*a5^5*a4^6*a3^2*a2^5 - 4*a6^6*a5^4*a3^3*a2^5 + 48*a6^5*a5^5*a3^3*a2^5 - 4*a6^4*a5^6*a3^3*a2^5 + 40*a6^6*a5^3*a4*a3^3*a2^5 - 48*a6^5*a5^4*a4*a3^3*a2^5 - 48*a6^4*a5^5*a4*a3^3*a2^5 + 40*a6^3*a5^6*a4*a3^3*a2^5 - 28*a6^6*a5^2*a4^2*a3^3*a2^5 + 32*a6^5*a5^3*a4^2*a3^3*a2^5 + 36*a6^4*a5^4*a4^2*a3^3*a2^5 + 32*a6^3*a5^5*a4^2*a3^3*a2^5 - 28*a6^2*a5^6*a4^2*a3^3*a2^5 + 40*a6^6*a5*a4^3*a3^3*a2^5 + 32*a6^5*a5^2*a4^3*a3^3*a2^5 - 96*a6^4*a5^3*a4^3*a3^3*a2^5 - 96*a6^3*a5^4*a4^3*a3^3*a2^5 + 32*a6^2*a5^5*a4^3*a3^3*a2^5 + 40*a6*a5^6*a4^3*a3^3*a2^5 - 4*a6^6*a4^4*a3^3*a2^5 - 48*a6^5*a5*a4^4*a3^3*a2^5 + 36*a6^4*a5^2*a4^4*a3^3*a2^5 - 96*a6^3*a5^3*a4^4*a3^3*a2^5 + 36*a6^2*a5^4*a4^4*a3^3*a2^5 - 48*a6*a5^5*a4^4*a3^3*a2^5 - 4*a5^6*a4^4*a3^3*a2^5 + 48*a6^5*a4^5*a3^3*a2^5 - 48*a6^4*a5*a4^5*a3^3*a2^5 + 32*a6^3*a5^2*a4^5*a3^3*a2^5 + 32*a6^2*a5^3*a4^5*a3^3*a2^5 - 48*a6*a5^4*a4^5*a3^3*a2^5 + 48*a5^5*a4^5*a3^3*a2^5 - 4*a6^4*a4^6*a3^3*a2^5 + 40*a6^3*a5*a4^6*a3^3*a2^5 - 28*a6^2*a5^2*a4^6*a3^3*a2^5 + 40*a6*a5^3*a4^6*a3^3*a2^5 - 4*a5^4*a4^6*a3^3*a2^5 - 4*a6^6*a5^3*a3^4*a2^5 - 24*a6^5*a5^4*a3^4*a2^5 - 24*a6^4*a5^5*a3^4*a2^5 - 4*a6^3*a5^6*a3^4*a2^5 + 2*a6^6*a5^2*a4*a3^4*a2^5 - 48*a6^5*a5^3*a4*a3^4*a2^5 + 108*a6^4*a5^4*a4*a3^4*a2^5 - 48*a6^3*a5^5*a4*a3^4*a2^5 + 2*a6^2*a5^6*a4*a3^4*a2^5 + 2*a6^6*a5*a4^2*a3^4*a2^5 + 36*a6^4*a5^3*a4^2*a3^4*a2^5 + 36*a6^3*a5^4*a4^2*a3^4*a2^5 + 2*a6*a5^6*a4^2*a3^4*a2^5 - 4*a6^6*a4^3*a3^4*a2^5 - 48*a6^5*a5*a4^3*a3^4*a2^5 + 36*a6^4*a5^2*a4^3*a3^4*a2^5 - 96*a6^3*a5^3*a4^3*a3^4*a2^5 + 36*a6^2*a5^4*a4^3*a3^4*a2^5 - 48*a6*a5^5*a4^3*a3^4*a2^5 - 4*a5^6*a4^3*a3^4*a2^5 - 24*a6^5*a4^4*a3^4*a2^5 + 108*a6^4*a5*a4^4*a3^4*a2^5 + 36*a6^3*a5^2*a4^4*a3^4*a2^5 + 36*a6^2*a5^3*a4^4*a3^4*a2^5 + 108*a6*a5^4*a4^4*a3^4*a2^5 - 24*a5^5*a4^4*a3^4*a2^5 - 24*a6^4*a4^5*a3^4*a2^5 - 48*a6^3*a5*a4^5*a3^4*a2^5 - 48*a6*a5^3*a4^5*a3^4*a2^5 - 24*a5^4*a4^5*a3^4*a2^5 - 4*a6^3*a4^6*a3^4*a2^5 + 2*a6^2*a5*a4^6*a3^4*a2^5 + 2*a6*a5^2*a4^6*a3^4*a2^5 - 4*a5^3*a4^6*a3^4*a2^5 - 8*a6^6*a5^2*a3^5*a2^5 + 48*a6^5*a5^3*a3^5*a2^5 - 24*a6^4*a5^4*a3^5*a2^5 + 48*a6^3*a5^5*a3^5*a2^5 - 8*a6^2*a5^6*a3^5*a2^5 + 8*a6^6*a5*a4*a3^5*a2^5 - 48*a6^4*a5^3*a4*a3^5*a2^5 - 48*a6^3*a5^4*a4*a3^5*a2^5 + 8*a6*a5^6*a4*a3^5*a2^5 - 8*a6^6*a4^2*a3^5*a2^5 + 32*a6^3*a5^3*a4^2*a3^5*a2^5 - 8*a5^6*a4^2*a3^5*a2^5 + 48*a6^5*a4^3*a3^5*a2^5 - 48*a6^4*a5*a4^3*a3^5*a2^5 + 32*a6^3*a5^2*a4^3*a3^5*a2^5 + 32*a6^2*a5^3*a4^3*a3^5*a2^5 - 48*a6*a5^4*a4^3*a3^5*a2^5 + 48*a5^5*a4^3*a3^5*a2^5 - 24*a6^4*a4^4*a3^5*a2^5 - 48*a6^3*a5*a4^4*a3^5*a2^5 - 48*a6*a5^3*a4^4*a3^5*a2^5 - 24*a5^4*a4^4*a3^5*a2^5 + 48*a6^3*a4^5*a3^5*a2^5 + 48*a5^3*a4^5*a3^5*a2^5 - 8*a6^2*a4^6*a3^5*a2^5 + 8*a6*a5*a4^6*a3^5*a2^5 - 8*a5^2*a4^6*a3^5*a2^5 - 8*a6^5*a5^2*a3^6*a2^5 - 4*a6^4*a5^3*a3^6*a2^5 - 4*a6^3*a5^4*a3^6*a2^5 - 8*a6^2*a5^5*a3^6*a2^5 + 8*a6^5*a5*a4*a3^6*a2^5 + 2*a6^4*a5^2*a4*a3^6*a2^5 + 40*a6^3*a5^3*a4*a3^6*a2^5 + 2*a6^2*a5^4*a4*a3^6*a2^5 + 8*a6*a5^5*a4*a3^6*a2^5 - 8*a6^5*a4^2*a3^6*a2^5 + 2*a6^4*a5*a4^2*a3^6*a2^5 - 28*a6^3*a5^2*a4^2*a3^6*a2^5 - 28*a6^2*a5^3*a4^2*a3^6*a2^5 + 2*a6*a5^4*a4^2*a3^6*a2^5 - 8*a5^5*a4^2*a3^6*a2^5 - 4*a6^4*a4^3*a3^6*a2^5 + 40*a6^3*a5*a4^3*a3^6*a2^5 - 28*a6^2*a5^2*a4^3*a3^6*a2^5 + 40*a6*a5^3*a4^3*a3^6*a2^5 - 4*a5^4*a4^3*a3^6*a2^5 - 4*a6^3*a4^4*a3^6*a2^5 + 2*a6^2*a5*a4^4*a3^6*a2^5 + 2*a6*a5^2*a4^4*a3^6*a2^5 - 4*a5^3*a4^4*a3^6*a2^5 - 8*a6^2*a4^5*a3^6*a2^5 + 8*a6*a5*a4^5*a3^6*a2^5 - 8*a5^2*a4^5*a3^6*a2^5 + 8*a6^6*a5^4*a4^2*a2^6 - 8*a6^5*a5^5*a4^2*a2^6 + 8*a6^4*a5^6*a4^2*a2^6 - 8*a6^6*a5^3*a4^3*a2^6 - 4*a6^5*a5^4*a4^3*a2^6 - 4*a6^4*a5^5*a4^3*a2^6 - 8*a6^3*a5^6*a4^3*a2^6 + 8*a6^6*a5^2*a4^4*a2^6 - 4*a6^5*a5^3*a4^4*a2^6 + 24*a6^4*a5^4*a4^4*a2^6 - 4*a6^3*a5^5*a4^4*a2^6 + 8*a6^2*a5^6*a4^4*a2^6 - 8*a6^5*a5^2*a4^5*a2^6 - 4*a6^4*a5^3*a4^5*a2^6 - 4*a6^3*a5^4*a4^5*a2^6 - 8*a6^2*a5^5*a4^5*a2^6 + 8*a6^4*a5^2*a4^6*a2^6 - 8*a6^3*a5^3*a4^6*a2^6 + 8*a6^2*a5^4*a4^6*a2^6 - 8*a6^6*a5^4*a4*a3*a2^6 + 8*a6^5*a5^5*a4*a3*a2^6 - 8*a6^4*a5^6*a4*a3*a2^6 - 4*a6^6*a5^3*a4^2*a3*a2^6 + 2*a6^5*a5^4*a4^2*a3*a2^6 + 2*a6^4*a5^5*a4^2*a3*a2^6 - 4*a6^3*a5^6*a4^2*a3*a2^6 - 4*a6^6*a5^2*a4^3*a3*a2^6 + 40*a6^5*a5^3*a4^3*a3*a2^6 - 28*a6^4*a5^4*a4^3*a3*a2^6 + 40*a6^3*a5^5*a4^3*a3*a2^6 - 4*a6^2*a5^6*a4^3*a3*a2^6 - 8*a6^6*a5*a4^4*a3*a2^6 + 2*a6^5*a5^2*a4^4*a3*a2^6 - 28*a6^4*a5^3*a4^4*a3*a2^6 - 28*a6^3*a5^4*a4^4*a3*a2^6 + 2*a6^2*a5^5*a4^4*a3*a2^6 - 8*a6*a5^6*a4^4*a3*a2^6 + 8*a6^5*a5*a4^5*a3*a2^6 + 2*a6^4*a5^2*a4^5*a3*a2^6 + 40*a6^3*a5^3*a4^5*a3*a2^6 + 2*a6^2*a5^4*a4^5*a3*a2^6 + 8*a6*a5^5*a4^5*a3*a2^6 - 8*a6^4*a5*a4^6*a3*a2^6 - 4*a6^3*a5^2*a4^6*a3*a2^6 - 4*a6^2*a5^3*a4^6*a3*a2^6 - 8*a6*a5^4*a4^6*a3*a2^6 + 8*a6^6*a5^4*a3^2*a2^6 - 8*a6^5*a5^5*a3^2*a2^6 + 8*a6^4*a5^6*a3^2*a2^6 - 4*a6^6*a5^3*a4*a3^2*a2^6 + 2*a6^5*a5^4*a4*a3^2*a2^6 + 2*a6^4*a5^5*a4*a3^2*a2^6 - 4*a6^3*a5^6*a4*a3^2*a2^6 + 24*a6^6*a5^2*a4^2*a3^2*a2^6 - 28*a6^5*a5^3*a4^2*a3^2*a2^6 + 32*a6^4*a5^4*a4^2*a3^2*a2^6 - 28*a6^3*a5^5*a4^2*a3^2*a2^6 + 24*a6^2*a5^6*a4^2*a3^2*a2^6 - 4*a6^6*a5*a4^3*a3^2*a2^6 - 28*a6^5*a5^2*a4^3*a3^2*a2^6 - 4*a6^4*a5^3*a4^3*a3^2*a2^6 - 4*a6^3*a5^4*a4^3*a3^2*a2^6 - 28*a6^2*a5^5*a4^3*a3^2*a2^6 - 4*a6*a5^6*a4^3*a3^2*a2^6 + 8*a6^6*a4^4*a3^2*a2^6 + 2*a6^5*a5*a4^4*a3^2*a2^6 + 32*a6^4*a5^2*a4^4*a3^2*a2^6 - 4*a6^3*a5^3*a4^4*a3^2*a2^6 + 32*a6^2*a5^4*a4^4*a3^2*a2^6 + 2*a6*a5^5*a4^4*a3^2*a2^6 + 8*a5^6*a4^4*a3^2*a2^6 - 8*a6^5*a4^5*a3^2*a2^6 + 2*a6^4*a5*a4^5*a3^2*a2^6 - 28*a6^3*a5^2*a4^5*a3^2*a2^6 - 28*a6^2*a5^3*a4^5*a3^2*a2^6 + 2*a6*a5^4*a4^5*a3^2*a2^6 - 8*a5^5*a4^5*a3^2*a2^6 + 8*a6^4*a4^6*a3^2*a2^6 - 4*a6^3*a5*a4^6*a3^2*a2^6 + 24*a6^2*a5^2*a4^6*a3^2*a2^6 - 4*a6*a5^3*a4^6*a3^2*a2^6 + 8*a5^4*a4^6*a3^2*a2^6 - 8*a6^6*a5^3*a3^3*a2^6 - 4*a6^5*a5^4*a3^3*a2^6 - 4*a6^4*a5^5*a3^3*a2^6 - 8*a6^3*a5^6*a3^3*a2^6 - 4*a6^6*a5^2*a4*a3^3*a2^6 + 40*a6^5*a5^3*a4*a3^3*a2^6 - 28*a6^4*a5^4*a4*a3^3*a2^6 + 40*a6^3*a5^5*a4*a3^3*a2^6 - 4*a6^2*a5^6*a4*a3^3*a2^6 - 4*a6^6*a5*a4^2*a3^3*a2^6 - 28*a6^5*a5^2*a4^2*a3^3*a2^6 - 4*a6^4*a5^3*a4^2*a3^3*a2^6 - 4*a6^3*a5^4*a4^2*a3^3*a2^6 - 28*a6^2*a5^5*a4^2*a3^3*a2^6 - 4*a6*a5^6*a4^2*a3^3*a2^6 - 8*a6^6*a4^3*a3^3*a2^6 + 40*a6^5*a5*a4^3*a3^3*a2^6 - 4*a6^4*a5^2*a4^3*a3^3*a2^6 + 48*a6^3*a5^3*a4^3*a3^3*a2^6 - 4*a6^2*a5^4*a4^3*a3^3*a2^6 + 40*a6*a5^5*a4^3*a3^3*a2^6 - 8*a5^6*a4^3*a3^3*a2^6 - 4*a6^5*a4^4*a3^3*a2^6 - 28*a6^4*a5*a4^4*a3^3*a2^6 - 4*a6^3*a5^2*a4^4*a3^3*a2^6 - 4*a6^2*a5^3*a4^4*a3^3*a2^6 - 28*a6*a5^4*a4^4*a3^3*a2^6 - 4*a5^5*a4^4*a3^3*a2^6 - 4*a6^4*a4^5*a3^3*a2^6 + 40*a6^3*a5*a4^5*a3^3*a2^6 - 28*a6^2*a5^2*a4^5*a3^3*a2^6 + 40*a6*a5^3*a4^5*a3^3*a2^6 - 4*a5^4*a4^5*a3^3*a2^6 - 8*a6^3*a4^6*a3^3*a2^6 - 4*a6^2*a5*a4^6*a3^3*a2^6 - 4*a6*a5^2*a4^6*a3^3*a2^6 - 8*a5^3*a4^6*a3^3*a2^6 + 8*a6^6*a5^2*a3^4*a2^6 - 4*a6^5*a5^3*a3^4*a2^6 + 24*a6^4*a5^4*a3^4*a2^6 - 4*a6^3*a5^5*a3^4*a2^6 + 8*a6^2*a5^6*a3^4*a2^6 - 8*a6^6*a5*a4*a3^4*a2^6 + 2*a6^5*a5^2*a4*a3^4*a2^6 - 28*a6^4*a5^3*a4*a3^4*a2^6 - 28*a6^3*a5^4*a4*a3^4*a2^6 + 2*a6^2*a5^5*a4*a3^4*a2^6 - 8*a6*a5^6*a4*a3^4*a2^6 + 8*a6^6*a4^2*a3^4*a2^6 + 2*a6^5*a5*a4^2*a3^4*a2^6 + 32*a6^4*a5^2*a4^2*a3^4*a2^6 - 4*a6^3*a5^3*a4^2*a3^4*a2^6 + 32*a6^2*a5^4*a4^2*a3^4*a2^6 + 2*a6*a5^5*a4^2*a3^4*a2^6 + 8*a5^6*a4^2*a3^4*a2^6 - 4*a6^5*a4^3*a3^4*a2^6 - 28*a6^4*a5*a4^3*a3^4*a2^6 - 4*a6^3*a5^2*a4^3*a3^4*a2^6 - 4*a6^2*a5^3*a4^3*a3^4*a2^6 - 28*a6*a5^4*a4^3*a3^4*a2^6 - 4*a5^5*a4^3*a3^4*a2^6 + 24*a6^4*a4^4*a3^4*a2^6 - 28*a6^3*a5*a4^4*a3^4*a2^6 + 32*a6^2*a5^2*a4^4*a3^4*a2^6 - 28*a6*a5^3*a4^4*a3^4*a2^6 + 24*a5^4*a4^4*a3^4*a2^6 - 4*a6^3*a4^5*a3^4*a2^6 + 2*a6^2*a5*a4^5*a3^4*a2^6 + 2*a6*a5^2*a4^5*a3^4*a2^6 - 4*a5^3*a4^5*a3^4*a2^6 + 8*a6^2*a4^6*a3^4*a2^6 - 8*a6*a5*a4^6*a3^4*a2^6 + 8*a5^2*a4^6*a3^4*a2^6 - 8*a6^5*a5^2*a3^5*a2^6 - 4*a6^4*a5^3*a3^5*a2^6 - 4*a6^3*a5^4*a3^5*a2^6 - 8*a6^2*a5^5*a3^5*a2^6 + 8*a6^5*a5*a4*a3^5*a2^6 + 2*a6^4*a5^2*a4*a3^5*a2^6 + 40*a6^3*a5^3*a4*a3^5*a2^6 + 2*a6^2*a5^4*a4*a3^5*a2^6 + 8*a6*a5^5*a4*a3^5*a2^6 - 8*a6^5*a4^2*a3^5*a2^6 + 2*a6^4*a5*a4^2*a3^5*a2^6 - 28*a6^3*a5^2*a4^2*a3^5*a2^6 - 28*a6^2*a5^3*a4^2*a3^5*a2^6 + 2*a6*a5^4*a4^2*a3^5*a2^6 - 8*a5^5*a4^2*a3^5*a2^6 - 4*a6^4*a4^3*a3^5*a2^6 + 40*a6^3*a5*a4^3*a3^5*a2^6 - 28*a6^2*a5^2*a4^3*a3^5*a2^6 + 40*a6*a5^3*a4^3*a3^5*a2^6 - 4*a5^4*a4^3*a3^5*a2^6 - 4*a6^3*a4^4*a3^5*a2^6 + 2*a6^2*a5*a4^4*a3^5*a2^6 + 2*a6*a5^2*a4^4*a3^5*a2^6 - 4*a5^3*a4^4*a3^5*a2^6 - 8*a6^2*a4^5*a3^5*a2^6 + 8*a6*a5*a4^5*a3^5*a2^6 - 8*a5^2*a4^5*a3^5*a2^6 + 8*a6^4*a5^2*a3^6*a2^6 - 8*a6^3*a5^3*a3^6*a2^6 + 8*a6^2*a5^4*a3^6*a2^6 - 8*a6^4*a5*a4*a3^6*a2^6 - 4*a6^3*a5^2*a4*a3^6*a2^6 - 4*a6^2*a5^3*a4*a3^6*a2^6 - 8*a6*a5^4*a4*a3^6*a2^6 + 8*a6^4*a4^2*a3^6*a2^6 - 4*a6^3*a5*a4^2*a3^6*a2^6 + 24*a6^2*a5^2*a4^2*a3^6*a2^6 - 4*a6*a5^3*a4^2*a3^6*a2^6 + 8*a5^4*a4^2*a3^6*a2^6 - 8*a6^3*a4^3*a3^6*a2^6 - 4*a6^2*a5*a4^3*a3^6*a2^6 - 4*a6*a5^2*a4^3*a3^6*a2^6 - 8*a5^3*a4^3*a3^6*a2^6 + 8*a6^2*a4^4*a3^6*a2^6 - 8*a6*a5*a4^4*a3^6*a2^6 + 8*a5^2*a4^4*a3^6*a2^6 - 8*a6^6*a5^6*a4^4*a3*a1 + 8*a6^6*a5^5*a4^5*a3*a1 + 8*a6^5*a5^6*a4^5*a3*a1 - 8*a6^6*a5^4*a4^6*a3*a1 + 8*a6^5*a5^5*a4^6*a3*a1 - 8*a6^4*a5^6*a4^6*a3*a1 - 4*a6^6*a5^6*a4^3*a3^2*a1 + 2*a6^6*a5^5*a4^4*a3^2*a1 + 2*a6^5*a5^6*a4^4*a3^2*a1 + 2*a6^6*a5^4*a4^5*a3^2*a1 + 2*a6^4*a5^6*a4^5*a3^2*a1 - 4*a6^6*a5^3*a4^6*a3^2*a1 + 2*a6^5*a5^4*a4^6*a3^2*a1 + 2*a6^4*a5^5*a4^6*a3^2*a1 - 4*a6^3*a5^6*a4^6*a3^2*a1 - 4*a6^6*a5^6*a4^2*a3^3*a1 + 40*a6^6*a5^5*a4^3*a3^3*a1 + 40*a6^5*a5^6*a4^3*a3^3*a1 - 28*a6^6*a5^4*a4^4*a3^3*a1 - 48*a6^5*a5^5*a4^4*a3^3*a1 - 28*a6^4*a5^6*a4^4*a3^3*a1 + 40*a6^6*a5^3*a4^5*a3^3*a1 - 48*a6^5*a5^4*a4^5*a3^3*a1 - 48*a6^4*a5^5*a4^5*a3^3*a1 + 40*a6^3*a5^6*a4^5*a3^3*a1 - 4*a6^6*a5^2*a4^6*a3^3*a1 + 40*a6^5*a5^3*a4^6*a3^3*a1 - 28*a6^4*a5^4*a4^6*a3^3*a1 + 40*a6^3*a5^5*a4^6*a3^3*a1 - 4*a6^2*a5^6*a4^6*a3^3*a1 - 8*a6^6*a5^6*a4*a3^4*a1 + 2*a6^6*a5^5*a4^2*a3^4*a1 + 2*a6^5*a5^6*a4^2*a3^4*a1 - 28*a6^6*a5^4*a4^3*a3^4*a1 - 48*a6^5*a5^5*a4^3*a3^4*a1 - 28*a6^4*a5^6*a4^3*a3^4*a1 - 28*a6^6*a5^3*a4^4*a3^4*a1 + 108*a6^5*a5^4*a4^4*a3^4*a1 + 108*a6^4*a5^5*a4^4*a3^4*a1 - 28*a6^3*a5^6*a4^4*a3^4*a1 + 2*a6^6*a5^2*a4^5*a3^4*a1 - 48*a6^5*a5^3*a4^5*a3^4*a1 + 108*a6^4*a5^4*a4^5*a3^4*a1 - 48*a6^3*a5^5*a4^5*a3^4*a1 + 2*a6^2*a5^6*a4^5*a3^4*a1 - 8*a6^6*a5*a4^6*a3^4*a1 + 2*a6^5*a5^2*a4^6*a3^4*a1 - 28*a6^4*a5^3*a4^6*a3^4*a1 - 28*a6^3*a5^4*a4^6*a3^4*a1 + 2*a6^2*a5^5*a4^6*a3^4*a1 - 8*a6*a5^6*a4^6*a3^4*a1 + 8*a6^6*a5^5*a4*a3^5*a1 + 8*a6^5*a5^6*a4*a3^5*a1 + 2*a6^6*a5^4*a4^2*a3^5*a1 + 2*a6^4*a5^6*a4^2*a3^5*a1 + 40*a6^6*a5^3*a4^3*a3^5*a1 - 48*a6^5*a5^4*a4^3*a3^5*a1 - 48*a6^4*a5^5*a4^3*a3^5*a1 + 40*a6^3*a5^6*a4^3*a3^5*a1 + 2*a6^6*a5^2*a4^4*a3^5*a1 - 48*a6^5*a5^3*a4^4*a3^5*a1 + 108*a6^4*a5^4*a4^4*a3^5*a1 - 48*a6^3*a5^5*a4^4*a3^5*a1 + 2*a6^2*a5^6*a4^4*a3^5*a1 + 8*a6^6*a5*a4^5*a3^5*a1 - 48*a6^4*a5^3*a4^5*a3^5*a1 - 48*a6^3*a5^4*a4^5*a3^5*a1 + 8*a6*a5^6*a4^5*a3^5*a1 + 8*a6^5*a5*a4^6*a3^5*a1 + 2*a6^4*a5^2*a4^6*a3^5*a1 + 40*a6^3*a5^3*a4^6*a3^5*a1 + 2*a6^2*a5^4*a4^6*a3^5*a1 + 8*a6*a5^5*a4^6*a3^5*a1 - 8*a6^6*a5^4*a4*a3^6*a1 + 8*a6^5*a5^5*a4*a3^6*a1 - 8*a6^4*a5^6*a4*a3^6*a1 - 4*a6^6*a5^3*a4^2*a3^6*a1 + 2*a6^5*a5^4*a4^2*a3^6*a1 + 2*a6^4*a5^5*a4^2*a3^6*a1 - 4*a6^3*a5^6*a4^2*a3^6*a1 - 4*a6^6*a5^2*a4^3*a3^6*a1 + 40*a6^5*a5^3*a4^3*a3^6*a1 - 28*a6^4*a5^4*a4^3*a3^6*a1 + 40*a6^3*a5^5*a4^3*a3^6*a1 - 4*a6^2*a5^6*a4^3*a3^6*a1 - 8*a6^6*a5*a4^4*a3^6*a1 + 2*a6^5*a5^2*a4^4*a3^6*a1 - 28*a6^4*a5^3*a4^4*a3^6*a1 - 28*a6^3*a5^4*a4^4*a3^6*a1 + 2*a6^2*a5^5*a4^4*a3^6*a1 - 8*a6*a5^6*a4^4*a3^6*a1 + 8*a6^5*a5*a4^5*a3^6*a1 + 2*a6^4*a5^2*a4^5*a3^6*a1 + 40*a6^3*a5^3*a4^5*a3^6*a1 + 2*a6^2*a5^4*a4^5*a3^6*a1 + 8*a6*a5^5*a4^5*a3^6*a1 - 8*a6^4*a5*a4^6*a3^6*a1 - 4*a6^3*a5^2*a4^6*a3^6*a1 - 4*a6^2*a5^3*a4^6*a3^6*a1 - 8*a6*a5^4*a4^6*a3^6*a1 - 8*a6^6*a5^6*a4^4*a2*a1 + 8*a6^6*a5^5*a4^5*a2*a1 + 8*a6^5*a5^6*a4^5*a2*a1 - 8*a6^6*a5^4*a4^6*a2*a1 + 8*a6^5*a5^5*a4^6*a2*a1 - 8*a6^4*a5^6*a4^6*a2*a1 + 48*a6^6*a5^6*a4^3*a3*a2*a1 - 144*a6^5*a5^5*a4^5*a3*a2*a1 + 48*a6^6*a5^3*a4^6*a3*a2*a1 + 48*a6^3*a5^6*a4^6*a3*a2*a1 - 24*a6^6*a5^6*a4^2*a3^2*a2*a1 - 48*a6^6*a5^5*a4^3*a3^2*a2*a1 - 48*a6^5*a5^6*a4^3*a3^2*a2*a1 + 120*a6^5*a5^5*a4^4*a3^2*a2*a1 - 48*a6^6*a5^3*a4^5*a3^2*a2*a1 + 120*a6^5*a5^4*a4^5*a3^2*a2*a1 + 120*a6^4*a5^5*a4^5*a3^2*a2*a1 - 48*a6^3*a5^6*a4^5*a3^2*a2*a1 - 24*a6^6*a5^2*a4^6*a3^2*a2*a1 - 48*a6^5*a5^3*a4^6*a3^2*a2*a1 - 48*a6^3*a5^5*a4^6*a3^2*a2*a1 - 24*a6^2*a5^6*a4^6*a3^2*a2*a1 + 48*a6^6*a5^6*a4*a3^3*a2*a1 - 48*a6^6*a5^5*a4^2*a3^3*a2*a1 - 48*a6^5*a5^6*a4^2*a3^3*a2*a1 + 32*a6^6*a5^4*a4^3*a3^3*a2*a1 - 160*a6^5*a5^5*a4^3*a3^3*a2*a1 + 32*a6^4*a5^6*a4^3*a3^3*a2*a1 + 32*a6^6*a5^3*a4^4*a3^3*a2*a1 + 144*a6^5*a5^4*a4^4*a3^3*a2*a1 + 144*a6^4*a5^5*a4^4*a3^3*a2*a1 + 32*a6^3*a5^6*a4^4*a3^3*a2*a1 - 48*a6^6*a5^2*a4^5*a3^3*a2*a1 - 160*a6^5*a5^3*a4^5*a3^3*a2*a1 + 144*a6^4*a5^4*a4^5*a3^3*a2*a1 - 160*a6^3*a5^5*a4^5*a3^3*a2*a1 - 48*a6^2*a5^6*a4^5*a3^3*a2*a1 + 48*a6^6*a5*a4^6*a3^3*a2*a1 - 48*a6^5*a5^2*a4^6*a3^3*a2*a1 + 32*a6^4*a5^3*a4^6*a3^3*a2*a1 + 32*a6^3*a5^4*a4^6*a3^3*a2*a1 - 48*a6^2*a5^5*a4^6*a3^3*a2*a1 + 48*a6*a5^6*a4^6*a3^3*a2*a1 - 8*a6^6*a5^6*a3^4*a2*a1 + 120*a6^5*a5^5*a4^2*a3^4*a2*a1 + 32*a6^6*a5^3*a4^3*a3^4*a2*a1 + 144*a6^5*a5^4*a4^3*a3^4*a2*a1 + 144*a6^4*a5^5*a4^3*a3^4*a2*a1 + 32*a6^3*a5^6*a4^3*a3^4*a2*a1 + 144*a6^5*a5^3*a4^4*a3^4*a2*a1 - 1296*a6^4*a5^4*a4^4*a3^4*a2*a1 + 144*a6^3*a5^5*a4^4*a3^4*a2*a1 + 120*a6^5*a5^2*a4^5*a3^4*a2*a1 + 144*a6^4*a5^3*a4^5*a3^4*a2*a1 + 144*a6^3*a5^4*a4^5*a3^4*a2*a1 + 120*a6^2*a5^5*a4^5*a3^4*a2*a1 - 8*a6^6*a4^6*a3^4*a2*a1 + 32*a6^3*a5^3*a4^6*a3^4*a2*a1 - 8*a5^6*a4^6*a3^4*a2*a1 + 8*a6^6*a5^5*a3^5*a2*a1 + 8*a6^5*a5^6*a3^5*a2*a1 - 144*a6^5*a5^5*a4*a3^5*a2*a1 - 48*a6^6*a5^3*a4^2*a3^5*a2*a1 + 120*a6^5*a5^4*a4^2*a3^5*a2*a1 + 120*a6^4*a5^5*a4^2*a3^5*a2*a1 - 48*a6^3*a5^6*a4^2*a3^5*a2*a1 - 48*a6^6*a5^2*a4^3*a3^5*a2*a1 - 160*a6^5*a5^3*a4^3*a3^5*a2*a1 + 144*a6^4*a5^4*a4^3*a3^5*a2*a1 - 160*a6^3*a5^5*a4^3*a3^5*a2*a1 - 48*a6^2*a5^6*a4^3*a3^5*a2*a1 + 120*a6^5*a5^2*a4^4*a3^5*a2*a1 + 144*a6^4*a5^3*a4^4*a3^5*a2*a1 + 144*a6^3*a5^4*a4^4*a3^5*a2*a1 + 120*a6^2*a5^5*a4^4*a3^5*a2*a1 + 8*a6^6*a4^5*a3^5*a2*a1 - 144*a6^5*a5*a4^5*a3^5*a2*a1 + 120*a6^4*a5^2*a4^5*a3^5*a2*a1 - 160*a6^3*a5^3*a4^5*a3^5*a2*a1 + 120*a6^2*a5^4*a4^5*a3^5*a2*a1 - 144*a6*a5^5*a4^5*a3^5*a2*a1 + 8*a5^6*a4^5*a3^5*a2*a1 + 8*a6^5*a4^6*a3^5*a2*a1 - 48*a6^3*a5^2*a4^6*a3^5*a2*a1 - 48*a6^2*a5^3*a4^6*a3^5*a2*a1 + 8*a5^5*a4^6*a3^5*a2*a1 - 8*a6^6*a5^4*a3^6*a2*a1 + 8*a6^5*a5^5*a3^6*a2*a1 - 8*a6^4*a5^6*a3^6*a2*a1 + 48*a6^6*a5^3*a4*a3^6*a2*a1 + 48*a6^3*a5^6*a4*a3^6*a2*a1 - 24*a6^6*a5^2*a4^2*a3^6*a2*a1 - 48*a6^5*a5^3*a4^2*a3^6*a2*a1 - 48*a6^3*a5^5*a4^2*a3^6*a2*a1 - 24*a6^2*a5^6*a4^2*a3^6*a2*a1 + 48*a6^6*a5*a4^3*a3^6*a2*a1 - 48*a6^5*a5^2*a4^3*a3^6*a2*a1 + 32*a6^4*a5^3*a4^3*a3^6*a2*a1 + 32*a6^3*a5^4*a4^3*a3^6*a2*a1 - 48*a6^2*a5^5*a4^3*a3^6*a2*a1 + 48*a6*a5^6*a4^3*a3^6*a2*a1 - 8*a6^6*a4^4*a3^6*a2*a1 + 32*a6^3*a5^3*a4^4*a3^6*a2*a1 - 8*a5^6*a4^4*a3^6*a2*a1 + 8*a6^5*a4^5*a3^6*a2*a1 - 48*a6^3*a5^2*a4^5*a3^6*a2*a1 - 48*a6^2*a5^3*a4^5*a3^6*a2*a1 + 8*a5^5*a4^5*a3^6*a2*a1 - 8*a6^4*a4^6*a3^6*a2*a1 + 48*a6^3*a5*a4^6*a3^6*a2*a1 - 24*a6^2*a5^2*a4^6*a3^6*a2*a1 + 48*a6*a5^3*a4^6*a3^6*a2*a1 - 8*a5^4*a4^6*a3^6*a2*a1 - 4*a6^6*a5^6*a4^3*a2^2*a1 + 2*a6^6*a5^5*a4^4*a2^2*a1 + 2*a6^5*a5^6*a4^4*a2^2*a1 + 2*a6^6*a5^4*a4^5*a2^2*a1 + 2*a6^4*a5^6*a4^5*a2^2*a1 - 4*a6^6*a5^3*a4^6*a2^2*a1 + 2*a6^5*a5^4*a4^6*a2^2*a1 + 2*a6^4*a5^5*a4^6*a2^2*a1 - 4*a6^3*a5^6*a4^6*a2^2*a1 - 24*a6^6*a5^6*a4^2*a3*a2^2*a1 - 48*a6^6*a5^5*a4^3*a3*a2^2*a1 - 48*a6^5*a5^6*a4^3*a3*a2^2*a1 + 120*a6^5*a5^5*a4^4*a3*a2^2*a1 - 48*a6^6*a5^3*a4^5*a3*a2^2*a1 + 120*a6^5*a5^4*a4^5*a3*a2^2*a1 + 120*a6^4*a5^5*a4^5*a3*a2^2*a1 - 48*a6^3*a5^6*a4^5*a3*a2^2*a1 - 24*a6^6*a5^2*a4^6*a3*a2^2*a1 - 48*a6^5*a5^3*a4^6*a3*a2^2*a1 - 48*a6^3*a5^5*a4^6*a3*a2^2*a1 - 24*a6^2*a5^6*a4^6*a3*a2^2*a1 - 24*a6^6*a5^6*a4*a3^2*a2^2*a1 + 108*a6^6*a5^5*a4^2*a3^2*a2^2*a1 + 108*a6^5*a5^6*a4^2*a3^2*a2^2*a1 + 36*a6^6*a5^4*a4^3*a3^2*a2^2*a1 + 144*a6^5*a5^5*a4^3*a3^2*a2^2*a1 + 36*a6^4*a5^6*a4^3*a3^2*a2^2*a1 + 36*a6^6*a5^3*a4^4*a3^2*a2^2*a1 - 408*a6^5*a5^4*a4^4*a3^2*a2^2*a1 - 408*a6^4*a5^5*a4^4*a3^2*a2^2*a1 + 36*a6^3*a5^6*a4^4*a3^2*a2^2*a1 + 108*a6^6*a5^2*a4^5*a3^2*a2^2*a1 + 144*a6^5*a5^3*a4^5*a3^2*a2^2*a1 - 408*a6^4*a5^4*a4^5*a3^2*a2^2*a1 + 144*a6^3*a5^5*a4^5*a3^2*a2^2*a1 + 108*a6^2*a5^6*a4^5*a3^2*a2^2*a1 - 24*a6^6*a5*a4^6*a3^2*a2^2*a1 + 108*a6^5*a5^2*a4^6*a3^2*a2^2*a1 + 36*a6^4*a5^3*a4^6*a3^2*a2^2*a1 + 36*a6^3*a5^4*a4^6*a3^2*a2^2*a1 + 108*a6^2*a5^5*a4^6*a3^2*a2^2*a1 - 24*a6*a5^6*a4^6*a3^2*a2^2*a1 - 4*a6^6*a5^6*a3^3*a2^2*a1 - 48*a6^6*a5^5*a4*a3^3*a2^2*a1 - 48*a6^5*a5^6*a4*a3^3*a2^2*a1 + 36*a6^6*a5^4*a4^2*a3^3*a2^2*a1 + 144*a6^5*a5^5*a4^2*a3^3*a2^2*a1 + 36*a6^4*a5^6*a4^2*a3^3*a2^2*a1 - 96*a6^6*a5^3*a4^3*a3^3*a2^2*a1 - 136*a6^5*a5^4*a4^3*a3^3*a2^2*a1 - 136*a6^4*a5^5*a4^3*a3^3*a2^2*a1 - 96*a6^3*a5^6*a4^3*a3^3*a2^2*a1 + 36*a6^6*a5^2*a4^4*a3^3*a2^2*a1 - 136*a6^5*a5^3*a4^4*a3^3*a2^2*a1 + 756*a6^4*a5^4*a4^4*a3^3*a2^2*a1 - 136*a6^3*a5^5*a4^4*a3^3*a2^2*a1 + 36*a6^2*a5^6*a4^4*a3^3*a2^2*a1 - 48*a6^6*a5*a4^5*a3^3*a2^2*a1 + 144*a6^5*a5^2*a4^5*a3^3*a2^2*a1 - 136*a6^4*a5^3*a4^5*a3^3*a2^2*a1 - 136*a6^3*a5^4*a4^5*a3^3*a2^2*a1 + 144*a6^2*a5^5*a4^5*a3^3*a2^2*a1 - 48*a6*a5^6*a4^5*a3^3*a2^2*a1 - 4*a6^6*a4^6*a3^3*a2^2*a1 - 48*a6^5*a5*a4^6*a3^3*a2^2*a1 + 36*a6^4*a5^2*a4^6*a3^3*a2^2*a1 - 96*a6^3*a5^3*a4^6*a3^3*a2^2*a1 + 36*a6^2*a5^4*a4^6*a3^3*a2^2*a1 - 48*a6*a5^5*a4^6*a3^3*a2^2*a1 - 4*a5^6*a4^6*a3^3*a2^2*a1 + 2*a6^6*a5^5*a3^4*a2^2*a1 + 2*a6^5*a5^6*a3^4*a2^2*a1 + 120*a6^5*a5^5*a4*a3^4*a2^2*a1 + 36*a6^6*a5^3*a4^2*a3^4*a2^2*a1 - 408*a6^5*a5^4*a4^2*a3^4*a2^2*a1 - 408*a6^4*a5^5*a4^2*a3^4*a2^2*a1 + 36*a6^3*a5^6*a4^2*a3^4*a2^2*a1 + 36*a6^6*a5^2*a4^3*a3^4*a2^2*a1 - 136*a6^5*a5^3*a4^3*a3^4*a2^2*a1 + 756*a6^4*a5^4*a4^3*a3^4*a2^2*a1 - 136*a6^3*a5^5*a4^3*a3^4*a2^2*a1 + 36*a6^2*a5^6*a4^3*a3^4*a2^2*a1 - 408*a6^5*a5^2*a4^4*a3^4*a2^2*a1 + 756*a6^4*a5^3*a4^4*a3^4*a2^2*a1 + 756*a6^3*a5^4*a4^4*a3^4*a2^2*a1 - 408*a6^2*a5^5*a4^4*a3^4*a2^2*a1 + 2*a6^6*a4^5*a3^4*a2^2*a1 + 120*a6^5*a5*a4^5*a3^4*a2^2*a1 - 408*a6^4*a5^2*a4^5*a3^4*a2^2*a1 - 136*a6^3*a5^3*a4^5*a3^4*a2^2*a1 - 408*a6^2*a5^4*a4^5*a3^4*a2^2*a1 + 120*a6*a5^5*a4^5*a3^4*a2^2*a1 + 2*a5^6*a4^5*a3^4*a2^2*a1 + 2*a6^5*a4^6*a3^4*a2^2*a1 + 36*a6^3*a5^2*a4^6*a3^4*a2^2*a1 + 36*a6^2*a5^3*a4^6*a3^4*a2^2*a1 + 2*a5^5*a4^6*a3^4*a2^2*a1 + 2*a6^6*a5^4*a3^5*a2^2*a1 + 2*a6^4*a5^6*a3^5*a2^2*a1 - 48*a6^6*a5^3*a4*a3^5*a2^2*a1 + 120*a6^5*a5^4*a4*a3^5*a2^2*a1 + 120*a6^4*a5^5*a4*a3^5*a2^2*a1 - 48*a6^3*a5^6*a4*a3^5*a2^2*a1 + 108*a6^6*a5^2*a4^2*a3^5*a2^2*a1 + 144*a6^5*a5^3*a4^2*a3^5*a2^2*a1 - 408*a6^4*a5^4*a4^2*a3^5*a2^2*a1 + 144*a6^3*a5^5*a4^2*a3^5*a2^2*a1 + 108*a6^2*a5^6*a4^2*a3^5*a2^2*a1 - 48*a6^6*a5*a4^3*a3^5*a2^2*a1 + 144*a6^5*a5^2*a4^3*a3^5*a2^2*a1 - 136*a6^4*a5^3*a4^3*a3^5*a2^2*a1 - 136*a6^3*a5^4*a4^3*a3^5*a2^2*a1 + 144*a6^2*a5^5*a4^3*a3^5*a2^2*a1 - 48*a6*a5^6*a4^3*a3^5*a2^2*a1 + 2*a6^6*a4^4*a3^5*a2^2*a1 + 120*a6^5*a5*a4^4*a3^5*a2^2*a1 - 408*a6^4*a5^2*a4^4*a3^5*a2^2*a1 - 136*a6^3*a5^3*a4^4*a3^5*a2^2*a1 - 408*a6^2*a5^4*a4^4*a3^5*a2^2*a1 + 120*a6*a5^5*a4^4*a3^5*a2^2*a1 + 2*a5^6*a4^4*a3^5*a2^2*a1 + 120*a6^4*a5*a4^5*a3^5*a2^2*a1 + 144*a6^3*a5^2*a4^5*a3^5*a2^2*a1 + 144*a6^2*a5^3*a4^5*a3^5*a2^2*a1 + 120*a6*a5^4*a4^5*a3^5*a2^2*a1 + 2*a6^4*a4^6*a3^5*a2^2*a1 - 48*a6^3*a5*a4^6*a3^5*a2^2*a1 + 108*a6^2*a5^2*a4^6*a3^5*a2^2*a1 - 48*a6*a5^3*a4^6*a3^5*a2^2*a1 + 2*a5^4*a4^6*a3^5*a2^2*a1 - 4*a6^6*a5^3*a3^6*a2^2*a1 + 2*a6^5*a5^4*a3^6*a2^2*a1 + 2*a6^4*a5^5*a3^6*a2^2*a1 - 4*a6^3*a5^6*a3^6*a2^2*a1 - 24*a6^6*a5^2*a4*a3^6*a2^2*a1 - 48*a6^5*a5^3*a4*a3^6*a2^2*a1 - 48*a6^3*a5^5*a4*a3^6*a2^2*a1 - 24*a6^2*a5^6*a4*a3^6*a2^2*a1 - 24*a6^6*a5*a4^2*a3^6*a2^2*a1 + 108*a6^5*a5^2*a4^2*a3^6*a2^2*a1 + 36*a6^4*a5^3*a4^2*a3^6*a2^2*a1 + 36*a6^3*a5^4*a4^2*a3^6*a2^2*a1 + 108*a6^2*a5^5*a4^2*a3^6*a2^2*a1 - 24*a6*a5^6*a4^2*a3^6*a2^2*a1 - 4*a6^6*a4^3*a3^6*a2^2*a1 - 48*a6^5*a5*a4^3*a3^6*a2^2*a1 + 36*a6^4*a5^2*a4^3*a3^6*a2^2*a1 - 96*a6^3*a5^3*a4^3*a3^6*a2^2*a1 + 36*a6^2*a5^4*a4^3*a3^6*a2^2*a1 - 48*a6*a5^5*a4^3*a3^6*a2^2*a1 - 4*a5^6*a4^3*a3^6*a2^2*a1 + 2*a6^5*a4^4*a3^6*a2^2*a1 + 36*a6^3*a5^2*a4^4*a3^6*a2^2*a1 + 36*a6^2*a5^3*a4^4*a3^6*a2^2*a1 + 2*a5^5*a4^4*a3^6*a2^2*a1 + 2*a6^4*a4^5*a3^6*a2^2*a1 - 48*a6^3*a5*a4^5*a3^6*a2^2*a1 + 108*a6^2*a5^2*a4^5*a3^6*a2^2*a1 - 48*a6*a5^3*a4^5*a3^6*a2^2*a1 + 2*a5^4*a4^5*a3^6*a2^2*a1 - 4*a6^3*a4^6*a3^6*a2^2*a1 - 24*a6^2*a5*a4^6*a3^6*a2^2*a1 - 24*a6*a5^2*a4^6*a3^6*a2^2*a1 - 4*a5^3*a4^6*a3^6*a2^2*a1 - 4*a6^6*a5^6*a4^2*a2^3*a1 + 40*a6^6*a5^5*a4^3*a2^3*a1 + 40*a6^5*a5^6*a4^3*a2^3*a1 - 28*a6^6*a5^4*a4^4*a2^3*a1 - 48*a6^5*a5^5*a4^4*a2^3*a1 - 28*a6^4*a5^6*a4^4*a2^3*a1 + 40*a6^6*a5^3*a4^5*a2^3*a1 - 48*a6^5*a5^4*a4^5*a2^3*a1 - 48*a6^4*a5^5*a4^5*a2^3*a1 + 40*a6^3*a5^6*a4^5*a2^3*a1 - 4*a6^6*a5^2*a4^6*a2^3*a1 + 40*a6^5*a5^3*a4^6*a2^3*a1 - 28*a6^4*a5^4*a4^6*a2^3*a1 + 40*a6^3*a5^5*a4^6*a2^3*a1 - 4*a6^2*a5^6*a4^6*a2^3*a1 + 48*a6^6*a5^6*a4*a3*a2^3*a1 - 48*a6^6*a5^5*a4^2*a3*a2^3*a1 - 48*a6^5*a5^6*a4^2*a3*a2^3*a1 + 32*a6^6*a5^4*a4^3*a3*a2^3*a1 - 160*a6^5*a5^5*a4^3*a3*a2^3*a1 + 32*a6^4*a5^6*a4^3*a3*a2^3*a1 + 32*a6^6*a5^3*a4^4*a3*a2^3*a1 + 144*a6^5*a5^4*a4^4*a3*a2^3*a1 + 144*a6^4*a5^5*a4^4*a3*a2^3*a1 + 32*a6^3*a5^6*a4^4*a3*a2^3*a1 - 48*a6^6*a5^2*a4^5*a3*a2^3*a1 - 160*a6^5*a5^3*a4^5*a3*a2^3*a1 + 144*a6^4*a5^4*a4^5*a3*a2^3*a1 - 160*a6^3*a5^5*a4^5*a3*a2^3*a1 - 48*a6^2*a5^6*a4^5*a3*a2^3*a1 + 48*a6^6*a5*a4^6*a3*a2^3*a1 - 48*a6^5*a5^2*a4^6*a3*a2^3*a1 + 32*a6^4*a5^3*a4^6*a3*a2^3*a1 + 32*a6^3*a5^4*a4^6*a3*a2^3*a1 - 48*a6^2*a5^5*a4^6*a3*a2^3*a1 + 48*a6*a5^6*a4^6*a3*a2^3*a1 - 4*a6^6*a5^6*a3^2*a2^3*a1 - 48*a6^6*a5^5*a4*a3^2*a2^3*a1 - 48*a6^5*a5^6*a4*a3^2*a2^3*a1 + 36*a6^6*a5^4*a4^2*a3^2*a2^3*a1 + 144*a6^5*a5^5*a4^2*a3^2*a2^3*a1 + 36*a6^4*a5^6*a4^2*a3^2*a2^3*a1 - 96*a6^6*a5^3*a4^3*a3^2*a2^3*a1 - 136*a6^5*a5^4*a4^3*a3^2*a2^3*a1 - 136*a6^4*a5^5*a4^3*a3^2*a2^3*a1 - 96*a6^3*a5^6*a4^3*a3^2*a2^3*a1 + 36*a6^6*a5^2*a4^4*a3^2*a2^3*a1 - 136*a6^5*a5^3*a4^4*a3^2*a2^3*a1 + 756*a6^4*a5^4*a4^4*a3^2*a2^3*a1 - 136*a6^3*a5^5*a4^4*a3^2*a2^3*a1 + 36*a6^2*a5^6*a4^4*a3^2*a2^3*a1 - 48*a6^6*a5*a4^5*a3^2*a2^3*a1 + 144*a6^5*a5^2*a4^5*a3^2*a2^3*a1 - 136*a6^4*a5^3*a4^5*a3^2*a2^3*a1 - 136*a6^3*a5^4*a4^5*a3^2*a2^3*a1 + 144*a6^2*a5^5*a4^5*a3^2*a2^3*a1 - 48*a6*a5^6*a4^5*a3^2*a2^3*a1 - 4*a6^6*a4^6*a3^2*a2^3*a1 - 48*a6^5*a5*a4^6*a3^2*a2^3*a1 + 36*a6^4*a5^2*a4^6*a3^2*a2^3*a1 - 96*a6^3*a5^3*a4^6*a3^2*a2^3*a1 + 36*a6^2*a5^4*a4^6*a3^2*a2^3*a1 - 48*a6*a5^5*a4^6*a3^2*a2^3*a1 - 4*a5^6*a4^6*a3^2*a2^3*a1 + 40*a6^6*a5^5*a3^3*a2^3*a1 + 40*a6^5*a5^6*a3^3*a2^3*a1 + 32*a6^6*a5^4*a4*a3^3*a2^3*a1 - 160*a6^5*a5^5*a4*a3^3*a2^3*a1 + 32*a6^4*a5^6*a4*a3^3*a2^3*a1 - 96*a6^6*a5^3*a4^2*a3^3*a2^3*a1 - 136*a6^5*a5^4*a4^2*a3^3*a2^3*a1 - 136*a6^4*a5^5*a4^2*a3^3*a2^3*a1 - 96*a6^3*a5^6*a4^2*a3^3*a2^3*a1 - 96*a6^6*a5^2*a4^3*a3^3*a2^3*a1 + 1248*a6^5*a5^3*a4^3*a3^3*a2^3*a1 - 768*a6^4*a5^4*a4^3*a3^3*a2^3*a1 + 1248*a6^3*a5^5*a4^3*a3^3*a2^3*a1 - 96*a6^2*a5^6*a4^3*a3^3*a2^3*a1 + 32*a6^6*a5*a4^4*a3^3*a2^3*a1 - 136*a6^5*a5^2*a4^4*a3^3*a2^3*a1 - 768*a6^4*a5^3*a4^4*a3^3*a2^3*a1 - 768*a6^3*a5^4*a4^4*a3^3*a2^3*a1 - 136*a6^2*a5^5*a4^4*a3^3*a2^3*a1 + 32*a6*a5^6*a4^4*a3^3*a2^3*a1 + 40*a6^6*a4^5*a3^3*a2^3*a1 - 160*a6^5*a5*a4^5*a3^3*a2^3*a1 - 136*a6^4*a5^2*a4^5*a3^3*a2^3*a1 + 1248*a6^3*a5^3*a4^5*a3^3*a2^3*a1 - 136*a6^2*a5^4*a4^5*a3^3*a2^3*a1 - 160*a6*a5^5*a4^5*a3^3*a2^3*a1 + 40*a5^6*a4^5*a3^3*a2^3*a1 + 40*a6^5*a4^6*a3^3*a2^3*a1 + 32*a6^4*a5*a4^6*a3^3*a2^3*a1 - 96*a6^3*a5^2*a4^6*a3^3*a2^3*a1 - 96*a6^2*a5^3*a4^6*a3^3*a2^3*a1 + 32*a6*a5^4*a4^6*a3^3*a2^3*a1 + 40*a5^5*a4^6*a3^3*a2^3*a1 - 28*a6^6*a5^4*a3^4*a2^3*a1 - 48*a6^5*a5^5*a3^4*a2^3*a1 - 28*a6^4*a5^6*a3^4*a2^3*a1 + 32*a6^6*a5^3*a4*a3^4*a2^3*a1 + 144*a6^5*a5^4*a4*a3^4*a2^3*a1 + 144*a6^4*a5^5*a4*a3^4*a2^3*a1 + 32*a6^3*a5^6*a4*a3^4*a2^3*a1 + 36*a6^6*a5^2*a4^2*a3^4*a2^3*a1 - 136*a6^5*a5^3*a4^2*a3^4*a2^3*a1 + 756*a6^4*a5^4*a4^2*a3^4*a2^3*a1 - 136*a6^3*a5^5*a4^2*a3^4*a2^3*a1 + 36*a6^2*a5^6*a4^2*a3^4*a2^3*a1 + 32*a6^6*a5*a4^3*a3^4*a2^3*a1 - 136*a6^5*a5^2*a4^3*a3^4*a2^3*a1 - 768*a6^4*a5^3*a4^3*a3^4*a2^3*a1 - 768*a6^3*a5^4*a4^3*a3^4*a2^3*a1 - 136*a6^2*a5^5*a4^3*a3^4*a2^3*a1 + 32*a6*a5^6*a4^3*a3^4*a2^3*a1 - 28*a6^6*a4^4*a3^4*a2^3*a1 + 144*a6^5*a5*a4^4*a3^4*a2^3*a1 + 756*a6^4*a5^2*a4^4*a3^4*a2^3*a1 - 768*a6^3*a5^3*a4^4*a3^4*a2^3*a1 + 756*a6^2*a5^4*a4^4*a3^4*a2^3*a1 + 144*a6*a5^5*a4^4*a3^4*a2^3*a1 - 28*a5^6*a4^4*a3^4*a2^3*a1 - 48*a6^5*a4^5*a3^4*a2^3*a1 + 144*a6^4*a5*a4^5*a3^4*a2^3*a1 - 136*a6^3*a5^2*a4^5*a3^4*a2^3*a1 - 136*a6^2*a5^3*a4^5*a3^4*a2^3*a1 + 144*a6*a5^4*a4^5*a3^4*a2^3*a1 - 48*a5^5*a4^5*a3^4*a2^3*a1 - 28*a6^4*a4^6*a3^4*a2^3*a1 + 32*a6^3*a5*a4^6*a3^4*a2^3*a1 + 36*a6^2*a5^2*a4^6*a3^4*a2^3*a1 + 32*a6*a5^3*a4^6*a3^4*a2^3*a1 - 28*a5^4*a4^6*a3^4*a2^3*a1 + 40*a6^6*a5^3*a3^5*a2^3*a1 - 48*a6^5*a5^4*a3^5*a2^3*a1 - 48*a6^4*a5^5*a3^5*a2^3*a1 + 40*a6^3*a5^6*a3^5*a2^3*a1 - 48*a6^6*a5^2*a4*a3^5*a2^3*a1 - 160*a6^5*a5^3*a4*a3^5*a2^3*a1 + 144*a6^4*a5^4*a4*a3^5*a2^3*a1 - 160*a6^3*a5^5*a4*a3^5*a2^3*a1 - 48*a6^2*a5^6*a4*a3^5*a2^3*a1 - 48*a6^6*a5*a4^2*a3^5*a2^3*a1 + 144*a6^5*a5^2*a4^2*a3^5*a2^3*a1 - 136*a6^4*a5^3*a4^2*a3^5*a2^3*a1 - 136*a6^3*a5^4*a4^2*a3^5*a2^3*a1 + 144*a6^2*a5^5*a4^2*a3^5*a2^3*a1 - 48*a6*a5^6*a4^2*a3^5*a2^3*a1 + 40*a6^6*a4^3*a3^5*a2^3*a1 - 160*a6^5*a5*a4^3*a3^5*a2^3*a1 - 136*a6^4*a5^2*a4^3*a3^5*a2^3*a1 + 1248*a6^3*a5^3*a4^3*a3^5*a2^3*a1 - 136*a6^2*a5^4*a4^3*a3^5*a2^3*a1 - 160*a6*a5^5*a4^3*a3^5*a2^3*a1 + 40*a5^6*a4^3*a3^5*a2^3*a1 - 48*a6^5*a4^4*a3^5*a2^3*a1 + 144*a6^4*a5*a4^4*a3^5*a2^3*a1 - 136*a6^3*a5^2*a4^4*a3^5*a2^3*a1 - 136*a6^2*a5^3*a4^4*a3^5*a2^3*a1 + 144*a6*a5^4*a4^4*a3^5*a2^3*a1 - 48*a5^5*a4^4*a3^5*a2^3*a1 - 48*a6^4*a4^5*a3^5*a2^3*a1 - 160*a6^3*a5*a4^5*a3^5*a2^3*a1 + 144*a6^2*a5^2*a4^5*a3^5*a2^3*a1 - 160*a6*a5^3*a4^5*a3^5*a2^3*a1 - 48*a5^4*a4^5*a3^5*a2^3*a1 + 40*a6^3*a4^6*a3^5*a2^3*a1 - 48*a6^2*a5*a4^6*a3^5*a2^3*a1 - 48*a6*a5^2*a4^6*a3^5*a2^3*a1 + 40*a5^3*a4^6*a3^5*a2^3*a1 - 4*a6^6*a5^2*a3^6*a2^3*a1 + 40*a6^5*a5^3*a3^6*a2^3*a1 - 28*a6^4*a5^4*a3^6*a2^3*a1 + 40*a6^3*a5^5*a3^6*a2^3*a1 - 4*a6^2*a5^6*a3^6*a2^3*a1 + 48*a6^6*a5*a4*a3^6*a2^3*a1 - 48*a6^5*a5^2*a4*a3^6*a2^3*a1 + 32*a6^4*a5^3*a4*a3^6*a2^3*a1 + 32*a6^3*a5^4*a4*a3^6*a2^3*a1 - 48*a6^2*a5^5*a4*a3^6*a2^3*a1 + 48*a6*a5^6*a4*a3^6*a2^3*a1 - 4*a6^6*a4^2*a3^6*a2^3*a1 - 48*a6^5*a5*a4^2*a3^6*a2^3*a1 + 36*a6^4*a5^2*a4^2*a3^6*a2^3*a1 - 96*a6^3*a5^3*a4^2*a3^6*a2^3*a1 + 36*a6^2*a5^4*a4^2*a3^6*a2^3*a1 - 48*a6*a5^5*a4^2*a3^6*a2^3*a1 - 4*a5^6*a4^2*a3^6*a2^3*a1 + 40*a6^5*a4^3*a3^6*a2^3*a1 + 32*a6^4*a5*a4^3*a3^6*a2^3*a1 - 96*a6^3*a5^2*a4^3*a3^6*a2^3*a1 - 96*a6^2*a5^3*a4^3*a3^6*a2^3*a1 + 32*a6*a5^4*a4^3*a3^6*a2^3*a1 + 40*a5^5*a4^3*a3^6*a2^3*a1 - 28*a6^4*a4^4*a3^6*a2^3*a1 + 32*a6^3*a5*a4^4*a3^6*a2^3*a1 + 36*a6^2*a5^2*a4^4*a3^6*a2^3*a1 + 32*a6*a5^3*a4^4*a3^6*a2^3*a1 - 28*a5^4*a4^4*a3^6*a2^3*a1 + 40*a6^3*a4^5*a3^6*a2^3*a1 - 48*a6^2*a5*a4^5*a3^6*a2^3*a1 - 48*a6*a5^2*a4^5*a3^6*a2^3*a1 + 40*a5^3*a4^5*a3^6*a2^3*a1 - 4*a6^2*a4^6*a3^6*a2^3*a1 + 48*a6*a5*a4^6*a3^6*a2^3*a1 - 4*a5^2*a4^6*a3^6*a2^3*a1 - 8*a6^6*a5^6*a4*a2^4*a1 + 2*a6^6*a5^5*a4^2*a2^4*a1 + 2*a6^5*a5^6*a4^2*a2^4*a1 - 28*a6^6*a5^4*a4^3*a2^4*a1 - 48*a6^5*a5^5*a4^3*a2^4*a1 - 28*a6^4*a5^6*a4^3*a2^4*a1 - 28*a6^6*a5^3*a4^4*a2^4*a1 + 108*a6^5*a5^4*a4^4*a2^4*a1 + 108*a6^4*a5^5*a4^4*a2^4*a1 - 28*a6^3*a5^6*a4^4*a2^4*a1 + 2*a6^6*a5^2*a4^5*a2^4*a1 - 48*a6^5*a5^3*a4^5*a2^4*a1 + 108*a6^4*a5^4*a4^5*a2^4*a1 - 48*a6^3*a5^5*a4^5*a2^4*a1 + 2*a6^2*a5^6*a4^5*a2^4*a1 - 8*a6^6*a5*a4^6*a2^4*a1 + 2*a6^5*a5^2*a4^6*a2^4*a1 - 28*a6^4*a5^3*a4^6*a2^4*a1 - 28*a6^3*a5^4*a4^6*a2^4*a1 + 2*a6^2*a5^5*a4^6*a2^4*a1 - 8*a6*a5^6*a4^6*a2^4*a1 - 8*a6^6*a5^6*a3*a2^4*a1 + 120*a6^5*a5^5*a4^2*a3*a2^4*a1 + 32*a6^6*a5^3*a4^3*a3*a2^4*a1 + 144*a6^5*a5^4*a4^3*a3*a2^4*a1 + 144*a6^4*a5^5*a4^3*a3*a2^4*a1 + 32*a6^3*a5^6*a4^3*a3*a2^4*a1 + 144*a6^5*a5^3*a4^4*a3*a2^4*a1 - 1296*a6^4*a5^4*a4^4*a3*a2^4*a1 + 144*a6^3*a5^5*a4^4*a3*a2^4*a1 + 120*a6^5*a5^2*a4^5*a3*a2^4*a1 + 144*a6^4*a5^3*a4^5*a3*a2^4*a1 + 144*a6^3*a5^4*a4^5*a3*a2^4*a1 + 120*a6^2*a5^5*a4^5*a3*a2^4*a1 - 8*a6^6*a4^6*a3*a2^4*a1 + 32*a6^3*a5^3*a4^6*a3*a2^4*a1 - 8*a5^6*a4^6*a3*a2^4*a1 + 2*a6^6*a5^5*a3^2*a2^4*a1 + 2*a6^5*a5^6*a3^2*a2^4*a1 + 120*a6^5*a5^5*a4*a3^2*a2^4*a1 + 36*a6^6*a5^3*a4^2*a3^2*a2^4*a1 - 408*a6^5*a5^4*a4^2*a3^2*a2^4*a1 - 408*a6^4*a5^5*a4^2*a3^2*a2^4*a1 + 36*a6^3*a5^6*a4^2*a3^2*a2^4*a1 + 36*a6^6*a5^2*a4^3*a3^2*a2^4*a1 - 136*a6^5*a5^3*a4^3*a3^2*a2^4*a1 + 756*a6^4*a5^4*a4^3*a3^2*a2^4*a1 - 136*a6^3*a5^5*a4^3*a3^2*a2^4*a1 + 36*a6^2*a5^6*a4^3*a3^2*a2^4*a1 - 408*a6^5*a5^2*a4^4*a3^2*a2^4*a1 + 756*a6^4*a5^3*a4^4*a3^2*a2^4*a1 + 756*a6^3*a5^4*a4^4*a3^2*a2^4*a1 - 408*a6^2*a5^5*a4^4*a3^2*a2^4*a1 + 2*a6^6*a4^5*a3^2*a2^4*a1 + 120*a6^5*a5*a4^5*a3^2*a2^4*a1 - 408*a6^4*a5^2*a4^5*a3^2*a2^4*a1 - 136*a6^3*a5^3*a4^5*a3^2*a2^4*a1 - 408*a6^2*a5^4*a4^5*a3^2*a2^4*a1 + 120*a6*a5^5*a4^5*a3^2*a2^4*a1 + 2*a5^6*a4^5*a3^2*a2^4*a1 + 2*a6^5*a4^6*a3^2*a2^4*a1 + 36*a6^3*a5^2*a4^6*a3^2*a2^4*a1 + 36*a6^2*a5^3*a4^6*a3^2*a2^4*a1 + 2*a5^5*a4^6*a3^2*a2^4*a1 - 28*a6^6*a5^4*a3^3*a2^4*a1 - 48*a6^5*a5^5*a3^3*a2^4*a1 - 28*a6^4*a5^6*a3^3*a2^4*a1 + 32*a6^6*a5^3*a4*a3^3*a2^4*a1 + 144*a6^5*a5^4*a4*a3^3*a2^4*a1 + 144*a6^4*a5^5*a4*a3^3*a2^4*a1 + 32*a6^3*a5^6*a4*a3^3*a2^4*a1 + 36*a6^6*a5^2*a4^2*a3^3*a2^4*a1 - 136*a6^5*a5^3*a4^2*a3^3*a2^4*a1 + 756*a6^4*a5^4*a4^2*a3^3*a2^4*a1 - 136*a6^3*a5^5*a4^2*a3^3*a2^4*a1 + 36*a6^2*a5^6*a4^2*a3^3*a2^4*a1 + 32*a6^6*a5*a4^3*a3^3*a2^4*a1 - 136*a6^5*a5^2*a4^3*a3^3*a2^4*a1 - 768*a6^4*a5^3*a4^3*a3^3*a2^4*a1 - 768*a6^3*a5^4*a4^3*a3^3*a2^4*a1 - 136*a6^2*a5^5*a4^3*a3^3*a2^4*a1 + 32*a6*a5^6*a4^3*a3^3*a2^4*a1 - 28*a6^6*a4^4*a3^3*a2^4*a1 + 144*a6^5*a5*a4^4*a3^3*a2^4*a1 + 756*a6^4*a5^2*a4^4*a3^3*a2^4*a1 - 768*a6^3*a5^3*a4^4*a3^3*a2^4*a1 + 756*a6^2*a5^4*a4^4*a3^3*a2^4*a1 + 144*a6*a5^5*a4^4*a3^3*a2^4*a1 - 28*a5^6*a4^4*a3^3*a2^4*a1 - 48*a6^5*a4^5*a3^3*a2^4*a1 + 144*a6^4*a5*a4^5*a3^3*a2^4*a1 - 136*a6^3*a5^2*a4^5*a3^3*a2^4*a1 - 136*a6^2*a5^3*a4^5*a3^3*a2^4*a1 + 144*a6*a5^4*a4^5*a3^3*a2^4*a1 - 48*a5^5*a4^5*a3^3*a2^4*a1 - 28*a6^4*a4^6*a3^3*a2^4*a1 + 32*a6^3*a5*a4^6*a3^3*a2^4*a1 + 36*a6^2*a5^2*a4^6*a3^3*a2^4*a1 + 32*a6*a5^3*a4^6*a3^3*a2^4*a1 - 28*a5^4*a4^6*a3^3*a2^4*a1 - 28*a6^6*a5^3*a3^4*a2^4*a1 + 108*a6^5*a5^4*a3^4*a2^4*a1 + 108*a6^4*a5^5*a3^4*a2^4*a1 - 28*a6^3*a5^6*a3^4*a2^4*a1 + 144*a6^5*a5^3*a4*a3^4*a2^4*a1 - 1296*a6^4*a5^4*a4*a3^4*a2^4*a1 + 144*a6^3*a5^5*a4*a3^4*a2^4*a1 - 408*a6^5*a5^2*a4^2*a3^4*a2^4*a1 + 756*a6^4*a5^3*a4^2*a3^4*a2^4*a1 + 756*a6^3*a5^4*a4^2*a3^4*a2^4*a1 - 408*a6^2*a5^5*a4^2*a3^4*a2^4*a1 - 28*a6^6*a4^3*a3^4*a2^4*a1 + 144*a6^5*a5*a4^3*a3^4*a2^4*a1 + 756*a6^4*a5^2*a4^3*a3^4*a2^4*a1 - 768*a6^3*a5^3*a4^3*a3^4*a2^4*a1 + 756*a6^2*a5^4*a4^3*a3^4*a2^4*a1 + 144*a6*a5^5*a4^3*a3^4*a2^4*a1 - 28*a5^6*a4^3*a3^4*a2^4*a1 + 108*a6^5*a4^4*a3^4*a2^4*a1 - 1296*a6^4*a5*a4^4*a3^4*a2^4*a1 + 756*a6^3*a5^2*a4^4*a3^4*a2^4*a1 + 756*a6^2*a5^3*a4^4*a3^4*a2^4*a1 - 1296*a6*a5^4*a4^4*a3^4*a2^4*a1 + 108*a5^5*a4^4*a3^4*a2^4*a1 + 108*a6^4*a4^5*a3^4*a2^4*a1 + 144*a6^3*a5*a4^5*a3^4*a2^4*a1 - 408*a6^2*a5^2*a4^5*a3^4*a2^4*a1 + 144*a6*a5^3*a4^5*a3^4*a2^4*a1 + 108*a5^4*a4^5*a3^4*a2^4*a1 - 28*a6^3*a4^6*a3^4*a2^4*a1 - 28*a5^3*a4^6*a3^4*a2^4*a1 + 2*a6^6*a5^2*a3^5*a2^4*a1 - 48*a6^5*a5^3*a3^5*a2^4*a1 + 108*a6^4*a5^4*a3^5*a2^4*a1 - 48*a6^3*a5^5*a3^5*a2^4*a1 + 2*a6^2*a5^6*a3^5*a2^4*a1 + 120*a6^5*a5^2*a4*a3^5*a2^4*a1 + 144*a6^4*a5^3*a4*a3^5*a2^4*a1 + 144*a6^3*a5^4*a4*a3^5*a2^4*a1 + 120*a6^2*a5^5*a4*a3^5*a2^4*a1 + 2*a6^6*a4^2*a3^5*a2^4*a1 + 120*a6^5*a5*a4^2*a3^5*a2^4*a1 - 408*a6^4*a5^2*a4^2*a3^5*a2^4*a1 - 136*a6^3*a5^3*a4^2*a3^5*a2^4*a1 - 408*a6^2*a5^4*a4^2*a3^5*a2^4*a1 + 120*a6*a5^5*a4^2*a3^5*a2^4*a1 + 2*a5^6*a4^2*a3^5*a2^4*a1 - 48*a6^5*a4^3*a3^5*a2^4*a1 + 144*a6^4*a5*a4^3*a3^5*a2^4*a1 - 136*a6^3*a5^2*a4^3*a3^5*a2^4*a1 - 136*a6^2*a5^3*a4^3*a3^5*a2^4*a1 + 144*a6*a5^4*a4^3*a3^5*a2^4*a1 - 48*a5^5*a4^3*a3^5*a2^4*a1 + 108*a6^4*a4^4*a3^5*a2^4*a1 + 144*a6^3*a5*a4^4*a3^5*a2^4*a1 - 408*a6^2*a5^2*a4^4*a3^5*a2^4*a1 + 144*a6*a5^3*a4^4*a3^5*a2^4*a1 + 108*a5^4*a4^4*a3^5*a2^4*a1 - 48*a6^3*a4^5*a3^5*a2^4*a1 + 120*a6^2*a5*a4^5*a3^5*a2^4*a1 + 120*a6*a5^2*a4^5*a3^5*a2^4*a1 - 48*a5^3*a4^5*a3^5*a2^4*a1 + 2*a6^2*a4^6*a3^5*a2^4*a1 + 2*a5^2*a4^6*a3^5*a2^4*a1 - 8*a6^6*a5*a3^6*a2^4*a1 + 2*a6^5*a5^2*a3^6*a2^4*a1 - 28*a6^4*a5^3*a3^6*a2^4*a1 - 28*a6^3*a5^4*a3^6*a2^4*a1 + 2*a6^2*a5^5*a3^6*a2^4*a1 - 8*a6*a5^6*a3^6*a2^4*a1 - 8*a6^6*a4*a3^6*a2^4*a1 + 32*a6^3*a5^3*a4*a3^6*a2^4*a1 - 8*a5^6*a4*a3^6*a2^4*a1 + 2*a6^5*a4^2*a3^6*a2^4*a1 + 36*a6^3*a5^2*a4^2*a3^6*a2^4*a1 + 36*a6^2*a5^3*a4^2*a3^6*a2^4*a1 + 2*a5^5*a4^2*a3^6*a2^4*a1 - 28*a6^4*a4^3*a3^6*a2^4*a1 + 32*a6^3*a5*a4^3*a3^6*a2^4*a1 + 36*a6^2*a5^2*a4^3*a3^6*a2^4*a1 + 32*a6*a5^3*a4^3*a3^6*a2^4*a1 - 28*a5^4*a4^3*a3^6*a2^4*a1 - 28*a6^3*a4^4*a3^6*a2^4*a1 - 28*a5^3*a4^4*a3^6*a2^4*a1 + 2*a6^2*a4^5*a3^6*a2^4*a1 + 2*a5^2*a4^5*a3^6*a2^4*a1 - 8*a6*a4^6*a3^6*a2^4*a1 - 8*a5*a4^6*a3^6*a2^4*a1 + 8*a6^6*a5^5*a4*a2^5*a1 + 8*a6^5*a5^6*a4*a2^5*a1 + 2*a6^6*a5^4*a4^2*a2^5*a1 + 2*a6^4*a5^6*a4^2*a2^5*a1 + 40*a6^6*a5^3*a4^3*a2^5*a1 - 48*a6^5*a5^4*a4^3*a2^5*a1 - 48*a6^4*a5^5*a4^3*a2^5*a1 + 40*a6^3*a5^6*a4^3*a2^5*a1 + 2*a6^6*a5^2*a4^4*a2^5*a1 - 48*a6^5*a5^3*a4^4*a2^5*a1 + 108*a6^4*a5^4*a4^4*a2^5*a1 - 48*a6^3*a5^5*a4^4*a2^5*a1 + 2*a6^2*a5^6*a4^4*a2^5*a1 + 8*a6^6*a5*a4^5*a2^5*a1 - 48*a6^4*a5^3*a4^5*a2^5*a1 - 48*a6^3*a5^4*a4^5*a2^5*a1 + 8*a6*a5^6*a4^5*a2^5*a1 + 8*a6^5*a5*a4^6*a2^5*a1 + 2*a6^4*a5^2*a4^6*a2^5*a1 + 40*a6^3*a5^3*a4^6*a2^5*a1 + 2*a6^2*a5^4*a4^6*a2^5*a1 + 8*a6*a5^5*a4^6*a2^5*a1 + 8*a6^6*a5^5*a3*a2^5*a1 + 8*a6^5*a5^6*a3*a2^5*a1 - 144*a6^5*a5^5*a4*a3*a2^5*a1 - 48*a6^6*a5^3*a4^2*a3*a2^5*a1 + 120*a6^5*a5^4*a4^2*a3*a2^5*a1 + 120*a6^4*a5^5*a4^2*a3*a2^5*a1 - 48*a6^3*a5^6*a4^2*a3*a2^5*a1 - 48*a6^6*a5^2*a4^3*a3*a2^5*a1 - 160*a6^5*a5^3*a4^3*a3*a2^5*a1 + 144*a6^4*a5^4*a4^3*a3*a2^5*a1 - 160*a6^3*a5^5*a4^3*a3*a2^5*a1 - 48*a6^2*a5^6*a4^3*a3*a2^5*a1 + 120*a6^5*a5^2*a4^4*a3*a2^5*a1 + 144*a6^4*a5^3*a4^4*a3*a2^5*a1 + 144*a6^3*a5^4*a4^4*a3*a2^5*a1 + 120*a6^2*a5^5*a4^4*a3*a2^5*a1 + 8*a6^6*a4^5*a3*a2^5*a1 - 144*a6^5*a5*a4^5*a3*a2^5*a1 + 120*a6^4*a5^2*a4^5*a3*a2^5*a1 - 160*a6^3*a5^3*a4^5*a3*a2^5*a1 + 120*a6^2*a5^4*a4^5*a3*a2^5*a1 - 144*a6*a5^5*a4^5*a3*a2^5*a1 + 8*a5^6*a4^5*a3*a2^5*a1 + 8*a6^5*a4^6*a3*a2^5*a1 - 48*a6^3*a5^2*a4^6*a3*a2^5*a1 - 48*a6^2*a5^3*a4^6*a3*a2^5*a1 + 8*a5^5*a4^6*a3*a2^5*a1 + 2*a6^6*a5^4*a3^2*a2^5*a1 + 2*a6^4*a5^6*a3^2*a2^5*a1 - 48*a6^6*a5^3*a4*a3^2*a2^5*a1 + 120*a6^5*a5^4*a4*a3^2*a2^5*a1 + 120*a6^4*a5^5*a4*a3^2*a2^5*a1 - 48*a6^3*a5^6*a4*a3^2*a2^5*a1 + 108*a6^6*a5^2*a4^2*a3^2*a2^5*a1 + 144*a6^5*a5^3*a4^2*a3^2*a2^5*a1 - 408*a6^4*a5^4*a4^2*a3^2*a2^5*a1 + 144*a6^3*a5^5*a4^2*a3^2*a2^5*a1 + 108*a6^2*a5^6*a4^2*a3^2*a2^5*a1 - 48*a6^6*a5*a4^3*a3^2*a2^5*a1 + 144*a6^5*a5^2*a4^3*a3^2*a2^5*a1 - 136*a6^4*a5^3*a4^3*a3^2*a2^5*a1 - 136*a6^3*a5^4*a4^3*a3^2*a2^5*a1 + 144*a6^2*a5^5*a4^3*a3^2*a2^5*a1 - 48*a6*a5^6*a4^3*a3^2*a2^5*a1 + 2*a6^6*a4^4*a3^2*a2^5*a1 + 120*a6^5*a5*a4^4*a3^2*a2^5*a1 - 408*a6^4*a5^2*a4^4*a3^2*a2^5*a1 - 136*a6^3*a5^3*a4^4*a3^2*a2^5*a1 - 408*a6^2*a5^4*a4^4*a3^2*a2^5*a1 + 120*a6*a5^5*a4^4*a3^2*a2^5*a1 + 2*a5^6*a4^4*a3^2*a2^5*a1 + 120*a6^4*a5*a4^5*a3^2*a2^5*a1 + 144*a6^3*a5^2*a4^5*a3^2*a2^5*a1 + 144*a6^2*a5^3*a4^5*a3^2*a2^5*a1 + 120*a6*a5^4*a4^5*a3^2*a2^5*a1 + 2*a6^4*a4^6*a3^2*a2^5*a1 - 48*a6^3*a5*a4^6*a3^2*a2^5*a1 + 108*a6^2*a5^2*a4^6*a3^2*a2^5*a1 - 48*a6*a5^3*a4^6*a3^2*a2^5*a1 + 2*a5^4*a4^6*a3^2*a2^5*a1 + 40*a6^6*a5^3*a3^3*a2^5*a1 - 48*a6^5*a5^4*a3^3*a2^5*a1 - 48*a6^4*a5^5*a3^3*a2^5*a1 + 40*a6^3*a5^6*a3^3*a2^5*a1 - 48*a6^6*a5^2*a4*a3^3*a2^5*a1 - 160*a6^5*a5^3*a4*a3^3*a2^5*a1 + 144*a6^4*a5^4*a4*a3^3*a2^5*a1 - 160*a6^3*a5^5*a4*a3^3*a2^5*a1 - 48*a6^2*a5^6*a4*a3^3*a2^5*a1 - 48*a6^6*a5*a4^2*a3^3*a2^5*a1 + 144*a6^5*a5^2*a4^2*a3^3*a2^5*a1 - 136*a6^4*a5^3*a4^2*a3^3*a2^5*a1 - 136*a6^3*a5^4*a4^2*a3^3*a2^5*a1 + 144*a6^2*a5^5*a4^2*a3^3*a2^5*a1 - 48*a6*a5^6*a4^2*a3^3*a2^5*a1 + 40*a6^6*a4^3*a3^3*a2^5*a1 - 160*a6^5*a5*a4^3*a3^3*a2^5*a1 - 136*a6^4*a5^2*a4^3*a3^3*a2^5*a1 + 1248*a6^3*a5^3*a4^3*a3^3*a2^5*a1 - 136*a6^2*a5^4*a4^3*a3^3*a2^5*a1 - 160*a6*a5^5*a4^3*a3^3*a2^5*a1 + 40*a5^6*a4^3*a3^3*a2^5*a1 - 48*a6^5*a4^4*a3^3*a2^5*a1 + 144*a6^4*a5*a4^4*a3^3*a2^5*a1 - 136*a6^3*a5^2*a4^4*a3^3*a2^5*a1 - 136*a6^2*a5^3*a4^4*a3^3*a2^5*a1 + 144*a6*a5^4*a4^4*a3^3*a2^5*a1 - 48*a5^5*a4^4*a3^3*a2^5*a1 - 48*a6^4*a4^5*a3^3*a2^5*a1 - 160*a6^3*a5*a4^5*a3^3*a2^5*a1 + 144*a6^2*a5^2*a4^5*a3^3*a2^5*a1 - 160*a6*a5^3*a4^5*a3^3*a2^5*a1 - 48*a5^4*a4^5*a3^3*a2^5*a1 + 40*a6^3*a4^6*a3^3*a2^5*a1 - 48*a6^2*a5*a4^6*a3^3*a2^5*a1 - 48*a6*a5^2*a4^6*a3^3*a2^5*a1 + 40*a5^3*a4^6*a3^3*a2^5*a1 + 2*a6^6*a5^2*a3^4*a2^5*a1 - 48*a6^5*a5^3*a3^4*a2^5*a1 + 108*a6^4*a5^4*a3^4*a2^5*a1 - 48*a6^3*a5^5*a3^4*a2^5*a1 + 2*a6^2*a5^6*a3^4*a2^5*a1 + 120*a6^5*a5^2*a4*a3^4*a2^5*a1 + 144*a6^4*a5^3*a4*a3^4*a2^5*a1 + 144*a6^3*a5^4*a4*a3^4*a2^5*a1 + 120*a6^2*a5^5*a4*a3^4*a2^5*a1 + 2*a6^6*a4^2*a3^4*a2^5*a1 + 120*a6^5*a5*a4^2*a3^4*a2^5*a1 - 408*a6^4*a5^2*a4^2*a3^4*a2^5*a1 - 136*a6^3*a5^3*a4^2*a3^4*a2^5*a1 - 408*a6^2*a5^4*a4^2*a3^4*a2^5*a1 + 120*a6*a5^5*a4^2*a3^4*a2^5*a1 + 2*a5^6*a4^2*a3^4*a2^5*a1 - 48*a6^5*a4^3*a3^4*a2^5*a1 + 144*a6^4*a5*a4^3*a3^4*a2^5*a1 - 136*a6^3*a5^2*a4^3*a3^4*a2^5*a1 - 136*a6^2*a5^3*a4^3*a3^4*a2^5*a1 + 144*a6*a5^4*a4^3*a3^4*a2^5*a1 - 48*a5^5*a4^3*a3^4*a2^5*a1 + 108*a6^4*a4^4*a3^4*a2^5*a1 + 144*a6^3*a5*a4^4*a3^4*a2^5*a1 - 408*a6^2*a5^2*a4^4*a3^4*a2^5*a1 + 144*a6*a5^3*a4^4*a3^4*a2^5*a1 + 108*a5^4*a4^4*a3^4*a2^5*a1 - 48*a6^3*a4^5*a3^4*a2^5*a1 + 120*a6^2*a5*a4^5*a3^4*a2^5*a1 + 120*a6*a5^2*a4^5*a3^4*a2^5*a1 - 48*a5^3*a4^5*a3^4*a2^5*a1 + 2*a6^2*a4^6*a3^4*a2^5*a1 + 2*a5^2*a4^6*a3^4*a2^5*a1 + 8*a6^6*a5*a3^5*a2^5*a1 - 48*a6^4*a5^3*a3^5*a2^5*a1 - 48*a6^3*a5^4*a3^5*a2^5*a1 + 8*a6*a5^6*a3^5*a2^5*a1 + 8*a6^6*a4*a3^5*a2^5*a1 - 144*a6^5*a5*a4*a3^5*a2^5*a1 + 120*a6^4*a5^2*a4*a3^5*a2^5*a1 - 160*a6^3*a5^3*a4*a3^5*a2^5*a1 + 120*a6^2*a5^4*a4*a3^5*a2^5*a1 - 144*a6*a5^5*a4*a3^5*a2^5*a1 + 8*a5^6*a4*a3^5*a2^5*a1 + 120*a6^4*a5*a4^2*a3^5*a2^5*a1 + 144*a6^3*a5^2*a4^2*a3^5*a2^5*a1 + 144*a6^2*a5^3*a4^2*a3^5*a2^5*a1 + 120*a6*a5^4*a4^2*a3^5*a2^5*a1 - 48*a6^4*a4^3*a3^5*a2^5*a1 - 160*a6^3*a5*a4^3*a3^5*a2^5*a1 + 144*a6^2*a5^2*a4^3*a3^5*a2^5*a1 - 160*a6*a5^3*a4^3*a3^5*a2^5*a1 - 48*a5^4*a4^3*a3^5*a2^5*a1 - 48*a6^3*a4^4*a3^5*a2^5*a1 + 120*a6^2*a5*a4^4*a3^5*a2^5*a1 + 120*a6*a5^2*a4^4*a3^5*a2^5*a1 - 48*a5^3*a4^4*a3^5*a2^5*a1 - 144*a6*a5*a4^5*a3^5*a2^5*a1 + 8*a6*a4^6*a3^5*a2^5*a1 + 8*a5*a4^6*a3^5*a2^5*a1 + 8*a6^5*a5*a3^6*a2^5*a1 + 2*a6^4*a5^2*a3^6*a2^5*a1 + 40*a6^3*a5^3*a3^6*a2^5*a1 + 2*a6^2*a5^4*a3^6*a2^5*a1 + 8*a6*a5^5*a3^6*a2^5*a1 + 8*a6^5*a4*a3^6*a2^5*a1 - 48*a6^3*a5^2*a4*a3^6*a2^5*a1 - 48*a6^2*a5^3*a4*a3^6*a2^5*a1 + 8*a5^5*a4*a3^6*a2^5*a1 + 2*a6^4*a4^2*a3^6*a2^5*a1 - 48*a6^3*a5*a4^2*a3^6*a2^5*a1 + 108*a6^2*a5^2*a4^2*a3^6*a2^5*a1 - 48*a6*a5^3*a4^2*a3^6*a2^5*a1 + 2*a5^4*a4^2*a3^6*a2^5*a1 + 40*a6^3*a4^3*a3^6*a2^5*a1 - 48*a6^2*a5*a4^3*a3^6*a2^5*a1 - 48*a6*a5^2*a4^3*a3^6*a2^5*a1 + 40*a5^3*a4^3*a3^6*a2^5*a1 + 2*a6^2*a4^4*a3^6*a2^5*a1 + 2*a5^2*a4^4*a3^6*a2^5*a1 + 8*a6*a4^5*a3^6*a2^5*a1 + 8*a5*a4^5*a3^6*a2^5*a1 - 8*a6^6*a5^4*a4*a2^6*a1 + 8*a6^5*a5^5*a4*a2^6*a1 - 8*a6^4*a5^6*a4*a2^6*a1 - 4*a6^6*a5^3*a4^2*a2^6*a1 + 2*a6^5*a5^4*a4^2*a2^6*a1 + 2*a6^4*a5^5*a4^2*a2^6*a1 - 4*a6^3*a5^6*a4^2*a2^6*a1 - 4*a6^6*a5^2*a4^3*a2^6*a1 + 40*a6^5*a5^3*a4^3*a2^6*a1 - 28*a6^4*a5^4*a4^3*a2^6*a1 + 40*a6^3*a5^5*a4^3*a2^6*a1 - 4*a6^2*a5^6*a4^3*a2^6*a1 - 8*a6^6*a5*a4^4*a2^6*a1 + 2*a6^5*a5^2*a4^4*a2^6*a1 - 28*a6^4*a5^3*a4^4*a2^6*a1 - 28*a6^3*a5^4*a4^4*a2^6*a1 + 2*a6^2*a5^5*a4^4*a2^6*a1 - 8*a6*a5^6*a4^4*a2^6*a1 + 8*a6^5*a5*a4^5*a2^6*a1 + 2*a6^4*a5^2*a4^5*a2^6*a1 + 40*a6^3*a5^3*a4^5*a2^6*a1 + 2*a6^2*a5^4*a4^5*a2^6*a1 + 8*a6*a5^5*a4^5*a2^6*a1 - 8*a6^4*a5*a4^6*a2^6*a1 - 4*a6^3*a5^2*a4^6*a2^6*a1 - 4*a6^2*a5^3*a4^6*a2^6*a1 - 8*a6*a5^4*a4^6*a2^6*a1 - 8*a6^6*a5^4*a3*a2^6*a1 + 8*a6^5*a5^5*a3*a2^6*a1 - 8*a6^4*a5^6*a3*a2^6*a1 + 48*a6^6*a5^3*a4*a3*a2^6*a1 + 48*a6^3*a5^6*a4*a3*a2^6*a1 - 24*a6^6*a5^2*a4^2*a3*a2^6*a1 - 48*a6^5*a5^3*a4^2*a3*a2^6*a1 - 48*a6^3*a5^5*a4^2*a3*a2^6*a1 - 24*a6^2*a5^6*a4^2*a3*a2^6*a1 + 48*a6^6*a5*a4^3*a3*a2^6*a1 - 48*a6^5*a5^2*a4^3*a3*a2^6*a1 + 32*a6^4*a5^3*a4^3*a3*a2^6*a1 + 32*a6^3*a5^4*a4^3*a3*a2^6*a1 - 48*a6^2*a5^5*a4^3*a3*a2^6*a1 + 48*a6*a5^6*a4^3*a3*a2^6*a1 - 8*a6^6*a4^4*a3*a2^6*a1 + 32*a6^3*a5^3*a4^4*a3*a2^6*a1 - 8*a5^6*a4^4*a3*a2^6*a1 + 8*a6^5*a4^5*a3*a2^6*a1 - 48*a6^3*a5^2*a4^5*a3*a2^6*a1 - 48*a6^2*a5^3*a4^5*a3*a2^6*a1 + 8*a5^5*a4^5*a3*a2^6*a1 - 8*a6^4*a4^6*a3*a2^6*a1 + 48*a6^3*a5*a4^6*a3*a2^6*a1 - 24*a6^2*a5^2*a4^6*a3*a2^6*a1 + 48*a6*a5^3*a4^6*a3*a2^6*a1 - 8*a5^4*a4^6*a3*a2^6*a1 - 4*a6^6*a5^3*a3^2*a2^6*a1 + 2*a6^5*a5^4*a3^2*a2^6*a1 + 2*a6^4*a5^5*a3^2*a2^6*a1 - 4*a6^3*a5^6*a3^2*a2^6*a1 - 24*a6^6*a5^2*a4*a3^2*a2^6*a1 - 48*a6^5*a5^3*a4*a3^2*a2^6*a1 - 48*a6^3*a5^5*a4*a3^2*a2^6*a1 - 24*a6^2*a5^6*a4*a3^2*a2^6*a1 - 24*a6^6*a5*a4^2*a3^2*a2^6*a1 + 108*a6^5*a5^2*a4^2*a3^2*a2^6*a1 + 36*a6^4*a5^3*a4^2*a3^2*a2^6*a1 + 36*a6^3*a5^4*a4^2*a3^2*a2^6*a1 + 108*a6^2*a5^5*a4^2*a3^2*a2^6*a1 - 24*a6*a5^6*a4^2*a3^2*a2^6*a1 - 4*a6^6*a4^3*a3^2*a2^6*a1 - 48*a6^5*a5*a4^3*a3^2*a2^6*a1 + 36*a6^4*a5^2*a4^3*a3^2*a2^6*a1 - 96*a6^3*a5^3*a4^3*a3^2*a2^6*a1 + 36*a6^2*a5^4*a4^3*a3^2*a2^6*a1 - 48*a6*a5^5*a4^3*a3^2*a2^6*a1 - 4*a5^6*a4^3*a3^2*a2^6*a1 + 2*a6^5*a4^4*a3^2*a2^6*a1 + 36*a6^3*a5^2*a4^4*a3^2*a2^6*a1 + 36*a6^2*a5^3*a4^4*a3^2*a2^6*a1 + 2*a5^5*a4^4*a3^2*a2^6*a1 + 2*a6^4*a4^5*a3^2*a2^6*a1 - 48*a6^3*a5*a4^5*a3^2*a2^6*a1 + 108*a6^2*a5^2*a4^5*a3^2*a2^6*a1 - 48*a6*a5^3*a4^5*a3^2*a2^6*a1 + 2*a5^4*a4^5*a3^2*a2^6*a1 - 4*a6^3*a4^6*a3^2*a2^6*a1 - 24*a6^2*a5*a4^6*a3^2*a2^6*a1 - 24*a6*a5^2*a4^6*a3^2*a2^6*a1 - 4*a5^3*a4^6*a3^2*a2^6*a1 - 4*a6^6*a5^2*a3^3*a2^6*a1 + 40*a6^5*a5^3*a3^3*a2^6*a1 - 28*a6^4*a5^4*a3^3*a2^6*a1 + 40*a6^3*a5^5*a3^3*a2^6*a1 - 4*a6^2*a5^6*a3^3*a2^6*a1 + 48*a6^6*a5*a4*a3^3*a2^6*a1 - 48*a6^5*a5^2*a4*a3^3*a2^6*a1 + 32*a6^4*a5^3*a4*a3^3*a2^6*a1 + 32*a6^3*a5^4*a4*a3^3*a2^6*a1 - 48*a6^2*a5^5*a4*a3^3*a2^6*a1 + 48*a6*a5^6*a4*a3^3*a2^6*a1 - 4*a6^6*a4^2*a3^3*a2^6*a1 - 48*a6^5*a5*a4^2*a3^3*a2^6*a1 + 36*a6^4*a5^2*a4^2*a3^3*a2^6*a1 - 96*a6^3*a5^3*a4^2*a3^3*a2^6*a1 + 36*a6^2*a5^4*a4^2*a3^3*a2^6*a1 - 48*a6*a5^5*a4^2*a3^3*a2^6*a1 - 4*a5^6*a4^2*a3^3*a2^6*a1 + 40*a6^5*a4^3*a3^3*a2^6*a1 + 32*a6^4*a5*a4^3*a3^3*a2^6*a1 - 96*a6^3*a5^2*a4^3*a3^3*a2^6*a1 - 96*a6^2*a5^3*a4^3*a3^3*a2^6*a1 + 32*a6*a5^4*a4^3*a3^3*a2^6*a1 + 40*a5^5*a4^3*a3^3*a2^6*a1 - 28*a6^4*a4^4*a3^3*a2^6*a1 + 32*a6^3*a5*a4^4*a3^3*a2^6*a1 + 36*a6^2*a5^2*a4^4*a3^3*a2^6*a1 + 32*a6*a5^3*a4^4*a3^3*a2^6*a1 - 28*a5^4*a4^4*a3^3*a2^6*a1 + 40*a6^3*a4^5*a3^3*a2^6*a1 - 48*a6^2*a5*a4^5*a3^3*a2^6*a1 - 48*a6*a5^2*a4^5*a3^3*a2^6*a1 + 40*a5^3*a4^5*a3^3*a2^6*a1 - 4*a6^2*a4^6*a3^3*a2^6*a1 + 48*a6*a5*a4^6*a3^3*a2^6*a1 - 4*a5^2*a4^6*a3^3*a2^6*a1 - 8*a6^6*a5*a3^4*a2^6*a1 + 2*a6^5*a5^2*a3^4*a2^6*a1 - 28*a6^4*a5^3*a3^4*a2^6*a1 - 28*a6^3*a5^4*a3^4*a2^6*a1 + 2*a6^2*a5^5*a3^4*a2^6*a1 - 8*a6*a5^6*a3^4*a2^6*a1 - 8*a6^6*a4*a3^4*a2^6*a1 + 32*a6^3*a5^3*a4*a3^4*a2^6*a1 - 8*a5^6*a4*a3^4*a2^6*a1 + 2*a6^5*a4^2*a3^4*a2^6*a1 + 36*a6^3*a5^2*a4^2*a3^4*a2^6*a1 + 36*a6^2*a5^3*a4^2*a3^4*a2^6*a1 + 2*a5^5*a4^2*a3^4*a2^6*a1 - 28*a6^4*a4^3*a3^4*a2^6*a1 + 32*a6^3*a5*a4^3*a3^4*a2^6*a1 + 36*a6^2*a5^2*a4^3*a3^4*a2^6*a1 + 32*a6*a5^3*a4^3*a3^4*a2^6*a1 - 28*a5^4*a4^3*a3^4*a2^6*a1 - 28*a6^3*a4^4*a3^4*a2^6*a1 - 28*a5^3*a4^4*a3^4*a2^6*a1 + 2*a6^2*a4^5*a3^4*a2^6*a1 + 2*a5^2*a4^5*a3^4*a2^6*a1 - 8*a6*a4^6*a3^4*a2^6*a1 - 8*a5*a4^6*a3^4*a2^6*a1 + 8*a6^5*a5*a3^5*a2^6*a1 + 2*a6^4*a5^2*a3^5*a2^6*a1 + 40*a6^3*a5^3*a3^5*a2^6*a1 + 2*a6^2*a5^4*a3^5*a2^6*a1 + 8*a6*a5^5*a3^5*a2^6*a1 + 8*a6^5*a4*a3^5*a2^6*a1 - 48*a6^3*a5^2*a4*a3^5*a2^6*a1 - 48*a6^2*a5^3*a4*a3^5*a2^6*a1 + 8*a5^5*a4*a3^5*a2^6*a1 + 2*a6^4*a4^2*a3^5*a2^6*a1 - 48*a6^3*a5*a4^2*a3^5*a2^6*a1 + 108*a6^2*a5^2*a4^2*a3^5*a2^6*a1 - 48*a6*a5^3*a4^2*a3^5*a2^6*a1 + 2*a5^4*a4^2*a3^5*a2^6*a1 + 40*a6^3*a4^3*a3^5*a2^6*a1 - 48*a6^2*a5*a4^3*a3^5*a2^6*a1 - 48*a6*a5^2*a4^3*a3^5*a2^6*a1 + 40*a5^3*a4^3*a3^5*a2^6*a1 + 2*a6^2*a4^4*a3^5*a2^6*a1 + 2*a5^2*a4^4*a3^5*a2^6*a1 + 8*a6*a4^5*a3^5*a2^6*a1 + 8*a5*a4^5*a3^5*a2^6*a1 - 8*a6^4*a5*a3^6*a2^6*a1 - 4*a6^3*a5^2*a3^6*a2^6*a1 - 4*a6^2*a5^3*a3^6*a2^6*a1 - 8*a6*a5^4*a3^6*a2^6*a1 - 8*a6^4*a4*a3^6*a2^6*a1 + 48*a6^3*a5*a4*a3^6*a2^6*a1 - 24*a6^2*a5^2*a4*a3^6*a2^6*a1 + 48*a6*a5^3*a4*a3^6*a2^6*a1 - 8*a5^4*a4*a3^6*a2^6*a1 - 4*a6^3*a4^2*a3^6*a2^6*a1 - 24*a6^2*a5*a4^2*a3^6*a2^6*a1 - 24*a6*a5^2*a4^2*a3^6*a2^6*a1 - 4*a5^3*a4^2*a3^6*a2^6*a1 - 4*a6^2*a4^3*a3^6*a2^6*a1 + 48*a6*a5*a4^3*a3^6*a2^6*a1 - 4*a5^2*a4^3*a3^6*a2^6*a1 - 8*a6*a4^4*a3^6*a2^6*a1 - 8*a5*a4^4*a3^6*a2^6*a1 + 8*a6^6*a5^6*a4^4*a1^2 - 8*a6^6*a5^5*a4^5*a1^2 - 8*a6^5*a5^6*a4^5*a1^2 + 8*a6^6*a5^4*a4^6*a1^2 - 8*a6^5*a5^5*a4^6*a1^2 + 8*a6^4*a5^6*a4^6*a1^2 - 4*a6^6*a5^6*a4^3*a3*a1^2 + 2*a6^6*a5^5*a4^4*a3*a1^2 + 2*a6^5*a5^6*a4^4*a3*a1^2 + 2*a6^6*a5^4*a4^5*a3*a1^2 + 2*a6^4*a5^6*a4^5*a3*a1^2 - 4*a6^6*a5^3*a4^6*a3*a1^2 + 2*a6^5*a5^4*a4^6*a3*a1^2 + 2*a6^4*a5^5*a4^6*a3*a1^2 - 4*a6^3*a5^6*a4^6*a3*a1^2 + 24*a6^6*a5^6*a4^2*a3^2*a1^2 - 28*a6^6*a5^5*a4^3*a3^2*a1^2 - 28*a6^5*a5^6*a4^3*a3^2*a1^2 + 32*a6^6*a5^4*a4^4*a3^2*a1^2 + 32*a6^4*a5^6*a4^4*a3^2*a1^2 - 28*a6^6*a5^3*a4^5*a3^2*a1^2 - 28*a6^3*a5^6*a4^5*a3^2*a1^2 + 24*a6^6*a5^2*a4^6*a3^2*a1^2 - 28*a6^5*a5^3*a4^6*a3^2*a1^2 + 32*a6^4*a5^4*a4^6*a3^2*a1^2 - 28*a6^3*a5^5*a4^6*a3^2*a1^2 + 24*a6^2*a5^6*a4^6*a3^2*a1^2 - 4*a6^6*a5^6*a4*a3^3*a1^2 - 28*a6^6*a5^5*a4^2*a3^3*a1^2 - 28*a6^5*a5^6*a4^2*a3^3*a1^2 - 4*a6^6*a5^4*a4^3*a3^3*a1^2 + 32*a6^5*a5^5*a4^3*a3^3*a1^2 - 4*a6^4*a5^6*a4^3*a3^3*a1^2 - 4*a6^6*a5^3*a4^4*a3^3*a1^2 + 36*a6^5*a5^4*a4^4*a3^3*a1^2 + 36*a6^4*a5^5*a4^4*a3^3*a1^2 - 4*a6^3*a5^6*a4^4*a3^3*a1^2 - 28*a6^6*a5^2*a4^5*a3^3*a1^2 + 32*a6^5*a5^3*a4^5*a3^3*a1^2 + 36*a6^4*a5^4*a4^5*a3^3*a1^2 + 32*a6^3*a5^5*a4^5*a3^3*a1^2 - 28*a6^2*a5^6*a4^5*a3^3*a1^2 - 4*a6^6*a5*a4^6*a3^3*a1^2 - 28*a6^5*a5^2*a4^6*a3^3*a1^2 - 4*a6^4*a5^3*a4^6*a3^3*a1^2 - 4*a6^3*a5^4*a4^6*a3^3*a1^2 - 28*a6^2*a5^5*a4^6*a3^3*a1^2 - 4*a6*a5^6*a4^6*a3^3*a1^2 + 8*a6^6*a5^6*a3^4*a1^2 + 2*a6^6*a5^5*a4*a3^4*a1^2 + 2*a6^5*a5^6*a4*a3^4*a1^2 + 32*a6^6*a5^4*a4^2*a3^4*a1^2 + 32*a6^4*a5^6*a4^2*a3^4*a1^2 - 4*a6^6*a5^3*a4^3*a3^4*a1^2 + 36*a6^5*a5^4*a4^3*a3^4*a1^2 + 36*a6^4*a5^5*a4^3*a3^4*a1^2 - 4*a6^3*a5^6*a4^3*a3^4*a1^2 + 32*a6^6*a5^2*a4^4*a3^4*a1^2 + 36*a6^5*a5^3*a4^4*a3^4*a1^2 - 432*a6^4*a5^4*a4^4*a3^4*a1^2 + 36*a6^3*a5^5*a4^4*a3^4*a1^2 + 32*a6^2*a5^6*a4^4*a3^4*a1^2 + 2*a6^6*a5*a4^5*a3^4*a1^2 + 36*a6^4*a5^3*a4^5*a3^4*a1^2 + 36*a6^3*a5^4*a4^5*a3^4*a1^2 + 2*a6*a5^6*a4^5*a3^4*a1^2 + 8*a6^6*a4^6*a3^4*a1^2 + 2*a6^5*a5*a4^6*a3^4*a1^2 + 32*a6^4*a5^2*a4^6*a3^4*a1^2 - 4*a6^3*a5^3*a4^6*a3^4*a1^2 + 32*a6^2*a5^4*a4^6*a3^4*a1^2 + 2*a6*a5^5*a4^6*a3^4*a1^2 + 8*a5^6*a4^6*a3^4*a1^2 - 8*a6^6*a5^5*a3^5*a1^2 - 8*a6^5*a5^6*a3^5*a1^2 + 2*a6^6*a5^4*a4*a3^5*a1^2 + 2*a6^4*a5^6*a4*a3^5*a1^2 - 28*a6^6*a5^3*a4^2*a3^5*a1^2 - 28*a6^3*a5^6*a4^2*a3^5*a1^2 - 28*a6^6*a5^2*a4^3*a3^5*a1^2 + 32*a6^5*a5^3*a4^3*a3^5*a1^2 + 36*a6^4*a5^4*a4^3*a3^5*a1^2 + 32*a6^3*a5^5*a4^3*a3^5*a1^2 - 28*a6^2*a5^6*a4^3*a3^5*a1^2 + 2*a6^6*a5*a4^4*a3^5*a1^2 + 36*a6^4*a5^3*a4^4*a3^5*a1^2 + 36*a6^3*a5^4*a4^4*a3^5*a1^2 + 2*a6*a5^6*a4^4*a3^5*a1^2 - 8*a6^6*a4^5*a3^5*a1^2 + 32*a6^3*a5^3*a4^5*a3^5*a1^2 - 8*a5^6*a4^5*a3^5*a1^2 - 8*a6^5*a4^6*a3^5*a1^2 + 2*a6^4*a5*a4^6*a3^5*a1^2 - 28*a6^3*a5^2*a4^6*a3^5*a1^2 - 28*a6^2*a5^3*a4^6*a3^5*a1^2 + 2*a6*a5^4*a4^6*a3^5*a1^2 - 8*a5^5*a4^6*a3^5*a1^2 + 8*a6^6*a5^4*a3^6*a1^2 - 8*a6^5*a5^5*a3^6*a1^2 + 8*a6^4*a5^6*a3^6*a1^2 - 4*a6^6*a5^3*a4*a3^6*a1^2 + 2*a6^5*a5^4*a4*a3^6*a1^2 + 2*a6^4*a5^5*a4*a3^6*a1^2 - 4*a6^3*a5^6*a4*a3^6*a1^2 + 24*a6^6*a5^2*a4^2*a3^6*a1^2 - 28*a6^5*a5^3*a4^2*a3^6*a1^2 + 32*a6^4*a5^4*a4^2*a3^6*a1^2 - 28*a6^3*a5^5*a4^2*a3^6*a1^2 + 24*a6^2*a5^6*a4^2*a3^6*a1^2 - 4*a6^6*a5*a4^3*a3^6*a1^2 - 28*a6^5*a5^2*a4^3*a3^6*a1^2 - 4*a6^4*a5^3*a4^3*a3^6*a1^2 - 4*a6^3*a5^4*a4^3*a3^6*a1^2 - 28*a6^2*a5^5*a4^3*a3^6*a1^2 - 4*a6*a5^6*a4^3*a3^6*a1^2 + 8*a6^6*a4^4*a3^6*a1^2 + 2*a6^5*a5*a4^4*a3^6*a1^2 + 32*a6^4*a5^2*a4^4*a3^6*a1^2 - 4*a6^3*a5^3*a4^4*a3^6*a1^2 + 32*a6^2*a5^4*a4^4*a3^6*a1^2 + 2*a6*a5^5*a4^4*a3^6*a1^2 + 8*a5^6*a4^4*a3^6*a1^2 - 8*a6^5*a4^5*a3^6*a1^2 + 2*a6^4*a5*a4^5*a3^6*a1^2 - 28*a6^3*a5^2*a4^5*a3^6*a1^2 - 28*a6^2*a5^3*a4^5*a3^6*a1^2 + 2*a6*a5^4*a4^5*a3^6*a1^2 - 8*a5^5*a4^5*a3^6*a1^2 + 8*a6^4*a4^6*a3^6*a1^2 - 4*a6^3*a5*a4^6*a3^6*a1^2 + 24*a6^2*a5^2*a4^6*a3^6*a1^2 - 4*a6*a5^3*a4^6*a3^6*a1^2 + 8*a5^4*a4^6*a3^6*a1^2 - 4*a6^6*a5^6*a4^3*a2*a1^2 + 2*a6^6*a5^5*a4^4*a2*a1^2 + 2*a6^5*a5^6*a4^4*a2*a1^2 + 2*a6^6*a5^4*a4^5*a2*a1^2 + 2*a6^4*a5^6*a4^5*a2*a1^2 - 4*a6^6*a5^3*a4^6*a2*a1^2 + 2*a6^5*a5^4*a4^6*a2*a1^2 + 2*a6^4*a5^5*a4^6*a2*a1^2 - 4*a6^3*a5^6*a4^6*a2*a1^2 - 24*a6^6*a5^6*a4^2*a3*a2*a1^2 - 48*a6^6*a5^5*a4^3*a3*a2*a1^2 - 48*a6^5*a5^6*a4^3*a3*a2*a1^2 + 120*a6^5*a5^5*a4^4*a3*a2*a1^2 - 48*a6^6*a5^3*a4^5*a3*a2*a1^2 + 120*a6^5*a5^4*a4^5*a3*a2*a1^2 + 120*a6^4*a5^5*a4^5*a3*a2*a1^2 - 48*a6^3*a5^6*a4^5*a3*a2*a1^2 - 24*a6^6*a5^2*a4^6*a3*a2*a1^2 - 48*a6^5*a5^3*a4^6*a3*a2*a1^2 - 48*a6^3*a5^5*a4^6*a3*a2*a1^2 - 24*a6^2*a5^6*a4^6*a3*a2*a1^2 - 24*a6^6*a5^6*a4*a3^2*a2*a1^2 + 108*a6^6*a5^5*a4^2*a3^2*a2*a1^2 + 108*a6^5*a5^6*a4^2*a3^2*a2*a1^2 + 36*a6^6*a5^4*a4^3*a3^2*a2*a1^2 + 144*a6^5*a5^5*a4^3*a3^2*a2*a1^2 + 36*a6^4*a5^6*a4^3*a3^2*a2*a1^2 + 36*a6^6*a5^3*a4^4*a3^2*a2*a1^2 - 408*a6^5*a5^4*a4^4*a3^2*a2*a1^2 - 408*a6^4*a5^5*a4^4*a3^2*a2*a1^2 + 36*a6^3*a5^6*a4^4*a3^2*a2*a1^2 + 108*a6^6*a5^2*a4^5*a3^2*a2*a1^2 + 144*a6^5*a5^3*a4^5*a3^2*a2*a1^2 - 408*a6^4*a5^4*a4^5*a3^2*a2*a1^2 + 144*a6^3*a5^5*a4^5*a3^2*a2*a1^2 + 108*a6^2*a5^6*a4^5*a3^2*a2*a1^2 - 24*a6^6*a5*a4^6*a3^2*a2*a1^2 + 108*a6^5*a5^2*a4^6*a3^2*a2*a1^2 + 36*a6^4*a5^3*a4^6*a3^2*a2*a1^2 + 36*a6^3*a5^4*a4^6*a3^2*a2*a1^2 + 108*a6^2*a5^5*a4^6*a3^2*a2*a1^2 - 24*a6*a5^6*a4^6*a3^2*a2*a1^2 - 4*a6^6*a5^6*a3^3*a2*a1^2 - 48*a6^6*a5^5*a4*a3^3*a2*a1^2 - 48*a6^5*a5^6*a4*a3^3*a2*a1^2 + 36*a6^6*a5^4*a4^2*a3^3*a2*a1^2 + 144*a6^5*a5^5*a4^2*a3^3*a2*a1^2 + 36*a6^4*a5^6*a4^2*a3^3*a2*a1^2 - 96*a6^6*a5^3*a4^3*a3^3*a2*a1^2 - 136*a6^5*a5^4*a4^3*a3^3*a2*a1^2 - 136*a6^4*a5^5*a4^3*a3^3*a2*a1^2 - 96*a6^3*a5^6*a4^3*a3^3*a2*a1^2 + 36*a6^6*a5^2*a4^4*a3^3*a2*a1^2 - 136*a6^5*a5^3*a4^4*a3^3*a2*a1^2 + 756*a6^4*a5^4*a4^4*a3^3*a2*a1^2 - 136*a6^3*a5^5*a4^4*a3^3*a2*a1^2 + 36*a6^2*a5^6*a4^4*a3^3*a2*a1^2 - 48*a6^6*a5*a4^5*a3^3*a2*a1^2 + 144*a6^5*a5^2*a4^5*a3^3*a2*a1^2 - 136*a6^4*a5^3*a4^5*a3^3*a2*a1^2 - 136*a6^3*a5^4*a4^5*a3^3*a2*a1^2 + 144*a6^2*a5^5*a4^5*a3^3*a2*a1^2 - 48*a6*a5^6*a4^5*a3^3*a2*a1^2 - 4*a6^6*a4^6*a3^3*a2*a1^2 - 48*a6^5*a5*a4^6*a3^3*a2*a1^2 + 36*a6^4*a5^2*a4^6*a3^3*a2*a1^2 - 96*a6^3*a5^3*a4^6*a3^3*a2*a1^2 + 36*a6^2*a5^4*a4^6*a3^3*a2*a1^2 - 48*a6*a5^5*a4^6*a3^3*a2*a1^2 - 4*a5^6*a4^6*a3^3*a2*a1^2 + 2*a6^6*a5^5*a3^4*a2*a1^2 + 2*a6^5*a5^6*a3^4*a2*a1^2 + 120*a6^5*a5^5*a4*a3^4*a2*a1^2 + 36*a6^6*a5^3*a4^2*a3^4*a2*a1^2 - 408*a6^5*a5^4*a4^2*a3^4*a2*a1^2 - 408*a6^4*a5^5*a4^2*a3^4*a2*a1^2 + 36*a6^3*a5^6*a4^2*a3^4*a2*a1^2 + 36*a6^6*a5^2*a4^3*a3^4*a2*a1^2 - 136*a6^5*a5^3*a4^3*a3^4*a2*a1^2 + 756*a6^4*a5^4*a4^3*a3^4*a2*a1^2 - 136*a6^3*a5^5*a4^3*a3^4*a2*a1^2 + 36*a6^2*a5^6*a4^3*a3^4*a2*a1^2 - 408*a6^5*a5^2*a4^4*a3^4*a2*a1^2 + 756*a6^4*a5^3*a4^4*a3^4*a2*a1^2 + 756*a6^3*a5^4*a4^4*a3^4*a2*a1^2 - 408*a6^2*a5^5*a4^4*a3^4*a2*a1^2 + 2*a6^6*a4^5*a3^4*a2*a1^2 + 120*a6^5*a5*a4^5*a3^4*a2*a1^2 - 408*a6^4*a5^2*a4^5*a3^4*a2*a1^2 - 136*a6^3*a5^3*a4^5*a3^4*a2*a1^2 - 408*a6^2*a5^4*a4^5*a3^4*a2*a1^2 + 120*a6*a5^5*a4^5*a3^4*a2*a1^2 + 2*a5^6*a4^5*a3^4*a2*a1^2 + 2*a6^5*a4^6*a3^4*a2*a1^2 + 36*a6^3*a5^2*a4^6*a3^4*a2*a1^2 + 36*a6^2*a5^3*a4^6*a3^4*a2*a1^2 + 2*a5^5*a4^6*a3^4*a2*a1^2 + 2*a6^6*a5^4*a3^5*a2*a1^2 + 2*a6^4*a5^6*a3^5*a2*a1^2 - 48*a6^6*a5^3*a4*a3^5*a2*a1^2 + 120*a6^5*a5^4*a4*a3^5*a2*a1^2 + 120*a6^4*a5^5*a4*a3^5*a2*a1^2 - 48*a6^3*a5^6*a4*a3^5*a2*a1^2 + 108*a6^6*a5^2*a4^2*a3^5*a2*a1^2 + 144*a6^5*a5^3*a4^2*a3^5*a2*a1^2 - 408*a6^4*a5^4*a4^2*a3^5*a2*a1^2 + 144*a6^3*a5^5*a4^2*a3^5*a2*a1^2 + 108*a6^2*a5^6*a4^2*a3^5*a2*a1^2 - 48*a6^6*a5*a4^3*a3^5*a2*a1^2 + 144*a6^5*a5^2*a4^3*a3^5*a2*a1^2 - 136*a6^4*a5^3*a4^3*a3^5*a2*a1^2 - 136*a6^3*a5^4*a4^3*a3^5*a2*a1^2 + 144*a6^2*a5^5*a4^3*a3^5*a2*a1^2 - 48*a6*a5^6*a4^3*a3^5*a2*a1^2 + 2*a6^6*a4^4*a3^5*a2*a1^2 + 120*a6^5*a5*a4^4*a3^5*a2*a1^2 - 408*a6^4*a5^2*a4^4*a3^5*a2*a1^2 - 136*a6^3*a5^3*a4^4*a3^5*a2*a1^2 - 408*a6^2*a5^4*a4^4*a3^5*a2*a1^2 + 120*a6*a5^5*a4^4*a3^5*a2*a1^2 + 2*a5^6*a4^4*a3^5*a2*a1^2 + 120*a6^4*a5*a4^5*a3^5*a2*a1^2 + 144*a6^3*a5^2*a4^5*a3^5*a2*a1^2 + 144*a6^2*a5^3*a4^5*a3^5*a2*a1^2 + 120*a6*a5^4*a4^5*a3^5*a2*a1^2 + 2*a6^4*a4^6*a3^5*a2*a1^2 - 48*a6^3*a5*a4^6*a3^5*a2*a1^2 + 108*a6^2*a5^2*a4^6*a3^5*a2*a1^2 - 48*a6*a5^3*a4^6*a3^5*a2*a1^2 + 2*a5^4*a4^6*a3^5*a2*a1^2 - 4*a6^6*a5^3*a3^6*a2*a1^2 + 2*a6^5*a5^4*a3^6*a2*a1^2 + 2*a6^4*a5^5*a3^6*a2*a1^2 - 4*a6^3*a5^6*a3^6*a2*a1^2 - 24*a6^6*a5^2*a4*a3^6*a2*a1^2 - 48*a6^5*a5^3*a4*a3^6*a2*a1^2 - 48*a6^3*a5^5*a4*a3^6*a2*a1^2 - 24*a6^2*a5^6*a4*a3^6*a2*a1^2 - 24*a6^6*a5*a4^2*a3^6*a2*a1^2 + 108*a6^5*a5^2*a4^2*a3^6*a2*a1^2 + 36*a6^4*a5^3*a4^2*a3^6*a2*a1^2 + 36*a6^3*a5^4*a4^2*a3^6*a2*a1^2 + 108*a6^2*a5^5*a4^2*a3^6*a2*a1^2 - 24*a6*a5^6*a4^2*a3^6*a2*a1^2 - 4*a6^6*a4^3*a3^6*a2*a1^2 - 48*a6^5*a5*a4^3*a3^6*a2*a1^2 + 36*a6^4*a5^2*a4^3*a3^6*a2*a1^2 - 96*a6^3*a5^3*a4^3*a3^6*a2*a1^2 + 36*a6^2*a5^4*a4^3*a3^6*a2*a1^2 - 48*a6*a5^5*a4^3*a3^6*a2*a1^2 - 4*a5^6*a4^3*a3^6*a2*a1^2 + 2*a6^5*a4^4*a3^6*a2*a1^2 + 36*a6^3*a5^2*a4^4*a3^6*a2*a1^2 + 36*a6^2*a5^3*a4^4*a3^6*a2*a1^2 + 2*a5^5*a4^4*a3^6*a2*a1^2 + 2*a6^4*a4^5*a3^6*a2*a1^2 - 48*a6^3*a5*a4^5*a3^6*a2*a1^2 + 108*a6^2*a5^2*a4^5*a3^6*a2*a1^2 - 48*a6*a5^3*a4^5*a3^6*a2*a1^2 + 2*a5^4*a4^5*a3^6*a2*a1^2 - 4*a6^3*a4^6*a3^6*a2*a1^2 - 24*a6^2*a5*a4^6*a3^6*a2*a1^2 - 24*a6*a5^2*a4^6*a3^6*a2*a1^2 - 4*a5^3*a4^6*a3^6*a2*a1^2 + 24*a6^6*a5^6*a4^2*a2^2*a1^2 - 28*a6^6*a5^5*a4^3*a2^2*a1^2 - 28*a6^5*a5^6*a4^3*a2^2*a1^2 + 32*a6^6*a5^4*a4^4*a2^2*a1^2 + 32*a6^4*a5^6*a4^4*a2^2*a1^2 - 28*a6^6*a5^3*a4^5*a2^2*a1^2 - 28*a6^3*a5^6*a4^5*a2^2*a1^2 + 24*a6^6*a5^2*a4^6*a2^2*a1^2 - 28*a6^5*a5^3*a4^6*a2^2*a1^2 + 32*a6^4*a5^4*a4^6*a2^2*a1^2 - 28*a6^3*a5^5*a4^6*a2^2*a1^2 + 24*a6^2*a5^6*a4^6*a2^2*a1^2 - 24*a6^6*a5^6*a4*a3*a2^2*a1^2 + 108*a6^6*a5^5*a4^2*a3*a2^2*a1^2 + 108*a6^5*a5^6*a4^2*a3*a2^2*a1^2 + 36*a6^6*a5^4*a4^3*a3*a2^2*a1^2 + 144*a6^5*a5^5*a4^3*a3*a2^2*a1^2 + 36*a6^4*a5^6*a4^3*a3*a2^2*a1^2 + 36*a6^6*a5^3*a4^4*a3*a2^2*a1^2 - 408*a6^5*a5^4*a4^4*a3*a2^2*a1^2 - 408*a6^4*a5^5*a4^4*a3*a2^2*a1^2 + 36*a6^3*a5^6*a4^4*a3*a2^2*a1^2 + 108*a6^6*a5^2*a4^5*a3*a2^2*a1^2 + 144*a6^5*a5^3*a4^5*a3*a2^2*a1^2 - 408*a6^4*a5^4*a4^5*a3*a2^2*a1^2 + 144*a6^3*a5^5*a4^5*a3*a2^2*a1^2 + 108*a6^2*a5^6*a4^5*a3*a2^2*a1^2 - 24*a6^6*a5*a4^6*a3*a2^2*a1^2 + 108*a6^5*a5^2*a4^6*a3*a2^2*a1^2 + 36*a6^4*a5^3*a4^6*a3*a2^2*a1^2 + 36*a6^3*a5^4*a4^6*a3*a2^2*a1^2 + 108*a6^2*a5^5*a4^6*a3*a2^2*a1^2 - 24*a6*a5^6*a4^6*a3*a2^2*a1^2 + 24*a6^6*a5^6*a3^2*a2^2*a1^2 + 108*a6^6*a5^5*a4*a3^2*a2^2*a1^2 + 108*a6^5*a5^6*a4*a3^2*a2^2*a1^2 - 432*a6^6*a5^4*a4^2*a3^2*a2^2*a1^2 - 1296*a6^5*a5^5*a4^2*a3^2*a2^2*a1^2 - 432*a6^4*a5^6*a4^2*a3^2*a2^2*a1^2 + 144*a6^6*a5^3*a4^3*a3^2*a2^2*a1^2 + 756*a6^5*a5^4*a4^3*a3^2*a2^2*a1^2 + 756*a6^4*a5^5*a4^3*a3^2*a2^2*a1^2 + 144*a6^3*a5^6*a4^3*a3^2*a2^2*a1^2 - 432*a6^6*a5^2*a4^4*a3^2*a2^2*a1^2 + 756*a6^5*a5^3*a4^4*a3^2*a2^2*a1^2 + 792*a6^4*a5^4*a4^4*a3^2*a2^2*a1^2 + 756*a6^3*a5^5*a4^4*a3^2*a2^2*a1^2 - 432*a6^2*a5^6*a4^4*a3^2*a2^2*a1^2 + 108*a6^6*a5*a4^5*a3^2*a2^2*a1^2 - 1296*a6^5*a5^2*a4^5*a3^2*a2^2*a1^2 + 756*a6^4*a5^3*a4^5*a3^2*a2^2*a1^2 + 756*a6^3*a5^4*a4^5*a3^2*a2^2*a1^2 - 1296*a6^2*a5^5*a4^5*a3^2*a2^2*a1^2 + 108*a6*a5^6*a4^5*a3^2*a2^2*a1^2 + 24*a6^6*a4^6*a3^2*a2^2*a1^2 + 108*a6^5*a5*a4^6*a3^2*a2^2*a1^2 - 432*a6^4*a5^2*a4^6*a3^2*a2^2*a1^2 + 144*a6^3*a5^3*a4^6*a3^2*a2^2*a1^2 - 432*a6^2*a5^4*a4^6*a3^2*a2^2*a1^2 + 108*a6*a5^5*a4^6*a3^2*a2^2*a1^2 + 24*a5^6*a4^6*a3^2*a2^2*a1^2 - 28*a6^6*a5^5*a3^3*a2^2*a1^2 - 28*a6^5*a5^6*a3^3*a2^2*a1^2 + 36*a6^6*a5^4*a4*a3^3*a2^2*a1^2 + 144*a6^5*a5^5*a4*a3^3*a2^2*a1^2 + 36*a6^4*a5^6*a4*a3^3*a2^2*a1^2 + 144*a6^6*a5^3*a4^2*a3^3*a2^2*a1^2 + 756*a6^5*a5^4*a4^2*a3^3*a2^2*a1^2 + 756*a6^4*a5^5*a4^2*a3^3*a2^2*a1^2 + 144*a6^3*a5^6*a4^2*a3^3*a2^2*a1^2 + 144*a6^6*a5^2*a4^3*a3^3*a2^2*a1^2 - 768*a6^5*a5^3*a4^3*a3^3*a2^2*a1^2 - 1192*a6^4*a5^4*a4^3*a3^3*a2^2*a1^2 - 768*a6^3*a5^5*a4^3*a3^3*a2^2*a1^2 + 144*a6^2*a5^6*a4^3*a3^3*a2^2*a1^2 + 36*a6^6*a5*a4^4*a3^3*a2^2*a1^2 + 756*a6^5*a5^2*a4^4*a3^3*a2^2*a1^2 - 1192*a6^4*a5^3*a4^4*a3^3*a2^2*a1^2 - 1192*a6^3*a5^4*a4^4*a3^3*a2^2*a1^2 + 756*a6^2*a5^5*a4^4*a3^3*a2^2*a1^2 + 36*a6*a5^6*a4^4*a3^3*a2^2*a1^2 - 28*a6^6*a4^5*a3^3*a2^2*a1^2 + 144*a6^5*a5*a4^5*a3^3*a2^2*a1^2 + 756*a6^4*a5^2*a4^5*a3^3*a2^2*a1^2 - 768*a6^3*a5^3*a4^5*a3^3*a2^2*a1^2 + 756*a6^2*a5^4*a4^5*a3^3*a2^2*a1^2 + 144*a6*a5^5*a4^5*a3^3*a2^2*a1^2 - 28*a5^6*a4^5*a3^3*a2^2*a1^2 - 28*a6^5*a4^6*a3^3*a2^2*a1^2 + 36*a6^4*a5*a4^6*a3^3*a2^2*a1^2 + 144*a6^3*a5^2*a4^6*a3^3*a2^2*a1^2 + 144*a6^2*a5^3*a4^6*a3^3*a2^2*a1^2 + 36*a6*a5^4*a4^6*a3^3*a2^2*a1^2 - 28*a5^5*a4^6*a3^3*a2^2*a1^2 + 32*a6^6*a5^4*a3^4*a2^2*a1^2 + 32*a6^4*a5^6*a3^4*a2^2*a1^2 + 36*a6^6*a5^3*a4*a3^4*a2^2*a1^2 - 408*a6^5*a5^4*a4*a3^4*a2^2*a1^2 - 408*a6^4*a5^5*a4*a3^4*a2^2*a1^2 + 36*a6^3*a5^6*a4*a3^4*a2^2*a1^2 - 432*a6^6*a5^2*a4^2*a3^4*a2^2*a1^2 + 756*a6^5*a5^3*a4^2*a3^4*a2^2*a1^2 + 792*a6^4*a5^4*a4^2*a3^4*a2^2*a1^2 + 756*a6^3*a5^5*a4^2*a3^4*a2^2*a1^2 - 432*a6^2*a5^6*a4^2*a3^4*a2^2*a1^2 + 36*a6^6*a5*a4^3*a3^4*a2^2*a1^2 + 756*a6^5*a5^2*a4^3*a3^4*a2^2*a1^2 - 1192*a6^4*a5^3*a4^3*a3^4*a2^2*a1^2 - 1192*a6^3*a5^4*a4^3*a3^4*a2^2*a1^2 + 756*a6^2*a5^5*a4^3*a3^4*a2^2*a1^2 + 36*a6*a5^6*a4^3*a3^4*a2^2*a1^2 + 32*a6^6*a4^4*a3^4*a2^2*a1^2 - 408*a6^5*a5*a4^4*a3^4*a2^2*a1^2 + 792*a6^4*a5^2*a4^4*a3^4*a2^2*a1^2 - 1192*a6^3*a5^3*a4^4*a3^4*a2^2*a1^2 + 792*a6^2*a5^4*a4^4*a3^4*a2^2*a1^2 - 408*a6*a5^5*a4^4*a3^4*a2^2*a1^2 + 32*a5^6*a4^4*a3^4*a2^2*a1^2 - 408*a6^4*a5*a4^5*a3^4*a2^2*a1^2 + 756*a6^3*a5^2*a4^5*a3^4*a2^2*a1^2 + 756*a6^2*a5^3*a4^5*a3^4*a2^2*a1^2 - 408*a6*a5^4*a4^5*a3^4*a2^2*a1^2 + 32*a6^4*a4^6*a3^4*a2^2*a1^2 + 36*a6^3*a5*a4^6*a3^4*a2^2*a1^2 - 432*a6^2*a5^2*a4^6*a3^4*a2^2*a1^2 + 36*a6*a5^3*a4^6*a3^4*a2^2*a1^2 + 32*a5^4*a4^6*a3^4*a2^2*a1^2 - 28*a6^6*a5^3*a3^5*a2^2*a1^2 - 28*a6^3*a5^6*a3^5*a2^2*a1^2 + 108*a6^6*a5^2*a4*a3^5*a2^2*a1^2 + 144*a6^5*a5^3*a4*a3^5*a2^2*a1^2 - 408*a6^4*a5^4*a4*a3^5*a2^2*a1^2 + 144*a6^3*a5^5*a4*a3^5*a2^2*a1^2 + 108*a6^2*a5^6*a4*a3^5*a2^2*a1^2 + 108*a6^6*a5*a4^2*a3^5*a2^2*a1^2 - 1296*a6^5*a5^2*a4^2*a3^5*a2^2*a1^2 + 756*a6^4*a5^3*a4^2*a3^5*a2^2*a1^2 + 756*a6^3*a5^4*a4^2*a3^5*a2^2*a1^2 - 1296*a6^2*a5^5*a4^2*a3^5*a2^2*a1^2 + 108*a6*a5^6*a4^2*a3^5*a2^2*a1^2 - 28*a6^6*a4^3*a3^5*a2^2*a1^2 + 144*a6^5*a5*a4^3*a3^5*a2^2*a1^2 + 756*a6^4*a5^2*a4^3*a3^5*a2^2*a1^2 - 768*a6^3*a5^3*a4^3*a3^5*a2^2*a1^2 + 756*a6^2*a5^4*a4^3*a3^5*a2^2*a1^2 + 144*a6*a5^5*a4^3*a3^5*a2^2*a1^2 - 28*a5^6*a4^3*a3^5*a2^2*a1^2 - 408*a6^4*a5*a4^4*a3^5*a2^2*a1^2 + 756*a6^3*a5^2*a4^4*a3^5*a2^2*a1^2 + 756*a6^2*a5^3*a4^4*a3^5*a2^2*a1^2 - 408*a6*a5^4*a4^4*a3^5*a2^2*a1^2 + 144*a6^3*a5*a4^5*a3^5*a2^2*a1^2 - 1296*a6^2*a5^2*a4^5*a3^5*a2^2*a1^2 + 144*a6*a5^3*a4^5*a3^5*a2^2*a1^2 - 28*a6^3*a4^6*a3^5*a2^2*a1^2 + 108*a6^2*a5*a4^6*a3^5*a2^2*a1^2 + 108*a6*a5^2*a4^6*a3^5*a2^2*a1^2 - 28*a5^3*a4^6*a3^5*a2^2*a1^2 + 24*a6^6*a5^2*a3^6*a2^2*a1^2 - 28*a6^5*a5^3*a3^6*a2^2*a1^2 + 32*a6^4*a5^4*a3^6*a2^2*a1^2 - 28*a6^3*a5^5*a3^6*a2^2*a1^2 + 24*a6^2*a5^6*a3^6*a2^2*a1^2 - 24*a6^6*a5*a4*a3^6*a2^2*a1^2 + 108*a6^5*a5^2*a4*a3^6*a2^2*a1^2 + 36*a6^4*a5^3*a4*a3^6*a2^2*a1^2 + 36*a6^3*a5^4*a4*a3^6*a2^2*a1^2 + 108*a6^2*a5^5*a4*a3^6*a2^2*a1^2 - 24*a6*a5^6*a4*a3^6*a2^2*a1^2 + 24*a6^6*a4^2*a3^6*a2^2*a1^2 + 108*a6^5*a5*a4^2*a3^6*a2^2*a1^2 - 432*a6^4*a5^2*a4^2*a3^6*a2^2*a1^2 + 144*a6^3*a5^3*a4^2*a3^6*a2^2*a1^2 - 432*a6^2*a5^4*a4^2*a3^6*a2^2*a1^2 + 108*a6*a5^5*a4^2*a3^6*a2^2*a1^2 + 24*a5^6*a4^2*a3^6*a2^2*a1^2 - 28*a6^5*a4^3*a3^6*a2^2*a1^2 + 36*a6^4*a5*a4^3*a3^6*a2^2*a1^2 + 144*a6^3*a5^2*a4^3*a3^6*a2^2*a1^2 + 144*a6^2*a5^3*a4^3*a3^6*a2^2*a1^2 + 36*a6*a5^4*a4^3*a3^6*a2^2*a1^2 - 28*a5^5*a4^3*a3^6*a2^2*a1^2 + 32*a6^4*a4^4*a3^6*a2^2*a1^2 + 36*a6^3*a5*a4^4*a3^6*a2^2*a1^2 - 432*a6^2*a5^2*a4^4*a3^6*a2^2*a1^2 + 36*a6*a5^3*a4^4*a3^6*a2^2*a1^2 + 32*a5^4*a4^4*a3^6*a2^2*a1^2 - 28*a6^3*a4^5*a3^6*a2^2*a1^2 + 108*a6^2*a5*a4^5*a3^6*a2^2*a1^2 + 108*a6*a5^2*a4^5*a3^6*a2^2*a1^2 - 28*a5^3*a4^5*a3^6*a2^2*a1^2 + 24*a6^2*a4^6*a3^6*a2^2*a1^2 - 24*a6*a5*a4^6*a3^6*a2^2*a1^2 + 24*a5^2*a4^6*a3^6*a2^2*a1^2 - 4*a6^6*a5^6*a4*a2^3*a1^2 - 28*a6^6*a5^5*a4^2*a2^3*a1^2 - 28*a6^5*a5^6*a4^2*a2^3*a1^2 - 4*a6^6*a5^4*a4^3*a2^3*a1^2 + 32*a6^5*a5^5*a4^3*a2^3*a1^2 - 4*a6^4*a5^6*a4^3*a2^3*a1^2 - 4*a6^6*a5^3*a4^4*a2^3*a1^2 + 36*a6^5*a5^4*a4^4*a2^3*a1^2 + 36*a6^4*a5^5*a4^4*a2^3*a1^2 - 4*a6^3*a5^6*a4^4*a2^3*a1^2 - 28*a6^6*a5^2*a4^5*a2^3*a1^2 + 32*a6^5*a5^3*a4^5*a2^3*a1^2 + 36*a6^4*a5^4*a4^5*a2^3*a1^2 + 32*a6^3*a5^5*a4^5*a2^3*a1^2 - 28*a6^2*a5^6*a4^5*a2^3*a1^2 - 4*a6^6*a5*a4^6*a2^3*a1^2 - 28*a6^5*a5^2*a4^6*a2^3*a1^2 - 4*a6^4*a5^3*a4^6*a2^3*a1^2 - 4*a6^3*a5^4*a4^6*a2^3*a1^2 - 28*a6^2*a5^5*a4^6*a2^3*a1^2 - 4*a6*a5^6*a4^6*a2^3*a1^2 - 4*a6^6*a5^6*a3*a2^3*a1^2 - 48*a6^6*a5^5*a4*a3*a2^3*a1^2 - 48*a6^5*a5^6*a4*a3*a2^3*a1^2 + 36*a6^6*a5^4*a4^2*a3*a2^3*a1^2 + 144*a6^5*a5^5*a4^2*a3*a2^3*a1^2 + 36*a6^4*a5^6*a4^2*a3*a2^3*a1^2 - 96*a6^6*a5^3*a4^3*a3*a2^3*a1^2 - 136*a6^5*a5^4*a4^3*a3*a2^3*a1^2 - 136*a6^4*a5^5*a4^3*a3*a2^3*a1^2 - 96*a6^3*a5^6*a4^3*a3*a2^3*a1^2 + 36*a6^6*a5^2*a4^4*a3*a2^3*a1^2 - 136*a6^5*a5^3*a4^4*a3*a2^3*a1^2 + 756*a6^4*a5^4*a4^4*a3*a2^3*a1^2 - 136*a6^3*a5^5*a4^4*a3*a2^3*a1^2 + 36*a6^2*a5^6*a4^4*a3*a2^3*a1^2 - 48*a6^6*a5*a4^5*a3*a2^3*a1^2 + 144*a6^5*a5^2*a4^5*a3*a2^3*a1^2 - 136*a6^4*a5^3*a4^5*a3*a2^3*a1^2 - 136*a6^3*a5^4*a4^5*a3*a2^3*a1^2 + 144*a6^2*a5^5*a4^5*a3*a2^3*a1^2 - 48*a6*a5^6*a4^5*a3*a2^3*a1^2 - 4*a6^6*a4^6*a3*a2^3*a1^2 - 48*a6^5*a5*a4^6*a3*a2^3*a1^2 + 36*a6^4*a5^2*a4^6*a3*a2^3*a1^2 - 96*a6^3*a5^3*a4^6*a3*a2^3*a1^2 + 36*a6^2*a5^4*a4^6*a3*a2^3*a1^2 - 48*a6*a5^5*a4^6*a3*a2^3*a1^2 - 4*a5^6*a4^6*a3*a2^3*a1^2 - 28*a6^6*a5^5*a3^2*a2^3*a1^2 - 28*a6^5*a5^6*a3^2*a2^3*a1^2 + 36*a6^6*a5^4*a4*a3^2*a2^3*a1^2 + 144*a6^5*a5^5*a4*a3^2*a2^3*a1^2 + 36*a6^4*a5^6*a4*a3^2*a2^3*a1^2 + 144*a6^6*a5^3*a4^2*a3^2*a2^3*a1^2 + 756*a6^5*a5^4*a4^2*a3^2*a2^3*a1^2 + 756*a6^4*a5^5*a4^2*a3^2*a2^3*a1^2 + 144*a6^3*a5^6*a4^2*a3^2*a2^3*a1^2 + 144*a6^6*a5^2*a4^3*a3^2*a2^3*a1^2 - 768*a6^5*a5^3*a4^3*a3^2*a2^3*a1^2 - 1192*a6^4*a5^4*a4^3*a3^2*a2^3*a1^2 - 768*a6^3*a5^5*a4^3*a3^2*a2^3*a1^2 + 144*a6^2*a5^6*a4^3*a3^2*a2^3*a1^2 + 36*a6^6*a5*a4^4*a3^2*a2^3*a1^2 + 756*a6^5*a5^2*a4^4*a3^2*a2^3*a1^2 - 1192*a6^4*a5^3*a4^4*a3^2*a2^3*a1^2 - 1192*a6^3*a5^4*a4^4*a3^2*a2^3*a1^2 + 756*a6^2*a5^5*a4^4*a3^2*a2^3*a1^2 + 36*a6*a5^6*a4^4*a3^2*a2^3*a1^2 - 28*a6^6*a4^5*a3^2*a2^3*a1^2 + 144*a6^5*a5*a4^5*a3^2*a2^3*a1^2 + 756*a6^4*a5^2*a4^5*a3^2*a2^3*a1^2 - 768*a6^3*a5^3*a4^5*a3^2*a2^3*a1^2 + 756*a6^2*a5^4*a4^5*a3^2*a2^3*a1^2 + 144*a6*a5^5*a4^5*a3^2*a2^3*a1^2 - 28*a5^6*a4^5*a3^2*a2^3*a1^2 - 28*a6^5*a4^6*a3^2*a2^3*a1^2 + 36*a6^4*a5*a4^6*a3^2*a2^3*a1^2 + 144*a6^3*a5^2*a4^6*a3^2*a2^3*a1^2 + 144*a6^2*a5^3*a4^6*a3^2*a2^3*a1^2 + 36*a6*a5^4*a4^6*a3^2*a2^3*a1^2 - 28*a5^5*a4^6*a3^2*a2^3*a1^2 - 4*a6^6*a5^4*a3^3*a2^3*a1^2 + 32*a6^5*a5^5*a3^3*a2^3*a1^2 - 4*a6^4*a5^6*a3^3*a2^3*a1^2 - 96*a6^6*a5^3*a4*a3^3*a2^3*a1^2 - 136*a6^5*a5^4*a4*a3^3*a2^3*a1^2 - 136*a6^4*a5^5*a4*a3^3*a2^3*a1^2 - 96*a6^3*a5^6*a4*a3^3*a2^3*a1^2 + 144*a6^6*a5^2*a4^2*a3^3*a2^3*a1^2 - 768*a6^5*a5^3*a4^2*a3^3*a2^3*a1^2 - 1192*a6^4*a5^4*a4^2*a3^3*a2^3*a1^2 - 768*a6^3*a5^5*a4^2*a3^3*a2^3*a1^2 + 144*a6^2*a5^6*a4^2*a3^3*a2^3*a1^2 - 96*a6^6*a5*a4^3*a3^3*a2^3*a1^2 - 768*a6^5*a5^2*a4^3*a3^3*a2^3*a1^2 + 3024*a6^4*a5^3*a4^3*a3^3*a2^3*a1^2 + 3024*a6^3*a5^4*a4^3*a3^3*a2^3*a1^2 - 768*a6^2*a5^5*a4^3*a3^3*a2^3*a1^2 - 96*a6*a5^6*a4^3*a3^3*a2^3*a1^2 - 4*a6^6*a4^4*a3^3*a2^3*a1^2 - 136*a6^5*a5*a4^4*a3^3*a2^3*a1^2 - 1192*a6^4*a5^2*a4^4*a3^3*a2^3*a1^2 + 3024*a6^3*a5^3*a4^4*a3^3*a2^3*a1^2 - 1192*a6^2*a5^4*a4^4*a3^3*a2^3*a1^2 - 136*a6*a5^5*a4^4*a3^3*a2^3*a1^2 - 4*a5^6*a4^4*a3^3*a2^3*a1^2 + 32*a6^5*a4^5*a3^3*a2^3*a1^2 - 136*a6^4*a5*a4^5*a3^3*a2^3*a1^2 - 768*a6^3*a5^2*a4^5*a3^3*a2^3*a1^2 - 768*a6^2*a5^3*a4^5*a3^3*a2^3*a1^2 - 136*a6*a5^4*a4^5*a3^3*a2^3*a1^2 + 32*a5^5*a4^5*a3^3*a2^3*a1^2 - 4*a6^4*a4^6*a3^3*a2^3*a1^2 - 96*a6^3*a5*a4^6*a3^3*a2^3*a1^2 + 144*a6^2*a5^2*a4^6*a3^3*a2^3*a1^2 - 96*a6*a5^3*a4^6*a3^3*a2^3*a1^2 - 4*a5^4*a4^6*a3^3*a2^3*a1^2 - 4*a6^6*a5^3*a3^4*a2^3*a1^2 + 36*a6^5*a5^4*a3^4*a2^3*a1^2 + 36*a6^4*a5^5*a3^4*a2^3*a1^2 - 4*a6^3*a5^6*a3^4*a2^3*a1^2 + 36*a6^6*a5^2*a4*a3^4*a2^3*a1^2 - 136*a6^5*a5^3*a4*a3^4*a2^3*a1^2 + 756*a6^4*a5^4*a4*a3^4*a2^3*a1^2 - 136*a6^3*a5^5*a4*a3^4*a2^3*a1^2 + 36*a6^2*a5^6*a4*a3^4*a2^3*a1^2 + 36*a6^6*a5*a4^2*a3^4*a2^3*a1^2 + 756*a6^5*a5^2*a4^2*a3^4*a2^3*a1^2 - 1192*a6^4*a5^3*a4^2*a3^4*a2^3*a1^2 - 1192*a6^3*a5^4*a4^2*a3^4*a2^3*a1^2 + 756*a6^2*a5^5*a4^2*a3^4*a2^3*a1^2 + 36*a6*a5^6*a4^2*a3^4*a2^3*a1^2 - 4*a6^6*a4^3*a3^4*a2^3*a1^2 - 136*a6^5*a5*a4^3*a3^4*a2^3*a1^2 - 1192*a6^4*a5^2*a4^3*a3^4*a2^3*a1^2 + 3024*a6^3*a5^3*a4^3*a3^4*a2^3*a1^2 - 1192*a6^2*a5^4*a4^3*a3^4*a2^3*a1^2 - 136*a6*a5^5*a4^3*a3^4*a2^3*a1^2 - 4*a5^6*a4^3*a3^4*a2^3*a1^2 + 36*a6^5*a4^4*a3^4*a2^3*a1^2 + 756*a6^4*a5*a4^4*a3^4*a2^3*a1^2 - 1192*a6^3*a5^2*a4^4*a3^4*a2^3*a1^2 - 1192*a6^2*a5^3*a4^4*a3^4*a2^3*a1^2 + 756*a6*a5^4*a4^4*a3^4*a2^3*a1^2 + 36*a5^5*a4^4*a3^4*a2^3*a1^2 + 36*a6^4*a4^5*a3^4*a2^3*a1^2 - 136*a6^3*a5*a4^5*a3^4*a2^3*a1^2 + 756*a6^2*a5^2*a4^5*a3^4*a2^3*a1^2 - 136*a6*a5^3*a4^5*a3^4*a2^3*a1^2 + 36*a5^4*a4^5*a3^4*a2^3*a1^2 - 4*a6^3*a4^6*a3^4*a2^3*a1^2 + 36*a6^2*a5*a4^6*a3^4*a2^3*a1^2 + 36*a6*a5^2*a4^6*a3^4*a2^3*a1^2 - 4*a5^3*a4^6*a3^4*a2^3*a1^2 - 28*a6^6*a5^2*a3^5*a2^3*a1^2 + 32*a6^5*a5^3*a3^5*a2^3*a1^2 + 36*a6^4*a5^4*a3^5*a2^3*a1^2 + 32*a6^3*a5^5*a3^5*a2^3*a1^2 - 28*a6^2*a5^6*a3^5*a2^3*a1^2 - 48*a6^6*a5*a4*a3^5*a2^3*a1^2 + 144*a6^5*a5^2*a4*a3^5*a2^3*a1^2 - 136*a6^4*a5^3*a4*a3^5*a2^3*a1^2 - 136*a6^3*a5^4*a4*a3^5*a2^3*a1^2 + 144*a6^2*a5^5*a4*a3^5*a2^3*a1^2 - 48*a6*a5^6*a4*a3^5*a2^3*a1^2 - 28*a6^6*a4^2*a3^5*a2^3*a1^2 + 144*a6^5*a5*a4^2*a3^5*a2^3*a1^2 + 756*a6^4*a5^2*a4^2*a3^5*a2^3*a1^2 - 768*a6^3*a5^3*a4^2*a3^5*a2^3*a1^2 + 756*a6^2*a5^4*a4^2*a3^5*a2^3*a1^2 + 144*a6*a5^5*a4^2*a3^5*a2^3*a1^2 - 28*a5^6*a4^2*a3^5*a2^3*a1^2 + 32*a6^5*a4^3*a3^5*a2^3*a1^2 - 136*a6^4*a5*a4^3*a3^5*a2^3*a1^2 - 768*a6^3*a5^2*a4^3*a3^5*a2^3*a1^2 - 768*a6^2*a5^3*a4^3*a3^5*a2^3*a1^2 - 136*a6*a5^4*a4^3*a3^5*a2^3*a1^2 + 32*a5^5*a4^3*a3^5*a2^3*a1^2 + 36*a6^4*a4^4*a3^5*a2^3*a1^2 - 136*a6^3*a5*a4^4*a3^5*a2^3*a1^2 + 756*a6^2*a5^2*a4^4*a3^5*a2^3*a1^2 - 136*a6*a5^3*a4^4*a3^5*a2^3*a1^2 + 36*a5^4*a4^4*a3^5*a2^3*a1^2 + 32*a6^3*a4^5*a3^5*a2^3*a1^2 + 144*a6^2*a5*a4^5*a3^5*a2^3*a1^2 + 144*a6*a5^2*a4^5*a3^5*a2^3*a1^2 + 32*a5^3*a4^5*a3^5*a2^3*a1^2 - 28*a6^2*a4^6*a3^5*a2^3*a1^2 - 48*a6*a5*a4^6*a3^5*a2^3*a1^2 - 28*a5^2*a4^6*a3^5*a2^3*a1^2 - 4*a6^6*a5*a3^6*a2^3*a1^2 - 28*a6^5*a5^2*a3^6*a2^3*a1^2 - 4*a6^4*a5^3*a3^6*a2^3*a1^2 - 4*a6^3*a5^4*a3^6*a2^3*a1^2 - 28*a6^2*a5^5*a3^6*a2^3*a1^2 - 4*a6*a5^6*a3^6*a2^3*a1^2 - 4*a6^6*a4*a3^6*a2^3*a1^2 - 48*a6^5*a5*a4*a3^6*a2^3*a1^2 + 36*a6^4*a5^2*a4*a3^6*a2^3*a1^2 - 96*a6^3*a5^3*a4*a3^6*a2^3*a1^2 + 36*a6^2*a5^4*a4*a3^6*a2^3*a1^2 - 48*a6*a5^5*a4*a3^6*a2^3*a1^2 - 4*a5^6*a4*a3^6*a2^3*a1^2 - 28*a6^5*a4^2*a3^6*a2^3*a1^2 + 36*a6^4*a5*a4^2*a3^6*a2^3*a1^2 + 144*a6^3*a5^2*a4^2*a3^6*a2^3*a1^2 + 144*a6^2*a5^3*a4^2*a3^6*a2^3*a1^2 + 36*a6*a5^4*a4^2*a3^6*a2^3*a1^2 - 28*a5^5*a4^2*a3^6*a2^3*a1^2 - 4*a6^4*a4^3*a3^6*a2^3*a1^2 - 96*a6^3*a5*a4^3*a3^6*a2^3*a1^2 + 144*a6^2*a5^2*a4^3*a3^6*a2^3*a1^2 - 96*a6*a5^3*a4^3*a3^6*a2^3*a1^2 - 4*a5^4*a4^3*a3^6*a2^3*a1^2 - 4*a6^3*a4^4*a3^6*a2^3*a1^2 + 36*a6^2*a5*a4^4*a3^6*a2^3*a1^2 + 36*a6*a5^2*a4^4*a3^6*a2^3*a1^2 - 4*a5^3*a4^4*a3^6*a2^3*a1^2 - 28*a6^2*a4^5*a3^6*a2^3*a1^2 - 48*a6*a5*a4^5*a3^6*a2^3*a1^2 - 28*a5^2*a4^5*a3^6*a2^3*a1^2 - 4*a6*a4^6*a3^6*a2^3*a1^2 - 4*a5*a4^6*a3^6*a2^3*a1^2 + 8*a6^6*a5^6*a2^4*a1^2 + 2*a6^6*a5^5*a4*a2^4*a1^2 + 2*a6^5*a5^6*a4*a2^4*a1^2 + 32*a6^6*a5^4*a4^2*a2^4*a1^2 + 32*a6^4*a5^6*a4^2*a2^4*a1^2 - 4*a6^6*a5^3*a4^3*a2^4*a1^2 + 36*a6^5*a5^4*a4^3*a2^4*a1^2 + 36*a6^4*a5^5*a4^3*a2^4*a1^2 - 4*a6^3*a5^6*a4^3*a2^4*a1^2 + 32*a6^6*a5^2*a4^4*a2^4*a1^2 + 36*a6^5*a5^3*a4^4*a2^4*a1^2 - 432*a6^4*a5^4*a4^4*a2^4*a1^2 + 36*a6^3*a5^5*a4^4*a2^4*a1^2 + 32*a6^2*a5^6*a4^4*a2^4*a1^2 + 2*a6^6*a5*a4^5*a2^4*a1^2 + 36*a6^4*a5^3*a4^5*a2^4*a1^2 + 36*a6^3*a5^4*a4^5*a2^4*a1^2 + 2*a6*a5^6*a4^5*a2^4*a1^2 + 8*a6^6*a4^6*a2^4*a1^2 + 2*a6^5*a5*a4^6*a2^4*a1^2 + 32*a6^4*a5^2*a4^6*a2^4*a1^2 - 4*a6^3*a5^3*a4^6*a2^4*a1^2 + 32*a6^2*a5^4*a4^6*a2^4*a1^2 + 2*a6*a5^5*a4^6*a2^4*a1^2 + 8*a5^6*a4^6*a2^4*a1^2 + 2*a6^6*a5^5*a3*a2^4*a1^2 + 2*a6^5*a5^6*a3*a2^4*a1^2 + 120*a6^5*a5^5*a4*a3*a2^4*a1^2 + 36*a6^6*a5^3*a4^2*a3*a2^4*a1^2 - 408*a6^5*a5^4*a4^2*a3*a2^4*a1^2 - 408*a6^4*a5^5*a4^2*a3*a2^4*a1^2 + 36*a6^3*a5^6*a4^2*a3*a2^4*a1^2 + 36*a6^6*a5^2*a4^3*a3*a2^4*a1^2 - 136*a6^5*a5^3*a4^3*a3*a2^4*a1^2 + 756*a6^4*a5^4*a4^3*a3*a2^4*a1^2 - 136*a6^3*a5^5*a4^3*a3*a2^4*a1^2 + 36*a6^2*a5^6*a4^3*a3*a2^4*a1^2 - 408*a6^5*a5^2*a4^4*a3*a2^4*a1^2 + 756*a6^4*a5^3*a4^4*a3*a2^4*a1^2 + 756*a6^3*a5^4*a4^4*a3*a2^4*a1^2 - 408*a6^2*a5^5*a4^4*a3*a2^4*a1^2 + 2*a6^6*a4^5*a3*a2^4*a1^2 + 120*a6^5*a5*a4^5*a3*a2^4*a1^2 - 408*a6^4*a5^2*a4^5*a3*a2^4*a1^2 - 136*a6^3*a5^3*a4^5*a3*a2^4*a1^2 - 408*a6^2*a5^4*a4^5*a3*a2^4*a1^2 + 120*a6*a5^5*a4^5*a3*a2^4*a1^2 + 2*a5^6*a4^5*a3*a2^4*a1^2 + 2*a6^5*a4^6*a3*a2^4*a1^2 + 36*a6^3*a5^2*a4^6*a3*a2^4*a1^2 + 36*a6^2*a5^3*a4^6*a3*a2^4*a1^2 + 2*a5^5*a4^6*a3*a2^4*a1^2 + 32*a6^6*a5^4*a3^2*a2^4*a1^2 + 32*a6^4*a5^6*a3^2*a2^4*a1^2 + 36*a6^6*a5^3*a4*a3^2*a2^4*a1^2 - 408*a6^5*a5^4*a4*a3^2*a2^4*a1^2 - 408*a6^4*a5^5*a4*a3^2*a2^4*a1^2 + 36*a6^3*a5^6*a4*a3^2*a2^4*a1^2 - 432*a6^6*a5^2*a4^2*a3^2*a2^4*a1^2 + 756*a6^5*a5^3*a4^2*a3^2*a2^4*a1^2 + 792*a6^4*a5^4*a4^2*a3^2*a2^4*a1^2 + 756*a6^3*a5^5*a4^2*a3^2*a2^4*a1^2 - 432*a6^2*a5^6*a4^2*a3^2*a2^4*a1^2 + 36*a6^6*a5*a4^3*a3^2*a2^4*a1^2 + 756*a6^5*a5^2*a4^3*a3^2*a2^4*a1^2 - 1192*a6^4*a5^3*a4^3*a3^2*a2^4*a1^2 - 1192*a6^3*a5^4*a4^3*a3^2*a2^4*a1^2 + 756*a6^2*a5^5*a4^3*a3^2*a2^4*a1^2 + 36*a6*a5^6*a4^3*a3^2*a2^4*a1^2 + 32*a6^6*a4^4*a3^2*a2^4*a1^2 - 408*a6^5*a5*a4^4*a3^2*a2^4*a1^2 + 792*a6^4*a5^2*a4^4*a3^2*a2^4*a1^2 - 1192*a6^3*a5^3*a4^4*a3^2*a2^4*a1^2 + 792*a6^2*a5^4*a4^4*a3^2*a2^4*a1^2 - 408*a6*a5^5*a4^4*a3^2*a2^4*a1^2 + 32*a5^6*a4^4*a3^2*a2^4*a1^2 - 408*a6^4*a5*a4^5*a3^2*a2^4*a1^2 + 756*a6^3*a5^2*a4^5*a3^2*a2^4*a1^2 + 756*a6^2*a5^3*a4^5*a3^2*a2^4*a1^2 - 408*a6*a5^4*a4^5*a3^2*a2^4*a1^2 + 32*a6^4*a4^6*a3^2*a2^4*a1^2 + 36*a6^3*a5*a4^6*a3^2*a2^4*a1^2 - 432*a6^2*a5^2*a4^6*a3^2*a2^4*a1^2 + 36*a6*a5^3*a4^6*a3^2*a2^4*a1^2 + 32*a5^4*a4^6*a3^2*a2^4*a1^2 - 4*a6^6*a5^3*a3^3*a2^4*a1^2 + 36*a6^5*a5^4*a3^3*a2^4*a1^2 + 36*a6^4*a5^5*a3^3*a2^4*a1^2 - 4*a6^3*a5^6*a3^3*a2^4*a1^2 + 36*a6^6*a5^2*a4*a3^3*a2^4*a1^2 - 136*a6^5*a5^3*a4*a3^3*a2^4*a1^2 + 756*a6^4*a5^4*a4*a3^3*a2^4*a1^2 - 136*a6^3*a5^5*a4*a3^3*a2^4*a1^2 + 36*a6^2*a5^6*a4*a3^3*a2^4*a1^2 + 36*a6^6*a5*a4^2*a3^3*a2^4*a1^2 + 756*a6^5*a5^2*a4^2*a3^3*a2^4*a1^2 - 1192*a6^4*a5^3*a4^2*a3^3*a2^4*a1^2 - 1192*a6^3*a5^4*a4^2*a3^3*a2^4*a1^2 + 756*a6^2*a5^5*a4^2*a3^3*a2^4*a1^2 + 36*a6*a5^6*a4^2*a3^3*a2^4*a1^2 - 4*a6^6*a4^3*a3^3*a2^4*a1^2 - 136*a6^5*a5*a4^3*a3^3*a2^4*a1^2 - 1192*a6^4*a5^2*a4^3*a3^3*a2^4*a1^2 + 3024*a6^3*a5^3*a4^3*a3^3*a2^4*a1^2 - 1192*a6^2*a5^4*a4^3*a3^3*a2^4*a1^2 - 136*a6*a5^5*a4^3*a3^3*a2^4*a1^2 - 4*a5^6*a4^3*a3^3*a2^4*a1^2 + 36*a6^5*a4^4*a3^3*a2^4*a1^2 + 756*a6^4*a5*a4^4*a3^3*a2^4*a1^2 - 1192*a6^3*a5^2*a4^4*a3^3*a2^4*a1^2 - 1192*a6^2*a5^3*a4^4*a3^3*a2^4*a1^2 + 756*a6*a5^4*a4^4*a3^3*a2^4*a1^2 + 36*a5^5*a4^4*a3^3*a2^4*a1^2 + 36*a6^4*a4^5*a3^3*a2^4*a1^2 - 136*a6^3*a5*a4^5*a3^3*a2^4*a1^2 + 756*a6^2*a5^2*a4^5*a3^3*a2^4*a1^2 - 136*a6*a5^3*a4^5*a3^3*a2^4*a1^2 + 36*a5^4*a4^5*a3^3*a2^4*a1^2 - 4*a6^3*a4^6*a3^3*a2^4*a1^2 + 36*a6^2*a5*a4^6*a3^3*a2^4*a1^2 + 36*a6*a5^2*a4^6*a3^3*a2^4*a1^2 - 4*a5^3*a4^6*a3^3*a2^4*a1^2 + 32*a6^6*a5^2*a3^4*a2^4*a1^2 + 36*a6^5*a5^3*a3^4*a2^4*a1^2 - 432*a6^4*a5^4*a3^4*a2^4*a1^2 + 36*a6^3*a5^5*a3^4*a2^4*a1^2 + 32*a6^2*a5^6*a3^4*a2^4*a1^2 - 408*a6^5*a5^2*a4*a3^4*a2^4*a1^2 + 756*a6^4*a5^3*a4*a3^4*a2^4*a1^2 + 756*a6^3*a5^4*a4*a3^4*a2^4*a1^2 - 408*a6^2*a5^5*a4*a3^4*a2^4*a1^2 + 32*a6^6*a4^2*a3^4*a2^4*a1^2 - 408*a6^5*a5*a4^2*a3^4*a2^4*a1^2 + 792*a6^4*a5^2*a4^2*a3^4*a2^4*a1^2 - 1192*a6^3*a5^3*a4^2*a3^4*a2^4*a1^2 + 792*a6^2*a5^4*a4^2*a3^4*a2^4*a1^2 - 408*a6*a5^5*a4^2*a3^4*a2^4*a1^2 + 32*a5^6*a4^2*a3^4*a2^4*a1^2 + 36*a6^5*a4^3*a3^4*a2^4*a1^2 + 756*a6^4*a5*a4^3*a3^4*a2^4*a1^2 - 1192*a6^3*a5^2*a4^3*a3^4*a2^4*a1^2 - 1192*a6^2*a5^3*a4^3*a3^4*a2^4*a1^2 + 756*a6*a5^4*a4^3*a3^4*a2^4*a1^2 + 36*a5^5*a4^3*a3^4*a2^4*a1^2 - 432*a6^4*a4^4*a3^4*a2^4*a1^2 + 756*a6^3*a5*a4^4*a3^4*a2^4*a1^2 + 792*a6^2*a5^2*a4^4*a3^4*a2^4*a1^2 + 756*a6*a5^3*a4^4*a3^4*a2^4*a1^2 - 432*a5^4*a4^4*a3^4*a2^4*a1^2 + 36*a6^3*a4^5*a3^4*a2^4*a1^2 - 408*a6^2*a5*a4^5*a3^4*a2^4*a1^2 - 408*a6*a5^2*a4^5*a3^4*a2^4*a1^2 + 36*a5^3*a4^5*a3^4*a2^4*a1^2 + 32*a6^2*a4^6*a3^4*a2^4*a1^2 + 32*a5^2*a4^6*a3^4*a2^4*a1^2 + 2*a6^6*a5*a3^5*a2^4*a1^2 + 36*a6^4*a5^3*a3^5*a2^4*a1^2 + 36*a6^3*a5^4*a3^5*a2^4*a1^2 + 2*a6*a5^6*a3^5*a2^4*a1^2 + 2*a6^6*a4*a3^5*a2^4*a1^2 + 120*a6^5*a5*a4*a3^5*a2^4*a1^2 - 408*a6^4*a5^2*a4*a3^5*a2^4*a1^2 - 136*a6^3*a5^3*a4*a3^5*a2^4*a1^2 - 408*a6^2*a5^4*a4*a3^5*a2^4*a1^2 + 120*a6*a5^5*a4*a3^5*a2^4*a1^2 + 2*a5^6*a4*a3^5*a2^4*a1^2 - 408*a6^4*a5*a4^2*a3^5*a2^4*a1^2 + 756*a6^3*a5^2*a4^2*a3^5*a2^4*a1^2 + 756*a6^2*a5^3*a4^2*a3^5*a2^4*a1^2 - 408*a6*a5^4*a4^2*a3^5*a2^4*a1^2 + 36*a6^4*a4^3*a3^5*a2^4*a1^2 - 136*a6^3*a5*a4^3*a3^5*a2^4*a1^2 + 756*a6^2*a5^2*a4^3*a3^5*a2^4*a1^2 - 136*a6*a5^3*a4^3*a3^5*a2^4*a1^2 + 36*a5^4*a4^3*a3^5*a2^4*a1^2 + 36*a6^3*a4^4*a3^5*a2^4*a1^2 - 408*a6^2*a5*a4^4*a3^5*a2^4*a1^2 - 408*a6*a5^2*a4^4*a3^5*a2^4*a1^2 + 36*a5^3*a4^4*a3^5*a2^4*a1^2 + 120*a6*a5*a4^5*a3^5*a2^4*a1^2 + 2*a6*a4^6*a3^5*a2^4*a1^2 + 2*a5*a4^6*a3^5*a2^4*a1^2 + 8*a6^6*a3^6*a2^4*a1^2 + 2*a6^5*a5*a3^6*a2^4*a1^2 + 32*a6^4*a5^2*a3^6*a2^4*a1^2 - 4*a6^3*a5^3*a3^6*a2^4*a1^2 + 32*a6^2*a5^4*a3^6*a2^4*a1^2 + 2*a6*a5^5*a3^6*a2^4*a1^2 + 8*a5^6*a3^6*a2^4*a1^2 + 2*a6^5*a4*a3^6*a2^4*a1^2 + 36*a6^3*a5^2*a4*a3^6*a2^4*a1^2 + 36*a6^2*a5^3*a4*a3^6*a2^4*a1^2 + 2*a5^5*a4*a3^6*a2^4*a1^2 + 32*a6^4*a4^2*a3^6*a2^4*a1^2 + 36*a6^3*a5*a4^2*a3^6*a2^4*a1^2 - 432*a6^2*a5^2*a4^2*a3^6*a2^4*a1^2 + 36*a6*a5^3*a4^2*a3^6*a2^4*a1^2 + 32*a5^4*a4^2*a3^6*a2^4*a1^2 - 4*a6^3*a4^3*a3^6*a2^4*a1^2 + 36*a6^2*a5*a4^3*a3^6*a2^4*a1^2 + 36*a6*a5^2*a4^3*a3^6*a2^4*a1^2 - 4*a5^3*a4^3*a3^6*a2^4*a1^2 + 32*a6^2*a4^4*a3^6*a2^4*a1^2 + 32*a5^2*a4^4*a3^6*a2^4*a1^2 + 2*a6*a4^5*a3^6*a2^4*a1^2 + 2*a5*a4^5*a3^6*a2^4*a1^2 + 8*a4^6*a3^6*a2^4*a1^2 - 8*a6^6*a5^5*a2^5*a1^2 - 8*a6^5*a5^6*a2^5*a1^2 + 2*a6^6*a5^4*a4*a2^5*a1^2 + 2*a6^4*a5^6*a4*a2^5*a1^2 - 28*a6^6*a5^3*a4^2*a2^5*a1^2 - 28*a6^3*a5^6*a4^2*a2^5*a1^2 - 28*a6^6*a5^2*a4^3*a2^5*a1^2 + 32*a6^5*a5^3*a4^3*a2^5*a1^2 + 36*a6^4*a5^4*a4^3*a2^5*a1^2 + 32*a6^3*a5^5*a4^3*a2^5*a1^2 - 28*a6^2*a5^6*a4^3*a2^5*a1^2 + 2*a6^6*a5*a4^4*a2^5*a1^2 + 36*a6^4*a5^3*a4^4*a2^5*a1^2 + 36*a6^3*a5^4*a4^4*a2^5*a1^2 + 2*a6*a5^6*a4^4*a2^5*a1^2 - 8*a6^6*a4^5*a2^5*a1^2 + 32*a6^3*a5^3*a4^5*a2^5*a1^2 - 8*a5^6*a4^5*a2^5*a1^2 - 8*a6^5*a4^6*a2^5*a1^2 + 2*a6^4*a5*a4^6*a2^5*a1^2 - 28*a6^3*a5^2*a4^6*a2^5*a1^2 - 28*a6^2*a5^3*a4^6*a2^5*a1^2 + 2*a6*a5^4*a4^6*a2^5*a1^2 - 8*a5^5*a4^6*a2^5*a1^2 + 2*a6^6*a5^4*a3*a2^5*a1^2 + 2*a6^4*a5^6*a3*a2^5*a1^2 - 48*a6^6*a5^3*a4*a3*a2^5*a1^2 + 120*a6^5*a5^4*a4*a3*a2^5*a1^2 + 120*a6^4*a5^5*a4*a3*a2^5*a1^2 - 48*a6^3*a5^6*a4*a3*a2^5*a1^2 + 108*a6^6*a5^2*a4^2*a3*a2^5*a1^2 + 144*a6^5*a5^3*a4^2*a3*a2^5*a1^2 - 408*a6^4*a5^4*a4^2*a3*a2^5*a1^2 + 144*a6^3*a5^5*a4^2*a3*a2^5*a1^2 + 108*a6^2*a5^6*a4^2*a3*a2^5*a1^2 - 48*a6^6*a5*a4^3*a3*a2^5*a1^2 + 144*a6^5*a5^2*a4^3*a3*a2^5*a1^2 - 136*a6^4*a5^3*a4^3*a3*a2^5*a1^2 - 136*a6^3*a5^4*a4^3*a3*a2^5*a1^2 + 144*a6^2*a5^5*a4^3*a3*a2^5*a1^2 - 48*a6*a5^6*a4^3*a3*a2^5*a1^2 + 2*a6^6*a4^4*a3*a2^5*a1^2 + 120*a6^5*a5*a4^4*a3*a2^5*a1^2 - 408*a6^4*a5^2*a4^4*a3*a2^5*a1^2 - 136*a6^3*a5^3*a4^4*a3*a2^5*a1^2 - 408*a6^2*a5^4*a4^4*a3*a2^5*a1^2 + 120*a6*a5^5*a4^4*a3*a2^5*a1^2 + 2*a5^6*a4^4*a3*a2^5*a1^2 + 120*a6^4*a5*a4^5*a3*a2^5*a1^2 + 144*a6^3*a5^2*a4^5*a3*a2^5*a1^2 + 144*a6^2*a5^3*a4^5*a3*a2^5*a1^2 + 120*a6*a5^4*a4^5*a3*a2^5*a1^2 + 2*a6^4*a4^6*a3*a2^5*a1^2 - 48*a6^3*a5*a4^6*a3*a2^5*a1^2 + 108*a6^2*a5^2*a4^6*a3*a2^5*a1^2 - 48*a6*a5^3*a4^6*a3*a2^5*a1^2 + 2*a5^4*a4^6*a3*a2^5*a1^2 - 28*a6^6*a5^3*a3^2*a2^5*a1^2 - 28*a6^3*a5^6*a3^2*a2^5*a1^2 + 108*a6^6*a5^2*a4*a3^2*a2^5*a1^2 + 144*a6^5*a5^3*a4*a3^2*a2^5*a1^2 - 408*a6^4*a5^4*a4*a3^2*a2^5*a1^2 + 144*a6^3*a5^5*a4*a3^2*a2^5*a1^2 + 108*a6^2*a5^6*a4*a3^2*a2^5*a1^2 + 108*a6^6*a5*a4^2*a3^2*a2^5*a1^2 - 1296*a6^5*a5^2*a4^2*a3^2*a2^5*a1^2 + 756*a6^4*a5^3*a4^2*a3^2*a2^5*a1^2 + 756*a6^3*a5^4*a4^2*a3^2*a2^5*a1^2 - 1296*a6^2*a5^5*a4^2*a3^2*a2^5*a1^2 + 108*a6*a5^6*a4^2*a3^2*a2^5*a1^2 - 28*a6^6*a4^3*a3^2*a2^5*a1^2 + 144*a6^5*a5*a4^3*a3^2*a2^5*a1^2 + 756*a6^4*a5^2*a4^3*a3^2*a2^5*a1^2 - 768*a6^3*a5^3*a4^3*a3^2*a2^5*a1^2 + 756*a6^2*a5^4*a4^3*a3^2*a2^5*a1^2 + 144*a6*a5^5*a4^3*a3^2*a2^5*a1^2 - 28*a5^6*a4^3*a3^2*a2^5*a1^2 - 408*a6^4*a5*a4^4*a3^2*a2^5*a1^2 + 756*a6^3*a5^2*a4^4*a3^2*a2^5*a1^2 + 756*a6^2*a5^3*a4^4*a3^2*a2^5*a1^2 - 408*a6*a5^4*a4^4*a3^2*a2^5*a1^2 + 144*a6^3*a5*a4^5*a3^2*a2^5*a1^2 - 1296*a6^2*a5^2*a4^5*a3^2*a2^5*a1^2 + 144*a6*a5^3*a4^5*a3^2*a2^5*a1^2 - 28*a6^3*a4^6*a3^2*a2^5*a1^2 + 108*a6^2*a5*a4^6*a3^2*a2^5*a1^2 + 108*a6*a5^2*a4^6*a3^2*a2^5*a1^2 - 28*a5^3*a4^6*a3^2*a2^5*a1^2 - 28*a6^6*a5^2*a3^3*a2^5*a1^2 + 32*a6^5*a5^3*a3^3*a2^5*a1^2 + 36*a6^4*a5^4*a3^3*a2^5*a1^2 + 32*a6^3*a5^5*a3^3*a2^5*a1^2 - 28*a6^2*a5^6*a3^3*a2^5*a1^2 - 48*a6^6*a5*a4*a3^3*a2^5*a1^2 + 144*a6^5*a5^2*a4*a3^3*a2^5*a1^2 - 136*a6^4*a5^3*a4*a3^3*a2^5*a1^2 - 136*a6^3*a5^4*a4*a3^3*a2^5*a1^2 + 144*a6^2*a5^5*a4*a3^3*a2^5*a1^2 - 48*a6*a5^6*a4*a3^3*a2^5*a1^2 - 28*a6^6*a4^2*a3^3*a2^5*a1^2 + 144*a6^5*a5*a4^2*a3^3*a2^5*a1^2 + 756*a6^4*a5^2*a4^2*a3^3*a2^5*a1^2 - 768*a6^3*a5^3*a4^2*a3^3*a2^5*a1^2 + 756*a6^2*a5^4*a4^2*a3^3*a2^5*a1^2 + 144*a6*a5^5*a4^2*a3^3*a2^5*a1^2 - 28*a5^6*a4^2*a3^3*a2^5*a1^2 + 32*a6^5*a4^3*a3^3*a2^5*a1^2 - 136*a6^4*a5*a4^3*a3^3*a2^5*a1^2 - 768*a6^3*a5^2*a4^3*a3^3*a2^5*a1^2 - 768*a6^2*a5^3*a4^3*a3^3*a2^5*a1^2 - 136*a6*a5^4*a4^3*a3^3*a2^5*a1^2 + 32*a5^5*a4^3*a3^3*a2^5*a1^2 + 36*a6^4*a4^4*a3^3*a2^5*a1^2 - 136*a6^3*a5*a4^4*a3^3*a2^5*a1^2 + 756*a6^2*a5^2*a4^4*a3^3*a2^5*a1^2 - 136*a6*a5^3*a4^4*a3^3*a2^5*a1^2 + 36*a5^4*a4^4*a3^3*a2^5*a1^2 + 32*a6^3*a4^5*a3^3*a2^5*a1^2 + 144*a6^2*a5*a4^5*a3^3*a2^5*a1^2 + 144*a6*a5^2*a4^5*a3^3*a2^5*a1^2 + 32*a5^3*a4^5*a3^3*a2^5*a1^2 - 28*a6^2*a4^6*a3^3*a2^5*a1^2 - 48*a6*a5*a4^6*a3^3*a2^5*a1^2 - 28*a5^2*a4^6*a3^3*a2^5*a1^2 + 2*a6^6*a5*a3^4*a2^5*a1^2 + 36*a6^4*a5^3*a3^4*a2^5*a1^2 + 36*a6^3*a5^4*a3^4*a2^5*a1^2 + 2*a6*a5^6*a3^4*a2^5*a1^2 + 2*a6^6*a4*a3^4*a2^5*a1^2 + 120*a6^5*a5*a4*a3^4*a2^5*a1^2 - 408*a6^4*a5^2*a4*a3^4*a2^5*a1^2 - 136*a6^3*a5^3*a4*a3^4*a2^5*a1^2 - 408*a6^2*a5^4*a4*a3^4*a2^5*a1^2 + 120*a6*a5^5*a4*a3^4*a2^5*a1^2 + 2*a5^6*a4*a3^4*a2^5*a1^2 - 408*a6^4*a5*a4^2*a3^4*a2^5*a1^2 + 756*a6^3*a5^2*a4^2*a3^4*a2^5*a1^2 + 756*a6^2*a5^3*a4^2*a3^4*a2^5*a1^2 - 408*a6*a5^4*a4^2*a3^4*a2^5*a1^2 + 36*a6^4*a4^3*a3^4*a2^5*a1^2 - 136*a6^3*a5*a4^3*a3^4*a2^5*a1^2 + 756*a6^2*a5^2*a4^3*a3^4*a2^5*a1^2 - 136*a6*a5^3*a4^3*a3^4*a2^5*a1^2 + 36*a5^4*a4^3*a3^4*a2^5*a1^2 + 36*a6^3*a4^4*a3^4*a2^5*a1^2 - 408*a6^2*a5*a4^4*a3^4*a2^5*a1^2 - 408*a6*a5^2*a4^4*a3^4*a2^5*a1^2 + 36*a5^3*a4^4*a3^4*a2^5*a1^2 + 120*a6*a5*a4^5*a3^4*a2^5*a1^2 + 2*a6*a4^6*a3^4*a2^5*a1^2 + 2*a5*a4^6*a3^4*a2^5*a1^2 - 8*a6^6*a3^5*a2^5*a1^2 + 32*a6^3*a5^3*a3^5*a2^5*a1^2 - 8*a5^6*a3^5*a2^5*a1^2 + 120*a6^4*a5*a4*a3^5*a2^5*a1^2 + 144*a6^3*a5^2*a4*a3^5*a2^5*a1^2 + 144*a6^2*a5^3*a4*a3^5*a2^5*a1^2 + 120*a6*a5^4*a4*a3^5*a2^5*a1^2 + 144*a6^3*a5*a4^2*a3^5*a2^5*a1^2 - 1296*a6^2*a5^2*a4^2*a3^5*a2^5*a1^2 + 144*a6*a5^3*a4^2*a3^5*a2^5*a1^2 + 32*a6^3*a4^3*a3^5*a2^5*a1^2 + 144*a6^2*a5*a4^3*a3^5*a2^5*a1^2 + 144*a6*a5^2*a4^3*a3^5*a2^5*a1^2 + 32*a5^3*a4^3*a3^5*a2^5*a1^2 + 120*a6*a5*a4^4*a3^5*a2^5*a1^2 - 8*a4^6*a3^5*a2^5*a1^2 - 8*a6^5*a3^6*a2^5*a1^2 + 2*a6^4*a5*a3^6*a2^5*a1^2 - 28*a6^3*a5^2*a3^6*a2^5*a1^2 - 28*a6^2*a5^3*a3^6*a2^5*a1^2 + 2*a6*a5^4*a3^6*a2^5*a1^2 - 8*a5^5*a3^6*a2^5*a1^2 + 2*a6^4*a4*a3^6*a2^5*a1^2 - 48*a6^3*a5*a4*a3^6*a2^5*a1^2 + 108*a6^2*a5^2*a4*a3^6*a2^5*a1^2 - 48*a6*a5^3*a4*a3^6*a2^5*a1^2 + 2*a5^4*a4*a3^6*a2^5*a1^2 - 28*a6^3*a4^2*a3^6*a2^5*a1^2 + 108*a6^2*a5*a4^2*a3^6*a2^5*a1^2 + 108*a6*a5^2*a4^2*a3^6*a2^5*a1^2 - 28*a5^3*a4^2*a3^6*a2^5*a1^2 - 28*a6^2*a4^3*a3^6*a2^5*a1^2 - 48*a6*a5*a4^3*a3^6*a2^5*a1^2 - 28*a5^2*a4^3*a3^6*a2^5*a1^2 + 2*a6*a4^4*a3^6*a2^5*a1^2 + 2*a5*a4^4*a3^6*a2^5*a1^2 - 8*a4^5*a3^6*a2^5*a1^2 + 8*a6^6*a5^4*a2^6*a1^2 - 8*a6^5*a5^5*a2^6*a1^2 + 8*a6^4*a5^6*a2^6*a1^2 - 4*a6^6*a5^3*a4*a2^6*a1^2 + 2*a6^5*a5^4*a4*a2^6*a1^2 + 2*a6^4*a5^5*a4*a2^6*a1^2 - 4*a6^3*a5^6*a4*a2^6*a1^2 + 24*a6^6*a5^2*a4^2*a2^6*a1^2 - 28*a6^5*a5^3*a4^2*a2^6*a1^2 + 32*a6^4*a5^4*a4^2*a2^6*a1^2 - 28*a6^3*a5^5*a4^2*a2^6*a1^2 + 24*a6^2*a5^6*a4^2*a2^6*a1^2 - 4*a6^6*a5*a4^3*a2^6*a1^2 - 28*a6^5*a5^2*a4^3*a2^6*a1^2 - 4*a6^4*a5^3*a4^3*a2^6*a1^2 - 4*a6^3*a5^4*a4^3*a2^6*a1^2 - 28*a6^2*a5^5*a4^3*a2^6*a1^2 - 4*a6*a5^6*a4^3*a2^6*a1^2 + 8*a6^6*a4^4*a2^6*a1^2 + 2*a6^5*a5*a4^4*a2^6*a1^2 + 32*a6^4*a5^2*a4^4*a2^6*a1^2 - 4*a6^3*a5^3*a4^4*a2^6*a1^2 + 32*a6^2*a5^4*a4^4*a2^6*a1^2 + 2*a6*a5^5*a4^4*a2^6*a1^2 + 8*a5^6*a4^4*a2^6*a1^2 - 8*a6^5*a4^5*a2^6*a1^2 + 2*a6^4*a5*a4^5*a2^6*a1^2 - 28*a6^3*a5^2*a4^5*a2^6*a1^2 - 28*a6^2*a5^3*a4^5*a2^6*a1^2 + 2*a6*a5^4*a4^5*a2^6*a1^2 - 8*a5^5*a4^5*a2^6*a1^2 + 8*a6^4*a4^6*a2^6*a1^2 - 4*a6^3*a5*a4^6*a2^6*a1^2 + 24*a6^2*a5^2*a4^6*a2^6*a1^2 - 4*a6*a5^3*a4^6*a2^6*a1^2 + 8*a5^4*a4^6*a2^6*a1^2 - 4*a6^6*a5^3*a3*a2^6*a1^2 + 2*a6^5*a5^4*a3*a2^6*a1^2 + 2*a6^4*a5^5*a3*a2^6*a1^2 - 4*a6^3*a5^6*a3*a2^6*a1^2 - 24*a6^6*a5^2*a4*a3*a2^6*a1^2 - 48*a6^5*a5^3*a4*a3*a2^6*a1^2 - 48*a6^3*a5^5*a4*a3*a2^6*a1^2 - 24*a6^2*a5^6*a4*a3*a2^6*a1^2 - 24*a6^6*a5*a4^2*a3*a2^6*a1^2 + 108*a6^5*a5^2*a4^2*a3*a2^6*a1^2 + 36*a6^4*a5^3*a4^2*a3*a2^6*a1^2 + 36*a6^3*a5^4*a4^2*a3*a2^6*a1^2 + 108*a6^2*a5^5*a4^2*a3*a2^6*a1^2 - 24*a6*a5^6*a4^2*a3*a2^6*a1^2 - 4*a6^6*a4^3*a3*a2^6*a1^2 - 48*a6^5*a5*a4^3*a3*a2^6*a1^2 + 36*a6^4*a5^2*a4^3*a3*a2^6*a1^2 - 96*a6^3*a5^3*a4^3*a3*a2^6*a1^2 + 36*a6^2*a5^4*a4^3*a3*a2^6*a1^2 - 48*a6*a5^5*a4^3*a3*a2^6*a1^2 - 4*a5^6*a4^3*a3*a2^6*a1^2 + 2*a6^5*a4^4*a3*a2^6*a1^2 + 36*a6^3*a5^2*a4^4*a3*a2^6*a1^2 + 36*a6^2*a5^3*a4^4*a3*a2^6*a1^2 + 2*a5^5*a4^4*a3*a2^6*a1^2 + 2*a6^4*a4^5*a3*a2^6*a1^2 - 48*a6^3*a5*a4^5*a3*a2^6*a1^2 + 108*a6^2*a5^2*a4^5*a3*a2^6*a1^2 - 48*a6*a5^3*a4^5*a3*a2^6*a1^2 + 2*a5^4*a4^5*a3*a2^6*a1^2 - 4*a6^3*a4^6*a3*a2^6*a1^2 - 24*a6^2*a5*a4^6*a3*a2^6*a1^2 - 24*a6*a5^2*a4^6*a3*a2^6*a1^2 - 4*a5^3*a4^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*a3^2*a2^6*a1^2 - 28*a6^5*a5^3*a3^2*a2^6*a1^2 + 32*a6^4*a5^4*a3^2*a2^6*a1^2 - 28*a6^3*a5^5*a3^2*a2^6*a1^2 + 24*a6^2*a5^6*a3^2*a2^6*a1^2 - 24*a6^6*a5*a4*a3^2*a2^6*a1^2 + 108*a6^5*a5^2*a4*a3^2*a2^6*a1^2 + 36*a6^4*a5^3*a4*a3^2*a2^6*a1^2 + 36*a6^3*a5^4*a4*a3^2*a2^6*a1^2 + 108*a6^2*a5^5*a4*a3^2*a2^6*a1^2 - 24*a6*a5^6*a4*a3^2*a2^6*a1^2 + 24*a6^6*a4^2*a3^2*a2^6*a1^2 + 108*a6^5*a5*a4^2*a3^2*a2^6*a1^2 - 432*a6^4*a5^2*a4^2*a3^2*a2^6*a1^2 + 144*a6^3*a5^3*a4^2*a3^2*a2^6*a1^2 - 432*a6^2*a5^4*a4^2*a3^2*a2^6*a1^2 + 108*a6*a5^5*a4^2*a3^2*a2^6*a1^2 + 24*a5^6*a4^2*a3^2*a2^6*a1^2 - 28*a6^5*a4^3*a3^2*a2^6*a1^2 + 36*a6^4*a5*a4^3*a3^2*a2^6*a1^2 + 144*a6^3*a5^2*a4^3*a3^2*a2^6*a1^2 + 144*a6^2*a5^3*a4^3*a3^2*a2^6*a1^2 + 36*a6*a5^4*a4^3*a3^2*a2^6*a1^2 - 28*a5^5*a4^3*a3^2*a2^6*a1^2 + 32*a6^4*a4^4*a3^2*a2^6*a1^2 + 36*a6^3*a5*a4^4*a3^2*a2^6*a1^2 - 432*a6^2*a5^2*a4^4*a3^2*a2^6*a1^2 + 36*a6*a5^3*a4^4*a3^2*a2^6*a1^2 + 32*a5^4*a4^4*a3^2*a2^6*a1^2 - 28*a6^3*a4^5*a3^2*a2^6*a1^2 + 108*a6^2*a5*a4^5*a3^2*a2^6*a1^2 + 108*a6*a5^2*a4^5*a3^2*a2^6*a1^2 - 28*a5^3*a4^5*a3^2*a2^6*a1^2 + 24*a6^2*a4^6*a3^2*a2^6*a1^2 - 24*a6*a5*a4^6*a3^2*a2^6*a1^2 + 24*a5^2*a4^6*a3^2*a2^6*a1^2 - 4*a6^6*a5*a3^3*a2^6*a1^2 - 28*a6^5*a5^2*a3^3*a2^6*a1^2 - 4*a6^4*a5^3*a3^3*a2^6*a1^2 - 4*a6^3*a5^4*a3^3*a2^6*a1^2 - 28*a6^2*a5^5*a3^3*a2^6*a1^2 - 4*a6*a5^6*a3^3*a2^6*a1^2 - 4*a6^6*a4*a3^3*a2^6*a1^2 - 48*a6^5*a5*a4*a3^3*a2^6*a1^2 + 36*a6^4*a5^2*a4*a3^3*a2^6*a1^2 - 96*a6^3*a5^3*a4*a3^3*a2^6*a1^2 + 36*a6^2*a5^4*a4*a3^3*a2^6*a1^2 - 48*a6*a5^5*a4*a3^3*a2^6*a1^2 - 4*a5^6*a4*a3^3*a2^6*a1^2 - 28*a6^5*a4^2*a3^3*a2^6*a1^2 + 36*a6^4*a5*a4^2*a3^3*a2^6*a1^2 + 144*a6^3*a5^2*a4^2*a3^3*a2^6*a1^2 + 144*a6^2*a5^3*a4^2*a3^3*a2^6*a1^2 + 36*a6*a5^4*a4^2*a3^3*a2^6*a1^2 - 28*a5^5*a4^2*a3^3*a2^6*a1^2 - 4*a6^4*a4^3*a3^3*a2^6*a1^2 - 96*a6^3*a5*a4^3*a3^3*a2^6*a1^2 + 144*a6^2*a5^2*a4^3*a3^3*a2^6*a1^2 - 96*a6*a5^3*a4^3*a3^3*a2^6*a1^2 - 4*a5^4*a4^3*a3^3*a2^6*a1^2 - 4*a6^3*a4^4*a3^3*a2^6*a1^2 + 36*a6^2*a5*a4^4*a3^3*a2^6*a1^2 + 36*a6*a5^2*a4^4*a3^3*a2^6*a1^2 - 4*a5^3*a4^4*a3^3*a2^6*a1^2 - 28*a6^2*a4^5*a3^3*a2^6*a1^2 - 48*a6*a5*a4^5*a3^3*a2^6*a1^2 - 28*a5^2*a4^5*a3^3*a2^6*a1^2 - 4*a6*a4^6*a3^3*a2^6*a1^2 - 4*a5*a4^6*a3^3*a2^6*a1^2 + 8*a6^6*a3^4*a2^6*a1^2 + 2*a6^5*a5*a3^4*a2^6*a1^2 + 32*a6^4*a5^2*a3^4*a2^6*a1^2 - 4*a6^3*a5^3*a3^4*a2^6*a1^2 + 32*a6^2*a5^4*a3^4*a2^6*a1^2 + 2*a6*a5^5*a3^4*a2^6*a1^2 + 8*a5^6*a3^4*a2^6*a1^2 + 2*a6^5*a4*a3^4*a2^6*a1^2 + 36*a6^3*a5^2*a4*a3^4*a2^6*a1^2 + 36*a6^2*a5^3*a4*a3^4*a2^6*a1^2 + 2*a5^5*a4*a3^4*a2^6*a1^2 + 32*a6^4*a4^2*a3^4*a2^6*a1^2 + 36*a6^3*a5*a4^2*a3^4*a2^6*a1^2 - 432*a6^2*a5^2*a4^2*a3^4*a2^6*a1^2 + 36*a6*a5^3*a4^2*a3^4*a2^6*a1^2 + 32*a5^4*a4^2*a3^4*a2^6*a1^2 - 4*a6^3*a4^3*a3^4*a2^6*a1^2 + 36*a6^2*a5*a4^3*a3^4*a2^6*a1^2 + 36*a6*a5^2*a4^3*a3^4*a2^6*a1^2 - 4*a5^3*a4^3*a3^4*a2^6*a1^2 + 32*a6^2*a4^4*a3^4*a2^6*a1^2 + 32*a5^2*a4^4*a3^4*a2^6*a1^2 + 2*a6*a4^5*a3^4*a2^6*a1^2 + 2*a5*a4^5*a3^4*a2^6*a1^2 + 8*a4^6*a3^4*a2^6*a1^2 - 8*a6^5*a3^5*a2^6*a1^2 + 2*a6^4*a5*a3^5*a2^6*a1^2 - 28*a6^3*a5^2*a3^5*a2^6*a1^2 - 28*a6^2*a5^3*a3^5*a2^6*a1^2 + 2*a6*a5^4*a3^5*a2^6*a1^2 - 8*a5^5*a3^5*a2^6*a1^2 + 2*a6^4*a4*a3^5*a2^6*a1^2 - 48*a6^3*a5*a4*a3^5*a2^6*a1^2 + 108*a6^2*a5^2*a4*a3^5*a2^6*a1^2 - 48*a6*a5^3*a4*a3^5*a2^6*a1^2 + 2*a5^4*a4*a3^5*a2^6*a1^2 - 28*a6^3*a4^2*a3^5*a2^6*a1^2 + 108*a6^2*a5*a4^2*a3^5*a2^6*a1^2 + 108*a6*a5^2*a4^2*a3^5*a2^6*a1^2 - 28*a5^3*a4^2*a3^5*a2^6*a1^2 - 28*a6^2*a4^3*a3^5*a2^6*a1^2 - 48*a6*a5*a4^3*a3^5*a2^6*a1^2 - 28*a5^2*a4^3*a3^5*a2^6*a1^2 + 2*a6*a4^4*a3^5*a2^6*a1^2 + 2*a5*a4^4*a3^5*a2^6*a1^2 - 8*a4^5*a3^5*a2^6*a1^2 + 8*a6^4*a3^6*a2^6*a1^2 - 4*a6^3*a5*a3^6*a2^6*a1^2 + 24*a6^2*a5^2*a3^6*a2^6*a1^2 - 4*a6*a5^3*a3^6*a2^6*a1^2 + 8*a5^4*a3^6*a2^6*a1^2 - 4*a6^3*a4*a3^6*a2^6*a1^2 - 24*a6^2*a5*a4*a3^6*a2^6*a1^2 - 24*a6*a5^2*a4*a3^6*a2^6*a1^2 - 4*a5^3*a4*a3^6*a2^6*a1^2 + 24*a6^2*a4^2*a3^6*a2^6*a1^2 - 24*a6*a5*a4^2*a3^6*a2^6*a1^2 + 24*a5^2*a4^2*a3^6*a2^6*a1^2 - 4*a6*a4^3*a3^6*a2^6*a1^2 - 4*a5*a4^3*a3^6*a2^6*a1^2 + 8*a4^4*a3^6*a2^6*a1^2 - 8*a6^6*a5^6*a4^3*a1^3 - 4*a6^6*a5^5*a4^4*a1^3 - 4*a6^5*a5^6*a4^4*a1^3 - 4*a6^6*a5^4*a4^5*a1^3 + 48*a6^5*a5^5*a4^5*a1^3 - 4*a6^4*a5^6*a4^5*a1^3 - 8*a6^6*a5^3*a4^6*a1^3 - 4*a6^5*a5^4*a4^6*a1^3 - 4*a6^4*a5^5*a4^6*a1^3 - 8*a6^3*a5^6*a4^6*a1^3 - 4*a6^6*a5^6*a4^2*a3*a1^3 + 40*a6^6*a5^5*a4^3*a3*a1^3 + 40*a6^5*a5^6*a4^3*a3*a1^3 - 28*a6^6*a5^4*a4^4*a3*a1^3 - 48*a6^5*a5^5*a4^4*a3*a1^3 - 28*a6^4*a5^6*a4^4*a3*a1^3 + 40*a6^6*a5^3*a4^5*a3*a1^3 - 48*a6^5*a5^4*a4^5*a3*a1^3 - 48*a6^4*a5^5*a4^5*a3*a1^3 + 40*a6^3*a5^6*a4^5*a3*a1^3 - 4*a6^6*a5^2*a4^6*a3*a1^3 + 40*a6^5*a5^3*a4^6*a3*a1^3 - 28*a6^4*a5^4*a4^6*a3*a1^3 + 40*a6^3*a5^5*a4^6*a3*a1^3 - 4*a6^2*a5^6*a4^6*a3*a1^3 - 4*a6^6*a5^6*a4*a3^2*a1^3 - 28*a6^6*a5^5*a4^2*a3^2*a1^3 - 28*a6^5*a5^6*a4^2*a3^2*a1^3 - 4*a6^6*a5^4*a4^3*a3^2*a1^3 + 32*a6^5*a5^5*a4^3*a3^2*a1^3 - 4*a6^4*a5^6*a4^3*a3^2*a1^3 - 4*a6^6*a5^3*a4^4*a3^2*a1^3 + 36*a6^5*a5^4*a4^4*a3^2*a1^3 + 36*a6^4*a5^5*a4^4*a3^2*a1^3 - 4*a6^3*a5^6*a4^4*a3^2*a1^3 - 28*a6^6*a5^2*a4^5*a3^2*a1^3 + 32*a6^5*a5^3*a4^5*a3^2*a1^3 + 36*a6^4*a5^4*a4^5*a3^2*a1^3 + 32*a6^3*a5^5*a4^5*a3^2*a1^3 - 28*a6^2*a5^6*a4^5*a3^2*a1^3 - 4*a6^6*a5*a4^6*a3^2*a1^3 - 28*a6^5*a5^2*a4^6*a3^2*a1^3 - 4*a6^4*a5^3*a4^6*a3^2*a1^3 - 4*a6^3*a5^4*a4^6*a3^2*a1^3 - 28*a6^2*a5^5*a4^6*a3^2*a1^3 - 4*a6*a5^6*a4^6*a3^2*a1^3 - 8*a6^6*a5^6*a3^3*a1^3 + 40*a6^6*a5^5*a4*a3^3*a1^3 + 40*a6^5*a5^6*a4*a3^3*a1^3 - 4*a6^6*a5^4*a4^2*a3^3*a1^3 + 32*a6^5*a5^5*a4^2*a3^3*a1^3 - 4*a6^4*a5^6*a4^2*a3^3*a1^3 + 48*a6^6*a5^3*a4^3*a3^3*a1^3 - 96*a6^5*a5^4*a4^3*a3^3*a1^3 - 96*a6^4*a5^5*a4^3*a3^3*a1^3 + 48*a6^3*a5^6*a4^3*a3^3*a1^3 - 4*a6^6*a5^2*a4^4*a3^3*a1^3 - 96*a6^5*a5^3*a4^4*a3^3*a1^3 + 144*a6^4*a5^4*a4^4*a3^3*a1^3 - 96*a6^3*a5^5*a4^4*a3^3*a1^3 - 4*a6^2*a5^6*a4^4*a3^3*a1^3 + 40*a6^6*a5*a4^5*a3^3*a1^3 + 32*a6^5*a5^2*a4^5*a3^3*a1^3 - 96*a6^4*a5^3*a4^5*a3^3*a1^3 - 96*a6^3*a5^4*a4^5*a3^3*a1^3 + 32*a6^2*a5^5*a4^5*a3^3*a1^3 + 40*a6*a5^6*a4^5*a3^3*a1^3 - 8*a6^6*a4^6*a3^3*a1^3 + 40*a6^5*a5*a4^6*a3^3*a1^3 - 4*a6^4*a5^2*a4^6*a3^3*a1^3 + 48*a6^3*a5^3*a4^6*a3^3*a1^3 - 4*a6^2*a5^4*a4^6*a3^3*a1^3 + 40*a6*a5^5*a4^6*a3^3*a1^3 - 8*a5^6*a4^6*a3^3*a1^3 - 4*a6^6*a5^5*a3^4*a1^3 - 4*a6^5*a5^6*a3^4*a1^3 - 28*a6^6*a5^4*a4*a3^4*a1^3 - 48*a6^5*a5^5*a4*a3^4*a1^3 - 28*a6^4*a5^6*a4*a3^4*a1^3 - 4*a6^6*a5^3*a4^2*a3^4*a1^3 + 36*a6^5*a5^4*a4^2*a3^4*a1^3 + 36*a6^4*a5^5*a4^2*a3^4*a1^3 - 4*a6^3*a5^6*a4^2*a3^4*a1^3 - 4*a6^6*a5^2*a4^3*a3^4*a1^3 - 96*a6^5*a5^3*a4^3*a3^4*a1^3 + 144*a6^4*a5^4*a4^3*a3^4*a1^3 - 96*a6^3*a5^5*a4^3*a3^4*a1^3 - 4*a6^2*a5^6*a4^3*a3^4*a1^3 - 28*a6^6*a5*a4^4*a3^4*a1^3 + 36*a6^5*a5^2*a4^4*a3^4*a1^3 + 144*a6^4*a5^3*a4^4*a3^4*a1^3 + 144*a6^3*a5^4*a4^4*a3^4*a1^3 + 36*a6^2*a5^5*a4^4*a3^4*a1^3 - 28*a6*a5^6*a4^4*a3^4*a1^3 - 4*a6^6*a4^5*a3^4*a1^3 - 48*a6^5*a5*a4^5*a3^4*a1^3 + 36*a6^4*a5^2*a4^5*a3^4*a1^3 - 96*a6^3*a5^3*a4^5*a3^4*a1^3 + 36*a6^2*a5^4*a4^5*a3^4*a1^3 - 48*a6*a5^5*a4^5*a3^4*a1^3 - 4*a5^6*a4^5*a3^4*a1^3 - 4*a6^5*a4^6*a3^4*a1^3 - 28*a6^4*a5*a4^6*a3^4*a1^3 - 4*a6^3*a5^2*a4^6*a3^4*a1^3 - 4*a6^2*a5^3*a4^6*a3^4*a1^3 - 28*a6*a5^4*a4^6*a3^4*a1^3 - 4*a5^5*a4^6*a3^4*a1^3 - 4*a6^6*a5^4*a3^5*a1^3 + 48*a6^5*a5^5*a3^5*a1^3 - 4*a6^4*a5^6*a3^5*a1^3 + 40*a6^6*a5^3*a4*a3^5*a1^3 - 48*a6^5*a5^4*a4*a3^5*a1^3 - 48*a6^4*a5^5*a4*a3^5*a1^3 + 40*a6^3*a5^6*a4*a3^5*a1^3 - 28*a6^6*a5^2*a4^2*a3^5*a1^3 + 32*a6^5*a5^3*a4^2*a3^5*a1^3 + 36*a6^4*a5^4*a4^2*a3^5*a1^3 + 32*a6^3*a5^5*a4^2*a3^5*a1^3 - 28*a6^2*a5^6*a4^2*a3^5*a1^3 + 40*a6^6*a5*a4^3*a3^5*a1^3 + 32*a6^5*a5^2*a4^3*a3^5*a1^3 - 96*a6^4*a5^3*a4^3*a3^5*a1^3 - 96*a6^3*a5^4*a4^3*a3^5*a1^3 + 32*a6^2*a5^5*a4^3*a3^5*a1^3 + 40*a6*a5^6*a4^3*a3^5*a1^3 - 4*a6^6*a4^4*a3^5*a1^3 - 48*a6^5*a5*a4^4*a3^5*a1^3 + 36*a6^4*a5^2*a4^4*a3^5*a1^3 - 96*a6^3*a5^3*a4^4*a3^5*a1^3 + 36*a6^2*a5^4*a4^4*a3^5*a1^3 - 48*a6*a5^5*a4^4*a3^5*a1^3 - 4*a5^6*a4^4*a3^5*a1^3 + 48*a6^5*a4^5*a3^5*a1^3 - 48*a6^4*a5*a4^5*a3^5*a1^3 + 32*a6^3*a5^2*a4^5*a3^5*a1^3 + 32*a6^2*a5^3*a4^5*a3^5*a1^3 - 48*a6*a5^4*a4^5*a3^5*a1^3 + 48*a5^5*a4^5*a3^5*a1^3 - 4*a6^4*a4^6*a3^5*a1^3 + 40*a6^3*a5*a4^6*a3^5*a1^3 - 28*a6^2*a5^2*a4^6*a3^5*a1^3 + 40*a6*a5^3*a4^6*a3^5*a1^3 - 4*a5^4*a4^6*a3^5*a1^3 - 8*a6^6*a5^3*a3^6*a1^3 - 4*a6^5*a5^4*a3^6*a1^3 - 4*a6^4*a5^5*a3^6*a1^3 - 8*a6^3*a5^6*a3^6*a1^3 - 4*a6^6*a5^2*a4*a3^6*a1^3 + 40*a6^5*a5^3*a4*a3^6*a1^3 - 28*a6^4*a5^4*a4*a3^6*a1^3 + 40*a6^3*a5^5*a4*a3^6*a1^3 - 4*a6^2*a5^6*a4*a3^6*a1^3 - 4*a6^6*a5*a4^2*a3^6*a1^3 - 28*a6^5*a5^2*a4^2*a3^6*a1^3 - 4*a6^4*a5^3*a4^2*a3^6*a1^3 - 4*a6^3*a5^4*a4^2*a3^6*a1^3 - 28*a6^2*a5^5*a4^2*a3^6*a1^3 - 4*a6*a5^6*a4^2*a3^6*a1^3 - 8*a6^6*a4^3*a3^6*a1^3 + 40*a6^5*a5*a4^3*a3^6*a1^3 - 4*a6^4*a5^2*a4^3*a3^6*a1^3 + 48*a6^3*a5^3*a4^3*a3^6*a1^3 - 4*a6^2*a5^4*a4^3*a3^6*a1^3 + 40*a6*a5^5*a4^3*a3^6*a1^3 - 8*a5^6*a4^3*a3^6*a1^3 - 4*a6^5*a4^4*a3^6*a1^3 - 28*a6^4*a5*a4^4*a3^6*a1^3 - 4*a6^3*a5^2*a4^4*a3^6*a1^3 - 4*a6^2*a5^3*a4^4*a3^6*a1^3 - 28*a6*a5^4*a4^4*a3^6*a1^3 - 4*a5^5*a4^4*a3^6*a1^3 - 4*a6^4*a4^5*a3^6*a1^3 + 40*a6^3*a5*a4^5*a3^6*a1^3 - 28*a6^2*a5^2*a4^5*a3^6*a1^3 + 40*a6*a5^3*a4^5*a3^6*a1^3 - 4*a5^4*a4^5*a3^6*a1^3 - 8*a6^3*a4^6*a3^6*a1^3 - 4*a6^2*a5*a4^6*a3^6*a1^3 - 4*a6*a5^2*a4^6*a3^6*a1^3 - 8*a5^3*a4^6*a3^6*a1^3 - 4*a6^6*a5^6*a4^2*a2*a1^3 + 40*a6^6*a5^5*a4^3*a2*a1^3 + 40*a6^5*a5^6*a4^3*a2*a1^3 - 28*a6^6*a5^4*a4^4*a2*a1^3 - 48*a6^5*a5^5*a4^4*a2*a1^3 - 28*a6^4*a5^6*a4^4*a2*a1^3 + 40*a6^6*a5^3*a4^5*a2*a1^3 - 48*a6^5*a5^4*a4^5*a2*a1^3 - 48*a6^4*a5^5*a4^5*a2*a1^3 + 40*a6^3*a5^6*a4^5*a2*a1^3 - 4*a6^6*a5^2*a4^6*a2*a1^3 + 40*a6^5*a5^3*a4^6*a2*a1^3 - 28*a6^4*a5^4*a4^6*a2*a1^3 + 40*a6^3*a5^5*a4^6*a2*a1^3 - 4*a6^2*a5^6*a4^6*a2*a1^3 + 48*a6^6*a5^6*a4*a3*a2*a1^3 - 48*a6^6*a5^5*a4^2*a3*a2*a1^3 - 48*a6^5*a5^6*a4^2*a3*a2*a1^3 + 32*a6^6*a5^4*a4^3*a3*a2*a1^3 - 160*a6^5*a5^5*a4^3*a3*a2*a1^3 + 32*a6^4*a5^6*a4^3*a3*a2*a1^3 + 32*a6^6*a5^3*a4^4*a3*a2*a1^3 + 144*a6^5*a5^4*a4^4*a3*a2*a1^3 + 144*a6^4*a5^5*a4^4*a3*a2*a1^3 + 32*a6^3*a5^6*a4^4*a3*a2*a1^3 - 48*a6^6*a5^2*a4^5*a3*a2*a1^3 - 160*a6^5*a5^3*a4^5*a3*a2*a1^3 + 144*a6^4*a5^4*a4^5*a3*a2*a1^3 - 160*a6^3*a5^5*a4^5*a3*a2*a1^3 - 48*a6^2*a5^6*a4^5*a3*a2*a1^3 + 48*a6^6*a5*a4^6*a3*a2*a1^3 - 48*a6^5*a5^2*a4^6*a3*a2*a1^3 + 32*a6^4*a5^3*a4^6*a3*a2*a1^3 + 32*a6^3*a5^4*a4^6*a3*a2*a1^3 - 48*a6^2*a5^5*a4^6*a3*a2*a1^3 + 48*a6*a5^6*a4^6*a3*a2*a1^3 - 4*a6^6*a5^6*a3^2*a2*a1^3 - 48*a6^6*a5^5*a4*a3^2*a2*a1^3 - 48*a6^5*a5^6*a4*a3^2*a2*a1^3 + 36*a6^6*a5^4*a4^2*a3^2*a2*a1^3 + 144*a6^5*a5^5*a4^2*a3^2*a2*a1^3 + 36*a6^4*a5^6*a4^2*a3^2*a2*a1^3 - 96*a6^6*a5^3*a4^3*a3^2*a2*a1^3 - 136*a6^5*a5^4*a4^3*a3^2*a2*a1^3 - 136*a6^4*a5^5*a4^3*a3^2*a2*a1^3 - 96*a6^3*a5^6*a4^3*a3^2*a2*a1^3 + 36*a6^6*a5^2*a4^4*a3^2*a2*a1^3 - 136*a6^5*a5^3*a4^4*a3^2*a2*a1^3 + 756*a6^4*a5^4*a4^4*a3^2*a2*a1^3 - 136*a6^3*a5^5*a4^4*a3^2*a2*a1^3 + 36*a6^2*a5^6*a4^4*a3^2*a2*a1^3 - 48*a6^6*a5*a4^5*a3^2*a2*a1^3 + 144*a6^5*a5^2*a4^5*a3^2*a2*a1^3 - 136*a6^4*a5^3*a4^5*a3^2*a2*a1^3 - 136*a6^3*a5^4*a4^5*a3^2*a2*a1^3 + 144*a6^2*a5^5*a4^5*a3^2*a2*a1^3 - 48*a6*a5^6*a4^5*a3^2*a2*a1^3 - 4*a6^6*a4^6*a3^2*a2*a1^3 - 48*a6^5*a5*a4^6*a3^2*a2*a1^3 + 36*a6^4*a5^2*a4^6*a3^2*a2*a1^3 - 96*a6^3*a5^3*a4^6*a3^2*a2*a1^3 + 36*a6^2*a5^4*a4^6*a3^2*a2*a1^3 - 48*a6*a5^5*a4^6*a3^2*a2*a1^3 - 4*a5^6*a4^6*a3^2*a2*a1^3 + 40*a6^6*a5^5*a3^3*a2*a1^3 + 40*a6^5*a5^6*a3^3*a2*a1^3 + 32*a6^6*a5^4*a4*a3^3*a2*a1^3 - 160*a6^5*a5^5*a4*a3^3*a2*a1^3 + 32*a6^4*a5^6*a4*a3^3*a2*a1^3 - 96*a6^6*a5^3*a4^2*a3^3*a2*a1^3 - 136*a6^5*a5^4*a4^2*a3^3*a2*a1^3 - 136*a6^4*a5^5*a4^2*a3^3*a2*a1^3 - 96*a6^3*a5^6*a4^2*a3^3*a2*a1^3 - 96*a6^6*a5^2*a4^3*a3^3*a2*a1^3 + 1248*a6^5*a5^3*a4^3*a3^3*a2*a1^3 - 768*a6^4*a5^4*a4^3*a3^3*a2*a1^3 + 1248*a6^3*a5^5*a4^3*a3^3*a2*a1^3 - 96*a6^2*a5^6*a4^3*a3^3*a2*a1^3 + 32*a6^6*a5*a4^4*a3^3*a2*a1^3 - 136*a6^5*a5^2*a4^4*a3^3*a2*a1^3 - 768*a6^4*a5^3*a4^4*a3^3*a2*a1^3 - 768*a6^3*a5^4*a4^4*a3^3*a2*a1^3 - 136*a6^2*a5^5*a4^4*a3^3*a2*a1^3 + 32*a6*a5^6*a4^4*a3^3*a2*a1^3 + 40*a6^6*a4^5*a3^3*a2*a1^3 - 160*a6^5*a5*a4^5*a3^3*a2*a1^3 - 136*a6^4*a5^2*a4^5*a3^3*a2*a1^3 + 1248*a6^3*a5^3*a4^5*a3^3*a2*a1^3 - 136*a6^2*a5^4*a4^5*a3^3*a2*a1^3 - 160*a6*a5^5*a4^5*a3^3*a2*a1^3 + 40*a5^6*a4^5*a3^3*a2*a1^3 + 40*a6^5*a4^6*a3^3*a2*a1^3 + 32*a6^4*a5*a4^6*a3^3*a2*a1^3 - 96*a6^3*a5^2*a4^6*a3^3*a2*a1^3 - 96*a6^2*a5^3*a4^6*a3^3*a2*a1^3 + 32*a6*a5^4*a4^6*a3^3*a2*a1^3 + 40*a5^5*a4^6*a3^3*a2*a1^3 - 28*a6^6*a5^4*a3^4*a2*a1^3 - 48*a6^5*a5^5*a3^4*a2*a1^3 - 28*a6^4*a5^6*a3^4*a2*a1^3 + 32*a6^6*a5^3*a4*a3^4*a2*a1^3 + 144*a6^5*a5^4*a4*a3^4*a2*a1^3 + 144*a6^4*a5^5*a4*a3^4*a2*a1^3 + 32*a6^3*a5^6*a4*a3^4*a2*a1^3 + 36*a6^6*a5^2*a4^2*a3^4*a2*a1^3 - 136*a6^5*a5^3*a4^2*a3^4*a2*a1^3 + 756*a6^4*a5^4*a4^2*a3^4*a2*a1^3 - 136*a6^3*a5^5*a4^2*a3^4*a2*a1^3 + 36*a6^2*a5^6*a4^2*a3^4*a2*a1^3 + 32*a6^6*a5*a4^3*a3^4*a2*a1^3 - 136*a6^5*a5^2*a4^3*a3^4*a2*a1^3 - 768*a6^4*a5^3*a4^3*a3^4*a2*a1^3 - 768*a6^3*a5^4*a4^3*a3^4*a2*a1^3 - 136*a6^2*a5^5*a4^3*a3^4*a2*a1^3 + 32*a6*a5^6*a4^3*a3^4*a2*a1^3 - 28*a6^6*a4^4*a3^4*a2*a1^3 + 144*a6^5*a5*a4^4*a3^4*a2*a1^3 + 756*a6^4*a5^2*a4^4*a3^4*a2*a1^3 - 768*a6^3*a5^3*a4^4*a3^4*a2*a1^3 + 756*a6^2*a5^4*a4^4*a3^4*a2*a1^3 + 144*a6*a5^5*a4^4*a3^4*a2*a1^3 - 28*a5^6*a4^4*a3^4*a2*a1^3 - 48*a6^5*a4^5*a3^4*a2*a1^3 + 144*a6^4*a5*a4^5*a3^4*a2*a1^3 - 136*a6^3*a5^2*a4^5*a3^4*a2*a1^3 - 136*a6^2*a5^3*a4^5*a3^4*a2*a1^3 + 144*a6*a5^4*a4^5*a3^4*a2*a1^3 - 48*a5^5*a4^5*a3^4*a2*a1^3 - 28*a6^4*a4^6*a3^4*a2*a1^3 + 32*a6^3*a5*a4^6*a3^4*a2*a1^3 + 36*a6^2*a5^2*a4^6*a3^4*a2*a1^3 + 32*a6*a5^3*a4^6*a3^4*a2*a1^3 - 28*a5^4*a4^6*a3^4*a2*a1^3 + 40*a6^6*a5^3*a3^5*a2*a1^3 - 48*a6^5*a5^4*a3^5*a2*a1^3 - 48*a6^4*a5^5*a3^5*a2*a1^3 + 40*a6^3*a5^6*a3^5*a2*a1^3 - 48*a6^6*a5^2*a4*a3^5*a2*a1^3 - 160*a6^5*a5^3*a4*a3^5*a2*a1^3 + 144*a6^4*a5^4*a4*a3^5*a2*a1^3 - 160*a6^3*a5^5*a4*a3^5*a2*a1^3 - 48*a6^2*a5^6*a4*a3^5*a2*a1^3 - 48*a6^6*a5*a4^2*a3^5*a2*a1^3 + 144*a6^5*a5^2*a4^2*a3^5*a2*a1^3 - 136*a6^4*a5^3*a4^2*a3^5*a2*a1^3 - 136*a6^3*a5^4*a4^2*a3^5*a2*a1^3 + 144*a6^2*a5^5*a4^2*a3^5*a2*a1^3 - 48*a6*a5^6*a4^2*a3^5*a2*a1^3 + 40*a6^6*a4^3*a3^5*a2*a1^3 - 160*a6^5*a5*a4^3*a3^5*a2*a1^3 - 136*a6^4*a5^2*a4^3*a3^5*a2*a1^3 + 1248*a6^3*a5^3*a4^3*a3^5*a2*a1^3 - 136*a6^2*a5^4*a4^3*a3^5*a2*a1^3 - 160*a6*a5^5*a4^3*a3^5*a2*a1^3 + 40*a5^6*a4^3*a3^5*a2*a1^3 - 48*a6^5*a4^4*a3^5*a2*a1^3 + 144*a6^4*a5*a4^4*a3^5*a2*a1^3 - 136*a6^3*a5^2*a4^4*a3^5*a2*a1^3 - 136*a6^2*a5^3*a4^4*a3^5*a2*a1^3 + 144*a6*a5^4*a4^4*a3^5*a2*a1^3 - 48*a5^5*a4^4*a3^5*a2*a1^3 - 48*a6^4*a4^5*a3^5*a2*a1^3 - 160*a6^3*a5*a4^5*a3^5*a2*a1^3 + 144*a6^2*a5^2*a4^5*a3^5*a2*a1^3 - 160*a6*a5^3*a4^5*a3^5*a2*a1^3 - 48*a5^4*a4^5*a3^5*a2*a1^3 + 40*a6^3*a4^6*a3^5*a2*a1^3 - 48*a6^2*a5*a4^6*a3^5*a2*a1^3 - 48*a6*a5^2*a4^6*a3^5*a2*a1^3 + 40*a5^3*a4^6*a3^5*a2*a1^3 - 4*a6^6*a5^2*a3^6*a2*a1^3 + 40*a6^5*a5^3*a3^6*a2*a1^3 - 28*a6^4*a5^4*a3^6*a2*a1^3 + 40*a6^3*a5^5*a3^6*a2*a1^3 - 4*a6^2*a5^6*a3^6*a2*a1^3 + 48*a6^6*a5*a4*a3^6*a2*a1^3 - 48*a6^5*a5^2*a4*a3^6*a2*a1^3 + 32*a6^4*a5^3*a4*a3^6*a2*a1^3 + 32*a6^3*a5^4*a4*a3^6*a2*a1^3 - 48*a6^2*a5^5*a4*a3^6*a2*a1^3 + 48*a6*a5^6*a4*a3^6*a2*a1^3 - 4*a6^6*a4^2*a3^6*a2*a1^3 - 48*a6^5*a5*a4^2*a3^6*a2*a1^3 + 36*a6^4*a5^2*a4^2*a3^6*a2*a1^3 - 96*a6^3*a5^3*a4^2*a3^6*a2*a1^3 + 36*a6^2*a5^4*a4^2*a3^6*a2*a1^3 - 48*a6*a5^5*a4^2*a3^6*a2*a1^3 - 4*a5^6*a4^2*a3^6*a2*a1^3 + 40*a6^5*a4^3*a3^6*a2*a1^3 + 32*a6^4*a5*a4^3*a3^6*a2*a1^3 - 96*a6^3*a5^2*a4^3*a3^6*a2*a1^3 - 96*a6^2*a5^3*a4^3*a3^6*a2*a1^3 + 32*a6*a5^4*a4^3*a3^6*a2*a1^3 + 40*a5^5*a4^3*a3^6*a2*a1^3 - 28*a6^4*a4^4*a3^6*a2*a1^3 + 32*a6^3*a5*a4^4*a3^6*a2*a1^3 + 36*a6^2*a5^2*a4^4*a3^6*a2*a1^3 + 32*a6*a5^3*a4^4*a3^6*a2*a1^3 - 28*a5^4*a4^4*a3^6*a2*a1^3 + 40*a6^3*a4^5*a3^6*a2*a1^3 - 48*a6^2*a5*a4^5*a3^6*a2*a1^3 - 48*a6*a5^2*a4^5*a3^6*a2*a1^3 + 40*a5^3*a4^5*a3^6*a2*a1^3 - 4*a6^2*a4^6*a3^6*a2*a1^3 + 48*a6*a5*a4^6*a3^6*a2*a1^3 - 4*a5^2*a4^6*a3^6*a2*a1^3 - 4*a6^6*a5^6*a4*a2^2*a1^3 - 28*a6^6*a5^5*a4^2*a2^2*a1^3 - 28*a6^5*a5^6*a4^2*a2^2*a1^3 - 4*a6^6*a5^4*a4^3*a2^2*a1^3 + 32*a6^5*a5^5*a4^3*a2^2*a1^3 - 4*a6^4*a5^6*a4^3*a2^2*a1^3 - 4*a6^6*a5^3*a4^4*a2^2*a1^3 + 36*a6^5*a5^4*a4^4*a2^2*a1^3 + 36*a6^4*a5^5*a4^4*a2^2*a1^3 - 4*a6^3*a5^6*a4^4*a2^2*a1^3 - 28*a6^6*a5^2*a4^5*a2^2*a1^3 + 32*a6^5*a5^3*a4^5*a2^2*a1^3 + 36*a6^4*a5^4*a4^5*a2^2*a1^3 + 32*a6^3*a5^5*a4^5*a2^2*a1^3 - 28*a6^2*a5^6*a4^5*a2^2*a1^3 - 4*a6^6*a5*a4^6*a2^2*a1^3 - 28*a6^5*a5^2*a4^6*a2^2*a1^3 - 4*a6^4*a5^3*a4^6*a2^2*a1^3 - 4*a6^3*a5^4*a4^6*a2^2*a1^3 - 28*a6^2*a5^5*a4^6*a2^2*a1^3 - 4*a6*a5^6*a4^6*a2^2*a1^3 - 4*a6^6*a5^6*a3*a2^2*a1^3 - 48*a6^6*a5^5*a4*a3*a2^2*a1^3 - 48*a6^5*a5^6*a4*a3*a2^2*a1^3 + 36*a6^6*a5^4*a4^2*a3*a2^2*a1^3 + 144*a6^5*a5^5*a4^2*a3*a2^2*a1^3 + 36*a6^4*a5^6*a4^2*a3*a2^2*a1^3 - 96*a6^6*a5^3*a4^3*a3*a2^2*a1^3 - 136*a6^5*a5^4*a4^3*a3*a2^2*a1^3 - 136*a6^4*a5^5*a4^3*a3*a2^2*a1^3 - 96*a6^3*a5^6*a4^3*a3*a2^2*a1^3 + 36*a6^6*a5^2*a4^4*a3*a2^2*a1^3 - 136*a6^5*a5^3*a4^4*a3*a2^2*a1^3 + 756*a6^4*a5^4*a4^4*a3*a2^2*a1^3 - 136*a6^3*a5^5*a4^4*a3*a2^2*a1^3 + 36*a6^2*a5^6*a4^4*a3*a2^2*a1^3 - 48*a6^6*a5*a4^5*a3*a2^2*a1^3 + 144*a6^5*a5^2*a4^5*a3*a2^2*a1^3 - 136*a6^4*a5^3*a4^5*a3*a2^2*a1^3 - 136*a6^3*a5^4*a4^5*a3*a2^2*a1^3 + 144*a6^2*a5^5*a4^5*a3*a2^2*a1^3 - 48*a6*a5^6*a4^5*a3*a2^2*a1^3 - 4*a6^6*a4^6*a3*a2^2*a1^3 - 48*a6^5*a5*a4^6*a3*a2^2*a1^3 + 36*a6^4*a5^2*a4^6*a3*a2^2*a1^3 - 96*a6^3*a5^3*a4^6*a3*a2^2*a1^3 + 36*a6^2*a5^4*a4^6*a3*a2^2*a1^3 - 48*a6*a5^5*a4^6*a3*a2^2*a1^3 - 4*a5^6*a4^6*a3*a2^2*a1^3 - 28*a6^6*a5^5*a3^2*a2^2*a1^3 - 28*a6^5*a5^6*a3^2*a2^2*a1^3 + 36*a6^6*a5^4*a4*a3^2*a2^2*a1^3 + 144*a6^5*a5^5*a4*a3^2*a2^2*a1^3 + 36*a6^4*a5^6*a4*a3^2*a2^2*a1^3 + 144*a6^6*a5^3*a4^2*a3^2*a2^2*a1^3 + 756*a6^5*a5^4*a4^2*a3^2*a2^2*a1^3 + 756*a6^4*a5^5*a4^2*a3^2*a2^2*a1^3 + 144*a6^3*a5^6*a4^2*a3^2*a2^2*a1^3 + 144*a6^6*a5^2*a4^3*a3^2*a2^2*a1^3 - 768*a6^5*a5^3*a4^3*a3^2*a2^2*a1^3 - 1192*a6^4*a5^4*a4^3*a3^2*a2^2*a1^3 - 768*a6^3*a5^5*a4^3*a3^2*a2^2*a1^3 + 144*a6^2*a5^6*a4^3*a3^2*a2^2*a1^3 + 36*a6^6*a5*a4^4*a3^2*a2^2*a1^3 + 756*a6^5*a5^2*a4^4*a3^2*a2^2*a1^3 - 1192*a6^4*a5^3*a4^4*a3^2*a2^2*a1^3 - 1192*a6^3*a5^4*a4^4*a3^2*a2^2*a1^3 + 756*a6^2*a5^5*a4^4*a3^2*a2^2*a1^3 + 36*a6*a5^6*a4^4*a3^2*a2^2*a1^3 - 28*a6^6*a4^5*a3^2*a2^2*a1^3 + 144*a6^5*a5*a4^5*a3^2*a2^2*a1^3 + 756*a6^4*a5^2*a4^5*a3^2*a2^2*a1^3 - 768*a6^3*a5^3*a4^5*a3^2*a2^2*a1^3 + 756*a6^2*a5^4*a4^5*a3^2*a2^2*a1^3 + 144*a6*a5^5*a4^5*a3^2*a2^2*a1^3 - 28*a5^6*a4^5*a3^2*a2^2*a1^3 - 28*a6^5*a4^6*a3^2*a2^2*a1^3 + 36*a6^4*a5*a4^6*a3^2*a2^2*a1^3 + 144*a6^3*a5^2*a4^6*a3^2*a2^2*a1^3 + 144*a6^2*a5^3*a4^6*a3^2*a2^2*a1^3 + 36*a6*a5^4*a4^6*a3^2*a2^2*a1^3 - 28*a5^5*a4^6*a3^2*a2^2*a1^3 - 4*a6^6*a5^4*a3^3*a2^2*a1^3 + 32*a6^5*a5^5*a3^3*a2^2*a1^3 - 4*a6^4*a5^6*a3^3*a2^2*a1^3 - 96*a6^6*a5^3*a4*a3^3*a2^2*a1^3 - 136*a6^5*a5^4*a4*a3^3*a2^2*a1^3 - 136*a6^4*a5^5*a4*a3^3*a2^2*a1^3 - 96*a6^3*a5^6*a4*a3^3*a2^2*a1^3 + 144*a6^6*a5^2*a4^2*a3^3*a2^2*a1^3 - 768*a6^5*a5^3*a4^2*a3^3*a2^2*a1^3 - 1192*a6^4*a5^4*a4^2*a3^3*a2^2*a1^3 - 768*a6^3*a5^5*a4^2*a3^3*a2^2*a1^3 + 144*a6^2*a5^6*a4^2*a3^3*a2^2*a1^3 - 96*a6^6*a5*a4^3*a3^3*a2^2*a1^3 - 768*a6^5*a5^2*a4^3*a3^3*a2^2*a1^3 + 3024*a6^4*a5^3*a4^3*a3^3*a2^2*a1^3 + 3024*a6^3*a5^4*a4^3*a3^3*a2^2*a1^3 - 768*a6^2*a5^5*a4^3*a3^3*a2^2*a1^3 - 96*a6*a5^6*a4^3*a3^3*a2^2*a1^3 - 4*a6^6*a4^4*a3^3*a2^2*a1^3 - 136*a6^5*a5*a4^4*a3^3*a2^2*a1^3 - 1192*a6^4*a5^2*a4^4*a3^3*a2^2*a1^3 + 3024*a6^3*a5^3*a4^4*a3^3*a2^2*a1^3 - 1192*a6^2*a5^4*a4^4*a3^3*a2^2*a1^3 - 136*a6*a5^5*a4^4*a3^3*a2^2*a1^3 - 4*a5^6*a4^4*a3^3*a2^2*a1^3 + 32*a6^5*a4^5*a3^3*a2^2*a1^3 - 136*a6^4*a5*a4^5*a3^3*a2^2*a1^3 - 768*a6^3*a5^2*a4^5*a3^3*a2^2*a1^3 - 768*a6^2*a5^3*a4^5*a3^3*a2^2*a1^3 - 136*a6*a5^4*a4^5*a3^3*a2^2*a1^3 + 32*a5^5*a4^5*a3^3*a2^2*a1^3 - 4*a6^4*a4^6*a3^3*a2^2*a1^3 - 96*a6^3*a5*a4^6*a3^3*a2^2*a1^3 + 144*a6^2*a5^2*a4^6*a3^3*a2^2*a1^3 - 96*a6*a5^3*a4^6*a3^3*a2^2*a1^3 - 4*a5^4*a4^6*a3^3*a2^2*a1^3 - 4*a6^6*a5^3*a3^4*a2^2*a1^3 + 36*a6^5*a5^4*a3^4*a2^2*a1^3 + 36*a6^4*a5^5*a3^4*a2^2*a1^3 - 4*a6^3*a5^6*a3^4*a2^2*a1^3 + 36*a6^6*a5^2*a4*a3^4*a2^2*a1^3 - 136*a6^5*a5^3*a4*a3^4*a2^2*a1^3 + 756*a6^4*a5^4*a4*a3^4*a2^2*a1^3 - 136*a6^3*a5^5*a4*a3^4*a2^2*a1^3 + 36*a6^2*a5^6*a4*a3^4*a2^2*a1^3 + 36*a6^6*a5*a4^2*a3^4*a2^2*a1^3 + 756*a6^5*a5^2*a4^2*a3^4*a2^2*a1^3 - 1192*a6^4*a5^3*a4^2*a3^4*a2^2*a1^3 - 1192*a6^3*a5^4*a4^2*a3^4*a2^2*a1^3 + 756*a6^2*a5^5*a4^2*a3^4*a2^2*a1^3 + 36*a6*a5^6*a4^2*a3^4*a2^2*a1^3 - 4*a6^6*a4^3*a3^4*a2^2*a1^3 - 136*a6^5*a5*a4^3*a3^4*a2^2*a1^3 - 1192*a6^4*a5^2*a4^3*a3^4*a2^2*a1^3 + 3024*a6^3*a5^3*a4^3*a3^4*a2^2*a1^3 - 1192*a6^2*a5^4*a4^3*a3^4*a2^2*a1^3 - 136*a6*a5^5*a4^3*a3^4*a2^2*a1^3 - 4*a5^6*a4^3*a3^4*a2^2*a1^3 + 36*a6^5*a4^4*a3^4*a2^2*a1^3 + 756*a6^4*a5*a4^4*a3^4*a2^2*a1^3 - 1192*a6^3*a5^2*a4^4*a3^4*a2^2*a1^3 - 1192*a6^2*a5^3*a4^4*a3^4*a2^2*a1^3 + 756*a6*a5^4*a4^4*a3^4*a2^2*a1^3 + 36*a5^5*a4^4*a3^4*a2^2*a1^3 + 36*a6^4*a4^5*a3^4*a2^2*a1^3 - 136*a6^3*a5*a4^5*a3^4*a2^2*a1^3 + 756*a6^2*a5^2*a4^5*a3^4*a2^2*a1^3 - 136*a6*a5^3*a4^5*a3^4*a2^2*a1^3 + 36*a5^4*a4^5*a3^4*a2^2*a1^3 - 4*a6^3*a4^6*a3^4*a2^2*a1^3 + 36*a6^2*a5*a4^6*a3^4*a2^2*a1^3 + 36*a6*a5^2*a4^6*a3^4*a2^2*a1^3 - 4*a5^3*a4^6*a3^4*a2^2*a1^3 - 28*a6^6*a5^2*a3^5*a2^2*a1^3 + 32*a6^5*a5^3*a3^5*a2^2*a1^3 + 36*a6^4*a5^4*a3^5*a2^2*a1^3 + 32*a6^3*a5^5*a3^5*a2^2*a1^3 - 28*a6^2*a5^6*a3^5*a2^2*a1^3 - 48*a6^6*a5*a4*a3^5*a2^2*a1^3 + 144*a6^5*a5^2*a4*a3^5*a2^2*a1^3 - 136*a6^4*a5^3*a4*a3^5*a2^2*a1^3 - 136*a6^3*a5^4*a4*a3^5*a2^2*a1^3 + 144*a6^2*a5^5*a4*a3^5*a2^2*a1^3 - 48*a6*a5^6*a4*a3^5*a2^2*a1^3 - 28*a6^6*a4^2*a3^5*a2^2*a1^3 + 144*a6^5*a5*a4^2*a3^5*a2^2*a1^3 + 756*a6^4*a5^2*a4^2*a3^5*a2^2*a1^3 - 768*a6^3*a5^3*a4^2*a3^5*a2^2*a1^3 + 756*a6^2*a5^4*a4^2*a3^5*a2^2*a1^3 + 144*a6*a5^5*a4^2*a3^5*a2^2*a1^3 - 28*a5^6*a4^2*a3^5*a2^2*a1^3 + 32*a6^5*a4^3*a3^5*a2^2*a1^3 - 136*a6^4*a5*a4^3*a3^5*a2^2*a1^3 - 768*a6^3*a5^2*a4^3*a3^5*a2^2*a1^3 - 768*a6^2*a5^3*a4^3*a3^5*a2^2*a1^3 - 136*a6*a5^4*a4^3*a3^5*a2^2*a1^3 + 32*a5^5*a4^3*a3^5*a2^2*a1^3 + 36*a6^4*a4^4*a3^5*a2^2*a1^3 - 136*a6^3*a5*a4^4*a3^5*a2^2*a1^3 + 756*a6^2*a5^2*a4^4*a3^5*a2^2*a1^3 - 136*a6*a5^3*a4^4*a3^5*a2^2*a1^3 + 36*a5^4*a4^4*a3^5*a2^2*a1^3 + 32*a6^3*a4^5*a3^5*a2^2*a1^3 + 144*a6^2*a5*a4^5*a3^5*a2^2*a1^3 + 144*a6*a5^2*a4^5*a3^5*a2^2*a1^3 + 32*a5^3*a4^5*a3^5*a2^2*a1^3 - 28*a6^2*a4^6*a3^5*a2^2*a1^3 - 48*a6*a5*a4^6*a3^5*a2^2*a1^3 - 28*a5^2*a4^6*a3^5*a2^2*a1^3 - 4*a6^6*a5*a3^6*a2^2*a1^3 - 28*a6^5*a5^2*a3^6*a2^2*a1^3 - 4*a6^4*a5^3*a3^6*a2^2*a1^3 - 4*a6^3*a5^4*a3^6*a2^2*a1^3 - 28*a6^2*a5^5*a3^6*a2^2*a1^3 - 4*a6*a5^6*a3^6*a2^2*a1^3 - 4*a6^6*a4*a3^6*a2^2*a1^3 - 48*a6^5*a5*a4*a3^6*a2^2*a1^3 + 36*a6^4*a5^2*a4*a3^6*a2^2*a1^3 - 96*a6^3*a5^3*a4*a3^6*a2^2*a1^3 + 36*a6^2*a5^4*a4*a3^6*a2^2*a1^3 - 48*a6*a5^5*a4*a3^6*a2^2*a1^3 - 4*a5^6*a4*a3^6*a2^2*a1^3 - 28*a6^5*a4^2*a3^6*a2^2*a1^3 + 36*a6^4*a5*a4^2*a3^6*a2^2*a1^3 + 144*a6^3*a5^2*a4^2*a3^6*a2^2*a1^3 + 144*a6^2*a5^3*a4^2*a3^6*a2^2*a1^3 + 36*a6*a5^4*a4^2*a3^6*a2^2*a1^3 - 28*a5^5*a4^2*a3^6*a2^2*a1^3 - 4*a6^4*a4^3*a3^6*a2^2*a1^3 - 96*a6^3*a5*a4^3*a3^6*a2^2*a1^3 + 144*a6^2*a5^2*a4^3*a3^6*a2^2*a1^3 - 96*a6*a5^3*a4^3*a3^6*a2^2*a1^3 - 4*a5^4*a4^3*a3^6*a2^2*a1^3 - 4*a6^3*a4^4*a3^6*a2^2*a1^3 + 36*a6^2*a5*a4^4*a3^6*a2^2*a1^3 + 36*a6*a5^2*a4^4*a3^6*a2^2*a1^3 - 4*a5^3*a4^4*a3^6*a2^2*a1^3 - 28*a6^2*a4^5*a3^6*a2^2*a1^3 - 48*a6*a5*a4^5*a3^6*a2^2*a1^3 - 28*a5^2*a4^5*a3^6*a2^2*a1^3 - 4*a6*a4^6*a3^6*a2^2*a1^3 - 4*a5*a4^6*a3^6*a2^2*a1^3 - 8*a6^6*a5^6*a2^3*a1^3 + 40*a6^6*a5^5*a4*a2^3*a1^3 + 40*a6^5*a5^6*a4*a2^3*a1^3 - 4*a6^6*a5^4*a4^2*a2^3*a1^3 + 32*a6^5*a5^5*a4^2*a2^3*a1^3 - 4*a6^4*a5^6*a4^2*a2^3*a1^3 + 48*a6^6*a5^3*a4^3*a2^3*a1^3 - 96*a6^5*a5^4*a4^3*a2^3*a1^3 - 96*a6^4*a5^5*a4^3*a2^3*a1^3 + 48*a6^3*a5^6*a4^3*a2^3*a1^3 - 4*a6^6*a5^2*a4^4*a2^3*a1^3 - 96*a6^5*a5^3*a4^4*a2^3*a1^3 + 144*a6^4*a5^4*a4^4*a2^3*a1^3 - 96*a6^3*a5^5*a4^4*a2^3*a1^3 - 4*a6^2*a5^6*a4^4*a2^3*a1^3 + 40*a6^6*a5*a4^5*a2^3*a1^3 + 32*a6^5*a5^2*a4^5*a2^3*a1^3 - 96*a6^4*a5^3*a4^5*a2^3*a1^3 - 96*a6^3*a5^4*a4^5*a2^3*a1^3 + 32*a6^2*a5^5*a4^5*a2^3*a1^3 + 40*a6*a5^6*a4^5*a2^3*a1^3 - 8*a6^6*a4^6*a2^3*a1^3 + 40*a6^5*a5*a4^6*a2^3*a1^3 - 4*a6^4*a5^2*a4^6*a2^3*a1^3 + 48*a6^3*a5^3*a4^6*a2^3*a1^3 - 4*a6^2*a5^4*a4^6*a2^3*a1^3 + 40*a6*a5^5*a4^6*a2^3*a1^3 - 8*a5^6*a4^6*a2^3*a1^3 + 40*a6^6*a5^5*a3*a2^3*a1^3 + 40*a6^5*a5^6*a3*a2^3*a1^3 + 32*a6^6*a5^4*a4*a3*a2^3*a1^3 - 160*a6^5*a5^5*a4*a3*a2^3*a1^3 + 32*a6^4*a5^6*a4*a3*a2^3*a1^3 - 96*a6^6*a5^3*a4^2*a3*a2^3*a1^3 - 136*a6^5*a5^4*a4^2*a3*a2^3*a1^3 - 136*a6^4*a5^5*a4^2*a3*a2^3*a1^3 - 96*a6^3*a5^6*a4^2*a3*a2^3*a1^3 - 96*a6^6*a5^2*a4^3*a3*a2^3*a1^3 + 1248*a6^5*a5^3*a4^3*a3*a2^3*a1^3 - 768*a6^4*a5^4*a4^3*a3*a2^3*a1^3 + 1248*a6^3*a5^5*a4^3*a3*a2^3*a1^3 - 96*a6^2*a5^6*a4^3*a3*a2^3*a1^3 + 32*a6^6*a5*a4^4*a3*a2^3*a1^3 - 136*a6^5*a5^2*a4^4*a3*a2^3*a1^3 - 768*a6^4*a5^3*a4^4*a3*a2^3*a1^3 - 768*a6^3*a5^4*a4^4*a3*a2^3*a1^3 - 136*a6^2*a5^5*a4^4*a3*a2^3*a1^3 + 32*a6*a5^6*a4^4*a3*a2^3*a1^3 + 40*a6^6*a4^5*a3*a2^3*a1^3 - 160*a6^5*a5*a4^5*a3*a2^3*a1^3 - 136*a6^4*a5^2*a4^5*a3*a2^3*a1^3 + 1248*a6^3*a5^3*a4^5*a3*a2^3*a1^3 - 136*a6^2*a5^4*a4^5*a3*a2^3*a1^3 - 160*a6*a5^5*a4^5*a3*a2^3*a1^3 + 40*a5^6*a4^5*a3*a2^3*a1^3 + 40*a6^5*a4^6*a3*a2^3*a1^3 + 32*a6^4*a5*a4^6*a3*a2^3*a1^3 - 96*a6^3*a5^2*a4^6*a3*a2^3*a1^3 - 96*a6^2*a5^3*a4^6*a3*a2^3*a1^3 + 32*a6*a5^4*a4^6*a3*a2^3*a1^3 + 40*a5^5*a4^6*a3*a2^3*a1^3 - 4*a6^6*a5^4*a3^2*a2^3*a1^3 + 32*a6^5*a5^5*a3^2*a2^3*a1^3 - 4*a6^4*a5^6*a3^2*a2^3*a1^3 - 96*a6^6*a5^3*a4*a3^2*a2^3*a1^3 - 136*a6^5*a5^4*a4*a3^2*a2^3*a1^3 - 136*a6^4*a5^5*a4*a3^2*a2^3*a1^3 - 96*a6^3*a5^6*a4*a3^2*a2^3*a1^3 + 144*a6^6*a5^2*a4^2*a3^2*a2^3*a1^3 - 768*a6^5*a5^3*a4^2*a3^2*a2^3*a1^3 - 1192*a6^4*a5^4*a4^2*a3^2*a2^3*a1^3 - 768*a6^3*a5^5*a4^2*a3^2*a2^3*a1^3 + 144*a6^2*a5^6*a4^2*a3^2*a2^3*a1^3 - 96*a6^6*a5*a4^3*a3^2*a2^3*a1^3 - 768*a6^5*a5^2*a4^3*a3^2*a2^3*a1^3 + 3024*a6^4*a5^3*a4^3*a3^2*a2^3*a1^3 + 3024*a6^3*a5^4*a4^3*a3^2*a2^3*a1^3 - 768*a6^2*a5^5*a4^3*a3^2*a2^3*a1^3 - 96*a6*a5^6*a4^3*a3^2*a2^3*a1^3 - 4*a6^6*a4^4*a3^2*a2^3*a1^3 - 136*a6^5*a5*a4^4*a3^2*a2^3*a1^3 - 1192*a6^4*a5^2*a4^4*a3^2*a2^3*a1^3 + 3024*a6^3*a5^3*a4^4*a3^2*a2^3*a1^3 - 1192*a6^2*a5^4*a4^4*a3^2*a2^3*a1^3 - 136*a6*a5^5*a4^4*a3^2*a2^3*a1^3 - 4*a5^6*a4^4*a3^2*a2^3*a1^3 + 32*a6^5*a4^5*a3^2*a2^3*a1^3 - 136*a6^4*a5*a4^5*a3^2*a2^3*a1^3 - 768*a6^3*a5^2*a4^5*a3^2*a2^3*a1^3 - 768*a6^2*a5^3*a4^5*a3^2*a2^3*a1^3 - 136*a6*a5^4*a4^5*a3^2*a2^3*a1^3 + 32*a5^5*a4^5*a3^2*a2^3*a1^3 - 4*a6^4*a4^6*a3^2*a2^3*a1^3 - 96*a6^3*a5*a4^6*a3^2*a2^3*a1^3 + 144*a6^2*a5^2*a4^6*a3^2*a2^3*a1^3 - 96*a6*a5^3*a4^6*a3^2*a2^3*a1^3 - 4*a5^4*a4^6*a3^2*a2^3*a1^3 + 48*a6^6*a5^3*a3^3*a2^3*a1^3 - 96*a6^5*a5^4*a3^3*a2^3*a1^3 - 96*a6^4*a5^5*a3^3*a2^3*a1^3 + 48*a6^3*a5^6*a3^3*a2^3*a1^3 - 96*a6^6*a5^2*a4*a3^3*a2^3*a1^3 + 1248*a6^5*a5^3*a4*a3^3*a2^3*a1^3 - 768*a6^4*a5^4*a4*a3^3*a2^3*a1^3 + 1248*a6^3*a5^5*a4*a3^3*a2^3*a1^3 - 96*a6^2*a5^6*a4*a3^3*a2^3*a1^3 - 96*a6^6*a5*a4^2*a3^3*a2^3*a1^3 - 768*a6^5*a5^2*a4^2*a3^3*a2^3*a1^3 + 3024*a6^4*a5^3*a4^2*a3^3*a2^3*a1^3 + 3024*a6^3*a5^4*a4^2*a3^3*a2^3*a1^3 - 768*a6^2*a5^5*a4^2*a3^3*a2^3*a1^3 - 96*a6*a5^6*a4^2*a3^3*a2^3*a1^3 + 48*a6^6*a4^3*a3^3*a2^3*a1^3 + 1248*a6^5*a5*a4^3*a3^3*a2^3*a1^3 + 3024*a6^4*a5^2*a4^3*a3^3*a2^3*a1^3 - 20160*a6^3*a5^3*a4^3*a3^3*a2^3*a1^3 + 3024*a6^2*a5^4*a4^3*a3^3*a2^3*a1^3 + 1248*a6*a5^5*a4^3*a3^3*a2^3*a1^3 + 48*a5^6*a4^3*a3^3*a2^3*a1^3 - 96*a6^5*a4^4*a3^3*a2^3*a1^3 - 768*a6^4*a5*a4^4*a3^3*a2^3*a1^3 + 3024*a6^3*a5^2*a4^4*a3^3*a2^3*a1^3 + 3024*a6^2*a5^3*a4^4*a3^3*a2^3*a1^3 - 768*a6*a5^4*a4^4*a3^3*a2^3*a1^3 - 96*a5^5*a4^4*a3^3*a2^3*a1^3 - 96*a6^4*a4^5*a3^3*a2^3*a1^3 + 1248*a6^3*a5*a4^5*a3^3*a2^3*a1^3 - 768*a6^2*a5^2*a4^5*a3^3*a2^3*a1^3 + 1248*a6*a5^3*a4^5*a3^3*a2^3*a1^3 - 96*a5^4*a4^5*a3^3*a2^3*a1^3 + 48*a6^3*a4^6*a3^3*a2^3*a1^3 - 96*a6^2*a5*a4^6*a3^3*a2^3*a1^3 - 96*a6*a5^2*a4^6*a3^3*a2^3*a1^3 + 48*a5^3*a4^6*a3^3*a2^3*a1^3 - 4*a6^6*a5^2*a3^4*a2^3*a1^3 - 96*a6^5*a5^3*a3^4*a2^3*a1^3 + 144*a6^4*a5^4*a3^4*a2^3*a1^3 - 96*a6^3*a5^5*a3^4*a2^3*a1^3 - 4*a6^2*a5^6*a3^4*a2^3*a1^3 + 32*a6^6*a5*a4*a3^4*a2^3*a1^3 - 136*a6^5*a5^2*a4*a3^4*a2^3*a1^3 - 768*a6^4*a5^3*a4*a3^4*a2^3*a1^3 - 768*a6^3*a5^4*a4*a3^4*a2^3*a1^3 - 136*a6^2*a5^5*a4*a3^4*a2^3*a1^3 + 32*a6*a5^6*a4*a3^4*a2^3*a1^3 - 4*a6^6*a4^2*a3^4*a2^3*a1^3 - 136*a6^5*a5*a4^2*a3^4*a2^3*a1^3 - 1192*a6^4*a5^2*a4^2*a3^4*a2^3*a1^3 + 3024*a6^3*a5^3*a4^2*a3^4*a2^3*a1^3 - 1192*a6^2*a5^4*a4^2*a3^4*a2^3*a1^3 - 136*a6*a5^5*a4^2*a3^4*a2^3*a1^3 - 4*a5^6*a4^2*a3^4*a2^3*a1^3 - 96*a6^5*a4^3*a3^4*a2^3*a1^3 - 768*a6^4*a5*a4^3*a3^4*a2^3*a1^3 + 3024*a6^3*a5^2*a4^3*a3^4*a2^3*a1^3 + 3024*a6^2*a5^3*a4^3*a3^4*a2^3*a1^3 - 768*a6*a5^4*a4^3*a3^4*a2^3*a1^3 - 96*a5^5*a4^3*a3^4*a2^3*a1^3 + 144*a6^4*a4^4*a3^4*a2^3*a1^3 - 768*a6^3*a5*a4^4*a3^4*a2^3*a1^3 - 1192*a6^2*a5^2*a4^4*a3^4*a2^3*a1^3 - 768*a6*a5^3*a4^4*a3^4*a2^3*a1^3 + 144*a5^4*a4^4*a3^4*a2^3*a1^3 - 96*a6^3*a4^5*a3^4*a2^3*a1^3 - 136*a6^2*a5*a4^5*a3^4*a2^3*a1^3 - 136*a6*a5^2*a4^5*a3^4*a2^3*a1^3 - 96*a5^3*a4^5*a3^4*a2^3*a1^3 - 4*a6^2*a4^6*a3^4*a2^3*a1^3 + 32*a6*a5*a4^6*a3^4*a2^3*a1^3 - 4*a5^2*a4^6*a3^4*a2^3*a1^3 + 40*a6^6*a5*a3^5*a2^3*a1^3 + 32*a6^5*a5^2*a3^5*a2^3*a1^3 - 96*a6^4*a5^3*a3^5*a2^3*a1^3 - 96*a6^3*a5^4*a3^5*a2^3*a1^3 + 32*a6^2*a5^5*a3^5*a2^3*a1^3 + 40*a6*a5^6*a3^5*a2^3*a1^3 + 40*a6^6*a4*a3^5*a2^3*a1^3 - 160*a6^5*a5*a4*a3^5*a2^3*a1^3 - 136*a6^4*a5^2*a4*a3^5*a2^3*a1^3 + 1248*a6^3*a5^3*a4*a3^5*a2^3*a1^3 - 136*a6^2*a5^4*a4*a3^5*a2^3*a1^3 - 160*a6*a5^5*a4*a3^5*a2^3*a1^3 + 40*a5^6*a4*a3^5*a2^3*a1^3 + 32*a6^5*a4^2*a3^5*a2^3*a1^3 - 136*a6^4*a5*a4^2*a3^5*a2^3*a1^3 - 768*a6^3*a5^2*a4^2*a3^5*a2^3*a1^3 - 768*a6^2*a5^3*a4^2*a3^5*a2^3*a1^3 - 136*a6*a5^4*a4^2*a3^5*a2^3*a1^3 + 32*a5^5*a4^2*a3^5*a2^3*a1^3 - 96*a6^4*a4^3*a3^5*a2^3*a1^3 + 1248*a6^3*a5*a4^3*a3^5*a2^3*a1^3 - 768*a6^2*a5^2*a4^3*a3^5*a2^3*a1^3 + 1248*a6*a5^3*a4^3*a3^5*a2^3*a1^3 - 96*a5^4*a4^3*a3^5*a2^3*a1^3 - 96*a6^3*a4^4*a3^5*a2^3*a1^3 - 136*a6^2*a5*a4^4*a3^5*a2^3*a1^3 - 136*a6*a5^2*a4^4*a3^5*a2^3*a1^3 - 96*a5^3*a4^4*a3^5*a2^3*a1^3 + 32*a6^2*a4^5*a3^5*a2^3*a1^3 - 160*a6*a5*a4^5*a3^5*a2^3*a1^3 + 32*a5^2*a4^5*a3^5*a2^3*a1^3 + 40*a6*a4^6*a3^5*a2^3*a1^3 + 40*a5*a4^6*a3^5*a2^3*a1^3 - 8*a6^6*a3^6*a2^3*a1^3 + 40*a6^5*a5*a3^6*a2^3*a1^3 - 4*a6^4*a5^2*a3^6*a2^3*a1^3 + 48*a6^3*a5^3*a3^6*a2^3*a1^3 - 4*a6^2*a5^4*a3^6*a2^3*a1^3 + 40*a6*a5^5*a3^6*a2^3*a1^3 - 8*a5^6*a3^6*a2^3*a1^3 + 40*a6^5*a4*a3^6*a2^3*a1^3 + 32*a6^4*a5*a4*a3^6*a2^3*a1^3 - 96*a6^3*a5^2*a4*a3^6*a2^3*a1^3 - 96*a6^2*a5^3*a4*a3^6*a2^3*a1^3 + 32*a6*a5^4*a4*a3^6*a2^3*a1^3 + 40*a5^5*a4*a3^6*a2^3*a1^3 - 4*a6^4*a4^2*a3^6*a2^3*a1^3 - 96*a6^3*a5*a4^2*a3^6*a2^3*a1^3 + 144*a6^2*a5^2*a4^2*a3^6*a2^3*a1^3 - 96*a6*a5^3*a4^2*a3^6*a2^3*a1^3 - 4*a5^4*a4^2*a3^6*a2^3*a1^3 + 48*a6^3*a4^3*a3^6*a2^3*a1^3 - 96*a6^2*a5*a4^3*a3^6*a2^3*a1^3 - 96*a6*a5^2*a4^3*a3^6*a2^3*a1^3 + 48*a5^3*a4^3*a3^6*a2^3*a1^3 - 4*a6^2*a4^4*a3^6*a2^3*a1^3 + 32*a6*a5*a4^4*a3^6*a2^3*a1^3 - 4*a5^2*a4^4*a3^6*a2^3*a1^3 + 40*a6*a4^5*a3^6*a2^3*a1^3 + 40*a5*a4^5*a3^6*a2^3*a1^3 - 8*a4^6*a3^6*a2^3*a1^3 - 4*a6^6*a5^5*a2^4*a1^3 - 4*a6^5*a5^6*a2^4*a1^3 - 28*a6^6*a5^4*a4*a2^4*a1^3 - 48*a6^5*a5^5*a4*a2^4*a1^3 - 28*a6^4*a5^6*a4*a2^4*a1^3 - 4*a6^6*a5^3*a4^2*a2^4*a1^3 + 36*a6^5*a5^4*a4^2*a2^4*a1^3 + 36*a6^4*a5^5*a4^2*a2^4*a1^3 - 4*a6^3*a5^6*a4^2*a2^4*a1^3 - 4*a6^6*a5^2*a4^3*a2^4*a1^3 - 96*a6^5*a5^3*a4^3*a2^4*a1^3 + 144*a6^4*a5^4*a4^3*a2^4*a1^3 - 96*a6^3*a5^5*a4^3*a2^4*a1^3 - 4*a6^2*a5^6*a4^3*a2^4*a1^3 - 28*a6^6*a5*a4^4*a2^4*a1^3 + 36*a6^5*a5^2*a4^4*a2^4*a1^3 + 144*a6^4*a5^3*a4^4*a2^4*a1^3 + 144*a6^3*a5^4*a4^4*a2^4*a1^3 + 36*a6^2*a5^5*a4^4*a2^4*a1^3 - 28*a6*a5^6*a4^4*a2^4*a1^3 - 4*a6^6*a4^5*a2^4*a1^3 - 48*a6^5*a5*a4^5*a2^4*a1^3 + 36*a6^4*a5^2*a4^5*a2^4*a1^3 - 96*a6^3*a5^3*a4^5*a2^4*a1^3 + 36*a6^2*a5^4*a4^5*a2^4*a1^3 - 48*a6*a5^5*a4^5*a2^4*a1^3 - 4*a5^6*a4^5*a2^4*a1^3 - 4*a6^5*a4^6*a2^4*a1^3 - 28*a6^4*a5*a4^6*a2^4*a1^3 - 4*a6^3*a5^2*a4^6*a2^4*a1^3 - 4*a6^2*a5^3*a4^6*a2^4*a1^3 - 28*a6*a5^4*a4^6*a2^4*a1^3 - 4*a5^5*a4^6*a2^4*a1^3 - 28*a6^6*a5^4*a3*a2^4*a1^3 - 48*a6^5*a5^5*a3*a2^4*a1^3 - 28*a6^4*a5^6*a3*a2^4*a1^3 + 32*a6^6*a5^3*a4*a3*a2^4*a1^3 + 144*a6^5*a5^4*a4*a3*a2^4*a1^3 + 144*a6^4*a5^5*a4*a3*a2^4*a1^3 + 32*a6^3*a5^6*a4*a3*a2^4*a1^3 + 36*a6^6*a5^2*a4^2*a3*a2^4*a1^3 - 136*a6^5*a5^3*a4^2*a3*a2^4*a1^3 + 756*a6^4*a5^4*a4^2*a3*a2^4*a1^3 - 136*a6^3*a5^5*a4^2*a3*a2^4*a1^3 + 36*a6^2*a5^6*a4^2*a3*a2^4*a1^3 + 32*a6^6*a5*a4^3*a3*a2^4*a1^3 - 136*a6^5*a5^2*a4^3*a3*a2^4*a1^3 - 768*a6^4*a5^3*a4^3*a3*a2^4*a1^3 - 768*a6^3*a5^4*a4^3*a3*a2^4*a1^3 - 136*a6^2*a5^5*a4^3*a3*a2^4*a1^3 + 32*a6*a5^6*a4^3*a3*a2^4*a1^3 - 28*a6^6*a4^4*a3*a2^4*a1^3 + 144*a6^5*a5*a4^4*a3*a2^4*a1^3 + 756*a6^4*a5^2*a4^4*a3*a2^4*a1^3 - 768*a6^3*a5^3*a4^4*a3*a2^4*a1^3 + 756*a6^2*a5^4*a4^4*a3*a2^4*a1^3 + 144*a6*a5^5*a4^4*a3*a2^4*a1^3 - 28*a5^6*a4^4*a3*a2^4*a1^3 - 48*a6^5*a4^5*a3*a2^4*a1^3 + 144*a6^4*a5*a4^5*a3*a2^4*a1^3 - 136*a6^3*a5^2*a4^5*a3*a2^4*a1^3 - 136*a6^2*a5^3*a4^5*a3*a2^4*a1^3 + 144*a6*a5^4*a4^5*a3*a2^4*a1^3 - 48*a5^5*a4^5*a3*a2^4*a1^3 - 28*a6^4*a4^6*a3*a2^4*a1^3 + 32*a6^3*a5*a4^6*a3*a2^4*a1^3 + 36*a6^2*a5^2*a4^6*a3*a2^4*a1^3 + 32*a6*a5^3*a4^6*a3*a2^4*a1^3 - 28*a5^4*a4^6*a3*a2^4*a1^3 - 4*a6^6*a5^3*a3^2*a2^4*a1^3 + 36*a6^5*a5^4*a3^2*a2^4*a1^3 + 36*a6^4*a5^5*a3^2*a2^4*a1^3 - 4*a6^3*a5^6*a3^2*a2^4*a1^3 + 36*a6^6*a5^2*a4*a3^2*a2^4*a1^3 - 136*a6^5*a5^3*a4*a3^2*a2^4*a1^3 + 756*a6^4*a5^4*a4*a3^2*a2^4*a1^3 - 136*a6^3*a5^5*a4*a3^2*a2^4*a1^3 + 36*a6^2*a5^6*a4*a3^2*a2^4*a1^3 + 36*a6^6*a5*a4^2*a3^2*a2^4*a1^3 + 756*a6^5*a5^2*a4^2*a3^2*a2^4*a1^3 - 1192*a6^4*a5^3*a4^2*a3^2*a2^4*a1^3 - 1192*a6^3*a5^4*a4^2*a3^2*a2^4*a1^3 + 756*a6^2*a5^5*a4^2*a3^2*a2^4*a1^3 + 36*a6*a5^6*a4^2*a3^2*a2^4*a1^3 - 4*a6^6*a4^3*a3^2*a2^4*a1^3 - 136*a6^5*a5*a4^3*a3^2*a2^4*a1^3 - 1192*a6^4*a5^2*a4^3*a3^2*a2^4*a1^3 + 3024*a6^3*a5^3*a4^3*a3^2*a2^4*a1^3 - 1192*a6^2*a5^4*a4^3*a3^2*a2^4*a1^3 - 136*a6*a5^5*a4^3*a3^2*a2^4*a1^3 - 4*a5^6*a4^3*a3^2*a2^4*a1^3 + 36*a6^5*a4^4*a3^2*a2^4*a1^3 + 756*a6^4*a5*a4^4*a3^2*a2^4*a1^3 - 1192*a6^3*a5^2*a4^4*a3^2*a2^4*a1^3 - 1192*a6^2*a5^3*a4^4*a3^2*a2^4*a1^3 + 756*a6*a5^4*a4^4*a3^2*a2^4*a1^3 + 36*a5^5*a4^4*a3^2*a2^4*a1^3 + 36*a6^4*a4^5*a3^2*a2^4*a1^3 - 136*a6^3*a5*a4^5*a3^2*a2^4*a1^3 + 756*a6^2*a5^2*a4^5*a3^2*a2^4*a1^3 - 136*a6*a5^3*a4^5*a3^2*a2^4*a1^3 + 36*a5^4*a4^5*a3^2*a2^4*a1^3 - 4*a6^3*a4^6*a3^2*a2^4*a1^3 + 36*a6^2*a5*a4^6*a3^2*a2^4*a1^3 + 36*a6*a5^2*a4^6*a3^2*a2^4*a1^3 - 4*a5^3*a4^6*a3^2*a2^4*a1^3 - 4*a6^6*a5^2*a3^3*a2^4*a1^3 - 96*a6^5*a5^3*a3^3*a2^4*a1^3 + 144*a6^4*a5^4*a3^3*a2^4*a1^3 - 96*a6^3*a5^5*a3^3*a2^4*a1^3 - 4*a6^2*a5^6*a3^3*a2^4*a1^3 + 32*a6^6*a5*a4*a3^3*a2^4*a1^3 - 136*a6^5*a5^2*a4*a3^3*a2^4*a1^3 - 768*a6^4*a5^3*a4*a3^3*a2^4*a1^3 - 768*a6^3*a5^4*a4*a3^3*a2^4*a1^3 - 136*a6^2*a5^5*a4*a3^3*a2^4*a1^3 + 32*a6*a5^6*a4*a3^3*a2^4*a1^3 - 4*a6^6*a4^2*a3^3*a2^4*a1^3 - 136*a6^5*a5*a4^2*a3^3*a2^4*a1^3 - 1192*a6^4*a5^2*a4^2*a3^3*a2^4*a1^3 + 3024*a6^3*a5^3*a4^2*a3^3*a2^4*a1^3 - 1192*a6^2*a5^4*a4^2*a3^3*a2^4*a1^3 - 136*a6*a5^5*a4^2*a3^3*a2^4*a1^3 - 4*a5^6*a4^2*a3^3*a2^4*a1^3 - 96*a6^5*a4^3*a3^3*a2^4*a1^3 - 768*a6^4*a5*a4^3*a3^3*a2^4*a1^3 + 3024*a6^3*a5^2*a4^3*a3^3*a2^4*a1^3 + 3024*a6^2*a5^3*a4^3*a3^3*a2^4*a1^3 - 768*a6*a5^4*a4^3*a3^3*a2^4*a1^3 - 96*a5^5*a4^3*a3^3*a2^4*a1^3 + 144*a6^4*a4^4*a3^3*a2^4*a1^3 - 768*a6^3*a5*a4^4*a3^3*a2^4*a1^3 - 1192*a6^2*a5^2*a4^4*a3^3*a2^4*a1^3 - 768*a6*a5^3*a4^4*a3^3*a2^4*a1^3 + 144*a5^4*a4^4*a3^3*a2^4*a1^3 - 96*a6^3*a4^5*a3^3*a2^4*a1^3 - 136*a6^2*a5*a4^5*a3^3*a2^4*a1^3 - 136*a6*a5^2*a4^5*a3^3*a2^4*a1^3 - 96*a5^3*a4^5*a3^3*a2^4*a1^3 - 4*a6^2*a4^6*a3^3*a2^4*a1^3 + 32*a6*a5*a4^6*a3^3*a2^4*a1^3 - 4*a5^2*a4^6*a3^3*a2^4*a1^3 - 28*a6^6*a5*a3^4*a2^4*a1^3 + 36*a6^5*a5^2*a3^4*a2^4*a1^3 + 144*a6^4*a5^3*a3^4*a2^4*a1^3 + 144*a6^3*a5^4*a3^4*a2^4*a1^3 + 36*a6^2*a5^5*a3^4*a2^4*a1^3 - 28*a6*a5^6*a3^4*a2^4*a1^3 - 28*a6^6*a4*a3^4*a2^4*a1^3 + 144*a6^5*a5*a4*a3^4*a2^4*a1^3 + 756*a6^4*a5^2*a4*a3^4*a2^4*a1^3 - 768*a6^3*a5^3*a4*a3^4*a2^4*a1^3 + 756*a6^2*a5^4*a4*a3^4*a2^4*a1^3 + 144*a6*a5^5*a4*a3^4*a2^4*a1^3 - 28*a5^6*a4*a3^4*a2^4*a1^3 + 36*a6^5*a4^2*a3^4*a2^4*a1^3 + 756*a6^4*a5*a4^2*a3^4*a2^4*a1^3 - 1192*a6^3*a5^2*a4^2*a3^4*a2^4*a1^3 - 1192*a6^2*a5^3*a4^2*a3^4*a2^4*a1^3 + 756*a6*a5^4*a4^2*a3^4*a2^4*a1^3 + 36*a5^5*a4^2*a3^4*a2^4*a1^3 + 144*a6^4*a4^3*a3^4*a2^4*a1^3 - 768*a6^3*a5*a4^3*a3^4*a2^4*a1^3 - 1192*a6^2*a5^2*a4^3*a3^4*a2^4*a1^3 - 768*a6*a5^3*a4^3*a3^4*a2^4*a1^3 + 144*a5^4*a4^3*a3^4*a2^4*a1^3 + 144*a6^3*a4^4*a3^4*a2^4*a1^3 + 756*a6^2*a5*a4^4*a3^4*a2^4*a1^3 + 756*a6*a5^2*a4^4*a3^4*a2^4*a1^3 + 144*a5^3*a4^4*a3^4*a2^4*a1^3 + 36*a6^2*a4^5*a3^4*a2^4*a1^3 + 144*a6*a5*a4^5*a3^4*a2^4*a1^3 + 36*a5^2*a4^5*a3^4*a2^4*a1^3 - 28*a6*a4^6*a3^4*a2^4*a1^3 - 28*a5*a4^6*a3^4*a2^4*a1^3 - 4*a6^6*a3^5*a2^4*a1^3 - 48*a6^5*a5*a3^5*a2^4*a1^3 + 36*a6^4*a5^2*a3^5*a2^4*a1^3 - 96*a6^3*a5^3*a3^5*a2^4*a1^3 + 36*a6^2*a5^4*a3^5*a2^4*a1^3 - 48*a6*a5^5*a3^5*a2^4*a1^3 - 4*a5^6*a3^5*a2^4*a1^3 - 48*a6^5*a4*a3^5*a2^4*a1^3 + 144*a6^4*a5*a4*a3^5*a2^4*a1^3 - 136*a6^3*a5^2*a4*a3^5*a2^4*a1^3 - 136*a6^2*a5^3*a4*a3^5*a2^4*a1^3 + 144*a6*a5^4*a4*a3^5*a2^4*a1^3 - 48*a5^5*a4*a3^5*a2^4*a1^3 + 36*a6^4*a4^2*a3^5*a2^4*a1^3 - 136*a6^3*a5*a4^2*a3^5*a2^4*a1^3 + 756*a6^2*a5^2*a4^2*a3^5*a2^4*a1^3 - 136*a6*a5^3*a4^2*a3^5*a2^4*a1^3 + 36*a5^4*a4^2*a3^5*a2^4*a1^3 - 96*a6^3*a4^3*a3^5*a2^4*a1^3 - 136*a6^2*a5*a4^3*a3^5*a2^4*a1^3 - 136*a6*a5^2*a4^3*a3^5*a2^4*a1^3 - 96*a5^3*a4^3*a3^5*a2^4*a1^3 + 36*a6^2*a4^4*a3^5*a2^4*a1^3 + 144*a6*a5*a4^4*a3^5*a2^4*a1^3 + 36*a5^2*a4^4*a3^5*a2^4*a1^3 - 48*a6*a4^5*a3^5*a2^4*a1^3 - 48*a5*a4^5*a3^5*a2^4*a1^3 - 4*a4^6*a3^5*a2^4*a1^3 - 4*a6^5*a3^6*a2^4*a1^3 - 28*a6^4*a5*a3^6*a2^4*a1^3 - 4*a6^3*a5^2*a3^6*a2^4*a1^3 - 4*a6^2*a5^3*a3^6*a2^4*a1^3 - 28*a6*a5^4*a3^6*a2^4*a1^3 - 4*a5^5*a3^6*a2^4*a1^3 - 28*a6^4*a4*a3^6*a2^4*a1^3 + 32*a6^3*a5*a4*a3^6*a2^4*a1^3 + 36*a6^2*a5^2*a4*a3^6*a2^4*a1^3 + 32*a6*a5^3*a4*a3^6*a2^4*a1^3 - 28*a5^4*a4*a3^6*a2^4*a1^3 - 4*a6^3*a4^2*a3^6*a2^4*a1^3 + 36*a6^2*a5*a4^2*a3^6*a2^4*a1^3 + 36*a6*a5^2*a4^2*a3^6*a2^4*a1^3 - 4*a5^3*a4^2*a3^6*a2^4*a1^3 - 4*a6^2*a4^3*a3^6*a2^4*a1^3 + 32*a6*a5*a4^3*a3^6*a2^4*a1^3 - 4*a5^2*a4^3*a3^6*a2^4*a1^3 - 28*a6*a4^4*a3^6*a2^4*a1^3 - 28*a5*a4^4*a3^6*a2^4*a1^3 - 4*a4^5*a3^6*a2^4*a1^3 - 4*a6^6*a5^4*a2^5*a1^3 + 48*a6^5*a5^5*a2^5*a1^3 - 4*a6^4*a5^6*a2^5*a1^3 + 40*a6^6*a5^3*a4*a2^5*a1^3 - 48*a6^5*a5^4*a4*a2^5*a1^3 - 48*a6^4*a5^5*a4*a2^5*a1^3 + 40*a6^3*a5^6*a4*a2^5*a1^3 - 28*a6^6*a5^2*a4^2*a2^5*a1^3 + 32*a6^5*a5^3*a4^2*a2^5*a1^3 + 36*a6^4*a5^4*a4^2*a2^5*a1^3 + 32*a6^3*a5^5*a4^2*a2^5*a1^3 - 28*a6^2*a5^6*a4^2*a2^5*a1^3 + 40*a6^6*a5*a4^3*a2^5*a1^3 + 32*a6^5*a5^2*a4^3*a2^5*a1^3 - 96*a6^4*a5^3*a4^3*a2^5*a1^3 - 96*a6^3*a5^4*a4^3*a2^5*a1^3 + 32*a6^2*a5^5*a4^3*a2^5*a1^3 + 40*a6*a5^6*a4^3*a2^5*a1^3 - 4*a6^6*a4^4*a2^5*a1^3 - 48*a6^5*a5*a4^4*a2^5*a1^3 + 36*a6^4*a5^2*a4^4*a2^5*a1^3 - 96*a6^3*a5^3*a4^4*a2^5*a1^3 + 36*a6^2*a5^4*a4^4*a2^5*a1^3 - 48*a6*a5^5*a4^4*a2^5*a1^3 - 4*a5^6*a4^4*a2^5*a1^3 + 48*a6^5*a4^5*a2^5*a1^3 - 48*a6^4*a5*a4^5*a2^5*a1^3 + 32*a6^3*a5^2*a4^5*a2^5*a1^3 + 32*a6^2*a5^3*a4^5*a2^5*a1^3 - 48*a6*a5^4*a4^5*a2^5*a1^3 + 48*a5^5*a4^5*a2^5*a1^3 - 4*a6^4*a4^6*a2^5*a1^3 + 40*a6^3*a5*a4^6*a2^5*a1^3 - 28*a6^2*a5^2*a4^6*a2^5*a1^3 + 40*a6*a5^3*a4^6*a2^5*a1^3 - 4*a5^4*a4^6*a2^5*a1^3 + 40*a6^6*a5^3*a3*a2^5*a1^3 - 48*a6^5*a5^4*a3*a2^5*a1^3 - 48*a6^4*a5^5*a3*a2^5*a1^3 + 40*a6^3*a5^6*a3*a2^5*a1^3 - 48*a6^6*a5^2*a4*a3*a2^5*a1^3 - 160*a6^5*a5^3*a4*a3*a2^5*a1^3 + 144*a6^4*a5^4*a4*a3*a2^5*a1^3 - 160*a6^3*a5^5*a4*a3*a2^5*a1^3 - 48*a6^2*a5^6*a4*a3*a2^5*a1^3 - 48*a6^6*a5*a4^2*a3*a2^5*a1^3 + 144*a6^5*a5^2*a4^2*a3*a2^5*a1^3 - 136*a6^4*a5^3*a4^2*a3*a2^5*a1^3 - 136*a6^3*a5^4*a4^2*a3*a2^5*a1^3 + 144*a6^2*a5^5*a4^2*a3*a2^5*a1^3 - 48*a6*a5^6*a4^2*a3*a2^5*a1^3 + 40*a6^6*a4^3*a3*a2^5*a1^3 - 160*a6^5*a5*a4^3*a3*a2^5*a1^3 - 136*a6^4*a5^2*a4^3*a3*a2^5*a1^3 + 1248*a6^3*a5^3*a4^3*a3*a2^5*a1^3 - 136*a6^2*a5^4*a4^3*a3*a2^5*a1^3 - 160*a6*a5^5*a4^3*a3*a2^5*a1^3 + 40*a5^6*a4^3*a3*a2^5*a1^3 - 48*a6^5*a4^4*a3*a2^5*a1^3 + 144*a6^4*a5*a4^4*a3*a2^5*a1^3 - 136*a6^3*a5^2*a4^4*a3*a2^5*a1^3 - 136*a6^2*a5^3*a4^4*a3*a2^5*a1^3 + 144*a6*a5^4*a4^4*a3*a2^5*a1^3 - 48*a5^5*a4^4*a3*a2^5*a1^3 - 48*a6^4*a4^5*a3*a2^5*a1^3 - 160*a6^3*a5*a4^5*a3*a2^5*a1^3 + 144*a6^2*a5^2*a4^5*a3*a2^5*a1^3 - 160*a6*a5^3*a4^5*a3*a2^5*a1^3 - 48*a5^4*a4^5*a3*a2^5*a1^3 + 40*a6^3*a4^6*a3*a2^5*a1^3 - 48*a6^2*a5*a4^6*a3*a2^5*a1^3 - 48*a6*a5^2*a4^6*a3*a2^5*a1^3 + 40*a5^3*a4^6*a3*a2^5*a1^3 - 28*a6^6*a5^2*a3^2*a2^5*a1^3 + 32*a6^5*a5^3*a3^2*a2^5*a1^3 + 36*a6^4*a5^4*a3^2*a2^5*a1^3 + 32*a6^3*a5^5*a3^2*a2^5*a1^3 - 28*a6^2*a5^6*a3^2*a2^5*a1^3 - 48*a6^6*a5*a4*a3^2*a2^5*a1^3 + 144*a6^5*a5^2*a4*a3^2*a2^5*a1^3 - 136*a6^4*a5^3*a4*a3^2*a2^5*a1^3 - 136*a6^3*a5^4*a4*a3^2*a2^5*a1^3 + 144*a6^2*a5^5*a4*a3^2*a2^5*a1^3 - 48*a6*a5^6*a4*a3^2*a2^5*a1^3 - 28*a6^6*a4^2*a3^2*a2^5*a1^3 + 144*a6^5*a5*a4^2*a3^2*a2^5*a1^3 + 756*a6^4*a5^2*a4^2*a3^2*a2^5*a1^3 - 768*a6^3*a5^3*a4^2*a3^2*a2^5*a1^3 + 756*a6^2*a5^4*a4^2*a3^2*a2^5*a1^3 + 144*a6*a5^5*a4^2*a3^2*a2^5*a1^3 - 28*a5^6*a4^2*a3^2*a2^5*a1^3 + 32*a6^5*a4^3*a3^2*a2^5*a1^3 - 136*a6^4*a5*a4^3*a3^2*a2^5*a1^3 - 768*a6^3*a5^2*a4^3*a3^2*a2^5*a1^3 - 768*a6^2*a5^3*a4^3*a3^2*a2^5*a1^3 - 136*a6*a5^4*a4^3*a3^2*a2^5*a1^3 + 32*a5^5*a4^3*a3^2*a2^5*a1^3 + 36*a6^4*a4^4*a3^2*a2^5*a1^3 - 136*a6^3*a5*a4^4*a3^2*a2^5*a1^3 + 756*a6^2*a5^2*a4^4*a3^2*a2^5*a1^3 - 136*a6*a5^3*a4^4*a3^2*a2^5*a1^3 + 36*a5^4*a4^4*a3^2*a2^5*a1^3 + 32*a6^3*a4^5*a3^2*a2^5*a1^3 + 144*a6^2*a5*a4^5*a3^2*a2^5*a1^3 + 144*a6*a5^2*a4^5*a3^2*a2^5*a1^3 + 32*a5^3*a4^5*a3^2*a2^5*a1^3 - 28*a6^2*a4^6*a3^2*a2^5*a1^3 - 48*a6*a5*a4^6*a3^2*a2^5*a1^3 - 28*a5^2*a4^6*a3^2*a2^5*a1^3 + 40*a6^6*a5*a3^3*a2^5*a1^3 + 32*a6^5*a5^2*a3^3*a2^5*a1^3 - 96*a6^4*a5^3*a3^3*a2^5*a1^3 - 96*a6^3*a5^4*a3^3*a2^5*a1^3 + 32*a6^2*a5^5*a3^3*a2^5*a1^3 + 40*a6*a5^6*a3^3*a2^5*a1^3 + 40*a6^6*a4*a3^3*a2^5*a1^3 - 160*a6^5*a5*a4*a3^3*a2^5*a1^3 - 136*a6^4*a5^2*a4*a3^3*a2^5*a1^3 + 1248*a6^3*a5^3*a4*a3^3*a2^5*a1^3 - 136*a6^2*a5^4*a4*a3^3*a2^5*a1^3 - 160*a6*a5^5*a4*a3^3*a2^5*a1^3 + 40*a5^6*a4*a3^3*a2^5*a1^3 + 32*a6^5*a4^2*a3^3*a2^5*a1^3 - 136*a6^4*a5*a4^2*a3^3*a2^5*a1^3 - 768*a6^3*a5^2*a4^2*a3^3*a2^5*a1^3 - 768*a6^2*a5^3*a4^2*a3^3*a2^5*a1^3 - 136*a6*a5^4*a4^2*a3^3*a2^5*a1^3 + 32*a5^5*a4^2*a3^3*a2^5*a1^3 - 96*a6^4*a4^3*a3^3*a2^5*a1^3 + 1248*a6^3*a5*a4^3*a3^3*a2^5*a1^3 - 768*a6^2*a5^2*a4^3*a3^3*a2^5*a1^3 + 1248*a6*a5^3*a4^3*a3^3*a2^5*a1^3 - 96*a5^4*a4^3*a3^3*a2^5*a1^3 - 96*a6^3*a4^4*a3^3*a2^5*a1^3 - 136*a6^2*a5*a4^4*a3^3*a2^5*a1^3 - 136*a6*a5^2*a4^4*a3^3*a2^5*a1^3 - 96*a5^3*a4^4*a3^3*a2^5*a1^3 + 32*a6^2*a4^5*a3^3*a2^5*a1^3 - 160*a6*a5*a4^5*a3^3*a2^5*a1^3 + 32*a5^2*a4^5*a3^3*a2^5*a1^3 + 40*a6*a4^6*a3^3*a2^5*a1^3 + 40*a5*a4^6*a3^3*a2^5*a1^3 - 4*a6^6*a3^4*a2^5*a1^3 - 48*a6^5*a5*a3^4*a2^5*a1^3 + 36*a6^4*a5^2*a3^4*a2^5*a1^3 - 96*a6^3*a5^3*a3^4*a2^5*a1^3 + 36*a6^2*a5^4*a3^4*a2^5*a1^3 - 48*a6*a5^5*a3^4*a2^5*a1^3 - 4*a5^6*a3^4*a2^5*a1^3 - 48*a6^5*a4*a3^4*a2^5*a1^3 + 144*a6^4*a5*a4*a3^4*a2^5*a1^3 - 136*a6^3*a5^2*a4*a3^4*a2^5*a1^3 - 136*a6^2*a5^3*a4*a3^4*a2^5*a1^3 + 144*a6*a5^4*a4*a3^4*a2^5*a1^3 - 48*a5^5*a4*a3^4*a2^5*a1^3 + 36*a6^4*a4^2*a3^4*a2^5*a1^3 - 136*a6^3*a5*a4^2*a3^4*a2^5*a1^3 + 756*a6^2*a5^2*a4^2*a3^4*a2^5*a1^3 - 136*a6*a5^3*a4^2*a3^4*a2^5*a1^3 + 36*a5^4*a4^2*a3^4*a2^5*a1^3 - 96*a6^3*a4^3*a3^4*a2^5*a1^3 - 136*a6^2*a5*a4^3*a3^4*a2^5*a1^3 - 136*a6*a5^2*a4^3*a3^4*a2^5*a1^3 - 96*a5^3*a4^3*a3^4*a2^5*a1^3 + 36*a6^2*a4^4*a3^4*a2^5*a1^3 + 144*a6*a5*a4^4*a3^4*a2^5*a1^3 + 36*a5^2*a4^4*a3^4*a2^5*a1^3 - 48*a6*a4^5*a3^4*a2^5*a1^3 - 48*a5*a4^5*a3^4*a2^5*a1^3 - 4*a4^6*a3^4*a2^5*a1^3 + 48*a6^5*a3^5*a2^5*a1^3 - 48*a6^4*a5*a3^5*a2^5*a1^3 + 32*a6^3*a5^2*a3^5*a2^5*a1^3 + 32*a6^2*a5^3*a3^5*a2^5*a1^3 - 48*a6*a5^4*a3^5*a2^5*a1^3 + 48*a5^5*a3^5*a2^5*a1^3 - 48*a6^4*a4*a3^5*a2^5*a1^3 - 160*a6^3*a5*a4*a3^5*a2^5*a1^3 + 144*a6^2*a5^2*a4*a3^5*a2^5*a1^3 - 160*a6*a5^3*a4*a3^5*a2^5*a1^3 - 48*a5^4*a4*a3^5*a2^5*a1^3 + 32*a6^3*a4^2*a3^5*a2^5*a1^3 + 144*a6^2*a5*a4^2*a3^5*a2^5*a1^3 + 144*a6*a5^2*a4^2*a3^5*a2^5*a1^3 + 32*a5^3*a4^2*a3^5*a2^5*a1^3 + 32*a6^2*a4^3*a3^5*a2^5*a1^3 - 160*a6*a5*a4^3*a3^5*a2^5*a1^3 + 32*a5^2*a4^3*a3^5*a2^5*a1^3 - 48*a6*a4^4*a3^5*a2^5*a1^3 - 48*a5*a4^4*a3^5*a2^5*a1^3 + 48*a4^5*a3^5*a2^5*a1^3 - 4*a6^4*a3^6*a2^5*a1^3 + 40*a6^3*a5*a3^6*a2^5*a1^3 - 28*a6^2*a5^2*a3^6*a2^5*a1^3 + 40*a6*a5^3*a3^6*a2^5*a1^3 - 4*a5^4*a3^6*a2^5*a1^3 + 40*a6^3*a4*a3^6*a2^5*a1^3 - 48*a6^2*a5*a4*a3^6*a2^5*a1^3 - 48*a6*a5^2*a4*a3^6*a2^5*a1^3 + 40*a5^3*a4*a3^6*a2^5*a1^3 - 28*a6^2*a4^2*a3^6*a2^5*a1^3 - 48*a6*a5*a4^2*a3^6*a2^5*a1^3 - 28*a5^2*a4^2*a3^6*a2^5*a1^3 + 40*a6*a4^3*a3^6*a2^5*a1^3 + 40*a5*a4^3*a3^6*a2^5*a1^3 - 4*a4^4*a3^6*a2^5*a1^3 - 8*a6^6*a5^3*a2^6*a1^3 - 4*a6^5*a5^4*a2^6*a1^3 - 4*a6^4*a5^5*a2^6*a1^3 - 8*a6^3*a5^6*a2^6*a1^3 - 4*a6^6*a5^2*a4*a2^6*a1^3 + 40*a6^5*a5^3*a4*a2^6*a1^3 - 28*a6^4*a5^4*a4*a2^6*a1^3 + 40*a6^3*a5^5*a4*a2^6*a1^3 - 4*a6^2*a5^6*a4*a2^6*a1^3 - 4*a6^6*a5*a4^2*a2^6*a1^3 - 28*a6^5*a5^2*a4^2*a2^6*a1^3 - 4*a6^4*a5^3*a4^2*a2^6*a1^3 - 4*a6^3*a5^4*a4^2*a2^6*a1^3 - 28*a6^2*a5^5*a4^2*a2^6*a1^3 - 4*a6*a5^6*a4^2*a2^6*a1^3 - 8*a6^6*a4^3*a2^6*a1^3 + 40*a6^5*a5*a4^3*a2^6*a1^3 - 4*a6^4*a5^2*a4^3*a2^6*a1^3 + 48*a6^3*a5^3*a4^3*a2^6*a1^3 - 4*a6^2*a5^4*a4^3*a2^6*a1^3 + 40*a6*a5^5*a4^3*a2^6*a1^3 - 8*a5^6*a4^3*a2^6*a1^3 - 4*a6^5*a4^4*a2^6*a1^3 - 28*a6^4*a5*a4^4*a2^6*a1^3 - 4*a6^3*a5^2*a4^4*a2^6*a1^3 - 4*a6^2*a5^3*a4^4*a2^6*a1^3 - 28*a6*a5^4*a4^4*a2^6*a1^3 - 4*a5^5*a4^4*a2^6*a1^3 - 4*a6^4*a4^5*a2^6*a1^3 + 40*a6^3*a5*a4^5*a2^6*a1^3 - 28*a6^2*a5^2*a4^5*a2^6*a1^3 + 40*a6*a5^3*a4^5*a2^6*a1^3 - 4*a5^4*a4^5*a2^6*a1^3 - 8*a6^3*a4^6*a2^6*a1^3 - 4*a6^2*a5*a4^6*a2^6*a1^3 - 4*a6*a5^2*a4^6*a2^6*a1^3 - 8*a5^3*a4^6*a2^6*a1^3 - 4*a6^6*a5^2*a3*a2^6*a1^3 + 40*a6^5*a5^3*a3*a2^6*a1^3 - 28*a6^4*a5^4*a3*a2^6*a1^3 + 40*a6^3*a5^5*a3*a2^6*a1^3 - 4*a6^2*a5^6*a3*a2^6*a1^3 + 48*a6^6*a5*a4*a3*a2^6*a1^3 - 48*a6^5*a5^2*a4*a3*a2^6*a1^3 + 32*a6^4*a5^3*a4*a3*a2^6*a1^3 + 32*a6^3*a5^4*a4*a3*a2^6*a1^3 - 48*a6^2*a5^5*a4*a3*a2^6*a1^3 + 48*a6*a5^6*a4*a3*a2^6*a1^3 - 4*a6^6*a4^2*a3*a2^6*a1^3 - 48*a6^5*a5*a4^2*a3*a2^6*a1^3 + 36*a6^4*a5^2*a4^2*a3*a2^6*a1^3 - 96*a6^3*a5^3*a4^2*a3*a2^6*a1^3 + 36*a6^2*a5^4*a4^2*a3*a2^6*a1^3 - 48*a6*a5^5*a4^2*a3*a2^6*a1^3 - 4*a5^6*a4^2*a3*a2^6*a1^3 + 40*a6^5*a4^3*a3*a2^6*a1^3 + 32*a6^4*a5*a4^3*a3*a2^6*a1^3 - 96*a6^3*a5^2*a4^3*a3*a2^6*a1^3 - 96*a6^2*a5^3*a4^3*a3*a2^6*a1^3 + 32*a6*a5^4*a4^3*a3*a2^6*a1^3 + 40*a5^5*a4^3*a3*a2^6*a1^3 - 28*a6^4*a4^4*a3*a2^6*a1^3 + 32*a6^3*a5*a4^4*a3*a2^6*a1^3 + 36*a6^2*a5^2*a4^4*a3*a2^6*a1^3 + 32*a6*a5^3*a4^4*a3*a2^6*a1^3 - 28*a5^4*a4^4*a3*a2^6*a1^3 + 40*a6^3*a4^5*a3*a2^6*a1^3 - 48*a6^2*a5*a4^5*a3*a2^6*a1^3 - 48*a6*a5^2*a4^5*a3*a2^6*a1^3 + 40*a5^3*a4^5*a3*a2^6*a1^3 - 4*a6^2*a4^6*a3*a2^6*a1^3 + 48*a6*a5*a4^6*a3*a2^6*a1^3 - 4*a5^2*a4^6*a3*a2^6*a1^3 - 4*a6^6*a5*a3^2*a2^6*a1^3 - 28*a6^5*a5^2*a3^2*a2^6*a1^3 - 4*a6^4*a5^3*a3^2*a2^6*a1^3 - 4*a6^3*a5^4*a3^2*a2^6*a1^3 - 28*a6^2*a5^5*a3^2*a2^6*a1^3 - 4*a6*a5^6*a3^2*a2^6*a1^3 - 4*a6^6*a4*a3^2*a2^6*a1^3 - 48*a6^5*a5*a4*a3^2*a2^6*a1^3 + 36*a6^4*a5^2*a4*a3^2*a2^6*a1^3 - 96*a6^3*a5^3*a4*a3^2*a2^6*a1^3 + 36*a6^2*a5^4*a4*a3^2*a2^6*a1^3 - 48*a6*a5^5*a4*a3^2*a2^6*a1^3 - 4*a5^6*a4*a3^2*a2^6*a1^3 - 28*a6^5*a4^2*a3^2*a2^6*a1^3 + 36*a6^4*a5*a4^2*a3^2*a2^6*a1^3 + 144*a6^3*a5^2*a4^2*a3^2*a2^6*a1^3 + 144*a6^2*a5^3*a4^2*a3^2*a2^6*a1^3 + 36*a6*a5^4*a4^2*a3^2*a2^6*a1^3 - 28*a5^5*a4^2*a3^2*a2^6*a1^3 - 4*a6^4*a4^3*a3^2*a2^6*a1^3 - 96*a6^3*a5*a4^3*a3^2*a2^6*a1^3 + 144*a6^2*a5^2*a4^3*a3^2*a2^6*a1^3 - 96*a6*a5^3*a4^3*a3^2*a2^6*a1^3 - 4*a5^4*a4^3*a3^2*a2^6*a1^3 - 4*a6^3*a4^4*a3^2*a2^6*a1^3 + 36*a6^2*a5*a4^4*a3^2*a2^6*a1^3 + 36*a6*a5^2*a4^4*a3^2*a2^6*a1^3 - 4*a5^3*a4^4*a3^2*a2^6*a1^3 - 28*a6^2*a4^5*a3^2*a2^6*a1^3 - 48*a6*a5*a4^5*a3^2*a2^6*a1^3 - 28*a5^2*a4^5*a3^2*a2^6*a1^3 - 4*a6*a4^6*a3^2*a2^6*a1^3 - 4*a5*a4^6*a3^2*a2^6*a1^3 - 8*a6^6*a3^3*a2^6*a1^3 + 40*a6^5*a5*a3^3*a2^6*a1^3 - 4*a6^4*a5^2*a3^3*a2^6*a1^3 + 48*a6^3*a5^3*a3^3*a2^6*a1^3 - 4*a6^2*a5^4*a3^3*a2^6*a1^3 + 40*a6*a5^5*a3^3*a2^6*a1^3 - 8*a5^6*a3^3*a2^6*a1^3 + 40*a6^5*a4*a3^3*a2^6*a1^3 + 32*a6^4*a5*a4*a3^3*a2^6*a1^3 - 96*a6^3*a5^2*a4*a3^3*a2^6*a1^3 - 96*a6^2*a5^3*a4*a3^3*a2^6*a1^3 + 32*a6*a5^4*a4*a3^3*a2^6*a1^3 + 40*a5^5*a4*a3^3*a2^6*a1^3 - 4*a6^4*a4^2*a3^3*a2^6*a1^3 - 96*a6^3*a5*a4^2*a3^3*a2^6*a1^3 + 144*a6^2*a5^2*a4^2*a3^3*a2^6*a1^3 - 96*a6*a5^3*a4^2*a3^3*a2^6*a1^3 - 4*a5^4*a4^2*a3^3*a2^6*a1^3 + 48*a6^3*a4^3*a3^3*a2^6*a1^3 - 96*a6^2*a5*a4^3*a3^3*a2^6*a1^3 - 96*a6*a5^2*a4^3*a3^3*a2^6*a1^3 + 48*a5^3*a4^3*a3^3*a2^6*a1^3 - 4*a6^2*a4^4*a3^3*a2^6*a1^3 + 32*a6*a5*a4^4*a3^3*a2^6*a1^3 - 4*a5^2*a4^4*a3^3*a2^6*a1^3 + 40*a6*a4^5*a3^3*a2^6*a1^3 + 40*a5*a4^5*a3^3*a2^6*a1^3 - 8*a4^6*a3^3*a2^6*a1^3 - 4*a6^5*a3^4*a2^6*a1^3 - 28*a6^4*a5*a3^4*a2^6*a1^3 - 4*a6^3*a5^2*a3^4*a2^6*a1^3 - 4*a6^2*a5^3*a3^4*a2^6*a1^3 - 28*a6*a5^4*a3^4*a2^6*a1^3 - 4*a5^5*a3^4*a2^6*a1^3 - 28*a6^4*a4*a3^4*a2^6*a1^3 + 32*a6^3*a5*a4*a3^4*a2^6*a1^3 + 36*a6^2*a5^2*a4*a3^4*a2^6*a1^3 + 32*a6*a5^3*a4*a3^4*a2^6*a1^3 - 28*a5^4*a4*a3^4*a2^6*a1^3 - 4*a6^3*a4^2*a3^4*a2^6*a1^3 + 36*a6^2*a5*a4^2*a3^4*a2^6*a1^3 + 36*a6*a5^2*a4^2*a3^4*a2^6*a1^3 - 4*a5^3*a4^2*a3^4*a2^6*a1^3 - 4*a6^2*a4^3*a3^4*a2^6*a1^3 + 32*a6*a5*a4^3*a3^4*a2^6*a1^3 - 4*a5^2*a4^3*a3^4*a2^6*a1^3 - 28*a6*a4^4*a3^4*a2^6*a1^3 - 28*a5*a4^4*a3^4*a2^6*a1^3 - 4*a4^5*a3^4*a2^6*a1^3 - 4*a6^4*a3^5*a2^6*a1^3 + 40*a6^3*a5*a3^5*a2^6*a1^3 - 28*a6^2*a5^2*a3^5*a2^6*a1^3 + 40*a6*a5^3*a3^5*a2^6*a1^3 - 4*a5^4*a3^5*a2^6*a1^3 + 40*a6^3*a4*a3^5*a2^6*a1^3 - 48*a6^2*a5*a4*a3^5*a2^6*a1^3 - 48*a6*a5^2*a4*a3^5*a2^6*a1^3 + 40*a5^3*a4*a3^5*a2^6*a1^3 - 28*a6^2*a4^2*a3^5*a2^6*a1^3 - 48*a6*a5*a4^2*a3^5*a2^6*a1^3 - 28*a5^2*a4^2*a3^5*a2^6*a1^3 + 40*a6*a4^3*a3^5*a2^6*a1^3 + 40*a5*a4^3*a3^5*a2^6*a1^3 - 4*a4^4*a3^5*a2^6*a1^3 - 8*a6^3*a3^6*a2^6*a1^3 - 4*a6^2*a5*a3^6*a2^6*a1^3 - 4*a6*a5^2*a3^6*a2^6*a1^3 - 8*a5^3*a3^6*a2^6*a1^3 - 4*a6^2*a4*a3^6*a2^6*a1^3 + 48*a6*a5*a4*a3^6*a2^6*a1^3 - 4*a5^2*a4*a3^6*a2^6*a1^3 - 4*a6*a4^2*a3^6*a2^6*a1^3 - 4*a5*a4^2*a3^6*a2^6*a1^3 - 8*a4^3*a3^6*a2^6*a1^3 + 8*a6^6*a5^6*a4^2*a1^4 - 4*a6^6*a5^5*a4^3*a1^4 - 4*a6^5*a5^6*a4^3*a1^4 + 24*a6^6*a5^4*a4^4*a1^4 - 24*a6^5*a5^5*a4^4*a1^4 + 24*a6^4*a5^6*a4^4*a1^4 - 4*a6^6*a5^3*a4^5*a1^4 - 24*a6^5*a5^4*a4^5*a1^4 - 24*a6^4*a5^5*a4^5*a1^4 - 4*a6^3*a5^6*a4^5*a1^4 + 8*a6^6*a5^2*a4^6*a1^4 - 4*a6^5*a5^3*a4^6*a1^4 + 24*a6^4*a5^4*a4^6*a1^4 - 4*a6^3*a5^5*a4^6*a1^4 + 8*a6^2*a5^6*a4^6*a1^4 - 8*a6^6*a5^6*a4*a3*a1^4 + 2*a6^6*a5^5*a4^2*a3*a1^4 + 2*a6^5*a5^6*a4^2*a3*a1^4 - 28*a6^6*a5^4*a4^3*a3*a1^4 - 48*a6^5*a5^5*a4^3*a3*a1^4 - 28*a6^4*a5^6*a4^3*a3*a1^4 - 28*a6^6*a5^3*a4^4*a3*a1^4 + 108*a6^5*a5^4*a4^4*a3*a1^4 + 108*a6^4*a5^5*a4^4*a3*a1^4 - 28*a6^3*a5^6*a4^4*a3*a1^4 + 2*a6^6*a5^2*a4^5*a3*a1^4 - 48*a6^5*a5^3*a4^5*a3*a1^4 + 108*a6^4*a5^4*a4^5*a3*a1^4 - 48*a6^3*a5^5*a4^5*a3*a1^4 + 2*a6^2*a5^6*a4^5*a3*a1^4 - 8*a6^6*a5*a4^6*a3*a1^4 + 2*a6^5*a5^2*a4^6*a3*a1^4 - 28*a6^4*a5^3*a4^6*a3*a1^4 - 28*a6^3*a5^4*a4^6*a3*a1^4 + 2*a6^2*a5^5*a4^6*a3*a1^4 - 8*a6*a5^6*a4^6*a3*a1^4 + 8*a6^6*a5^6*a3^2*a1^4 + 2*a6^6*a5^5*a4*a3^2*a1^4 + 2*a6^5*a5^6*a4*a3^2*a1^4 + 32*a6^6*a5^4*a4^2*a3^2*a1^4 + 32*a6^4*a5^6*a4^2*a3^2*a1^4 - 4*a6^6*a5^3*a4^3*a3^2*a1^4 + 36*a6^5*a5^4*a4^3*a3^2*a1^4 + 36*a6^4*a5^5*a4^3*a3^2*a1^4 - 4*a6^3*a5^6*a4^3*a3^2*a1^4 + 32*a6^6*a5^2*a4^4*a3^2*a1^4 + 36*a6^5*a5^3*a4^4*a3^2*a1^4 - 432*a6^4*a5^4*a4^4*a3^2*a1^4 + 36*a6^3*a5^5*a4^4*a3^2*a1^4 + 32*a6^2*a5^6*a4^4*a3^2*a1^4 + 2*a6^6*a5*a4^5*a3^2*a1^4 + 36*a6^4*a5^3*a4^5*a3^2*a1^4 + 36*a6^3*a5^4*a4^5*a3^2*a1^4 + 2*a6*a5^6*a4^5*a3^2*a1^4 + 8*a6^6*a4^6*a3^2*a1^4 + 2*a6^5*a5*a4^6*a3^2*a1^4 + 32*a6^4*a5^2*a4^6*a3^2*a1^4 - 4*a6^3*a5^3*a4^6*a3^2*a1^4 + 32*a6^2*a5^4*a4^6*a3^2*a1^4 + 2*a6*a5^5*a4^6*a3^2*a1^4 + 8*a5^6*a4^6*a3^2*a1^4 - 4*a6^6*a5^5*a3^3*a1^4 - 4*a6^5*a5^6*a3^3*a1^4 - 28*a6^6*a5^4*a4*a3^3*a1^4 - 48*a6^5*a5^5*a4*a3^3*a1^4 - 28*a6^4*a5^6*a4*a3^3*a1^4 - 4*a6^6*a5^3*a4^2*a3^3*a1^4 + 36*a6^5*a5^4*a4^2*a3^3*a1^4 + 36*a6^4*a5^5*a4^2*a3^3*a1^4 - 4*a6^3*a5^6*a4^2*a3^3*a1^4 - 4*a6^6*a5^2*a4^3*a3^3*a1^4 - 96*a6^5*a5^3*a4^3*a3^3*a1^4 + 144*a6^4*a5^4*a4^3*a3^3*a1^4 - 96*a6^3*a5^5*a4^3*a3^3*a1^4 - 4*a6^2*a5^6*a4^3*a3^3*a1^4 - 28*a6^6*a5*a4^4*a3^3*a1^4 + 36*a6^5*a5^2*a4^4*a3^3*a1^4 + 144*a6^4*a5^3*a4^4*a3^3*a1^4 + 144*a6^3*a5^4*a4^4*a3^3*a1^4 + 36*a6^2*a5^5*a4^4*a3^3*a1^4 - 28*a6*a5^6*a4^4*a3^3*a1^4 - 4*a6^6*a4^5*a3^3*a1^4 - 48*a6^5*a5*a4^5*a3^3*a1^4 + 36*a6^4*a5^2*a4^5*a3^3*a1^4 - 96*a6^3*a5^3*a4^5*a3^3*a1^4 + 36*a6^2*a5^4*a4^5*a3^3*a1^4 - 48*a6*a5^5*a4^5*a3^3*a1^4 - 4*a5^6*a4^5*a3^3*a1^4 - 4*a6^5*a4^6*a3^3*a1^4 - 28*a6^4*a5*a4^6*a3^3*a1^4 - 4*a6^3*a5^2*a4^6*a3^3*a1^4 - 4*a6^2*a5^3*a4^6*a3^3*a1^4 - 28*a6*a5^4*a4^6*a3^3*a1^4 - 4*a5^5*a4^6*a3^3*a1^4 + 24*a6^6*a5^4*a3^4*a1^4 - 24*a6^5*a5^5*a3^4*a1^4 + 24*a6^4*a5^6*a3^4*a1^4 - 28*a6^6*a5^3*a4*a3^4*a1^4 + 108*a6^5*a5^4*a4*a3^4*a1^4 + 108*a6^4*a5^5*a4*a3^4*a1^4 - 28*a6^3*a5^6*a4*a3^4*a1^4 + 32*a6^6*a5^2*a4^2*a3^4*a1^4 + 36*a6^5*a5^3*a4^2*a3^4*a1^4 - 432*a6^4*a5^4*a4^2*a3^4*a1^4 + 36*a6^3*a5^5*a4^2*a3^4*a1^4 + 32*a6^2*a5^6*a4^2*a3^4*a1^4 - 28*a6^6*a5*a4^3*a3^4*a1^4 + 36*a6^5*a5^2*a4^3*a3^4*a1^4 + 144*a6^4*a5^3*a4^3*a3^4*a1^4 + 144*a6^3*a5^4*a4^3*a3^4*a1^4 + 36*a6^2*a5^5*a4^3*a3^4*a1^4 - 28*a6*a5^6*a4^3*a3^4*a1^4 + 24*a6^6*a4^4*a3^4*a1^4 + 108*a6^5*a5*a4^4*a3^4*a1^4 - 432*a6^4*a5^2*a4^4*a3^4*a1^4 + 144*a6^3*a5^3*a4^4*a3^4*a1^4 - 432*a6^2*a5^4*a4^4*a3^4*a1^4 + 108*a6*a5^5*a4^4*a3^4*a1^4 + 24*a5^6*a4^4*a3^4*a1^4 - 24*a6^5*a4^5*a3^4*a1^4 + 108*a6^4*a5*a4^5*a3^4*a1^4 + 36*a6^3*a5^2*a4^5*a3^4*a1^4 + 36*a6^2*a5^3*a4^5*a3^4*a1^4 + 108*a6*a5^4*a4^5*a3^4*a1^4 - 24*a5^5*a4^5*a3^4*a1^4 + 24*a6^4*a4^6*a3^4*a1^4 - 28*a6^3*a5*a4^6*a3^4*a1^4 + 32*a6^2*a5^2*a4^6*a3^4*a1^4 - 28*a6*a5^3*a4^6*a3^4*a1^4 + 24*a5^4*a4^6*a3^4*a1^4 - 4*a6^6*a5^3*a3^5*a1^4 - 24*a6^5*a5^4*a3^5*a1^4 - 24*a6^4*a5^5*a3^5*a1^4 - 4*a6^3*a5^6*a3^5*a1^4 + 2*a6^6*a5^2*a4*a3^5*a1^4 - 48*a6^5*a5^3*a4*a3^5*a1^4 + 108*a6^4*a5^4*a4*a3^5*a1^4 - 48*a6^3*a5^5*a4*a3^5*a1^4 + 2*a6^2*a5^6*a4*a3^5*a1^4 + 2*a6^6*a5*a4^2*a3^5*a1^4 + 36*a6^4*a5^3*a4^2*a3^5*a1^4 + 36*a6^3*a5^4*a4^2*a3^5*a1^4 + 2*a6*a5^6*a4^2*a3^5*a1^4 - 4*a6^6*a4^3*a3^5*a1^4 - 48*a6^5*a5*a4^3*a3^5*a1^4 + 36*a6^4*a5^2*a4^3*a3^5*a1^4 - 96*a6^3*a5^3*a4^3*a3^5*a1^4 + 36*a6^2*a5^4*a4^3*a3^5*a1^4 - 48*a6*a5^5*a4^3*a3^5*a1^4 - 4*a5^6*a4^3*a3^5*a1^4 - 24*a6^5*a4^4*a3^5*a1^4 + 108*a6^4*a5*a4^4*a3^5*a1^4 + 36*a6^3*a5^2*a4^4*a3^5*a1^4 + 36*a6^2*a5^3*a4^4*a3^5*a1^4 + 108*a6*a5^4*a4^4*a3^5*a1^4 - 24*a5^5*a4^4*a3^5*a1^4 - 24*a6^4*a4^5*a3^5*a1^4 - 48*a6^3*a5*a4^5*a3^5*a1^4 - 48*a6*a5^3*a4^5*a3^5*a1^4 - 24*a5^4*a4^5*a3^5*a1^4 - 4*a6^3*a4^6*a3^5*a1^4 + 2*a6^2*a5*a4^6*a3^5*a1^4 + 2*a6*a5^2*a4^6*a3^5*a1^4 - 4*a5^3*a4^6*a3^5*a1^4 + 8*a6^6*a5^2*a3^6*a1^4 - 4*a6^5*a5^3*a3^6*a1^4 + 24*a6^4*a5^4*a3^6*a1^4 - 4*a6^3*a5^5*a3^6*a1^4 + 8*a6^2*a5^6*a3^6*a1^4 - 8*a6^6*a5*a4*a3^6*a1^4 + 2*a6^5*a5^2*a4*a3^6*a1^4 - 28*a6^4*a5^3*a4*a3^6*a1^4 - 28*a6^3*a5^4*a4*a3^6*a1^4 + 2*a6^2*a5^5*a4*a3^6*a1^4 - 8*a6*a5^6*a4*a3^6*a1^4 + 8*a6^6*a4^2*a3^6*a1^4 + 2*a6^5*a5*a4^2*a3^6*a1^4 + 32*a6^4*a5^2*a4^2*a3^6*a1^4 - 4*a6^3*a5^3*a4^2*a3^6*a1^4 + 32*a6^2*a5^4*a4^2*a3^6*a1^4 + 2*a6*a5^5*a4^2*a3^6*a1^4 + 8*a5^6*a4^2*a3^6*a1^4 - 4*a6^5*a4^3*a3^6*a1^4 - 28*a6^4*a5*a4^3*a3^6*a1^4 - 4*a6^3*a5^2*a4^3*a3^6*a1^4 - 4*a6^2*a5^3*a4^3*a3^6*a1^4 - 28*a6*a5^4*a4^3*a3^6*a1^4 - 4*a5^5*a4^3*a3^6*a1^4 + 24*a6^4*a4^4*a3^6*a1^4 - 28*a6^3*a5*a4^4*a3^6*a1^4 + 32*a6^2*a5^2*a4^4*a3^6*a1^4 - 28*a6*a5^3*a4^4*a3^6*a1^4 + 24*a5^4*a4^4*a3^6*a1^4 - 4*a6^3*a4^5*a3^6*a1^4 + 2*a6^2*a5*a4^5*a3^6*a1^4 + 2*a6*a5^2*a4^5*a3^6*a1^4 - 4*a5^3*a4^5*a3^6*a1^4 + 8*a6^2*a4^6*a3^6*a1^4 - 8*a6*a5*a4^6*a3^6*a1^4 + 8*a5^2*a4^6*a3^6*a1^4 - 8*a6^6*a5^6*a4*a2*a1^4 + 2*a6^6*a5^5*a4^2*a2*a1^4 + 2*a6^5*a5^6*a4^2*a2*a1^4 - 28*a6^6*a5^4*a4^3*a2*a1^4 - 48*a6^5*a5^5*a4^3*a2*a1^4 - 28*a6^4*a5^6*a4^3*a2*a1^4 - 28*a6^6*a5^3*a4^4*a2*a1^4 + 108*a6^5*a5^4*a4^4*a2*a1^4 + 108*a6^4*a5^5*a4^4*a2*a1^4 - 28*a6^3*a5^6*a4^4*a2*a1^4 + 2*a6^6*a5^2*a4^5*a2*a1^4 - 48*a6^5*a5^3*a4^5*a2*a1^4 + 108*a6^4*a5^4*a4^5*a2*a1^4 - 48*a6^3*a5^5*a4^5*a2*a1^4 + 2*a6^2*a5^6*a4^5*a2*a1^4 - 8*a6^6*a5*a4^6*a2*a1^4 + 2*a6^5*a5^2*a4^6*a2*a1^4 - 28*a6^4*a5^3*a4^6*a2*a1^4 - 28*a6^3*a5^4*a4^6*a2*a1^4 + 2*a6^2*a5^5*a4^6*a2*a1^4 - 8*a6*a5^6*a4^6*a2*a1^4 - 8*a6^6*a5^6*a3*a2*a1^4 + 120*a6^5*a5^5*a4^2*a3*a2*a1^4 + 32*a6^6*a5^3*a4^3*a3*a2*a1^4 + 144*a6^5*a5^4*a4^3*a3*a2*a1^4 + 144*a6^4*a5^5*a4^3*a3*a2*a1^4 + 32*a6^3*a5^6*a4^3*a3*a2*a1^4 + 144*a6^5*a5^3*a4^4*a3*a2*a1^4 - 1296*a6^4*a5^4*a4^4*a3*a2*a1^4 + 144*a6^3*a5^5*a4^4*a3*a2*a1^4 + 120*a6^5*a5^2*a4^5*a3*a2*a1^4 + 144*a6^4*a5^3*a4^5*a3*a2*a1^4 + 144*a6^3*a5^4*a4^5*a3*a2*a1^4 + 120*a6^2*a5^5*a4^5*a3*a2*a1^4 - 8*a6^6*a4^6*a3*a2*a1^4 + 32*a6^3*a5^3*a4^6*a3*a2*a1^4 - 8*a5^6*a4^6*a3*a2*a1^4 + 2*a6^6*a5^5*a3^2*a2*a1^4 + 2*a6^5*a5^6*a3^2*a2*a1^4 + 120*a6^5*a5^5*a4*a3^2*a2*a1^4 + 36*a6^6*a5^3*a4^2*a3^2*a2*a1^4 - 408*a6^5*a5^4*a4^2*a3^2*a2*a1^4 - 408*a6^4*a5^5*a4^2*a3^2*a2*a1^4 + 36*a6^3*a5^6*a4^2*a3^2*a2*a1^4 + 36*a6^6*a5^2*a4^3*a3^2*a2*a1^4 - 136*a6^5*a5^3*a4^3*a3^2*a2*a1^4 + 756*a6^4*a5^4*a4^3*a3^2*a2*a1^4 - 136*a6^3*a5^5*a4^3*a3^2*a2*a1^4 + 36*a6^2*a5^6*a4^3*a3^2*a2*a1^4 - 408*a6^5*a5^2*a4^4*a3^2*a2*a1^4 + 756*a6^4*a5^3*a4^4*a3^2*a2*a1^4 + 756*a6^3*a5^4*a4^4*a3^2*a2*a1^4 - 408*a6^2*a5^5*a4^4*a3^2*a2*a1^4 + 2*a6^6*a4^5*a3^2*a2*a1^4 + 120*a6^5*a5*a4^5*a3^2*a2*a1^4 - 408*a6^4*a5^2*a4^5*a3^2*a2*a1^4 - 136*a6^3*a5^3*a4^5*a3^2*a2*a1^4 - 408*a6^2*a5^4*a4^5*a3^2*a2*a1^4 + 120*a6*a5^5*a4^5*a3^2*a2*a1^4 + 2*a5^6*a4^5*a3^2*a2*a1^4 + 2*a6^5*a4^6*a3^2*a2*a1^4 + 36*a6^3*a5^2*a4^6*a3^2*a2*a1^4 + 36*a6^2*a5^3*a4^6*a3^2*a2*a1^4 + 2*a5^5*a4^6*a3^2*a2*a1^4 - 28*a6^6*a5^4*a3^3*a2*a1^4 - 48*a6^5*a5^5*a3^3*a2*a1^4 - 28*a6^4*a5^6*a3^3*a2*a1^4 + 32*a6^6*a5^3*a4*a3^3*a2*a1^4 + 144*a6^5*a5^4*a4*a3^3*a2*a1^4 + 144*a6^4*a5^5*a4*a3^3*a2*a1^4 + 32*a6^3*a5^6*a4*a3^3*a2*a1^4 + 36*a6^6*a5^2*a4^2*a3^3*a2*a1^4 - 136*a6^5*a5^3*a4^2*a3^3*a2*a1^4 + 756*a6^4*a5^4*a4^2*a3^3*a2*a1^4 - 136*a6^3*a5^5*a4^2*a3^3*a2*a1^4 + 36*a6^2*a5^6*a4^2*a3^3*a2*a1^4 + 32*a6^6*a5*a4^3*a3^3*a2*a1^4 - 136*a6^5*a5^2*a4^3*a3^3*a2*a1^4 - 768*a6^4*a5^3*a4^3*a3^3*a2*a1^4 - 768*a6^3*a5^4*a4^3*a3^3*a2*a1^4 - 136*a6^2*a5^5*a4^3*a3^3*a2*a1^4 + 32*a6*a5^6*a4^3*a3^3*a2*a1^4 - 28*a6^6*a4^4*a3^3*a2*a1^4 + 144*a6^5*a5*a4^4*a3^3*a2*a1^4 + 756*a6^4*a5^2*a4^4*a3^3*a2*a1^4 - 768*a6^3*a5^3*a4^4*a3^3*a2*a1^4 + 756*a6^2*a5^4*a4^4*a3^3*a2*a1^4 + 144*a6*a5^5*a4^4*a3^3*a2*a1^4 - 28*a5^6*a4^4*a3^3*a2*a1^4 - 48*a6^5*a4^5*a3^3*a2*a1^4 + 144*a6^4*a5*a4^5*a3^3*a2*a1^4 - 136*a6^3*a5^2*a4^5*a3^3*a2*a1^4 - 136*a6^2*a5^3*a4^5*a3^3*a2*a1^4 + 144*a6*a5^4*a4^5*a3^3*a2*a1^4 - 48*a5^5*a4^5*a3^3*a2*a1^4 - 28*a6^4*a4^6*a3^3*a2*a1^4 + 32*a6^3*a5*a4^6*a3^3*a2*a1^4 + 36*a6^2*a5^2*a4^6*a3^3*a2*a1^4 + 32*a6*a5^3*a4^6*a3^3*a2*a1^4 - 28*a5^4*a4^6*a3^3*a2*a1^4 - 28*a6^6*a5^3*a3^4*a2*a1^4 + 108*a6^5*a5^4*a3^4*a2*a1^4 + 108*a6^4*a5^5*a3^4*a2*a1^4 - 28*a6^3*a5^6*a3^4*a2*a1^4 + 144*a6^5*a5^3*a4*a3^4*a2*a1^4 - 1296*a6^4*a5^4*a4*a3^4*a2*a1^4 + 144*a6^3*a5^5*a4*a3^4*a2*a1^4 - 408*a6^5*a5^2*a4^2*a3^4*a2*a1^4 + 756*a6^4*a5^3*a4^2*a3^4*a2*a1^4 + 756*a6^3*a5^4*a4^2*a3^4*a2*a1^4 - 408*a6^2*a5^5*a4^2*a3^4*a2*a1^4 - 28*a6^6*a4^3*a3^4*a2*a1^4 + 144*a6^5*a5*a4^3*a3^4*a2*a1^4 + 756*a6^4*a5^2*a4^3*a3^4*a2*a1^4 - 768*a6^3*a5^3*a4^3*a3^4*a2*a1^4 + 756*a6^2*a5^4*a4^3*a3^4*a2*a1^4 + 144*a6*a5^5*a4^3*a3^4*a2*a1^4 - 28*a5^6*a4^3*a3^4*a2*a1^4 + 108*a6^5*a4^4*a3^4*a2*a1^4 - 1296*a6^4*a5*a4^4*a3^4*a2*a1^4 + 756*a6^3*a5^2*a4^4*a3^4*a2*a1^4 + 756*a6^2*a5^3*a4^4*a3^4*a2*a1^4 - 1296*a6*a5^4*a4^4*a3^4*a2*a1^4 + 108*a5^5*a4^4*a3^4*a2*a1^4 + 108*a6^4*a4^5*a3^4*a2*a1^4 + 144*a6^3*a5*a4^5*a3^4*a2*a1^4 - 408*a6^2*a5^2*a4^5*a3^4*a2*a1^4 + 144*a6*a5^3*a4^5*a3^4*a2*a1^4 + 108*a5^4*a4^5*a3^4*a2*a1^4 - 28*a6^3*a4^6*a3^4*a2*a1^4 - 28*a5^3*a4^6*a3^4*a2*a1^4 + 2*a6^6*a5^2*a3^5*a2*a1^4 - 48*a6^5*a5^3*a3^5*a2*a1^4 + 108*a6^4*a5^4*a3^5*a2*a1^4 - 48*a6^3*a5^5*a3^5*a2*a1^4 + 2*a6^2*a5^6*a3^5*a2*a1^4 + 120*a6^5*a5^2*a4*a3^5*a2*a1^4 + 144*a6^4*a5^3*a4*a3^5*a2*a1^4 + 144*a6^3*a5^4*a4*a3^5*a2*a1^4 + 120*a6^2*a5^5*a4*a3^5*a2*a1^4 + 2*a6^6*a4^2*a3^5*a2*a1^4 + 120*a6^5*a5*a4^2*a3^5*a2*a1^4 - 408*a6^4*a5^2*a4^2*a3^5*a2*a1^4 - 136*a6^3*a5^3*a4^2*a3^5*a2*a1^4 - 408*a6^2*a5^4*a4^2*a3^5*a2*a1^4 + 120*a6*a5^5*a4^2*a3^5*a2*a1^4 + 2*a5^6*a4^2*a3^5*a2*a1^4 - 48*a6^5*a4^3*a3^5*a2*a1^4 + 144*a6^4*a5*a4^3*a3^5*a2*a1^4 - 136*a6^3*a5^2*a4^3*a3^5*a2*a1^4 - 136*a6^2*a5^3*a4^3*a3^5*a2*a1^4 + 144*a6*a5^4*a4^3*a3^5*a2*a1^4 - 48*a5^5*a4^3*a3^5*a2*a1^4 + 108*a6^4*a4^4*a3^5*a2*a1^4 + 144*a6^3*a5*a4^4*a3^5*a2*a1^4 - 408*a6^2*a5^2*a4^4*a3^5*a2*a1^4 + 144*a6*a5^3*a4^4*a3^5*a2*a1^4 + 108*a5^4*a4^4*a3^5*a2*a1^4 - 48*a6^3*a4^5*a3^5*a2*a1^4 + 120*a6^2*a5*a4^5*a3^5*a2*a1^4 + 120*a6*a5^2*a4^5*a3^5*a2*a1^4 - 48*a5^3*a4^5*a3^5*a2*a1^4 + 2*a6^2*a4^6*a3^5*a2*a1^4 + 2*a5^2*a4^6*a3^5*a2*a1^4 - 8*a6^6*a5*a3^6*a2*a1^4 + 2*a6^5*a5^2*a3^6*a2*a1^4 - 28*a6^4*a5^3*a3^6*a2*a1^4 - 28*a6^3*a5^4*a3^6*a2*a1^4 + 2*a6^2*a5^5*a3^6*a2*a1^4 - 8*a6*a5^6*a3^6*a2*a1^4 - 8*a6^6*a4*a3^6*a2*a1^4 + 32*a6^3*a5^3*a4*a3^6*a2*a1^4 - 8*a5^6*a4*a3^6*a2*a1^4 + 2*a6^5*a4^2*a3^6*a2*a1^4 + 36*a6^3*a5^2*a4^2*a3^6*a2*a1^4 + 36*a6^2*a5^3*a4^2*a3^6*a2*a1^4 + 2*a5^5*a4^2*a3^6*a2*a1^4 - 28*a6^4*a4^3*a3^6*a2*a1^4 + 32*a6^3*a5*a4^3*a3^6*a2*a1^4 + 36*a6^2*a5^2*a4^3*a3^6*a2*a1^4 + 32*a6*a5^3*a4^3*a3^6*a2*a1^4 - 28*a5^4*a4^3*a3^6*a2*a1^4 - 28*a6^3*a4^4*a3^6*a2*a1^4 - 28*a5^3*a4^4*a3^6*a2*a1^4 + 2*a6^2*a4^5*a3^6*a2*a1^4 + 2*a5^2*a4^5*a3^6*a2*a1^4 - 8*a6*a4^6*a3^6*a2*a1^4 - 8*a5*a4^6*a3^6*a2*a1^4 + 8*a6^6*a5^6*a2^2*a1^4 + 2*a6^6*a5^5*a4*a2^2*a1^4 + 2*a6^5*a5^6*a4*a2^2*a1^4 + 32*a6^6*a5^4*a4^2*a2^2*a1^4 + 32*a6^4*a5^6*a4^2*a2^2*a1^4 - 4*a6^6*a5^3*a4^3*a2^2*a1^4 + 36*a6^5*a5^4*a4^3*a2^2*a1^4 + 36*a6^4*a5^5*a4^3*a2^2*a1^4 - 4*a6^3*a5^6*a4^3*a2^2*a1^4 + 32*a6^6*a5^2*a4^4*a2^2*a1^4 + 36*a6^5*a5^3*a4^4*a2^2*a1^4 - 432*a6^4*a5^4*a4^4*a2^2*a1^4 + 36*a6^3*a5^5*a4^4*a2^2*a1^4 + 32*a6^2*a5^6*a4^4*a2^2*a1^4 + 2*a6^6*a5*a4^5*a2^2*a1^4 + 36*a6^4*a5^3*a4^5*a2^2*a1^4 + 36*a6^3*a5^4*a4^5*a2^2*a1^4 + 2*a6*a5^6*a4^5*a2^2*a1^4 + 8*a6^6*a4^6*a2^2*a1^4 + 2*a6^5*a5*a4^6*a2^2*a1^4 + 32*a6^4*a5^2*a4^6*a2^2*a1^4 - 4*a6^3*a5^3*a4^6*a2^2*a1^4 + 32*a6^2*a5^4*a4^6*a2^2*a1^4 + 2*a6*a5^5*a4^6*a2^2*a1^4 + 8*a5^6*a4^6*a2^2*a1^4 + 2*a6^6*a5^5*a3*a2^2*a1^4 + 2*a6^5*a5^6*a3*a2^2*a1^4 + 120*a6^5*a5^5*a4*a3*a2^2*a1^4 + 36*a6^6*a5^3*a4^2*a3*a2^2*a1^4 - 408*a6^5*a5^4*a4^2*a3*a2^2*a1^4 - 408*a6^4*a5^5*a4^2*a3*a2^2*a1^4 + 36*a6^3*a5^6*a4^2*a3*a2^2*a1^4 + 36*a6^6*a5^2*a4^3*a3*a2^2*a1^4 - 136*a6^5*a5^3*a4^3*a3*a2^2*a1^4 + 756*a6^4*a5^4*a4^3*a3*a2^2*a1^4 - 136*a6^3*a5^5*a4^3*a3*a2^2*a1^4 + 36*a6^2*a5^6*a4^3*a3*a2^2*a1^4 - 408*a6^5*a5^2*a4^4*a3*a2^2*a1^4 + 756*a6^4*a5^3*a4^4*a3*a2^2*a1^4 + 756*a6^3*a5^4*a4^4*a3*a2^2*a1^4 - 408*a6^2*a5^5*a4^4*a3*a2^2*a1^4 + 2*a6^6*a4^5*a3*a2^2*a1^4 + 120*a6^5*a5*a4^5*a3*a2^2*a1^4 - 408*a6^4*a5^2*a4^5*a3*a2^2*a1^4 - 136*a6^3*a5^3*a4^5*a3*a2^2*a1^4 - 408*a6^2*a5^4*a4^5*a3*a2^2*a1^4 + 120*a6*a5^5*a4^5*a3*a2^2*a1^4 + 2*a5^6*a4^5*a3*a2^2*a1^4 + 2*a6^5*a4^6*a3*a2^2*a1^4 + 36*a6^3*a5^2*a4^6*a3*a2^2*a1^4 + 36*a6^2*a5^3*a4^6*a3*a2^2*a1^4 + 2*a5^5*a4^6*a3*a2^2*a1^4 + 32*a6^6*a5^4*a3^2*a2^2*a1^4 + 32*a6^4*a5^6*a3^2*a2^2*a1^4 + 36*a6^6*a5^3*a4*a3^2*a2^2*a1^4 - 408*a6^5*a5^4*a4*a3^2*a2^2*a1^4 - 408*a6^4*a5^5*a4*a3^2*a2^2*a1^4 + 36*a6^3*a5^6*a4*a3^2*a2^2*a1^4 - 432*a6^6*a5^2*a4^2*a3^2*a2^2*a1^4 + 756*a6^5*a5^3*a4^2*a3^2*a2^2*a1^4 + 792*a6^4*a5^4*a4^2*a3^2*a2^2*a1^4 + 756*a6^3*a5^5*a4^2*a3^2*a2^2*a1^4 - 432*a6^2*a5^6*a4^2*a3^2*a2^2*a1^4 + 36*a6^6*a5*a4^3*a3^2*a2^2*a1^4 + 756*a6^5*a5^2*a4^3*a3^2*a2^2*a1^4 - 1192*a6^4*a5^3*a4^3*a3^2*a2^2*a1^4 - 1192*a6^3*a5^4*a4^3*a3^2*a2^2*a1^4 + 756*a6^2*a5^5*a4^3*a3^2*a2^2*a1^4 + 36*a6*a5^6*a4^3*a3^2*a2^2*a1^4 + 32*a6^6*a4^4*a3^2*a2^2*a1^4 - 408*a6^5*a5*a4^4*a3^2*a2^2*a1^4 + 792*a6^4*a5^2*a4^4*a3^2*a2^2*a1^4 - 1192*a6^3*a5^3*a4^4*a3^2*a2^2*a1^4 + 792*a6^2*a5^4*a4^4*a3^2*a2^2*a1^4 - 408*a6*a5^5*a4^4*a3^2*a2^2*a1^4 + 32*a5^6*a4^4*a3^2*a2^2*a1^4 - 408*a6^4*a5*a4^5*a3^2*a2^2*a1^4 + 756*a6^3*a5^2*a4^5*a3^2*a2^2*a1^4 + 756*a6^2*a5^3*a4^5*a3^2*a2^2*a1^4 - 408*a6*a5^4*a4^5*a3^2*a2^2*a1^4 + 32*a6^4*a4^6*a3^2*a2^2*a1^4 + 36*a6^3*a5*a4^6*a3^2*a2^2*a1^4 - 432*a6^2*a5^2*a4^6*a3^2*a2^2*a1^4 + 36*a6*a5^3*a4^6*a3^2*a2^2*a1^4 + 32*a5^4*a4^6*a3^2*a2^2*a1^4 - 4*a6^6*a5^3*a3^3*a2^2*a1^4 + 36*a6^5*a5^4*a3^3*a2^2*a1^4 + 36*a6^4*a5^5*a3^3*a2^2*a1^4 - 4*a6^3*a5^6*a3^3*a2^2*a1^4 + 36*a6^6*a5^2*a4*a3^3*a2^2*a1^4 - 136*a6^5*a5^3*a4*a3^3*a2^2*a1^4 + 756*a6^4*a5^4*a4*a3^3*a2^2*a1^4 - 136*a6^3*a5^5*a4*a3^3*a2^2*a1^4 + 36*a6^2*a5^6*a4*a3^3*a2^2*a1^4 + 36*a6^6*a5*a4^2*a3^3*a2^2*a1^4 + 756*a6^5*a5^2*a4^2*a3^3*a2^2*a1^4 - 1192*a6^4*a5^3*a4^2*a3^3*a2^2*a1^4 - 1192*a6^3*a5^4*a4^2*a3^3*a2^2*a1^4 + 756*a6^2*a5^5*a4^2*a3^3*a2^2*a1^4 + 36*a6*a5^6*a4^2*a3^3*a2^2*a1^4 - 4*a6^6*a4^3*a3^3*a2^2*a1^4 - 136*a6^5*a5*a4^3*a3^3*a2^2*a1^4 - 1192*a6^4*a5^2*a4^3*a3^3*a2^2*a1^4 + 3024*a6^3*a5^3*a4^3*a3^3*a2^2*a1^4 - 1192*a6^2*a5^4*a4^3*a3^3*a2^2*a1^4 - 136*a6*a5^5*a4^3*a3^3*a2^2*a1^4 - 4*a5^6*a4^3*a3^3*a2^2*a1^4 + 36*a6^5*a4^4*a3^3*a2^2*a1^4 + 756*a6^4*a5*a4^4*a3^3*a2^2*a1^4 - 1192*a6^3*a5^2*a4^4*a3^3*a2^2*a1^4 - 1192*a6^2*a5^3*a4^4*a3^3*a2^2*a1^4 + 756*a6*a5^4*a4^4*a3^3*a2^2*a1^4 + 36*a5^5*a4^4*a3^3*a2^2*a1^4 + 36*a6^4*a4^5*a3^3*a2^2*a1^4 - 136*a6^3*a5*a4^5*a3^3*a2^2*a1^4 + 756*a6^2*a5^2*a4^5*a3^3*a2^2*a1^4 - 136*a6*a5^3*a4^5*a3^3*a2^2*a1^4 + 36*a5^4*a4^5*a3^3*a2^2*a1^4 - 4*a6^3*a4^6*a3^3*a2^2*a1^4 + 36*a6^2*a5*a4^6*a3^3*a2^2*a1^4 + 36*a6*a5^2*a4^6*a3^3*a2^2*a1^4 - 4*a5^3*a4^6*a3^3*a2^2*a1^4 + 32*a6^6*a5^2*a3^4*a2^2*a1^4 + 36*a6^5*a5^3*a3^4*a2^2*a1^4 - 432*a6^4*a5^4*a3^4*a2^2*a1^4 + 36*a6^3*a5^5*a3^4*a2^2*a1^4 + 32*a6^2*a5^6*a3^4*a2^2*a1^4 - 408*a6^5*a5^2*a4*a3^4*a2^2*a1^4 + 756*a6^4*a5^3*a4*a3^4*a2^2*a1^4 + 756*a6^3*a5^4*a4*a3^4*a2^2*a1^4 - 408*a6^2*a5^5*a4*a3^4*a2^2*a1^4 + 32*a6^6*a4^2*a3^4*a2^2*a1^4 - 408*a6^5*a5*a4^2*a3^4*a2^2*a1^4 + 792*a6^4*a5^2*a4^2*a3^4*a2^2*a1^4 - 1192*a6^3*a5^3*a4^2*a3^4*a2^2*a1^4 + 792*a6^2*a5^4*a4^2*a3^4*a2^2*a1^4 - 408*a6*a5^5*a4^2*a3^4*a2^2*a1^4 + 32*a5^6*a4^2*a3^4*a2^2*a1^4 + 36*a6^5*a4^3*a3^4*a2^2*a1^4 + 756*a6^4*a5*a4^3*a3^4*a2^2*a1^4 - 1192*a6^3*a5^2*a4^3*a3^4*a2^2*a1^4 - 1192*a6^2*a5^3*a4^3*a3^4*a2^2*a1^4 + 756*a6*a5^4*a4^3*a3^4*a2^2*a1^4 + 36*a5^5*a4^3*a3^4*a2^2*a1^4 - 432*a6^4*a4^4*a3^4*a2^2*a1^4 + 756*a6^3*a5*a4^4*a3^4*a2^2*a1^4 + 792*a6^2*a5^2*a4^4*a3^4*a2^2*a1^4 + 756*a6*a5^3*a4^4*a3^4*a2^2*a1^4 - 432*a5^4*a4^4*a3^4*a2^2*a1^4 + 36*a6^3*a4^5*a3^4*a2^2*a1^4 - 408*a6^2*a5*a4^5*a3^4*a2^2*a1^4 - 408*a6*a5^2*a4^5*a3^4*a2^2*a1^4 + 36*a5^3*a4^5*a3^4*a2^2*a1^4 + 32*a6^2*a4^6*a3^4*a2^2*a1^4 + 32*a5^2*a4^6*a3^4*a2^2*a1^4 + 2*a6^6*a5*a3^5*a2^2*a1^4 + 36*a6^4*a5^3*a3^5*a2^2*a1^4 + 36*a6^3*a5^4*a3^5*a2^2*a1^4 + 2*a6*a5^6*a3^5*a2^2*a1^4 + 2*a6^6*a4*a3^5*a2^2*a1^4 + 120*a6^5*a5*a4*a3^5*a2^2*a1^4 - 408*a6^4*a5^2*a4*a3^5*a2^2*a1^4 - 136*a6^3*a5^3*a4*a3^5*a2^2*a1^4 - 408*a6^2*a5^4*a4*a3^5*a2^2*a1^4 + 120*a6*a5^5*a4*a3^5*a2^2*a1^4 + 2*a5^6*a4*a3^5*a2^2*a1^4 - 408*a6^4*a5*a4^2*a3^5*a2^2*a1^4 + 756*a6^3*a5^2*a4^2*a3^5*a2^2*a1^4 + 756*a6^2*a5^3*a4^2*a3^5*a2^2*a1^4 - 408*a6*a5^4*a4^2*a3^5*a2^2*a1^4 + 36*a6^4*a4^3*a3^5*a2^2*a1^4 - 136*a6^3*a5*a4^3*a3^5*a2^2*a1^4 + 756*a6^2*a5^2*a4^3*a3^5*a2^2*a1^4 - 136*a6*a5^3*a4^3*a3^5*a2^2*a1^4 + 36*a5^4*a4^3*a3^5*a2^2*a1^4 + 36*a6^3*a4^4*a3^5*a2^2*a1^4 - 408*a6^2*a5*a4^4*a3^5*a2^2*a1^4 - 408*a6*a5^2*a4^4*a3^5*a2^2*a1^4 + 36*a5^3*a4^4*a3^5*a2^2*a1^4 + 120*a6*a5*a4^5*a3^5*a2^2*a1^4 + 2*a6*a4^6*a3^5*a2^2*a1^4 + 2*a5*a4^6*a3^5*a2^2*a1^4 + 8*a6^6*a3^6*a2^2*a1^4 + 2*a6^5*a5*a3^6*a2^2*a1^4 + 32*a6^4*a5^2*a3^6*a2^2*a1^4 - 4*a6^3*a5^3*a3^6*a2^2*a1^4 + 32*a6^2*a5^4*a3^6*a2^2*a1^4 + 2*a6*a5^5*a3^6*a2^2*a1^4 + 8*a5^6*a3^6*a2^2*a1^4 + 2*a6^5*a4*a3^6*a2^2*a1^4 + 36*a6^3*a5^2*a4*a3^6*a2^2*a1^4 + 36*a6^2*a5^3*a4*a3^6*a2^2*a1^4 + 2*a5^5*a4*a3^6*a2^2*a1^4 + 32*a6^4*a4^2*a3^6*a2^2*a1^4 + 36*a6^3*a5*a4^2*a3^6*a2^2*a1^4 - 432*a6^2*a5^2*a4^2*a3^6*a2^2*a1^4 + 36*a6*a5^3*a4^2*a3^6*a2^2*a1^4 + 32*a5^4*a4^2*a3^6*a2^2*a1^4 - 4*a6^3*a4^3*a3^6*a2^2*a1^4 + 36*a6^2*a5*a4^3*a3^6*a2^2*a1^4 + 36*a6*a5^2*a4^3*a3^6*a2^2*a1^4 - 4*a5^3*a4^3*a3^6*a2^2*a1^4 + 32*a6^2*a4^4*a3^6*a2^2*a1^4 + 32*a5^2*a4^4*a3^6*a2^2*a1^4 + 2*a6*a4^5*a3^6*a2^2*a1^4 + 2*a5*a4^5*a3^6*a2^2*a1^4 + 8*a4^6*a3^6*a2^2*a1^4 - 4*a6^6*a5^5*a2^3*a1^4 - 4*a6^5*a5^6*a2^3*a1^4 - 28*a6^6*a5^4*a4*a2^3*a1^4 - 48*a6^5*a5^5*a4*a2^3*a1^4 - 28*a6^4*a5^6*a4*a2^3*a1^4 - 4*a6^6*a5^3*a4^2*a2^3*a1^4 + 36*a6^5*a5^4*a4^2*a2^3*a1^4 + 36*a6^4*a5^5*a4^2*a2^3*a1^4 - 4*a6^3*a5^6*a4^2*a2^3*a1^4 - 4*a6^6*a5^2*a4^3*a2^3*a1^4 - 96*a6^5*a5^3*a4^3*a2^3*a1^4 + 144*a6^4*a5^4*a4^3*a2^3*a1^4 - 96*a6^3*a5^5*a4^3*a2^3*a1^4 - 4*a6^2*a5^6*a4^3*a2^3*a1^4 - 28*a6^6*a5*a4^4*a2^3*a1^4 + 36*a6^5*a5^2*a4^4*a2^3*a1^4 + 144*a6^4*a5^3*a4^4*a2^3*a1^4 + 144*a6^3*a5^4*a4^4*a2^3*a1^4 + 36*a6^2*a5^5*a4^4*a2^3*a1^4 - 28*a6*a5^6*a4^4*a2^3*a1^4 - 4*a6^6*a4^5*a2^3*a1^4 - 48*a6^5*a5*a4^5*a2^3*a1^4 + 36*a6^4*a5^2*a4^5*a2^3*a1^4 - 96*a6^3*a5^3*a4^5*a2^3*a1^4 + 36*a6^2*a5^4*a4^5*a2^3*a1^4 - 48*a6*a5^5*a4^5*a2^3*a1^4 - 4*a5^6*a4^5*a2^3*a1^4 - 4*a6^5*a4^6*a2^3*a1^4 - 28*a6^4*a5*a4^6*a2^3*a1^4 - 4*a6^3*a5^2*a4^6*a2^3*a1^4 - 4*a6^2*a5^3*a4^6*a2^3*a1^4 - 28*a6*a5^4*a4^6*a2^3*a1^4 - 4*a5^5*a4^6*a2^3*a1^4 - 28*a6^6*a5^4*a3*a2^3*a1^4 - 48*a6^5*a5^5*a3*a2^3*a1^4 - 28*a6^4*a5^6*a3*a2^3*a1^4 + 32*a6^6*a5^3*a4*a3*a2^3*a1^4 + 144*a6^5*a5^4*a4*a3*a2^3*a1^4 + 144*a6^4*a5^5*a4*a3*a2^3*a1^4 + 32*a6^3*a5^6*a4*a3*a2^3*a1^4 + 36*a6^6*a5^2*a4^2*a3*a2^3*a1^4 - 136*a6^5*a5^3*a4^2*a3*a2^3*a1^4 + 756*a6^4*a5^4*a4^2*a3*a2^3*a1^4 - 136*a6^3*a5^5*a4^2*a3*a2^3*a1^4 + 36*a6^2*a5^6*a4^2*a3*a2^3*a1^4 + 32*a6^6*a5*a4^3*a3*a2^3*a1^4 - 136*a6^5*a5^2*a4^3*a3*a2^3*a1^4 - 768*a6^4*a5^3*a4^3*a3*a2^3*a1^4 - 768*a6^3*a5^4*a4^3*a3*a2^3*a1^4 - 136*a6^2*a5^5*a4^3*a3*a2^3*a1^4 + 32*a6*a5^6*a4^3*a3*a2^3*a1^4 - 28*a6^6*a4^4*a3*a2^3*a1^4 + 144*a6^5*a5*a4^4*a3*a2^3*a1^4 + 756*a6^4*a5^2*a4^4*a3*a2^3*a1^4 - 768*a6^3*a5^3*a4^4*a3*a2^3*a1^4 + 756*a6^2*a5^4*a4^4*a3*a2^3*a1^4 + 144*a6*a5^5*a4^4*a3*a2^3*a1^4 - 28*a5^6*a4^4*a3*a2^3*a1^4 - 48*a6^5*a4^5*a3*a2^3*a1^4 + 144*a6^4*a5*a4^5*a3*a2^3*a1^4 - 136*a6^3*a5^2*a4^5*a3*a2^3*a1^4 - 136*a6^2*a5^3*a4^5*a3*a2^3*a1^4 + 144*a6*a5^4*a4^5*a3*a2^3*a1^4 - 48*a5^5*a4^5*a3*a2^3*a1^4 - 28*a6^4*a4^6*a3*a2^3*a1^4 + 32*a6^3*a5*a4^6*a3*a2^3*a1^4 + 36*a6^2*a5^2*a4^6*a3*a2^3*a1^4 + 32*a6*a5^3*a4^6*a3*a2^3*a1^4 - 28*a5^4*a4^6*a3*a2^3*a1^4 - 4*a6^6*a5^3*a3^2*a2^3*a1^4 + 36*a6^5*a5^4*a3^2*a2^3*a1^4 + 36*a6^4*a5^5*a3^2*a2^3*a1^4 - 4*a6^3*a5^6*a3^2*a2^3*a1^4 + 36*a6^6*a5^2*a4*a3^2*a2^3*a1^4 - 136*a6^5*a5^3*a4*a3^2*a2^3*a1^4 + 756*a6^4*a5^4*a4*a3^2*a2^3*a1^4 - 136*a6^3*a5^5*a4*a3^2*a2^3*a1^4 + 36*a6^2*a5^6*a4*a3^2*a2^3*a1^4 + 36*a6^6*a5*a4^2*a3^2*a2^3*a1^4 + 756*a6^5*a5^2*a4^2*a3^2*a2^3*a1^4 - 1192*a6^4*a5^3*a4^2*a3^2*a2^3*a1^4 - 1192*a6^3*a5^4*a4^2*a3^2*a2^3*a1^4 + 756*a6^2*a5^5*a4^2*a3^2*a2^3*a1^4 + 36*a6*a5^6*a4^2*a3^2*a2^3*a1^4 - 4*a6^6*a4^3*a3^2*a2^3*a1^4 - 136*a6^5*a5*a4^3*a3^2*a2^3*a1^4 - 1192*a6^4*a5^2*a4^3*a3^2*a2^3*a1^4 + 3024*a6^3*a5^3*a4^3*a3^2*a2^3*a1^4 - 1192*a6^2*a5^4*a4^3*a3^2*a2^3*a1^4 - 136*a6*a5^5*a4^3*a3^2*a2^3*a1^4 - 4*a5^6*a4^3*a3^2*a2^3*a1^4 + 36*a6^5*a4^4*a3^2*a2^3*a1^4 + 756*a6^4*a5*a4^4*a3^2*a2^3*a1^4 - 1192*a6^3*a5^2*a4^4*a3^2*a2^3*a1^4 - 1192*a6^2*a5^3*a4^4*a3^2*a2^3*a1^4 + 756*a6*a5^4*a4^4*a3^2*a2^3*a1^4 + 36*a5^5*a4^4*a3^2*a2^3*a1^4 + 36*a6^4*a4^5*a3^2*a2^3*a1^4 - 136*a6^3*a5*a4^5*a3^2*a2^3*a1^4 + 756*a6^2*a5^2*a4^5*a3^2*a2^3*a1^4 - 136*a6*a5^3*a4^5*a3^2*a2^3*a1^4 + 36*a5^4*a4^5*a3^2*a2^3*a1^4 - 4*a6^3*a4^6*a3^2*a2^3*a1^4 + 36*a6^2*a5*a4^6*a3^2*a2^3*a1^4 + 36*a6*a5^2*a4^6*a3^2*a2^3*a1^4 - 4*a5^3*a4^6*a3^2*a2^3*a1^4 - 4*a6^6*a5^2*a3^3*a2^3*a1^4 - 96*a6^5*a5^3*a3^3*a2^3*a1^4 + 144*a6^4*a5^4*a3^3*a2^3*a1^4 - 96*a6^3*a5^5*a3^3*a2^3*a1^4 - 4*a6^2*a5^6*a3^3*a2^3*a1^4 + 32*a6^6*a5*a4*a3^3*a2^3*a1^4 - 136*a6^5*a5^2*a4*a3^3*a2^3*a1^4 - 768*a6^4*a5^3*a4*a3^3*a2^3*a1^4 - 768*a6^3*a5^4*a4*a3^3*a2^3*a1^4 - 136*a6^2*a5^5*a4*a3^3*a2^3*a1^4 + 32*a6*a5^6*a4*a3^3*a2^3*a1^4 - 4*a6^6*a4^2*a3^3*a2^3*a1^4 - 136*a6^5*a5*a4^2*a3^3*a2^3*a1^4 - 1192*a6^4*a5^2*a4^2*a3^3*a2^3*a1^4 + 3024*a6^3*a5^3*a4^2*a3^3*a2^3*a1^4 - 1192*a6^2*a5^4*a4^2*a3^3*a2^3*a1^4 - 136*a6*a5^5*a4^2*a3^3*a2^3*a1^4 - 4*a5^6*a4^2*a3^3*a2^3*a1^4 - 96*a6^5*a4^3*a3^3*a2^3*a1^4 - 768*a6^4*a5*a4^3*a3^3*a2^3*a1^4 + 3024*a6^3*a5^2*a4^3*a3^3*a2^3*a1^4 + 3024*a6^2*a5^3*a4^3*a3^3*a2^3*a1^4 - 768*a6*a5^4*a4^3*a3^3*a2^3*a1^4 - 96*a5^5*a4^3*a3^3*a2^3*a1^4 + 144*a6^4*a4^4*a3^3*a2^3*a1^4 - 768*a6^3*a5*a4^4*a3^3*a2^3*a1^4 - 1192*a6^2*a5^2*a4^4*a3^3*a2^3*a1^4 - 768*a6*a5^3*a4^4*a3^3*a2^3*a1^4 + 144*a5^4*a4^4*a3^3*a2^3*a1^4 - 96*a6^3*a4^5*a3^3*a2^3*a1^4 - 136*a6^2*a5*a4^5*a3^3*a2^3*a1^4 - 136*a6*a5^2*a4^5*a3^3*a2^3*a1^4 - 96*a5^3*a4^5*a3^3*a2^3*a1^4 - 4*a6^2*a4^6*a3^3*a2^3*a1^4 + 32*a6*a5*a4^6*a3^3*a2^3*a1^4 - 4*a5^2*a4^6*a3^3*a2^3*a1^4 - 28*a6^6*a5*a3^4*a2^3*a1^4 + 36*a6^5*a5^2*a3^4*a2^3*a1^4 + 144*a6^4*a5^3*a3^4*a2^3*a1^4 + 144*a6^3*a5^4*a3^4*a2^3*a1^4 + 36*a6^2*a5^5*a3^4*a2^3*a1^4 - 28*a6*a5^6*a3^4*a2^3*a1^4 - 28*a6^6*a4*a3^4*a2^3*a1^4 + 144*a6^5*a5*a4*a3^4*a2^3*a1^4 + 756*a6^4*a5^2*a4*a3^4*a2^3*a1^4 - 768*a6^3*a5^3*a4*a3^4*a2^3*a1^4 + 756*a6^2*a5^4*a4*a3^4*a2^3*a1^4 + 144*a6*a5^5*a4*a3^4*a2^3*a1^4 - 28*a5^6*a4*a3^4*a2^3*a1^4 + 36*a6^5*a4^2*a3^4*a2^3*a1^4 + 756*a6^4*a5*a4^2*a3^4*a2^3*a1^4 - 1192*a6^3*a5^2*a4^2*a3^4*a2^3*a1^4 - 1192*a6^2*a5^3*a4^2*a3^4*a2^3*a1^4 + 756*a6*a5^4*a4^2*a3^4*a2^3*a1^4 + 36*a5^5*a4^2*a3^4*a2^3*a1^4 + 144*a6^4*a4^3*a3^4*a2^3*a1^4 - 768*a6^3*a5*a4^3*a3^4*a2^3*a1^4 - 1192*a6^2*a5^2*a4^3*a3^4*a2^3*a1^4 - 768*a6*a5^3*a4^3*a3^4*a2^3*a1^4 + 144*a5^4*a4^3*a3^4*a2^3*a1^4 + 144*a6^3*a4^4*a3^4*a2^3*a1^4 + 756*a6^2*a5*a4^4*a3^4*a2^3*a1^4 + 756*a6*a5^2*a4^4*a3^4*a2^3*a1^4 + 144*a5^3*a4^4*a3^4*a2^3*a1^4 + 36*a6^2*a4^5*a3^4*a2^3*a1^4 + 144*a6*a5*a4^5*a3^4*a2^3*a1^4 + 36*a5^2*a4^5*a3^4*a2^3*a1^4 - 28*a6*a4^6*a3^4*a2^3*a1^4 - 28*a5*a4^6*a3^4*a2^3*a1^4 - 4*a6^6*a3^5*a2^3*a1^4 - 48*a6^5*a5*a3^5*a2^3*a1^4 + 36*a6^4*a5^2*a3^5*a2^3*a1^4 - 96*a6^3*a5^3*a3^5*a2^3*a1^4 + 36*a6^2*a5^4*a3^5*a2^3*a1^4 - 48*a6*a5^5*a3^5*a2^3*a1^4 - 4*a5^6*a3^5*a2^3*a1^4 - 48*a6^5*a4*a3^5*a2^3*a1^4 + 144*a6^4*a5*a4*a3^5*a2^3*a1^4 - 136*a6^3*a5^2*a4*a3^5*a2^3*a1^4 - 136*a6^2*a5^3*a4*a3^5*a2^3*a1^4 + 144*a6*a5^4*a4*a3^5*a2^3*a1^4 - 48*a5^5*a4*a3^5*a2^3*a1^4 + 36*a6^4*a4^2*a3^5*a2^3*a1^4 - 136*a6^3*a5*a4^2*a3^5*a2^3*a1^4 + 756*a6^2*a5^2*a4^2*a3^5*a2^3*a1^4 - 136*a6*a5^3*a4^2*a3^5*a2^3*a1^4 + 36*a5^4*a4^2*a3^5*a2^3*a1^4 - 96*a6^3*a4^3*a3^5*a2^3*a1^4 - 136*a6^2*a5*a4^3*a3^5*a2^3*a1^4 - 136*a6*a5^2*a4^3*a3^5*a2^3*a1^4 - 96*a5^3*a4^3*a3^5*a2^3*a1^4 + 36*a6^2*a4^4*a3^5*a2^3*a1^4 + 144*a6*a5*a4^4*a3^5*a2^3*a1^4 + 36*a5^2*a4^4*a3^5*a2^3*a1^4 - 48*a6*a4^5*a3^5*a2^3*a1^4 - 48*a5*a4^5*a3^5*a2^3*a1^4 - 4*a4^6*a3^5*a2^3*a1^4 - 4*a6^5*a3^6*a2^3*a1^4 - 28*a6^4*a5*a3^6*a2^3*a1^4 - 4*a6^3*a5^2*a3^6*a2^3*a1^4 - 4*a6^2*a5^3*a3^6*a2^3*a1^4 - 28*a6*a5^4*a3^6*a2^3*a1^4 - 4*a5^5*a3^6*a2^3*a1^4 - 28*a6^4*a4*a3^6*a2^3*a1^4 + 32*a6^3*a5*a4*a3^6*a2^3*a1^4 + 36*a6^2*a5^2*a4*a3^6*a2^3*a1^4 + 32*a6*a5^3*a4*a3^6*a2^3*a1^4 - 28*a5^4*a4*a3^6*a2^3*a1^4 - 4*a6^3*a4^2*a3^6*a2^3*a1^4 + 36*a6^2*a5*a4^2*a3^6*a2^3*a1^4 + 36*a6*a5^2*a4^2*a3^6*a2^3*a1^4 - 4*a5^3*a4^2*a3^6*a2^3*a1^4 - 4*a6^2*a4^3*a3^6*a2^3*a1^4 + 32*a6*a5*a4^3*a3^6*a2^3*a1^4 - 4*a5^2*a4^3*a3^6*a2^3*a1^4 - 28*a6*a4^4*a3^6*a2^3*a1^4 - 28*a5*a4^4*a3^6*a2^3*a1^4 - 4*a4^5*a3^6*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 - 24*a6^5*a5^5*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 28*a6^6*a5^3*a4*a2^4*a1^4 + 108*a6^5*a5^4*a4*a2^4*a1^4 + 108*a6^4*a5^5*a4*a2^4*a1^4 - 28*a6^3*a5^6*a4*a2^4*a1^4 + 32*a6^6*a5^2*a4^2*a2^4*a1^4 + 36*a6^5*a5^3*a4^2*a2^4*a1^4 - 432*a6^4*a5^4*a4^2*a2^4*a1^4 + 36*a6^3*a5^5*a4^2*a2^4*a1^4 + 32*a6^2*a5^6*a4^2*a2^4*a1^4 - 28*a6^6*a5*a4^3*a2^4*a1^4 + 36*a6^5*a5^2*a4^3*a2^4*a1^4 + 144*a6^4*a5^3*a4^3*a2^4*a1^4 + 144*a6^3*a5^4*a4^3*a2^4*a1^4 + 36*a6^2*a5^5*a4^3*a2^4*a1^4 - 28*a6*a5^6*a4^3*a2^4*a1^4 + 24*a6^6*a4^4*a2^4*a1^4 + 108*a6^5*a5*a4^4*a2^4*a1^4 - 432*a6^4*a5^2*a4^4*a2^4*a1^4 + 144*a6^3*a5^3*a4^4*a2^4*a1^4 - 432*a6^2*a5^4*a4^4*a2^4*a1^4 + 108*a6*a5^5*a4^4*a2^4*a1^4 + 24*a5^6*a4^4*a2^4*a1^4 - 24*a6^5*a4^5*a2^4*a1^4 + 108*a6^4*a5*a4^5*a2^4*a1^4 + 36*a6^3*a5^2*a4^5*a2^4*a1^4 + 36*a6^2*a5^3*a4^5*a2^4*a1^4 + 108*a6*a5^4*a4^5*a2^4*a1^4 - 24*a5^5*a4^5*a2^4*a1^4 + 24*a6^4*a4^6*a2^4*a1^4 - 28*a6^3*a5*a4^6*a2^4*a1^4 + 32*a6^2*a5^2*a4^6*a2^4*a1^4 - 28*a6*a5^3*a4^6*a2^4*a1^4 + 24*a5^4*a4^6*a2^4*a1^4 - 28*a6^6*a5^3*a3*a2^4*a1^4 + 108*a6^5*a5^4*a3*a2^4*a1^4 + 108*a6^4*a5^5*a3*a2^4*a1^4 - 28*a6^3*a5^6*a3*a2^4*a1^4 + 144*a6^5*a5^3*a4*a3*a2^4*a1^4 - 1296*a6^4*a5^4*a4*a3*a2^4*a1^4 + 144*a6^3*a5^5*a4*a3*a2^4*a1^4 - 408*a6^5*a5^2*a4^2*a3*a2^4*a1^4 + 756*a6^4*a5^3*a4^2*a3*a2^4*a1^4 + 756*a6^3*a5^4*a4^2*a3*a2^4*a1^4 - 408*a6^2*a5^5*a4^2*a3*a2^4*a1^4 - 28*a6^6*a4^3*a3*a2^4*a1^4 + 144*a6^5*a5*a4^3*a3*a2^4*a1^4 + 756*a6^4*a5^2*a4^3*a3*a2^4*a1^4 - 768*a6^3*a5^3*a4^3*a3*a2^4*a1^4 + 756*a6^2*a5^4*a4^3*a3*a2^4*a1^4 + 144*a6*a5^5*a4^3*a3*a2^4*a1^4 - 28*a5^6*a4^3*a3*a2^4*a1^4 + 108*a6^5*a4^4*a3*a2^4*a1^4 - 1296*a6^4*a5*a4^4*a3*a2^4*a1^4 + 756*a6^3*a5^2*a4^4*a3*a2^4*a1^4 + 756*a6^2*a5^3*a4^4*a3*a2^4*a1^4 - 1296*a6*a5^4*a4^4*a3*a2^4*a1^4 + 108*a5^5*a4^4*a3*a2^4*a1^4 + 108*a6^4*a4^5*a3*a2^4*a1^4 + 144*a6^3*a5*a4^5*a3*a2^4*a1^4 - 408*a6^2*a5^2*a4^5*a3*a2^4*a1^4 + 144*a6*a5^3*a4^5*a3*a2^4*a1^4 + 108*a5^4*a4^5*a3*a2^4*a1^4 - 28*a6^3*a4^6*a3*a2^4*a1^4 - 28*a5^3*a4^6*a3*a2^4*a1^4 + 32*a6^6*a5^2*a3^2*a2^4*a1^4 + 36*a6^5*a5^3*a3^2*a2^4*a1^4 - 432*a6^4*a5^4*a3^2*a2^4*a1^4 + 36*a6^3*a5^5*a3^2*a2^4*a1^4 + 32*a6^2*a5^6*a3^2*a2^4*a1^4 - 408*a6^5*a5^2*a4*a3^2*a2^4*a1^4 + 756*a6^4*a5^3*a4*a3^2*a2^4*a1^4 + 756*a6^3*a5^4*a4*a3^2*a2^4*a1^4 - 408*a6^2*a5^5*a4*a3^2*a2^4*a1^4 + 32*a6^6*a4^2*a3^2*a2^4*a1^4 - 408*a6^5*a5*a4^2*a3^2*a2^4*a1^4 + 792*a6^4*a5^2*a4^2*a3^2*a2^4*a1^4 - 1192*a6^3*a5^3*a4^2*a3^2*a2^4*a1^4 + 792*a6^2*a5^4*a4^2*a3^2*a2^4*a1^4 - 408*a6*a5^5*a4^2*a3^2*a2^4*a1^4 + 32*a5^6*a4^2*a3^2*a2^4*a1^4 + 36*a6^5*a4^3*a3^2*a2^4*a1^4 + 756*a6^4*a5*a4^3*a3^2*a2^4*a1^4 - 1192*a6^3*a5^2*a4^3*a3^2*a2^4*a1^4 - 1192*a6^2*a5^3*a4^3*a3^2*a2^4*a1^4 + 756*a6*a5^4*a4^3*a3^2*a2^4*a1^4 + 36*a5^5*a4^3*a3^2*a2^4*a1^4 - 432*a6^4*a4^4*a3^2*a2^4*a1^4 + 756*a6^3*a5*a4^4*a3^2*a2^4*a1^4 + 792*a6^2*a5^2*a4^4*a3^2*a2^4*a1^4 + 756*a6*a5^3*a4^4*a3^2*a2^4*a1^4 - 432*a5^4*a4^4*a3^2*a2^4*a1^4 + 36*a6^3*a4^5*a3^2*a2^4*a1^4 - 408*a6^2*a5*a4^5*a3^2*a2^4*a1^4 - 408*a6*a5^2*a4^5*a3^2*a2^4*a1^4 + 36*a5^3*a4^5*a3^2*a2^4*a1^4 + 32*a6^2*a4^6*a3^2*a2^4*a1^4 + 32*a5^2*a4^6*a3^2*a2^4*a1^4 - 28*a6^6*a5*a3^3*a2^4*a1^4 + 36*a6^5*a5^2*a3^3*a2^4*a1^4 + 144*a6^4*a5^3*a3^3*a2^4*a1^4 + 144*a6^3*a5^4*a3^3*a2^4*a1^4 + 36*a6^2*a5^5*a3^3*a2^4*a1^4 - 28*a6*a5^6*a3^3*a2^4*a1^4 - 28*a6^6*a4*a3^3*a2^4*a1^4 + 144*a6^5*a5*a4*a3^3*a2^4*a1^4 + 756*a6^4*a5^2*a4*a3^3*a2^4*a1^4 - 768*a6^3*a5^3*a4*a3^3*a2^4*a1^4 + 756*a6^2*a5^4*a4*a3^3*a2^4*a1^4 + 144*a6*a5^5*a4*a3^3*a2^4*a1^4 - 28*a5^6*a4*a3^3*a2^4*a1^4 + 36*a6^5*a4^2*a3^3*a2^4*a1^4 + 756*a6^4*a5*a4^2*a3^3*a2^4*a1^4 - 1192*a6^3*a5^2*a4^2*a3^3*a2^4*a1^4 - 1192*a6^2*a5^3*a4^2*a3^3*a2^4*a1^4 + 756*a6*a5^4*a4^2*a3^3*a2^4*a1^4 + 36*a5^5*a4^2*a3^3*a2^4*a1^4 + 144*a6^4*a4^3*a3^3*a2^4*a1^4 - 768*a6^3*a5*a4^3*a3^3*a2^4*a1^4 - 1192*a6^2*a5^2*a4^3*a3^3*a2^4*a1^4 - 768*a6*a5^3*a4^3*a3^3*a2^4*a1^4 + 144*a5^4*a4^3*a3^3*a2^4*a1^4 + 144*a6^3*a4^4*a3^3*a2^4*a1^4 + 756*a6^2*a5*a4^4*a3^3*a2^4*a1^4 + 756*a6*a5^2*a4^4*a3^3*a2^4*a1^4 + 144*a5^3*a4^4*a3^3*a2^4*a1^4 + 36*a6^2*a4^5*a3^3*a2^4*a1^4 + 144*a6*a5*a4^5*a3^3*a2^4*a1^4 + 36*a5^2*a4^5*a3^3*a2^4*a1^4 - 28*a6*a4^6*a3^3*a2^4*a1^4 - 28*a5*a4^6*a3^3*a2^4*a1^4 + 24*a6^6*a3^4*a2^4*a1^4 + 108*a6^5*a5*a3^4*a2^4*a1^4 - 432*a6^4*a5^2*a3^4*a2^4*a1^4 + 144*a6^3*a5^3*a3^4*a2^4*a1^4 - 432*a6^2*a5^4*a3^4*a2^4*a1^4 + 108*a6*a5^5*a3^4*a2^4*a1^4 + 24*a5^6*a3^4*a2^4*a1^4 + 108*a6^5*a4*a3^4*a2^4*a1^4 - 1296*a6^4*a5*a4*a3^4*a2^4*a1^4 + 756*a6^3*a5^2*a4*a3^4*a2^4*a1^4 + 756*a6^2*a5^3*a4*a3^4*a2^4*a1^4 - 1296*a6*a5^4*a4*a3^4*a2^4*a1^4 + 108*a5^5*a4*a3^4*a2^4*a1^4 - 432*a6^4*a4^2*a3^4*a2^4*a1^4 + 756*a6^3*a5*a4^2*a3^4*a2^4*a1^4 + 792*a6^2*a5^2*a4^2*a3^4*a2^4*a1^4 + 756*a6*a5^3*a4^2*a3^4*a2^4*a1^4 - 432*a5^4*a4^2*a3^4*a2^4*a1^4 + 144*a6^3*a4^3*a3^4*a2^4*a1^4 + 756*a6^2*a5*a4^3*a3^4*a2^4*a1^4 + 756*a6*a5^2*a4^3*a3^4*a2^4*a1^4 + 144*a5^3*a4^3*a3^4*a2^4*a1^4 - 432*a6^2*a4^4*a3^4*a2^4*a1^4 - 1296*a6*a5*a4^4*a3^4*a2^4*a1^4 - 432*a5^2*a4^4*a3^4*a2^4*a1^4 + 108*a6*a4^5*a3^4*a2^4*a1^4 + 108*a5*a4^5*a3^4*a2^4*a1^4 + 24*a4^6*a3^4*a2^4*a1^4 - 24*a6^5*a3^5*a2^4*a1^4 + 108*a6^4*a5*a3^5*a2^4*a1^4 + 36*a6^3*a5^2*a3^5*a2^4*a1^4 + 36*a6^2*a5^3*a3^5*a2^4*a1^4 + 108*a6*a5^4*a3^5*a2^4*a1^4 - 24*a5^5*a3^5*a2^4*a1^4 + 108*a6^4*a4*a3^5*a2^4*a1^4 + 144*a6^3*a5*a4*a3^5*a2^4*a1^4 - 408*a6^2*a5^2*a4*a3^5*a2^4*a1^4 + 144*a6*a5^3*a4*a3^5*a2^4*a1^4 + 108*a5^4*a4*a3^5*a2^4*a1^4 + 36*a6^3*a4^2*a3^5*a2^4*a1^4 - 408*a6^2*a5*a4^2*a3^5*a2^4*a1^4 - 408*a6*a5^2*a4^2*a3^5*a2^4*a1^4 + 36*a5^3*a4^2*a3^5*a2^4*a1^4 + 36*a6^2*a4^3*a3^5*a2^4*a1^4 + 144*a6*a5*a4^3*a3^5*a2^4*a1^4 + 36*a5^2*a4^3*a3^5*a2^4*a1^4 + 108*a6*a4^4*a3^5*a2^4*a1^4 + 108*a5*a4^4*a3^5*a2^4*a1^4 - 24*a4^5*a3^5*a2^4*a1^4 + 24*a6^4*a3^6*a2^4*a1^4 - 28*a6^3*a5*a3^6*a2^4*a1^4 + 32*a6^2*a5^2*a3^6*a2^4*a1^4 - 28*a6*a5^3*a3^6*a2^4*a1^4 + 24*a5^4*a3^6*a2^4*a1^4 - 28*a6^3*a4*a3^6*a2^4*a1^4 - 28*a5^3*a4*a3^6*a2^4*a1^4 + 32*a6^2*a4^2*a3^6*a2^4*a1^4 + 32*a5^2*a4^2*a3^6*a2^4*a1^4 - 28*a6*a4^3*a3^6*a2^4*a1^4 - 28*a5*a4^3*a3^6*a2^4*a1^4 + 24*a4^4*a3^6*a2^4*a1^4 - 4*a6^6*a5^3*a2^5*a1^4 - 24*a6^5*a5^4*a2^5*a1^4 - 24*a6^4*a5^5*a2^5*a1^4 - 4*a6^3*a5^6*a2^5*a1^4 + 2*a6^6*a5^2*a4*a2^5*a1^4 - 48*a6^5*a5^3*a4*a2^5*a1^4 + 108*a6^4*a5^4*a4*a2^5*a1^4 - 48*a6^3*a5^5*a4*a2^5*a1^4 + 2*a6^2*a5^6*a4*a2^5*a1^4 + 2*a6^6*a5*a4^2*a2^5*a1^4 + 36*a6^4*a5^3*a4^2*a2^5*a1^4 + 36*a6^3*a5^4*a4^2*a2^5*a1^4 + 2*a6*a5^6*a4^2*a2^5*a1^4 - 4*a6^6*a4^3*a2^5*a1^4 - 48*a6^5*a5*a4^3*a2^5*a1^4 + 36*a6^4*a5^2*a4^3*a2^5*a1^4 - 96*a6^3*a5^3*a4^3*a2^5*a1^4 + 36*a6^2*a5^4*a4^3*a2^5*a1^4 - 48*a6*a5^5*a4^3*a2^5*a1^4 - 4*a5^6*a4^3*a2^5*a1^4 - 24*a6^5*a4^4*a2^5*a1^4 + 108*a6^4*a5*a4^4*a2^5*a1^4 + 36*a6^3*a5^2*a4^4*a2^5*a1^4 + 36*a6^2*a5^3*a4^4*a2^5*a1^4 + 108*a6*a5^4*a4^4*a2^5*a1^4 - 24*a5^5*a4^4*a2^5*a1^4 - 24*a6^4*a4^5*a2^5*a1^4 - 48*a6^3*a5*a4^5*a2^5*a1^4 - 48*a6*a5^3*a4^5*a2^5*a1^4 - 24*a5^4*a4^5*a2^5*a1^4 - 4*a6^3*a4^6*a2^5*a1^4 + 2*a6^2*a5*a4^6*a2^5*a1^4 + 2*a6*a5^2*a4^6*a2^5*a1^4 - 4*a5^3*a4^6*a2^5*a1^4 + 2*a6^6*a5^2*a3*a2^5*a1^4 - 48*a6^5*a5^3*a3*a2^5*a1^4 + 108*a6^4*a5^4*a3*a2^5*a1^4 - 48*a6^3*a5^5*a3*a2^5*a1^4 + 2*a6^2*a5^6*a3*a2^5*a1^4 + 120*a6^5*a5^2*a4*a3*a2^5*a1^4 + 144*a6^4*a5^3*a4*a3*a2^5*a1^4 + 144*a6^3*a5^4*a4*a3*a2^5*a1^4 + 120*a6^2*a5^5*a4*a3*a2^5*a1^4 + 2*a6^6*a4^2*a3*a2^5*a1^4 + 120*a6^5*a5*a4^2*a3*a2^5*a1^4 - 408*a6^4*a5^2*a4^2*a3*a2^5*a1^4 - 136*a6^3*a5^3*a4^2*a3*a2^5*a1^4 - 408*a6^2*a5^4*a4^2*a3*a2^5*a1^4 + 120*a6*a5^5*a4^2*a3*a2^5*a1^4 + 2*a5^6*a4^2*a3*a2^5*a1^4 - 48*a6^5*a4^3*a3*a2^5*a1^4 + 144*a6^4*a5*a4^3*a3*a2^5*a1^4 - 136*a6^3*a5^2*a4^3*a3*a2^5*a1^4 - 136*a6^2*a5^3*a4^3*a3*a2^5*a1^4 + 144*a6*a5^4*a4^3*a3*a2^5*a1^4 - 48*a5^5*a4^3*a3*a2^5*a1^4 + 108*a6^4*a4^4*a3*a2^5*a1^4 + 144*a6^3*a5*a4^4*a3*a2^5*a1^4 - 408*a6^2*a5^2*a4^4*a3*a2^5*a1^4 + 144*a6*a5^3*a4^4*a3*a2^5*a1^4 + 108*a5^4*a4^4*a3*a2^5*a1^4 - 48*a6^3*a4^5*a3*a2^5*a1^4 + 120*a6^2*a5*a4^5*a3*a2^5*a1^4 + 120*a6*a5^2*a4^5*a3*a2^5*a1^4 - 48*a5^3*a4^5*a3*a2^5*a1^4 + 2*a6^2*a4^6*a3*a2^5*a1^4 + 2*a5^2*a4^6*a3*a2^5*a1^4 + 2*a6^6*a5*a3^2*a2^5*a1^4 + 36*a6^4*a5^3*a3^2*a2^5*a1^4 + 36*a6^3*a5^4*a3^2*a2^5*a1^4 + 2*a6*a5^6*a3^2*a2^5*a1^4 + 2*a6^6*a4*a3^2*a2^5*a1^4 + 120*a6^5*a5*a4*a3^2*a2^5*a1^4 - 408*a6^4*a5^2*a4*a3^2*a2^5*a1^4 - 136*a6^3*a5^3*a4*a3^2*a2^5*a1^4 - 408*a6^2*a5^4*a4*a3^2*a2^5*a1^4 + 120*a6*a5^5*a4*a3^2*a2^5*a1^4 + 2*a5^6*a4*a3^2*a2^5*a1^4 - 408*a6^4*a5*a4^2*a3^2*a2^5*a1^4 + 756*a6^3*a5^2*a4^2*a3^2*a2^5*a1^4 + 756*a6^2*a5^3*a4^2*a3^2*a2^5*a1^4 - 408*a6*a5^4*a4^2*a3^2*a2^5*a1^4 + 36*a6^4*a4^3*a3^2*a2^5*a1^4 - 136*a6^3*a5*a4^3*a3^2*a2^5*a1^4 + 756*a6^2*a5^2*a4^3*a3^2*a2^5*a1^4 - 136*a6*a5^3*a4^3*a3^2*a2^5*a1^4 + 36*a5^4*a4^3*a3^2*a2^5*a1^4 + 36*a6^3*a4^4*a3^2*a2^5*a1^4 - 408*a6^2*a5*a4^4*a3^2*a2^5*a1^4 - 408*a6*a5^2*a4^4*a3^2*a2^5*a1^4 + 36*a5^3*a4^4*a3^2*a2^5*a1^4 + 120*a6*a5*a4^5*a3^2*a2^5*a1^4 + 2*a6*a4^6*a3^2*a2^5*a1^4 + 2*a5*a4^6*a3^2*a2^5*a1^4 - 4*a6^6*a3^3*a2^5*a1^4 - 48*a6^5*a5*a3^3*a2^5*a1^4 + 36*a6^4*a5^2*a3^3*a2^5*a1^4 - 96*a6^3*a5^3*a3^3*a2^5*a1^4 + 36*a6^2*a5^4*a3^3*a2^5*a1^4 - 48*a6*a5^5*a3^3*a2^5*a1^4 - 4*a5^6*a3^3*a2^5*a1^4 - 48*a6^5*a4*a3^3*a2^5*a1^4 + 144*a6^4*a5*a4*a3^3*a2^5*a1^4 - 136*a6^3*a5^2*a4*a3^3*a2^5*a1^4 - 136*a6^2*a5^3*a4*a3^3*a2^5*a1^4 + 144*a6*a5^4*a4*a3^3*a2^5*a1^4 - 48*a5^5*a4*a3^3*a2^5*a1^4 + 36*a6^4*a4^2*a3^3*a2^5*a1^4 - 136*a6^3*a5*a4^2*a3^3*a2^5*a1^4 + 756*a6^2*a5^2*a4^2*a3^3*a2^5*a1^4 - 136*a6*a5^3*a4^2*a3^3*a2^5*a1^4 + 36*a5^4*a4^2*a3^3*a2^5*a1^4 - 96*a6^3*a4^3*a3^3*a2^5*a1^4 - 136*a6^2*a5*a4^3*a3^3*a2^5*a1^4 - 136*a6*a5^2*a4^3*a3^3*a2^5*a1^4 - 96*a5^3*a4^3*a3^3*a2^5*a1^4 + 36*a6^2*a4^4*a3^3*a2^5*a1^4 + 144*a6*a5*a4^4*a3^3*a2^5*a1^4 + 36*a5^2*a4^4*a3^3*a2^5*a1^4 - 48*a6*a4^5*a3^3*a2^5*a1^4 - 48*a5*a4^5*a3^3*a2^5*a1^4 - 4*a4^6*a3^3*a2^5*a1^4 - 24*a6^5*a3^4*a2^5*a1^4 + 108*a6^4*a5*a3^4*a2^5*a1^4 + 36*a6^3*a5^2*a3^4*a2^5*a1^4 + 36*a6^2*a5^3*a3^4*a2^5*a1^4 + 108*a6*a5^4*a3^4*a2^5*a1^4 - 24*a5^5*a3^4*a2^5*a1^4 + 108*a6^4*a4*a3^4*a2^5*a1^4 + 144*a6^3*a5*a4*a3^4*a2^5*a1^4 - 408*a6^2*a5^2*a4*a3^4*a2^5*a1^4 + 144*a6*a5^3*a4*a3^4*a2^5*a1^4 + 108*a5^4*a4*a3^4*a2^5*a1^4 + 36*a6^3*a4^2*a3^4*a2^5*a1^4 - 408*a6^2*a5*a4^2*a3^4*a2^5*a1^4 - 408*a6*a5^2*a4^2*a3^4*a2^5*a1^4 + 36*a5^3*a4^2*a3^4*a2^5*a1^4 + 36*a6^2*a4^3*a3^4*a2^5*a1^4 + 144*a6*a5*a4^3*a3^4*a2^5*a1^4 + 36*a5^2*a4^3*a3^4*a2^5*a1^4 + 108*a6*a4^4*a3^4*a2^5*a1^4 + 108*a5*a4^4*a3^4*a2^5*a1^4 - 24*a4^5*a3^4*a2^5*a1^4 - 24*a6^4*a3^5*a2^5*a1^4 - 48*a6^3*a5*a3^5*a2^5*a1^4 - 48*a6*a5^3*a3^5*a2^5*a1^4 - 24*a5^4*a3^5*a2^5*a1^4 - 48*a6^3*a4*a3^5*a2^5*a1^4 + 120*a6^2*a5*a4*a3^5*a2^5*a1^4 + 120*a6*a5^2*a4*a3^5*a2^5*a1^4 - 48*a5^3*a4*a3^5*a2^5*a1^4 + 120*a6*a5*a4^2*a3^5*a2^5*a1^4 - 48*a6*a4^3*a3^5*a2^5*a1^4 - 48*a5*a4^3*a3^5*a2^5*a1^4 - 24*a4^4*a3^5*a2^5*a1^4 - 4*a6^3*a3^6*a2^5*a1^4 + 2*a6^2*a5*a3^6*a2^5*a1^4 + 2*a6*a5^2*a3^6*a2^5*a1^4 - 4*a5^3*a3^6*a2^5*a1^4 + 2*a6^2*a4*a3^6*a2^5*a1^4 + 2*a5^2*a4*a3^6*a2^5*a1^4 + 2*a6*a4^2*a3^6*a2^5*a1^4 + 2*a5*a4^2*a3^6*a2^5*a1^4 - 4*a4^3*a3^6*a2^5*a1^4 + 8*a6^6*a5^2*a2^6*a1^4 - 4*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 4*a6^3*a5^5*a2^6*a1^4 + 8*a6^2*a5^6*a2^6*a1^4 - 8*a6^6*a5*a4*a2^6*a1^4 + 2*a6^5*a5^2*a4*a2^6*a1^4 - 28*a6^4*a5^3*a4*a2^6*a1^4 - 28*a6^3*a5^4*a4*a2^6*a1^4 + 2*a6^2*a5^5*a4*a2^6*a1^4 - 8*a6*a5^6*a4*a2^6*a1^4 + 8*a6^6*a4^2*a2^6*a1^4 + 2*a6^5*a5*a4^2*a2^6*a1^4 + 32*a6^4*a5^2*a4^2*a2^6*a1^4 - 4*a6^3*a5^3*a4^2*a2^6*a1^4 + 32*a6^2*a5^4*a4^2*a2^6*a1^4 + 2*a6*a5^5*a4^2*a2^6*a1^4 + 8*a5^6*a4^2*a2^6*a1^4 - 4*a6^5*a4^3*a2^6*a1^4 - 28*a6^4*a5*a4^3*a2^6*a1^4 - 4*a6^3*a5^2*a4^3*a2^6*a1^4 - 4*a6^2*a5^3*a4^3*a2^6*a1^4 - 28*a6*a5^4*a4^3*a2^6*a1^4 - 4*a5^5*a4^3*a2^6*a1^4 + 24*a6^4*a4^4*a2^6*a1^4 - 28*a6^3*a5*a4^4*a2^6*a1^4 + 32*a6^2*a5^2*a4^4*a2^6*a1^4 - 28*a6*a5^3*a4^4*a2^6*a1^4 + 24*a5^4*a4^4*a2^6*a1^4 - 4*a6^3*a4^5*a2^6*a1^4 + 2*a6^2*a5*a4^5*a2^6*a1^4 + 2*a6*a5^2*a4^5*a2^6*a1^4 - 4*a5^3*a4^5*a2^6*a1^4 + 8*a6^2*a4^6*a2^6*a1^4 - 8*a6*a5*a4^6*a2^6*a1^4 + 8*a5^2*a4^6*a2^6*a1^4 - 8*a6^6*a5*a3*a2^6*a1^4 + 2*a6^5*a5^2*a3*a2^6*a1^4 - 28*a6^4*a5^3*a3*a2^6*a1^4 - 28*a6^3*a5^4*a3*a2^6*a1^4 + 2*a6^2*a5^5*a3*a2^6*a1^4 - 8*a6*a5^6*a3*a2^6*a1^4 - 8*a6^6*a4*a3*a2^6*a1^4 + 32*a6^3*a5^3*a4*a3*a2^6*a1^4 - 8*a5^6*a4*a3*a2^6*a1^4 + 2*a6^5*a4^2*a3*a2^6*a1^4 + 36*a6^3*a5^2*a4^2*a3*a2^6*a1^4 + 36*a6^2*a5^3*a4^2*a3*a2^6*a1^4 + 2*a5^5*a4^2*a3*a2^6*a1^4 - 28*a6^4*a4^3*a3*a2^6*a1^4 + 32*a6^3*a5*a4^3*a3*a2^6*a1^4 + 36*a6^2*a5^2*a4^3*a3*a2^6*a1^4 + 32*a6*a5^3*a4^3*a3*a2^6*a1^4 - 28*a5^4*a4^3*a3*a2^6*a1^4 - 28*a6^3*a4^4*a3*a2^6*a1^4 - 28*a5^3*a4^4*a3*a2^6*a1^4 + 2*a6^2*a4^5*a3*a2^6*a1^4 + 2*a5^2*a4^5*a3*a2^6*a1^4 - 8*a6*a4^6*a3*a2^6*a1^4 - 8*a5*a4^6*a3*a2^6*a1^4 + 8*a6^6*a3^2*a2^6*a1^4 + 2*a6^5*a5*a3^2*a2^6*a1^4 + 32*a6^4*a5^2*a3^2*a2^6*a1^4 - 4*a6^3*a5^3*a3^2*a2^6*a1^4 + 32*a6^2*a5^4*a3^2*a2^6*a1^4 + 2*a6*a5^5*a3^2*a2^6*a1^4 + 8*a5^6*a3^2*a2^6*a1^4 + 2*a6^5*a4*a3^2*a2^6*a1^4 + 36*a6^3*a5^2*a4*a3^2*a2^6*a1^4 + 36*a6^2*a5^3*a4*a3^2*a2^6*a1^4 + 2*a5^5*a4*a3^2*a2^6*a1^4 + 32*a6^4*a4^2*a3^2*a2^6*a1^4 + 36*a6^3*a5*a4^2*a3^2*a2^6*a1^4 - 432*a6^2*a5^2*a4^2*a3^2*a2^6*a1^4 + 36*a6*a5^3*a4^2*a3^2*a2^6*a1^4 + 32*a5^4*a4^2*a3^2*a2^6*a1^4 - 4*a6^3*a4^3*a3^2*a2^6*a1^4 + 36*a6^2*a5*a4^3*a3^2*a2^6*a1^4 + 36*a6*a5^2*a4^3*a3^2*a2^6*a1^4 - 4*a5^3*a4^3*a3^2*a2^6*a1^4 + 32*a6^2*a4^4*a3^2*a2^6*a1^4 + 32*a5^2*a4^4*a3^2*a2^6*a1^4 + 2*a6*a4^5*a3^2*a2^6*a1^4 + 2*a5*a4^5*a3^2*a2^6*a1^4 + 8*a4^6*a3^2*a2^6*a1^4 - 4*a6^5*a3^3*a2^6*a1^4 - 28*a6^4*a5*a3^3*a2^6*a1^4 - 4*a6^3*a5^2*a3^3*a2^6*a1^4 - 4*a6^2*a5^3*a3^3*a2^6*a1^4 - 28*a6*a5^4*a3^3*a2^6*a1^4 - 4*a5^5*a3^3*a2^6*a1^4 - 28*a6^4*a4*a3^3*a2^6*a1^4 + 32*a6^3*a5*a4*a3^3*a2^6*a1^4 + 36*a6^2*a5^2*a4*a3^3*a2^6*a1^4 + 32*a6*a5^3*a4*a3^3*a2^6*a1^4 - 28*a5^4*a4*a3^3*a2^6*a1^4 - 4*a6^3*a4^2*a3^3*a2^6*a1^4 + 36*a6^2*a5*a4^2*a3^3*a2^6*a1^4 + 36*a6*a5^2*a4^2*a3^3*a2^6*a1^4 - 4*a5^3*a4^2*a3^3*a2^6*a1^4 - 4*a6^2*a4^3*a3^3*a2^6*a1^4 + 32*a6*a5*a4^3*a3^3*a2^6*a1^4 - 4*a5^2*a4^3*a3^3*a2^6*a1^4 - 28*a6*a4^4*a3^3*a2^6*a1^4 - 28*a5*a4^4*a3^3*a2^6*a1^4 - 4*a4^5*a3^3*a2^6*a1^4 + 24*a6^4*a3^4*a2^6*a1^4 - 28*a6^3*a5*a3^4*a2^6*a1^4 + 32*a6^2*a5^2*a3^4*a2^6*a1^4 - 28*a6*a5^3*a3^4*a2^6*a1^4 + 24*a5^4*a3^4*a2^6*a1^4 - 28*a6^3*a4*a3^4*a2^6*a1^4 - 28*a5^3*a4*a3^4*a2^6*a1^4 + 32*a6^2*a4^2*a3^4*a2^6*a1^4 + 32*a5^2*a4^2*a3^4*a2^6*a1^4 - 28*a6*a4^3*a3^4*a2^6*a1^4 - 28*a5*a4^3*a3^4*a2^6*a1^4 + 24*a4^4*a3^4*a2^6*a1^4 - 4*a6^3*a3^5*a2^6*a1^4 + 2*a6^2*a5*a3^5*a2^6*a1^4 + 2*a6*a5^2*a3^5*a2^6*a1^4 - 4*a5^3*a3^5*a2^6*a1^4 + 2*a6^2*a4*a3^5*a2^6*a1^4 + 2*a5^2*a4*a3^5*a2^6*a1^4 + 2*a6*a4^2*a3^5*a2^6*a1^4 + 2*a5*a4^2*a3^5*a2^6*a1^4 - 4*a4^3*a3^5*a2^6*a1^4 + 8*a6^2*a3^6*a2^6*a1^4 - 8*a6*a5*a3^6*a2^6*a1^4 + 8*a5^2*a3^6*a2^6*a1^4 - 8*a6*a4*a3^6*a2^6*a1^4 - 8*a5*a4*a3^6*a2^6*a1^4 + 8*a4^2*a3^6*a2^6*a1^4 - 8*a6^6*a5^5*a4^2*a1^5 - 8*a6^5*a5^6*a4^2*a1^5 - 4*a6^6*a5^4*a4^3*a1^5 + 48*a6^5*a5^5*a4^3*a1^5 - 4*a6^4*a5^6*a4^3*a1^5 - 4*a6^6*a5^3*a4^4*a1^5 - 24*a6^5*a5^4*a4^4*a1^5 - 24*a6^4*a5^5*a4^4*a1^5 - 4*a6^3*a5^6*a4^4*a1^5 - 8*a6^6*a5^2*a4^5*a1^5 + 48*a6^5*a5^3*a4^5*a1^5 - 24*a6^4*a5^4*a4^5*a1^5 + 48*a6^3*a5^5*a4^5*a1^5 - 8*a6^2*a5^6*a4^5*a1^5 - 8*a6^5*a5^2*a4^6*a1^5 - 4*a6^4*a5^3*a4^6*a1^5 - 4*a6^3*a5^4*a4^6*a1^5 - 8*a6^2*a5^5*a4^6*a1^5 + 8*a6^6*a5^5*a4*a3*a1^5 + 8*a6^5*a5^6*a4*a3*a1^5 + 2*a6^6*a5^4*a4^2*a3*a1^5 + 2*a6^4*a5^6*a4^2*a3*a1^5 + 40*a6^6*a5^3*a4^3*a3*a1^5 - 48*a6^5*a5^4*a4^3*a3*a1^5 - 48*a6^4*a5^5*a4^3*a3*a1^5 + 40*a6^3*a5^6*a4^3*a3*a1^5 + 2*a6^6*a5^2*a4^4*a3*a1^5 - 48*a6^5*a5^3*a4^4*a3*a1^5 + 108*a6^4*a5^4*a4^4*a3*a1^5 - 48*a6^3*a5^5*a4^4*a3*a1^5 + 2*a6^2*a5^6*a4^4*a3*a1^5 + 8*a6^6*a5*a4^5*a3*a1^5 - 48*a6^4*a5^3*a4^5*a3*a1^5 - 48*a6^3*a5^4*a4^5*a3*a1^5 + 8*a6*a5^6*a4^5*a3*a1^5 + 8*a6^5*a5*a4^6*a3*a1^5 + 2*a6^4*a5^2*a4^6*a3*a1^5 + 40*a6^3*a5^3*a4^6*a3*a1^5 + 2*a6^2*a5^4*a4^6*a3*a1^5 + 8*a6*a5^5*a4^6*a3*a1^5 - 8*a6^6*a5^5*a3^2*a1^5 - 8*a6^5*a5^6*a3^2*a1^5 + 2*a6^6*a5^4*a4*a3^2*a1^5 + 2*a6^4*a5^6*a4*a3^2*a1^5 - 28*a6^6*a5^3*a4^2*a3^2*a1^5 - 28*a6^3*a5^6*a4^2*a3^2*a1^5 - 28*a6^6*a5^2*a4^3*a3^2*a1^5 + 32*a6^5*a5^3*a4^3*a3^2*a1^5 + 36*a6^4*a5^4*a4^3*a3^2*a1^5 + 32*a6^3*a5^5*a4^3*a3^2*a1^5 - 28*a6^2*a5^6*a4^3*a3^2*a1^5 + 2*a6^6*a5*a4^4*a3^2*a1^5 + 36*a6^4*a5^3*a4^4*a3^2*a1^5 + 36*a6^3*a5^4*a4^4*a3^2*a1^5 + 2*a6*a5^6*a4^4*a3^2*a1^5 - 8*a6^6*a4^5*a3^2*a1^5 + 32*a6^3*a5^3*a4^5*a3^2*a1^5 - 8*a5^6*a4^5*a3^2*a1^5 - 8*a6^5*a4^6*a3^2*a1^5 + 2*a6^4*a5*a4^6*a3^2*a1^5 - 28*a6^3*a5^2*a4^6*a3^2*a1^5 - 28*a6^2*a5^3*a4^6*a3^2*a1^5 + 2*a6*a5^4*a4^6*a3^2*a1^5 - 8*a5^5*a4^6*a3^2*a1^5 - 4*a6^6*a5^4*a3^3*a1^5 + 48*a6^5*a5^5*a3^3*a1^5 - 4*a6^4*a5^6*a3^3*a1^5 + 40*a6^6*a5^3*a4*a3^3*a1^5 - 48*a6^5*a5^4*a4*a3^3*a1^5 - 48*a6^4*a5^5*a4*a3^3*a1^5 + 40*a6^3*a5^6*a4*a3^3*a1^5 - 28*a6^6*a5^2*a4^2*a3^3*a1^5 + 32*a6^5*a5^3*a4^2*a3^3*a1^5 + 36*a6^4*a5^4*a4^2*a3^3*a1^5 + 32*a6^3*a5^5*a4^2*a3^3*a1^5 - 28*a6^2*a5^6*a4^2*a3^3*a1^5 + 40*a6^6*a5*a4^3*a3^3*a1^5 + 32*a6^5*a5^2*a4^3*a3^3*a1^5 - 96*a6^4*a5^3*a4^3*a3^3*a1^5 - 96*a6^3*a5^4*a4^3*a3^3*a1^5 + 32*a6^2*a5^5*a4^3*a3^3*a1^5 + 40*a6*a5^6*a4^3*a3^3*a1^5 - 4*a6^6*a4^4*a3^3*a1^5 - 48*a6^5*a5*a4^4*a3^3*a1^5 + 36*a6^4*a5^2*a4^4*a3^3*a1^5 - 96*a6^3*a5^3*a4^4*a3^3*a1^5 + 36*a6^2*a5^4*a4^4*a3^3*a1^5 - 48*a6*a5^5*a4^4*a3^3*a1^5 - 4*a5^6*a4^4*a3^3*a1^5 + 48*a6^5*a4^5*a3^3*a1^5 - 48*a6^4*a5*a4^5*a3^3*a1^5 + 32*a6^3*a5^2*a4^5*a3^3*a1^5 + 32*a6^2*a5^3*a4^5*a3^3*a1^5 - 48*a6*a5^4*a4^5*a3^3*a1^5 + 48*a5^5*a4^5*a3^3*a1^5 - 4*a6^4*a4^6*a3^3*a1^5 + 40*a6^3*a5*a4^6*a3^3*a1^5 - 28*a6^2*a5^2*a4^6*a3^3*a1^5 + 40*a6*a5^3*a4^6*a3^3*a1^5 - 4*a5^4*a4^6*a3^3*a1^5 - 4*a6^6*a5^3*a3^4*a1^5 - 24*a6^5*a5^4*a3^4*a1^5 - 24*a6^4*a5^5*a3^4*a1^5 - 4*a6^3*a5^6*a3^4*a1^5 + 2*a6^6*a5^2*a4*a3^4*a1^5 - 48*a6^5*a5^3*a4*a3^4*a1^5 + 108*a6^4*a5^4*a4*a3^4*a1^5 - 48*a6^3*a5^5*a4*a3^4*a1^5 + 2*a6^2*a5^6*a4*a3^4*a1^5 + 2*a6^6*a5*a4^2*a3^4*a1^5 + 36*a6^4*a5^3*a4^2*a3^4*a1^5 + 36*a6^3*a5^4*a4^2*a3^4*a1^5 + 2*a6*a5^6*a4^2*a3^4*a1^5 - 4*a6^6*a4^3*a3^4*a1^5 - 48*a6^5*a5*a4^3*a3^4*a1^5 + 36*a6^4*a5^2*a4^3*a3^4*a1^5 - 96*a6^3*a5^3*a4^3*a3^4*a1^5 + 36*a6^2*a5^4*a4^3*a3^4*a1^5 - 48*a6*a5^5*a4^3*a3^4*a1^5 - 4*a5^6*a4^3*a3^4*a1^5 - 24*a6^5*a4^4*a3^4*a1^5 + 108*a6^4*a5*a4^4*a3^4*a1^5 + 36*a6^3*a5^2*a4^4*a3^4*a1^5 + 36*a6^2*a5^3*a4^4*a3^4*a1^5 + 108*a6*a5^4*a4^4*a3^4*a1^5 - 24*a5^5*a4^4*a3^4*a1^5 - 24*a6^4*a4^5*a3^4*a1^5 - 48*a6^3*a5*a4^5*a3^4*a1^5 - 48*a6*a5^3*a4^5*a3^4*a1^5 - 24*a5^4*a4^5*a3^4*a1^5 - 4*a6^3*a4^6*a3^4*a1^5 + 2*a6^2*a5*a4^6*a3^4*a1^5 + 2*a6*a5^2*a4^6*a3^4*a1^5 - 4*a5^3*a4^6*a3^4*a1^5 - 8*a6^6*a5^2*a3^5*a1^5 + 48*a6^5*a5^3*a3^5*a1^5 - 24*a6^4*a5^4*a3^5*a1^5 + 48*a6^3*a5^5*a3^5*a1^5 - 8*a6^2*a5^6*a3^5*a1^5 + 8*a6^6*a5*a4*a3^5*a1^5 - 48*a6^4*a5^3*a4*a3^5*a1^5 - 48*a6^3*a5^4*a4*a3^5*a1^5 + 8*a6*a5^6*a4*a3^5*a1^5 - 8*a6^6*a4^2*a3^5*a1^5 + 32*a6^3*a5^3*a4^2*a3^5*a1^5 - 8*a5^6*a4^2*a3^5*a1^5 + 48*a6^5*a4^3*a3^5*a1^5 - 48*a6^4*a5*a4^3*a3^5*a1^5 + 32*a6^3*a5^2*a4^3*a3^5*a1^5 + 32*a6^2*a5^3*a4^3*a3^5*a1^5 - 48*a6*a5^4*a4^3*a3^5*a1^5 + 48*a5^5*a4^3*a3^5*a1^5 - 24*a6^4*a4^4*a3^5*a1^5 - 48*a6^3*a5*a4^4*a3^5*a1^5 - 48*a6*a5^3*a4^4*a3^5*a1^5 - 24*a5^4*a4^4*a3^5*a1^5 + 48*a6^3*a4^5*a3^5*a1^5 + 48*a5^3*a4^5*a3^5*a1^5 - 8*a6^2*a4^6*a3^5*a1^5 + 8*a6*a5*a4^6*a3^5*a1^5 - 8*a5^2*a4^6*a3^5*a1^5 - 8*a6^5*a5^2*a3^6*a1^5 - 4*a6^4*a5^3*a3^6*a1^5 - 4*a6^3*a5^4*a3^6*a1^5 - 8*a6^2*a5^5*a3^6*a1^5 + 8*a6^5*a5*a4*a3^6*a1^5 + 2*a6^4*a5^2*a4*a3^6*a1^5 + 40*a6^3*a5^3*a4*a3^6*a1^5 + 2*a6^2*a5^4*a4*a3^6*a1^5 + 8*a6*a5^5*a4*a3^6*a1^5 - 8*a6^5*a4^2*a3^6*a1^5 + 2*a6^4*a5*a4^2*a3^6*a1^5 - 28*a6^3*a5^2*a4^2*a3^6*a1^5 - 28*a6^2*a5^3*a4^2*a3^6*a1^5 + 2*a6*a5^4*a4^2*a3^6*a1^5 - 8*a5^5*a4^2*a3^6*a1^5 - 4*a6^4*a4^3*a3^6*a1^5 + 40*a6^3*a5*a4^3*a3^6*a1^5 - 28*a6^2*a5^2*a4^3*a3^6*a1^5 + 40*a6*a5^3*a4^3*a3^6*a1^5 - 4*a5^4*a4^3*a3^6*a1^5 - 4*a6^3*a4^4*a3^6*a1^5 + 2*a6^2*a5*a4^4*a3^6*a1^5 + 2*a6*a5^2*a4^4*a3^6*a1^5 - 4*a5^3*a4^4*a3^6*a1^5 - 8*a6^2*a4^5*a3^6*a1^5 + 8*a6*a5*a4^5*a3^6*a1^5 - 8*a5^2*a4^5*a3^6*a1^5 + 8*a6^6*a5^5*a4*a2*a1^5 + 8*a6^5*a5^6*a4*a2*a1^5 + 2*a6^6*a5^4*a4^2*a2*a1^5 + 2*a6^4*a5^6*a4^2*a2*a1^5 + 40*a6^6*a5^3*a4^3*a2*a1^5 - 48*a6^5*a5^4*a4^3*a2*a1^5 - 48*a6^4*a5^5*a4^3*a2*a1^5 + 40*a6^3*a5^6*a4^3*a2*a1^5 + 2*a6^6*a5^2*a4^4*a2*a1^5 - 48*a6^5*a5^3*a4^4*a2*a1^5 + 108*a6^4*a5^4*a4^4*a2*a1^5 - 48*a6^3*a5^5*a4^4*a2*a1^5 + 2*a6^2*a5^6*a4^4*a2*a1^5 + 8*a6^6*a5*a4^5*a2*a1^5 - 48*a6^4*a5^3*a4^5*a2*a1^5 - 48*a6^3*a5^4*a4^5*a2*a1^5 + 8*a6*a5^6*a4^5*a2*a1^5 + 8*a6^5*a5*a4^6*a2*a1^5 + 2*a6^4*a5^2*a4^6*a2*a1^5 + 40*a6^3*a5^3*a4^6*a2*a1^5 + 2*a6^2*a5^4*a4^6*a2*a1^5 + 8*a6*a5^5*a4^6*a2*a1^5 + 8*a6^6*a5^5*a3*a2*a1^5 + 8*a6^5*a5^6*a3*a2*a1^5 - 144*a6^5*a5^5*a4*a3*a2*a1^5 - 48*a6^6*a5^3*a4^2*a3*a2*a1^5 + 120*a6^5*a5^4*a4^2*a3*a2*a1^5 + 120*a6^4*a5^5*a4^2*a3*a2*a1^5 - 48*a6^3*a5^6*a4^2*a3*a2*a1^5 - 48*a6^6*a5^2*a4^3*a3*a2*a1^5 - 160*a6^5*a5^3*a4^3*a3*a2*a1^5 + 144*a6^4*a5^4*a4^3*a3*a2*a1^5 - 160*a6^3*a5^5*a4^3*a3*a2*a1^5 - 48*a6^2*a5^6*a4^3*a3*a2*a1^5 + 120*a6^5*a5^2*a4^4*a3*a2*a1^5 + 144*a6^4*a5^3*a4^4*a3*a2*a1^5 + 144*a6^3*a5^4*a4^4*a3*a2*a1^5 + 120*a6^2*a5^5*a4^4*a3*a2*a1^5 + 8*a6^6*a4^5*a3*a2*a1^5 - 144*a6^5*a5*a4^5*a3*a2*a1^5 + 120*a6^4*a5^2*a4^5*a3*a2*a1^5 - 160*a6^3*a5^3*a4^5*a3*a2*a1^5 + 120*a6^2*a5^4*a4^5*a3*a2*a1^5 - 144*a6*a5^5*a4^5*a3*a2*a1^5 + 8*a5^6*a4^5*a3*a2*a1^5 + 8*a6^5*a4^6*a3*a2*a1^5 - 48*a6^3*a5^2*a4^6*a3*a2*a1^5 - 48*a6^2*a5^3*a4^6*a3*a2*a1^5 + 8*a5^5*a4^6*a3*a2*a1^5 + 2*a6^6*a5^4*a3^2*a2*a1^5 + 2*a6^4*a5^6*a3^2*a2*a1^5 - 48*a6^6*a5^3*a4*a3^2*a2*a1^5 + 120*a6^5*a5^4*a4*a3^2*a2*a1^5 + 120*a6^4*a5^5*a4*a3^2*a2*a1^5 - 48*a6^3*a5^6*a4*a3^2*a2*a1^5 + 108*a6^6*a5^2*a4^2*a3^2*a2*a1^5 + 144*a6^5*a5^3*a4^2*a3^2*a2*a1^5 - 408*a6^4*a5^4*a4^2*a3^2*a2*a1^5 + 144*a6^3*a5^5*a4^2*a3^2*a2*a1^5 + 108*a6^2*a5^6*a4^2*a3^2*a2*a1^5 - 48*a6^6*a5*a4^3*a3^2*a2*a1^5 + 144*a6^5*a5^2*a4^3*a3^2*a2*a1^5 - 136*a6^4*a5^3*a4^3*a3^2*a2*a1^5 - 136*a6^3*a5^4*a4^3*a3^2*a2*a1^5 + 144*a6^2*a5^5*a4^3*a3^2*a2*a1^5 - 48*a6*a5^6*a4^3*a3^2*a2*a1^5 + 2*a6^6*a4^4*a3^2*a2*a1^5 + 120*a6^5*a5*a4^4*a3^2*a2*a1^5 - 408*a6^4*a5^2*a4^4*a3^2*a2*a1^5 - 136*a6^3*a5^3*a4^4*a3^2*a2*a1^5 - 408*a6^2*a5^4*a4^4*a3^2*a2*a1^5 + 120*a6*a5^5*a4^4*a3^2*a2*a1^5 + 2*a5^6*a4^4*a3^2*a2*a1^5 + 120*a6^4*a5*a4^5*a3^2*a2*a1^5 + 144*a6^3*a5^2*a4^5*a3^2*a2*a1^5 + 144*a6^2*a5^3*a4^5*a3^2*a2*a1^5 + 120*a6*a5^4*a4^5*a3^2*a2*a1^5 + 2*a6^4*a4^6*a3^2*a2*a1^5 - 48*a6^3*a5*a4^6*a3^2*a2*a1^5 + 108*a6^2*a5^2*a4^6*a3^2*a2*a1^5 - 48*a6*a5^3*a4^6*a3^2*a2*a1^5 + 2*a5^4*a4^6*a3^2*a2*a1^5 + 40*a6^6*a5^3*a3^3*a2*a1^5 - 48*a6^5*a5^4*a3^3*a2*a1^5 - 48*a6^4*a5^5*a3^3*a2*a1^5 + 40*a6^3*a5^6*a3^3*a2*a1^5 - 48*a6^6*a5^2*a4*a3^3*a2*a1^5 - 160*a6^5*a5^3*a4*a3^3*a2*a1^5 + 144*a6^4*a5^4*a4*a3^3*a2*a1^5 - 160*a6^3*a5^5*a4*a3^3*a2*a1^5 - 48*a6^2*a5^6*a4*a3^3*a2*a1^5 - 48*a6^6*a5*a4^2*a3^3*a2*a1^5 + 144*a6^5*a5^2*a4^2*a3^3*a2*a1^5 - 136*a6^4*a5^3*a4^2*a3^3*a2*a1^5 - 136*a6^3*a5^4*a4^2*a3^3*a2*a1^5 + 144*a6^2*a5^5*a4^2*a3^3*a2*a1^5 - 48*a6*a5^6*a4^2*a3^3*a2*a1^5 + 40*a6^6*a4^3*a3^3*a2*a1^5 - 160*a6^5*a5*a4^3*a3^3*a2*a1^5 - 136*a6^4*a5^2*a4^3*a3^3*a2*a1^5 + 1248*a6^3*a5^3*a4^3*a3^3*a2*a1^5 - 136*a6^2*a5^4*a4^3*a3^3*a2*a1^5 - 160*a6*a5^5*a4^3*a3^3*a2*a1^5 + 40*a5^6*a4^3*a3^3*a2*a1^5 - 48*a6^5*a4^4*a3^3*a2*a1^5 + 144*a6^4*a5*a4^4*a3^3*a2*a1^5 - 136*a6^3*a5^2*a4^4*a3^3*a2*a1^5 - 136*a6^2*a5^3*a4^4*a3^3*a2*a1^5 + 144*a6*a5^4*a4^4*a3^3*a2*a1^5 - 48*a5^5*a4^4*a3^3*a2*a1^5 - 48*a6^4*a4^5*a3^3*a2*a1^5 - 160*a6^3*a5*a4^5*a3^3*a2*a1^5 + 144*a6^2*a5^2*a4^5*a3^3*a2*a1^5 - 160*a6*a5^3*a4^5*a3^3*a2*a1^5 - 48*a5^4*a4^5*a3^3*a2*a1^5 + 40*a6^3*a4^6*a3^3*a2*a1^5 - 48*a6^2*a5*a4^6*a3^3*a2*a1^5 - 48*a6*a5^2*a4^6*a3^3*a2*a1^5 + 40*a5^3*a4^6*a3^3*a2*a1^5 + 2*a6^6*a5^2*a3^4*a2*a1^5 - 48*a6^5*a5^3*a3^4*a2*a1^5 + 108*a6^4*a5^4*a3^4*a2*a1^5 - 48*a6^3*a5^5*a3^4*a2*a1^5 + 2*a6^2*a5^6*a3^4*a2*a1^5 + 120*a6^5*a5^2*a4*a3^4*a2*a1^5 + 144*a6^4*a5^3*a4*a3^4*a2*a1^5 + 144*a6^3*a5^4*a4*a3^4*a2*a1^5 + 120*a6^2*a5^5*a4*a3^4*a2*a1^5 + 2*a6^6*a4^2*a3^4*a2*a1^5 + 120*a6^5*a5*a4^2*a3^4*a2*a1^5 - 408*a6^4*a5^2*a4^2*a3^4*a2*a1^5 - 136*a6^3*a5^3*a4^2*a3^4*a2*a1^5 - 408*a6^2*a5^4*a4^2*a3^4*a2*a1^5 + 120*a6*a5^5*a4^2*a3^4*a2*a1^5 + 2*a5^6*a4^2*a3^4*a2*a1^5 - 48*a6^5*a4^3*a3^4*a2*a1^5 + 144*a6^4*a5*a4^3*a3^4*a2*a1^5 - 136*a6^3*a5^2*a4^3*a3^4*a2*a1^5 - 136*a6^2*a5^3*a4^3*a3^4*a2*a1^5 + 144*a6*a5^4*a4^3*a3^4*a2*a1^5 - 48*a5^5*a4^3*a3^4*a2*a1^5 + 108*a6^4*a4^4*a3^4*a2*a1^5 + 144*a6^3*a5*a4^4*a3^4*a2*a1^5 - 408*a6^2*a5^2*a4^4*a3^4*a2*a1^5 + 144*a6*a5^3*a4^4*a3^4*a2*a1^5 + 108*a5^4*a4^4*a3^4*a2*a1^5 - 48*a6^3*a4^5*a3^4*a2*a1^5 + 120*a6^2*a5*a4^5*a3^4*a2*a1^5 + 120*a6*a5^2*a4^5*a3^4*a2*a1^5 - 48*a5^3*a4^5*a3^4*a2*a1^5 + 2*a6^2*a4^6*a3^4*a2*a1^5 + 2*a5^2*a4^6*a3^4*a2*a1^5 + 8*a6^6*a5*a3^5*a2*a1^5 - 48*a6^4*a5^3*a3^5*a2*a1^5 - 48*a6^3*a5^4*a3^5*a2*a1^5 + 8*a6*a5^6*a3^5*a2*a1^5 + 8*a6^6*a4*a3^5*a2*a1^5 - 144*a6^5*a5*a4*a3^5*a2*a1^5 + 120*a6^4*a5^2*a4*a3^5*a2*a1^5 - 160*a6^3*a5^3*a4*a3^5*a2*a1^5 + 120*a6^2*a5^4*a4*a3^5*a2*a1^5 - 144*a6*a5^5*a4*a3^5*a2*a1^5 + 8*a5^6*a4*a3^5*a2*a1^5 + 120*a6^4*a5*a4^2*a3^5*a2*a1^5 + 144*a6^3*a5^2*a4^2*a3^5*a2*a1^5 + 144*a6^2*a5^3*a4^2*a3^5*a2*a1^5 + 120*a6*a5^4*a4^2*a3^5*a2*a1^5 - 48*a6^4*a4^3*a3^5*a2*a1^5 - 160*a6^3*a5*a4^3*a3^5*a2*a1^5 + 144*a6^2*a5^2*a4^3*a3^5*a2*a1^5 - 160*a6*a5^3*a4^3*a3^5*a2*a1^5 - 48*a5^4*a4^3*a3^5*a2*a1^5 - 48*a6^3*a4^4*a3^5*a2*a1^5 + 120*a6^2*a5*a4^4*a3^5*a2*a1^5 + 120*a6*a5^2*a4^4*a3^5*a2*a1^5 - 48*a5^3*a4^4*a3^5*a2*a1^5 - 144*a6*a5*a4^5*a3^5*a2*a1^5 + 8*a6*a4^6*a3^5*a2*a1^5 + 8*a5*a4^6*a3^5*a2*a1^5 + 8*a6^5*a5*a3^6*a2*a1^5 + 2*a6^4*a5^2*a3^6*a2*a1^5 + 40*a6^3*a5^3*a3^6*a2*a1^5 + 2*a6^2*a5^4*a3^6*a2*a1^5 + 8*a6*a5^5*a3^6*a2*a1^5 + 8*a6^5*a4*a3^6*a2*a1^5 - 48*a6^3*a5^2*a4*a3^6*a2*a1^5 - 48*a6^2*a5^3*a4*a3^6*a2*a1^5 + 8*a5^5*a4*a3^6*a2*a1^5 + 2*a6^4*a4^2*a3^6*a2*a1^5 - 48*a6^3*a5*a4^2*a3^6*a2*a1^5 + 108*a6^2*a5^2*a4^2*a3^6*a2*a1^5 - 48*a6*a5^3*a4^2*a3^6*a2*a1^5 + 2*a5^4*a4^2*a3^6*a2*a1^5 + 40*a6^3*a4^3*a3^6*a2*a1^5 - 48*a6^2*a5*a4^3*a3^6*a2*a1^5 - 48*a6*a5^2*a4^3*a3^6*a2*a1^5 + 40*a5^3*a4^3*a3^6*a2*a1^5 + 2*a6^2*a4^4*a3^6*a2*a1^5 + 2*a5^2*a4^4*a3^6*a2*a1^5 + 8*a6*a4^5*a3^6*a2*a1^5 + 8*a5*a4^5*a3^6*a2*a1^5 - 8*a6^6*a5^5*a2^2*a1^5 - 8*a6^5*a5^6*a2^2*a1^5 + 2*a6^6*a5^4*a4*a2^2*a1^5 + 2*a6^4*a5^6*a4*a2^2*a1^5 - 28*a6^6*a5^3*a4^2*a2^2*a1^5 - 28*a6^3*a5^6*a4^2*a2^2*a1^5 - 28*a6^6*a5^2*a4^3*a2^2*a1^5 + 32*a6^5*a5^3*a4^3*a2^2*a1^5 + 36*a6^4*a5^4*a4^3*a2^2*a1^5 + 32*a6^3*a5^5*a4^3*a2^2*a1^5 - 28*a6^2*a5^6*a4^3*a2^2*a1^5 + 2*a6^6*a5*a4^4*a2^2*a1^5 + 36*a6^4*a5^3*a4^4*a2^2*a1^5 + 36*a6^3*a5^4*a4^4*a2^2*a1^5 + 2*a6*a5^6*a4^4*a2^2*a1^5 - 8*a6^6*a4^5*a2^2*a1^5 + 32*a6^3*a5^3*a4^5*a2^2*a1^5 - 8*a5^6*a4^5*a2^2*a1^5 - 8*a6^5*a4^6*a2^2*a1^5 + 2*a6^4*a5*a4^6*a2^2*a1^5 - 28*a6^3*a5^2*a4^6*a2^2*a1^5 - 28*a6^2*a5^3*a4^6*a2^2*a1^5 + 2*a6*a5^4*a4^6*a2^2*a1^5 - 8*a5^5*a4^6*a2^2*a1^5 + 2*a6^6*a5^4*a3*a2^2*a1^5 + 2*a6^4*a5^6*a3*a2^2*a1^5 - 48*a6^6*a5^3*a4*a3*a2^2*a1^5 + 120*a6^5*a5^4*a4*a3*a2^2*a1^5 + 120*a6^4*a5^5*a4*a3*a2^2*a1^5 - 48*a6^3*a5^6*a4*a3*a2^2*a1^5 + 108*a6^6*a5^2*a4^2*a3*a2^2*a1^5 + 144*a6^5*a5^3*a4^2*a3*a2^2*a1^5 - 408*a6^4*a5^4*a4^2*a3*a2^2*a1^5 + 144*a6^3*a5^5*a4^2*a3*a2^2*a1^5 + 108*a6^2*a5^6*a4^2*a3*a2^2*a1^5 - 48*a6^6*a5*a4^3*a3*a2^2*a1^5 + 144*a6^5*a5^2*a4^3*a3*a2^2*a1^5 - 136*a6^4*a5^3*a4^3*a3*a2^2*a1^5 - 136*a6^3*a5^4*a4^3*a3*a2^2*a1^5 + 144*a6^2*a5^5*a4^3*a3*a2^2*a1^5 - 48*a6*a5^6*a4^3*a3*a2^2*a1^5 + 2*a6^6*a4^4*a3*a2^2*a1^5 + 120*a6^5*a5*a4^4*a3*a2^2*a1^5 - 408*a6^4*a5^2*a4^4*a3*a2^2*a1^5 - 136*a6^3*a5^3*a4^4*a3*a2^2*a1^5 - 408*a6^2*a5^4*a4^4*a3*a2^2*a1^5 + 120*a6*a5^5*a4^4*a3*a2^2*a1^5 + 2*a5^6*a4^4*a3*a2^2*a1^5 + 120*a6^4*a5*a4^5*a3*a2^2*a1^5 + 144*a6^3*a5^2*a4^5*a3*a2^2*a1^5 + 144*a6^2*a5^3*a4^5*a3*a2^2*a1^5 + 120*a6*a5^4*a4^5*a3*a2^2*a1^5 + 2*a6^4*a4^6*a3*a2^2*a1^5 - 48*a6^3*a5*a4^6*a3*a2^2*a1^5 + 108*a6^2*a5^2*a4^6*a3*a2^2*a1^5 - 48*a6*a5^3*a4^6*a3*a2^2*a1^5 + 2*a5^4*a4^6*a3*a2^2*a1^5 - 28*a6^6*a5^3*a3^2*a2^2*a1^5 - 28*a6^3*a5^6*a3^2*a2^2*a1^5 + 108*a6^6*a5^2*a4*a3^2*a2^2*a1^5 + 144*a6^5*a5^3*a4*a3^2*a2^2*a1^5 - 408*a6^4*a5^4*a4*a3^2*a2^2*a1^5 + 144*a6^3*a5^5*a4*a3^2*a2^2*a1^5 + 108*a6^2*a5^6*a4*a3^2*a2^2*a1^5 + 108*a6^6*a5*a4^2*a3^2*a2^2*a1^5 - 1296*a6^5*a5^2*a4^2*a3^2*a2^2*a1^5 + 756*a6^4*a5^3*a4^2*a3^2*a2^2*a1^5 + 756*a6^3*a5^4*a4^2*a3^2*a2^2*a1^5 - 1296*a6^2*a5^5*a4^2*a3^2*a2^2*a1^5 + 108*a6*a5^6*a4^2*a3^2*a2^2*a1^5 - 28*a6^6*a4^3*a3^2*a2^2*a1^5 + 144*a6^5*a5*a4^3*a3^2*a2^2*a1^5 + 756*a6^4*a5^2*a4^3*a3^2*a2^2*a1^5 - 768*a6^3*a5^3*a4^3*a3^2*a2^2*a1^5 + 756*a6^2*a5^4*a4^3*a3^2*a2^2*a1^5 + 144*a6*a5^5*a4^3*a3^2*a2^2*a1^5 - 28*a5^6*a4^3*a3^2*a2^2*a1^5 - 408*a6^4*a5*a4^4*a3^2*a2^2*a1^5 + 756*a6^3*a5^2*a4^4*a3^2*a2^2*a1^5 + 756*a6^2*a5^3*a4^4*a3^2*a2^2*a1^5 - 408*a6*a5^4*a4^4*a3^2*a2^2*a1^5 + 144*a6^3*a5*a4^5*a3^2*a2^2*a1^5 - 1296*a6^2*a5^2*a4^5*a3^2*a2^2*a1^5 + 144*a6*a5^3*a4^5*a3^2*a2^2*a1^5 - 28*a6^3*a4^6*a3^2*a2^2*a1^5 + 108*a6^2*a5*a4^6*a3^2*a2^2*a1^5 + 108*a6*a5^2*a4^6*a3^2*a2^2*a1^5 - 28*a5^3*a4^6*a3^2*a2^2*a1^5 - 28*a6^6*a5^2*a3^3*a2^2*a1^5 + 32*a6^5*a5^3*a3^3*a2^2*a1^5 + 36*a6^4*a5^4*a3^3*a2^2*a1^5 + 32*a6^3*a5^5*a3^3*a2^2*a1^5 - 28*a6^2*a5^6*a3^3*a2^2*a1^5 - 48*a6^6*a5*a4*a3^3*a2^2*a1^5 + 144*a6^5*a5^2*a4*a3^3*a2^2*a1^5 - 136*a6^4*a5^3*a4*a3^3*a2^2*a1^5 - 136*a6^3*a5^4*a4*a3^3*a2^2*a1^5 + 144*a6^2*a5^5*a4*a3^3*a2^2*a1^5 - 48*a6*a5^6*a4*a3^3*a2^2*a1^5 - 28*a6^6*a4^2*a3^3*a2^2*a1^5 + 144*a6^5*a5*a4^2*a3^3*a2^2*a1^5 + 756*a6^4*a5^2*a4^2*a3^3*a2^2*a1^5 - 768*a6^3*a5^3*a4^2*a3^3*a2^2*a1^5 + 756*a6^2*a5^4*a4^2*a3^3*a2^2*a1^5 + 144*a6*a5^5*a4^2*a3^3*a2^2*a1^5 - 28*a5^6*a4^2*a3^3*a2^2*a1^5 + 32*a6^5*a4^3*a3^3*a2^2*a1^5 - 136*a6^4*a5*a4^3*a3^3*a2^2*a1^5 - 768*a6^3*a5^2*a4^3*a3^3*a2^2*a1^5 - 768*a6^2*a5^3*a4^3*a3^3*a2^2*a1^5 - 136*a6*a5^4*a4^3*a3^3*a2^2*a1^5 + 32*a5^5*a4^3*a3^3*a2^2*a1^5 + 36*a6^4*a4^4*a3^3*a2^2*a1^5 - 136*a6^3*a5*a4^4*a3^3*a2^2*a1^5 + 756*a6^2*a5^2*a4^4*a3^3*a2^2*a1^5 - 136*a6*a5^3*a4^4*a3^3*a2^2*a1^5 + 36*a5^4*a4^4*a3^3*a2^2*a1^5 + 32*a6^3*a4^5*a3^3*a2^2*a1^5 + 144*a6^2*a5*a4^5*a3^3*a2^2*a1^5 + 144*a6*a5^2*a4^5*a3^3*a2^2*a1^5 + 32*a5^3*a4^5*a3^3*a2^2*a1^5 - 28*a6^2*a4^6*a3^3*a2^2*a1^5 - 48*a6*a5*a4^6*a3^3*a2^2*a1^5 - 28*a5^2*a4^6*a3^3*a2^2*a1^5 + 2*a6^6*a5*a3^4*a2^2*a1^5 + 36*a6^4*a5^3*a3^4*a2^2*a1^5 + 36*a6^3*a5^4*a3^4*a2^2*a1^5 + 2*a6*a5^6*a3^4*a2^2*a1^5 + 2*a6^6*a4*a3^4*a2^2*a1^5 + 120*a6^5*a5*a4*a3^4*a2^2*a1^5 - 408*a6^4*a5^2*a4*a3^4*a2^2*a1^5 - 136*a6^3*a5^3*a4*a3^4*a2^2*a1^5 - 408*a6^2*a5^4*a4*a3^4*a2^2*a1^5 + 120*a6*a5^5*a4*a3^4*a2^2*a1^5 + 2*a5^6*a4*a3^4*a2^2*a1^5 - 408*a6^4*a5*a4^2*a3^4*a2^2*a1^5 + 756*a6^3*a5^2*a4^2*a3^4*a2^2*a1^5 + 756*a6^2*a5^3*a4^2*a3^4*a2^2*a1^5 - 408*a6*a5^4*a4^2*a3^4*a2^2*a1^5 + 36*a6^4*a4^3*a3^4*a2^2*a1^5 - 136*a6^3*a5*a4^3*a3^4*a2^2*a1^5 + 756*a6^2*a5^2*a4^3*a3^4*a2^2*a1^5 - 136*a6*a5^3*a4^3*a3^4*a2^2*a1^5 + 36*a5^4*a4^3*a3^4*a2^2*a1^5 + 36*a6^3*a4^4*a3^4*a2^2*a1^5 - 408*a6^2*a5*a4^4*a3^4*a2^2*a1^5 - 408*a6*a5^2*a4^4*a3^4*a2^2*a1^5 + 36*a5^3*a4^4*a3^4*a2^2*a1^5 + 120*a6*a5*a4^5*a3^4*a2^2*a1^5 + 2*a6*a4^6*a3^4*a2^2*a1^5 + 2*a5*a4^6*a3^4*a2^2*a1^5 - 8*a6^6*a3^5*a2^2*a1^5 + 32*a6^3*a5^3*a3^5*a2^2*a1^5 - 8*a5^6*a3^5*a2^2*a1^5 + 120*a6^4*a5*a4*a3^5*a2^2*a1^5 + 144*a6^3*a5^2*a4*a3^5*a2^2*a1^5 + 144*a6^2*a5^3*a4*a3^5*a2^2*a1^5 + 120*a6*a5^4*a4*a3^5*a2^2*a1^5 + 144*a6^3*a5*a4^2*a3^5*a2^2*a1^5 - 1296*a6^2*a5^2*a4^2*a3^5*a2^2*a1^5 + 144*a6*a5^3*a4^2*a3^5*a2^2*a1^5 + 32*a6^3*a4^3*a3^5*a2^2*a1^5 + 144*a6^2*a5*a4^3*a3^5*a2^2*a1^5 + 144*a6*a5^2*a4^3*a3^5*a2^2*a1^5 + 32*a5^3*a4^3*a3^5*a2^2*a1^5 + 120*a6*a5*a4^4*a3^5*a2^2*a1^5 - 8*a4^6*a3^5*a2^2*a1^5 - 8*a6^5*a3^6*a2^2*a1^5 + 2*a6^4*a5*a3^6*a2^2*a1^5 - 28*a6^3*a5^2*a3^6*a2^2*a1^5 - 28*a6^2*a5^3*a3^6*a2^2*a1^5 + 2*a6*a5^4*a3^6*a2^2*a1^5 - 8*a5^5*a3^6*a2^2*a1^5 + 2*a6^4*a4*a3^6*a2^2*a1^5 - 48*a6^3*a5*a4*a3^6*a2^2*a1^5 + 108*a6^2*a5^2*a4*a3^6*a2^2*a1^5 - 48*a6*a5^3*a4*a3^6*a2^2*a1^5 + 2*a5^4*a4*a3^6*a2^2*a1^5 - 28*a6^3*a4^2*a3^6*a2^2*a1^5 + 108*a6^2*a5*a4^2*a3^6*a2^2*a1^5 + 108*a6*a5^2*a4^2*a3^6*a2^2*a1^5 - 28*a5^3*a4^2*a3^6*a2^2*a1^5 - 28*a6^2*a4^3*a3^6*a2^2*a1^5 - 48*a6*a5*a4^3*a3^6*a2^2*a1^5 - 28*a5^2*a4^3*a3^6*a2^2*a1^5 + 2*a6*a4^4*a3^6*a2^2*a1^5 + 2*a5*a4^4*a3^6*a2^2*a1^5 - 8*a4^5*a3^6*a2^2*a1^5 - 4*a6^6*a5^4*a2^3*a1^5 + 48*a6^5*a5^5*a2^3*a1^5 - 4*a6^4*a5^6*a2^3*a1^5 + 40*a6^6*a5^3*a4*a2^3*a1^5 - 48*a6^5*a5^4*a4*a2^3*a1^5 - 48*a6^4*a5^5*a4*a2^3*a1^5 + 40*a6^3*a5^6*a4*a2^3*a1^5 - 28*a6^6*a5^2*a4^2*a2^3*a1^5 + 32*a6^5*a5^3*a4^2*a2^3*a1^5 + 36*a6^4*a5^4*a4^2*a2^3*a1^5 + 32*a6^3*a5^5*a4^2*a2^3*a1^5 - 28*a6^2*a5^6*a4^2*a2^3*a1^5 + 40*a6^6*a5*a4^3*a2^3*a1^5 + 32*a6^5*a5^2*a4^3*a2^3*a1^5 - 96*a6^4*a5^3*a4^3*a2^3*a1^5 - 96*a6^3*a5^4*a4^3*a2^3*a1^5 + 32*a6^2*a5^5*a4^3*a2^3*a1^5 + 40*a6*a5^6*a4^3*a2^3*a1^5 - 4*a6^6*a4^4*a2^3*a1^5 - 48*a6^5*a5*a4^4*a2^3*a1^5 + 36*a6^4*a5^2*a4^4*a2^3*a1^5 - 96*a6^3*a5^3*a4^4*a2^3*a1^5 + 36*a6^2*a5^4*a4^4*a2^3*a1^5 - 48*a6*a5^5*a4^4*a2^3*a1^5 - 4*a5^6*a4^4*a2^3*a1^5 + 48*a6^5*a4^5*a2^3*a1^5 - 48*a6^4*a5*a4^5*a2^3*a1^5 + 32*a6^3*a5^2*a4^5*a2^3*a1^5 + 32*a6^2*a5^3*a4^5*a2^3*a1^5 - 48*a6*a5^4*a4^5*a2^3*a1^5 + 48*a5^5*a4^5*a2^3*a1^5 - 4*a6^4*a4^6*a2^3*a1^5 + 40*a6^3*a5*a4^6*a2^3*a1^5 - 28*a6^2*a5^2*a4^6*a2^3*a1^5 + 40*a6*a5^3*a4^6*a2^3*a1^5 - 4*a5^4*a4^6*a2^3*a1^5 + 40*a6^6*a5^3*a3*a2^3*a1^5 - 48*a6^5*a5^4*a3*a2^3*a1^5 - 48*a6^4*a5^5*a3*a2^3*a1^5 + 40*a6^3*a5^6*a3*a2^3*a1^5 - 48*a6^6*a5^2*a4*a3*a2^3*a1^5 - 160*a6^5*a5^3*a4*a3*a2^3*a1^5 + 144*a6^4*a5^4*a4*a3*a2^3*a1^5 - 160*a6^3*a5^5*a4*a3*a2^3*a1^5 - 48*a6^2*a5^6*a4*a3*a2^3*a1^5 - 48*a6^6*a5*a4^2*a3*a2^3*a1^5 + 144*a6^5*a5^2*a4^2*a3*a2^3*a1^5 - 136*a6^4*a5^3*a4^2*a3*a2^3*a1^5 - 136*a6^3*a5^4*a4^2*a3*a2^3*a1^5 + 144*a6^2*a5^5*a4^2*a3*a2^3*a1^5 - 48*a6*a5^6*a4^2*a3*a2^3*a1^5 + 40*a6^6*a4^3*a3*a2^3*a1^5 - 160*a6^5*a5*a4^3*a3*a2^3*a1^5 - 136*a6^4*a5^2*a4^3*a3*a2^3*a1^5 + 1248*a6^3*a5^3*a4^3*a3*a2^3*a1^5 - 136*a6^2*a5^4*a4^3*a3*a2^3*a1^5 - 160*a6*a5^5*a4^3*a3*a2^3*a1^5 + 40*a5^6*a4^3*a3*a2^3*a1^5 - 48*a6^5*a4^4*a3*a2^3*a1^5 + 144*a6^4*a5*a4^4*a3*a2^3*a1^5 - 136*a6^3*a5^2*a4^4*a3*a2^3*a1^5 - 136*a6^2*a5^3*a4^4*a3*a2^3*a1^5 + 144*a6*a5^4*a4^4*a3*a2^3*a1^5 - 48*a5^5*a4^4*a3*a2^3*a1^5 - 48*a6^4*a4^5*a3*a2^3*a1^5 - 160*a6^3*a5*a4^5*a3*a2^3*a1^5 + 144*a6^2*a5^2*a4^5*a3*a2^3*a1^5 - 160*a6*a5^3*a4^5*a3*a2^3*a1^5 - 48*a5^4*a4^5*a3*a2^3*a1^5 + 40*a6^3*a4^6*a3*a2^3*a1^5 - 48*a6^2*a5*a4^6*a3*a2^3*a1^5 - 48*a6*a5^2*a4^6*a3*a2^3*a1^5 + 40*a5^3*a4^6*a3*a2^3*a1^5 - 28*a6^6*a5^2*a3^2*a2^3*a1^5 + 32*a6^5*a5^3*a3^2*a2^3*a1^5 + 36*a6^4*a5^4*a3^2*a2^3*a1^5 + 32*a6^3*a5^5*a3^2*a2^3*a1^5 - 28*a6^2*a5^6*a3^2*a2^3*a1^5 - 48*a6^6*a5*a4*a3^2*a2^3*a1^5 + 144*a6^5*a5^2*a4*a3^2*a2^3*a1^5 - 136*a6^4*a5^3*a4*a3^2*a2^3*a1^5 - 136*a6^3*a5^4*a4*a3^2*a2^3*a1^5 + 144*a6^2*a5^5*a4*a3^2*a2^3*a1^5 - 48*a6*a5^6*a4*a3^2*a2^3*a1^5 - 28*a6^6*a4^2*a3^2*a2^3*a1^5 + 144*a6^5*a5*a4^2*a3^2*a2^3*a1^5 + 756*a6^4*a5^2*a4^2*a3^2*a2^3*a1^5 - 768*a6^3*a5^3*a4^2*a3^2*a2^3*a1^5 + 756*a6^2*a5^4*a4^2*a3^2*a2^3*a1^5 + 144*a6*a5^5*a4^2*a3^2*a2^3*a1^5 - 28*a5^6*a4^2*a3^2*a2^3*a1^5 + 32*a6^5*a4^3*a3^2*a2^3*a1^5 - 136*a6^4*a5*a4^3*a3^2*a2^3*a1^5 - 768*a6^3*a5^2*a4^3*a3^2*a2^3*a1^5 - 768*a6^2*a5^3*a4^3*a3^2*a2^3*a1^5 - 136*a6*a5^4*a4^3*a3^2*a2^3*a1^5 + 32*a5^5*a4^3*a3^2*a2^3*a1^5 + 36*a6^4*a4^4*a3^2*a2^3*a1^5 - 136*a6^3*a5*a4^4*a3^2*a2^3*a1^5 + 756*a6^2*a5^2*a4^4*a3^2*a2^3*a1^5 - 136*a6*a5^3*a4^4*a3^2*a2^3*a1^5 + 36*a5^4*a4^4*a3^2*a2^3*a1^5 + 32*a6^3*a4^5*a3^2*a2^3*a1^5 + 144*a6^2*a5*a4^5*a3^2*a2^3*a1^5 + 144*a6*a5^2*a4^5*a3^2*a2^3*a1^5 + 32*a5^3*a4^5*a3^2*a2^3*a1^5 - 28*a6^2*a4^6*a3^2*a2^3*a1^5 - 48*a6*a5*a4^6*a3^2*a2^3*a1^5 - 28*a5^2*a4^6*a3^2*a2^3*a1^5 + 40*a6^6*a5*a3^3*a2^3*a1^5 + 32*a6^5*a5^2*a3^3*a2^3*a1^5 - 96*a6^4*a5^3*a3^3*a2^3*a1^5 - 96*a6^3*a5^4*a3^3*a2^3*a1^5 + 32*a6^2*a5^5*a3^3*a2^3*a1^5 + 40*a6*a5^6*a3^3*a2^3*a1^5 + 40*a6^6*a4*a3^3*a2^3*a1^5 - 160*a6^5*a5*a4*a3^3*a2^3*a1^5 - 136*a6^4*a5^2*a4*a3^3*a2^3*a1^5 + 1248*a6^3*a5^3*a4*a3^3*a2^3*a1^5 - 136*a6^2*a5^4*a4*a3^3*a2^3*a1^5 - 160*a6*a5^5*a4*a3^3*a2^3*a1^5 + 40*a5^6*a4*a3^3*a2^3*a1^5 + 32*a6^5*a4^2*a3^3*a2^3*a1^5 - 136*a6^4*a5*a4^2*a3^3*a2^3*a1^5 - 768*a6^3*a5^2*a4^2*a3^3*a2^3*a1^5 - 768*a6^2*a5^3*a4^2*a3^3*a2^3*a1^5 - 136*a6*a5^4*a4^2*a3^3*a2^3*a1^5 + 32*a5^5*a4^2*a3^3*a2^3*a1^5 - 96*a6^4*a4^3*a3^3*a2^3*a1^5 + 1248*a6^3*a5*a4^3*a3^3*a2^3*a1^5 - 768*a6^2*a5^2*a4^3*a3^3*a2^3*a1^5 + 1248*a6*a5^3*a4^3*a3^3*a2^3*a1^5 - 96*a5^4*a4^3*a3^3*a2^3*a1^5 - 96*a6^3*a4^4*a3^3*a2^3*a1^5 - 136*a6^2*a5*a4^4*a3^3*a2^3*a1^5 - 136*a6*a5^2*a4^4*a3^3*a2^3*a1^5 - 96*a5^3*a4^4*a3^3*a2^3*a1^5 + 32*a6^2*a4^5*a3^3*a2^3*a1^5 - 160*a6*a5*a4^5*a3^3*a2^3*a1^5 + 32*a5^2*a4^5*a3^3*a2^3*a1^5 + 40*a6*a4^6*a3^3*a2^3*a1^5 + 40*a5*a4^6*a3^3*a2^3*a1^5 - 4*a6^6*a3^4*a2^3*a1^5 - 48*a6^5*a5*a3^4*a2^3*a1^5 + 36*a6^4*a5^2*a3^4*a2^3*a1^5 - 96*a6^3*a5^3*a3^4*a2^3*a1^5 + 36*a6^2*a5^4*a3^4*a2^3*a1^5 - 48*a6*a5^5*a3^4*a2^3*a1^5 - 4*a5^6*a3^4*a2^3*a1^5 - 48*a6^5*a4*a3^4*a2^3*a1^5 + 144*a6^4*a5*a4*a3^4*a2^3*a1^5 - 136*a6^3*a5^2*a4*a3^4*a2^3*a1^5 - 136*a6^2*a5^3*a4*a3^4*a2^3*a1^5 + 144*a6*a5^4*a4*a3^4*a2^3*a1^5 - 48*a5^5*a4*a3^4*a2^3*a1^5 + 36*a6^4*a4^2*a3^4*a2^3*a1^5 - 136*a6^3*a5*a4^2*a3^4*a2^3*a1^5 + 756*a6^2*a5^2*a4^2*a3^4*a2^3*a1^5 - 136*a6*a5^3*a4^2*a3^4*a2^3*a1^5 + 36*a5^4*a4^2*a3^4*a2^3*a1^5 - 96*a6^3*a4^3*a3^4*a2^3*a1^5 - 136*a6^2*a5*a4^3*a3^4*a2^3*a1^5 - 136*a6*a5^2*a4^3*a3^4*a2^3*a1^5 - 96*a5^3*a4^3*a3^4*a2^3*a1^5 + 36*a6^2*a4^4*a3^4*a2^3*a1^5 + 144*a6*a5*a4^4*a3^4*a2^3*a1^5 + 36*a5^2*a4^4*a3^4*a2^3*a1^5 - 48*a6*a4^5*a3^4*a2^3*a1^5 - 48*a5*a4^5*a3^4*a2^3*a1^5 - 4*a4^6*a3^4*a2^3*a1^5 + 48*a6^5*a3^5*a2^3*a1^5 - 48*a6^4*a5*a3^5*a2^3*a1^5 + 32*a6^3*a5^2*a3^5*a2^3*a1^5 + 32*a6^2*a5^3*a3^5*a2^3*a1^5 - 48*a6*a5^4*a3^5*a2^3*a1^5 + 48*a5^5*a3^5*a2^3*a1^5 - 48*a6^4*a4*a3^5*a2^3*a1^5 - 160*a6^3*a5*a4*a3^5*a2^3*a1^5 + 144*a6^2*a5^2*a4*a3^5*a2^3*a1^5 - 160*a6*a5^3*a4*a3^5*a2^3*a1^5 - 48*a5^4*a4*a3^5*a2^3*a1^5 + 32*a6^3*a4^2*a3^5*a2^3*a1^5 + 144*a6^2*a5*a4^2*a3^5*a2^3*a1^5 + 144*a6*a5^2*a4^2*a3^5*a2^3*a1^5 + 32*a5^3*a4^2*a3^5*a2^3*a1^5 + 32*a6^2*a4^3*a3^5*a2^3*a1^5 - 160*a6*a5*a4^3*a3^5*a2^3*a1^5 + 32*a5^2*a4^3*a3^5*a2^3*a1^5 - 48*a6*a4^4*a3^5*a2^3*a1^5 - 48*a5*a4^4*a3^5*a2^3*a1^5 + 48*a4^5*a3^5*a2^3*a1^5 - 4*a6^4*a3^6*a2^3*a1^5 + 40*a6^3*a5*a3^6*a2^3*a1^5 - 28*a6^2*a5^2*a3^6*a2^3*a1^5 + 40*a6*a5^3*a3^6*a2^3*a1^5 - 4*a5^4*a3^6*a2^3*a1^5 + 40*a6^3*a4*a3^6*a2^3*a1^5 - 48*a6^2*a5*a4*a3^6*a2^3*a1^5 - 48*a6*a5^2*a4*a3^6*a2^3*a1^5 + 40*a5^3*a4*a3^6*a2^3*a1^5 - 28*a6^2*a4^2*a3^6*a2^3*a1^5 - 48*a6*a5*a4^2*a3^6*a2^3*a1^5 - 28*a5^2*a4^2*a3^6*a2^3*a1^5 + 40*a6*a4^3*a3^6*a2^3*a1^5 + 40*a5*a4^3*a3^6*a2^3*a1^5 - 4*a4^4*a3^6*a2^3*a1^5 - 4*a6^6*a5^3*a2^4*a1^5 - 24*a6^5*a5^4*a2^4*a1^5 - 24*a6^4*a5^5*a2^4*a1^5 - 4*a6^3*a5^6*a2^4*a1^5 + 2*a6^6*a5^2*a4*a2^4*a1^5 - 48*a6^5*a5^3*a4*a2^4*a1^5 + 108*a6^4*a5^4*a4*a2^4*a1^5 - 48*a6^3*a5^5*a4*a2^4*a1^5 + 2*a6^2*a5^6*a4*a2^4*a1^5 + 2*a6^6*a5*a4^2*a2^4*a1^5 + 36*a6^4*a5^3*a4^2*a2^4*a1^5 + 36*a6^3*a5^4*a4^2*a2^4*a1^5 + 2*a6*a5^6*a4^2*a2^4*a1^5 - 4*a6^6*a4^3*a2^4*a1^5 - 48*a6^5*a5*a4^3*a2^4*a1^5 + 36*a6^4*a5^2*a4^3*a2^4*a1^5 - 96*a6^3*a5^3*a4^3*a2^4*a1^5 + 36*a6^2*a5^4*a4^3*a2^4*a1^5 - 48*a6*a5^5*a4^3*a2^4*a1^5 - 4*a5^6*a4^3*a2^4*a1^5 - 24*a6^5*a4^4*a2^4*a1^5 + 108*a6^4*a5*a4^4*a2^4*a1^5 + 36*a6^3*a5^2*a4^4*a2^4*a1^5 + 36*a6^2*a5^3*a4^4*a2^4*a1^5 + 108*a6*a5^4*a4^4*a2^4*a1^5 - 24*a5^5*a4^4*a2^4*a1^5 - 24*a6^4*a4^5*a2^4*a1^5 - 48*a6^3*a5*a4^5*a2^4*a1^5 - 48*a6*a5^3*a4^5*a2^4*a1^5 - 24*a5^4*a4^5*a2^4*a1^5 - 4*a6^3*a4^6*a2^4*a1^5 + 2*a6^2*a5*a4^6*a2^4*a1^5 + 2*a6*a5^2*a4^6*a2^4*a1^5 - 4*a5^3*a4^6*a2^4*a1^5 + 2*a6^6*a5^2*a3*a2^4*a1^5 - 48*a6^5*a5^3*a3*a2^4*a1^5 + 108*a6^4*a5^4*a3*a2^4*a1^5 - 48*a6^3*a5^5*a3*a2^4*a1^5 + 2*a6^2*a5^6*a3*a2^4*a1^5 + 120*a6^5*a5^2*a4*a3*a2^4*a1^5 + 144*a6^4*a5^3*a4*a3*a2^4*a1^5 + 144*a6^3*a5^4*a4*a3*a2^4*a1^5 + 120*a6^2*a5^5*a4*a3*a2^4*a1^5 + 2*a6^6*a4^2*a3*a2^4*a1^5 + 120*a6^5*a5*a4^2*a3*a2^4*a1^5 - 408*a6^4*a5^2*a4^2*a3*a2^4*a1^5 - 136*a6^3*a5^3*a4^2*a3*a2^4*a1^5 - 408*a6^2*a5^4*a4^2*a3*a2^4*a1^5 + 120*a6*a5^5*a4^2*a3*a2^4*a1^5 + 2*a5^6*a4^2*a3*a2^4*a1^5 - 48*a6^5*a4^3*a3*a2^4*a1^5 + 144*a6^4*a5*a4^3*a3*a2^4*a1^5 - 136*a6^3*a5^2*a4^3*a3*a2^4*a1^5 - 136*a6^2*a5^3*a4^3*a3*a2^4*a1^5 + 144*a6*a5^4*a4^3*a3*a2^4*a1^5 - 48*a5^5*a4^3*a3*a2^4*a1^5 + 108*a6^4*a4^4*a3*a2^4*a1^5 + 144*a6^3*a5*a4^4*a3*a2^4*a1^5 - 408*a6^2*a5^2*a4^4*a3*a2^4*a1^5 + 144*a6*a5^3*a4^4*a3*a2^4*a1^5 + 108*a5^4*a4^4*a3*a2^4*a1^5 - 48*a6^3*a4^5*a3*a2^4*a1^5 + 120*a6^2*a5*a4^5*a3*a2^4*a1^5 + 120*a6*a5^2*a4^5*a3*a2^4*a1^5 - 48*a5^3*a4^5*a3*a2^4*a1^5 + 2*a6^2*a4^6*a3*a2^4*a1^5 + 2*a5^2*a4^6*a3*a2^4*a1^5 + 2*a6^6*a5*a3^2*a2^4*a1^5 + 36*a6^4*a5^3*a3^2*a2^4*a1^5 + 36*a6^3*a5^4*a3^2*a2^4*a1^5 + 2*a6*a5^6*a3^2*a2^4*a1^5 + 2*a6^6*a4*a3^2*a2^4*a1^5 + 120*a6^5*a5*a4*a3^2*a2^4*a1^5 - 408*a6^4*a5^2*a4*a3^2*a2^4*a1^5 - 136*a6^3*a5^3*a4*a3^2*a2^4*a1^5 - 408*a6^2*a5^4*a4*a3^2*a2^4*a1^5 + 120*a6*a5^5*a4*a3^2*a2^4*a1^5 + 2*a5^6*a4*a3^2*a2^4*a1^5 - 408*a6^4*a5*a4^2*a3^2*a2^4*a1^5 + 756*a6^3*a5^2*a4^2*a3^2*a2^4*a1^5 + 756*a6^2*a5^3*a4^2*a3^2*a2^4*a1^5 - 408*a6*a5^4*a4^2*a3^2*a2^4*a1^5 + 36*a6^4*a4^3*a3^2*a2^4*a1^5 - 136*a6^3*a5*a4^3*a3^2*a2^4*a1^5 + 756*a6^2*a5^2*a4^3*a3^2*a2^4*a1^5 - 136*a6*a5^3*a4^3*a3^2*a2^4*a1^5 + 36*a5^4*a4^3*a3^2*a2^4*a1^5 + 36*a6^3*a4^4*a3^2*a2^4*a1^5 - 408*a6^2*a5*a4^4*a3^2*a2^4*a1^5 - 408*a6*a5^2*a4^4*a3^2*a2^4*a1^5 + 36*a5^3*a4^4*a3^2*a2^4*a1^5 + 120*a6*a5*a4^5*a3^2*a2^4*a1^5 + 2*a6*a4^6*a3^2*a2^4*a1^5 + 2*a5*a4^6*a3^2*a2^4*a1^5 - 4*a6^6*a3^3*a2^4*a1^5 - 48*a6^5*a5*a3^3*a2^4*a1^5 + 36*a6^4*a5^2*a3^3*a2^4*a1^5 - 96*a6^3*a5^3*a3^3*a2^4*a1^5 + 36*a6^2*a5^4*a3^3*a2^4*a1^5 - 48*a6*a5^5*a3^3*a2^4*a1^5 - 4*a5^6*a3^3*a2^4*a1^5 - 48*a6^5*a4*a3^3*a2^4*a1^5 + 144*a6^4*a5*a4*a3^3*a2^4*a1^5 - 136*a6^3*a5^2*a4*a3^3*a2^4*a1^5 - 136*a6^2*a5^3*a4*a3^3*a2^4*a1^5 + 144*a6*a5^4*a4*a3^3*a2^4*a1^5 - 48*a5^5*a4*a3^3*a2^4*a1^5 + 36*a6^4*a4^2*a3^3*a2^4*a1^5 - 136*a6^3*a5*a4^2*a3^3*a2^4*a1^5 + 756*a6^2*a5^2*a4^2*a3^3*a2^4*a1^5 - 136*a6*a5^3*a4^2*a3^3*a2^4*a1^5 + 36*a5^4*a4^2*a3^3*a2^4*a1^5 - 96*a6^3*a4^3*a3^3*a2^4*a1^5 - 136*a6^2*a5*a4^3*a3^3*a2^4*a1^5 - 136*a6*a5^2*a4^3*a3^3*a2^4*a1^5 - 96*a5^3*a4^3*a3^3*a2^4*a1^5 + 36*a6^2*a4^4*a3^3*a2^4*a1^5 + 144*a6*a5*a4^4*a3^3*a2^4*a1^5 + 36*a5^2*a4^4*a3^3*a2^4*a1^5 - 48*a6*a4^5*a3^3*a2^4*a1^5 - 48*a5*a4^5*a3^3*a2^4*a1^5 - 4*a4^6*a3^3*a2^4*a1^5 - 24*a6^5*a3^4*a2^4*a1^5 + 108*a6^4*a5*a3^4*a2^4*a1^5 + 36*a6^3*a5^2*a3^4*a2^4*a1^5 + 36*a6^2*a5^3*a3^4*a2^4*a1^5 + 108*a6*a5^4*a3^4*a2^4*a1^5 - 24*a5^5*a3^4*a2^4*a1^5 + 108*a6^4*a4*a3^4*a2^4*a1^5 + 144*a6^3*a5*a4*a3^4*a2^4*a1^5 - 408*a6^2*a5^2*a4*a3^4*a2^4*a1^5 + 144*a6*a5^3*a4*a3^4*a2^4*a1^5 + 108*a5^4*a4*a3^4*a2^4*a1^5 + 36*a6^3*a4^2*a3^4*a2^4*a1^5 - 408*a6^2*a5*a4^2*a3^4*a2^4*a1^5 - 408*a6*a5^2*a4^2*a3^4*a2^4*a1^5 + 36*a5^3*a4^2*a3^4*a2^4*a1^5 + 36*a6^2*a4^3*a3^4*a2^4*a1^5 + 144*a6*a5*a4^3*a3^4*a2^4*a1^5 + 36*a5^2*a4^3*a3^4*a2^4*a1^5 + 108*a6*a4^4*a3^4*a2^4*a1^5 + 108*a5*a4^4*a3^4*a2^4*a1^5 - 24*a4^5*a3^4*a2^4*a1^5 - 24*a6^4*a3^5*a2^4*a1^5 - 48*a6^3*a5*a3^5*a2^4*a1^5 - 48*a6*a5^3*a3^5*a2^4*a1^5 - 24*a5^4*a3^5*a2^4*a1^5 - 48*a6^3*a4*a3^5*a2^4*a1^5 + 120*a6^2*a5*a4*a3^5*a2^4*a1^5 + 120*a6*a5^2*a4*a3^5*a2^4*a1^5 - 48*a5^3*a4*a3^5*a2^4*a1^5 + 120*a6*a5*a4^2*a3^5*a2^4*a1^5 - 48*a6*a4^3*a3^5*a2^4*a1^5 - 48*a5*a4^3*a3^5*a2^4*a1^5 - 24*a4^4*a3^5*a2^4*a1^5 - 4*a6^3*a3^6*a2^4*a1^5 + 2*a6^2*a5*a3^6*a2^4*a1^5 + 2*a6*a5^2*a3^6*a2^4*a1^5 - 4*a5^3*a3^6*a2^4*a1^5 + 2*a6^2*a4*a3^6*a2^4*a1^5 + 2*a5^2*a4*a3^6*a2^4*a1^5 + 2*a6*a4^2*a3^6*a2^4*a1^5 + 2*a5*a4^2*a3^6*a2^4*a1^5 - 4*a4^3*a3^6*a2^4*a1^5 - 8*a6^6*a5^2*a2^5*a1^5 + 48*a6^5*a5^3*a2^5*a1^5 - 24*a6^4*a5^4*a2^5*a1^5 + 48*a6^3*a5^5*a2^5*a1^5 - 8*a6^2*a5^6*a2^5*a1^5 + 8*a6^6*a5*a4*a2^5*a1^5 - 48*a6^4*a5^3*a4*a2^5*a1^5 - 48*a6^3*a5^4*a4*a2^5*a1^5 + 8*a6*a5^6*a4*a2^5*a1^5 - 8*a6^6*a4^2*a2^5*a1^5 + 32*a6^3*a5^3*a4^2*a2^5*a1^5 - 8*a5^6*a4^2*a2^5*a1^5 + 48*a6^5*a4^3*a2^5*a1^5 - 48*a6^4*a5*a4^3*a2^5*a1^5 + 32*a6^3*a5^2*a4^3*a2^5*a1^5 + 32*a6^2*a5^3*a4^3*a2^5*a1^5 - 48*a6*a5^4*a4^3*a2^5*a1^5 + 48*a5^5*a4^3*a2^5*a1^5 - 24*a6^4*a4^4*a2^5*a1^5 - 48*a6^3*a5*a4^4*a2^5*a1^5 - 48*a6*a5^3*a4^4*a2^5*a1^5 - 24*a5^4*a4^4*a2^5*a1^5 + 48*a6^3*a4^5*a2^5*a1^5 + 48*a5^3*a4^5*a2^5*a1^5 - 8*a6^2*a4^6*a2^5*a1^5 + 8*a6*a5*a4^6*a2^5*a1^5 - 8*a5^2*a4^6*a2^5*a1^5 + 8*a6^6*a5*a3*a2^5*a1^5 - 48*a6^4*a5^3*a3*a2^5*a1^5 - 48*a6^3*a5^4*a3*a2^5*a1^5 + 8*a6*a5^6*a3*a2^5*a1^5 + 8*a6^6*a4*a3*a2^5*a1^5 - 144*a6^5*a5*a4*a3*a2^5*a1^5 + 120*a6^4*a5^2*a4*a3*a2^5*a1^5 - 160*a6^3*a5^3*a4*a3*a2^5*a1^5 + 120*a6^2*a5^4*a4*a3*a2^5*a1^5 - 144*a6*a5^5*a4*a3*a2^5*a1^5 + 8*a5^6*a4*a3*a2^5*a1^5 + 120*a6^4*a5*a4^2*a3*a2^5*a1^5 + 144*a6^3*a5^2*a4^2*a3*a2^5*a1^5 + 144*a6^2*a5^3*a4^2*a3*a2^5*a1^5 + 120*a6*a5^4*a4^2*a3*a2^5*a1^5 - 48*a6^4*a4^3*a3*a2^5*a1^5 - 160*a6^3*a5*a4^3*a3*a2^5*a1^5 + 144*a6^2*a5^2*a4^3*a3*a2^5*a1^5 - 160*a6*a5^3*a4^3*a3*a2^5*a1^5 - 48*a5^4*a4^3*a3*a2^5*a1^5 - 48*a6^3*a4^4*a3*a2^5*a1^5 + 120*a6^2*a5*a4^4*a3*a2^5*a1^5 + 120*a6*a5^2*a4^4*a3*a2^5*a1^5 - 48*a5^3*a4^4*a3*a2^5*a1^5 - 144*a6*a5*a4^5*a3*a2^5*a1^5 + 8*a6*a4^6*a3*a2^5*a1^5 + 8*a5*a4^6*a3*a2^5*a1^5 - 8*a6^6*a3^2*a2^5*a1^5 + 32*a6^3*a5^3*a3^2*a2^5*a1^5 - 8*a5^6*a3^2*a2^5*a1^5 + 120*a6^4*a5*a4*a3^2*a2^5*a1^5 + 144*a6^3*a5^2*a4*a3^2*a2^5*a1^5 + 144*a6^2*a5^3*a4*a3^2*a2^5*a1^5 + 120*a6*a5^4*a4*a3^2*a2^5*a1^5 + 144*a6^3*a5*a4^2*a3^2*a2^5*a1^5 - 1296*a6^2*a5^2*a4^2*a3^2*a2^5*a1^5 + 144*a6*a5^3*a4^2*a3^2*a2^5*a1^5 + 32*a6^3*a4^3*a3^2*a2^5*a1^5 + 144*a6^2*a5*a4^3*a3^2*a2^5*a1^5 + 144*a6*a5^2*a4^3*a3^2*a2^5*a1^5 + 32*a5^3*a4^3*a3^2*a2^5*a1^5 + 120*a6*a5*a4^4*a3^2*a2^5*a1^5 - 8*a4^6*a3^2*a2^5*a1^5 + 48*a6^5*a3^3*a2^5*a1^5 - 48*a6^4*a5*a3^3*a2^5*a1^5 + 32*a6^3*a5^2*a3^3*a2^5*a1^5 + 32*a6^2*a5^3*a3^3*a2^5*a1^5 - 48*a6*a5^4*a3^3*a2^5*a1^5 + 48*a5^5*a3^3*a2^5*a1^5 - 48*a6^4*a4*a3^3*a2^5*a1^5 - 160*a6^3*a5*a4*a3^3*a2^5*a1^5 + 144*a6^2*a5^2*a4*a3^3*a2^5*a1^5 - 160*a6*a5^3*a4*a3^3*a2^5*a1^5 - 48*a5^4*a4*a3^3*a2^5*a1^5 + 32*a6^3*a4^2*a3^3*a2^5*a1^5 + 144*a6^2*a5*a4^2*a3^3*a2^5*a1^5 + 144*a6*a5^2*a4^2*a3^3*a2^5*a1^5 + 32*a5^3*a4^2*a3^3*a2^5*a1^5 + 32*a6^2*a4^3*a3^3*a2^5*a1^5 - 160*a6*a5*a4^3*a3^3*a2^5*a1^5 + 32*a5^2*a4^3*a3^3*a2^5*a1^5 - 48*a6*a4^4*a3^3*a2^5*a1^5 - 48*a5*a4^4*a3^3*a2^5*a1^5 + 48*a4^5*a3^3*a2^5*a1^5 - 24*a6^4*a3^4*a2^5*a1^5 - 48*a6^3*a5*a3^4*a2^5*a1^5 - 48*a6*a5^3*a3^4*a2^5*a1^5 - 24*a5^4*a3^4*a2^5*a1^5 - 48*a6^3*a4*a3^4*a2^5*a1^5 + 120*a6^2*a5*a4*a3^4*a2^5*a1^5 + 120*a6*a5^2*a4*a3^4*a2^5*a1^5 - 48*a5^3*a4*a3^4*a2^5*a1^5 + 120*a6*a5*a4^2*a3^4*a2^5*a1^5 - 48*a6*a4^3*a3^4*a2^5*a1^5 - 48*a5*a4^3*a3^4*a2^5*a1^5 - 24*a4^4*a3^4*a2^5*a1^5 + 48*a6^3*a3^5*a2^5*a1^5 + 48*a5^3*a3^5*a2^5*a1^5 - 144*a6*a5*a4*a3^5*a2^5*a1^5 + 48*a4^3*a3^5*a2^5*a1^5 - 8*a6^2*a3^6*a2^5*a1^5 + 8*a6*a5*a3^6*a2^5*a1^5 - 8*a5^2*a3^6*a2^5*a1^5 + 8*a6*a4*a3^6*a2^5*a1^5 + 8*a5*a4*a3^6*a2^5*a1^5 - 8*a4^2*a3^6*a2^5*a1^5 - 8*a6^5*a5^2*a2^6*a1^5 - 4*a6^4*a5^3*a2^6*a1^5 - 4*a6^3*a5^4*a2^6*a1^5 - 8*a6^2*a5^5*a2^6*a1^5 + 8*a6^5*a5*a4*a2^6*a1^5 + 2*a6^4*a5^2*a4*a2^6*a1^5 + 40*a6^3*a5^3*a4*a2^6*a1^5 + 2*a6^2*a5^4*a4*a2^6*a1^5 + 8*a6*a5^5*a4*a2^6*a1^5 - 8*a6^5*a4^2*a2^6*a1^5 + 2*a6^4*a5*a4^2*a2^6*a1^5 - 28*a6^3*a5^2*a4^2*a2^6*a1^5 - 28*a6^2*a5^3*a4^2*a2^6*a1^5 + 2*a6*a5^4*a4^2*a2^6*a1^5 - 8*a5^5*a4^2*a2^6*a1^5 - 4*a6^4*a4^3*a2^6*a1^5 + 40*a6^3*a5*a4^3*a2^6*a1^5 - 28*a6^2*a5^2*a4^3*a2^6*a1^5 + 40*a6*a5^3*a4^3*a2^6*a1^5 - 4*a5^4*a4^3*a2^6*a1^5 - 4*a6^3*a4^4*a2^6*a1^5 + 2*a6^2*a5*a4^4*a2^6*a1^5 + 2*a6*a5^2*a4^4*a2^6*a1^5 - 4*a5^3*a4^4*a2^6*a1^5 - 8*a6^2*a4^5*a2^6*a1^5 + 8*a6*a5*a4^5*a2^6*a1^5 - 8*a5^2*a4^5*a2^6*a1^5 + 8*a6^5*a5*a3*a2^6*a1^5 + 2*a6^4*a5^2*a3*a2^6*a1^5 + 40*a6^3*a5^3*a3*a2^6*a1^5 + 2*a6^2*a5^4*a3*a2^6*a1^5 + 8*a6*a5^5*a3*a2^6*a1^5 + 8*a6^5*a4*a3*a2^6*a1^5 - 48*a6^3*a5^2*a4*a3*a2^6*a1^5 - 48*a6^2*a5^3*a4*a3*a2^6*a1^5 + 8*a5^5*a4*a3*a2^6*a1^5 + 2*a6^4*a4^2*a3*a2^6*a1^5 - 48*a6^3*a5*a4^2*a3*a2^6*a1^5 + 108*a6^2*a5^2*a4^2*a3*a2^6*a1^5 - 48*a6*a5^3*a4^2*a3*a2^6*a1^5 + 2*a5^4*a4^2*a3*a2^6*a1^5 + 40*a6^3*a4^3*a3*a2^6*a1^5 - 48*a6^2*a5*a4^3*a3*a2^6*a1^5 - 48*a6*a5^2*a4^3*a3*a2^6*a1^5 + 40*a5^3*a4^3*a3*a2^6*a1^5 + 2*a6^2*a4^4*a3*a2^6*a1^5 + 2*a5^2*a4^4*a3*a2^6*a1^5 + 8*a6*a4^5*a3*a2^6*a1^5 + 8*a5*a4^5*a3*a2^6*a1^5 - 8*a6^5*a3^2*a2^6*a1^5 + 2*a6^4*a5*a3^2*a2^6*a1^5 - 28*a6^3*a5^2*a3^2*a2^6*a1^5 - 28*a6^2*a5^3*a3^2*a2^6*a1^5 + 2*a6*a5^4*a3^2*a2^6*a1^5 - 8*a5^5*a3^2*a2^6*a1^5 + 2*a6^4*a4*a3^2*a2^6*a1^5 - 48*a6^3*a5*a4*a3^2*a2^6*a1^5 + 108*a6^2*a5^2*a4*a3^2*a2^6*a1^5 - 48*a6*a5^3*a4*a3^2*a2^6*a1^5 + 2*a5^4*a4*a3^2*a2^6*a1^5 - 28*a6^3*a4^2*a3^2*a2^6*a1^5 + 108*a6^2*a5*a4^2*a3^2*a2^6*a1^5 + 108*a6*a5^2*a4^2*a3^2*a2^6*a1^5 - 28*a5^3*a4^2*a3^2*a2^6*a1^5 - 28*a6^2*a4^3*a3^2*a2^6*a1^5 - 48*a6*a5*a4^3*a3^2*a2^6*a1^5 - 28*a5^2*a4^3*a3^2*a2^6*a1^5 + 2*a6*a4^4*a3^2*a2^6*a1^5 + 2*a5*a4^4*a3^2*a2^6*a1^5 - 8*a4^5*a3^2*a2^6*a1^5 - 4*a6^4*a3^3*a2^6*a1^5 + 40*a6^3*a5*a3^3*a2^6*a1^5 - 28*a6^2*a5^2*a3^3*a2^6*a1^5 + 40*a6*a5^3*a3^3*a2^6*a1^5 - 4*a5^4*a3^3*a2^6*a1^5 + 40*a6^3*a4*a3^3*a2^6*a1^5 - 48*a6^2*a5*a4*a3^3*a2^6*a1^5 - 48*a6*a5^2*a4*a3^3*a2^6*a1^5 + 40*a5^3*a4*a3^3*a2^6*a1^5 - 28*a6^2*a4^2*a3^3*a2^6*a1^5 - 48*a6*a5*a4^2*a3^3*a2^6*a1^5 - 28*a5^2*a4^2*a3^3*a2^6*a1^5 + 40*a6*a4^3*a3^3*a2^6*a1^5 + 40*a5*a4^3*a3^3*a2^6*a1^5 - 4*a4^4*a3^3*a2^6*a1^5 - 4*a6^3*a3^4*a2^6*a1^5 + 2*a6^2*a5*a3^4*a2^6*a1^5 + 2*a6*a5^2*a3^4*a2^6*a1^5 - 4*a5^3*a3^4*a2^6*a1^5 + 2*a6^2*a4*a3^4*a2^6*a1^5 + 2*a5^2*a4*a3^4*a2^6*a1^5 + 2*a6*a4^2*a3^4*a2^6*a1^5 + 2*a5*a4^2*a3^4*a2^6*a1^5 - 4*a4^3*a3^4*a2^6*a1^5 - 8*a6^2*a3^5*a2^6*a1^5 + 8*a6*a5*a3^5*a2^6*a1^5 - 8*a5^2*a3^5*a2^6*a1^5 + 8*a6*a4*a3^5*a2^6*a1^5 + 8*a5*a4*a3^5*a2^6*a1^5 - 8*a4^2*a3^5*a2^6*a1^5 + 8*a6^6*a5^4*a4^2*a1^6 - 8*a6^5*a5^5*a4^2*a1^6 + 8*a6^4*a5^6*a4^2*a1^6 - 8*a6^6*a5^3*a4^3*a1^6 - 4*a6^5*a5^4*a4^3*a1^6 - 4*a6^4*a5^5*a4^3*a1^6 - 8*a6^3*a5^6*a4^3*a1^6 + 8*a6^6*a5^2*a4^4*a1^6 - 4*a6^5*a5^3*a4^4*a1^6 + 24*a6^4*a5^4*a4^4*a1^6 - 4*a6^3*a5^5*a4^4*a1^6 + 8*a6^2*a5^6*a4^4*a1^6 - 8*a6^5*a5^2*a4^5*a1^6 - 4*a6^4*a5^3*a4^5*a1^6 - 4*a6^3*a5^4*a4^5*a1^6 - 8*a6^2*a5^5*a4^5*a1^6 + 8*a6^4*a5^2*a4^6*a1^6 - 8*a6^3*a5^3*a4^6*a1^6 + 8*a6^2*a5^4*a4^6*a1^6 - 8*a6^6*a5^4*a4*a3*a1^6 + 8*a6^5*a5^5*a4*a3*a1^6 - 8*a6^4*a5^6*a4*a3*a1^6 - 4*a6^6*a5^3*a4^2*a3*a1^6 + 2*a6^5*a5^4*a4^2*a3*a1^6 + 2*a6^4*a5^5*a4^2*a3*a1^6 - 4*a6^3*a5^6*a4^2*a3*a1^6 - 4*a6^6*a5^2*a4^3*a3*a1^6 + 40*a6^5*a5^3*a4^3*a3*a1^6 - 28*a6^4*a5^4*a4^3*a3*a1^6 + 40*a6^3*a5^5*a4^3*a3*a1^6 - 4*a6^2*a5^6*a4^3*a3*a1^6 - 8*a6^6*a5*a4^4*a3*a1^6 + 2*a6^5*a5^2*a4^4*a3*a1^6 - 28*a6^4*a5^3*a4^4*a3*a1^6 - 28*a6^3*a5^4*a4^4*a3*a1^6 + 2*a6^2*a5^5*a4^4*a3*a1^6 - 8*a6*a5^6*a4^4*a3*a1^6 + 8*a6^5*a5*a4^5*a3*a1^6 + 2*a6^4*a5^2*a4^5*a3*a1^6 + 40*a6^3*a5^3*a4^5*a3*a1^6 + 2*a6^2*a5^4*a4^5*a3*a1^6 + 8*a6*a5^5*a4^5*a3*a1^6 - 8*a6^4*a5*a4^6*a3*a1^6 - 4*a6^3*a5^2*a4^6*a3*a1^6 - 4*a6^2*a5^3*a4^6*a3*a1^6 - 8*a6*a5^4*a4^6*a3*a1^6 + 8*a6^6*a5^4*a3^2*a1^6 - 8*a6^5*a5^5*a3^2*a1^6 + 8*a6^4*a5^6*a3^2*a1^6 - 4*a6^6*a5^3*a4*a3^2*a1^6 + 2*a6^5*a5^4*a4*a3^2*a1^6 + 2*a6^4*a5^5*a4*a3^2*a1^6 - 4*a6^3*a5^6*a4*a3^2*a1^6 + 24*a6^6*a5^2*a4^2*a3^2*a1^6 - 28*a6^5*a5^3*a4^2*a3^2*a1^6 + 32*a6^4*a5^4*a4^2*a3^2*a1^6 - 28*a6^3*a5^5*a4^2*a3^2*a1^6 + 24*a6^2*a5^6*a4^2*a3^2*a1^6 - 4*a6^6*a5*a4^3*a3^2*a1^6 - 28*a6^5*a5^2*a4^3*a3^2*a1^6 - 4*a6^4*a5^3*a4^3*a3^2*a1^6 - 4*a6^3*a5^4*a4^3*a3^2*a1^6 - 28*a6^2*a5^5*a4^3*a3^2*a1^6 - 4*a6*a5^6*a4^3*a3^2*a1^6 + 8*a6^6*a4^4*a3^2*a1^6 + 2*a6^5*a5*a4^4*a3^2*a1^6 + 32*a6^4*a5^2*a4^4*a3^2*a1^6 - 4*a6^3*a5^3*a4^4*a3^2*a1^6 + 32*a6^2*a5^4*a4^4*a3^2*a1^6 + 2*a6*a5^5*a4^4*a3^2*a1^6 + 8*a5^6*a4^4*a3^2*a1^6 - 8*a6^5*a4^5*a3^2*a1^6 + 2*a6^4*a5*a4^5*a3^2*a1^6 - 28*a6^3*a5^2*a4^5*a3^2*a1^6 - 28*a6^2*a5^3*a4^5*a3^2*a1^6 + 2*a6*a5^4*a4^5*a3^2*a1^6 - 8*a5^5*a4^5*a3^2*a1^6 + 8*a6^4*a4^6*a3^2*a1^6 - 4*a6^3*a5*a4^6*a3^2*a1^6 + 24*a6^2*a5^2*a4^6*a3^2*a1^6 - 4*a6*a5^3*a4^6*a3^2*a1^6 + 8*a5^4*a4^6*a3^2*a1^6 - 8*a6^6*a5^3*a3^3*a1^6 - 4*a6^5*a5^4*a3^3*a1^6 - 4*a6^4*a5^5*a3^3*a1^6 - 8*a6^3*a5^6*a3^3*a1^6 - 4*a6^6*a5^2*a4*a3^3*a1^6 + 40*a6^5*a5^3*a4*a3^3*a1^6 - 28*a6^4*a5^4*a4*a3^3*a1^6 + 40*a6^3*a5^5*a4*a3^3*a1^6 - 4*a6^2*a5^6*a4*a3^3*a1^6 - 4*a6^6*a5*a4^2*a3^3*a1^6 - 28*a6^5*a5^2*a4^2*a3^3*a1^6 - 4*a6^4*a5^3*a4^2*a3^3*a1^6 - 4*a6^3*a5^4*a4^2*a3^3*a1^6 - 28*a6^2*a5^5*a4^2*a3^3*a1^6 - 4*a6*a5^6*a4^2*a3^3*a1^6 - 8*a6^6*a4^3*a3^3*a1^6 + 40*a6^5*a5*a4^3*a3^3*a1^6 - 4*a6^4*a5^2*a4^3*a3^3*a1^6 + 48*a6^3*a5^3*a4^3*a3^3*a1^6 - 4*a6^2*a5^4*a4^3*a3^3*a1^6 + 40*a6*a5^5*a4^3*a3^3*a1^6 - 8*a5^6*a4^3*a3^3*a1^6 - 4*a6^5*a4^4*a3^3*a1^6 - 28*a6^4*a5*a4^4*a3^3*a1^6 - 4*a6^3*a5^2*a4^4*a3^3*a1^6 - 4*a6^2*a5^3*a4^4*a3^3*a1^6 - 28*a6*a5^4*a4^4*a3^3*a1^6 - 4*a5^5*a4^4*a3^3*a1^6 - 4*a6^4*a4^5*a3^3*a1^6 + 40*a6^3*a5*a4^5*a3^3*a1^6 - 28*a6^2*a5^2*a4^5*a3^3*a1^6 + 40*a6*a5^3*a4^5*a3^3*a1^6 - 4*a5^4*a4^5*a3^3*a1^6 - 8*a6^3*a4^6*a3^3*a1^6 - 4*a6^2*a5*a4^6*a3^3*a1^6 - 4*a6*a5^2*a4^6*a3^3*a1^6 - 8*a5^3*a4^6*a3^3*a1^6 + 8*a6^6*a5^2*a3^4*a1^6 - 4*a6^5*a5^3*a3^4*a1^6 + 24*a6^4*a5^4*a3^4*a1^6 - 4*a6^3*a5^5*a3^4*a1^6 + 8*a6^2*a5^6*a3^4*a1^6 - 8*a6^6*a5*a4*a3^4*a1^6 + 2*a6^5*a5^2*a4*a3^4*a1^6 - 28*a6^4*a5^3*a4*a3^4*a1^6 - 28*a6^3*a5^4*a4*a3^4*a1^6 + 2*a6^2*a5^5*a4*a3^4*a1^6 - 8*a6*a5^6*a4*a3^4*a1^6 + 8*a6^6*a4^2*a3^4*a1^6 + 2*a6^5*a5*a4^2*a3^4*a1^6 + 32*a6^4*a5^2*a4^2*a3^4*a1^6 - 4*a6^3*a5^3*a4^2*a3^4*a1^6 + 32*a6^2*a5^4*a4^2*a3^4*a1^6 + 2*a6*a5^5*a4^2*a3^4*a1^6 + 8*a5^6*a4^2*a3^4*a1^6 - 4*a6^5*a4^3*a3^4*a1^6 - 28*a6^4*a5*a4^3*a3^4*a1^6 - 4*a6^3*a5^2*a4^3*a3^4*a1^6 - 4*a6^2*a5^3*a4^3*a3^4*a1^6 - 28*a6*a5^4*a4^3*a3^4*a1^6 - 4*a5^5*a4^3*a3^4*a1^6 + 24*a6^4*a4^4*a3^4*a1^6 - 28*a6^3*a5*a4^4*a3^4*a1^6 + 32*a6^2*a5^2*a4^4*a3^4*a1^6 - 28*a6*a5^3*a4^4*a3^4*a1^6 + 24*a5^4*a4^4*a3^4*a1^6 - 4*a6^3*a4^5*a3^4*a1^6 + 2*a6^2*a5*a4^5*a3^4*a1^6 + 2*a6*a5^2*a4^5*a3^4*a1^6 - 4*a5^3*a4^5*a3^4*a1^6 + 8*a6^2*a4^6*a3^4*a1^6 - 8*a6*a5*a4^6*a3^4*a1^6 + 8*a5^2*a4^6*a3^4*a1^6 - 8*a6^5*a5^2*a3^5*a1^6 - 4*a6^4*a5^3*a3^5*a1^6 - 4*a6^3*a5^4*a3^5*a1^6 - 8*a6^2*a5^5*a3^5*a1^6 + 8*a6^5*a5*a4*a3^5*a1^6 + 2*a6^4*a5^2*a4*a3^5*a1^6 + 40*a6^3*a5^3*a4*a3^5*a1^6 + 2*a6^2*a5^4*a4*a3^5*a1^6 + 8*a6*a5^5*a4*a3^5*a1^6 - 8*a6^5*a4^2*a3^5*a1^6 + 2*a6^4*a5*a4^2*a3^5*a1^6 - 28*a6^3*a5^2*a4^2*a3^5*a1^6 - 28*a6^2*a5^3*a4^2*a3^5*a1^6 + 2*a6*a5^4*a4^2*a3^5*a1^6 - 8*a5^5*a4^2*a3^5*a1^6 - 4*a6^4*a4^3*a3^5*a1^6 + 40*a6^3*a5*a4^3*a3^5*a1^6 - 28*a6^2*a5^2*a4^3*a3^5*a1^6 + 40*a6*a5^3*a4^3*a3^5*a1^6 - 4*a5^4*a4^3*a3^5*a1^6 - 4*a6^3*a4^4*a3^5*a1^6 + 2*a6^2*a5*a4^4*a3^5*a1^6 + 2*a6*a5^2*a4^4*a3^5*a1^6 - 4*a5^3*a4^4*a3^5*a1^6 - 8*a6^2*a4^5*a3^5*a1^6 + 8*a6*a5*a4^5*a3^5*a1^6 - 8*a5^2*a4^5*a3^5*a1^6 + 8*a6^4*a5^2*a3^6*a1^6 - 8*a6^3*a5^3*a3^6*a1^6 + 8*a6^2*a5^4*a3^6*a1^6 - 8*a6^4*a5*a4*a3^6*a1^6 - 4*a6^3*a5^2*a4*a3^6*a1^6 - 4*a6^2*a5^3*a4*a3^6*a1^6 - 8*a6*a5^4*a4*a3^6*a1^6 + 8*a6^4*a4^2*a3^6*a1^6 - 4*a6^3*a5*a4^2*a3^6*a1^6 + 24*a6^2*a5^2*a4^2*a3^6*a1^6 - 4*a6*a5^3*a4^2*a3^6*a1^6 + 8*a5^4*a4^2*a3^6*a1^6 - 8*a6^3*a4^3*a3^6*a1^6 - 4*a6^2*a5*a4^3*a3^6*a1^6 - 4*a6*a5^2*a4^3*a3^6*a1^6 - 8*a5^3*a4^3*a3^6*a1^6 + 8*a6^2*a4^4*a3^6*a1^6 - 8*a6*a5*a4^4*a3^6*a1^6 + 8*a5^2*a4^4*a3^6*a1^6 - 8*a6^6*a5^4*a4*a2*a1^6 + 8*a6^5*a5^5*a4*a2*a1^6 - 8*a6^4*a5^6*a4*a2*a1^6 - 4*a6^6*a5^3*a4^2*a2*a1^6 + 2*a6^5*a5^4*a4^2*a2*a1^6 + 2*a6^4*a5^5*a4^2*a2*a1^6 - 4*a6^3*a5^6*a4^2*a2*a1^6 - 4*a6^6*a5^2*a4^3*a2*a1^6 + 40*a6^5*a5^3*a4^3*a2*a1^6 - 28*a6^4*a5^4*a4^3*a2*a1^6 + 40*a6^3*a5^5*a4^3*a2*a1^6 - 4*a6^2*a5^6*a4^3*a2*a1^6 - 8*a6^6*a5*a4^4*a2*a1^6 + 2*a6^5*a5^2*a4^4*a2*a1^6 - 28*a6^4*a5^3*a4^4*a2*a1^6 - 28*a6^3*a5^4*a4^4*a2*a1^6 + 2*a6^2*a5^5*a4^4*a2*a1^6 - 8*a6*a5^6*a4^4*a2*a1^6 + 8*a6^5*a5*a4^5*a2*a1^6 + 2*a6^4*a5^2*a4^5*a2*a1^6 + 40*a6^3*a5^3*a4^5*a2*a1^6 + 2*a6^2*a5^4*a4^5*a2*a1^6 + 8*a6*a5^5*a4^5*a2*a1^6 - 8*a6^4*a5*a4^6*a2*a1^6 - 4*a6^3*a5^2*a4^6*a2*a1^6 - 4*a6^2*a5^3*a4^6*a2*a1^6 - 8*a6*a5^4*a4^6*a2*a1^6 - 8*a6^6*a5^4*a3*a2*a1^6 + 8*a6^5*a5^5*a3*a2*a1^6 - 8*a6^4*a5^6*a3*a2*a1^6 + 48*a6^6*a5^3*a4*a3*a2*a1^6 + 48*a6^3*a5^6*a4*a3*a2*a1^6 - 24*a6^6*a5^2*a4^2*a3*a2*a1^6 - 48*a6^5*a5^3*a4^2*a3*a2*a1^6 - 48*a6^3*a5^5*a4^2*a3*a2*a1^6 - 24*a6^2*a5^6*a4^2*a3*a2*a1^6 + 48*a6^6*a5*a4^3*a3*a2*a1^6 - 48*a6^5*a5^2*a4^3*a3*a2*a1^6 + 32*a6^4*a5^3*a4^3*a3*a2*a1^6 + 32*a6^3*a5^4*a4^3*a3*a2*a1^6 - 48*a6^2*a5^5*a4^3*a3*a2*a1^6 + 48*a6*a5^6*a4^3*a3*a2*a1^6 - 8*a6^6*a4^4*a3*a2*a1^6 + 32*a6^3*a5^3*a4^4*a3*a2*a1^6 - 8*a5^6*a4^4*a3*a2*a1^6 + 8*a6^5*a4^5*a3*a2*a1^6 - 48*a6^3*a5^2*a4^5*a3*a2*a1^6 - 48*a6^2*a5^3*a4^5*a3*a2*a1^6 + 8*a5^5*a4^5*a3*a2*a1^6 - 8*a6^4*a4^6*a3*a2*a1^6 + 48*a6^3*a5*a4^6*a3*a2*a1^6 - 24*a6^2*a5^2*a4^6*a3*a2*a1^6 + 48*a6*a5^3*a4^6*a3*a2*a1^6 - 8*a5^4*a4^6*a3*a2*a1^6 - 4*a6^6*a5^3*a3^2*a2*a1^6 + 2*a6^5*a5^4*a3^2*a2*a1^6 + 2*a6^4*a5^5*a3^2*a2*a1^6 - 4*a6^3*a5^6*a3^2*a2*a1^6 - 24*a6^6*a5^2*a4*a3^2*a2*a1^6 - 48*a6^5*a5^3*a4*a3^2*a2*a1^6 - 48*a6^3*a5^5*a4*a3^2*a2*a1^6 - 24*a6^2*a5^6*a4*a3^2*a2*a1^6 - 24*a6^6*a5*a4^2*a3^2*a2*a1^6 + 108*a6^5*a5^2*a4^2*a3^2*a2*a1^6 + 36*a6^4*a5^3*a4^2*a3^2*a2*a1^6 + 36*a6^3*a5^4*a4^2*a3^2*a2*a1^6 + 108*a6^2*a5^5*a4^2*a3^2*a2*a1^6 - 24*a6*a5^6*a4^2*a3^2*a2*a1^6 - 4*a6^6*a4^3*a3^2*a2*a1^6 - 48*a6^5*a5*a4^3*a3^2*a2*a1^6 + 36*a6^4*a5^2*a4^3*a3^2*a2*a1^6 - 96*a6^3*a5^3*a4^3*a3^2*a2*a1^6 + 36*a6^2*a5^4*a4^3*a3^2*a2*a1^6 - 48*a6*a5^5*a4^3*a3^2*a2*a1^6 - 4*a5^6*a4^3*a3^2*a2*a1^6 + 2*a6^5*a4^4*a3^2*a2*a1^6 + 36*a6^3*a5^2*a4^4*a3^2*a2*a1^6 + 36*a6^2*a5^3*a4^4*a3^2*a2*a1^6 + 2*a5^5*a4^4*a3^2*a2*a1^6 + 2*a6^4*a4^5*a3^2*a2*a1^6 - 48*a6^3*a5*a4^5*a3^2*a2*a1^6 + 108*a6^2*a5^2*a4^5*a3^2*a2*a1^6 - 48*a6*a5^3*a4^5*a3^2*a2*a1^6 + 2*a5^4*a4^5*a3^2*a2*a1^6 - 4*a6^3*a4^6*a3^2*a2*a1^6 - 24*a6^2*a5*a4^6*a3^2*a2*a1^6 - 24*a6*a5^2*a4^6*a3^2*a2*a1^6 - 4*a5^3*a4^6*a3^2*a2*a1^6 - 4*a6^6*a5^2*a3^3*a2*a1^6 + 40*a6^5*a5^3*a3^3*a2*a1^6 - 28*a6^4*a5^4*a3^3*a2*a1^6 + 40*a6^3*a5^5*a3^3*a2*a1^6 - 4*a6^2*a5^6*a3^3*a2*a1^6 + 48*a6^6*a5*a4*a3^3*a2*a1^6 - 48*a6^5*a5^2*a4*a3^3*a2*a1^6 + 32*a6^4*a5^3*a4*a3^3*a2*a1^6 + 32*a6^3*a5^4*a4*a3^3*a2*a1^6 - 48*a6^2*a5^5*a4*a3^3*a2*a1^6 + 48*a6*a5^6*a4*a3^3*a2*a1^6 - 4*a6^6*a4^2*a3^3*a2*a1^6 - 48*a6^5*a5*a4^2*a3^3*a2*a1^6 + 36*a6^4*a5^2*a4^2*a3^3*a2*a1^6 - 96*a6^3*a5^3*a4^2*a3^3*a2*a1^6 + 36*a6^2*a5^4*a4^2*a3^3*a2*a1^6 - 48*a6*a5^5*a4^2*a3^3*a2*a1^6 - 4*a5^6*a4^2*a3^3*a2*a1^6 + 40*a6^5*a4^3*a3^3*a2*a1^6 + 32*a6^4*a5*a4^3*a3^3*a2*a1^6 - 96*a6^3*a5^2*a4^3*a3^3*a2*a1^6 - 96*a6^2*a5^3*a4^3*a3^3*a2*a1^6 + 32*a6*a5^4*a4^3*a3^3*a2*a1^6 + 40*a5^5*a4^3*a3^3*a2*a1^6 - 28*a6^4*a4^4*a3^3*a2*a1^6 + 32*a6^3*a5*a4^4*a3^3*a2*a1^6 + 36*a6^2*a5^2*a4^4*a3^3*a2*a1^6 + 32*a6*a5^3*a4^4*a3^3*a2*a1^6 - 28*a5^4*a4^4*a3^3*a2*a1^6 + 40*a6^3*a4^5*a3^3*a2*a1^6 - 48*a6^2*a5*a4^5*a3^3*a2*a1^6 - 48*a6*a5^2*a4^5*a3^3*a2*a1^6 + 40*a5^3*a4^5*a3^3*a2*a1^6 - 4*a6^2*a4^6*a3^3*a2*a1^6 + 48*a6*a5*a4^6*a3^3*a2*a1^6 - 4*a5^2*a4^6*a3^3*a2*a1^6 - 8*a6^6*a5*a3^4*a2*a1^6 + 2*a6^5*a5^2*a3^4*a2*a1^6 - 28*a6^4*a5^3*a3^4*a2*a1^6 - 28*a6^3*a5^4*a3^4*a2*a1^6 + 2*a6^2*a5^5*a3^4*a2*a1^6 - 8*a6*a5^6*a3^4*a2*a1^6 - 8*a6^6*a4*a3^4*a2*a1^6 + 32*a6^3*a5^3*a4*a3^4*a2*a1^6 - 8*a5^6*a4*a3^4*a2*a1^6 + 2*a6^5*a4^2*a3^4*a2*a1^6 + 36*a6^3*a5^2*a4^2*a3^4*a2*a1^6 + 36*a6^2*a5^3*a4^2*a3^4*a2*a1^6 + 2*a5^5*a4^2*a3^4*a2*a1^6 - 28*a6^4*a4^3*a3^4*a2*a1^6 + 32*a6^3*a5*a4^3*a3^4*a2*a1^6 + 36*a6^2*a5^2*a4^3*a3^4*a2*a1^6 + 32*a6*a5^3*a4^3*a3^4*a2*a1^6 - 28*a5^4*a4^3*a3^4*a2*a1^6 - 28*a6^3*a4^4*a3^4*a2*a1^6 - 28*a5^3*a4^4*a3^4*a2*a1^6 + 2*a6^2*a4^5*a3^4*a2*a1^6 + 2*a5^2*a4^5*a3^4*a2*a1^6 - 8*a6*a4^6*a3^4*a2*a1^6 - 8*a5*a4^6*a3^4*a2*a1^6 + 8*a6^5*a5*a3^5*a2*a1^6 + 2*a6^4*a5^2*a3^5*a2*a1^6 + 40*a6^3*a5^3*a3^5*a2*a1^6 + 2*a6^2*a5^4*a3^5*a2*a1^6 + 8*a6*a5^5*a3^5*a2*a1^6 + 8*a6^5*a4*a3^5*a2*a1^6 - 48*a6^3*a5^2*a4*a3^5*a2*a1^6 - 48*a6^2*a5^3*a4*a3^5*a2*a1^6 + 8*a5^5*a4*a3^5*a2*a1^6 + 2*a6^4*a4^2*a3^5*a2*a1^6 - 48*a6^3*a5*a4^2*a3^5*a2*a1^6 + 108*a6^2*a5^2*a4^2*a3^5*a2*a1^6 - 48*a6*a5^3*a4^2*a3^5*a2*a1^6 + 2*a5^4*a4^2*a3^5*a2*a1^6 + 40*a6^3*a4^3*a3^5*a2*a1^6 - 48*a6^2*a5*a4^3*a3^5*a2*a1^6 - 48*a6*a5^2*a4^3*a3^5*a2*a1^6 + 40*a5^3*a4^3*a3^5*a2*a1^6 + 2*a6^2*a4^4*a3^5*a2*a1^6 + 2*a5^2*a4^4*a3^5*a2*a1^6 + 8*a6*a4^5*a3^5*a2*a1^6 + 8*a5*a4^5*a3^5*a2*a1^6 - 8*a6^4*a5*a3^6*a2*a1^6 - 4*a6^3*a5^2*a3^6*a2*a1^6 - 4*a6^2*a5^3*a3^6*a2*a1^6 - 8*a6*a5^4*a3^6*a2*a1^6 - 8*a6^4*a4*a3^6*a2*a1^6 + 48*a6^3*a5*a4*a3^6*a2*a1^6 - 24*a6^2*a5^2*a4*a3^6*a2*a1^6 + 48*a6*a5^3*a4*a3^6*a2*a1^6 - 8*a5^4*a4*a3^6*a2*a1^6 - 4*a6^3*a4^2*a3^6*a2*a1^6 - 24*a6^2*a5*a4^2*a3^6*a2*a1^6 - 24*a6*a5^2*a4^2*a3^6*a2*a1^6 - 4*a5^3*a4^2*a3^6*a2*a1^6 - 4*a6^2*a4^3*a3^6*a2*a1^6 + 48*a6*a5*a4^3*a3^6*a2*a1^6 - 4*a5^2*a4^3*a3^6*a2*a1^6 - 8*a6*a4^4*a3^6*a2*a1^6 - 8*a5*a4^4*a3^6*a2*a1^6 + 8*a6^6*a5^4*a2^2*a1^6 - 8*a6^5*a5^5*a2^2*a1^6 + 8*a6^4*a5^6*a2^2*a1^6 - 4*a6^6*a5^3*a4*a2^2*a1^6 + 2*a6^5*a5^4*a4*a2^2*a1^6 + 2*a6^4*a5^5*a4*a2^2*a1^6 - 4*a6^3*a5^6*a4*a2^2*a1^6 + 24*a6^6*a5^2*a4^2*a2^2*a1^6 - 28*a6^5*a5^3*a4^2*a2^2*a1^6 + 32*a6^4*a5^4*a4^2*a2^2*a1^6 - 28*a6^3*a5^5*a4^2*a2^2*a1^6 + 24*a6^2*a5^6*a4^2*a2^2*a1^6 - 4*a6^6*a5*a4^3*a2^2*a1^6 - 28*a6^5*a5^2*a4^3*a2^2*a1^6 - 4*a6^4*a5^3*a4^3*a2^2*a1^6 - 4*a6^3*a5^4*a4^3*a2^2*a1^6 - 28*a6^2*a5^5*a4^3*a2^2*a1^6 - 4*a6*a5^6*a4^3*a2^2*a1^6 + 8*a6^6*a4^4*a2^2*a1^6 + 2*a6^5*a5*a4^4*a2^2*a1^6 + 32*a6^4*a5^2*a4^4*a2^2*a1^6 - 4*a6^3*a5^3*a4^4*a2^2*a1^6 + 32*a6^2*a5^4*a4^4*a2^2*a1^6 + 2*a6*a5^5*a4^4*a2^2*a1^6 + 8*a5^6*a4^4*a2^2*a1^6 - 8*a6^5*a4^5*a2^2*a1^6 + 2*a6^4*a5*a4^5*a2^2*a1^6 - 28*a6^3*a5^2*a4^5*a2^2*a1^6 - 28*a6^2*a5^3*a4^5*a2^2*a1^6 + 2*a6*a5^4*a4^5*a2^2*a1^6 - 8*a5^5*a4^5*a2^2*a1^6 + 8*a6^4*a4^6*a2^2*a1^6 - 4*a6^3*a5*a4^6*a2^2*a1^6 + 24*a6^2*a5^2*a4^6*a2^2*a1^6 - 4*a6*a5^3*a4^6*a2^2*a1^6 + 8*a5^4*a4^6*a2^2*a1^6 - 4*a6^6*a5^3*a3*a2^2*a1^6 + 2*a6^5*a5^4*a3*a2^2*a1^6 + 2*a6^4*a5^5*a3*a2^2*a1^6 - 4*a6^3*a5^6*a3*a2^2*a1^6 - 24*a6^6*a5^2*a4*a3*a2^2*a1^6 - 48*a6^5*a5^3*a4*a3*a2^2*a1^6 - 48*a6^3*a5^5*a4*a3*a2^2*a1^6 - 24*a6^2*a5^6*a4*a3*a2^2*a1^6 - 24*a6^6*a5*a4^2*a3*a2^2*a1^6 + 108*a6^5*a5^2*a4^2*a3*a2^2*a1^6 + 36*a6^4*a5^3*a4^2*a3*a2^2*a1^6 + 36*a6^3*a5^4*a4^2*a3*a2^2*a1^6 + 108*a6^2*a5^5*a4^2*a3*a2^2*a1^6 - 24*a6*a5^6*a4^2*a3*a2^2*a1^6 - 4*a6^6*a4^3*a3*a2^2*a1^6 - 48*a6^5*a5*a4^3*a3*a2^2*a1^6 + 36*a6^4*a5^2*a4^3*a3*a2^2*a1^6 - 96*a6^3*a5^3*a4^3*a3*a2^2*a1^6 + 36*a6^2*a5^4*a4^3*a3*a2^2*a1^6 - 48*a6*a5^5*a4^3*a3*a2^2*a1^6 - 4*a5^6*a4^3*a3*a2^2*a1^6 + 2*a6^5*a4^4*a3*a2^2*a1^6 + 36*a6^3*a5^2*a4^4*a3*a2^2*a1^6 + 36*a6^2*a5^3*a4^4*a3*a2^2*a1^6 + 2*a5^5*a4^4*a3*a2^2*a1^6 + 2*a6^4*a4^5*a3*a2^2*a1^6 - 48*a6^3*a5*a4^5*a3*a2^2*a1^6 + 108*a6^2*a5^2*a4^5*a3*a2^2*a1^6 - 48*a6*a5^3*a4^5*a3*a2^2*a1^6 + 2*a5^4*a4^5*a3*a2^2*a1^6 - 4*a6^3*a4^6*a3*a2^2*a1^6 - 24*a6^2*a5*a4^6*a3*a2^2*a1^6 - 24*a6*a5^2*a4^6*a3*a2^2*a1^6 - 4*a5^3*a4^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*a3^2*a2^2*a1^6 - 28*a6^5*a5^3*a3^2*a2^2*a1^6 + 32*a6^4*a5^4*a3^2*a2^2*a1^6 - 28*a6^3*a5^5*a3^2*a2^2*a1^6 + 24*a6^2*a5^6*a3^2*a2^2*a1^6 - 24*a6^6*a5*a4*a3^2*a2^2*a1^6 + 108*a6^5*a5^2*a4*a3^2*a2^2*a1^6 + 36*a6^4*a5^3*a4*a3^2*a2^2*a1^6 + 36*a6^3*a5^4*a4*a3^2*a2^2*a1^6 + 108*a6^2*a5^5*a4*a3^2*a2^2*a1^6 - 24*a6*a5^6*a4*a3^2*a2^2*a1^6 + 24*a6^6*a4^2*a3^2*a2^2*a1^6 + 108*a6^5*a5*a4^2*a3^2*a2^2*a1^6 - 432*a6^4*a5^2*a4^2*a3^2*a2^2*a1^6 + 144*a6^3*a5^3*a4^2*a3^2*a2^2*a1^6 - 432*a6^2*a5^4*a4^2*a3^2*a2^2*a1^6 + 108*a6*a5^5*a4^2*a3^2*a2^2*a1^6 + 24*a5^6*a4^2*a3^2*a2^2*a1^6 - 28*a6^5*a4^3*a3^2*a2^2*a1^6 + 36*a6^4*a5*a4^3*a3^2*a2^2*a1^6 + 144*a6^3*a5^2*a4^3*a3^2*a2^2*a1^6 + 144*a6^2*a5^3*a4^3*a3^2*a2^2*a1^6 + 36*a6*a5^4*a4^3*a3^2*a2^2*a1^6 - 28*a5^5*a4^3*a3^2*a2^2*a1^6 + 32*a6^4*a4^4*a3^2*a2^2*a1^6 + 36*a6^3*a5*a4^4*a3^2*a2^2*a1^6 - 432*a6^2*a5^2*a4^4*a3^2*a2^2*a1^6 + 36*a6*a5^3*a4^4*a3^2*a2^2*a1^6 + 32*a5^4*a4^4*a3^2*a2^2*a1^6 - 28*a6^3*a4^5*a3^2*a2^2*a1^6 + 108*a6^2*a5*a4^5*a3^2*a2^2*a1^6 + 108*a6*a5^2*a4^5*a3^2*a2^2*a1^6 - 28*a5^3*a4^5*a3^2*a2^2*a1^6 + 24*a6^2*a4^6*a3^2*a2^2*a1^6 - 24*a6*a5*a4^6*a3^2*a2^2*a1^6 + 24*a5^2*a4^6*a3^2*a2^2*a1^6 - 4*a6^6*a5*a3^3*a2^2*a1^6 - 28*a6^5*a5^2*a3^3*a2^2*a1^6 - 4*a6^4*a5^3*a3^3*a2^2*a1^6 - 4*a6^3*a5^4*a3^3*a2^2*a1^6 - 28*a6^2*a5^5*a3^3*a2^2*a1^6 - 4*a6*a5^6*a3^3*a2^2*a1^6 - 4*a6^6*a4*a3^3*a2^2*a1^6 - 48*a6^5*a5*a4*a3^3*a2^2*a1^6 + 36*a6^4*a5^2*a4*a3^3*a2^2*a1^6 - 96*a6^3*a5^3*a4*a3^3*a2^2*a1^6 + 36*a6^2*a5^4*a4*a3^3*a2^2*a1^6 - 48*a6*a5^5*a4*a3^3*a2^2*a1^6 - 4*a5^6*a4*a3^3*a2^2*a1^6 - 28*a6^5*a4^2*a3^3*a2^2*a1^6 + 36*a6^4*a5*a4^2*a3^3*a2^2*a1^6 + 144*a6^3*a5^2*a4^2*a3^3*a2^2*a1^6 + 144*a6^2*a5^3*a4^2*a3^3*a2^2*a1^6 + 36*a6*a5^4*a4^2*a3^3*a2^2*a1^6 - 28*a5^5*a4^2*a3^3*a2^2*a1^6 - 4*a6^4*a4^3*a3^3*a2^2*a1^6 - 96*a6^3*a5*a4^3*a3^3*a2^2*a1^6 + 144*a6^2*a5^2*a4^3*a3^3*a2^2*a1^6 - 96*a6*a5^3*a4^3*a3^3*a2^2*a1^6 - 4*a5^4*a4^3*a3^3*a2^2*a1^6 - 4*a6^3*a4^4*a3^3*a2^2*a1^6 + 36*a6^2*a5*a4^4*a3^3*a2^2*a1^6 + 36*a6*a5^2*a4^4*a3^3*a2^2*a1^6 - 4*a5^3*a4^4*a3^3*a2^2*a1^6 - 28*a6^2*a4^5*a3^3*a2^2*a1^6 - 48*a6*a5*a4^5*a3^3*a2^2*a1^6 - 28*a5^2*a4^5*a3^3*a2^2*a1^6 - 4*a6*a4^6*a3^3*a2^2*a1^6 - 4*a5*a4^6*a3^3*a2^2*a1^6 + 8*a6^6*a3^4*a2^2*a1^6 + 2*a6^5*a5*a3^4*a2^2*a1^6 + 32*a6^4*a5^2*a3^4*a2^2*a1^6 - 4*a6^3*a5^3*a3^4*a2^2*a1^6 + 32*a6^2*a5^4*a3^4*a2^2*a1^6 + 2*a6*a5^5*a3^4*a2^2*a1^6 + 8*a5^6*a3^4*a2^2*a1^6 + 2*a6^5*a4*a3^4*a2^2*a1^6 + 36*a6^3*a5^2*a4*a3^4*a2^2*a1^6 + 36*a6^2*a5^3*a4*a3^4*a2^2*a1^6 + 2*a5^5*a4*a3^4*a2^2*a1^6 + 32*a6^4*a4^2*a3^4*a2^2*a1^6 + 36*a6^3*a5*a4^2*a3^4*a2^2*a1^6 - 432*a6^2*a5^2*a4^2*a3^4*a2^2*a1^6 + 36*a6*a5^3*a4^2*a3^4*a2^2*a1^6 + 32*a5^4*a4^2*a3^4*a2^2*a1^6 - 4*a6^3*a4^3*a3^4*a2^2*a1^6 + 36*a6^2*a5*a4^3*a3^4*a2^2*a1^6 + 36*a6*a5^2*a4^3*a3^4*a2^2*a1^6 - 4*a5^3*a4^3*a3^4*a2^2*a1^6 + 32*a6^2*a4^4*a3^4*a2^2*a1^6 + 32*a5^2*a4^4*a3^4*a2^2*a1^6 + 2*a6*a4^5*a3^4*a2^2*a1^6 + 2*a5*a4^5*a3^4*a2^2*a1^6 + 8*a4^6*a3^4*a2^2*a1^6 - 8*a6^5*a3^5*a2^2*a1^6 + 2*a6^4*a5*a3^5*a2^2*a1^6 - 28*a6^3*a5^2*a3^5*a2^2*a1^6 - 28*a6^2*a5^3*a3^5*a2^2*a1^6 + 2*a6*a5^4*a3^5*a2^2*a1^6 - 8*a5^5*a3^5*a2^2*a1^6 + 2*a6^4*a4*a3^5*a2^2*a1^6 - 48*a6^3*a5*a4*a3^5*a2^2*a1^6 + 108*a6^2*a5^2*a4*a3^5*a2^2*a1^6 - 48*a6*a5^3*a4*a3^5*a2^2*a1^6 + 2*a5^4*a4*a3^5*a2^2*a1^6 - 28*a6^3*a4^2*a3^5*a2^2*a1^6 + 108*a6^2*a5*a4^2*a3^5*a2^2*a1^6 + 108*a6*a5^2*a4^2*a3^5*a2^2*a1^6 - 28*a5^3*a4^2*a3^5*a2^2*a1^6 - 28*a6^2*a4^3*a3^5*a2^2*a1^6 - 48*a6*a5*a4^3*a3^5*a2^2*a1^6 - 28*a5^2*a4^3*a3^5*a2^2*a1^6 + 2*a6*a4^4*a3^5*a2^2*a1^6 + 2*a5*a4^4*a3^5*a2^2*a1^6 - 8*a4^5*a3^5*a2^2*a1^6 + 8*a6^4*a3^6*a2^2*a1^6 - 4*a6^3*a5*a3^6*a2^2*a1^6 + 24*a6^2*a5^2*a3^6*a2^2*a1^6 - 4*a6*a5^3*a3^6*a2^2*a1^6 + 8*a5^4*a3^6*a2^2*a1^6 - 4*a6^3*a4*a3^6*a2^2*a1^6 - 24*a6^2*a5*a4*a3^6*a2^2*a1^6 - 24*a6*a5^2*a4*a3^6*a2^2*a1^6 - 4*a5^3*a4*a3^6*a2^2*a1^6 + 24*a6^2*a4^2*a3^6*a2^2*a1^6 - 24*a6*a5*a4^2*a3^6*a2^2*a1^6 + 24*a5^2*a4^2*a3^6*a2^2*a1^6 - 4*a6*a4^3*a3^6*a2^2*a1^6 - 4*a5*a4^3*a3^6*a2^2*a1^6 + 8*a4^4*a3^6*a2^2*a1^6 - 8*a6^6*a5^3*a2^3*a1^6 - 4*a6^5*a5^4*a2^3*a1^6 - 4*a6^4*a5^5*a2^3*a1^6 - 8*a6^3*a5^6*a2^3*a1^6 - 4*a6^6*a5^2*a4*a2^3*a1^6 + 40*a6^5*a5^3*a4*a2^3*a1^6 - 28*a6^4*a5^4*a4*a2^3*a1^6 + 40*a6^3*a5^5*a4*a2^3*a1^6 - 4*a6^2*a5^6*a4*a2^3*a1^6 - 4*a6^6*a5*a4^2*a2^3*a1^6 - 28*a6^5*a5^2*a4^2*a2^3*a1^6 - 4*a6^4*a5^3*a4^2*a2^3*a1^6 - 4*a6^3*a5^4*a4^2*a2^3*a1^6 - 28*a6^2*a5^5*a4^2*a2^3*a1^6 - 4*a6*a5^6*a4^2*a2^3*a1^6 - 8*a6^6*a4^3*a2^3*a1^6 + 40*a6^5*a5*a4^3*a2^3*a1^6 - 4*a6^4*a5^2*a4^3*a2^3*a1^6 + 48*a6^3*a5^3*a4^3*a2^3*a1^6 - 4*a6^2*a5^4*a4^3*a2^3*a1^6 + 40*a6*a5^5*a4^3*a2^3*a1^6 - 8*a5^6*a4^3*a2^3*a1^6 - 4*a6^5*a4^4*a2^3*a1^6 - 28*a6^4*a5*a4^4*a2^3*a1^6 - 4*a6^3*a5^2*a4^4*a2^3*a1^6 - 4*a6^2*a5^3*a4^4*a2^3*a1^6 - 28*a6*a5^4*a4^4*a2^3*a1^6 - 4*a5^5*a4^4*a2^3*a1^6 - 4*a6^4*a4^5*a2^3*a1^6 + 40*a6^3*a5*a4^5*a2^3*a1^6 - 28*a6^2*a5^2*a4^5*a2^3*a1^6 + 40*a6*a5^3*a4^5*a2^3*a1^6 - 4*a5^4*a4^5*a2^3*a1^6 - 8*a6^3*a4^6*a2^3*a1^6 - 4*a6^2*a5*a4^6*a2^3*a1^6 - 4*a6*a5^2*a4^6*a2^3*a1^6 - 8*a5^3*a4^6*a2^3*a1^6 - 4*a6^6*a5^2*a3*a2^3*a1^6 + 40*a6^5*a5^3*a3*a2^3*a1^6 - 28*a6^4*a5^4*a3*a2^3*a1^6 + 40*a6^3*a5^5*a3*a2^3*a1^6 - 4*a6^2*a5^6*a3*a2^3*a1^6 + 48*a6^6*a5*a4*a3*a2^3*a1^6 - 48*a6^5*a5^2*a4*a3*a2^3*a1^6 + 32*a6^4*a5^3*a4*a3*a2^3*a1^6 + 32*a6^3*a5^4*a4*a3*a2^3*a1^6 - 48*a6^2*a5^5*a4*a3*a2^3*a1^6 + 48*a6*a5^6*a4*a3*a2^3*a1^6 - 4*a6^6*a4^2*a3*a2^3*a1^6 - 48*a6^5*a5*a4^2*a3*a2^3*a1^6 + 36*a6^4*a5^2*a4^2*a3*a2^3*a1^6 - 96*a6^3*a5^3*a4^2*a3*a2^3*a1^6 + 36*a6^2*a5^4*a4^2*a3*a2^3*a1^6 - 48*a6*a5^5*a4^2*a3*a2^3*a1^6 - 4*a5^6*a4^2*a3*a2^3*a1^6 + 40*a6^5*a4^3*a3*a2^3*a1^6 + 32*a6^4*a5*a4^3*a3*a2^3*a1^6 - 96*a6^3*a5^2*a4^3*a3*a2^3*a1^6 - 96*a6^2*a5^3*a4^3*a3*a2^3*a1^6 + 32*a6*a5^4*a4^3*a3*a2^3*a1^6 + 40*a5^5*a4^3*a3*a2^3*a1^6 - 28*a6^4*a4^4*a3*a2^3*a1^6 + 32*a6^3*a5*a4^4*a3*a2^3*a1^6 + 36*a6^2*a5^2*a4^4*a3*a2^3*a1^6 + 32*a6*a5^3*a4^4*a3*a2^3*a1^6 - 28*a5^4*a4^4*a3*a2^3*a1^6 + 40*a6^3*a4^5*a3*a2^3*a1^6 - 48*a6^2*a5*a4^5*a3*a2^3*a1^6 - 48*a6*a5^2*a4^5*a3*a2^3*a1^6 + 40*a5^3*a4^5*a3*a2^3*a1^6 - 4*a6^2*a4^6*a3*a2^3*a1^6 + 48*a6*a5*a4^6*a3*a2^3*a1^6 - 4*a5^2*a4^6*a3*a2^3*a1^6 - 4*a6^6*a5*a3^2*a2^3*a1^6 - 28*a6^5*a5^2*a3^2*a2^3*a1^6 - 4*a6^4*a5^3*a3^2*a2^3*a1^6 - 4*a6^3*a5^4*a3^2*a2^3*a1^6 - 28*a6^2*a5^5*a3^2*a2^3*a1^6 - 4*a6*a5^6*a3^2*a2^3*a1^6 - 4*a6^6*a4*a3^2*a2^3*a1^6 - 48*a6^5*a5*a4*a3^2*a2^3*a1^6 + 36*a6^4*a5^2*a4*a3^2*a2^3*a1^6 - 96*a6^3*a5^3*a4*a3^2*a2^3*a1^6 + 36*a6^2*a5^4*a4*a3^2*a2^3*a1^6 - 48*a6*a5^5*a4*a3^2*a2^3*a1^6 - 4*a5^6*a4*a3^2*a2^3*a1^6 - 28*a6^5*a4^2*a3^2*a2^3*a1^6 + 36*a6^4*a5*a4^2*a3^2*a2^3*a1^6 + 144*a6^3*a5^2*a4^2*a3^2*a2^3*a1^6 + 144*a6^2*a5^3*a4^2*a3^2*a2^3*a1^6 + 36*a6*a5^4*a4^2*a3^2*a2^3*a1^6 - 28*a5^5*a4^2*a3^2*a2^3*a1^6 - 4*a6^4*a4^3*a3^2*a2^3*a1^6 - 96*a6^3*a5*a4^3*a3^2*a2^3*a1^6 + 144*a6^2*a5^2*a4^3*a3^2*a2^3*a1^6 - 96*a6*a5^3*a4^3*a3^2*a2^3*a1^6 - 4*a5^4*a4^3*a3^2*a2^3*a1^6 - 4*a6^3*a4^4*a3^2*a2^3*a1^6 + 36*a6^2*a5*a4^4*a3^2*a2^3*a1^6 + 36*a6*a5^2*a4^4*a3^2*a2^3*a1^6 - 4*a5^3*a4^4*a3^2*a2^3*a1^6 - 28*a6^2*a4^5*a3^2*a2^3*a1^6 - 48*a6*a5*a4^5*a3^2*a2^3*a1^6 - 28*a5^2*a4^5*a3^2*a2^3*a1^6 - 4*a6*a4^6*a3^2*a2^3*a1^6 - 4*a5*a4^6*a3^2*a2^3*a1^6 - 8*a6^6*a3^3*a2^3*a1^6 + 40*a6^5*a5*a3^3*a2^3*a1^6 - 4*a6^4*a5^2*a3^3*a2^3*a1^6 + 48*a6^3*a5^3*a3^3*a2^3*a1^6 - 4*a6^2*a5^4*a3^3*a2^3*a1^6 + 40*a6*a5^5*a3^3*a2^3*a1^6 - 8*a5^6*a3^3*a2^3*a1^6 + 40*a6^5*a4*a3^3*a2^3*a1^6 + 32*a6^4*a5*a4*a3^3*a2^3*a1^6 - 96*a6^3*a5^2*a4*a3^3*a2^3*a1^6 - 96*a6^2*a5^3*a4*a3^3*a2^3*a1^6 + 32*a6*a5^4*a4*a3^3*a2^3*a1^6 + 40*a5^5*a4*a3^3*a2^3*a1^6 - 4*a6^4*a4^2*a3^3*a2^3*a1^6 - 96*a6^3*a5*a4^2*a3^3*a2^3*a1^6 + 144*a6^2*a5^2*a4^2*a3^3*a2^3*a1^6 - 96*a6*a5^3*a4^2*a3^3*a2^3*a1^6 - 4*a5^4*a4^2*a3^3*a2^3*a1^6 + 48*a6^3*a4^3*a3^3*a2^3*a1^6 - 96*a6^2*a5*a4^3*a3^3*a2^3*a1^6 - 96*a6*a5^2*a4^3*a3^3*a2^3*a1^6 + 48*a5^3*a4^3*a3^3*a2^3*a1^6 - 4*a6^2*a4^4*a3^3*a2^3*a1^6 + 32*a6*a5*a4^4*a3^3*a2^3*a1^6 - 4*a5^2*a4^4*a3^3*a2^3*a1^6 + 40*a6*a4^5*a3^3*a2^3*a1^6 + 40*a5*a4^5*a3^3*a2^3*a1^6 - 8*a4^6*a3^3*a2^3*a1^6 - 4*a6^5*a3^4*a2^3*a1^6 - 28*a6^4*a5*a3^4*a2^3*a1^6 - 4*a6^3*a5^2*a3^4*a2^3*a1^6 - 4*a6^2*a5^3*a3^4*a2^3*a1^6 - 28*a6*a5^4*a3^4*a2^3*a1^6 - 4*a5^5*a3^4*a2^3*a1^6 - 28*a6^4*a4*a3^4*a2^3*a1^6 + 32*a6^3*a5*a4*a3^4*a2^3*a1^6 + 36*a6^2*a5^2*a4*a3^4*a2^3*a1^6 + 32*a6*a5^3*a4*a3^4*a2^3*a1^6 - 28*a5^4*a4*a3^4*a2^3*a1^6 - 4*a6^3*a4^2*a3^4*a2^3*a1^6 + 36*a6^2*a5*a4^2*a3^4*a2^3*a1^6 + 36*a6*a5^2*a4^2*a3^4*a2^3*a1^6 - 4*a5^3*a4^2*a3^4*a2^3*a1^6 - 4*a6^2*a4^3*a3^4*a2^3*a1^6 + 32*a6*a5*a4^3*a3^4*a2^3*a1^6 - 4*a5^2*a4^3*a3^4*a2^3*a1^6 - 28*a6*a4^4*a3^4*a2^3*a1^6 - 28*a5*a4^4*a3^4*a2^3*a1^6 - 4*a4^5*a3^4*a2^3*a1^6 - 4*a6^4*a3^5*a2^3*a1^6 + 40*a6^3*a5*a3^5*a2^3*a1^6 - 28*a6^2*a5^2*a3^5*a2^3*a1^6 + 40*a6*a5^3*a3^5*a2^3*a1^6 - 4*a5^4*a3^5*a2^3*a1^6 + 40*a6^3*a4*a3^5*a2^3*a1^6 - 48*a6^2*a5*a4*a3^5*a2^3*a1^6 - 48*a6*a5^2*a4*a3^5*a2^3*a1^6 + 40*a5^3*a4*a3^5*a2^3*a1^6 - 28*a6^2*a4^2*a3^5*a2^3*a1^6 - 48*a6*a5*a4^2*a3^5*a2^3*a1^6 - 28*a5^2*a4^2*a3^5*a2^3*a1^6 + 40*a6*a4^3*a3^5*a2^3*a1^6 + 40*a5*a4^3*a3^5*a2^3*a1^6 - 4*a4^4*a3^5*a2^3*a1^6 - 8*a6^3*a3^6*a2^3*a1^6 - 4*a6^2*a5*a3^6*a2^3*a1^6 - 4*a6*a5^2*a3^6*a2^3*a1^6 - 8*a5^3*a3^6*a2^3*a1^6 - 4*a6^2*a4*a3^6*a2^3*a1^6 + 48*a6*a5*a4*a3^6*a2^3*a1^6 - 4*a5^2*a4*a3^6*a2^3*a1^6 - 4*a6*a4^2*a3^6*a2^3*a1^6 - 4*a5*a4^2*a3^6*a2^3*a1^6 - 8*a4^3*a3^6*a2^3*a1^6 + 8*a6^6*a5^2*a2^4*a1^6 - 4*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 4*a6^3*a5^5*a2^4*a1^6 + 8*a6^2*a5^6*a2^4*a1^6 - 8*a6^6*a5*a4*a2^4*a1^6 + 2*a6^5*a5^2*a4*a2^4*a1^6 - 28*a6^4*a5^3*a4*a2^4*a1^6 - 28*a6^3*a5^4*a4*a2^4*a1^6 + 2*a6^2*a5^5*a4*a2^4*a1^6 - 8*a6*a5^6*a4*a2^4*a1^6 + 8*a6^6*a4^2*a2^4*a1^6 + 2*a6^5*a5*a4^2*a2^4*a1^6 + 32*a6^4*a5^2*a4^2*a2^4*a1^6 - 4*a6^3*a5^3*a4^2*a2^4*a1^6 + 32*a6^2*a5^4*a4^2*a2^4*a1^6 + 2*a6*a5^5*a4^2*a2^4*a1^6 + 8*a5^6*a4^2*a2^4*a1^6 - 4*a6^5*a4^3*a2^4*a1^6 - 28*a6^4*a5*a4^3*a2^4*a1^6 - 4*a6^3*a5^2*a4^3*a2^4*a1^6 - 4*a6^2*a5^3*a4^3*a2^4*a1^6 - 28*a6*a5^4*a4^3*a2^4*a1^6 - 4*a5^5*a4^3*a2^4*a1^6 + 24*a6^4*a4^4*a2^4*a1^6 - 28*a6^3*a5*a4^4*a2^4*a1^6 + 32*a6^2*a5^2*a4^4*a2^4*a1^6 - 28*a6*a5^3*a4^4*a2^4*a1^6 + 24*a5^4*a4^4*a2^4*a1^6 - 4*a6^3*a4^5*a2^4*a1^6 + 2*a6^2*a5*a4^5*a2^4*a1^6 + 2*a6*a5^2*a4^5*a2^4*a1^6 - 4*a5^3*a4^5*a2^4*a1^6 + 8*a6^2*a4^6*a2^4*a1^6 - 8*a6*a5*a4^6*a2^4*a1^6 + 8*a5^2*a4^6*a2^4*a1^6 - 8*a6^6*a5*a3*a2^4*a1^6 + 2*a6^5*a5^2*a3*a2^4*a1^6 - 28*a6^4*a5^3*a3*a2^4*a1^6 - 28*a6^3*a5^4*a3*a2^4*a1^6 + 2*a6^2*a5^5*a3*a2^4*a1^6 - 8*a6*a5^6*a3*a2^4*a1^6 - 8*a6^6*a4*a3*a2^4*a1^6 + 32*a6^3*a5^3*a4*a3*a2^4*a1^6 - 8*a5^6*a4*a3*a2^4*a1^6 + 2*a6^5*a4^2*a3*a2^4*a1^6 + 36*a6^3*a5^2*a4^2*a3*a2^4*a1^6 + 36*a6^2*a5^3*a4^2*a3*a2^4*a1^6 + 2*a5^5*a4^2*a3*a2^4*a1^6 - 28*a6^4*a4^3*a3*a2^4*a1^6 + 32*a6^3*a5*a4^3*a3*a2^4*a1^6 + 36*a6^2*a5^2*a4^3*a3*a2^4*a1^6 + 32*a6*a5^3*a4^3*a3*a2^4*a1^6 - 28*a5^4*a4^3*a3*a2^4*a1^6 - 28*a6^3*a4^4*a3*a2^4*a1^6 - 28*a5^3*a4^4*a3*a2^4*a1^6 + 2*a6^2*a4^5*a3*a2^4*a1^6 + 2*a5^2*a4^5*a3*a2^4*a1^6 - 8*a6*a4^6*a3*a2^4*a1^6 - 8*a5*a4^6*a3*a2^4*a1^6 + 8*a6^6*a3^2*a2^4*a1^6 + 2*a6^5*a5*a3^2*a2^4*a1^6 + 32*a6^4*a5^2*a3^2*a2^4*a1^6 - 4*a6^3*a5^3*a3^2*a2^4*a1^6 + 32*a6^2*a5^4*a3^2*a2^4*a1^6 + 2*a6*a5^5*a3^2*a2^4*a1^6 + 8*a5^6*a3^2*a2^4*a1^6 + 2*a6^5*a4*a3^2*a2^4*a1^6 + 36*a6^3*a5^2*a4*a3^2*a2^4*a1^6 + 36*a6^2*a5^3*a4*a3^2*a2^4*a1^6 + 2*a5^5*a4*a3^2*a2^4*a1^6 + 32*a6^4*a4^2*a3^2*a2^4*a1^6 + 36*a6^3*a5*a4^2*a3^2*a2^4*a1^6 - 432*a6^2*a5^2*a4^2*a3^2*a2^4*a1^6 + 36*a6*a5^3*a4^2*a3^2*a2^4*a1^6 + 32*a5^4*a4^2*a3^2*a2^4*a1^6 - 4*a6^3*a4^3*a3^2*a2^4*a1^6 + 36*a6^2*a5*a4^3*a3^2*a2^4*a1^6 + 36*a6*a5^2*a4^3*a3^2*a2^4*a1^6 - 4*a5^3*a4^3*a3^2*a2^4*a1^6 + 32*a6^2*a4^4*a3^2*a2^4*a1^6 + 32*a5^2*a4^4*a3^2*a2^4*a1^6 + 2*a6*a4^5*a3^2*a2^4*a1^6 + 2*a5*a4^5*a3^2*a2^4*a1^6 + 8*a4^6*a3^2*a2^4*a1^6 - 4*a6^5*a3^3*a2^4*a1^6 - 28*a6^4*a5*a3^3*a2^4*a1^6 - 4*a6^3*a5^2*a3^3*a2^4*a1^6 - 4*a6^2*a5^3*a3^3*a2^4*a1^6 - 28*a6*a5^4*a3^3*a2^4*a1^6 - 4*a5^5*a3^3*a2^4*a1^6 - 28*a6^4*a4*a3^3*a2^4*a1^6 + 32*a6^3*a5*a4*a3^3*a2^4*a1^6 + 36*a6^2*a5^2*a4*a3^3*a2^4*a1^6 + 32*a6*a5^3*a4*a3^3*a2^4*a1^6 - 28*a5^4*a4*a3^3*a2^4*a1^6 - 4*a6^3*a4^2*a3^3*a2^4*a1^6 + 36*a6^2*a5*a4^2*a3^3*a2^4*a1^6 + 36*a6*a5^2*a4^2*a3^3*a2^4*a1^6 - 4*a5^3*a4^2*a3^3*a2^4*a1^6 - 4*a6^2*a4^3*a3^3*a2^4*a1^6 + 32*a6*a5*a4^3*a3^3*a2^4*a1^6 - 4*a5^2*a4^3*a3^3*a2^4*a1^6 - 28*a6*a4^4*a3^3*a2^4*a1^6 - 28*a5*a4^4*a3^3*a2^4*a1^6 - 4*a4^5*a3^3*a2^4*a1^6 + 24*a6^4*a3^4*a2^4*a1^6 - 28*a6^3*a5*a3^4*a2^4*a1^6 + 32*a6^2*a5^2*a3^4*a2^4*a1^6 - 28*a6*a5^3*a3^4*a2^4*a1^6 + 24*a5^4*a3^4*a2^4*a1^6 - 28*a6^3*a4*a3^4*a2^4*a1^6 - 28*a5^3*a4*a3^4*a2^4*a1^6 + 32*a6^2*a4^2*a3^4*a2^4*a1^6 + 32*a5^2*a4^2*a3^4*a2^4*a1^6 - 28*a6*a4^3*a3^4*a2^4*a1^6 - 28*a5*a4^3*a3^4*a2^4*a1^6 + 24*a4^4*a3^4*a2^4*a1^6 - 4*a6^3*a3^5*a2^4*a1^6 + 2*a6^2*a5*a3^5*a2^4*a1^6 + 2*a6*a5^2*a3^5*a2^4*a1^6 - 4*a5^3*a3^5*a2^4*a1^6 + 2*a6^2*a4*a3^5*a2^4*a1^6 + 2*a5^2*a4*a3^5*a2^4*a1^6 + 2*a6*a4^2*a3^5*a2^4*a1^6 + 2*a5*a4^2*a3^5*a2^4*a1^6 - 4*a4^3*a3^5*a2^4*a1^6 + 8*a6^2*a3^6*a2^4*a1^6 - 8*a6*a5*a3^6*a2^4*a1^6 + 8*a5^2*a3^6*a2^4*a1^6 - 8*a6*a4*a3^6*a2^4*a1^6 - 8*a5*a4*a3^6*a2^4*a1^6 + 8*a4^2*a3^6*a2^4*a1^6 - 8*a6^5*a5^2*a2^5*a1^6 - 4*a6^4*a5^3*a2^5*a1^6 - 4*a6^3*a5^4*a2^5*a1^6 - 8*a6^2*a5^5*a2^5*a1^6 + 8*a6^5*a5*a4*a2^5*a1^6 + 2*a6^4*a5^2*a4*a2^5*a1^6 + 40*a6^3*a5^3*a4*a2^5*a1^6 + 2*a6^2*a5^4*a4*a2^5*a1^6 + 8*a6*a5^5*a4*a2^5*a1^6 - 8*a6^5*a4^2*a2^5*a1^6 + 2*a6^4*a5*a4^2*a2^5*a1^6 - 28*a6^3*a5^2*a4^2*a2^5*a1^6 - 28*a6^2*a5^3*a4^2*a2^5*a1^6 + 2*a6*a5^4*a4^2*a2^5*a1^6 - 8*a5^5*a4^2*a2^5*a1^6 - 4*a6^4*a4^3*a2^5*a1^6 + 40*a6^3*a5*a4^3*a2^5*a1^6 - 28*a6^2*a5^2*a4^3*a2^5*a1^6 + 40*a6*a5^3*a4^3*a2^5*a1^6 - 4*a5^4*a4^3*a2^5*a1^6 - 4*a6^3*a4^4*a2^5*a1^6 + 2*a6^2*a5*a4^4*a2^5*a1^6 + 2*a6*a5^2*a4^4*a2^5*a1^6 - 4*a5^3*a4^4*a2^5*a1^6 - 8*a6^2*a4^5*a2^5*a1^6 + 8*a6*a5*a4^5*a2^5*a1^6 - 8*a5^2*a4^5*a2^5*a1^6 + 8*a6^5*a5*a3*a2^5*a1^6 + 2*a6^4*a5^2*a3*a2^5*a1^6 + 40*a6^3*a5^3*a3*a2^5*a1^6 + 2*a6^2*a5^4*a3*a2^5*a1^6 + 8*a6*a5^5*a3*a2^5*a1^6 + 8*a6^5*a4*a3*a2^5*a1^6 - 48*a6^3*a5^2*a4*a3*a2^5*a1^6 - 48*a6^2*a5^3*a4*a3*a2^5*a1^6 + 8*a5^5*a4*a3*a2^5*a1^6 + 2*a6^4*a4^2*a3*a2^5*a1^6 - 48*a6^3*a5*a4^2*a3*a2^5*a1^6 + 108*a6^2*a5^2*a4^2*a3*a2^5*a1^6 - 48*a6*a5^3*a4^2*a3*a2^5*a1^6 + 2*a5^4*a4^2*a3*a2^5*a1^6 + 40*a6^3*a4^3*a3*a2^5*a1^6 - 48*a6^2*a5*a4^3*a3*a2^5*a1^6 - 48*a6*a5^2*a4^3*a3*a2^5*a1^6 + 40*a5^3*a4^3*a3*a2^5*a1^6 + 2*a6^2*a4^4*a3*a2^5*a1^6 + 2*a5^2*a4^4*a3*a2^5*a1^6 + 8*a6*a4^5*a3*a2^5*a1^6 + 8*a5*a4^5*a3*a2^5*a1^6 - 8*a6^5*a3^2*a2^5*a1^6 + 2*a6^4*a5*a3^2*a2^5*a1^6 - 28*a6^3*a5^2*a3^2*a2^5*a1^6 - 28*a6^2*a5^3*a3^2*a2^5*a1^6 + 2*a6*a5^4*a3^2*a2^5*a1^6 - 8*a5^5*a3^2*a2^5*a1^6 + 2*a6^4*a4*a3^2*a2^5*a1^6 - 48*a6^3*a5*a4*a3^2*a2^5*a1^6 + 108*a6^2*a5^2*a4*a3^2*a2^5*a1^6 - 48*a6*a5^3*a4*a3^2*a2^5*a1^6 + 2*a5^4*a4*a3^2*a2^5*a1^6 - 28*a6^3*a4^2*a3^2*a2^5*a1^6 + 108*a6^2*a5*a4^2*a3^2*a2^5*a1^6 + 108*a6*a5^2*a4^2*a3^2*a2^5*a1^6 - 28*a5^3*a4^2*a3^2*a2^5*a1^6 - 28*a6^2*a4^3*a3^2*a2^5*a1^6 - 48*a6*a5*a4^3*a3^2*a2^5*a1^6 - 28*a5^2*a4^3*a3^2*a2^5*a1^6 + 2*a6*a4^4*a3^2*a2^5*a1^6 + 2*a5*a4^4*a3^2*a2^5*a1^6 - 8*a4^5*a3^2*a2^5*a1^6 - 4*a6^4*a3^3*a2^5*a1^6 + 40*a6^3*a5*a3^3*a2^5*a1^6 - 28*a6^2*a5^2*a3^3*a2^5*a1^6 + 40*a6*a5^3*a3^3*a2^5*a1^6 - 4*a5^4*a3^3*a2^5*a1^6 + 40*a6^3*a4*a3^3*a2^5*a1^6 - 48*a6^2*a5*a4*a3^3*a2^5*a1^6 - 48*a6*a5^2*a4*a3^3*a2^5*a1^6 + 40*a5^3*a4*a3^3*a2^5*a1^6 - 28*a6^2*a4^2*a3^3*a2^5*a1^6 - 48*a6*a5*a4^2*a3^3*a2^5*a1^6 - 28*a5^2*a4^2*a3^3*a2^5*a1^6 + 40*a6*a4^3*a3^3*a2^5*a1^6 + 40*a5*a4^3*a3^3*a2^5*a1^6 - 4*a4^4*a3^3*a2^5*a1^6 - 4*a6^3*a3^4*a2^5*a1^6 + 2*a6^2*a5*a3^4*a2^5*a1^6 + 2*a6*a5^2*a3^4*a2^5*a1^6 - 4*a5^3*a3^4*a2^5*a1^6 + 2*a6^2*a4*a3^4*a2^5*a1^6 + 2*a5^2*a4*a3^4*a2^5*a1^6 + 2*a6*a4^2*a3^4*a2^5*a1^6 + 2*a5*a4^2*a3^4*a2^5*a1^6 - 4*a4^3*a3^4*a2^5*a1^6 - 8*a6^2*a3^5*a2^5*a1^6 + 8*a6*a5*a3^5*a2^5*a1^6 - 8*a5^2*a3^5*a2^5*a1^6 + 8*a6*a4*a3^5*a2^5*a1^6 + 8*a5*a4*a3^5*a2^5*a1^6 - 8*a4^2*a3^5*a2^5*a1^6 + 8*a6^4*a5^2*a2^6*a1^6 - 8*a6^3*a5^3*a2^6*a1^6 + 8*a6^2*a5^4*a2^6*a1^6 - 8*a6^4*a5*a4*a2^6*a1^6 - 4*a6^3*a5^2*a4*a2^6*a1^6 - 4*a6^2*a5^3*a4*a2^6*a1^6 - 8*a6*a5^4*a4*a2^6*a1^6 + 8*a6^4*a4^2*a2^6*a1^6 - 4*a6^3*a5*a4^2*a2^6*a1^6 + 24*a6^2*a5^2*a4^2*a2^6*a1^6 - 4*a6*a5^3*a4^2*a2^6*a1^6 + 8*a5^4*a4^2*a2^6*a1^6 - 8*a6^3*a4^3*a2^6*a1^6 - 4*a6^2*a5*a4^3*a2^6*a1^6 - 4*a6*a5^2*a4^3*a2^6*a1^6 - 8*a5^3*a4^3*a2^6*a1^6 + 8*a6^2*a4^4*a2^6*a1^6 - 8*a6*a5*a4^4*a2^6*a1^6 + 8*a5^2*a4^4*a2^6*a1^6 - 8*a6^4*a5*a3*a2^6*a1^6 - 4*a6^3*a5^2*a3*a2^6*a1^6 - 4*a6^2*a5^3*a3*a2^6*a1^6 - 8*a6*a5^4*a3*a2^6*a1^6 - 8*a6^4*a4*a3*a2^6*a1^6 + 48*a6^3*a5*a4*a3*a2^6*a1^6 - 24*a6^2*a5^2*a4*a3*a2^6*a1^6 + 48*a6*a5^3*a4*a3*a2^6*a1^6 - 8*a5^4*a4*a3*a2^6*a1^6 - 4*a6^3*a4^2*a3*a2^6*a1^6 - 24*a6^2*a5*a4^2*a3*a2^6*a1^6 - 24*a6*a5^2*a4^2*a3*a2^6*a1^6 - 4*a5^3*a4^2*a3*a2^6*a1^6 - 4*a6^2*a4^3*a3*a2^6*a1^6 + 48*a6*a5*a4^3*a3*a2^6*a1^6 - 4*a5^2*a4^3*a3*a2^6*a1^6 - 8*a6*a4^4*a3*a2^6*a1^6 - 8*a5*a4^4*a3*a2^6*a1^6 + 8*a6^4*a3^2*a2^6*a1^6 - 4*a6^3*a5*a3^2*a2^6*a1^6 + 24*a6^2*a5^2*a3^2*a2^6*a1^6 - 4*a6*a5^3*a3^2*a2^6*a1^6 + 8*a5^4*a3^2*a2^6*a1^6 - 4*a6^3*a4*a3^2*a2^6*a1^6 - 24*a6^2*a5*a4*a3^2*a2^6*a1^6 - 24*a6*a5^2*a4*a3^2*a2^6*a1^6 - 4*a5^3*a4*a3^2*a2^6*a1^6 + 24*a6^2*a4^2*a3^2*a2^6*a1^6 - 24*a6*a5*a4^2*a3^2*a2^6*a1^6 + 24*a5^2*a4^2*a3^2*a2^6*a1^6 - 4*a6*a4^3*a3^2*a2^6*a1^6 - 4*a5*a4^3*a3^2*a2^6*a1^6 + 8*a4^4*a3^2*a2^6*a1^6 - 8*a6^3*a3^3*a2^6*a1^6 - 4*a6^2*a5*a3^3*a2^6*a1^6 - 4*a6*a5^2*a3^3*a2^6*a1^6 - 8*a5^3*a3^3*a2^6*a1^6 - 4*a6^2*a4*a3^3*a2^6*a1^6 + 48*a6*a5*a4*a3^3*a2^6*a1^6 - 4*a5^2*a4*a3^3*a2^6*a1^6 - 4*a6*a4^2*a3^3*a2^6*a1^6 - 4*a5*a4^2*a3^3*a2^6*a1^6 - 8*a4^3*a3^3*a2^6*a1^6 + 8*a6^2*a3^4*a2^6*a1^6 - 8*a6*a5*a3^4*a2^6*a1^6 + 8*a5^2*a3^4*a2^6*a1^6 - 8*a6*a4*a3^4*a2^6*a1^6 - 8*a5*a4*a3^4*a2^6*a1^6 + 8*a4^2*a3^4*a2^6*a1^6;

-- We compute the leadingTerms

toString(leadTerm(1,C))
-- o3 = 8*a6^6*a5^6*a4^4*a3^2


==> anc/supplementaryMaterial/software/CTheta.m2 <==
-- Theta graph calculations
-- polynomial C

S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {36,25,10,16,9,1}},Global=>false];
C = 8*a6^6*a5^6*x34^4*a3^2 - 8*a6^6*a5^5*x34^5*a3^2 - 8*a6^5*a5^6*x34^5*a3^2 + 8*a6^6*a5^4*x34^6*a3^2 - 8*a6^5*a5^5*x34^6*a3^2 + 8*a6^4*a5^6*x34^6*a3^2 + 24*a6^6*a5^6*x34^3*a3^3 - 44*a6^6*a5^5*x34^4*a3^3 - 44*a6^5*a5^6*x34^4*a3^3 + 44*a6^6*a5^4*x34^5*a3^3 + 44*a6^4*a5^6*x34^5*a3^3 - 8*a6^6*a5^3*x34^6*a3^3 - 4*a6^5*a5^4*x34^6*a3^3 - 4*a6^4*a5^5*x34^6*a3^3 - 8*a6^3*a5^6*x34^6*a3^3 + 32*a6^6*a5^6*x34^2*a3^4 - 100*a6^6*a5^5*x34^3*a3^4 - 100*a6^5*a5^6*x34^3*a3^4 + 124*a6^6*a5^4*x34^4*a3^4 + 96*a6^5*a5^5*x34^4*a3^4 + 124*a6^4*a5^6*x34^4*a3^4 - 52*a6^6*a5^3*x34^5*a3^4 - 48*a6^5*a5^4*x34^5*a3^4 - 48*a6^4*a5^5*x34^5*a3^4 - 52*a6^3*a5^6*x34^5*a3^4 + 8*a6^6*a5^2*x34^6*a3^4 - 4*a6^5*a5^3*x34^6*a3^4 + 24*a6^4*a5^4*x34^6*a3^4 - 4*a6^3*a5^5*x34^6*a3^4 + 8*a6^2*a5^6*x34^6*a3^4 + 24*a6^6*a5^6*x34*a3^5 - 124*a6^6*a5^5*x34^2*a3^5 - 124*a6^5*a5^6*x34^2*a3^5 + 212*a6^6*a5^4*x34^3*a3^5 + 272*a6^5*a5^5*x34^3*a3^5 + 212*a6^4*a5^6*x34^3*a3^5 - 144*a6^6*a5^3*x34^4*a3^5 - 204*a6^5*a5^4*x34^4*a3^5 - 204*a6^4*a5^5*x34^4*a3^5 - 144*a6^3*a5^6*x34^4*a3^5 + 40*a6^6*a5^2*x34^5*a3^5 + 24*a6^5*a5^3*x34^5*a3^5 + 120*a6^4*a5^4*x34^5*a3^5 + 24*a6^3*a5^5*x34^5*a3^5 + 40*a6^2*a5^6*x34^5*a3^5 - 8*a6^5*a5^2*x34^6*a3^5 - 4*a6^4*a5^3*x34^6*a3^5 - 4*a6^3*a5^4*x34^6*a3^5 - 8*a6^2*a5^5*x34^6*a3^5 + 8*a6^6*a5^6*a3^6 - 84*a6^6*a5^5*x34*a3^6 - 84*a6^5*a5^6*x34*a3^6 + 220*a6^6*a5^4*x34^2*a3^6 + 352*a6^5*a5^5*x34^2*a3^6 + 220*a6^4*a5^6*x34^2*a3^6 - 224*a6^6*a5^3*x34^3*a3^6 - 420*a6^5*a5^4*x34^3*a3^6 - 420*a6^4*a5^5*x34^3*a3^6 - 224*a6^3*a5^6*x34^3*a3^6 + 88*a6^6*a5^2*x34^4*a3^6 + 176*a6^5*a5^3*x34^4*a3^6 + 264*a6^4*a5^4*x34^4*a3^6 + 176*a6^3*a5^5*x34^4*a3^6 + 88*a6^2*a5^6*x34^4*a3^6 - 56*a6^5*a5^2*x34^5*a3^6 - 28*a6^4*a5^3*x34^5*a3^6 - 28*a6^3*a5^4*x34^5*a3^6 - 56*a6^2*a5^5*x34^5*a3^6 + 8*a6^4*a5^2*x34^6*a3^6 - 8*a6^3*a5^3*x34^6*a3^6 + 8*a6^2*a5^4*x34^6*a3^6 - 24*a6^6*a5^5*a3^7 - 24*a6^5*a5^6*a3^7 + 128*a6^6*a5^4*x34*a3^7 + 224*a6^5*a5^5*x34*a3^7 + 128*a6^4*a5^6*x34*a3^7 - 208*a6^6*a5^3*x34^2*a3^7 - 456*a6^5*a5^4*x34^2*a3^7 - 456*a6^4*a5^5*x34^2*a3^7 - 208*a6^3*a5^6*x34^2*a3^7 + 112*a6^6*a5^2*x34^3*a3^7 + 384*a6^5*a5^3*x34^3*a3^7 + 336*a6^4*a5^4*x34^3*a3^7 + 384*a6^3*a5^5*x34^3*a3^7 + 112*a6^2*a5^6*x34^3*a3^7 - 160*a6^5*a5^2*x34^4*a3^7 - 80*a6^4*a5^3*x34^4*a3^7 - 80*a6^3*a5^4*x34^4*a3^7 - 160*a6^2*a5^5*x34^4*a3^7 + 48*a6^4*a5^2*x34^5*a3^7 - 48*a6^3*a5^3*x34^5*a3^7 + 48*a6^2*a5^4*x34^5*a3^7 + 32*a6^6*a5^4*a3^8 + 56*a6^5*a5^5*a3^8 + 32*a6^4*a5^6*a3^8 - 108*a6^6*a5^3*x34*a3^8 - 252*a6^5*a5^4*x34*a3^8 - 252*a6^4*a5^5*x34*a3^8 - 108*a6^3*a5^6*x34*a3^8 + 88*a6^6*a5^2*x34^2*a3^8 + 396*a6^5*a5^3*x34^2*a3^8 + 264*a6^4*a5^4*x34^2*a3^8 + 396*a6^3*a5^5*x34^2*a3^8 + 88*a6^2*a5^6*x34^2*a3^8 - 240*a6^5*a5^2*x34^3*a3^8 - 120*a6^4*a5^3*x34^3*a3^8 - 120*a6^3*a5^4*x34^3*a3^8 - 240*a6^2*a5^5*x34^3*a3^8 + 120*a6^4*a5^2*x34^4*a3^8 - 120*a6^3*a5^3*x34^4*a3^8 + 120*a6^2*a5^4*x34^4*a3^8 - 24*a6^6*a5^3*a3^9 - 56*a6^5*a5^4*a3^9 - 56*a6^4*a5^5*a3^9 - 24*a6^3*a5^6*a3^9 + 40*a6^6*a5^2*x34*a3^9 + 200*a6^5*a5^3*x34*a3^9 + 120*a6^4*a5^4*x34*a3^9 + 200*a6^3*a5^5*x34*a3^9 + 40*a6^2*a5^6*x34*a3^9 - 200*a6^5*a5^2*x34^2*a3^9 - 100*a6^4*a5^3*x34^2*a3^9 - 100*a6^3*a5^4*x34^2*a3^9 - 200*a6^2*a5^5*x34^2*a3^9 + 160*a6^4*a5^2*x34^3*a3^9 - 160*a6^3*a5^3*x34^3*a3^9 + 160*a6^2*a5^4*x34^3*a3^9 + 8*a6^6*a5^2*a3^10 + 40*a6^5*a5^3*a3^10 + 24*a6^4*a5^4*a3^10 + 40*a6^3*a5^5*a3^10 + 8*a6^2*a5^6*a3^10 - 88*a6^5*a5^2*x34*a3^10 - 44*a6^4*a5^3*x34*a3^10 - 44*a6^3*a5^4*x34*a3^10 - 88*a6^2*a5^5*x34*a3^10 + 120*a6^4*a5^2*x34^2*a3^10 - 120*a6^3*a5^3*x34^2*a3^10 + 120*a6^2*a5^4*x34^2*a3^10 - 16*a6^5*a5^2*a3^11 - 8*a6^4*a5^3*a3^11 - 8*a6^3*a5^4*a3^11 - 16*a6^2*a5^5*a3^11 + 48*a6^4*a5^2*x34*a3^11 - 48*a6^3*a5^3*x34*a3^11 + 48*a6^2*a5^4*x34*a3^11 + 8*a6^4*a5^2*a3^12 - 8*a6^3*a5^3*a3^12 + 8*a6^2*a5^4*a3^12 - 8*a6^6*a5^6*x34^4*a3*a2 + 8*a6^6*a5^5*x34^5*a3*a2 + 8*a6^5*a5^6*x34^5*a3*a2 - 8*a6^6*a5^4*x34^6*a3*a2 + 8*a6^5*a5^5*x34^6*a3*a2 - 8*a6^4*a5^6*x34^6*a3*a2 - 36*a6^6*a5^6*x34^3*a3^2*a2 + 42*a6^6*a5^5*x34^4*a3^2*a2 + 42*a6^5*a5^6*x34^4*a3^2*a2 - 46*a6^6*a5^4*x34^5*a3^2*a2 + 48*a6^5*a5^5*x34^5*a3^2*a2 - 46*a6^4*a5^6*x34^5*a3^2*a2 - 4*a6^6*a5^3*x34^6*a3^2*a2 + 2*a6^5*a5^4*x34^6*a3^2*a2 + 2*a6^4*a5^5*x34^6*a3^2*a2 - 4*a6^3*a5^6*x34^6*a3^2*a2 - 64*a6^6*a5^6*x34^2*a3^3*a2 + 128*a6^6*a5^5*x34^3*a3^3*a2 + 128*a6^5*a5^6*x34^3*a3^3*a2 - 138*a6^6*a5^4*x34^4*a3^3*a2 + 72*a6^5*a5^5*x34^4*a3^3*a2 - 138*a6^4*a5^6*x34^4*a3^3*a2 + 16*a6^6*a5^3*x34^5*a3^3*a2 - 36*a6^5*a5^4*x34^5*a3^3*a2 - 36*a6^4*a5^5*x34^5*a3^3*a2 + 16*a6^3*a5^6*x34^5*a3^3*a2 - 4*a6^6*a5^2*x34^6*a3^3*a2 + 40*a6^5*a5^3*x34^6*a3^3*a2 - 28*a6^4*a5^4*x34^6*a3^3*a2 + 40*a6^3*a5^5*x34^6*a3^3*a2 - 4*a6^2*a5^6*x34^6*a3^3*a2 - 60*a6^6*a5^6*x34*a3^4*a2 + 214*a6^6*a5^5*x34^2*a3^4*a2 + 214*a6^5*a5^6*x34^2*a3^4*a2 - 280*a6^6*a5^4*x34^3*a3^4*a2 - 80*a6^5*a5^5*x34^3*a3^4*a2 - 280*a6^4*a5^6*x34^3*a3^4*a2 + 112*a6^6*a5^3*x34^4*a3^4*a2 - 102*a6^5*a5^4*x34^4*a3^4*a2 - 102*a6^4*a5^5*x34^4*a3^4*a2 + 112*a6^3*a5^6*x34^4*a3^4*a2 - 22*a6^6*a5^2*x34^5*a3^4*a2 + 192*a6^5*a5^3*x34^5*a3^4*a2 - 60*a6^4*a5^4*x34^5*a3^4*a2 + 192*a6^3*a5^5*x34^5*a3^4*a2 - 22*a6^2*a5^6*x34^5*a3^4*a2 - 8*a6^6*a5*x34^6*a3^4*a2 + 2*a6^5*a5^2*x34^6*a3^4*a2 - 28*a6^4*a5^3*x34^6*a3^4*a2 - 28*a6^3*a5^4*x34^6*a3^4*a2 + 2*a6^2*a5^5*x34^6*a3^4*a2 - 8*a6*a5^6*x34^6*a3^4*a2 - 24*a6^6*a5^6*a3^5*a2 + 180*a6^6*a5^5*x34*a3^5*a2 + 180*a6^5*a5^6*x34*a3^5*a2 - 350*a6^6*a5^4*x34^2*a3^5*a2 - 312*a6^5*a5^5*x34^2*a3^5*a2 - 350*a6^4*a5^6*x34^2*a3^5*a2 + 248*a6^6*a5^3*x34^3*a3^5*a2 - 56*a6^5*a5^4*x34^3*a3^5*a2 - 56*a6^4*a5^5*x34^3*a3^5*a2 + 248*a6^3*a5^6*x34^3*a3^5*a2 - 48*a6^6*a5^2*x34^4*a3^5*a2 + 312*a6^5*a5^3*x34^4*a3^5*a2 + 228*a6^4*a5^4*x34^4*a3^5*a2 + 312*a6^3*a5^5*x34^4*a3^5*a2 - 48*a6^2*a5^6*x34^4*a3^5*a2 - 40*a6^6*a5*x34^5*a3^5*a2 + 12*a6^5*a5^2*x34^5*a3^5*a2 - 216*a6^4*a5^3*x34^5*a3^5*a2 - 216*a6^3*a5^4*x34^5*a3^5*a2 + 12*a6^2*a5^5*x34^5*a3^5*a2 - 40*a6*a5^6*x34^5*a3^5*a2 + 8*a6^5*a5*x34^6*a3^5*a2 + 2*a6^4*a5^2*x34^6*a3^5*a2 + 40*a6^3*a5^3*x34^6*a3^5*a2 + 2*a6^2*a5^4*x34^6*a3^5*a2 + 8*a6*a5^5*x34^6*a3^5*a2 + 60*a6^6*a5^5*a3^6*a2 + 60*a6^5*a5^6*a3^6*a2 - 238*a6^6*a5^4*x34*a3^6*a2 - 280*a6^5*a5^5*x34*a3^6*a2 - 238*a6^4*a5^6*x34*a3^6*a2 + 288*a6^6*a5^3*x34^2*a3^6*a2 + 56*a6^5*a5^4*x34^2*a3^6*a2 + 56*a6^4*a5^5*x34^2*a3^6*a2 + 288*a6^3*a5^6*x34^2*a3^6*a2 - 56*a6^6*a5^2*x34^3*a3^6*a2 + 168*a6^5*a5^3*x34^3*a3^6*a2 + 924*a6^4*a5^4*x34^3*a3^6*a2 + 168*a6^3*a5^5*x34^3*a3^6*a2 - 56*a6^2*a5^6*x34^3*a3^6*a2 - 88*a6^6*a5*x34^4*a3^6*a2 + 32*a6^5*a5^2*x34^4*a3^6*a2 - 688*a6^4*a5^3*x34^4*a3^6*a2 - 688*a6^3*a5^4*x34^4*a3^6*a2 + 32*a6^2*a5^5*x34^4*a3^6*a2 - 88*a6*a5^6*x34^4*a3^6*a2 + 56*a6^5*a5*x34^5*a3^6*a2 + 14*a6^4*a5^2*x34^5*a3^6*a2 + 280*a6^3*a5^3*x34^5*a3^6*a2 + 14*a6^2*a5^4*x34^5*a3^6*a2 + 56*a6*a5^5*x34^5*a3^6*a2 - 8*a6^4*a5*x34^6*a3^6*a2 - 4*a6^3*a5^2*x34^6*a3^6*a2 - 4*a6^2*a5^3*x34^6*a3^6*a2 - 8*a6*a5^4*x34^6*a3^6*a2 - 68*a6^6*a5^4*a3^7*a2 - 80*a6^5*a5^5*a3^7*a2 - 68*a6^4*a5^6*a3^7*a2 + 176*a6^6*a5^3*x34*a3^7*a2 + 64*a6^5*a5^4*x34*a3^7*a2 + 64*a6^4*a5^5*x34*a3^7*a2 + 176*a6^3*a5^6*x34*a3^7*a2 - 40*a6^6*a5^2*x34^2*a3^7*a2 - 48*a6^5*a5^3*x34^2*a3^7*a2 + 1224*a6^4*a5^4*x34^2*a3^7*a2 - 48*a6^3*a5^5*x34^2*a3^7*a2 - 40*a6^2*a5^6*x34^2*a3^7*a2 - 112*a6^6*a5*x34^3*a3^7*a2 + 48*a6^5*a5^2*x34^3*a3^7*a2 - 1152*a6^4*a5^3*x34^3*a3^7*a2 - 1152*a6^3*a5^4*x34^3*a3^7*a2 + 48*a6^2*a5^5*x34^3*a3^7*a2 - 112*a6*a5^6*x34^3*a3^7*a2 + 160*a6^5*a5*x34^4*a3^7*a2 + 40*a6^4*a5^2*x34^4*a3^7*a2 + 800*a6^3*a5^3*x34^4*a3^7*a2 + 40*a6^2*a5^4*x34^4*a3^7*a2 + 160*a6*a5^5*x34^4*a3^7*a2 - 48*a6^4*a5*x34^5*a3^7*a2 - 24*a6^3*a5^2*x34^5*a3^7*a2 - 24*a6^2*a5^3*x34^5*a3^7*a2 - 48*a6*a5^4*x34^5*a3^7*a2 + 44*a6^6*a5^3*a3^8*a2 + 16*a6^5*a5^4*a3^8*a2 + 16*a6^4*a5^5*a3^8*a2 + 44*a6^3*a5^6*a3^8*a2 - 18*a6^6*a5^2*x34*a3^8*a2 - 72*a6^5*a5^3*x34*a3^8*a2 + 720*a6^4*a5^4*x34*a3^8*a2 - 72*a6^3*a5^5*x34*a3^8*a2 - 18*a6^2*a5^6*x34*a3^8*a2 - 88*a6^6*a5*x34^2*a3^8*a2 + 42*a6^5*a5^2*x34^2*a3^8*a2 - 1068*a6^4*a5^3*x34^2*a3^8*a2 - 1068*a6^3*a5^4*x34^2*a3^8*a2 + 42*a6^2*a5^5*x34^2*a3^8*a2 - 88*a6*a5^6*x34^2*a3^8*a2 + 240*a6^5*a5*x34^3*a3^8*a2 + 60*a6^4*a5^2*x34^3*a3^8*a2 + 1200*a6^3*a5^3*x34^3*a3^8*a2 + 60*a6^2*a5^4*x34^3*a3^8*a2 + 240*a6*a5^5*x34^3*a3^8*a2 - 120*a6^4*a5*x34^4*a3^8*a2 - 60*a6^3*a5^2*x34^4*a3^8*a2 - 60*a6^2*a5^3*x34^4*a3^8*a2 - 120*a6*a5^4*x34^4*a3^8*a2 - 4*a6^6*a5^2*a3^9*a2 - 16*a6^5*a5^3*a3^9*a2 + 160*a6^4*a5^4*a3^9*a2 - 16*a6^3*a5^5*a3^9*a2 - 4*a6^2*a5^6*a3^9*a2 - 40*a6^6*a5*x34*a3^9*a2 + 20*a6^5*a5^2*x34*a3^9*a2 - 520*a6^4*a5^3*x34*a3^9*a2 - 520*a6^3*a5^4*x34*a3^9*a2 + 20*a6^2*a5^5*x34*a3^9*a2 - 40*a6*a5^6*x34*a3^9*a2 + 200*a6^5*a5*x34^2*a3^9*a2 + 50*a6^4*a5^2*x34^2*a3^9*a2 + 1000*a6^3*a5^3*x34^2*a3^9*a2 + 50*a6^2*a5^4*x34^2*a3^9*a2 + 200*a6*a5^5*x34^2*a3^9*a2 - 160*a6^4*a5*x34^3*a3^9*a2 - 80*a6^3*a5^2*x34^3*a3^9*a2 - 80*a6^2*a5^3*x34^3*a3^9*a2 - 160*a6*a5^4*x34^3*a3^9*a2 - 8*a6^6*a5*a3^10*a2 + 4*a6^5*a5^2*a3^10*a2 - 104*a6^4*a5^3*a3^10*a2 - 104*a6^3*a5^4*a3^10*a2 + 4*a6^2*a5^5*a3^10*a2 - 8*a6*a5^6*a3^10*a2 + 88*a6^5*a5*x34*a3^10*a2 + 22*a6^4*a5^2*x34*a3^10*a2 + 440*a6^3*a5^3*x34*a3^10*a2 + 22*a6^2*a5^4*x34*a3^10*a2 + 88*a6*a5^5*x34*a3^10*a2 - 120*a6^4*a5*x34^2*a3^10*a2 - 60*a6^3*a5^2*x34^2*a3^10*a2 - 60*a6^2*a5^3*x34^2*a3^10*a2 - 120*a6*a5^4*x34^2*a3^10*a2 + 16*a6^5*a5*a3^11*a2 + 4*a6^4*a5^2*a3^11*a2 + 80*a6^3*a5^3*a3^11*a2 + 4*a6^2*a5^4*a3^11*a2 + 16*a6*a5^5*a3^11*a2 - 48*a6^4*a5*x34*a3^11*a2 - 24*a6^3*a5^2*x34*a3^11*a2 - 24*a6^2*a5^3*x34*a3^11*a2 - 48*a6*a5^4*x34*a3^11*a2 - 8*a6^4*a5*a3^12*a2 - 4*a6^3*a5^2*a3^12*a2 - 4*a6^2*a5^3*a3^12*a2 - 8*a6*a5^4*a3^12*a2 + 8*a6^6*a5^6*x34^4*a2^2 - 8*a6^6*a5^5*x34^5*a2^2 - 8*a6^5*a5^6*x34^5*a2^2 + 8*a6^6*a5^4*x34^6*a2^2 - 8*a6^5*a5^5*x34^6*a2^2 + 8*a6^4*a5^6*x34^6*a2^2 + 28*a6^6*a5^6*x34^3*a3*a2^2 - 38*a6^6*a5^5*x34^4*a3*a2^2 - 38*a6^5*a5^6*x34^4*a3*a2^2 + 50*a6^6*a5^4*x34^5*a3*a2^2 - 48*a6^5*a5^5*x34^5*a3*a2^2 + 50*a6^4*a5^6*x34^5*a3*a2^2 - 4*a6^6*a5^3*x34^6*a3*a2^2 + 2*a6^5*a5^4*x34^6*a3*a2^2 + 2*a6^4*a5^5*x34^6*a3*a2^2 - 4*a6^3*a5^6*x34^6*a3*a2^2 + 60*a6^6*a5^6*x34^2*a3^2*a2^2 - 100*a6^6*a5^5*x34^3*a3^2*a2^2 - 100*a6^5*a5^6*x34^3*a3^2*a2^2 + 162*a6^6*a5^4*x34^4*a3^2*a2^2 - 120*a6^5*a5^5*x34^4*a3^2*a2^2 + 162*a6^4*a5^6*x34^4*a3^2*a2^2 - 52*a6^6*a5^3*x34^5*a3^2*a2^2 + 12*a6^5*a5^4*x34^5*a3^2*a2^2 + 12*a6^4*a5^5*x34^5*a3^2*a2^2 - 52*a6^3*a5^6*x34^5*a3^2*a2^2 + 24*a6^6*a5^2*x34^6*a3^2*a2^2 - 28*a6^5*a5^3*x34^6*a3^2*a2^2 + 32*a6^4*a5^4*x34^6*a3^2*a2^2 - 28*a6^3*a5^5*x34^6*a3^2*a2^2 + 24*a6^2*a5^6*x34^6*a3^2*a2^2 + 64*a6^6*a5^6*x34*a3^3*a2^2 - 180*a6^6*a5^5*x34^2*a3^3*a2^2 - 180*a6^5*a5^6*x34^2*a3^3*a2^2 + 304*a6^6*a5^4*x34^3*a3^3*a2^2 - 128*a6^5*a5^5*x34^3*a3^3*a2^2 + 304*a6^4*a5^6*x34^3*a3^3*a2^2 - 204*a6^6*a5^3*x34^4*a3^3*a2^2 + 66*a6^5*a5^4*x34^4*a3^3*a2^2 + 66*a6^4*a5^5*x34^4*a3^3*a2^2 - 204*a6^3*a5^6*x34^4*a3^3*a2^2 + 116*a6^6*a5^2*x34^5*a3^3*a2^2 - 136*a6^5*a5^3*x34^5*a3^3*a2^2 + 228*a6^4*a5^4*x34^5*a3^3*a2^2 - 136*a6^3*a5^5*x34^5*a3^3*a2^2 + 116*a6^2*a5^6*x34^5*a3^3*a2^2 - 4*a6^6*a5*x34^6*a3^3*a2^2 - 28*a6^5*a5^2*x34^6*a3^3*a2^2 - 4*a6^4*a5^3*x34^6*a3^3*a2^2 - 4*a6^3*a5^4*x34^6*a3^3*a2^2 - 28*a6^2*a5^5*x34^6*a3^3*a2^2 - 4*a6*a5^6*x34^6*a3^3*a2^2 + 32*a6^6*a5^6*a3^4*a2^2 - 170*a6^6*a5^5*x34*a3^4*a2^2 - 170*a6^5*a5^6*x34*a3^4*a2^2 + 352*a6^6*a5^4*x34^2*a3^4*a2^2 - 24*a6^5*a5^5*x34^2*a3^4*a2^2 + 352*a6^4*a5^6*x34^2*a3^4*a2^2 - 380*a6^6*a5^3*x34^3*a3^4*a2^2 + 220*a6^5*a5^4*x34^3*a3^4*a2^2 + 220*a6^4*a5^5*x34^3*a3^4*a2^2 - 380*a6^3*a5^6*x34^3*a3^4*a2^2 + 252*a6^6*a5^2*x34^4*a3^4*a2^2 - 224*a6^5*a5^3*x34^4*a3^4*a2^2 + 228*a6^4*a5^4*x34^4*a3^4*a2^2 - 224*a6^3*a5^5*x34^4*a3^4*a2^2 + 252*a6^2*a5^6*x34^4*a3^4*a2^2 - 22*a6^6*a5*x34^5*a3^4*a2^2 - 168*a6^5*a5^2*x34^5*a3^4*a2^2 + 12*a6^4*a5^3*x34^5*a3^4*a2^2 + 12*a6^3*a5^4*x34^5*a3^4*a2^2 - 168*a6^2*a5^5*x34^5*a3^4*a2^2 - 22*a6*a5^6*x34^5*a3^4*a2^2 + 8*a6^6*x34^6*a3^4*a2^2 + 2*a6^5*a5*x34^6*a3^4*a2^2 + 32*a6^4*a5^2*x34^6*a3^4*a2^2 - 4*a6^3*a5^3*x34^6*a3^4*a2^2 + 32*a6^2*a5^4*x34^6*a3^4*a2^2 + 2*a6*a5^5*x34^6*a3^4*a2^2 + 8*a5^6*x34^6*a3^4*a2^2 - 68*a6^6*a5^5*a3^5*a2^2 - 68*a6^5*a5^6*a3^5*a2^2 + 240*a6^6*a5^4*x34*a3^5*a2^2 + 48*a6^5*a5^5*x34*a3^5*a2^2 + 240*a6^4*a5^6*x34*a3^5*a2^2 - 404*a6^6*a5^3*x34^2*a3^5*a2^2 + 354*a6^5*a5^4*x34^2*a3^5*a2^2 + 354*a6^4*a5^5*x34^2*a3^5*a2^2 - 404*a6^3*a5^6*x34^2*a3^5*a2^2 + 300*a6^6*a5^2*x34^3*a3^5*a2^2 - 64*a6^5*a5^3*x34^3*a3^5*a2^2 - 692*a6^4*a5^4*x34^3*a3^5*a2^2 - 64*a6^3*a5^5*x34^3*a3^5*a2^2 + 300*a6^2*a5^6*x34^3*a3^5*a2^2 - 48*a6^6*a5*x34^4*a3^5*a2^2 - 420*a6^5*a5^2*x34^4*a3^5*a2^2 + 156*a6^4*a5^3*x34^4*a3^5*a2^2 + 156*a6^3*a5^4*x34^4*a3^5*a2^2 - 420*a6^2*a5^5*x34^4*a3^5*a2^2 - 48*a6*a5^6*x34^4*a3^5*a2^2 + 40*a6^6*x34^5*a3^5*a2^2 + 12*a6^5*a5*x34^5*a3^5*a2^2 + 192*a6^4*a5^2*x34^5*a3^5*a2^2 + 8*a6^3*a5^3*x34^5*a3^5*a2^2 + 192*a6^2*a5^4*x34^5*a3^5*a2^2 + 12*a6*a5^5*x34^5*a3^5*a2^2 + 40*a5^6*x34^5*a3^5*a2^2 - 8*a6^5*x34^6*a3^5*a2^2 + 2*a6^4*a5*x34^6*a3^5*a2^2 - 28*a6^3*a5^2*x34^6*a3^5*a2^2 - 28*a6^2*a5^3*x34^6*a3^5*a2^2 + 2*a6*a5^4*x34^6*a3^5*a2^2 - 8*a5^5*x34^6*a3^5*a2^2 + 80*a6^6*a5^4*a3^6*a2^2 + 16*a6^5*a5^5*a3^6*a2^2 + 80*a6^4*a5^6*a3^6*a2^2 - 252*a6^6*a5^3*x34*a3^6*a2^2 + 266*a6^5*a5^4*x34*a3^6*a2^2 + 266*a6^4*a5^5*x34*a3^6*a2^2 - 252*a6^3*a5^6*x34*a3^6*a2^2 + 212*a6^6*a5^2*x34^2*a3^6*a2^2 + 184*a6^5*a5^3*x34^2*a3^6*a2^2 - 1612*a6^4*a5^4*x34^2*a3^6*a2^2 + 184*a6^3*a5^5*x34^2*a3^6*a2^2 + 212*a6^2*a5^6*x34^2*a3^6*a2^2 - 56*a6^6*a5*x34^3*a3^6*a2^2 - 588*a6^5*a5^2*x34^3*a3^6*a2^2 + 420*a6^4*a5^3*x34^3*a3^6*a2^2 + 420*a6^3*a5^4*x34^3*a3^6*a2^2 - 588*a6^2*a5^5*x34^3*a3^6*a2^2 - 56*a6*a5^6*x34^3*a3^6*a2^2 + 88*a6^6*x34^4*a3^6*a2^2 + 32*a6^5*a5*x34^4*a3^6*a2^2 + 512*a6^4*a5^2*x34^4*a3^6*a2^2 + 96*a6^3*a5^3*x34^4*a3^6*a2^2 + 512*a6^2*a5^4*x34^4*a3^6*a2^2 + 32*a6*a5^5*x34^4*a3^6*a2^2 + 88*a5^6*x34^4*a3^6*a2^2 - 56*a6^5*x34^5*a3^6*a2^2 + 14*a6^4*a5*x34^5*a3^6*a2^2 - 196*a6^3*a5^2*x34^5*a3^6*a2^2 - 196*a6^2*a5^3*x34^5*a3^6*a2^2 + 14*a6*a5^4*x34^5*a3^6*a2^2 - 56*a5^5*x34^5*a3^6*a2^2 + 8*a6^4*x34^6*a3^6*a2^2 - 4*a6^3*a5*x34^6*a3^6*a2^2 + 24*a6^2*a5^2*x34^6*a3^6*a2^2 - 4*a6*a5^3*x34^6*a3^6*a2^2 + 8*a5^4*x34^6*a3^6*a2^2 - 72*a6^6*a5^3*a3^7*a2^2 + 76*a6^5*a5^4*a3^7*a2^2 + 76*a6^4*a5^5*a3^7*a2^2 - 72*a6^3*a5^6*a3^7*a2^2 + 96*a6^6*a5^2*x34*a3^7*a2^2 + 176*a6^5*a5^3*x34*a3^7*a2^2 - 1184*a6^4*a5^4*x34*a3^7*a2^2 + 176*a6^3*a5^5*x34*a3^7*a2^2 + 96*a6^2*a5^6*x34*a3^7*a2^2 - 40*a6^6*a5*x34^2*a3^7*a2^2 - 504*a6^5*a5^2*x34^2*a3^7*a2^2 + 504*a6^4*a5^3*x34^2*a3^7*a2^2 + 504*a6^3*a5^4*x34^2*a3^7*a2^2 - 504*a6^2*a5^5*x34^2*a3^7*a2^2 - 40*a6*a5^6*x34^2*a3^7*a2^2 + 112*a6^6*x34^3*a3^7*a2^2 + 48*a6^5*a5*x34^3*a3^7*a2^2 + 768*a6^4*a5^2*x34^3*a3^7*a2^2 + 224*a6^3*a5^3*x34^3*a3^7*a2^2 + 768*a6^2*a5^4*x34^3*a3^7*a2^2 + 48*a6*a5^5*x34^3*a3^7*a2^2 + 112*a5^6*x34^3*a3^7*a2^2 - 160*a6^5*x34^4*a3^7*a2^2 + 40*a6^4*a5*x34^4*a3^7*a2^2 - 560*a6^3*a5^2*x34^4*a3^7*a2^2 - 560*a6^2*a5^3*x34^4*a3^7*a2^2 + 40*a6*a5^4*x34^4*a3^7*a2^2 - 160*a5^5*x34^4*a3^7*a2^2 + 48*a6^4*x34^5*a3^7*a2^2 - 24*a6^3*a5*x34^5*a3^7*a2^2 + 144*a6^2*a5^2*x34^5*a3^7*a2^2 - 24*a6*a5^3*x34^5*a3^7*a2^2 + 48*a5^4*x34^5*a3^7*a2^2 + 24*a6^6*a5^2*a3^8*a2^2 + 44*a6^5*a5^3*a3^8*a2^2 - 296*a6^4*a5^4*a3^8*a2^2 + 44*a6^3*a5^5*a3^8*a2^2 + 24*a6^2*a5^6*a3^8*a2^2 - 18*a6^6*a5*x34*a3^8*a2^2 - 252*a6^5*a5^2*x34*a3^8*a2^2 + 288*a6^4*a5^3*x34*a3^8*a2^2 + 288*a6^3*a5^4*x34*a3^8*a2^2 - 252*a6^2*a5^5*x34*a3^8*a2^2 - 18*a6*a5^6*x34*a3^8*a2^2 + 88*a6^6*x34^2*a3^8*a2^2 + 42*a6^5*a5*x34^2*a3^8*a2^2 + 672*a6^4*a5^2*x34^2*a3^8*a2^2 + 236*a6^3*a5^3*x34^2*a3^8*a2^2 + 672*a6^2*a5^4*x34^2*a3^8*a2^2 + 42*a6*a5^5*x34^2*a3^8*a2^2 + 88*a5^6*x34^2*a3^8*a2^2 - 240*a6^5*x34^3*a3^8*a2^2 + 60*a6^4*a5*x34^3*a3^8*a2^2 - 840*a6^3*a5^2*x34^3*a3^8*a2^2 - 840*a6^2*a5^3*x34^3*a3^8*a2^2 + 60*a6*a5^4*x34^3*a3^8*a2^2 - 240*a5^5*x34^3*a3^8*a2^2 + 120*a6^4*x34^4*a3^8*a2^2 - 60*a6^3*a5*x34^4*a3^8*a2^2 + 360*a6^2*a5^2*x34^4*a3^8*a2^2 - 60*a6*a5^3*x34^4*a3^8*a2^2 + 120*a5^4*x34^4*a3^8*a2^2 - 4*a6^6*a5*a3^9*a2^2 - 56*a6^5*a5^2*a3^9*a2^2 + 64*a6^4*a5^3*a3^9*a2^2 + 64*a6^3*a5^4*a3^9*a2^2 - 56*a6^2*a5^5*a3^9*a2^2 - 4*a6*a5^6*a3^9*a2^2 + 40*a6^6*x34*a3^9*a2^2 + 20*a6^5*a5*x34*a3^9*a2^2 + 320*a6^4*a5^2*x34*a3^9*a2^2 + 120*a6^3*a5^3*x34*a3^9*a2^2 + 320*a6^2*a5^4*x34*a3^9*a2^2 + 20*a6*a5^5*x34*a3^9*a2^2 + 40*a5^6*x34*a3^9*a2^2 - 200*a6^5*x34^2*a3^9*a2^2 + 50*a6^4*a5*x34^2*a3^9*a2^2 - 700*a6^3*a5^2*x34^2*a3^9*a2^2 - 700*a6^2*a5^3*x34^2*a3^9*a2^2 + 50*a6*a5^4*x34^2*a3^9*a2^2 - 200*a5^5*x34^2*a3^9*a2^2 + 160*a6^4*x34^3*a3^9*a2^2 - 80*a6^3*a5*x34^3*a3^9*a2^2 + 480*a6^2*a5^2*x34^3*a3^9*a2^2 - 80*a6*a5^3*x34^3*a3^9*a2^2 + 160*a5^4*x34^3*a3^9*a2^2 + 8*a6^6*a3^10*a2^2 + 4*a6^5*a5*a3^10*a2^2 + 64*a6^4*a5^2*a3^10*a2^2 + 24*a6^3*a5^3*a3^10*a2^2 + 64*a6^2*a5^4*a3^10*a2^2 + 4*a6*a5^5*a3^10*a2^2 + 8*a5^6*a3^10*a2^2 - 88*a6^5*x34*a3^10*a2^2 + 22*a6^4*a5*x34*a3^10*a2^2 - 308*a6^3*a5^2*x34*a3^10*a2^2 - 308*a6^2*a5^3*x34*a3^10*a2^2 + 22*a6*a5^4*x34*a3^10*a2^2 - 88*a5^5*x34*a3^10*a2^2 + 120*a6^4*x34^2*a3^10*a2^2 - 60*a6^3*a5*x34^2*a3^10*a2^2 + 360*a6^2*a5^2*x34^2*a3^10*a2^2 - 60*a6*a5^3*x34^2*a3^10*a2^2 + 120*a5^4*x34^2*a3^10*a2^2 - 16*a6^5*a3^11*a2^2 + 4*a6^4*a5*a3^11*a2^2 - 56*a6^3*a5^2*a3^11*a2^2 - 56*a6^2*a5^3*a3^11*a2^2 + 4*a6*a5^4*a3^11*a2^2 - 16*a5^5*a3^11*a2^2 + 48*a6^4*x34*a3^11*a2^2 - 24*a6^3*a5*x34*a3^11*a2^2 + 144*a6^2*a5^2*x34*a3^11*a2^2 - 24*a6*a5^3*x34*a3^11*a2^2 + 48*a5^4*x34*a3^11*a2^2 + 8*a6^4*a3^12*a2^2 - 4*a6^3*a5*a3^12*a2^2 + 24*a6^2*a5^2*a3^12*a2^2 - 4*a6*a5^3*a3^12*a2^2 + 8*a5^4*a3^12*a2^2 - 8*a6^6*a5^6*x34^3*a2^3 - 4*a6^6*a5^5*x34^4*a2^3 - 4*a6^5*a5^6*x34^4*a2^3 - 4*a6^6*a5^4*x34^5*a2^3 + 48*a6^5*a5^5*x34^5*a2^3 - 4*a6^4*a5^6*x34^5*a2^3 - 8*a6^6*a5^3*x34^6*a2^3 - 4*a6^5*a5^4*x34^6*a2^3 - 4*a6^4*a5^5*x34^6*a2^3 - 8*a6^3*a5^6*x34^6*a2^3 - 28*a6^6*a5^6*x34^2*a3*a2^3 + 24*a6^6*a5^5*x34^3*a3*a2^3 + 24*a6^5*a5^6*x34^3*a3*a2^3 - 48*a6^6*a5^4*x34^4*a3*a2^3 + 192*a6^5*a5^5*x34^4*a3*a2^3 - 48*a6^4*a5^6*x34^4*a3*a2^3 - 8*a6^6*a5^3*x34^5*a3*a2^3 - 72*a6^5*a5^4*x34^5*a3*a2^3 - 72*a6^4*a5^5*x34^5*a3*a2^3 - 8*a6^3*a5^6*x34^5*a3*a2^3 - 4*a6^6*a5^2*x34^6*a3*a2^3 + 40*a6^5*a5^3*x34^6*a3*a2^3 - 28*a6^4*a5^4*x34^6*a3*a2^3 + 40*a6^3*a5^5*x34^6*a3*a2^3 - 4*a6^2*a5^6*x34^6*a3*a2^3 - 36*a6^6*a5^6*x34*a3^2*a2^3 + 68*a6^6*a5^5*x34^2*a3^2*a2^3 + 68*a6^5*a5^6*x34^2*a3^2*a2^3 - 156*a6^6*a5^4*x34^3*a3^2*a2^3 + 320*a6^5*a5^5*x34^3*a3^2*a2^3 - 156*a6^4*a5^6*x34^3*a3^2*a2^3 + 76*a6^6*a5^3*x34^4*a3^2*a2^3 - 264*a6^5*a5^4*x34^4*a3^2*a2^3 - 264*a6^4*a5^5*x34^4*a3^2*a2^3 + 76*a6^3*a5^6*x34^4*a3^2*a2^3 - 52*a6^6*a5^2*x34^5*a3^2*a2^3 + 272*a6^5*a5^3*x34^5*a3^2*a2^3 - 132*a6^4*a5^4*x34^5*a3^2*a2^3 + 272*a6^3*a5^5*x34^5*a3^2*a2^3 - 52*a6^2*a5^6*x34^5*a3^2*a2^3 - 4*a6^6*a5*x34^6*a3^2*a2^3 - 28*a6^5*a5^2*x34^6*a3^2*a2^3 - 4*a6^4*a5^3*x34^6*a3^2*a2^3 - 4*a6^3*a5^4*x34^6*a3^2*a2^3 - 28*a6^2*a5^5*x34^6*a3^2*a2^3 - 4*a6*a5^6*x34^6*a3^2*a2^3 - 24*a6^6*a5^6*a3^3*a2^3 + 88*a6^6*a5^5*x34*a3^3*a2^3 + 88*a6^5*a5^6*x34*a3^3*a2^3 - 224*a6^6*a5^4*x34^2*a3^3*a2^3 + 320*a6^5*a5^5*x34^2*a3^3*a2^3 - 224*a6^4*a5^6*x34^2*a3^3*a2^3 + 272*a6^6*a5^3*x34^3*a3^3*a2^3 - 512*a6^5*a5^4*x34^3*a3^3*a2^3 - 512*a6^4*a5^5*x34^3*a3^3*a2^3 + 272*a6^3*a5^6*x34^3*a3^3*a2^3 - 204*a6^6*a5^2*x34^4*a3^3*a2^3 + 664*a6^5*a5^3*x34^4*a3^3*a2^3 - 96*a6^4*a5^4*x34^4*a3^3*a2^3 + 664*a6^3*a5^5*x34^4*a3^3*a2^3 - 204*a6^2*a5^6*x34^4*a3^3*a2^3 + 16*a6^6*a5*x34^5*a3^3*a2^3 - 136*a6^5*a5^2*x34^5*a3^3*a2^3 - 120*a6^4*a5^3*x34^5*a3^3*a2^3 - 120*a6^3*a5^4*x34^5*a3^3*a2^3 - 136*a6^2*a5^5*x34^5*a3^3*a2^3 + 16*a6*a5^6*x34^5*a3^3*a2^3 - 8*a6^6*x34^6*a3^3*a2^3 + 40*a6^5*a5*x34^6*a3^3*a2^3 - 4*a6^4*a5^2*x34^6*a3^3*a2^3 + 48*a6^3*a5^3*x34^6*a3^3*a2^3 - 4*a6^2*a5^4*x34^6*a3^3*a2^3 + 40*a6*a5^5*x34^6*a3^3*a2^3 - 8*a5^6*x34^6*a3^3*a2^3 + 44*a6^6*a5^5*a3^4*a2^3 + 44*a6^5*a5^6*a3^4*a2^3 - 180*a6^6*a5^4*x34*a3^4*a2^3 + 160*a6^5*a5^5*x34*a3^4*a2^3 - 180*a6^4*a5^6*x34*a3^4*a2^3 + 396*a6^6*a5^3*x34^2*a3^4*a2^3 - 576*a6^5*a5^4*x34^2*a3^4*a2^3 - 576*a6^4*a5^5*x34^2*a3^4*a2^3 + 396*a6^3*a5^6*x34^2*a3^4*a2^3 - 380*a6^6*a5^2*x34^3*a3^4*a2^3 + 640*a6^5*a5^3*x34^3*a3^4*a2^3 + 520*a6^4*a5^4*x34^3*a3^4*a2^3 + 640*a6^3*a5^5*x34^3*a3^4*a2^3 - 380*a6^2*a5^6*x34^3*a3^4*a2^3 + 112*a6^6*a5*x34^4*a3^4*a2^3 - 224*a6^5*a5^2*x34^4*a3^4*a2^3 - 396*a6^4*a5^3*x34^4*a3^4*a2^3 - 396*a6^3*a5^4*x34^4*a3^4*a2^3 - 224*a6^2*a5^5*x34^4*a3^4*a2^3 + 112*a6*a5^6*x34^4*a3^4*a2^3 - 52*a6^6*x34^5*a3^4*a2^3 + 192*a6^5*a5*x34^5*a3^4*a2^3 + 12*a6^4*a5^2*x34^5*a3^4*a2^3 + 192*a6^3*a5^3*x34^5*a3^4*a2^3 + 12*a6^2*a5^4*x34^5*a3^4*a2^3 + 192*a6*a5^5*x34^5*a3^4*a2^3 - 52*a5^6*x34^5*a3^4*a2^3 - 4*a6^5*x34^6*a3^4*a2^3 - 28*a6^4*a5*x34^6*a3^4*a2^3 - 4*a6^3*a5^2*x34^6*a3^4*a2^3 - 4*a6^2*a5^3*x34^6*a3^4*a2^3 - 28*a6*a5^4*x34^6*a3^4*a2^3 - 4*a5^5*x34^6*a3^4*a2^3 - 72*a6^6*a5^4*a3^5*a2^3 + 64*a6^5*a5^5*a3^5*a2^3 - 72*a6^4*a5^6*a3^5*a2^3 + 312*a6^6*a5^3*x34*a3^5*a2^3 - 384*a6^5*a5^4*x34*a3^5*a2^3 - 384*a6^4*a5^5*x34*a3^5*a2^3 + 312*a6^3*a5^6*x34*a3^5*a2^3 - 404*a6^6*a5^2*x34^2*a3^5*a2^3 + 88*a6^5*a5^3*x34^2*a3^5*a2^3 + 1272*a6^4*a5^4*x34^2*a3^5*a2^3 + 88*a6^3*a5^5*x34^2*a3^5*a2^3 - 404*a6^2*a5^6*x34^2*a3^5*a2^3 + 248*a6^6*a5*x34^3*a3^5*a2^3 - 64*a6^5*a5^2*x34^3*a3^5*a2^3 - 560*a6^4*a5^3*x34^3*a3^5*a2^3 - 560*a6^3*a5^4*x34^3*a3^5*a2^3 - 64*a6^2*a5^5*x34^3*a3^5*a2^3 + 248*a6*a5^6*x34^3*a3^5*a2^3 - 144*a6^6*x34^4*a3^5*a2^3 + 312*a6^5*a5*x34^4*a3^5*a2^3 + 156*a6^4*a5^2*x34^4*a3^5*a2^3 + 144*a6^3*a5^3*x34^4*a3^5*a2^3 + 156*a6^2*a5^4*x34^4*a3^5*a2^3 + 312*a6*a5^5*x34^4*a3^5*a2^3 - 144*a5^6*x34^4*a3^5*a2^3 + 24*a6^5*x34^5*a3^5*a2^3 - 216*a6^4*a5*x34^5*a3^5*a2^3 + 8*a6^3*a5^2*x34^5*a3^5*a2^3 + 8*a6^2*a5^3*x34^5*a3^5*a2^3 - 216*a6*a5^4*x34^5*a3^5*a2^3 + 24*a5^5*x34^5*a3^5*a2^3 - 4*a6^4*x34^6*a3^5*a2^3 + 40*a6^3*a5*x34^6*a3^5*a2^3 - 28*a6^2*a5^2*x34^6*a3^5*a2^3 + 40*a6*a5^3*x34^6*a3^5*a2^3 - 4*a5^4*x34^6*a3^5*a2^3 + 104*a6^6*a5^3*a3^6*a2^3 - 128*a6^5*a5^4*a3^6*a2^3 - 128*a6^4*a5^5*a3^6*a2^3 + 104*a6^3*a5^6*a3^6*a2^3 - 252*a6^6*a5^2*x34*a3^6*a2^3 - 168*a6^5*a5^3*x34*a3^6*a2^3 + 1064*a6^4*a5^4*x34*a3^6*a2^3 - 168*a6^3*a5^5*x34*a3^6*a2^3 - 252*a6^2*a5^6*x34*a3^6*a2^3 + 288*a6^6*a5*x34^2*a3^6*a2^3 + 184*a6^5*a5^2*x34^2*a3^6*a2^3 - 448*a6^4*a5^3*x34^2*a3^6*a2^3 - 448*a6^3*a5^4*x34^2*a3^6*a2^3 + 184*a6^2*a5^5*x34^2*a3^6*a2^3 + 288*a6*a5^6*x34^2*a3^6*a2^3 - 224*a6^6*x34^3*a3^6*a2^3 + 168*a6^5*a5*x34^3*a3^6*a2^3 + 420*a6^4*a5^2*x34^3*a3^6*a2^3 - 336*a6^3*a5^3*x34^3*a3^6*a2^3 + 420*a6^2*a5^4*x34^3*a3^6*a2^3 + 168*a6*a5^5*x34^3*a3^6*a2^3 - 224*a5^6*x34^3*a3^6*a2^3 + 176*a6^5*x34^4*a3^6*a2^3 - 688*a6^4*a5*x34^4*a3^6*a2^3 + 96*a6^3*a5^2*x34^4*a3^6*a2^3 + 96*a6^2*a5^3*x34^4*a3^6*a2^3 - 688*a6*a5^4*x34^4*a3^6*a2^3 + 176*a5^5*x34^4*a3^6*a2^3 - 28*a6^4*x34^5*a3^6*a2^3 + 280*a6^3*a5*x34^5*a3^6*a2^3 - 196*a6^2*a5^2*x34^5*a3^6*a2^3 + 280*a6*a5^3*x34^5*a3^6*a2^3 - 28*a5^4*x34^5*a3^6*a2^3 - 8*a6^3*x34^6*a3^6*a2^3 - 4*a6^2*a5*x34^6*a3^6*a2^3 - 4*a6*a5^2*x34^6*a3^6*a2^3 - 8*a5^3*x34^6*a3^6*a2^3 - 72*a6^6*a5^2*a3^7*a2^3 - 48*a6^5*a5^3*a3^7*a2^3 + 304*a6^4*a5^4*a3^7*a2^3 - 48*a6^3*a5^5*a3^7*a2^3 - 72*a6^2*a5^6*a3^7*a2^3 + 176*a6^6*a5*x34*a3^7*a2^3 + 176*a6^5*a5^2*x34*a3^7*a2^3 - 224*a6^4*a5^3*x34*a3^7*a2^3 - 224*a6^3*a5^4*x34*a3^7*a2^3 + 176*a6^2*a5^5*x34*a3^7*a2^3 + 176*a6*a5^6*x34*a3^7*a2^3 - 208*a6^6*x34^2*a3^7*a2^3 - 48*a6^5*a5*x34^2*a3^7*a2^3 + 504*a6^4*a5^2*x34^2*a3^7*a2^3 - 672*a6^3*a5^3*x34^2*a3^7*a2^3 + 504*a6^2*a5^4*x34^2*a3^7*a2^3 - 48*a6*a5^5*x34^2*a3^7*a2^3 - 208*a5^6*x34^2*a3^7*a2^3 + 384*a6^5*x34^3*a3^7*a2^3 - 1152*a6^4*a5*x34^3*a3^7*a2^3 + 224*a6^3*a5^2*x34^3*a3^7*a2^3 + 224*a6^2*a5^3*x34^3*a3^7*a2^3 - 1152*a6*a5^4*x34^3*a3^7*a2^3 + 384*a5^5*x34^3*a3^7*a2^3 - 80*a6^4*x34^4*a3^7*a2^3 + 800*a6^3*a5*x34^4*a3^7*a2^3 - 560*a6^2*a5^2*x34^4*a3^7*a2^3 + 800*a6*a5^3*x34^4*a3^7*a2^3 - 80*a5^4*x34^4*a3^7*a2^3 - 48*a6^3*x34^5*a3^7*a2^3 - 24*a6^2*a5*x34^5*a3^7*a2^3 - 24*a6*a5^2*x34^5*a3^7*a2^3 - 48*a5^3*x34^5*a3^7*a2^3 + 44*a6^6*a5*a3^8*a2^3 + 44*a6^5*a5^2*a3^8*a2^3 - 56*a6^4*a5^3*a3^8*a2^3 - 56*a6^3*a5^4*a3^8*a2^3 + 44*a6^2*a5^5*a3^8*a2^3 + 44*a6*a5^6*a3^8*a2^3 - 108*a6^6*x34*a3^8*a2^3 - 72*a6^5*a5*x34*a3^8*a2^3 + 288*a6^4*a5^2*x34*a3^8*a2^3 - 432*a6^3*a5^3*x34*a3^8*a2^3 + 288*a6^2*a5^4*x34*a3^8*a2^3 - 72*a6*a5^5*x34*a3^8*a2^3 - 108*a5^6*x34*a3^8*a2^3 + 396*a6^5*x34^2*a3^8*a2^3 - 1068*a6^4*a5*x34^2*a3^8*a2^3 + 236*a6^3*a5^2*x34^2*a3^8*a2^3 + 236*a6^2*a5^3*x34^2*a3^8*a2^3 - 1068*a6*a5^4*x34^2*a3^8*a2^3 + 396*a5^5*x34^2*a3^8*a2^3 - 120*a6^4*x34^3*a3^8*a2^3 + 1200*a6^3*a5*x34^3*a3^8*a2^3 - 840*a6^2*a5^2*x34^3*a3^8*a2^3 + 1200*a6*a5^3*x34^3*a3^8*a2^3 - 120*a5^4*x34^3*a3^8*a2^3 - 120*a6^3*x34^4*a3^8*a2^3 - 60*a6^2*a5*x34^4*a3^8*a2^3 - 60*a6*a5^2*x34^4*a3^8*a2^3 - 120*a5^3*x34^4*a3^8*a2^3 - 24*a6^6*a3^9*a2^3 - 16*a6^5*a5*a3^9*a2^3 + 64*a6^4*a5^2*a3^9*a2^3 - 96*a6^3*a5^3*a3^9*a2^3 + 64*a6^2*a5^4*a3^9*a2^3 - 16*a6*a5^5*a3^9*a2^3 - 24*a5^6*a3^9*a2^3 + 200*a6^5*x34*a3^9*a2^3 - 520*a6^4*a5*x34*a3^9*a2^3 + 120*a6^3*a5^2*x34*a3^9*a2^3 + 120*a6^2*a5^3*x34*a3^9*a2^3 - 520*a6*a5^4*x34*a3^9*a2^3 + 200*a5^5*x34*a3^9*a2^3 - 100*a6^4*x34^2*a3^9*a2^3 + 1000*a6^3*a5*x34^2*a3^9*a2^3 - 700*a6^2*a5^2*x34^2*a3^9*a2^3 + 1000*a6*a5^3*x34^2*a3^9*a2^3 - 100*a5^4*x34^2*a3^9*a2^3 - 160*a6^3*x34^3*a3^9*a2^3 - 80*a6^2*a5*x34^3*a3^9*a2^3 - 80*a6*a5^2*x34^3*a3^9*a2^3 - 160*a5^3*x34^3*a3^9*a2^3 + 40*a6^5*a3^10*a2^3 - 104*a6^4*a5*a3^10*a2^3 + 24*a6^3*a5^2*a3^10*a2^3 + 24*a6^2*a5^3*a3^10*a2^3 - 104*a6*a5^4*a3^10*a2^3 + 40*a5^5*a3^10*a2^3 - 44*a6^4*x34*a3^10*a2^3 + 440*a6^3*a5*x34*a3^10*a2^3 - 308*a6^2*a5^2*x34*a3^10*a2^3 + 440*a6*a5^3*x34*a3^10*a2^3 - 44*a5^4*x34*a3^10*a2^3 - 120*a6^3*x34^2*a3^10*a2^3 - 60*a6^2*a5*x34^2*a3^10*a2^3 - 60*a6*a5^2*x34^2*a3^10*a2^3 - 120*a5^3*x34^2*a3^10*a2^3 - 8*a6^4*a3^11*a2^3 + 80*a6^3*a5*a3^11*a2^3 - 56*a6^2*a5^2*a3^11*a2^3 + 80*a6*a5^3*a3^11*a2^3 - 8*a5^4*a3^11*a2^3 - 48*a6^3*x34*a3^11*a2^3 - 24*a6^2*a5*x34*a3^11*a2^3 - 24*a6*a5^2*x34*a3^11*a2^3 - 48*a5^3*x34*a3^11*a2^3 - 8*a6^3*a3^12*a2^3 - 4*a6^2*a5*a3^12*a2^3 - 4*a6*a5^2*a3^12*a2^3 - 8*a5^3*a3^12*a2^3 + 8*a6^6*a5^6*x34^2*a2^4 - 4*a6^6*a5^5*x34^3*a2^4 - 4*a6^5*a5^6*x34^3*a2^4 + 24*a6^6*a5^4*x34^4*a2^4 - 24*a6^5*a5^5*x34^4*a2^4 + 24*a6^4*a5^6*x34^4*a2^4 - 4*a6^6*a5^3*x34^5*a2^4 - 24*a6^5*a5^4*x34^5*a2^4 - 24*a6^4*a5^5*x34^5*a2^4 - 4*a6^3*a5^6*x34^5*a2^4 + 8*a6^6*a5^2*x34^6*a2^4 - 4*a6^5*a5^3*x34^6*a2^4 + 24*a6^4*a5^4*x34^6*a2^4 - 4*a6^3*a5^5*x34^6*a2^4 + 8*a6^2*a5^6*x34^6*a2^4 + 8*a6^6*a5^6*x34*a3*a2^4 - 10*a6^6*a5^5*x34^2*a3*a2^4 - 10*a6^5*a5^6*x34^2*a3*a2^4 + 68*a6^6*a5^4*x34^3*a3*a2^4 - 144*a6^5*a5^5*x34^3*a3*a2^4 + 68*a6^4*a5^6*x34^3*a3*a2^4 - 48*a6^6*a5^3*x34^4*a3*a2^4 - 12*a6^5*a5^4*x34^4*a3*a2^4 - 12*a6^4*a5^5*x34^4*a3*a2^4 - 48*a6^3*a5^6*x34^4*a3*a2^4 + 50*a6^6*a5^2*x34^5*a3*a2^4 - 72*a6^5*a5^3*x34^5*a3*a2^4 + 252*a6^4*a5^4*x34^5*a3*a2^4 - 72*a6^3*a5^5*x34^5*a3*a2^4 + 50*a6^2*a5^6*x34^5*a3*a2^4 - 8*a6^6*a5*x34^6*a3*a2^4 + 2*a6^5*a5^2*x34^6*a3*a2^4 - 28*a6^4*a5^3*x34^6*a3*a2^4 - 28*a6^3*a5^4*x34^6*a3*a2^4 + 2*a6^2*a5^5*x34^6*a3*a2^4 - 8*a6*a5^6*x34^6*a3*a2^4 + 8*a6^6*a5^6*a3^2*a2^4 - 6*a6^6*a5^5*x34*a3^2*a2^4 - 6*a6^5*a5^6*x34*a3^2*a2^4 + 92*a6^6*a5^4*x34^2*a3^2*a2^4 - 288*a6^5*a5^5*x34^2*a3^2*a2^4 + 92*a6^4*a5^6*x34^2*a3^2*a2^4 - 156*a6^6*a5^3*x34^3*a3^2*a2^4 + 228*a6^5*a5^4*x34^3*a3^2*a2^4 + 228*a6^4*a5^5*x34^3*a3^2*a2^4 - 156*a6^3*a5^6*x34^3*a3^2*a2^4 + 162*a6^6*a5^2*x34^4*a3^2*a2^4 - 264*a6^5*a5^3*x34^4*a3^2*a2^4 + 468*a6^4*a5^4*x34^4*a3^2*a2^4 - 264*a6^3*a5^5*x34^4*a3^2*a2^4 + 162*a6^2*a5^6*x34^4*a3^2*a2^4 - 46*a6^6*a5*x34^5*a3^2*a2^4 + 12*a6^5*a5^2*x34^5*a3^2*a2^4 - 132*a6^4*a5^3*x34^5*a3^2*a2^4 - 132*a6^3*a5^4*x34^5*a3^2*a2^4 + 12*a6^2*a5^5*x34^5*a3^2*a2^4 - 46*a6*a5^6*x34^5*a3^2*a2^4 + 8*a6^6*x34^6*a3^2*a2^4 + 2*a6^5*a5*x34^6*a3^2*a2^4 + 32*a6^4*a5^2*x34^6*a3^2*a2^4 - 4*a6^3*a5^3*x34^6*a3^2*a2^4 + 32*a6^2*a5^4*x34^6*a3^2*a2^4 + 2*a6*a5^5*x34^6*a3^2*a2^4 + 8*a5^6*x34^6*a3^2*a2^4 - 4*a6^6*a5^5*a3^3*a2^4 - 4*a6^5*a5^6*a3^3*a2^4 + 48*a6^6*a5^4*x34*a3^3*a2^4 - 288*a6^5*a5^5*x34*a3^3*a2^4 + 48*a6^4*a5^6*x34*a3^3*a2^4 - 224*a6^6*a5^3*x34^2*a3^3*a2^4 + 552*a6^5*a5^4*x34^2*a3^3*a2^4 + 552*a6^4*a5^5*x34^2*a3^3*a2^4 - 224*a6^3*a5^6*x34^2*a3^3*a2^4 + 304*a6^6*a5^2*x34^3*a3^3*a2^4 - 512*a6^5*a5^3*x34^3*a3^3*a2^4 - 24*a6^4*a5^4*x34^3*a3^3*a2^4 - 512*a6^3*a5^5*x34^3*a3^3*a2^4 + 304*a6^2*a5^6*x34^3*a3^3*a2^4 - 138*a6^6*a5*x34^4*a3^3*a2^4 + 66*a6^5*a5^2*x34^4*a3^3*a2^4 - 96*a6^4*a5^3*x34^4*a3^3*a2^4 - 96*a6^3*a5^4*x34^4*a3^3*a2^4 + 66*a6^2*a5^5*x34^4*a3^3*a2^4 - 138*a6*a5^6*x34^4*a3^3*a2^4 + 44*a6^6*x34^5*a3^3*a2^4 - 36*a6^5*a5*x34^5*a3^3*a2^4 + 228*a6^4*a5^2*x34^5*a3^3*a2^4 - 120*a6^3*a5^3*x34^5*a3^3*a2^4 + 228*a6^2*a5^4*x34^5*a3^3*a2^4 - 36*a6*a5^5*x34^5*a3^3*a2^4 + 44*a5^6*x34^5*a3^3*a2^4 - 4*a6^5*x34^6*a3^3*a2^4 - 28*a6^4*a5*x34^6*a3^3*a2^4 - 4*a6^3*a5^2*x34^6*a3^3*a2^4 - 4*a6^2*a5^3*x34^6*a3^3*a2^4 - 28*a6*a5^4*x34^6*a3^3*a2^4 - 4*a5^5*x34^6*a3^3*a2^4 + 24*a6^6*a5^4*a3^4*a2^4 - 144*a6^5*a5^5*a3^4*a2^4 + 24*a6^4*a5^6*a3^4*a2^4 - 180*a6^6*a5^3*x34*a3^4*a2^4 + 600*a6^5*a5^4*x34*a3^4*a2^4 + 600*a6^4*a5^5*x34*a3^4*a2^4 - 180*a6^3*a5^6*x34*a3^4*a2^4 + 352*a6^6*a5^2*x34^2*a3^4*a2^4 - 576*a6^5*a5^3*x34^2*a3^4*a2^4 - 1152*a6^4*a5^4*x34^2*a3^4*a2^4 - 576*a6^3*a5^5*x34^2*a3^4*a2^4 + 352*a6^2*a5^6*x34^2*a3^4*a2^4 - 280*a6^6*a5*x34^3*a3^4*a2^4 + 220*a6^5*a5^2*x34^3*a3^4*a2^4 + 520*a6^4*a5^3*x34^3*a3^4*a2^4 + 520*a6^3*a5^4*x34^3*a3^4*a2^4 + 220*a6^2*a5^5*x34^3*a3^4*a2^4 - 280*a6*a5^6*x34^3*a3^4*a2^4 + 124*a6^6*x34^4*a3^4*a2^4 - 102*a6^5*a5*x34^4*a3^4*a2^4 + 228*a6^4*a5^2*x34^4*a3^4*a2^4 - 396*a6^3*a5^3*x34^4*a3^4*a2^4 + 228*a6^2*a5^4*x34^4*a3^4*a2^4 - 102*a6*a5^5*x34^4*a3^4*a2^4 + 124*a5^6*x34^4*a3^4*a2^4 - 48*a6^5*x34^5*a3^4*a2^4 - 60*a6^4*a5*x34^5*a3^4*a2^4 + 12*a6^3*a5^2*x34^5*a3^4*a2^4 + 12*a6^2*a5^3*x34^5*a3^4*a2^4 - 60*a6*a5^4*x34^5*a3^4*a2^4 - 48*a5^5*x34^5*a3^4*a2^4 + 24*a6^4*x34^6*a3^4*a2^4 - 28*a6^3*a5*x34^6*a3^4*a2^4 + 32*a6^2*a5^2*x34^6*a3^4*a2^4 - 28*a6*a5^3*x34^6*a3^4*a2^4 + 24*a5^4*x34^6*a3^4*a2^4 - 72*a6^6*a5^3*a3^5*a2^4 + 240*a6^5*a5^4*a3^5*a2^4 + 240*a6^4*a5^5*a3^5*a2^4 - 72*a6^3*a5^6*a3^5*a2^4 + 240*a6^6*a5^2*x34*a3^5*a2^4 - 384*a6^5*a5^3*x34*a3^5*a2^4 - 1368*a6^4*a5^4*x34*a3^5*a2^4 - 384*a6^3*a5^5*x34*a3^5*a2^4 + 240*a6^2*a5^6*x34*a3^5*a2^4 - 350*a6^6*a5*x34^2*a3^5*a2^4 + 354*a6^5*a5^2*x34^2*a3^5*a2^4 + 1272*a6^4*a5^3*x34^2*a3^5*a2^4 + 1272*a6^3*a5^4*x34^2*a3^5*a2^4 + 354*a6^2*a5^5*x34^2*a3^5*a2^4 - 350*a6*a5^6*x34^2*a3^5*a2^4 + 212*a6^6*x34^3*a3^5*a2^4 - 56*a6^5*a5*x34^3*a3^5*a2^4 - 692*a6^4*a5^2*x34^3*a3^5*a2^4 - 560*a6^3*a5^3*x34^3*a3^5*a2^4 - 692*a6^2*a5^4*x34^3*a3^5*a2^4 - 56*a6*a5^5*x34^3*a3^5*a2^4 + 212*a5^6*x34^3*a3^5*a2^4 - 204*a6^5*x34^4*a3^5*a2^4 + 228*a6^4*a5*x34^4*a3^5*a2^4 + 156*a6^3*a5^2*x34^4*a3^5*a2^4 + 156*a6^2*a5^3*x34^4*a3^5*a2^4 + 228*a6*a5^4*x34^4*a3^5*a2^4 - 204*a5^5*x34^4*a3^5*a2^4 + 120*a6^4*x34^5*a3^5*a2^4 - 216*a6^3*a5*x34^5*a3^5*a2^4 + 192*a6^2*a5^2*x34^5*a3^5*a2^4 - 216*a6*a5^3*x34^5*a3^5*a2^4 + 120*a5^4*x34^5*a3^5*a2^4 - 4*a6^3*x34^6*a3^5*a2^4 + 2*a6^2*a5*x34^6*a3^5*a2^4 + 2*a6*a5^2*x34^6*a3^5*a2^4 - 4*a5^3*x34^6*a3^5*a2^4 + 80*a6^6*a5^2*a3^6*a2^4 - 128*a6^5*a5^3*a3^6*a2^4 - 456*a6^4*a5^4*a3^6*a2^4 - 128*a6^3*a5^5*a3^6*a2^4 + 80*a6^2*a5^6*a3^6*a2^4 - 238*a6^6*a5*x34*a3^6*a2^4 + 266*a6^5*a5^2*x34*a3^6*a2^4 + 1064*a6^4*a5^3*x34*a3^6*a2^4 + 1064*a6^3*a5^4*x34*a3^6*a2^4 + 266*a6^2*a5^5*x34*a3^6*a2^4 - 238*a6*a5^6*x34*a3^6*a2^4 + 220*a6^6*x34^2*a3^6*a2^4 + 56*a6^5*a5*x34^2*a3^6*a2^4 - 1612*a6^4*a5^2*x34^2*a3^6*a2^4 - 448*a6^3*a5^3*x34^2*a3^6*a2^4 - 1612*a6^2*a5^4*x34^2*a3^6*a2^4 + 56*a6*a5^5*x34^2*a3^6*a2^4 + 220*a5^6*x34^2*a3^6*a2^4 - 420*a6^5*x34^3*a3^6*a2^4 + 924*a6^4*a5*x34^3*a3^6*a2^4 + 420*a6^3*a5^2*x34^3*a3^6*a2^4 + 420*a6^2*a5^3*x34^3*a3^6*a2^4 + 924*a6*a5^4*x34^3*a3^6*a2^4 - 420*a5^5*x34^3*a3^6*a2^4 + 264*a6^4*x34^4*a3^6*a2^4 - 688*a6^3*a5*x34^4*a3^6*a2^4 + 512*a6^2*a5^2*x34^4*a3^6*a2^4 - 688*a6*a5^3*x34^4*a3^6*a2^4 + 264*a5^4*x34^4*a3^6*a2^4 - 28*a6^3*x34^5*a3^6*a2^4 + 14*a6^2*a5*x34^5*a3^6*a2^4 + 14*a6*a5^2*x34^5*a3^6*a2^4 - 28*a5^3*x34^5*a3^6*a2^4 + 8*a6^2*x34^6*a3^6*a2^4 - 8*a6*a5*x34^6*a3^6*a2^4 + 8*a5^2*x34^6*a3^6*a2^4 - 68*a6^6*a5*a3^7*a2^4 + 76*a6^5*a5^2*a3^7*a2^4 + 304*a6^4*a5^3*a3^7*a2^4 + 304*a6^3*a5^4*a3^7*a2^4 + 76*a6^2*a5^5*a3^7*a2^4 - 68*a6*a5^6*a3^7*a2^4 + 128*a6^6*x34*a3^7*a2^4 + 64*a6^5*a5*x34*a3^7*a2^4 - 1184*a6^4*a5^2*x34*a3^7*a2^4 - 224*a6^3*a5^3*x34*a3^7*a2^4 - 1184*a6^2*a5^4*x34*a3^7*a2^4 + 64*a6*a5^5*x34*a3^7*a2^4 + 128*a5^6*x34*a3^7*a2^4 - 456*a6^5*x34^2*a3^7*a2^4 + 1224*a6^4*a5*x34^2*a3^7*a2^4 + 504*a6^3*a5^2*x34^2*a3^7*a2^4 + 504*a6^2*a5^3*x34^2*a3^7*a2^4 + 1224*a6*a5^4*x34^2*a3^7*a2^4 - 456*a5^5*x34^2*a3^7*a2^4 + 336*a6^4*x34^3*a3^7*a2^4 - 1152*a6^3*a5*x34^3*a3^7*a2^4 + 768*a6^2*a5^2*x34^3*a3^7*a2^4 - 1152*a6*a5^3*x34^3*a3^7*a2^4 + 336*a5^4*x34^3*a3^7*a2^4 - 80*a6^3*x34^4*a3^7*a2^4 + 40*a6^2*a5*x34^4*a3^7*a2^4 + 40*a6*a5^2*x34^4*a3^7*a2^4 - 80*a5^3*x34^4*a3^7*a2^4 + 48*a6^2*x34^5*a3^7*a2^4 - 48*a6*a5*x34^5*a3^7*a2^4 + 48*a5^2*x34^5*a3^7*a2^4 + 32*a6^6*a3^8*a2^4 + 16*a6^5*a5*a3^8*a2^4 - 296*a6^4*a5^2*a3^8*a2^4 - 56*a6^3*a5^3*a3^8*a2^4 - 296*a6^2*a5^4*a3^8*a2^4 + 16*a6*a5^5*a3^8*a2^4 + 32*a5^6*a3^8*a2^4 - 252*a6^5*x34*a3^8*a2^4 + 720*a6^4*a5*x34*a3^8*a2^4 + 288*a6^3*a5^2*x34*a3^8*a2^4 + 288*a6^2*a5^3*x34*a3^8*a2^4 + 720*a6*a5^4*x34*a3^8*a2^4 - 252*a5^5*x34*a3^8*a2^4 + 264*a6^4*x34^2*a3^8*a2^4 - 1068*a6^3*a5*x34^2*a3^8*a2^4 + 672*a6^2*a5^2*x34^2*a3^8*a2^4 - 1068*a6*a5^3*x34^2*a3^8*a2^4 + 264*a5^4*x34^2*a3^8*a2^4 - 120*a6^3*x34^3*a3^8*a2^4 + 60*a6^2*a5*x34^3*a3^8*a2^4 + 60*a6*a5^2*x34^3*a3^8*a2^4 - 120*a5^3*x34^3*a3^8*a2^4 + 120*a6^2*x34^4*a3^8*a2^4 - 120*a6*a5*x34^4*a3^8*a2^4 + 120*a5^2*x34^4*a3^8*a2^4 - 56*a6^5*a3^9*a2^4 + 160*a6^4*a5*a3^9*a2^4 + 64*a6^3*a5^2*a3^9*a2^4 + 64*a6^2*a5^3*a3^9*a2^4 + 160*a6*a5^4*a3^9*a2^4 - 56*a5^5*a3^9*a2^4 + 120*a6^4*x34*a3^9*a2^4 - 520*a6^3*a5*x34*a3^9*a2^4 + 320*a6^2*a5^2*x34*a3^9*a2^4 - 520*a6*a5^3*x34*a3^9*a2^4 + 120*a5^4*x34*a3^9*a2^4 - 100*a6^3*x34^2*a3^9*a2^4 + 50*a6^2*a5*x34^2*a3^9*a2^4 + 50*a6*a5^2*x34^2*a3^9*a2^4 - 100*a5^3*x34^2*a3^9*a2^4 + 160*a6^2*x34^3*a3^9*a2^4 - 160*a6*a5*x34^3*a3^9*a2^4 + 160*a5^2*x34^3*a3^9*a2^4 + 24*a6^4*a3^10*a2^4 - 104*a6^3*a5*a3^10*a2^4 + 64*a6^2*a5^2*a3^10*a2^4 - 104*a6*a5^3*a3^10*a2^4 + 24*a5^4*a3^10*a2^4 - 44*a6^3*x34*a3^10*a2^4 + 22*a6^2*a5*x34*a3^10*a2^4 + 22*a6*a5^2*x34*a3^10*a2^4 - 44*a5^3*x34*a3^10*a2^4 + 120*a6^2*x34^2*a3^10*a2^4 - 120*a6*a5*x34^2*a3^10*a2^4 + 120*a5^2*x34^2*a3^10*a2^4 - 8*a6^3*a3^11*a2^4 + 4*a6^2*a5*a3^11*a2^4 + 4*a6*a5^2*a3^11*a2^4 - 8*a5^3*a3^11*a2^4 + 48*a6^2*x34*a3^11*a2^4 - 48*a6*a5*x34*a3^11*a2^4 + 48*a5^2*x34*a3^11*a2^4 + 8*a6^2*a3^12*a2^4 - 8*a6*a5*a3^12*a2^4 + 8*a5^2*a3^12*a2^4 - 8*a6^6*a5^5*x34^2*a2^5 - 8*a6^5*a5^6*x34^2*a2^5 - 4*a6^6*a5^4*x34^3*a2^5 + 48*a6^5*a5^5*x34^3*a2^5 - 4*a6^4*a5^6*x34^3*a2^5 - 4*a6^6*a5^3*x34^4*a2^5 - 24*a6^5*a5^4*x34^4*a2^5 - 24*a6^4*a5^5*x34^4*a2^5 - 4*a6^3*a5^6*x34^4*a2^5 - 8*a6^6*a5^2*x34^5*a2^5 + 48*a6^5*a5^3*x34^5*a2^5 - 24*a6^4*a5^4*x34^5*a2^5 + 48*a6^3*a5^5*x34^5*a2^5 - 8*a6^2*a5^6*x34^5*a2^5 - 8*a6^5*a5^2*x34^6*a2^5 - 4*a6^4*a5^3*x34^6*a2^5 - 4*a6^3*a5^4*x34^6*a2^5 - 8*a6^2*a5^5*x34^6*a2^5 - 8*a6^6*a5^5*x34*a3*a2^5 - 8*a6^5*a5^6*x34*a3*a2^5 - 10*a6^6*a5^4*x34^2*a3*a2^5 + 144*a6^5*a5^5*x34^2*a3*a2^5 - 10*a6^4*a5^6*x34^2*a3*a2^5 + 24*a6^6*a5^3*x34^3*a3*a2^5 - 144*a6^5*a5^4*x34^3*a3*a2^5 - 144*a6^4*a5^5*x34^3*a3*a2^5 + 24*a6^3*a5^6*x34^3*a3*a2^5 - 38*a6^6*a5^2*x34^4*a3*a2^5 + 192*a6^5*a5^3*x34^4*a3*a2^5 - 12*a6^4*a5^4*x34^4*a3*a2^5 + 192*a6^3*a5^5*x34^4*a3*a2^5 - 38*a6^2*a5^6*x34^4*a3*a2^5 + 8*a6^6*a5*x34^5*a3*a2^5 - 48*a6^5*a5^2*x34^5*a3*a2^5 - 72*a6^4*a5^3*x34^5*a3*a2^5 - 72*a6^3*a5^4*x34^5*a3*a2^5 - 48*a6^2*a5^5*x34^5*a3*a2^5 + 8*a6*a5^6*x34^5*a3*a2^5 + 8*a6^5*a5*x34^6*a3*a2^5 + 2*a6^4*a5^2*x34^6*a3*a2^5 + 40*a6^3*a5^3*x34^6*a3*a2^5 + 2*a6^2*a5^4*x34^6*a3*a2^5 + 8*a6*a5^5*x34^6*a3*a2^5 - 8*a6^6*a5^5*a3^2*a2^5 - 8*a6^5*a5^6*a3^2*a2^5 - 6*a6^6*a5^4*x34*a3^2*a2^5 + 144*a6^5*a5^5*x34*a3^2*a2^5 - 6*a6^4*a5^6*x34*a3^2*a2^5 + 68*a6^6*a5^3*x34^2*a3^2*a2^5 - 288*a6^5*a5^4*x34^2*a3^2*a2^5 - 288*a6^4*a5^5*x34^2*a3^2*a2^5 + 68*a6^3*a5^6*x34^2*a3^2*a2^5 - 100*a6^6*a5^2*x34^3*a3^2*a2^5 + 320*a6^5*a5^3*x34^3*a3^2*a2^5 + 228*a6^4*a5^4*x34^3*a3^2*a2^5 + 320*a6^3*a5^5*x34^3*a3^2*a2^5 - 100*a6^2*a5^6*x34^3*a3^2*a2^5 + 42*a6^6*a5*x34^4*a3^2*a2^5 - 120*a6^5*a5^2*x34^4*a3^2*a2^5 - 264*a6^4*a5^3*x34^4*a3^2*a2^5 - 264*a6^3*a5^4*x34^4*a3^2*a2^5 - 120*a6^2*a5^5*x34^4*a3^2*a2^5 + 42*a6*a5^6*x34^4*a3^2*a2^5 - 8*a6^6*x34^5*a3^2*a2^5 + 48*a6^5*a5*x34^5*a3^2*a2^5 + 12*a6^4*a5^2*x34^5*a3^2*a2^5 + 272*a6^3*a5^3*x34^5*a3^2*a2^5 + 12*a6^2*a5^4*x34^5*a3^2*a2^5 + 48*a6*a5^5*x34^5*a3^2*a2^5 - 8*a5^6*x34^5*a3^2*a2^5 - 8*a6^5*x34^6*a3^2*a2^5 + 2*a6^4*a5*x34^6*a3^2*a2^5 - 28*a6^3*a5^2*x34^6*a3^2*a2^5 - 28*a6^2*a5^3*x34^6*a3^2*a2^5 + 2*a6*a5^4*x34^6*a3^2*a2^5 - 8*a5^5*x34^6*a3^2*a2^5 - 4*a6^6*a5^4*a3^3*a2^5 + 96*a6^5*a5^5*a3^3*a2^5 - 4*a6^4*a5^6*a3^3*a2^5 + 88*a6^6*a5^3*x34*a3^3*a2^5 - 288*a6^5*a5^4*x34*a3^3*a2^5 - 288*a6^4*a5^5*x34*a3^3*a2^5 + 88*a6^3*a5^6*x34*a3^3*a2^5 - 180*a6^6*a5^2*x34^2*a3^3*a2^5 + 320*a6^5*a5^3*x34^2*a3^3*a2^5 + 552*a6^4*a5^4*x34^2*a3^3*a2^5 + 320*a6^3*a5^5*x34^2*a3^3*a2^5 - 180*a6^2*a5^6*x34^2*a3^3*a2^5 + 128*a6^6*a5*x34^3*a3^3*a2^5 - 128*a6^5*a5^2*x34^3*a3^3*a2^5 - 512*a6^4*a5^3*x34^3*a3^3*a2^5 - 512*a6^3*a5^4*x34^3*a3^3*a2^5 - 128*a6^2*a5^5*x34^3*a3^3*a2^5 + 128*a6*a5^6*x34^3*a3^3*a2^5 - 44*a6^6*x34^4*a3^3*a2^5 + 72*a6^5*a5*x34^4*a3^3*a2^5 + 66*a6^4*a5^2*x34^4*a3^3*a2^5 + 664*a6^3*a5^3*x34^4*a3^3*a2^5 + 66*a6^2*a5^4*x34^4*a3^3*a2^5 + 72*a6*a5^5*x34^4*a3^3*a2^5 - 44*a5^6*x34^4*a3^3*a2^5 - 36*a6^4*a5*x34^5*a3^3*a2^5 - 136*a6^3*a5^2*x34^5*a3^3*a2^5 - 136*a6^2*a5^3*x34^5*a3^3*a2^5 - 36*a6*a5^4*x34^5*a3^3*a2^5 - 4*a6^4*x34^6*a3^3*a2^5 + 40*a6^3*a5*x34^6*a3^3*a2^5 - 28*a6^2*a5^2*x34^6*a3^3*a2^5 + 40*a6*a5^3*x34^6*a3^3*a2^5 - 4*a5^4*x34^6*a3^3*a2^5 + 44*a6^6*a5^3*a3^4*a2^5 - 144*a6^5*a5^4*a3^4*a2^5 - 144*a6^4*a5^5*a3^4*a2^5 + 44*a6^3*a5^6*a3^4*a2^5 - 170*a6^6*a5^2*x34*a3^4*a2^5 + 160*a6^5*a5^3*x34*a3^4*a2^5 + 600*a6^4*a5^4*x34*a3^4*a2^5 + 160*a6^3*a5^5*x34*a3^4*a2^5 - 170*a6^2*a5^6*x34*a3^4*a2^5 + 214*a6^6*a5*x34^2*a3^4*a2^5 - 24*a6^5*a5^2*x34^2*a3^4*a2^5 - 576*a6^4*a5^3*x34^2*a3^4*a2^5 - 576*a6^3*a5^4*x34^2*a3^4*a2^5 - 24*a6^2*a5^5*x34^2*a3^4*a2^5 + 214*a6*a5^6*x34^2*a3^4*a2^5 - 100*a6^6*x34^3*a3^4*a2^5 - 80*a6^5*a5*x34^3*a3^4*a2^5 + 220*a6^4*a5^2*x34^3*a3^4*a2^5 + 640*a6^3*a5^3*x34^3*a3^4*a2^5 + 220*a6^2*a5^4*x34^3*a3^4*a2^5 - 80*a6*a5^5*x34^3*a3^4*a2^5 - 100*a5^6*x34^3*a3^4*a2^5 + 96*a6^5*x34^4*a3^4*a2^5 - 102*a6^4*a5*x34^4*a3^4*a2^5 - 224*a6^3*a5^2*x34^4*a3^4*a2^5 - 224*a6^2*a5^3*x34^4*a3^4*a2^5 - 102*a6*a5^4*x34^4*a3^4*a2^5 + 96*a5^5*x34^4*a3^4*a2^5 - 48*a6^4*x34^5*a3^4*a2^5 + 192*a6^3*a5*x34^5*a3^4*a2^5 - 168*a6^2*a5^2*x34^5*a3^4*a2^5 + 192*a6*a5^3*x34^5*a3^4*a2^5 - 48*a5^4*x34^5*a3^4*a2^5 - 4*a6^3*x34^6*a3^4*a2^5 + 2*a6^2*a5*x34^6*a3^4*a2^5 + 2*a6*a5^2*x34^6*a3^4*a2^5 - 4*a5^3*x34^6*a3^4*a2^5 - 68*a6^6*a5^2*a3^5*a2^5 + 64*a6^5*a5^3*a3^5*a2^5 + 240*a6^4*a5^4*a3^5*a2^5 + 64*a6^3*a5^5*a3^5*a2^5 - 68*a6^2*a5^6*a3^5*a2^5 + 180*a6^6*a5*x34*a3^5*a2^5 + 48*a6^5*a5^2*x34*a3^5*a2^5 - 384*a6^4*a5^3*x34*a3^5*a2^5 - 384*a6^3*a5^4*x34*a3^5*a2^5 + 48*a6^2*a5^5*x34*a3^5*a2^5 + 180*a6*a5^6*x34*a3^5*a2^5 - 124*a6^6*x34^2*a3^5*a2^5 - 312*a6^5*a5*x34^2*a3^5*a2^5 + 354*a6^4*a5^2*x34^2*a3^5*a2^5 + 88*a6^3*a5^3*x34^2*a3^5*a2^5 + 354*a6^2*a5^4*x34^2*a3^5*a2^5 - 312*a6*a5^5*x34^2*a3^5*a2^5 - 124*a5^6*x34^2*a3^5*a2^5 + 272*a6^5*x34^3*a3^5*a2^5 - 56*a6^4*a5*x34^3*a3^5*a2^5 - 64*a6^3*a5^2*x34^3*a3^5*a2^5 - 64*a6^2*a5^3*x34^3*a3^5*a2^5 - 56*a6*a5^4*x34^3*a3^5*a2^5 + 272*a5^5*x34^3*a3^5*a2^5 - 204*a6^4*x34^4*a3^5*a2^5 + 312*a6^3*a5*x34^4*a3^5*a2^5 - 420*a6^2*a5^2*x34^4*a3^5*a2^5 + 312*a6*a5^3*x34^4*a3^5*a2^5 - 204*a5^4*x34^4*a3^5*a2^5 + 24*a6^3*x34^5*a3^5*a2^5 + 12*a6^2*a5*x34^5*a3^5*a2^5 + 12*a6*a5^2*x34^5*a3^5*a2^5 + 24*a5^3*x34^5*a3^5*a2^5 - 8*a6^2*x34^6*a3^5*a2^5 + 8*a6*a5*x34^6*a3^5*a2^5 - 8*a5^2*x34^6*a3^5*a2^5 + 60*a6^6*a5*a3^6*a2^5 + 16*a6^5*a5^2*a3^6*a2^5 - 128*a6^4*a5^3*a3^6*a2^5 - 128*a6^3*a5^4*a3^6*a2^5 + 16*a6^2*a5^5*a3^6*a2^5 + 60*a6*a5^6*a3^6*a2^5 - 84*a6^6*x34*a3^6*a2^5 - 280*a6^5*a5*x34*a3^6*a2^5 + 266*a6^4*a5^2*x34*a3^6*a2^5 - 168*a6^3*a5^3*x34*a3^6*a2^5 + 266*a6^2*a5^4*x34*a3^6*a2^5 - 280*a6*a5^5*x34*a3^6*a2^5 - 84*a5^6*x34*a3^6*a2^5 + 352*a6^5*x34^2*a3^6*a2^5 + 56*a6^4*a5*x34^2*a3^6*a2^5 + 184*a6^3*a5^2*x34^2*a3^6*a2^5 + 184*a6^2*a5^3*x34^2*a3^6*a2^5 + 56*a6*a5^4*x34^2*a3^6*a2^5 + 352*a5^5*x34^2*a3^6*a2^5 - 420*a6^4*x34^3*a3^6*a2^5 + 168*a6^3*a5*x34^3*a3^6*a2^5 - 588*a6^2*a5^2*x34^3*a3^6*a2^5 + 168*a6*a5^3*x34^3*a3^6*a2^5 - 420*a5^4*x34^3*a3^6*a2^5 + 176*a6^3*x34^4*a3^6*a2^5 + 32*a6^2*a5*x34^4*a3^6*a2^5 + 32*a6*a5^2*x34^4*a3^6*a2^5 + 176*a5^3*x34^4*a3^6*a2^5 - 56*a6^2*x34^5*a3^6*a2^5 + 56*a6*a5*x34^5*a3^6*a2^5 - 56*a5^2*x34^5*a3^6*a2^5 - 24*a6^6*a3^7*a2^5 - 80*a6^5*a5*a3^7*a2^5 + 76*a6^4*a5^2*a3^7*a2^5 - 48*a6^3*a5^3*a3^7*a2^5 + 76*a6^2*a5^4*a3^7*a2^5 - 80*a6*a5^5*a3^7*a2^5 - 24*a5^6*a3^7*a2^5 + 224*a6^5*x34*a3^7*a2^5 + 64*a6^4*a5*x34*a3^7*a2^5 + 176*a6^3*a5^2*x34*a3^7*a2^5 + 176*a6^2*a5^3*x34*a3^7*a2^5 + 64*a6*a5^4*x34*a3^7*a2^5 + 224*a5^5*x34*a3^7*a2^5 - 456*a6^4*x34^2*a3^7*a2^5 - 48*a6^3*a5*x34^2*a3^7*a2^5 - 504*a6^2*a5^2*x34^2*a3^7*a2^5 - 48*a6*a5^3*x34^2*a3^7*a2^5 - 456*a5^4*x34^2*a3^7*a2^5 + 384*a6^3*x34^3*a3^7*a2^5 + 48*a6^2*a5*x34^3*a3^7*a2^5 + 48*a6*a5^2*x34^3*a3^7*a2^5 + 384*a5^3*x34^3*a3^7*a2^5 - 160*a6^2*x34^4*a3^7*a2^5 + 160*a6*a5*x34^4*a3^7*a2^5 - 160*a5^2*x34^4*a3^7*a2^5 + 56*a6^5*a3^8*a2^5 + 16*a6^4*a5*a3^8*a2^5 + 44*a6^3*a5^2*a3^8*a2^5 + 44*a6^2*a5^3*a3^8*a2^5 + 16*a6*a5^4*a3^8*a2^5 + 56*a5^5*a3^8*a2^5 - 252*a6^4*x34*a3^8*a2^5 - 72*a6^3*a5*x34*a3^8*a2^5 - 252*a6^2*a5^2*x34*a3^8*a2^5 - 72*a6*a5^3*x34*a3^8*a2^5 - 252*a5^4*x34*a3^8*a2^5 + 396*a6^3*x34^2*a3^8*a2^5 + 42*a6^2*a5*x34^2*a3^8*a2^5 + 42*a6*a5^2*x34^2*a3^8*a2^5 + 396*a5^3*x34^2*a3^8*a2^5 - 240*a6^2*x34^3*a3^8*a2^5 + 240*a6*a5*x34^3*a3^8*a2^5 - 240*a5^2*x34^3*a3^8*a2^5 - 56*a6^4*a3^9*a2^5 - 16*a6^3*a5*a3^9*a2^5 - 56*a6^2*a5^2*a3^9*a2^5 - 16*a6*a5^3*a3^9*a2^5 - 56*a5^4*a3^9*a2^5 + 200*a6^3*x34*a3^9*a2^5 + 20*a6^2*a5*x34*a3^9*a2^5 + 20*a6*a5^2*x34*a3^9*a2^5 + 200*a5^3*x34*a3^9*a2^5 - 200*a6^2*x34^2*a3^9*a2^5 + 200*a6*a5*x34^2*a3^9*a2^5 - 200*a5^2*x34^2*a3^9*a2^5 + 40*a6^3*a3^10*a2^5 + 4*a6^2*a5*a3^10*a2^5 + 4*a6*a5^2*a3^10*a2^5 + 40*a5^3*a3^10*a2^5 - 88*a6^2*x34*a3^10*a2^5 + 88*a6*a5*x34*a3^10*a2^5 - 88*a5^2*x34*a3^10*a2^5 - 16*a6^2*a3^11*a2^5 + 16*a6*a5*a3^11*a2^5 - 16*a5^2*a3^11*a2^5 + 8*a6^6*a5^4*x34^2*a2^6 - 8*a6^5*a5^5*x34^2*a2^6 + 8*a6^4*a5^6*x34^2*a2^6 - 8*a6^6*a5^3*x34^3*a2^6 - 4*a6^5*a5^4*x34^3*a2^6 - 4*a6^4*a5^5*x34^3*a2^6 - 8*a6^3*a5^6*x34^3*a2^6 + 8*a6^6*a5^2*x34^4*a2^6 - 4*a6^5*a5^3*x34^4*a2^6 + 24*a6^4*a5^4*x34^4*a2^6 - 4*a6^3*a5^5*x34^4*a2^6 + 8*a6^2*a5^6*x34^4*a2^6 - 8*a6^5*a5^2*x34^5*a2^6 - 4*a6^4*a5^3*x34^5*a2^6 - 4*a6^3*a5^4*x34^5*a2^6 - 8*a6^2*a5^5*x34^5*a2^6 + 8*a6^4*a5^2*x34^6*a2^6 - 8*a6^3*a5^3*x34^6*a2^6 + 8*a6^2*a5^4*x34^6*a2^6 + 8*a6^6*a5^4*x34*a3*a2^6 - 8*a6^5*a5^5*x34*a3*a2^6 + 8*a6^4*a5^6*x34*a3*a2^6 - 28*a6^6*a5^3*x34^2*a3*a2^6 - 10*a6^5*a5^4*x34^2*a3*a2^6 - 10*a6^4*a5^5*x34^2*a3*a2^6 - 28*a6^3*a5^6*x34^2*a3*a2^6 + 28*a6^6*a5^2*x34^3*a3*a2^6 + 24*a6^5*a5^3*x34^3*a3*a2^6 + 68*a6^4*a5^4*x34^3*a3*a2^6 + 24*a6^3*a5^5*x34^3*a3*a2^6 + 28*a6^2*a5^6*x34^3*a3*a2^6 - 8*a6^6*a5*x34^4*a3*a2^6 - 38*a6^5*a5^2*x34^4*a3*a2^6 - 48*a6^4*a5^3*x34^4*a3*a2^6 - 48*a6^3*a5^4*x34^4*a3*a2^6 - 38*a6^2*a5^5*x34^4*a3*a2^6 - 8*a6*a5^6*x34^4*a3*a2^6 + 8*a6^5*a5*x34^5*a3*a2^6 + 50*a6^4*a5^2*x34^5*a3*a2^6 - 8*a6^3*a5^3*x34^5*a3*a2^6 + 50*a6^2*a5^4*x34^5*a3*a2^6 + 8*a6*a5^5*x34^5*a3*a2^6 - 8*a6^4*a5*x34^6*a3*a2^6 - 4*a6^3*a5^2*x34^6*a3*a2^6 - 4*a6^2*a5^3*x34^6*a3*a2^6 - 8*a6*a5^4*x34^6*a3*a2^6 + 8*a6^6*a5^4*a3^2*a2^6 - 8*a6^5*a5^5*a3^2*a2^6 + 8*a6^4*a5^6*a3^2*a2^6 - 36*a6^6*a5^3*x34*a3^2*a2^6 - 6*a6^5*a5^4*x34*a3^2*a2^6 - 6*a6^4*a5^5*x34*a3^2*a2^6 - 36*a6^3*a5^6*x34*a3^2*a2^6 + 60*a6^6*a5^2*x34^2*a3^2*a2^6 + 68*a6^5*a5^3*x34^2*a3^2*a2^6 + 92*a6^4*a5^4*x34^2*a3^2*a2^6 + 68*a6^3*a5^5*x34^2*a3^2*a2^6 + 60*a6^2*a5^6*x34^2*a3^2*a2^6 - 36*a6^6*a5*x34^3*a3^2*a2^6 - 100*a6^5*a5^2*x34^3*a3^2*a2^6 - 156*a6^4*a5^3*x34^3*a3^2*a2^6 - 156*a6^3*a5^4*x34^3*a3^2*a2^6 - 100*a6^2*a5^5*x34^3*a3^2*a2^6 - 36*a6*a5^6*x34^3*a3^2*a2^6 + 8*a6^6*x34^4*a3^2*a2^6 + 42*a6^5*a5*x34^4*a3^2*a2^6 + 162*a6^4*a5^2*x34^4*a3^2*a2^6 + 76*a6^3*a5^3*x34^4*a3^2*a2^6 + 162*a6^2*a5^4*x34^4*a3^2*a2^6 + 42*a6*a5^5*x34^4*a3^2*a2^6 + 8*a5^6*x34^4*a3^2*a2^6 - 8*a6^5*x34^5*a3^2*a2^6 - 46*a6^4*a5*x34^5*a3^2*a2^6 - 52*a6^3*a5^2*x34^5*a3^2*a2^6 - 52*a6^2*a5^3*x34^5*a3^2*a2^6 - 46*a6*a5^4*x34^5*a3^2*a2^6 - 8*a5^5*x34^5*a3^2*a2^6 + 8*a6^4*x34^6*a3^2*a2^6 - 4*a6^3*a5*x34^6*a3^2*a2^6 + 24*a6^2*a5^2*x34^6*a3^2*a2^6 - 4*a6*a5^3*x34^6*a3^2*a2^6 + 8*a5^4*x34^6*a3^2*a2^6 - 24*a6^6*a5^3*a3^3*a2^6 - 4*a6^5*a5^4*a3^3*a2^6 - 4*a6^4*a5^5*a3^3*a2^6 - 24*a6^3*a5^6*a3^3*a2^6 + 64*a6^6*a5^2*x34*a3^3*a2^6 + 88*a6^5*a5^3*x34*a3^3*a2^6 + 48*a6^4*a5^4*x34*a3^3*a2^6 + 88*a6^3*a5^5*x34*a3^3*a2^6 + 64*a6^2*a5^6*x34*a3^3*a2^6 - 64*a6^6*a5*x34^2*a3^3*a2^6 - 180*a6^5*a5^2*x34^2*a3^3*a2^6 - 224*a6^4*a5^3*x34^2*a3^3*a2^6 - 224*a6^3*a5^4*x34^2*a3^3*a2^6 - 180*a6^2*a5^5*x34^2*a3^3*a2^6 - 64*a6*a5^6*x34^2*a3^3*a2^6 + 24*a6^6*x34^3*a3^3*a2^6 + 128*a6^5*a5*x34^3*a3^3*a2^6 + 304*a6^4*a5^2*x34^3*a3^3*a2^6 + 272*a6^3*a5^3*x34^3*a3^3*a2^6 + 304*a6^2*a5^4*x34^3*a3^3*a2^6 + 128*a6*a5^5*x34^3*a3^3*a2^6 + 24*a5^6*x34^3*a3^3*a2^6 - 44*a6^5*x34^4*a3^3*a2^6 - 138*a6^4*a5*x34^4*a3^3*a2^6 - 204*a6^3*a5^2*x34^4*a3^3*a2^6 - 204*a6^2*a5^3*x34^4*a3^3*a2^6 - 138*a6*a5^4*x34^4*a3^3*a2^6 - 44*a5^5*x34^4*a3^3*a2^6 + 44*a6^4*x34^5*a3^3*a2^6 + 16*a6^3*a5*x34^5*a3^3*a2^6 + 116*a6^2*a5^2*x34^5*a3^3*a2^6 + 16*a6*a5^3*x34^5*a3^3*a2^6 + 44*a5^4*x34^5*a3^3*a2^6 - 8*a6^3*x34^6*a3^3*a2^6 - 4*a6^2*a5*x34^6*a3^3*a2^6 - 4*a6*a5^2*x34^6*a3^3*a2^6 - 8*a5^3*x34^6*a3^3*a2^6 + 32*a6^6*a5^2*a3^4*a2^6 + 44*a6^5*a5^3*a3^4*a2^6 + 24*a6^4*a5^4*a3^4*a2^6 + 44*a6^3*a5^5*a3^4*a2^6 + 32*a6^2*a5^6*a3^4*a2^6 - 60*a6^6*a5*x34*a3^4*a2^6 - 170*a6^5*a5^2*x34*a3^4*a2^6 - 180*a6^4*a5^3*x34*a3^4*a2^6 - 180*a6^3*a5^4*x34*a3^4*a2^6 - 170*a6^2*a5^5*x34*a3^4*a2^6 - 60*a6*a5^6*x34*a3^4*a2^6 + 32*a6^6*x34^2*a3^4*a2^6 + 214*a6^5*a5*x34^2*a3^4*a2^6 + 352*a6^4*a5^2*x34^2*a3^4*a2^6 + 396*a6^3*a5^3*x34^2*a3^4*a2^6 + 352*a6^2*a5^4*x34^2*a3^4*a2^6 + 214*a6*a5^5*x34^2*a3^4*a2^6 + 32*a5^6*x34^2*a3^4*a2^6 - 100*a6^5*x34^3*a3^4*a2^6 - 280*a6^4*a5*x34^3*a3^4*a2^6 - 380*a6^3*a5^2*x34^3*a3^4*a2^6 - 380*a6^2*a5^3*x34^3*a3^4*a2^6 - 280*a6*a5^4*x34^3*a3^4*a2^6 - 100*a5^5*x34^3*a3^4*a2^6 + 124*a6^4*x34^4*a3^4*a2^6 + 112*a6^3*a5*x34^4*a3^4*a2^6 + 252*a6^2*a5^2*x34^4*a3^4*a2^6 + 112*a6*a5^3*x34^4*a3^4*a2^6 + 124*a5^4*x34^4*a3^4*a2^6 - 52*a6^3*x34^5*a3^4*a2^6 - 22*a6^2*a5*x34^5*a3^4*a2^6 - 22*a6*a5^2*x34^5*a3^4*a2^6 - 52*a5^3*x34^5*a3^4*a2^6 + 8*a6^2*x34^6*a3^4*a2^6 - 8*a6*a5*x34^6*a3^4*a2^6 + 8*a5^2*x34^6*a3^4*a2^6 - 24*a6^6*a5*a3^5*a2^6 - 68*a6^5*a5^2*a3^5*a2^6 - 72*a6^4*a5^3*a3^5*a2^6 - 72*a6^3*a5^4*a3^5*a2^6 - 68*a6^2*a5^5*a3^5*a2^6 - 24*a6*a5^6*a3^5*a2^6 + 24*a6^6*x34*a3^5*a2^6 + 180*a6^5*a5*x34*a3^5*a2^6 + 240*a6^4*a5^2*x34*a3^5*a2^6 + 312*a6^3*a5^3*x34*a3^5*a2^6 + 240*a6^2*a5^4*x34*a3^5*a2^6 + 180*a6*a5^5*x34*a3^5*a2^6 + 24*a5^6*x34*a3^5*a2^6 - 124*a6^5*x34^2*a3^5*a2^6 - 350*a6^4*a5*x34^2*a3^5*a2^6 - 404*a6^3*a5^2*x34^2*a3^5*a2^6 - 404*a6^2*a5^3*x34^2*a3^5*a2^6 - 350*a6*a5^4*x34^2*a3^5*a2^6 - 124*a5^5*x34^2*a3^5*a2^6 + 212*a6^4*x34^3*a3^5*a2^6 + 248*a6^3*a5*x34^3*a3^5*a2^6 + 300*a6^2*a5^2*x34^3*a3^5*a2^6 + 248*a6*a5^3*x34^3*a3^5*a2^6 + 212*a5^4*x34^3*a3^5*a2^6 - 144*a6^3*x34^4*a3^5*a2^6 - 48*a6^2*a5*x34^4*a3^5*a2^6 - 48*a6*a5^2*x34^4*a3^5*a2^6 - 144*a5^3*x34^4*a3^5*a2^6 + 40*a6^2*x34^5*a3^5*a2^6 - 40*a6*a5*x34^5*a3^5*a2^6 + 40*a5^2*x34^5*a3^5*a2^6 + 8*a6^6*a3^6*a2^6 + 60*a6^5*a5*a3^6*a2^6 + 80*a6^4*a5^2*a3^6*a2^6 + 104*a6^3*a5^3*a3^6*a2^6 + 80*a6^2*a5^4*a3^6*a2^6 + 60*a6*a5^5*a3^6*a2^6 + 8*a5^6*a3^6*a2^6 - 84*a6^5*x34*a3^6*a2^6 - 238*a6^4*a5*x34*a3^6*a2^6 - 252*a6^3*a5^2*x34*a3^6*a2^6 - 252*a6^2*a5^3*x34*a3^6*a2^6 - 238*a6*a5^4*x34*a3^6*a2^6 - 84*a5^5*x34*a3^6*a2^6 + 220*a6^4*x34^2*a3^6*a2^6 + 288*a6^3*a5*x34^2*a3^6*a2^6 + 212*a6^2*a5^2*x34^2*a3^6*a2^6 + 288*a6*a5^3*x34^2*a3^6*a2^6 + 220*a5^4*x34^2*a3^6*a2^6 - 224*a6^3*x34^3*a3^6*a2^6 - 56*a6^2*a5*x34^3*a3^6*a2^6 - 56*a6*a5^2*x34^3*a3^6*a2^6 - 224*a5^3*x34^3*a3^6*a2^6 + 88*a6^2*x34^4*a3^6*a2^6 - 88*a6*a5*x34^4*a3^6*a2^6 + 88*a5^2*x34^4*a3^6*a2^6 - 24*a6^5*a3^7*a2^6 - 68*a6^4*a5*a3^7*a2^6 - 72*a6^3*a5^2*a3^7*a2^6 - 72*a6^2*a5^3*a3^7*a2^6 - 68*a6*a5^4*a3^7*a2^6 - 24*a5^5*a3^7*a2^6 + 128*a6^4*x34*a3^7*a2^6 + 176*a6^3*a5*x34*a3^7*a2^6 + 96*a6^2*a5^2*x34*a3^7*a2^6 + 176*a6*a5^3*x34*a3^7*a2^6 + 128*a5^4*x34*a3^7*a2^6 - 208*a6^3*x34^2*a3^7*a2^6 - 40*a6^2*a5*x34^2*a3^7*a2^6 - 40*a6*a5^2*x34^2*a3^7*a2^6 - 208*a5^3*x34^2*a3^7*a2^6 + 112*a6^2*x34^3*a3^7*a2^6 - 112*a6*a5*x34^3*a3^7*a2^6 + 112*a5^2*x34^3*a3^7*a2^6 + 32*a6^4*a3^8*a2^6 + 44*a6^3*a5*a3^8*a2^6 + 24*a6^2*a5^2*a3^8*a2^6 + 44*a6*a5^3*a3^8*a2^6 + 32*a5^4*a3^8*a2^6 - 108*a6^3*x34*a3^8*a2^6 - 18*a6^2*a5*x34*a3^8*a2^6 - 18*a6*a5^2*x34*a3^8*a2^6 - 108*a5^3*x34*a3^8*a2^6 + 88*a6^2*x34^2*a3^8*a2^6 - 88*a6*a5*x34^2*a3^8*a2^6 + 88*a5^2*x34^2*a3^8*a2^6 - 24*a6^3*a3^9*a2^6 - 4*a6^2*a5*a3^9*a2^6 - 4*a6*a5^2*a3^9*a2^6 - 24*a5^3*a3^9*a2^6 + 40*a6^2*x34*a3^9*a2^6 - 40*a6*a5*x34*a3^9*a2^6 + 40*a5^2*x34*a3^9*a2^6 + 8*a6^2*a3^10*a2^6 - 8*a6*a5*a3^10*a2^6 + 8*a5^2*a3^10*a2^6 - 8*a6^6*a5^6*x34^4*a3*a1 + 8*a6^6*a5^5*x34^5*a3*a1 + 8*a6^5*a5^6*x34^5*a3*a1 - 8*a6^6*a5^4*x34^6*a3*a1 + 8*a6^5*a5^5*x34^6*a3*a1 - 8*a6^4*a5^6*x34^6*a3*a1 - 36*a6^6*a5^6*x34^3*a3^2*a1 + 42*a6^6*a5^5*x34^4*a3^2*a1 + 42*a6^5*a5^6*x34^4*a3^2*a1 - 46*a6^6*a5^4*x34^5*a3^2*a1 + 48*a6^5*a5^5*x34^5*a3^2*a1 - 46*a6^4*a5^6*x34^5*a3^2*a1 - 4*a6^6*a5^3*x34^6*a3^2*a1 + 2*a6^5*a5^4*x34^6*a3^2*a1 + 2*a6^4*a5^5*x34^6*a3^2*a1 - 4*a6^3*a5^6*x34^6*a3^2*a1 - 64*a6^6*a5^6*x34^2*a3^3*a1 + 128*a6^6*a5^5*x34^3*a3^3*a1 + 128*a6^5*a5^6*x34^3*a3^3*a1 - 138*a6^6*a5^4*x34^4*a3^3*a1 + 72*a6^5*a5^5*x34^4*a3^3*a1 - 138*a6^4*a5^6*x34^4*a3^3*a1 + 16*a6^6*a5^3*x34^5*a3^3*a1 - 36*a6^5*a5^4*x34^5*a3^3*a1 - 36*a6^4*a5^5*x34^5*a3^3*a1 + 16*a6^3*a5^6*x34^5*a3^3*a1 - 4*a6^6*a5^2*x34^6*a3^3*a1 + 40*a6^5*a5^3*x34^6*a3^3*a1 - 28*a6^4*a5^4*x34^6*a3^3*a1 + 40*a6^3*a5^5*x34^6*a3^3*a1 - 4*a6^2*a5^6*x34^6*a3^3*a1 - 60*a6^6*a5^6*x34*a3^4*a1 + 214*a6^6*a5^5*x34^2*a3^4*a1 + 214*a6^5*a5^6*x34^2*a3^4*a1 - 280*a6^6*a5^4*x34^3*a3^4*a1 - 80*a6^5*a5^5*x34^3*a3^4*a1 - 280*a6^4*a5^6*x34^3*a3^4*a1 + 112*a6^6*a5^3*x34^4*a3^4*a1 - 102*a6^5*a5^4*x34^4*a3^4*a1 - 102*a6^4*a5^5*x34^4*a3^4*a1 + 112*a6^3*a5^6*x34^4*a3^4*a1 - 22*a6^6*a5^2*x34^5*a3^4*a1 + 192*a6^5*a5^3*x34^5*a3^4*a1 - 60*a6^4*a5^4*x34^5*a3^4*a1 + 192*a6^3*a5^5*x34^5*a3^4*a1 - 22*a6^2*a5^6*x34^5*a3^4*a1 - 8*a6^6*a5*x34^6*a3^4*a1 + 2*a6^5*a5^2*x34^6*a3^4*a1 - 28*a6^4*a5^3*x34^6*a3^4*a1 - 28*a6^3*a5^4*x34^6*a3^4*a1 + 2*a6^2*a5^5*x34^6*a3^4*a1 - 8*a6*a5^6*x34^6*a3^4*a1 - 24*a6^6*a5^6*a3^5*a1 + 180*a6^6*a5^5*x34*a3^5*a1 + 180*a6^5*a5^6*x34*a3^5*a1 - 350*a6^6*a5^4*x34^2*a3^5*a1 - 312*a6^5*a5^5*x34^2*a3^5*a1 - 350*a6^4*a5^6*x34^2*a3^5*a1 + 248*a6^6*a5^3*x34^3*a3^5*a1 - 56*a6^5*a5^4*x34^3*a3^5*a1 - 56*a6^4*a5^5*x34^3*a3^5*a1 + 248*a6^3*a5^6*x34^3*a3^5*a1 - 48*a6^6*a5^2*x34^4*a3^5*a1 + 312*a6^5*a5^3*x34^4*a3^5*a1 + 228*a6^4*a5^4*x34^4*a3^5*a1 + 312*a6^3*a5^5*x34^4*a3^5*a1 - 48*a6^2*a5^6*x34^4*a3^5*a1 - 40*a6^6*a5*x34^5*a3^5*a1 + 12*a6^5*a5^2*x34^5*a3^5*a1 - 216*a6^4*a5^3*x34^5*a3^5*a1 - 216*a6^3*a5^4*x34^5*a3^5*a1 + 12*a6^2*a5^5*x34^5*a3^5*a1 - 40*a6*a5^6*x34^5*a3^5*a1 + 8*a6^5*a5*x34^6*a3^5*a1 + 2*a6^4*a5^2*x34^6*a3^5*a1 + 40*a6^3*a5^3*x34^6*a3^5*a1 + 2*a6^2*a5^4*x34^6*a3^5*a1 + 8*a6*a5^5*x34^6*a3^5*a1 + 60*a6^6*a5^5*a3^6*a1 + 60*a6^5*a5^6*a3^6*a1 - 238*a6^6*a5^4*x34*a3^6*a1 - 280*a6^5*a5^5*x34*a3^6*a1 - 238*a6^4*a5^6*x34*a3^6*a1 + 288*a6^6*a5^3*x34^2*a3^6*a1 + 56*a6^5*a5^4*x34^2*a3^6*a1 + 56*a6^4*a5^5*x34^2*a3^6*a1 + 288*a6^3*a5^6*x34^2*a3^6*a1 - 56*a6^6*a5^2*x34^3*a3^6*a1 + 168*a6^5*a5^3*x34^3*a3^6*a1 + 924*a6^4*a5^4*x34^3*a3^6*a1 + 168*a6^3*a5^5*x34^3*a3^6*a1 - 56*a6^2*a5^6*x34^3*a3^6*a1 - 88*a6^6*a5*x34^4*a3^6*a1 + 32*a6^5*a5^2*x34^4*a3^6*a1 - 688*a6^4*a5^3*x34^4*a3^6*a1 - 688*a6^3*a5^4*x34^4*a3^6*a1 + 32*a6^2*a5^5*x34^4*a3^6*a1 - 88*a6*a5^6*x34^4*a3^6*a1 + 56*a6^5*a5*x34^5*a3^6*a1 + 14*a6^4*a5^2*x34^5*a3^6*a1 + 280*a6^3*a5^3*x34^5*a3^6*a1 + 14*a6^2*a5^4*x34^5*a3^6*a1 + 56*a6*a5^5*x34^5*a3^6*a1 - 8*a6^4*a5*x34^6*a3^6*a1 - 4*a6^3*a5^2*x34^6*a3^6*a1 - 4*a6^2*a5^3*x34^6*a3^6*a1 - 8*a6*a5^4*x34^6*a3^6*a1 - 68*a6^6*a5^4*a3^7*a1 - 80*a6^5*a5^5*a3^7*a1 - 68*a6^4*a5^6*a3^7*a1 + 176*a6^6*a5^3*x34*a3^7*a1 + 64*a6^5*a5^4*x34*a3^7*a1 + 64*a6^4*a5^5*x34*a3^7*a1 + 176*a6^3*a5^6*x34*a3^7*a1 - 40*a6^6*a5^2*x34^2*a3^7*a1 - 48*a6^5*a5^3*x34^2*a3^7*a1 + 1224*a6^4*a5^4*x34^2*a3^7*a1 - 48*a6^3*a5^5*x34^2*a3^7*a1 - 40*a6^2*a5^6*x34^2*a3^7*a1 - 112*a6^6*a5*x34^3*a3^7*a1 + 48*a6^5*a5^2*x34^3*a3^7*a1 - 1152*a6^4*a5^3*x34^3*a3^7*a1 - 1152*a6^3*a5^4*x34^3*a3^7*a1 + 48*a6^2*a5^5*x34^3*a3^7*a1 - 112*a6*a5^6*x34^3*a3^7*a1 + 160*a6^5*a5*x34^4*a3^7*a1 + 40*a6^4*a5^2*x34^4*a3^7*a1 + 800*a6^3*a5^3*x34^4*a3^7*a1 + 40*a6^2*a5^4*x34^4*a3^7*a1 + 160*a6*a5^5*x34^4*a3^7*a1 - 48*a6^4*a5*x34^5*a3^7*a1 - 24*a6^3*a5^2*x34^5*a3^7*a1 - 24*a6^2*a5^3*x34^5*a3^7*a1 - 48*a6*a5^4*x34^5*a3^7*a1 + 44*a6^6*a5^3*a3^8*a1 + 16*a6^5*a5^4*a3^8*a1 + 16*a6^4*a5^5*a3^8*a1 + 44*a6^3*a5^6*a3^8*a1 - 18*a6^6*a5^2*x34*a3^8*a1 - 72*a6^5*a5^3*x34*a3^8*a1 + 720*a6^4*a5^4*x34*a3^8*a1 - 72*a6^3*a5^5*x34*a3^8*a1 - 18*a6^2*a5^6*x34*a3^8*a1 - 88*a6^6*a5*x34^2*a3^8*a1 + 42*a6^5*a5^2*x34^2*a3^8*a1 - 1068*a6^4*a5^3*x34^2*a3^8*a1 - 1068*a6^3*a5^4*x34^2*a3^8*a1 + 42*a6^2*a5^5*x34^2*a3^8*a1 - 88*a6*a5^6*x34^2*a3^8*a1 + 240*a6^5*a5*x34^3*a3^8*a1 + 60*a6^4*a5^2*x34^3*a3^8*a1 + 1200*a6^3*a5^3*x34^3*a3^8*a1 + 60*a6^2*a5^4*x34^3*a3^8*a1 + 240*a6*a5^5*x34^3*a3^8*a1 - 120*a6^4*a5*x34^4*a3^8*a1 - 60*a6^3*a5^2*x34^4*a3^8*a1 - 60*a6^2*a5^3*x34^4*a3^8*a1 - 120*a6*a5^4*x34^4*a3^8*a1 - 4*a6^6*a5^2*a3^9*a1 - 16*a6^5*a5^3*a3^9*a1 + 160*a6^4*a5^4*a3^9*a1 - 16*a6^3*a5^5*a3^9*a1 - 4*a6^2*a5^6*a3^9*a1 - 40*a6^6*a5*x34*a3^9*a1 + 20*a6^5*a5^2*x34*a3^9*a1 - 520*a6^4*a5^3*x34*a3^9*a1 - 520*a6^3*a5^4*x34*a3^9*a1 + 20*a6^2*a5^5*x34*a3^9*a1 - 40*a6*a5^6*x34*a3^9*a1 + 200*a6^5*a5*x34^2*a3^9*a1 + 50*a6^4*a5^2*x34^2*a3^9*a1 + 1000*a6^3*a5^3*x34^2*a3^9*a1 + 50*a6^2*a5^4*x34^2*a3^9*a1 + 200*a6*a5^5*x34^2*a3^9*a1 - 160*a6^4*a5*x34^3*a3^9*a1 - 80*a6^3*a5^2*x34^3*a3^9*a1 - 80*a6^2*a5^3*x34^3*a3^9*a1 - 160*a6*a5^4*x34^3*a3^9*a1 - 8*a6^6*a5*a3^10*a1 + 4*a6^5*a5^2*a3^10*a1 - 104*a6^4*a5^3*a3^10*a1 - 104*a6^3*a5^4*a3^10*a1 + 4*a6^2*a5^5*a3^10*a1 - 8*a6*a5^6*a3^10*a1 + 88*a6^5*a5*x34*a3^10*a1 + 22*a6^4*a5^2*x34*a3^10*a1 + 440*a6^3*a5^3*x34*a3^10*a1 + 22*a6^2*a5^4*x34*a3^10*a1 + 88*a6*a5^5*x34*a3^10*a1 - 120*a6^4*a5*x34^2*a3^10*a1 - 60*a6^3*a5^2*x34^2*a3^10*a1 - 60*a6^2*a5^3*x34^2*a3^10*a1 - 120*a6*a5^4*x34^2*a3^10*a1 + 16*a6^5*a5*a3^11*a1 + 4*a6^4*a5^2*a3^11*a1 + 80*a6^3*a5^3*a3^11*a1 + 4*a6^2*a5^4*a3^11*a1 + 16*a6*a5^5*a3^11*a1 - 48*a6^4*a5*x34*a3^11*a1 - 24*a6^3*a5^2*x34*a3^11*a1 - 24*a6^2*a5^3*x34*a3^11*a1 - 48*a6*a5^4*x34*a3^11*a1 - 8*a6^4*a5*a3^12*a1 - 4*a6^3*a5^2*a3^12*a1 - 4*a6^2*a5^3*a3^12*a1 - 8*a6*a5^4*a3^12*a1 - 8*a6^6*a5^6*x34^4*a2*a1 + 8*a6^6*a5^5*x34^5*a2*a1 + 8*a6^5*a5^6*x34^5*a2*a1 - 8*a6^6*a5^4*x34^6*a2*a1 + 8*a6^5*a5^5*x34^6*a2*a1 - 8*a6^4*a5^6*x34^6*a2*a1 + 16*a6^6*a5^6*x34^3*a3*a2*a1 + 40*a6^6*a5^5*x34^4*a3*a2*a1 + 40*a6^5*a5^6*x34^4*a3*a2*a1 - 48*a6^6*a5^4*x34^5*a3*a2*a1 - 96*a6^5*a5^5*x34^5*a3*a2*a1 - 48*a6^4*a5^6*x34^5*a3*a2*a1 + 48*a6^6*a5^3*x34^6*a3*a2*a1 + 48*a6^3*a5^6*x34^6*a3*a2*a1 + 72*a6^6*a5^6*x34^2*a3^2*a2*a1 + 32*a6^6*a5^5*x34^3*a3^2*a2*a1 + 32*a6^5*a5^6*x34^3*a3^2*a2*a1 - 120*a6^6*a5^4*x34^4*a3^2*a2*a1 - 480*a6^5*a5^5*x34^4*a3^2*a2*a1 - 120*a6^4*a5^6*x34^4*a3^2*a2*a1 + 240*a6^6*a5^3*x34^5*a3^2*a2*a1 + 120*a6^5*a5^4*x34^5*a3^2*a2*a1 + 120*a6^4*a5^5*x34^5*a3^2*a2*a1 + 240*a6^3*a5^6*x34^5*a3^2*a2*a1 - 24*a6^6*a5^2*x34^6*a3^2*a2*a1 - 48*a6^5*a5^3*x34^6*a3^2*a2*a1 - 48*a6^3*a5^5*x34^6*a3^2*a2*a1 - 24*a6^2*a5^6*x34^6*a3^2*a2*a1 + 112*a6^6*a5^6*x34*a3^3*a2*a1 - 112*a6^6*a5^5*x34^2*a3^3*a2*a1 - 112*a6^5*a5^6*x34^2*a3^3*a2*a1 - 128*a6^6*a5^4*x34^3*a3^3*a2*a1 - 960*a6^5*a5^5*x34^3*a3^3*a2*a1 - 128*a6^4*a5^6*x34^3*a3^3*a2*a1 + 512*a6^6*a5^3*x34^4*a3^3*a2*a1 + 744*a6^5*a5^4*x34^4*a3^3*a2*a1 + 744*a6^4*a5^5*x34^4*a3^3*a2*a1 + 512*a6^3*a5^6*x34^4*a3^3*a2*a1 - 192*a6^6*a5^2*x34^5*a3^3*a2*a1 - 448*a6^5*a5^3*x34^5*a3^3*a2*a1 + 144*a6^4*a5^4*x34^5*a3^3*a2*a1 - 448*a6^3*a5^5*x34^5*a3^3*a2*a1 - 192*a6^2*a5^6*x34^5*a3^3*a2*a1 + 48*a6^6*a5*x34^6*a3^3*a2*a1 - 48*a6^5*a5^2*x34^6*a3^3*a2*a1 + 32*a6^4*a5^3*x34^6*a3^3*a2*a1 + 32*a6^3*a5^4*x34^6*a3^3*a2*a1 - 48*a6^2*a5^5*x34^6*a3^3*a2*a1 + 48*a6*a5^6*x34^6*a3^3*a2*a1 + 56*a6^6*a5^6*a3^4*a2*a1 - 200*a6^6*a5^5*x34*a3^4*a2*a1 - 200*a6^5*a5^6*x34*a3^4*a2*a1 - 24*a6^6*a5^4*x34^2*a3^4*a2*a1 - 960*a6^5*a5^5*x34^2*a3^4*a2*a1 - 24*a6^4*a5^6*x34^2*a3^4*a2*a1 + 640*a6^6*a5^3*x34^3*a3^4*a2*a1 + 1920*a6^5*a5^4*x34^3*a3^4*a2*a1 + 1920*a6^4*a5^5*x34^3*a3^4*a2*a1 + 640*a6^3*a5^6*x34^3*a3^4*a2*a1 - 600*a6^6*a5^2*x34^4*a3^4*a2*a1 - 1376*a6^5*a5^3*x34^4*a3^4*a2*a1 - 576*a6^4*a5^4*x34^4*a3^4*a2*a1 - 1376*a6^3*a5^5*x34^4*a3^4*a2*a1 - 600*a6^2*a5^6*x34^4*a3^4*a2*a1 + 288*a6^6*a5*x34^5*a3^4*a2*a1 - 168*a6^5*a5^2*x34^5*a3^4*a2*a1 + 336*a6^4*a5^3*x34^5*a3^4*a2*a1 + 336*a6^3*a5^4*x34^5*a3^4*a2*a1 - 168*a6^2*a5^5*x34^5*a3^4*a2*a1 + 288*a6*a5^6*x34^5*a3^4*a2*a1 - 8*a6^6*x34^6*a3^4*a2*a1 + 32*a6^3*a5^3*x34^6*a3^4*a2*a1 - 8*a5^6*x34^6*a3^4*a2*a1 - 80*a6^6*a5^5*a3^5*a2*a1 - 80*a6^5*a5^6*a3^5*a2*a1 + 48*a6^6*a5^4*x34*a3^5*a2*a1 - 576*a6^5*a5^5*x34*a3^5*a2*a1 + 48*a6^4*a5^6*x34*a3^5*a2*a1 + 480*a6^6*a5^3*x34^2*a3^5*a2*a1 + 2616*a6^5*a5^4*x34^2*a3^5*a2*a1 + 2616*a6^4*a5^5*x34^2*a3^5*a2*a1 + 480*a6^3*a5^6*x34^2*a3^5*a2*a1 - 1008*a6^6*a5^2*x34^3*a3^5*a2*a1 - 2144*a6^5*a5^3*x34^3*a3^5*a2*a1 - 3600*a6^4*a5^4*x34^3*a3^5*a2*a1 - 2144*a6^3*a5^5*x34^3*a3^5*a2*a1 - 1008*a6^2*a5^6*x34^3*a3^5*a2*a1 + 720*a6^6*a5*x34^4*a3^5*a2*a1 + 1344*a6^4*a5^3*x34^4*a3^5*a2*a1 + 1344*a6^3*a5^4*x34^4*a3^5*a2*a1 + 720*a6*a5^6*x34^4*a3^5*a2*a1 - 40*a6^6*x34^5*a3^5*a2*a1 - 144*a6^5*a5*x34^5*a3^5*a2*a1 + 120*a6^4*a5^2*x34^5*a3^5*a2*a1 + 32*a6^3*a5^3*x34^5*a3^5*a2*a1 + 120*a6^2*a5^4*x34^5*a3^5*a2*a1 - 144*a6*a5^5*x34^5*a3^5*a2*a1 - 40*a5^6*x34^5*a3^5*a2*a1 + 8*a6^5*x34^6*a3^5*a2*a1 - 48*a6^3*a5^2*x34^6*a3^5*a2*a1 - 48*a6^2*a5^3*x34^6*a3^5*a2*a1 + 8*a5^5*x34^6*a3^5*a2*a1 + 16*a6^6*a5^4*a3^6*a2*a1 - 192*a6^5*a5^5*a3^6*a2*a1 + 16*a6^4*a5^6*a3^6*a2*a1 + 224*a6^6*a5^3*x34*a3^6*a2*a1 + 1848*a6^5*a5^4*x34*a3^6*a2*a1 + 1848*a6^4*a5^5*x34*a3^6*a2*a1 + 224*a6^3*a5^6*x34*a3^6*a2*a1 - 1008*a6^6*a5^2*x34^2*a3^6*a2*a1 - 1984*a6^5*a5^3*x34^2*a3^6*a2*a1 - 5904*a6^4*a5^4*x34^2*a3^6*a2*a1 - 1984*a6^3*a5^5*x34^2*a3^6*a2*a1 - 1008*a6^2*a5^6*x34^2*a3^6*a2*a1 + 1008*a6^6*a5*x34^3*a3^6*a2*a1 + 672*a6^5*a5^2*x34^3*a3^6*a2*a1 + 2688*a6^4*a5^3*x34^3*a3^6*a2*a1 + 2688*a6^3*a5^4*x34^3*a3^6*a2*a1 + 672*a6^2*a5^5*x34^3*a3^6*a2*a1 + 1008*a6*a5^6*x34^3*a3^6*a2*a1 - 88*a6^6*x34^4*a3^6*a2*a1 - 720*a6^5*a5*x34^4*a3^6*a2*a1 + 600*a6^4*a5^2*x34^4*a3^6*a2*a1 - 288*a6^3*a5^3*x34^4*a3^6*a2*a1 + 600*a6^2*a5^4*x34^4*a3^6*a2*a1 - 720*a6*a5^5*x34^4*a3^6*a2*a1 - 88*a5^6*x34^4*a3^6*a2*a1 + 56*a6^5*x34^5*a3^6*a2*a1 - 336*a6^3*a5^2*x34^5*a3^6*a2*a1 - 336*a6^2*a5^3*x34^5*a3^6*a2*a1 + 56*a5^5*x34^5*a3^6*a2*a1 - 8*a6^4*x34^6*a3^6*a2*a1 + 48*a6^3*a5*x34^6*a3^6*a2*a1 - 24*a6^2*a5^2*x34^6*a3^6*a2*a1 + 48*a6*a5^3*x34^6*a3^6*a2*a1 - 8*a5^4*x34^6*a3^6*a2*a1 + 64*a6^6*a5^3*a3^7*a2*a1 + 528*a6^5*a5^4*a3^7*a2*a1 + 528*a6^4*a5^5*a3^7*a2*a1 + 64*a6^3*a5^6*a3^7*a2*a1 - 576*a6^6*a5^2*x34*a3^7*a2*a1 - 1088*a6^5*a5^3*x34*a3^7*a2*a1 - 4032*a6^4*a5^4*x34*a3^7*a2*a1 - 1088*a6^3*a5^5*x34*a3^7*a2*a1 - 576*a6^2*a5^6*x34*a3^7*a2*a1 + 864*a6^6*a5*x34^2*a3^7*a2*a1 + 1056*a6^5*a5^2*x34^2*a3^7*a2*a1 + 2880*a6^4*a5^3*x34^2*a3^7*a2*a1 + 2880*a6^3*a5^4*x34^2*a3^7*a2*a1 + 1056*a6^2*a5^5*x34^2*a3^7*a2*a1 + 864*a6*a5^6*x34^2*a3^7*a2*a1 - 112*a6^6*x34^3*a3^7*a2*a1 - 1440*a6^5*a5*x34^3*a3^7*a2*a1 + 1200*a6^4*a5^2*x34^3*a3^7*a2*a1 - 832*a6^3*a5^3*x34^3*a3^7*a2*a1 + 1200*a6^2*a5^4*x34^3*a3^7*a2*a1 - 1440*a6*a5^5*x34^3*a3^7*a2*a1 - 112*a5^6*x34^3*a3^7*a2*a1 + 160*a6^5*x34^4*a3^7*a2*a1 - 960*a6^3*a5^2*x34^4*a3^7*a2*a1 - 960*a6^2*a5^3*x34^4*a3^7*a2*a1 + 160*a5^5*x34^4*a3^7*a2*a1 - 48*a6^4*x34^5*a3^7*a2*a1 + 288*a6^3*a5*x34^5*a3^7*a2*a1 - 144*a6^2*a5^2*x34^5*a3^7*a2*a1 + 288*a6*a5^3*x34^5*a3^7*a2*a1 - 48*a5^4*x34^5*a3^7*a2*a1 - 144*a6^6*a5^2*a3^8*a2*a1 - 272*a6^5*a5^3*a3^8*a2*a1 - 1008*a6^4*a5^4*a3^8*a2*a1 - 272*a6^3*a5^5*a3^8*a2*a1 - 144*a6^2*a5^6*a3^8*a2*a1 + 432*a6^6*a5*x34*a3^8*a2*a1 + 648*a6^5*a5^2*x34*a3^8*a2*a1 + 1584*a6^4*a5^3*x34*a3^8*a2*a1 + 1584*a6^3*a5^4*x34*a3^8*a2*a1 + 648*a6^2*a5^5*x34*a3^8*a2*a1 + 432*a6*a5^6*x34*a3^8*a2*a1 - 88*a6^6*x34^2*a3^8*a2*a1 - 1440*a6^5*a5*x34^2*a3^8*a2*a1 + 1200*a6^4*a5^2*x34^2*a3^8*a2*a1 - 928*a6^3*a5^3*x34^2*a3^8*a2*a1 + 1200*a6^2*a5^4*x34^2*a3^8*a2*a1 - 1440*a6*a5^5*x34^2*a3^8*a2*a1 - 88*a5^6*x34^2*a3^8*a2*a1 + 240*a6^5*x34^3*a3^8*a2*a1 - 1440*a6^3*a5^2*x34^3*a3^8*a2*a1 - 1440*a6^2*a5^3*x34^3*a3^8*a2*a1 + 240*a5^5*x34^3*a3^8*a2*a1 - 120*a6^4*x34^4*a3^8*a2*a1 + 720*a6^3*a5*x34^4*a3^8*a2*a1 - 360*a6^2*a5^2*x34^4*a3^8*a2*a1 + 720*a6*a5^3*x34^4*a3^8*a2*a1 - 120*a5^4*x34^4*a3^8*a2*a1 + 96*a6^6*a5*a3^9*a2*a1 + 144*a6^5*a5^2*a3^9*a2*a1 + 352*a6^4*a5^3*a3^9*a2*a1 + 352*a6^3*a5^4*a3^9*a2*a1 + 144*a6^2*a5^5*a3^9*a2*a1 + 96*a6*a5^6*a3^9*a2*a1 - 40*a6^6*x34*a3^9*a2*a1 - 720*a6^5*a5*x34*a3^9*a2*a1 + 600*a6^4*a5^2*x34*a3^9*a2*a1 - 480*a6^3*a5^3*x34*a3^9*a2*a1 + 600*a6^2*a5^4*x34*a3^9*a2*a1 - 720*a6*a5^5*x34*a3^9*a2*a1 - 40*a5^6*x34*a3^9*a2*a1 + 200*a6^5*x34^2*a3^9*a2*a1 - 1200*a6^3*a5^2*x34^2*a3^9*a2*a1 - 1200*a6^2*a5^3*x34^2*a3^9*a2*a1 + 200*a5^5*x34^2*a3^9*a2*a1 - 160*a6^4*x34^3*a3^9*a2*a1 + 960*a6^3*a5*x34^3*a3^9*a2*a1 - 480*a6^2*a5^2*x34^3*a3^9*a2*a1 + 960*a6*a5^3*x34^3*a3^9*a2*a1 - 160*a5^4*x34^3*a3^9*a2*a1 - 8*a6^6*a3^10*a2*a1 - 144*a6^5*a5*a3^10*a2*a1 + 120*a6^4*a5^2*a3^10*a2*a1 - 96*a6^3*a5^3*a3^10*a2*a1 + 120*a6^2*a5^4*a3^10*a2*a1 - 144*a6*a5^5*a3^10*a2*a1 - 8*a5^6*a3^10*a2*a1 + 88*a6^5*x34*a3^10*a2*a1 - 528*a6^3*a5^2*x34*a3^10*a2*a1 - 528*a6^2*a5^3*x34*a3^10*a2*a1 + 88*a5^5*x34*a3^10*a2*a1 - 120*a6^4*x34^2*a3^10*a2*a1 + 720*a6^3*a5*x34^2*a3^10*a2*a1 - 360*a6^2*a5^2*x34^2*a3^10*a2*a1 + 720*a6*a5^3*x34^2*a3^10*a2*a1 - 120*a5^4*x34^2*a3^10*a2*a1 + 16*a6^5*a3^11*a2*a1 - 96*a6^3*a5^2*a3^11*a2*a1 - 96*a6^2*a5^3*a3^11*a2*a1 + 16*a5^5*a3^11*a2*a1 - 48*a6^4*x34*a3^11*a2*a1 + 288*a6^3*a5*x34*a3^11*a2*a1 - 144*a6^2*a5^2*x34*a3^11*a2*a1 + 288*a6*a5^3*x34*a3^11*a2*a1 - 48*a5^4*x34*a3^11*a2*a1 - 8*a6^4*a3^12*a2*a1 + 48*a6^3*a5*a3^12*a2*a1 - 24*a6^2*a5^2*a3^12*a2*a1 + 48*a6*a5^3*a3^12*a2*a1 - 8*a5^4*a3^12*a2*a1 - 4*a6^6*a5^6*x34^3*a2^2*a1 + 2*a6^6*a5^5*x34^4*a2^2*a1 + 2*a6^5*a5^6*x34^4*a2^2*a1 + 2*a6^6*a5^4*x34^5*a2^2*a1 + 2*a6^4*a5^6*x34^5*a2^2*a1 - 4*a6^6*a5^3*x34^6*a2^2*a1 + 2*a6^5*a5^4*x34^6*a2^2*a1 + 2*a6^4*a5^5*x34^6*a2^2*a1 - 4*a6^3*a5^6*x34^6*a2^2*a1 - 36*a6^6*a5^6*x34^2*a3*a2^2*a1 - 40*a6^6*a5^5*x34^3*a3*a2^2*a1 - 40*a6^5*a5^6*x34^3*a3*a2^2*a1 + 10*a6^6*a5^4*x34^4*a3*a2^2*a1 + 120*a6^5*a5^5*x34^4*a3*a2^2*a1 + 10*a6^4*a5^6*x34^4*a3*a2^2*a1 - 72*a6^6*a5^3*x34^5*a3*a2^2*a1 + 132*a6^5*a5^4*x34^5*a3*a2^2*a1 + 132*a6^4*a5^5*x34^5*a3*a2^2*a1 - 72*a6^3*a5^6*x34^5*a3*a2^2*a1 - 24*a6^6*a5^2*x34^6*a3*a2^2*a1 - 48*a6^5*a5^3*x34^6*a3*a2^2*a1 - 48*a6^3*a5^5*x34^6*a3*a2^2*a1 - 24*a6^2*a5^6*x34^6*a3*a2^2*a1 - 84*a6^6*a5^6*x34*a3^2*a2^2*a1 - 24*a6^6*a5^5*x34^2*a3^2*a2^2*a1 - 24*a6^5*a5^6*x34^2*a3^2*a2^2*a1 + 56*a6^6*a5^4*x34^3*a3^2*a2^2*a1 + 624*a6^5*a5^5*x34^3*a3^2*a2^2*a1 + 56*a6^4*a5^6*x34^3*a3^2*a2^2*a1 - 264*a6^6*a5^3*x34^4*a3^2*a2^2*a1 + 222*a6^5*a5^4*x34^4*a3^2*a2^2*a1 + 222*a6^4*a5^5*x34^4*a3^2*a2^2*a1 - 264*a6^3*a5^6*x34^4*a3^2*a2^2*a1 - 36*a6^6*a5^2*x34^5*a3^2*a2^2*a1 - 144*a6^5*a5^3*x34^5*a3^2*a2^2*a1 - 408*a6^4*a5^4*x34^5*a3^2*a2^2*a1 - 144*a6^3*a5^5*x34^5*a3^2*a2^2*a1 - 36*a6^2*a5^6*x34^5*a3^2*a2^2*a1 - 24*a6^6*a5*x34^6*a3^2*a2^2*a1 + 108*a6^5*a5^2*x34^6*a3^2*a2^2*a1 + 36*a6^4*a5^3*x34^6*a3^2*a2^2*a1 + 36*a6^3*a5^4*x34^6*a3^2*a2^2*a1 + 108*a6^2*a5^5*x34^6*a3^2*a2^2*a1 - 24*a6*a5^6*x34^6*a3^2*a2^2*a1 - 56*a6^6*a5^6*a3^3*a2^2*a1 + 32*a6^6*a5^5*x34*a3^3*a2^2*a1 + 32*a6^5*a5^6*x34*a3^3*a2^2*a1 + 164*a6^6*a5^4*x34^2*a3^3*a2^2*a1 + 1296*a6^5*a5^5*x34^2*a3^3*a2^2*a1 + 164*a6^4*a5^6*x34^2*a3^3*a2^2*a1 - 512*a6^6*a5^3*x34^3*a3^3*a2^2*a1 - 528*a6^5*a5^4*x34^3*a3^3*a2^2*a1 - 528*a6^4*a5^5*x34^3*a3^3*a2^2*a1 - 512*a6^3*a5^6*x34^3*a3^3*a2^2*a1 + 216*a6^6*a5^2*x34^4*a3^3*a2^2*a1 - 136*a6^5*a5^3*x34^4*a3^3*a2^2*a1 - 1284*a6^4*a5^4*x34^4*a3^3*a2^2*a1 - 136*a6^3*a5^5*x34^4*a3^3*a2^2*a1 + 216*a6^2*a5^6*x34^4*a3^3*a2^2*a1 - 192*a6^6*a5*x34^5*a3^3*a2^2*a1 + 792*a6^5*a5^2*x34^5*a3^3*a2^2*a1 + 80*a6^4*a5^3*x34^5*a3^3*a2^2*a1 + 80*a6^3*a5^4*x34^5*a3^3*a2^2*a1 + 792*a6^2*a5^5*x34^5*a3^3*a2^2*a1 - 192*a6*a5^6*x34^5*a3^3*a2^2*a1 - 4*a6^6*x34^6*a3^3*a2^2*a1 - 48*a6^5*a5*x34^6*a3^3*a2^2*a1 + 36*a6^4*a5^2*x34^6*a3^3*a2^2*a1 - 96*a6^3*a5^3*x34^6*a3^3*a2^2*a1 + 36*a6^2*a5^4*x34^6*a3^3*a2^2*a1 - 48*a6*a5^5*x34^6*a3^3*a2^2*a1 - 4*a5^6*x34^6*a3^3*a2^2*a1 + 16*a6^6*a5^5*a3^4*a2^2*a1 + 16*a6^5*a5^6*a3^4*a2^2*a1 + 190*a6^6*a5^4*x34*a3^4*a2^2*a1 + 1320*a6^5*a5^5*x34*a3^4*a2^2*a1 + 190*a6^4*a5^6*x34*a3^4*a2^2*a1 - 576*a6^6*a5^3*x34^2*a3^4*a2^2*a1 - 2034*a6^5*a5^4*x34^2*a3^4*a2^2*a1 - 2034*a6^4*a5^5*x34^2*a3^4*a2^2*a1 - 576*a6^3*a5^6*x34^2*a3^4*a2^2*a1 + 780*a6^6*a5^2*x34^3*a3^4*a2^2*a1 - 200*a6^5*a5^3*x34^3*a3^4*a2^2*a1 - 300*a6^4*a5^4*x34^3*a3^4*a2^2*a1 - 200*a6^3*a5^5*x34^3*a3^4*a2^2*a1 + 780*a6^2*a5^6*x34^3*a3^4*a2^2*a1 - 600*a6^6*a5*x34^4*a3^4*a2^2*a1 + 1932*a6^5*a5^2*x34^4*a3^4*a2^2*a1 + 616*a6^4*a5^3*x34^4*a3^4*a2^2*a1 + 616*a6^3*a5^4*x34^4*a3^4*a2^2*a1 + 1932*a6^2*a5^5*x34^4*a3^4*a2^2*a1 - 600*a6*a5^6*x34^4*a3^4*a2^2*a1 - 22*a6^6*x34^5*a3^4*a2^2*a1 - 168*a6^5*a5*x34^5*a3^4*a2^2*a1 - 192*a6^4*a5^2*x34^5*a3^4*a2^2*a1 - 712*a6^3*a5^3*x34^5*a3^4*a2^2*a1 - 192*a6^2*a5^4*x34^5*a3^4*a2^2*a1 - 168*a6*a5^5*x34^5*a3^4*a2^2*a1 - 22*a5^6*x34^5*a3^4*a2^2*a1 + 2*a6^5*x34^6*a3^4*a2^2*a1 + 36*a6^3*a5^2*x34^6*a3^4*a2^2*a1 + 36*a6^2*a5^3*x34^6*a3^4*a2^2*a1 + 2*a5^5*x34^6*a3^4*a2^2*a1 + 76*a6^6*a5^4*a3^5*a2^2*a1 + 528*a6^5*a5^5*a3^5*a2^2*a1 + 76*a6^4*a5^6*a3^5*a2^2*a1 - 384*a6^6*a5^3*x34*a3^5*a2^2*a1 - 2124*a6^5*a5^4*x34*a3^5*a2^2*a1 - 2124*a6^4*a5^5*x34*a3^5*a2^2*a1 - 384*a6^3*a5^6*x34*a3^5*a2^2*a1 + 1152*a6^6*a5^2*x34^2*a3^5*a2^2*a1 - 360*a6^5*a5^3*x34^2*a3^5*a2^2*a1 + 2316*a6^4*a5^4*x34^2*a3^5*a2^2*a1 - 360*a6^3*a5^5*x34^2*a3^5*a2^2*a1 + 1152*a6^2*a5^6*x34^2*a3^5*a2^2*a1 - 1008*a6^6*a5*x34^3*a3^5*a2^2*a1 + 2112*a6^5*a5^2*x34^3*a3^5*a2^2*a1 + 2248*a6^4*a5^3*x34^3*a3^5*a2^2*a1 + 2248*a6^3*a5^4*x34^3*a3^5*a2^2*a1 + 2112*a6^2*a5^5*x34^3*a3^5*a2^2*a1 - 1008*a6*a5^6*x34^3*a3^5*a2^2*a1 - 48*a6^6*x34^4*a3^5*a2^2*a1 - 1908*a6^4*a5^2*x34^4*a3^5*a2^2*a1 - 2256*a6^3*a5^3*x34^4*a3^5*a2^2*a1 - 1908*a6^2*a5^4*x34^4*a3^5*a2^2*a1 - 48*a5^6*x34^4*a3^5*a2^2*a1 + 12*a6^5*x34^5*a3^5*a2^2*a1 + 120*a6^4*a5*x34^5*a3^5*a2^2*a1 + 360*a6^3*a5^2*x34^5*a3^5*a2^2*a1 + 360*a6^2*a5^3*x34^5*a3^5*a2^2*a1 + 120*a6*a5^4*x34^5*a3^5*a2^2*a1 + 12*a5^5*x34^5*a3^5*a2^2*a1 + 2*a6^4*x34^6*a3^5*a2^2*a1 - 48*a6^3*a5*x34^6*a3^5*a2^2*a1 + 108*a6^2*a5^2*x34^6*a3^5*a2^2*a1 - 48*a6*a5^3*x34^6*a3^5*a2^2*a1 + 2*a5^4*x34^6*a3^5*a2^2*a1 - 128*a6^6*a5^3*a3^6*a2^2*a1 - 708*a6^5*a5^4*a3^6*a2^2*a1 - 708*a6^4*a5^5*a3^6*a2^2*a1 - 128*a6^3*a5^6*a3^6*a2^2*a1 + 840*a6^6*a5^2*x34*a3^6*a2^2*a1 - 280*a6^5*a5^3*x34*a3^6*a2^2*a1 + 2436*a6^4*a5^4*x34*a3^6*a2^2*a1 - 280*a6^3*a5^5*x34*a3^6*a2^2*a1 + 840*a6^2*a5^6*x34*a3^6*a2^2*a1 - 1008*a6^6*a5*x34^2*a3^6*a2^2*a1 + 1152*a6^5*a5^2*x34^2*a3^6*a2^2*a1 + 3344*a6^4*a5^3*x34^2*a3^6*a2^2*a1 + 3344*a6^3*a5^4*x34^2*a3^6*a2^2*a1 + 1152*a6^2*a5^5*x34^2*a3^6*a2^2*a1 - 1008*a6*a5^6*x34^2*a3^6*a2^2*a1 - 56*a6^6*x34^3*a3^6*a2^2*a1 + 672*a6^5*a5*x34^3*a3^6*a2^2*a1 - 4956*a6^4*a5^2*x34^3*a3^6*a2^2*a1 - 3920*a6^3*a5^3*x34^3*a3^6*a2^2*a1 - 4956*a6^2*a5^4*x34^3*a3^6*a2^2*a1 + 672*a6*a5^5*x34^3*a3^6*a2^2*a1 - 56*a5^6*x34^3*a3^6*a2^2*a1 + 32*a6^5*x34^4*a3^6*a2^2*a1 + 600*a6^4*a5*x34^4*a3^6*a2^2*a1 + 1296*a6^3*a5^2*x34^4*a3^6*a2^2*a1 + 1296*a6^2*a5^3*x34^4*a3^6*a2^2*a1 + 600*a6*a5^4*x34^4*a3^6*a2^2*a1 + 32*a5^5*x34^4*a3^6*a2^2*a1 + 14*a6^4*x34^5*a3^6*a2^2*a1 - 336*a6^3*a5*x34^5*a3^6*a2^2*a1 + 756*a6^2*a5^2*x34^5*a3^6*a2^2*a1 - 336*a6*a5^3*x34^5*a3^6*a2^2*a1 + 14*a5^4*x34^5*a3^6*a2^2*a1 - 4*a6^3*x34^6*a3^6*a2^2*a1 - 24*a6^2*a5*x34^6*a3^6*a2^2*a1 - 24*a6*a5^2*x34^6*a3^6*a2^2*a1 - 4*a5^3*x34^6*a3^6*a2^2*a1 + 240*a6^6*a5^2*a3^7*a2^2*a1 - 80*a6^5*a5^3*a3^7*a2^2*a1 + 696*a6^4*a5^4*a3^7*a2^2*a1 - 80*a6^3*a5^5*a3^7*a2^2*a1 + 240*a6^2*a5^6*a3^7*a2^2*a1 - 576*a6^6*a5*x34*a3^7*a2^2*a1 + 384*a6^5*a5^2*x34*a3^7*a2^2*a1 + 2224*a6^4*a5^3*x34*a3^7*a2^2*a1 + 2224*a6^3*a5^4*x34*a3^7*a2^2*a1 + 384*a6^2*a5^5*x34*a3^7*a2^2*a1 - 576*a6*a5^6*x34*a3^7*a2^2*a1 - 40*a6^6*x34^2*a3^7*a2^2*a1 + 1056*a6^5*a5*x34^2*a3^7*a2^2*a1 - 5880*a6^4*a5^2*x34^2*a3^7*a2^2*a1 - 3904*a6^3*a5^3*x34^2*a3^7*a2^2*a1 - 5880*a6^2*a5^4*x34^2*a3^7*a2^2*a1 + 1056*a6*a5^5*x34^2*a3^7*a2^2*a1 - 40*a5^6*x34^2*a3^7*a2^2*a1 + 48*a6^5*x34^3*a3^7*a2^2*a1 + 1200*a6^4*a5*x34^3*a3^7*a2^2*a1 + 2304*a6^3*a5^2*x34^3*a3^7*a2^2*a1 + 2304*a6^2*a5^3*x34^3*a3^7*a2^2*a1 + 1200*a6*a5^4*x34^3*a3^7*a2^2*a1 + 48*a5^5*x34^3*a3^7*a2^2*a1 + 40*a6^4*x34^4*a3^7*a2^2*a1 - 960*a6^3*a5*x34^4*a3^7*a2^2*a1 + 2160*a6^2*a5^2*x34^4*a3^7*a2^2*a1 - 960*a6*a5^3*x34^4*a3^7*a2^2*a1 + 40*a5^4*x34^4*a3^7*a2^2*a1 - 24*a6^3*x34^5*a3^7*a2^2*a1 - 144*a6^2*a5*x34^5*a3^7*a2^2*a1 - 144*a6*a5^2*x34^5*a3^7*a2^2*a1 - 24*a5^3*x34^5*a3^7*a2^2*a1 - 144*a6^6*a5*a3^8*a2^2*a1 + 96*a6^5*a5^2*a3^8*a2^2*a1 + 556*a6^4*a5^3*a3^8*a2^2*a1 + 556*a6^3*a5^4*a3^8*a2^2*a1 + 96*a6^2*a5^5*a3^8*a2^2*a1 - 144*a6*a5^6*a3^8*a2^2*a1 - 18*a6^6*x34*a3^8*a2^2*a1 + 648*a6^5*a5*x34*a3^8*a2^2*a1 - 3348*a6^4*a5^2*x34*a3^8*a2^2*a1 - 2088*a6^3*a5^3*x34*a3^8*a2^2*a1 - 3348*a6^2*a5^4*x34*a3^8*a2^2*a1 + 648*a6*a5^5*x34*a3^8*a2^2*a1 - 18*a5^6*x34*a3^8*a2^2*a1 + 42*a6^5*x34^2*a3^8*a2^2*a1 + 1200*a6^4*a5*x34^2*a3^8*a2^2*a1 + 2196*a6^3*a5^2*x34^2*a3^8*a2^2*a1 + 2196*a6^2*a5^3*x34^2*a3^8*a2^2*a1 + 1200*a6*a5^4*x34^2*a3^8*a2^2*a1 + 42*a5^5*x34^2*a3^8*a2^2*a1 + 60*a6^4*x34^3*a3^8*a2^2*a1 - 1440*a6^3*a5*x34^3*a3^8*a2^2*a1 + 3240*a6^2*a5^2*x34^3*a3^8*a2^2*a1 - 1440*a6*a5^3*x34^3*a3^8*a2^2*a1 + 60*a5^4*x34^3*a3^8*a2^2*a1 - 60*a6^3*x34^4*a3^8*a2^2*a1 - 360*a6^2*a5*x34^4*a3^8*a2^2*a1 - 360*a6*a5^2*x34^4*a3^8*a2^2*a1 - 60*a5^3*x34^4*a3^8*a2^2*a1 - 4*a6^6*a3^9*a2^2*a1 + 144*a6^5*a5*a3^9*a2^2*a1 - 744*a6^4*a5^2*a3^9*a2^2*a1 - 464*a6^3*a5^3*a3^9*a2^2*a1 - 744*a6^2*a5^4*a3^9*a2^2*a1 + 144*a6*a5^5*a3^9*a2^2*a1 - 4*a5^6*a3^9*a2^2*a1 + 20*a6^5*x34*a3^9*a2^2*a1 + 600*a6^4*a5*x34*a3^9*a2^2*a1 + 1080*a6^3*a5^2*x34*a3^9*a2^2*a1 + 1080*a6^2*a5^3*x34*a3^9*a2^2*a1 + 600*a6*a5^4*x34*a3^9*a2^2*a1 + 20*a5^5*x34*a3^9*a2^2*a1 + 50*a6^4*x34^2*a3^9*a2^2*a1 - 1200*a6^3*a5*x34^2*a3^9*a2^2*a1 + 2700*a6^2*a5^2*x34^2*a3^9*a2^2*a1 - 1200*a6*a5^3*x34^2*a3^9*a2^2*a1 + 50*a5^4*x34^2*a3^9*a2^2*a1 - 80*a6^3*x34^3*a3^9*a2^2*a1 - 480*a6^2*a5*x34^3*a3^9*a2^2*a1 - 480*a6*a5^2*x34^3*a3^9*a2^2*a1 - 80*a5^3*x34^3*a3^9*a2^2*a1 + 4*a6^5*a3^10*a2^2*a1 + 120*a6^4*a5*a3^10*a2^2*a1 + 216*a6^3*a5^2*a3^10*a2^2*a1 + 216*a6^2*a5^3*a3^10*a2^2*a1 + 120*a6*a5^4*a3^10*a2^2*a1 + 4*a5^5*a3^10*a2^2*a1 + 22*a6^4*x34*a3^10*a2^2*a1 - 528*a6^3*a5*x34*a3^10*a2^2*a1 + 1188*a6^2*a5^2*x34*a3^10*a2^2*a1 - 528*a6*a5^3*x34*a3^10*a2^2*a1 + 22*a5^4*x34*a3^10*a2^2*a1 - 60*a6^3*x34^2*a3^10*a2^2*a1 - 360*a6^2*a5*x34^2*a3^10*a2^2*a1 - 360*a6*a5^2*x34^2*a3^10*a2^2*a1 - 60*a5^3*x34^2*a3^10*a2^2*a1 + 4*a6^4*a3^11*a2^2*a1 - 96*a6^3*a5*a3^11*a2^2*a1 + 216*a6^2*a5^2*a3^11*a2^2*a1 - 96*a6*a5^3*a3^11*a2^2*a1 + 4*a5^4*a3^11*a2^2*a1 - 24*a6^3*x34*a3^11*a2^2*a1 - 144*a6^2*a5*x34*a3^11*a2^2*a1 - 144*a6*a5^2*x34*a3^11*a2^2*a1 - 24*a5^3*x34*a3^11*a2^2*a1 - 4*a6^3*a3^12*a2^2*a1 - 24*a6^2*a5*a3^12*a2^2*a1 - 24*a6*a5^2*a3^12*a2^2*a1 - 4*a5^3*a3^12*a2^2*a1 - 4*a6^6*a5^6*x34^2*a2^3*a1 + 40*a6^6*a5^5*x34^3*a2^3*a1 + 40*a6^5*a5^6*x34^3*a2^3*a1 - 28*a6^6*a5^4*x34^4*a2^3*a1 - 48*a6^5*a5^5*x34^4*a2^3*a1 - 28*a6^4*a5^6*x34^4*a2^3*a1 + 40*a6^6*a5^3*x34^5*a2^3*a1 - 48*a6^5*a5^4*x34^5*a2^3*a1 - 48*a6^4*a5^5*x34^5*a2^3*a1 + 40*a6^3*a5^6*x34^5*a2^3*a1 - 4*a6^6*a5^2*x34^6*a2^3*a1 + 40*a6^5*a5^3*x34^6*a2^3*a1 - 28*a6^4*a5^4*x34^6*a2^3*a1 + 40*a6^3*a5^5*x34^6*a2^3*a1 - 4*a6^2*a5^6*x34^6*a2^3*a1 + 40*a6^6*a5^6*x34*a3*a2^3*a1 + 72*a6^6*a5^5*x34^2*a3*a2^3*a1 + 72*a6^5*a5^6*x34^2*a3*a2^3*a1 - 80*a6^6*a5^4*x34^3*a3*a2^3*a1 - 352*a6^5*a5^5*x34^3*a3*a2^3*a1 - 80*a6^4*a5^6*x34^3*a3*a2^3*a1 + 232*a6^6*a5^3*x34^4*a3*a2^3*a1 - 96*a6^5*a5^4*x34^4*a3*a2^3*a1 - 96*a6^4*a5^5*x34^4*a3*a2^3*a1 + 232*a6^3*a5^6*x34^4*a3*a2^3*a1 - 72*a6^6*a5^2*x34^5*a3*a2^3*a1 + 80*a6^5*a5^3*x34^5*a3*a2^3*a1 - 24*a6^4*a5^4*x34^5*a3*a2^3*a1 + 80*a6^3*a5^5*x34^5*a3*a2^3*a1 - 72*a6^2*a5^6*x34^5*a3*a2^3*a1 + 48*a6^6*a5*x34^6*a3*a2^3*a1 - 48*a6^5*a5^2*x34^6*a3*a2^3*a1 + 32*a6^4*a5^3*x34^6*a3*a2^3*a1 + 32*a6^3*a5^4*x34^6*a3*a2^3*a1 - 48*a6^2*a5^5*x34^6*a3*a2^3*a1 + 48*a6*a5^6*x34^6*a3*a2^3*a1 + 40*a6^6*a5^6*a3^2*a2^3*a1 - 24*a6^6*a5^5*x34*a3^2*a2^3*a1 - 24*a6^5*a5^6*x34*a3^2*a2^3*a1 - 36*a6^6*a5^4*x34^2*a3^2*a2^3*a1 - 624*a6^5*a5^5*x34^2*a3^2*a2^3*a1 - 36*a6^4*a5^6*x34^2*a3^2*a2^3*a1 + 432*a6^6*a5^3*x34^3*a3^2*a2^3*a1 - 40*a6^5*a5^4*x34^3*a3^2*a2^3*a1 - 40*a6^4*a5^5*x34^3*a3^2*a2^3*a1 + 432*a6^3*a5^6*x34^3*a3^2*a2^3*a1 - 264*a6^6*a5^2*x34^4*a3^2*a2^3*a1 - 336*a6^5*a5^3*x34^4*a3^2*a2^3*a1 + 1056*a6^4*a5^4*x34^4*a3^2*a2^3*a1 - 336*a6^3*a5^5*x34^4*a3^2*a2^3*a1 - 264*a6^2*a5^6*x34^4*a3^2*a2^3*a1 + 240*a6^6*a5*x34^5*a3^2*a2^3*a1 - 144*a6^5*a5^2*x34^5*a3^2*a2^3*a1 + 56*a6^4*a5^3*x34^5*a3^2*a2^3*a1 + 56*a6^3*a5^4*x34^5*a3^2*a2^3*a1 - 144*a6^2*a5^5*x34^5*a3^2*a2^3*a1 + 240*a6*a5^6*x34^5*a3^2*a2^3*a1 - 4*a6^6*x34^6*a3^2*a2^3*a1 - 48*a6^5*a5*x34^6*a3^2*a2^3*a1 + 36*a6^4*a5^2*x34^6*a3^2*a2^3*a1 - 96*a6^3*a5^3*x34^6*a3^2*a2^3*a1 + 36*a6^2*a5^4*x34^6*a3^2*a2^3*a1 - 48*a6*a5^5*x34^6*a3^2*a2^3*a1 - 4*a5^6*x34^6*a3^2*a2^3*a1 - 16*a6^6*a5^5*a3^3*a2^3*a1 - 16*a6^5*a5^6*a3^3*a2^3*a1 + 88*a6^6*a5^4*x34*a3^3*a2^3*a1 - 544*a6^5*a5^5*x34*a3^3*a2^3*a1 + 88*a6^4*a5^6*x34*a3^3*a2^3*a1 + 208*a6^6*a5^3*x34^2*a3^3*a2^3*a1 - 160*a6^5*a5^4*x34^2*a3^3*a2^3*a1 - 160*a6^4*a5^5*x34^2*a3^3*a2^3*a1 + 208*a6^3*a5^6*x34^2*a3^3*a2^3*a1 - 512*a6^6*a5^2*x34^3*a3^3*a2^3*a1 - 96*a6^5*a5^3*x34^3*a3^3*a2^3*a1 + 3136*a6^4*a5^4*x34^3*a3^3*a2^3*a1 - 96*a6^3*a5^5*x34^3*a3^3*a2^3*a1 - 512*a6^2*a5^6*x34^3*a3^3*a2^3*a1 + 512*a6^6*a5*x34^4*a3^3*a2^3*a1 - 136*a6^5*a5^2*x34^4*a3^3*a2^3*a1 - 968*a6^4*a5^3*x34^4*a3^3*a2^3*a1 - 968*a6^3*a5^4*x34^4*a3^3*a2^3*a1 - 136*a6^2*a5^5*x34^4*a3^3*a2^3*a1 + 512*a6*a5^6*x34^4*a3^3*a2^3*a1 + 16*a6^6*x34^5*a3^3*a2^3*a1 - 448*a6^5*a5*x34^5*a3^3*a2^3*a1 + 80*a6^4*a5^2*x34^5*a3^3*a2^3*a1 + 672*a6^3*a5^3*x34^5*a3^3*a2^3*a1 + 80*a6^2*a5^4*x34^5*a3^3*a2^3*a1 - 448*a6*a5^5*x34^5*a3^3*a2^3*a1 + 16*a5^6*x34^5*a3^3*a2^3*a1 + 40*a6^5*x34^6*a3^3*a2^3*a1 + 32*a6^4*a5*x34^6*a3^3*a2^3*a1 - 96*a6^3*a5^2*x34^6*a3^3*a2^3*a1 - 96*a6^2*a5^3*x34^6*a3^3*a2^3*a1 + 32*a6*a5^4*x34^6*a3^3*a2^3*a1 + 40*a5^5*x34^6*a3^3*a2^3*a1 + 44*a6^6*a5^4*a3^4*a2^3*a1 - 272*a6^5*a5^5*a3^4*a2^3*a1 + 44*a6^4*a5^6*a3^4*a2^3*a1 - 120*a6^6*a5^3*x34*a3^4*a2^3*a1 - 200*a6^5*a5^4*x34*a3^4*a2^3*a1 - 200*a6^4*a5^5*x34*a3^4*a2^3*a1 - 120*a6^3*a5^6*x34*a3^4*a2^3*a1 - 576*a6^6*a5^2*x34^2*a3^4*a2^3*a1 + 1792*a6^5*a5^3*x34^2*a3^4*a2^3*a1 + 4008*a6^4*a5^4*x34^2*a3^4*a2^3*a1 + 1792*a6^3*a5^5*x34^2*a3^4*a2^3*a1 - 576*a6^2*a5^6*x34^2*a3^4*a2^3*a1 + 640*a6^6*a5*x34^3*a3^4*a2^3*a1 - 200*a6^5*a5^2*x34^3*a3^4*a2^3*a1 - 4560*a6^4*a5^3*x34^3*a3^4*a2^3*a1 - 4560*a6^3*a5^4*x34^3*a3^4*a2^3*a1 - 200*a6^2*a5^5*x34^3*a3^4*a2^3*a1 + 640*a6*a5^6*x34^3*a3^4*a2^3*a1 + 112*a6^6*x34^4*a3^4*a2^3*a1 - 1376*a6^5*a5*x34^4*a3^4*a2^3*a1 + 616*a6^4*a5^2*x34^4*a3^4*a2^3*a1 + 4032*a6^3*a5^3*x34^4*a3^4*a2^3*a1 + 616*a6^2*a5^4*x34^4*a3^4*a2^3*a1 - 1376*a6*a5^5*x34^4*a3^4*a2^3*a1 + 112*a5^6*x34^4*a3^4*a2^3*a1 + 192*a6^5*x34^5*a3^4*a2^3*a1 + 336*a6^4*a5*x34^5*a3^4*a2^3*a1 - 712*a6^3*a5^2*x34^5*a3^4*a2^3*a1 - 712*a6^2*a5^3*x34^5*a3^4*a2^3*a1 + 336*a6*a5^4*x34^5*a3^4*a2^3*a1 + 192*a5^5*x34^5*a3^4*a2^3*a1 - 28*a6^4*x34^6*a3^4*a2^3*a1 + 32*a6^3*a5*x34^6*a3^4*a2^3*a1 + 36*a6^2*a5^2*x34^6*a3^4*a2^3*a1 + 32*a6*a5^3*x34^6*a3^4*a2^3*a1 - 28*a5^4*x34^6*a3^4*a2^3*a1 - 48*a6^6*a5^3*a3^5*a2^3*a1 - 80*a6^5*a5^4*a3^5*a2^3*a1 - 80*a6^4*a5^5*a3^5*a2^3*a1 - 48*a6^3*a5^6*a3^5*a2^3*a1 - 384*a6^6*a5^2*x34*a3^5*a2^3*a1 + 2208*a6^5*a5^3*x34*a3^5*a2^3*a1 + 2928*a6^4*a5^4*x34*a3^5*a2^3*a1 + 2208*a6^3*a5^5*x34*a3^5*a2^3*a1 - 384*a6^2*a5^6*x34*a3^5*a2^3*a1 + 480*a6^6*a5*x34^2*a3^5*a2^3*a1 - 360*a6^5*a5^2*x34^2*a3^5*a2^3*a1 - 7928*a6^4*a5^3*x34^2*a3^5*a2^3*a1 - 7928*a6^3*a5^4*x34^2*a3^5*a2^3*a1 - 360*a6^2*a5^5*x34^2*a3^5*a2^3*a1 + 480*a6*a5^6*x34^2*a3^5*a2^3*a1 + 248*a6^6*x34^3*a3^5*a2^3*a1 - 2144*a6^5*a5*x34^3*a3^5*a2^3*a1 + 2248*a6^4*a5^2*x34^3*a3^5*a2^3*a1 + 8736*a6^3*a5^3*x34^3*a3^5*a2^3*a1 + 2248*a6^2*a5^4*x34^3*a3^5*a2^3*a1 - 2144*a6*a5^5*x34^3*a3^5*a2^3*a1 + 248*a5^6*x34^3*a3^5*a2^3*a1 + 312*a6^5*x34^4*a3^5*a2^3*a1 + 1344*a6^4*a5*x34^4*a3^5*a2^3*a1 - 2256*a6^3*a5^2*x34^4*a3^5*a2^3*a1 - 2256*a6^2*a5^3*x34^4*a3^5*a2^3*a1 + 1344*a6*a5^4*x34^4*a3^5*a2^3*a1 + 312*a5^5*x34^4*a3^5*a2^3*a1 - 216*a6^4*x34^5*a3^5*a2^3*a1 + 32*a6^3*a5*x34^5*a3^5*a2^3*a1 + 360*a6^2*a5^2*x34^5*a3^5*a2^3*a1 + 32*a6*a5^3*x34^5*a3^5*a2^3*a1 - 216*a5^4*x34^5*a3^5*a2^3*a1 + 40*a6^3*x34^6*a3^5*a2^3*a1 - 48*a6^2*a5*x34^6*a3^5*a2^3*a1 - 48*a6*a5^2*x34^6*a3^5*a2^3*a1 + 40*a5^3*x34^6*a3^5*a2^3*a1 - 128*a6^6*a5^2*a3^6*a2^3*a1 + 736*a6^5*a5^3*a3^6*a2^3*a1 + 976*a6^4*a5^4*a3^6*a2^3*a1 + 736*a6^3*a5^5*a3^6*a2^3*a1 - 128*a6^2*a5^6*a3^6*a2^3*a1 + 224*a6^6*a5*x34*a3^6*a2^3*a1 - 280*a6^5*a5^2*x34*a3^6*a2^3*a1 - 6104*a6^4*a5^3*x34*a3^6*a2^3*a1 - 6104*a6^3*a5^4*x34*a3^6*a2^3*a1 - 280*a6^2*a5^5*x34*a3^6*a2^3*a1 + 224*a6*a5^6*x34*a3^6*a2^3*a1 + 288*a6^6*x34^2*a3^6*a2^3*a1 - 1984*a6^5*a5*x34^2*a3^6*a2^3*a1 + 3344*a6^4*a5^2*x34^2*a3^6*a2^3*a1 + 10080*a6^3*a5^3*x34^2*a3^6*a2^3*a1 + 3344*a6^2*a5^4*x34^2*a3^6*a2^3*a1 - 1984*a6*a5^5*x34^2*a3^6*a2^3*a1 + 288*a5^6*x34^2*a3^6*a2^3*a1 + 168*a6^5*x34^3*a3^6*a2^3*a1 + 2688*a6^4*a5*x34^3*a3^6*a2^3*a1 - 3920*a6^3*a5^2*x34^3*a3^6*a2^3*a1 - 3920*a6^2*a5^3*x34^3*a3^6*a2^3*a1 + 2688*a6*a5^4*x34^3*a3^6*a2^3*a1 + 168*a5^5*x34^3*a3^6*a2^3*a1 - 688*a6^4*x34^4*a3^6*a2^3*a1 - 288*a6^3*a5*x34^4*a3^6*a2^3*a1 + 1296*a6^2*a5^2*x34^4*a3^6*a2^3*a1 - 288*a6*a5^3*x34^4*a3^6*a2^3*a1 - 688*a5^4*x34^4*a3^6*a2^3*a1 + 280*a6^3*x34^5*a3^6*a2^3*a1 - 336*a6^2*a5*x34^5*a3^6*a2^3*a1 - 336*a6*a5^2*x34^5*a3^6*a2^3*a1 + 280*a5^3*x34^5*a3^6*a2^3*a1 - 4*a6^2*x34^6*a3^6*a2^3*a1 + 48*a6*a5*x34^6*a3^6*a2^3*a1 - 4*a5^2*x34^6*a3^6*a2^3*a1 + 64*a6^6*a5*a3^7*a2^3*a1 - 80*a6^5*a5^2*a3^7*a2^3*a1 - 1744*a6^4*a5^3*a3^7*a2^3*a1 - 1744*a6^3*a5^4*a3^7*a2^3*a1 - 80*a6^2*a5^5*a3^7*a2^3*a1 + 64*a6*a5^6*a3^7*a2^3*a1 + 176*a6^6*x34*a3^7*a2^3*a1 - 1088*a6^5*a5*x34*a3^7*a2^3*a1 + 2224*a6^4*a5^2*x34*a3^7*a2^3*a1 + 6144*a6^3*a5^3*x34*a3^7*a2^3*a1 + 2224*a6^2*a5^4*x34*a3^7*a2^3*a1 - 1088*a6*a5^5*x34*a3^7*a2^3*a1 + 176*a5^6*x34*a3^7*a2^3*a1 - 48*a6^5*x34^2*a3^7*a2^3*a1 + 2880*a6^4*a5*x34^2*a3^7*a2^3*a1 - 3904*a6^3*a5^2*x34^2*a3^7*a2^3*a1 - 3904*a6^2*a5^3*x34^2*a3^7*a2^3*a1 + 2880*a6*a5^4*x34^2*a3^7*a2^3*a1 - 48*a5^5*x34^2*a3^7*a2^3*a1 - 1152*a6^4*x34^3*a3^7*a2^3*a1 - 832*a6^3*a5*x34^3*a3^7*a2^3*a1 + 2304*a6^2*a5^2*x34^3*a3^7*a2^3*a1 - 832*a6*a5^3*x34^3*a3^7*a2^3*a1 - 1152*a5^4*x34^3*a3^7*a2^3*a1 + 800*a6^3*x34^4*a3^7*a2^3*a1 - 960*a6^2*a5*x34^4*a3^7*a2^3*a1 - 960*a6*a5^2*x34^4*a3^7*a2^3*a1 + 800*a5^3*x34^4*a3^7*a2^3*a1 - 24*a6^2*x34^5*a3^7*a2^3*a1 + 288*a6*a5*x34^5*a3^7*a2^3*a1 - 24*a5^2*x34^5*a3^7*a2^3*a1 + 44*a6^6*a3^8*a2^3*a1 - 272*a6^5*a5*a3^8*a2^3*a1 + 556*a6^4*a5^2*a3^8*a2^3*a1 + 1536*a6^3*a5^3*a3^8*a2^3*a1 + 556*a6^2*a5^4*a3^8*a2^3*a1 - 272*a6*a5^5*a3^8*a2^3*a1 + 44*a5^6*a3^8*a2^3*a1 - 72*a6^5*x34*a3^8*a2^3*a1 + 1584*a6^4*a5*x34*a3^8*a2^3*a1 - 2088*a6^3*a5^2*x34*a3^8*a2^3*a1 - 2088*a6^2*a5^3*x34*a3^8*a2^3*a1 + 1584*a6*a5^4*x34*a3^8*a2^3*a1 - 72*a5^5*x34*a3^8*a2^3*a1 - 1068*a6^4*x34^2*a3^8*a2^3*a1 - 928*a6^3*a5*x34^2*a3^8*a2^3*a1 + 2196*a6^2*a5^2*x34^2*a3^8*a2^3*a1 - 928*a6*a5^3*x34^2*a3^8*a2^3*a1 - 1068*a5^4*x34^2*a3^8*a2^3*a1 + 1200*a6^3*x34^3*a3^8*a2^3*a1 - 1440*a6^2*a5*x34^3*a3^8*a2^3*a1 - 1440*a6*a5^2*x34^3*a3^8*a2^3*a1 + 1200*a5^3*x34^3*a3^8*a2^3*a1 - 60*a6^2*x34^4*a3^8*a2^3*a1 + 720*a6*a5*x34^4*a3^8*a2^3*a1 - 60*a5^2*x34^4*a3^8*a2^3*a1 - 16*a6^5*a3^9*a2^3*a1 + 352*a6^4*a5*a3^9*a2^3*a1 - 464*a6^3*a5^2*a3^9*a2^3*a1 - 464*a6^2*a5^3*a3^9*a2^3*a1 + 352*a6*a5^4*a3^9*a2^3*a1 - 16*a5^5*a3^9*a2^3*a1 - 520*a6^4*x34*a3^9*a2^3*a1 - 480*a6^3*a5*x34*a3^9*a2^3*a1 + 1080*a6^2*a5^2*x34*a3^9*a2^3*a1 - 480*a6*a5^3*x34*a3^9*a2^3*a1 - 520*a5^4*x34*a3^9*a2^3*a1 + 1000*a6^3*x34^2*a3^9*a2^3*a1 - 1200*a6^2*a5*x34^2*a3^9*a2^3*a1 - 1200*a6*a5^2*x34^2*a3^9*a2^3*a1 + 1000*a5^3*x34^2*a3^9*a2^3*a1 - 80*a6^2*x34^3*a3^9*a2^3*a1 + 960*a6*a5*x34^3*a3^9*a2^3*a1 - 80*a5^2*x34^3*a3^9*a2^3*a1 - 104*a6^4*a3^10*a2^3*a1 - 96*a6^3*a5*a3^10*a2^3*a1 + 216*a6^2*a5^2*a3^10*a2^3*a1 - 96*a6*a5^3*a3^10*a2^3*a1 - 104*a5^4*a3^10*a2^3*a1 + 440*a6^3*x34*a3^10*a2^3*a1 - 528*a6^2*a5*x34*a3^10*a2^3*a1 - 528*a6*a5^2*x34*a3^10*a2^3*a1 + 440*a5^3*x34*a3^10*a2^3*a1 - 60*a6^2*x34^2*a3^10*a2^3*a1 + 720*a6*a5*x34^2*a3^10*a2^3*a1 - 60*a5^2*x34^2*a3^10*a2^3*a1 + 80*a6^3*a3^11*a2^3*a1 - 96*a6^2*a5*a3^11*a2^3*a1 - 96*a6*a5^2*a3^11*a2^3*a1 + 80*a5^3*a3^11*a2^3*a1 - 24*a6^2*x34*a3^11*a2^3*a1 + 288*a6*a5*x34*a3^11*a2^3*a1 - 24*a5^2*x34*a3^11*a2^3*a1 - 4*a6^2*a3^12*a2^3*a1 + 48*a6*a5*a3^12*a2^3*a1 - 4*a5^2*a3^12*a2^3*a1 - 8*a6^6*a5^6*x34*a2^4*a1 + 2*a6^6*a5^5*x34^2*a2^4*a1 + 2*a6^5*a5^6*x34^2*a2^4*a1 - 28*a6^6*a5^4*x34^3*a2^4*a1 - 48*a6^5*a5^5*x34^3*a2^4*a1 - 28*a6^4*a5^6*x34^3*a2^4*a1 - 28*a6^6*a5^3*x34^4*a2^4*a1 + 108*a6^5*a5^4*x34^4*a2^4*a1 + 108*a6^4*a5^5*x34^4*a2^4*a1 - 28*a6^3*a5^6*x34^4*a2^4*a1 + 2*a6^6*a5^2*x34^5*a2^4*a1 - 48*a6^5*a5^3*x34^5*a2^4*a1 + 108*a6^4*a5^4*x34^5*a2^4*a1 - 48*a6^3*a5^5*x34^5*a2^4*a1 + 2*a6^2*a5^6*x34^5*a2^4*a1 - 8*a6^6*a5*x34^6*a2^4*a1 + 2*a6^5*a5^2*x34^6*a2^4*a1 - 28*a6^4*a5^3*x34^6*a2^4*a1 - 28*a6^3*a5^4*x34^6*a2^4*a1 + 2*a6^2*a5^5*x34^6*a2^4*a1 - 8*a6*a5^6*x34^6*a2^4*a1 - 16*a6^6*a5^6*a3*a2^4*a1 + 4*a6^6*a5^5*x34*a3*a2^4*a1 + 4*a6^5*a5^6*x34*a3*a2^4*a1 - 84*a6^6*a5^4*x34^2*a3*a2^4*a1 - 24*a6^5*a5^5*x34^2*a3*a2^4*a1 - 84*a6^4*a5^6*x34^2*a3*a2^4*a1 - 80*a6^6*a5^3*x34^3*a3*a2^4*a1 + 576*a6^5*a5^4*x34^3*a3*a2^4*a1 + 576*a6^4*a5^5*x34^3*a3*a2^4*a1 - 80*a6^3*a5^6*x34^3*a3*a2^4*a1 + 10*a6^6*a5^2*x34^4*a3*a2^4*a1 - 96*a6^5*a5^3*x34^4*a3*a2^4*a1 - 756*a6^4*a5^4*x34^4*a3*a2^4*a1 - 96*a6^3*a5^5*x34^4*a3*a2^4*a1 + 10*a6^2*a5^6*x34^4*a3*a2^4*a1 - 48*a6^6*a5*x34^5*a3*a2^4*a1 + 132*a6^5*a5^2*x34^5*a3*a2^4*a1 - 24*a6^4*a5^3*x34^5*a3*a2^4*a1 - 24*a6^3*a5^4*x34^5*a3*a2^4*a1 + 132*a6^2*a5^5*x34^5*a3*a2^4*a1 - 48*a6*a5^6*x34^5*a3*a2^4*a1 - 8*a6^6*x34^6*a3*a2^4*a1 + 32*a6^3*a5^3*x34^6*a3*a2^4*a1 - 8*a5^6*x34^6*a3*a2^4*a1 + 4*a6^6*a5^5*a3^2*a2^4*a1 + 4*a6^5*a5^6*a3^2*a2^4*a1 - 84*a6^6*a5^4*x34*a3^2*a2^4*a1 + 216*a6^5*a5^5*x34*a3^2*a2^4*a1 - 84*a6^4*a5^6*x34*a3^2*a2^4*a1 - 36*a6^6*a5^3*x34^2*a3^2*a2^4*a1 + 672*a6^5*a5^4*x34^2*a3^2*a2^4*a1 + 672*a6^4*a5^5*x34^2*a3^2*a2^4*a1 - 36*a6^3*a5^6*x34^2*a3^2*a2^4*a1 + 56*a6^6*a5^2*x34^3*a3^2*a2^4*a1 - 40*a6^5*a5^3*x34^3*a3^2*a2^4*a1 - 3348*a6^4*a5^4*x34^3*a3^2*a2^4*a1 - 40*a6^3*a5^5*x34^3*a3^2*a2^4*a1 + 56*a6^2*a5^6*x34^3*a3^2*a2^4*a1 - 120*a6^6*a5*x34^4*a3^2*a2^4*a1 + 222*a6^5*a5^2*x34^4*a3^2*a2^4*a1 + 1056*a6^4*a5^3*x34^4*a3^2*a2^4*a1 + 1056*a6^3*a5^4*x34^4*a3^2*a2^4*a1 + 222*a6^2*a5^5*x34^4*a3^2*a2^4*a1 - 120*a6*a5^6*x34^4*a3^2*a2^4*a1 - 46*a6^6*x34^5*a3^2*a2^4*a1 + 120*a6^5*a5*x34^5*a3^2*a2^4*a1 - 408*a6^4*a5^2*x34^5*a3^2*a2^4*a1 + 56*a6^3*a5^3*x34^5*a3^2*a2^4*a1 - 408*a6^2*a5^4*x34^5*a3^2*a2^4*a1 + 120*a6*a5^5*x34^5*a3^2*a2^4*a1 - 46*a5^6*x34^5*a3^2*a2^4*a1 + 2*a6^5*x34^6*a3^2*a2^4*a1 + 36*a6^3*a5^2*x34^6*a3^2*a2^4*a1 + 36*a6^2*a5^3*x34^6*a3^2*a2^4*a1 + 2*a5^5*x34^6*a3^2*a2^4*a1 - 56*a6^6*a5^4*a3^3*a2^4*a1 + 144*a6^5*a5^5*a3^3*a2^4*a1 - 56*a6^4*a5^6*a3^3*a2^4*a1 + 88*a6^6*a5^3*x34*a3^3*a2^4*a1 + 192*a6^5*a5^4*x34*a3^3*a2^4*a1 + 192*a6^4*a5^5*x34*a3^3*a2^4*a1 + 88*a6^3*a5^6*x34*a3^3*a2^4*a1 + 164*a6^6*a5^2*x34^2*a3^3*a2^4*a1 - 160*a6^5*a5^3*x34^2*a3^3*a2^4*a1 - 3672*a6^4*a5^4*x34^2*a3^3*a2^4*a1 - 160*a6^3*a5^5*x34^2*a3^3*a2^4*a1 + 164*a6^2*a5^6*x34^2*a3^3*a2^4*a1 - 128*a6^6*a5*x34^3*a3^3*a2^4*a1 - 528*a6^5*a5^2*x34^3*a3^3*a2^4*a1 + 3136*a6^4*a5^3*x34^3*a3^3*a2^4*a1 + 3136*a6^3*a5^4*x34^3*a3^3*a2^4*a1 - 528*a6^2*a5^5*x34^3*a3^3*a2^4*a1 - 128*a6*a5^6*x34^3*a3^3*a2^4*a1 - 138*a6^6*x34^4*a3^3*a2^4*a1 + 744*a6^5*a5*x34^4*a3^3*a2^4*a1 - 1284*a6^4*a5^2*x34^4*a3^3*a2^4*a1 - 968*a6^3*a5^3*x34^4*a3^3*a2^4*a1 - 1284*a6^2*a5^4*x34^4*a3^3*a2^4*a1 + 744*a6*a5^5*x34^4*a3^3*a2^4*a1 - 138*a5^6*x34^4*a3^3*a2^4*a1 - 36*a6^5*x34^5*a3^3*a2^4*a1 + 144*a6^4*a5*x34^5*a3^3*a2^4*a1 + 80*a6^3*a5^2*x34^5*a3^3*a2^4*a1 + 80*a6^2*a5^3*x34^5*a3^3*a2^4*a1 + 144*a6*a5^4*x34^5*a3^3*a2^4*a1 - 36*a5^5*x34^5*a3^3*a2^4*a1 - 28*a6^4*x34^6*a3^3*a2^4*a1 + 32*a6^3*a5*x34^6*a3^3*a2^4*a1 + 36*a6^2*a5^2*x34^6*a3^3*a2^4*a1 + 32*a6*a5^3*x34^6*a3^3*a2^4*a1 - 28*a5^4*x34^6*a3^3*a2^4*a1 + 44*a6^6*a5^3*a3^4*a2^4*a1 + 96*a6^5*a5^4*a3^4*a2^4*a1 + 96*a6^4*a5^5*a3^4*a2^4*a1 + 44*a6^3*a5^6*a3^4*a2^4*a1 + 190*a6^6*a5^2*x34*a3^4*a2^4*a1 - 200*a6^5*a5^3*x34*a3^4*a2^4*a1 - 2160*a6^4*a5^4*x34*a3^4*a2^4*a1 - 200*a6^3*a5^5*x34*a3^4*a2^4*a1 + 190*a6^2*a5^6*x34*a3^4*a2^4*a1 - 24*a6^6*a5*x34^2*a3^4*a2^4*a1 - 2034*a6^5*a5^2*x34^2*a3^4*a2^4*a1 + 4008*a6^4*a5^3*x34^2*a3^4*a2^4*a1 + 4008*a6^3*a5^4*x34^2*a3^4*a2^4*a1 - 2034*a6^2*a5^5*x34^2*a3^4*a2^4*a1 - 24*a6*a5^6*x34^2*a3^4*a2^4*a1 - 280*a6^6*x34^3*a3^4*a2^4*a1 + 1920*a6^5*a5*x34^3*a3^4*a2^4*a1 - 300*a6^4*a5^2*x34^3*a3^4*a2^4*a1 - 4560*a6^3*a5^3*x34^3*a3^4*a2^4*a1 - 300*a6^2*a5^4*x34^3*a3^4*a2^4*a1 + 1920*a6*a5^5*x34^3*a3^4*a2^4*a1 - 280*a5^6*x34^3*a3^4*a2^4*a1 - 102*a6^5*x34^4*a3^4*a2^4*a1 - 576*a6^4*a5*x34^4*a3^4*a2^4*a1 + 616*a6^3*a5^2*x34^4*a3^4*a2^4*a1 + 616*a6^2*a5^3*x34^4*a3^4*a2^4*a1 - 576*a6*a5^4*x34^4*a3^4*a2^4*a1 - 102*a5^5*x34^4*a3^4*a2^4*a1 - 60*a6^4*x34^5*a3^4*a2^4*a1 + 336*a6^3*a5*x34^5*a3^4*a2^4*a1 - 192*a6^2*a5^2*x34^5*a3^4*a2^4*a1 + 336*a6*a5^3*x34^5*a3^4*a2^4*a1 - 60*a5^4*x34^5*a3^4*a2^4*a1 - 28*a6^3*x34^6*a3^4*a2^4*a1 - 28*a5^3*x34^6*a3^4*a2^4*a1 + 76*a6^6*a5^2*a3^5*a2^4*a1 - 80*a6^5*a5^3*a3^5*a2^4*a1 - 864*a6^4*a5^4*a3^5*a2^4*a1 - 80*a6^3*a5^5*a3^5*a2^4*a1 + 76*a6^2*a5^6*a3^5*a2^4*a1 + 48*a6^6*a5*x34*a3^5*a2^4*a1 - 2124*a6^5*a5^2*x34*a3^5*a2^4*a1 + 2928*a6^4*a5^3*x34*a3^5*a2^4*a1 + 2928*a6^3*a5^4*x34*a3^5*a2^4*a1 - 2124*a6^2*a5^5*x34*a3^5*a2^4*a1 + 48*a6*a5^6*x34*a3^5*a2^4*a1 - 350*a6^6*x34^2*a3^5*a2^4*a1 + 2616*a6^5*a5*x34^2*a3^5*a2^4*a1 + 2316*a6^4*a5^2*x34^2*a3^5*a2^4*a1 - 7928*a6^3*a5^3*x34^2*a3^5*a2^4*a1 + 2316*a6^2*a5^4*x34^2*a3^5*a2^4*a1 + 2616*a6*a5^5*x34^2*a3^5*a2^4*a1 - 350*a5^6*x34^2*a3^5*a2^4*a1 - 56*a6^5*x34^3*a3^5*a2^4*a1 - 3600*a6^4*a5*x34^3*a3^5*a2^4*a1 + 2248*a6^3*a5^2*x34^3*a3^5*a2^4*a1 + 2248*a6^2*a5^3*x34^3*a3^5*a2^4*a1 - 3600*a6*a5^4*x34^3*a3^5*a2^4*a1 - 56*a5^5*x34^3*a3^5*a2^4*a1 + 228*a6^4*x34^4*a3^5*a2^4*a1 + 1344*a6^3*a5*x34^4*a3^5*a2^4*a1 - 1908*a6^2*a5^2*x34^4*a3^5*a2^4*a1 + 1344*a6*a5^3*x34^4*a3^5*a2^4*a1 + 228*a5^4*x34^4*a3^5*a2^4*a1 - 216*a6^3*x34^5*a3^5*a2^4*a1 + 120*a6^2*a5*x34^5*a3^5*a2^4*a1 + 120*a6*a5^2*x34^5*a3^5*a2^4*a1 - 216*a5^3*x34^5*a3^5*a2^4*a1 + 2*a6^2*x34^6*a3^5*a2^4*a1 + 2*a5^2*x34^6*a3^5*a2^4*a1 + 16*a6^6*a5*a3^6*a2^4*a1 - 708*a6^5*a5^2*a3^6*a2^4*a1 + 976*a6^4*a5^3*a3^6*a2^4*a1 + 976*a6^3*a5^4*a3^6*a2^4*a1 - 708*a6^2*a5^5*a3^6*a2^4*a1 + 16*a6*a5^6*a3^6*a2^4*a1 - 238*a6^6*x34*a3^6*a2^4*a1 + 1848*a6^5*a5*x34*a3^6*a2^4*a1 + 2436*a6^4*a5^2*x34*a3^6*a2^4*a1 - 6104*a6^3*a5^3*x34*a3^6*a2^4*a1 + 2436*a6^2*a5^4*x34*a3^6*a2^4*a1 + 1848*a6*a5^5*x34*a3^6*a2^4*a1 - 238*a5^6*x34*a3^6*a2^4*a1 + 56*a6^5*x34^2*a3^6*a2^4*a1 - 5904*a6^4*a5*x34^2*a3^6*a2^4*a1 + 3344*a6^3*a5^2*x34^2*a3^6*a2^4*a1 + 3344*a6^2*a5^3*x34^2*a3^6*a2^4*a1 - 5904*a6*a5^4*x34^2*a3^6*a2^4*a1 + 56*a5^5*x34^2*a3^6*a2^4*a1 + 924*a6^4*x34^3*a3^6*a2^4*a1 + 2688*a6^3*a5*x34^3*a3^6*a2^4*a1 - 4956*a6^2*a5^2*x34^3*a3^6*a2^4*a1 + 2688*a6*a5^3*x34^3*a3^6*a2^4*a1 + 924*a5^4*x34^3*a3^6*a2^4*a1 - 688*a6^3*x34^4*a3^6*a2^4*a1 + 600*a6^2*a5*x34^4*a3^6*a2^4*a1 + 600*a6*a5^2*x34^4*a3^6*a2^4*a1 - 688*a5^3*x34^4*a3^6*a2^4*a1 + 14*a6^2*x34^5*a3^6*a2^4*a1 + 14*a5^2*x34^5*a3^6*a2^4*a1 - 8*a6*x34^6*a3^6*a2^4*a1 - 8*a5*x34^6*a3^6*a2^4*a1 - 68*a6^6*a3^7*a2^4*a1 + 528*a6^5*a5*a3^7*a2^4*a1 + 696*a6^4*a5^2*a3^7*a2^4*a1 - 1744*a6^3*a5^3*a3^7*a2^4*a1 + 696*a6^2*a5^4*a3^7*a2^4*a1 + 528*a6*a5^5*a3^7*a2^4*a1 - 68*a5^6*a3^7*a2^4*a1 + 64*a6^5*x34*a3^7*a2^4*a1 - 4032*a6^4*a5*x34*a3^7*a2^4*a1 + 2224*a6^3*a5^2*x34*a3^7*a2^4*a1 + 2224*a6^2*a5^3*x34*a3^7*a2^4*a1 - 4032*a6*a5^4*x34*a3^7*a2^4*a1 + 64*a5^5*x34*a3^7*a2^4*a1 + 1224*a6^4*x34^2*a3^7*a2^4*a1 + 2880*a6^3*a5*x34^2*a3^7*a2^4*a1 - 5880*a6^2*a5^2*x34^2*a3^7*a2^4*a1 + 2880*a6*a5^3*x34^2*a3^7*a2^4*a1 + 1224*a5^4*x34^2*a3^7*a2^4*a1 - 1152*a6^3*x34^3*a3^7*a2^4*a1 + 1200*a6^2*a5*x34^3*a3^7*a2^4*a1 + 1200*a6*a5^2*x34^3*a3^7*a2^4*a1 - 1152*a5^3*x34^3*a3^7*a2^4*a1 + 40*a6^2*x34^4*a3^7*a2^4*a1 + 40*a5^2*x34^4*a3^7*a2^4*a1 - 48*a6*x34^5*a3^7*a2^4*a1 - 48*a5*x34^5*a3^7*a2^4*a1 + 16*a6^5*a3^8*a2^4*a1 - 1008*a6^4*a5*a3^8*a2^4*a1 + 556*a6^3*a5^2*a3^8*a2^4*a1 + 556*a6^2*a5^3*a3^8*a2^4*a1 - 1008*a6*a5^4*a3^8*a2^4*a1 + 16*a5^5*a3^8*a2^4*a1 + 720*a6^4*x34*a3^8*a2^4*a1 + 1584*a6^3*a5*x34*a3^8*a2^4*a1 - 3348*a6^2*a5^2*x34*a3^8*a2^4*a1 + 1584*a6*a5^3*x34*a3^8*a2^4*a1 + 720*a5^4*x34*a3^8*a2^4*a1 - 1068*a6^3*x34^2*a3^8*a2^4*a1 + 1200*a6^2*a5*x34^2*a3^8*a2^4*a1 + 1200*a6*a5^2*x34^2*a3^8*a2^4*a1 - 1068*a5^3*x34^2*a3^8*a2^4*a1 + 60*a6^2*x34^3*a3^8*a2^4*a1 + 60*a5^2*x34^3*a3^8*a2^4*a1 - 120*a6*x34^4*a3^8*a2^4*a1 - 120*a5*x34^4*a3^8*a2^4*a1 + 160*a6^4*a3^9*a2^4*a1 + 352*a6^3*a5*a3^9*a2^4*a1 - 744*a6^2*a5^2*a3^9*a2^4*a1 + 352*a6*a5^3*a3^9*a2^4*a1 + 160*a5^4*a3^9*a2^4*a1 - 520*a6^3*x34*a3^9*a2^4*a1 + 600*a6^2*a5*x34*a3^9*a2^4*a1 + 600*a6*a5^2*x34*a3^9*a2^4*a1 - 520*a5^3*x34*a3^9*a2^4*a1 + 50*a6^2*x34^2*a3^9*a2^4*a1 + 50*a5^2*x34^2*a3^9*a2^4*a1 - 160*a6*x34^3*a3^9*a2^4*a1 - 160*a5*x34^3*a3^9*a2^4*a1 - 104*a6^3*a3^10*a2^4*a1 + 120*a6^2*a5*a3^10*a2^4*a1 + 120*a6*a5^2*a3^10*a2^4*a1 - 104*a5^3*a3^10*a2^4*a1 + 22*a6^2*x34*a3^10*a2^4*a1 + 22*a5^2*x34*a3^10*a2^4*a1 - 120*a6*x34^2*a3^10*a2^4*a1 - 120*a5*x34^2*a3^10*a2^4*a1 + 4*a6^2*a3^11*a2^4*a1 + 4*a5^2*a3^11*a2^4*a1 - 48*a6*x34*a3^11*a2^4*a1 - 48*a5*x34*a3^11*a2^4*a1 - 8*a6*a3^12*a2^4*a1 - 8*a5*a3^12*a2^4*a1 + 8*a6^6*a5^5*x34*a2^5*a1 + 8*a6^5*a5^6*x34*a2^5*a1 + 2*a6^6*a5^4*x34^2*a2^5*a1 + 2*a6^4*a5^6*x34^2*a2^5*a1 + 40*a6^6*a5^3*x34^3*a2^5*a1 - 48*a6^5*a5^4*x34^3*a2^5*a1 - 48*a6^4*a5^5*x34^3*a2^5*a1 + 40*a6^3*a5^6*x34^3*a2^5*a1 + 2*a6^6*a5^2*x34^4*a2^5*a1 - 48*a6^5*a5^3*x34^4*a2^5*a1 + 108*a6^4*a5^4*x34^4*a2^5*a1 - 48*a6^3*a5^5*x34^4*a2^5*a1 + 2*a6^2*a5^6*x34^4*a2^5*a1 + 8*a6^6*a5*x34^5*a2^5*a1 - 48*a6^4*a5^3*x34^5*a2^5*a1 - 48*a6^3*a5^4*x34^5*a2^5*a1 + 8*a6*a5^6*x34^5*a2^5*a1 + 8*a6^5*a5*x34^6*a2^5*a1 + 2*a6^4*a5^2*x34^6*a2^5*a1 + 40*a6^3*a5^3*x34^6*a2^5*a1 + 2*a6^2*a5^4*x34^6*a2^5*a1 + 8*a6*a5^5*x34^6*a2^5*a1 + 16*a6^6*a5^5*a3*a2^5*a1 + 16*a6^5*a5^6*a3*a2^5*a1 + 4*a6^6*a5^4*x34*a3*a2^5*a1 - 144*a6^5*a5^5*x34*a3*a2^5*a1 + 4*a6^4*a5^6*x34*a3*a2^5*a1 + 72*a6^6*a5^3*x34^2*a3*a2^5*a1 - 24*a6^5*a5^4*x34^2*a3*a2^5*a1 - 24*a6^4*a5^5*x34^2*a3*a2^5*a1 + 72*a6^3*a5^6*x34^2*a3*a2^5*a1 - 40*a6^6*a5^2*x34^3*a3*a2^5*a1 - 352*a6^5*a5^3*x34^3*a3*a2^5*a1 + 576*a6^4*a5^4*x34^3*a3*a2^5*a1 - 352*a6^3*a5^5*x34^3*a3*a2^5*a1 - 40*a6^2*a5^6*x34^3*a3*a2^5*a1 + 40*a6^6*a5*x34^4*a3*a2^5*a1 + 120*a6^5*a5^2*x34^4*a3*a2^5*a1 - 96*a6^4*a5^3*x34^4*a3*a2^5*a1 - 96*a6^3*a5^4*x34^4*a3*a2^5*a1 + 120*a6^2*a5^5*x34^4*a3*a2^5*a1 + 40*a6*a5^6*x34^4*a3*a2^5*a1 + 8*a6^6*x34^5*a3*a2^5*a1 - 96*a6^5*a5*x34^5*a3*a2^5*a1 + 132*a6^4*a5^2*x34^5*a3*a2^5*a1 + 80*a6^3*a5^3*x34^5*a3*a2^5*a1 + 132*a6^2*a5^4*x34^5*a3*a2^5*a1 - 96*a6*a5^5*x34^5*a3*a2^5*a1 + 8*a5^6*x34^5*a3*a2^5*a1 + 8*a6^5*x34^6*a3*a2^5*a1 - 48*a6^3*a5^2*x34^6*a3*a2^5*a1 - 48*a6^2*a5^3*x34^6*a3*a2^5*a1 + 8*a5^5*x34^6*a3*a2^5*a1 + 4*a6^6*a5^4*a3^2*a2^5*a1 - 144*a6^5*a5^5*a3^2*a2^5*a1 + 4*a6^4*a5^6*a3^2*a2^5*a1 - 24*a6^6*a5^3*x34*a3^2*a2^5*a1 + 216*a6^5*a5^4*x34*a3^2*a2^5*a1 + 216*a6^4*a5^5*x34*a3^2*a2^5*a1 - 24*a6^3*a5^6*x34*a3^2*a2^5*a1 - 24*a6^6*a5^2*x34^2*a3^2*a2^5*a1 - 624*a6^5*a5^3*x34^2*a3^2*a2^5*a1 + 672*a6^4*a5^4*x34^2*a3^2*a2^5*a1 - 624*a6^3*a5^5*x34^2*a3^2*a2^5*a1 - 24*a6^2*a5^6*x34^2*a3^2*a2^5*a1 + 32*a6^6*a5*x34^3*a3^2*a2^5*a1 + 624*a6^5*a5^2*x34^3*a3^2*a2^5*a1 - 40*a6^4*a5^3*x34^3*a3^2*a2^5*a1 - 40*a6^3*a5^4*x34^3*a3^2*a2^5*a1 + 624*a6^2*a5^5*x34^3*a3^2*a2^5*a1 + 32*a6*a5^6*x34^3*a3^2*a2^5*a1 + 42*a6^6*x34^4*a3^2*a2^5*a1 - 480*a6^5*a5*x34^4*a3^2*a2^5*a1 + 222*a6^4*a5^2*x34^4*a3^2*a2^5*a1 - 336*a6^3*a5^3*x34^4*a3^2*a2^5*a1 + 222*a6^2*a5^4*x34^4*a3^2*a2^5*a1 - 480*a6*a5^5*x34^4*a3^2*a2^5*a1 + 42*a5^6*x34^4*a3^2*a2^5*a1 + 48*a6^5*x34^5*a3^2*a2^5*a1 + 120*a6^4*a5*x34^5*a3^2*a2^5*a1 - 144*a6^3*a5^2*x34^5*a3^2*a2^5*a1 - 144*a6^2*a5^3*x34^5*a3^2*a2^5*a1 + 120*a6*a5^4*x34^5*a3^2*a2^5*a1 + 48*a5^5*x34^5*a3^2*a2^5*a1 + 2*a6^4*x34^6*a3^2*a2^5*a1 - 48*a6^3*a5*x34^6*a3^2*a2^5*a1 + 108*a6^2*a5^2*x34^6*a3^2*a2^5*a1 - 48*a6*a5^3*x34^6*a3^2*a2^5*a1 + 2*a5^4*x34^6*a3^2*a2^5*a1 - 16*a6^6*a5^3*a3^3*a2^5*a1 + 144*a6^5*a5^4*a3^3*a2^5*a1 + 144*a6^4*a5^5*a3^3*a2^5*a1 - 16*a6^3*a5^6*a3^3*a2^5*a1 + 32*a6^6*a5^2*x34*a3^3*a2^5*a1 - 544*a6^5*a5^3*x34*a3^3*a2^5*a1 + 192*a6^4*a5^4*x34*a3^3*a2^5*a1 - 544*a6^3*a5^5*x34*a3^3*a2^5*a1 + 32*a6^2*a5^6*x34*a3^3*a2^5*a1 - 112*a6^6*a5*x34^2*a3^3*a2^5*a1 + 1296*a6^5*a5^2*x34^2*a3^3*a2^5*a1 - 160*a6^4*a5^3*x34^2*a3^3*a2^5*a1 - 160*a6^3*a5^4*x34^2*a3^3*a2^5*a1 + 1296*a6^2*a5^5*x34^2*a3^3*a2^5*a1 - 112*a6*a5^6*x34^2*a3^3*a2^5*a1 + 128*a6^6*x34^3*a3^3*a2^5*a1 - 960*a6^5*a5*x34^3*a3^3*a2^5*a1 - 528*a6^4*a5^2*x34^3*a3^3*a2^5*a1 - 96*a6^3*a5^3*x34^3*a3^3*a2^5*a1 - 528*a6^2*a5^4*x34^3*a3^3*a2^5*a1 - 960*a6*a5^5*x34^3*a3^3*a2^5*a1 + 128*a5^6*x34^3*a3^3*a2^5*a1 + 72*a6^5*x34^4*a3^3*a2^5*a1 + 744*a6^4*a5*x34^4*a3^3*a2^5*a1 - 136*a6^3*a5^2*x34^4*a3^3*a2^5*a1 - 136*a6^2*a5^3*x34^4*a3^3*a2^5*a1 + 744*a6*a5^4*x34^4*a3^3*a2^5*a1 + 72*a5^5*x34^4*a3^3*a2^5*a1 - 36*a6^4*x34^5*a3^3*a2^5*a1 - 448*a6^3*a5*x34^5*a3^3*a2^5*a1 + 792*a6^2*a5^2*x34^5*a3^3*a2^5*a1 - 448*a6*a5^3*x34^5*a3^3*a2^5*a1 - 36*a5^4*x34^5*a3^3*a2^5*a1 + 40*a6^3*x34^6*a3^3*a2^5*a1 - 48*a6^2*a5*x34^6*a3^3*a2^5*a1 - 48*a6*a5^2*x34^6*a3^3*a2^5*a1 + 40*a5^3*x34^6*a3^3*a2^5*a1 + 16*a6^6*a5^2*a3^4*a2^5*a1 - 272*a6^5*a5^3*a3^4*a2^5*a1 + 96*a6^4*a5^4*a3^4*a2^5*a1 - 272*a6^3*a5^5*a3^4*a2^5*a1 + 16*a6^2*a5^6*a3^4*a2^5*a1 - 200*a6^6*a5*x34*a3^4*a2^5*a1 + 1320*a6^5*a5^2*x34*a3^4*a2^5*a1 - 200*a6^4*a5^3*x34*a3^4*a2^5*a1 - 200*a6^3*a5^4*x34*a3^4*a2^5*a1 + 1320*a6^2*a5^5*x34*a3^4*a2^5*a1 - 200*a6*a5^6*x34*a3^4*a2^5*a1 + 214*a6^6*x34^2*a3^4*a2^5*a1 - 960*a6^5*a5*x34^2*a3^4*a2^5*a1 - 2034*a6^4*a5^2*x34^2*a3^4*a2^5*a1 + 1792*a6^3*a5^3*x34^2*a3^4*a2^5*a1 - 2034*a6^2*a5^4*x34^2*a3^4*a2^5*a1 - 960*a6*a5^5*x34^2*a3^4*a2^5*a1 + 214*a5^6*x34^2*a3^4*a2^5*a1 - 80*a6^5*x34^3*a3^4*a2^5*a1 + 1920*a6^4*a5*x34^3*a3^4*a2^5*a1 - 200*a6^3*a5^2*x34^3*a3^4*a2^5*a1 - 200*a6^2*a5^3*x34^3*a3^4*a2^5*a1 + 1920*a6*a5^4*x34^3*a3^4*a2^5*a1 - 80*a5^5*x34^3*a3^4*a2^5*a1 - 102*a6^4*x34^4*a3^4*a2^5*a1 - 1376*a6^3*a5*x34^4*a3^4*a2^5*a1 + 1932*a6^2*a5^2*x34^4*a3^4*a2^5*a1 - 1376*a6*a5^3*x34^4*a3^4*a2^5*a1 - 102*a5^4*x34^4*a3^4*a2^5*a1 + 192*a6^3*x34^5*a3^4*a2^5*a1 - 168*a6^2*a5*x34^5*a3^4*a2^5*a1 - 168*a6*a5^2*x34^5*a3^4*a2^5*a1 + 192*a5^3*x34^5*a3^4*a2^5*a1 + 2*a6^2*x34^6*a3^4*a2^5*a1 + 2*a5^2*x34^6*a3^4*a2^5*a1 - 80*a6^6*a5*a3^5*a2^5*a1 + 528*a6^5*a5^2*a3^5*a2^5*a1 - 80*a6^4*a5^3*a3^5*a2^5*a1 - 80*a6^3*a5^4*a3^5*a2^5*a1 + 528*a6^2*a5^5*a3^5*a2^5*a1 - 80*a6*a5^6*a3^5*a2^5*a1 + 180*a6^6*x34*a3^5*a2^5*a1 - 576*a6^5*a5*x34*a3^5*a2^5*a1 - 2124*a6^4*a5^2*x34*a3^5*a2^5*a1 + 2208*a6^3*a5^3*x34*a3^5*a2^5*a1 - 2124*a6^2*a5^4*x34*a3^5*a2^5*a1 - 576*a6*a5^5*x34*a3^5*a2^5*a1 + 180*a5^6*x34*a3^5*a2^5*a1 - 312*a6^5*x34^2*a3^5*a2^5*a1 + 2616*a6^4*a5*x34^2*a3^5*a2^5*a1 - 360*a6^3*a5^2*x34^2*a3^5*a2^5*a1 - 360*a6^2*a5^3*x34^2*a3^5*a2^5*a1 + 2616*a6*a5^4*x34^2*a3^5*a2^5*a1 - 312*a5^5*x34^2*a3^5*a2^5*a1 - 56*a6^4*x34^3*a3^5*a2^5*a1 - 2144*a6^3*a5*x34^3*a3^5*a2^5*a1 + 2112*a6^2*a5^2*x34^3*a3^5*a2^5*a1 - 2144*a6*a5^3*x34^3*a3^5*a2^5*a1 - 56*a5^4*x34^3*a3^5*a2^5*a1 + 312*a6^3*x34^4*a3^5*a2^5*a1 + 312*a5^3*x34^4*a3^5*a2^5*a1 + 12*a6^2*x34^5*a3^5*a2^5*a1 - 144*a6*a5*x34^5*a3^5*a2^5*a1 + 12*a5^2*x34^5*a3^5*a2^5*a1 + 8*a6*x34^6*a3^5*a2^5*a1 + 8*a5*x34^6*a3^5*a2^5*a1 + 60*a6^6*a3^6*a2^5*a1 - 192*a6^5*a5*a3^6*a2^5*a1 - 708*a6^4*a5^2*a3^6*a2^5*a1 + 736*a6^3*a5^3*a3^6*a2^5*a1 - 708*a6^2*a5^4*a3^6*a2^5*a1 - 192*a6*a5^5*a3^6*a2^5*a1 + 60*a5^6*a3^6*a2^5*a1 - 280*a6^5*x34*a3^6*a2^5*a1 + 1848*a6^4*a5*x34*a3^6*a2^5*a1 - 280*a6^3*a5^2*x34*a3^6*a2^5*a1 - 280*a6^2*a5^3*x34*a3^6*a2^5*a1 + 1848*a6*a5^4*x34*a3^6*a2^5*a1 - 280*a5^5*x34*a3^6*a2^5*a1 + 56*a6^4*x34^2*a3^6*a2^5*a1 - 1984*a6^3*a5*x34^2*a3^6*a2^5*a1 + 1152*a6^2*a5^2*x34^2*a3^6*a2^5*a1 - 1984*a6*a5^3*x34^2*a3^6*a2^5*a1 + 56*a5^4*x34^2*a3^6*a2^5*a1 + 168*a6^3*x34^3*a3^6*a2^5*a1 + 672*a6^2*a5*x34^3*a3^6*a2^5*a1 + 672*a6*a5^2*x34^3*a3^6*a2^5*a1 + 168*a5^3*x34^3*a3^6*a2^5*a1 + 32*a6^2*x34^4*a3^6*a2^5*a1 - 720*a6*a5*x34^4*a3^6*a2^5*a1 + 32*a5^2*x34^4*a3^6*a2^5*a1 + 56*a6*x34^5*a3^6*a2^5*a1 + 56*a5*x34^5*a3^6*a2^5*a1 - 80*a6^5*a3^7*a2^5*a1 + 528*a6^4*a5*a3^7*a2^5*a1 - 80*a6^3*a5^2*a3^7*a2^5*a1 - 80*a6^2*a5^3*a3^7*a2^5*a1 + 528*a6*a5^4*a3^7*a2^5*a1 - 80*a5^5*a3^7*a2^5*a1 + 64*a6^4*x34*a3^7*a2^5*a1 - 1088*a6^3*a5*x34*a3^7*a2^5*a1 + 384*a6^2*a5^2*x34*a3^7*a2^5*a1 - 1088*a6*a5^3*x34*a3^7*a2^5*a1 + 64*a5^4*x34*a3^7*a2^5*a1 - 48*a6^3*x34^2*a3^7*a2^5*a1 + 1056*a6^2*a5*x34^2*a3^7*a2^5*a1 + 1056*a6*a5^2*x34^2*a3^7*a2^5*a1 - 48*a5^3*x34^2*a3^7*a2^5*a1 + 48*a6^2*x34^3*a3^7*a2^5*a1 - 1440*a6*a5*x34^3*a3^7*a2^5*a1 + 48*a5^2*x34^3*a3^7*a2^5*a1 + 160*a6*x34^4*a3^7*a2^5*a1 + 160*a5*x34^4*a3^7*a2^5*a1 + 16*a6^4*a3^8*a2^5*a1 - 272*a6^3*a5*a3^8*a2^5*a1 + 96*a6^2*a5^2*a3^8*a2^5*a1 - 272*a6*a5^3*a3^8*a2^5*a1 + 16*a5^4*a3^8*a2^5*a1 - 72*a6^3*x34*a3^8*a2^5*a1 + 648*a6^2*a5*x34*a3^8*a2^5*a1 + 648*a6*a5^2*x34*a3^8*a2^5*a1 - 72*a5^3*x34*a3^8*a2^5*a1 + 42*a6^2*x34^2*a3^8*a2^5*a1 - 1440*a6*a5*x34^2*a3^8*a2^5*a1 + 42*a5^2*x34^2*a3^8*a2^5*a1 + 240*a6*x34^3*a3^8*a2^5*a1 + 240*a5*x34^3*a3^8*a2^5*a1 - 16*a6^3*a3^9*a2^5*a1 + 144*a6^2*a5*a3^9*a2^5*a1 + 144*a6*a5^2*a3^9*a2^5*a1 - 16*a5^3*a3^9*a2^5*a1 + 20*a6^2*x34*a3^9*a2^5*a1 - 720*a6*a5*x34*a3^9*a2^5*a1 + 20*a5^2*x34*a3^9*a2^5*a1 + 200*a6*x34^2*a3^9*a2^5*a1 + 200*a5*x34^2*a3^9*a2^5*a1 + 4*a6^2*a3^10*a2^5*a1 - 144*a6*a5*a3^10*a2^5*a1 + 4*a5^2*a3^10*a2^5*a1 + 88*a6*x34*a3^10*a2^5*a1 + 88*a5*x34*a3^10*a2^5*a1 + 16*a6*a3^11*a2^5*a1 + 16*a5*a3^11*a2^5*a1 - 8*a6^6*a5^4*x34*a2^6*a1 + 8*a6^5*a5^5*x34*a2^6*a1 - 8*a6^4*a5^6*x34*a2^6*a1 - 4*a6^6*a5^3*x34^2*a2^6*a1 + 2*a6^5*a5^4*x34^2*a2^6*a1 + 2*a6^4*a5^5*x34^2*a2^6*a1 - 4*a6^3*a5^6*x34^2*a2^6*a1 - 4*a6^6*a5^2*x34^3*a2^6*a1 + 40*a6^5*a5^3*x34^3*a2^6*a1 - 28*a6^4*a5^4*x34^3*a2^6*a1 + 40*a6^3*a5^5*x34^3*a2^6*a1 - 4*a6^2*a5^6*x34^3*a2^6*a1 - 8*a6^6*a5*x34^4*a2^6*a1 + 2*a6^5*a5^2*x34^4*a2^6*a1 - 28*a6^4*a5^3*x34^4*a2^6*a1 - 28*a6^3*a5^4*x34^4*a2^6*a1 + 2*a6^2*a5^5*x34^4*a2^6*a1 - 8*a6*a5^6*x34^4*a2^6*a1 + 8*a6^5*a5*x34^5*a2^6*a1 + 2*a6^4*a5^2*x34^5*a2^6*a1 + 40*a6^3*a5^3*x34^5*a2^6*a1 + 2*a6^2*a5^4*x34^5*a2^6*a1 + 8*a6*a5^5*x34^5*a2^6*a1 - 8*a6^4*a5*x34^6*a2^6*a1 - 4*a6^3*a5^2*x34^6*a2^6*a1 - 4*a6^2*a5^3*x34^6*a2^6*a1 - 8*a6*a5^4*x34^6*a2^6*a1 - 16*a6^6*a5^4*a3*a2^6*a1 + 16*a6^5*a5^5*a3*a2^6*a1 - 16*a6^4*a5^6*a3*a2^6*a1 + 40*a6^6*a5^3*x34*a3*a2^6*a1 + 4*a6^5*a5^4*x34*a3*a2^6*a1 + 4*a6^4*a5^5*x34*a3*a2^6*a1 + 40*a6^3*a5^6*x34*a3*a2^6*a1 - 36*a6^6*a5^2*x34^2*a3*a2^6*a1 + 72*a6^5*a5^3*x34^2*a3*a2^6*a1 - 84*a6^4*a5^4*x34^2*a3*a2^6*a1 + 72*a6^3*a5^5*x34^2*a3*a2^6*a1 - 36*a6^2*a5^6*x34^2*a3*a2^6*a1 + 16*a6^6*a5*x34^3*a3*a2^6*a1 - 40*a6^5*a5^2*x34^3*a3*a2^6*a1 - 80*a6^4*a5^3*x34^3*a3*a2^6*a1 - 80*a6^3*a5^4*x34^3*a3*a2^6*a1 - 40*a6^2*a5^5*x34^3*a3*a2^6*a1 + 16*a6*a5^6*x34^3*a3*a2^6*a1 - 8*a6^6*x34^4*a3*a2^6*a1 + 40*a6^5*a5*x34^4*a3*a2^6*a1 + 10*a6^4*a5^2*x34^4*a3*a2^6*a1 + 232*a6^3*a5^3*x34^4*a3*a2^6*a1 + 10*a6^2*a5^4*x34^4*a3*a2^6*a1 + 40*a6*a5^5*x34^4*a3*a2^6*a1 - 8*a5^6*x34^4*a3*a2^6*a1 + 8*a6^5*x34^5*a3*a2^6*a1 - 48*a6^4*a5*x34^5*a3*a2^6*a1 - 72*a6^3*a5^2*x34^5*a3*a2^6*a1 - 72*a6^2*a5^3*x34^5*a3*a2^6*a1 - 48*a6*a5^4*x34^5*a3*a2^6*a1 + 8*a5^5*x34^5*a3*a2^6*a1 - 8*a6^4*x34^6*a3*a2^6*a1 + 48*a6^3*a5*x34^6*a3*a2^6*a1 - 24*a6^2*a5^2*x34^6*a3*a2^6*a1 + 48*a6*a5^3*x34^6*a3*a2^6*a1 - 8*a5^4*x34^6*a3*a2^6*a1 + 40*a6^6*a5^3*a3^2*a2^6*a1 + 4*a6^5*a5^4*a3^2*a2^6*a1 + 4*a6^4*a5^5*a3^2*a2^6*a1 + 40*a6^3*a5^6*a3^2*a2^6*a1 - 84*a6^6*a5^2*x34*a3^2*a2^6*a1 - 24*a6^5*a5^3*x34*a3^2*a2^6*a1 - 84*a6^4*a5^4*x34*a3^2*a2^6*a1 - 24*a6^3*a5^5*x34*a3^2*a2^6*a1 - 84*a6^2*a5^6*x34*a3^2*a2^6*a1 + 72*a6^6*a5*x34^2*a3^2*a2^6*a1 - 24*a6^5*a5^2*x34^2*a3^2*a2^6*a1 - 36*a6^4*a5^3*x34^2*a3^2*a2^6*a1 - 36*a6^3*a5^4*x34^2*a3^2*a2^6*a1 - 24*a6^2*a5^5*x34^2*a3^2*a2^6*a1 + 72*a6*a5^6*x34^2*a3^2*a2^6*a1 - 36*a6^6*x34^3*a3^2*a2^6*a1 + 32*a6^5*a5*x34^3*a3^2*a2^6*a1 + 56*a6^4*a5^2*x34^3*a3^2*a2^6*a1 + 432*a6^3*a5^3*x34^3*a3^2*a2^6*a1 + 56*a6^2*a5^4*x34^3*a3^2*a2^6*a1 + 32*a6*a5^5*x34^3*a3^2*a2^6*a1 - 36*a5^6*x34^3*a3^2*a2^6*a1 + 42*a6^5*x34^4*a3^2*a2^6*a1 - 120*a6^4*a5*x34^4*a3^2*a2^6*a1 - 264*a6^3*a5^2*x34^4*a3^2*a2^6*a1 - 264*a6^2*a5^3*x34^4*a3^2*a2^6*a1 - 120*a6*a5^4*x34^4*a3^2*a2^6*a1 + 42*a5^5*x34^4*a3^2*a2^6*a1 - 46*a6^4*x34^5*a3^2*a2^6*a1 + 240*a6^3*a5*x34^5*a3^2*a2^6*a1 - 36*a6^2*a5^2*x34^5*a3^2*a2^6*a1 + 240*a6*a5^3*x34^5*a3^2*a2^6*a1 - 46*a5^4*x34^5*a3^2*a2^6*a1 - 4*a6^3*x34^6*a3^2*a2^6*a1 - 24*a6^2*a5*x34^6*a3^2*a2^6*a1 - 24*a6*a5^2*x34^6*a3^2*a2^6*a1 - 4*a5^3*x34^6*a3^2*a2^6*a1 - 56*a6^6*a5^2*a3^3*a2^6*a1 - 16*a6^5*a5^3*a3^3*a2^6*a1 - 56*a6^4*a5^4*a3^3*a2^6*a1 - 16*a6^3*a5^5*a3^3*a2^6*a1 - 56*a6^2*a5^6*a3^3*a2^6*a1 + 112*a6^6*a5*x34*a3^3*a2^6*a1 + 32*a6^5*a5^2*x34*a3^3*a2^6*a1 + 88*a6^4*a5^3*x34*a3^3*a2^6*a1 + 88*a6^3*a5^4*x34*a3^3*a2^6*a1 + 32*a6^2*a5^5*x34*a3^3*a2^6*a1 + 112*a6*a5^6*x34*a3^3*a2^6*a1 - 64*a6^6*x34^2*a3^3*a2^6*a1 - 112*a6^5*a5*x34^2*a3^3*a2^6*a1 + 164*a6^4*a5^2*x34^2*a3^3*a2^6*a1 + 208*a6^3*a5^3*x34^2*a3^3*a2^6*a1 + 164*a6^2*a5^4*x34^2*a3^3*a2^6*a1 - 112*a6*a5^5*x34^2*a3^3*a2^6*a1 - 64*a5^6*x34^2*a3^3*a2^6*a1 + 128*a6^5*x34^3*a3^3*a2^6*a1 - 128*a6^4*a5*x34^3*a3^3*a2^6*a1 - 512*a6^3*a5^2*x34^3*a3^3*a2^6*a1 - 512*a6^2*a5^3*x34^3*a3^3*a2^6*a1 - 128*a6*a5^4*x34^3*a3^3*a2^6*a1 + 128*a5^5*x34^3*a3^3*a2^6*a1 - 138*a6^4*x34^4*a3^3*a2^6*a1 + 512*a6^3*a5*x34^4*a3^3*a2^6*a1 + 216*a6^2*a5^2*x34^4*a3^3*a2^6*a1 + 512*a6*a5^3*x34^4*a3^3*a2^6*a1 - 138*a5^4*x34^4*a3^3*a2^6*a1 + 16*a6^3*x34^5*a3^3*a2^6*a1 - 192*a6^2*a5*x34^5*a3^3*a2^6*a1 - 192*a6*a5^2*x34^5*a3^3*a2^6*a1 + 16*a5^3*x34^5*a3^3*a2^6*a1 - 4*a6^2*x34^6*a3^3*a2^6*a1 + 48*a6*a5*x34^6*a3^3*a2^6*a1 - 4*a5^2*x34^6*a3^3*a2^6*a1 + 56*a6^6*a5*a3^4*a2^6*a1 + 16*a6^5*a5^2*a3^4*a2^6*a1 + 44*a6^4*a5^3*a3^4*a2^6*a1 + 44*a6^3*a5^4*a3^4*a2^6*a1 + 16*a6^2*a5^5*a3^4*a2^6*a1 + 56*a6*a5^6*a3^4*a2^6*a1 - 60*a6^6*x34*a3^4*a2^6*a1 - 200*a6^5*a5*x34*a3^4*a2^6*a1 + 190*a6^4*a5^2*x34*a3^4*a2^6*a1 - 120*a6^3*a5^3*x34*a3^4*a2^6*a1 + 190*a6^2*a5^4*x34*a3^4*a2^6*a1 - 200*a6*a5^5*x34*a3^4*a2^6*a1 - 60*a5^6*x34*a3^4*a2^6*a1 + 214*a6^5*x34^2*a3^4*a2^6*a1 - 24*a6^4*a5*x34^2*a3^4*a2^6*a1 - 576*a6^3*a5^2*x34^2*a3^4*a2^6*a1 - 576*a6^2*a5^3*x34^2*a3^4*a2^6*a1 - 24*a6*a5^4*x34^2*a3^4*a2^6*a1 + 214*a5^5*x34^2*a3^4*a2^6*a1 - 280*a6^4*x34^3*a3^4*a2^6*a1 + 640*a6^3*a5*x34^3*a3^4*a2^6*a1 + 780*a6^2*a5^2*x34^3*a3^4*a2^6*a1 + 640*a6*a5^3*x34^3*a3^4*a2^6*a1 - 280*a5^4*x34^3*a3^4*a2^6*a1 + 112*a6^3*x34^4*a3^4*a2^6*a1 - 600*a6^2*a5*x34^4*a3^4*a2^6*a1 - 600*a6*a5^2*x34^4*a3^4*a2^6*a1 + 112*a5^3*x34^4*a3^4*a2^6*a1 - 22*a6^2*x34^5*a3^4*a2^6*a1 + 288*a6*a5*x34^5*a3^4*a2^6*a1 - 22*a5^2*x34^5*a3^4*a2^6*a1 - 8*a6*x34^6*a3^4*a2^6*a1 - 8*a5*x34^6*a3^4*a2^6*a1 - 24*a6^6*a3^5*a2^6*a1 - 80*a6^5*a5*a3^5*a2^6*a1 + 76*a6^4*a5^2*a3^5*a2^6*a1 - 48*a6^3*a5^3*a3^5*a2^6*a1 + 76*a6^2*a5^4*a3^5*a2^6*a1 - 80*a6*a5^5*a3^5*a2^6*a1 - 24*a5^6*a3^5*a2^6*a1 + 180*a6^5*x34*a3^5*a2^6*a1 + 48*a6^4*a5*x34*a3^5*a2^6*a1 - 384*a6^3*a5^2*x34*a3^5*a2^6*a1 - 384*a6^2*a5^3*x34*a3^5*a2^6*a1 + 48*a6*a5^4*x34*a3^5*a2^6*a1 + 180*a5^5*x34*a3^5*a2^6*a1 - 350*a6^4*x34^2*a3^5*a2^6*a1 + 480*a6^3*a5*x34^2*a3^5*a2^6*a1 + 1152*a6^2*a5^2*x34^2*a3^5*a2^6*a1 + 480*a6*a5^3*x34^2*a3^5*a2^6*a1 - 350*a5^4*x34^2*a3^5*a2^6*a1 + 248*a6^3*x34^3*a3^5*a2^6*a1 - 1008*a6^2*a5*x34^3*a3^5*a2^6*a1 - 1008*a6*a5^2*x34^3*a3^5*a2^6*a1 + 248*a5^3*x34^3*a3^5*a2^6*a1 - 48*a6^2*x34^4*a3^5*a2^6*a1 + 720*a6*a5*x34^4*a3^5*a2^6*a1 - 48*a5^2*x34^4*a3^5*a2^6*a1 - 40*a6*x34^5*a3^5*a2^6*a1 - 40*a5*x34^5*a3^5*a2^6*a1 + 60*a6^5*a3^6*a2^6*a1 + 16*a6^4*a5*a3^6*a2^6*a1 - 128*a6^3*a5^2*a3^6*a2^6*a1 - 128*a6^2*a5^3*a3^6*a2^6*a1 + 16*a6*a5^4*a3^6*a2^6*a1 + 60*a5^5*a3^6*a2^6*a1 - 238*a6^4*x34*a3^6*a2^6*a1 + 224*a6^3*a5*x34*a3^6*a2^6*a1 + 840*a6^2*a5^2*x34*a3^6*a2^6*a1 + 224*a6*a5^3*x34*a3^6*a2^6*a1 - 238*a5^4*x34*a3^6*a2^6*a1 + 288*a6^3*x34^2*a3^6*a2^6*a1 - 1008*a6^2*a5*x34^2*a3^6*a2^6*a1 - 1008*a6*a5^2*x34^2*a3^6*a2^6*a1 + 288*a5^3*x34^2*a3^6*a2^6*a1 - 56*a6^2*x34^3*a3^6*a2^6*a1 + 1008*a6*a5*x34^3*a3^6*a2^6*a1 - 56*a5^2*x34^3*a3^6*a2^6*a1 - 88*a6*x34^4*a3^6*a2^6*a1 - 88*a5*x34^4*a3^6*a2^6*a1 - 68*a6^4*a3^7*a2^6*a1 + 64*a6^3*a5*a3^7*a2^6*a1 + 240*a6^2*a5^2*a3^7*a2^6*a1 + 64*a6*a5^3*a3^7*a2^6*a1 - 68*a5^4*a3^7*a2^6*a1 + 176*a6^3*x34*a3^7*a2^6*a1 - 576*a6^2*a5*x34*a3^7*a2^6*a1 - 576*a6*a5^2*x34*a3^7*a2^6*a1 + 176*a5^3*x34*a3^7*a2^6*a1 - 40*a6^2*x34^2*a3^7*a2^6*a1 + 864*a6*a5*x34^2*a3^7*a2^6*a1 - 40*a5^2*x34^2*a3^7*a2^6*a1 - 112*a6*x34^3*a3^7*a2^6*a1 - 112*a5*x34^3*a3^7*a2^6*a1 + 44*a6^3*a3^8*a2^6*a1 - 144*a6^2*a5*a3^8*a2^6*a1 - 144*a6*a5^2*a3^8*a2^6*a1 + 44*a5^3*a3^8*a2^6*a1 - 18*a6^2*x34*a3^8*a2^6*a1 + 432*a6*a5*x34*a3^8*a2^6*a1 - 18*a5^2*x34*a3^8*a2^6*a1 - 88*a6*x34^2*a3^8*a2^6*a1 - 88*a5*x34^2*a3^8*a2^6*a1 - 4*a6^2*a3^9*a2^6*a1 + 96*a6*a5*a3^9*a2^6*a1 - 4*a5^2*a3^9*a2^6*a1 - 40*a6*x34*a3^9*a2^6*a1 - 40*a5*x34*a3^9*a2^6*a1 - 8*a6*a3^10*a2^6*a1 - 8*a5*a3^10*a2^6*a1 + 8*a6^6*a5^6*x34^4*a1^2 - 8*a6^6*a5^5*x34^5*a1^2 - 8*a6^5*a5^6*x34^5*a1^2 + 8*a6^6*a5^4*x34^6*a1^2 - 8*a6^5*a5^5*x34^6*a1^2 + 8*a6^4*a5^6*x34^6*a1^2 + 28*a6^6*a5^6*x34^3*a3*a1^2 - 38*a6^6*a5^5*x34^4*a3*a1^2 - 38*a6^5*a5^6*x34^4*a3*a1^2 + 50*a6^6*a5^4*x34^5*a3*a1^2 - 48*a6^5*a5^5*x34^5*a3*a1^2 + 50*a6^4*a5^6*x34^5*a3*a1^2 - 4*a6^6*a5^3*x34^6*a3*a1^2 + 2*a6^5*a5^4*x34^6*a3*a1^2 + 2*a6^4*a5^5*x34^6*a3*a1^2 - 4*a6^3*a5^6*x34^6*a3*a1^2 + 60*a6^6*a5^6*x34^2*a3^2*a1^2 - 100*a6^6*a5^5*x34^3*a3^2*a1^2 - 100*a6^5*a5^6*x34^3*a3^2*a1^2 + 162*a6^6*a5^4*x34^4*a3^2*a1^2 - 120*a6^5*a5^5*x34^4*a3^2*a1^2 + 162*a6^4*a5^6*x34^4*a3^2*a1^2 - 52*a6^6*a5^3*x34^5*a3^2*a1^2 + 12*a6^5*a5^4*x34^5*a3^2*a1^2 + 12*a6^4*a5^5*x34^5*a3^2*a1^2 - 52*a6^3*a5^6*x34^5*a3^2*a1^2 + 24*a6^6*a5^2*x34^6*a3^2*a1^2 - 28*a6^5*a5^3*x34^6*a3^2*a1^2 + 32*a6^4*a5^4*x34^6*a3^2*a1^2 - 28*a6^3*a5^5*x34^6*a3^2*a1^2 + 24*a6^2*a5^6*x34^6*a3^2*a1^2 + 64*a6^6*a5^6*x34*a3^3*a1^2 - 180*a6^6*a5^5*x34^2*a3^3*a1^2 - 180*a6^5*a5^6*x34^2*a3^3*a1^2 + 304*a6^6*a5^4*x34^3*a3^3*a1^2 - 128*a6^5*a5^5*x34^3*a3^3*a1^2 + 304*a6^4*a5^6*x34^3*a3^3*a1^2 - 204*a6^6*a5^3*x34^4*a3^3*a1^2 + 66*a6^5*a5^4*x34^4*a3^3*a1^2 + 66*a6^4*a5^5*x34^4*a3^3*a1^2 - 204*a6^3*a5^6*x34^4*a3^3*a1^2 + 116*a6^6*a5^2*x34^5*a3^3*a1^2 - 136*a6^5*a5^3*x34^5*a3^3*a1^2 + 228*a6^4*a5^4*x34^5*a3^3*a1^2 - 136*a6^3*a5^5*x34^5*a3^3*a1^2 + 116*a6^2*a5^6*x34^5*a3^3*a1^2 - 4*a6^6*a5*x34^6*a3^3*a1^2 - 28*a6^5*a5^2*x34^6*a3^3*a1^2 - 4*a6^4*a5^3*x34^6*a3^3*a1^2 - 4*a6^3*a5^4*x34^6*a3^3*a1^2 - 28*a6^2*a5^5*x34^6*a3^3*a1^2 - 4*a6*a5^6*x34^6*a3^3*a1^2 + 32*a6^6*a5^6*a3^4*a1^2 - 170*a6^6*a5^5*x34*a3^4*a1^2 - 170*a6^5*a5^6*x34*a3^4*a1^2 + 352*a6^6*a5^4*x34^2*a3^4*a1^2 - 24*a6^5*a5^5*x34^2*a3^4*a1^2 + 352*a6^4*a5^6*x34^2*a3^4*a1^2 - 380*a6^6*a5^3*x34^3*a3^4*a1^2 + 220*a6^5*a5^4*x34^3*a3^4*a1^2 + 220*a6^4*a5^5*x34^3*a3^4*a1^2 - 380*a6^3*a5^6*x34^3*a3^4*a1^2 + 252*a6^6*a5^2*x34^4*a3^4*a1^2 - 224*a6^5*a5^3*x34^4*a3^4*a1^2 + 228*a6^4*a5^4*x34^4*a3^4*a1^2 - 224*a6^3*a5^5*x34^4*a3^4*a1^2 + 252*a6^2*a5^6*x34^4*a3^4*a1^2 - 22*a6^6*a5*x34^5*a3^4*a1^2 - 168*a6^5*a5^2*x34^5*a3^4*a1^2 + 12*a6^4*a5^3*x34^5*a3^4*a1^2 + 12*a6^3*a5^4*x34^5*a3^4*a1^2 - 168*a6^2*a5^5*x34^5*a3^4*a1^2 - 22*a6*a5^6*x34^5*a3^4*a1^2 + 8*a6^6*x34^6*a3^4*a1^2 + 2*a6^5*a5*x34^6*a3^4*a1^2 + 32*a6^4*a5^2*x34^6*a3^4*a1^2 - 4*a6^3*a5^3*x34^6*a3^4*a1^2 + 32*a6^2*a5^4*x34^6*a3^4*a1^2 + 2*a6*a5^5*x34^6*a3^4*a1^2 + 8*a5^6*x34^6*a3^4*a1^2 - 68*a6^6*a5^5*a3^5*a1^2 - 68*a6^5*a5^6*a3^5*a1^2 + 240*a6^6*a5^4*x34*a3^5*a1^2 + 48*a6^5*a5^5*x34*a3^5*a1^2 + 240*a6^4*a5^6*x34*a3^5*a1^2 - 404*a6^6*a5^3*x34^2*a3^5*a1^2 + 354*a6^5*a5^4*x34^2*a3^5*a1^2 + 354*a6^4*a5^5*x34^2*a3^5*a1^2 - 404*a6^3*a5^6*x34^2*a3^5*a1^2 + 300*a6^6*a5^2*x34^3*a3^5*a1^2 - 64*a6^5*a5^3*x34^3*a3^5*a1^2 - 692*a6^4*a5^4*x34^3*a3^5*a1^2 - 64*a6^3*a5^5*x34^3*a3^5*a1^2 + 300*a6^2*a5^6*x34^3*a3^5*a1^2 - 48*a6^6*a5*x34^4*a3^5*a1^2 - 420*a6^5*a5^2*x34^4*a3^5*a1^2 + 156*a6^4*a5^3*x34^4*a3^5*a1^2 + 156*a6^3*a5^4*x34^4*a3^5*a1^2 - 420*a6^2*a5^5*x34^4*a3^5*a1^2 - 48*a6*a5^6*x34^4*a3^5*a1^2 + 40*a6^6*x34^5*a3^5*a1^2 + 12*a6^5*a5*x34^5*a3^5*a1^2 + 192*a6^4*a5^2*x34^5*a3^5*a1^2 + 8*a6^3*a5^3*x34^5*a3^5*a1^2 + 192*a6^2*a5^4*x34^5*a3^5*a1^2 + 12*a6*a5^5*x34^5*a3^5*a1^2 + 40*a5^6*x34^5*a3^5*a1^2 - 8*a6^5*x34^6*a3^5*a1^2 + 2*a6^4*a5*x34^6*a3^5*a1^2 - 28*a6^3*a5^2*x34^6*a3^5*a1^2 - 28*a6^2*a5^3*x34^6*a3^5*a1^2 + 2*a6*a5^4*x34^6*a3^5*a1^2 - 8*a5^5*x34^6*a3^5*a1^2 + 80*a6^6*a5^4*a3^6*a1^2 + 16*a6^5*a5^5*a3^6*a1^2 + 80*a6^4*a5^6*a3^6*a1^2 - 252*a6^6*a5^3*x34*a3^6*a1^2 + 266*a6^5*a5^4*x34*a3^6*a1^2 + 266*a6^4*a5^5*x34*a3^6*a1^2 - 252*a6^3*a5^6*x34*a3^6*a1^2 + 212*a6^6*a5^2*x34^2*a3^6*a1^2 + 184*a6^5*a5^3*x34^2*a3^6*a1^2 - 1612*a6^4*a5^4*x34^2*a3^6*a1^2 + 184*a6^3*a5^5*x34^2*a3^6*a1^2 + 212*a6^2*a5^6*x34^2*a3^6*a1^2 - 56*a6^6*a5*x34^3*a3^6*a1^2 - 588*a6^5*a5^2*x34^3*a3^6*a1^2 + 420*a6^4*a5^3*x34^3*a3^6*a1^2 + 420*a6^3*a5^4*x34^3*a3^6*a1^2 - 588*a6^2*a5^5*x34^3*a3^6*a1^2 - 56*a6*a5^6*x34^3*a3^6*a1^2 + 88*a6^6*x34^4*a3^6*a1^2 + 32*a6^5*a5*x34^4*a3^6*a1^2 + 512*a6^4*a5^2*x34^4*a3^6*a1^2 + 96*a6^3*a5^3*x34^4*a3^6*a1^2 + 512*a6^2*a5^4*x34^4*a3^6*a1^2 + 32*a6*a5^5*x34^4*a3^6*a1^2 + 88*a5^6*x34^4*a3^6*a1^2 - 56*a6^5*x34^5*a3^6*a1^2 + 14*a6^4*a5*x34^5*a3^6*a1^2 - 196*a6^3*a5^2*x34^5*a3^6*a1^2 - 196*a6^2*a5^3*x34^5*a3^6*a1^2 + 14*a6*a5^4*x34^5*a3^6*a1^2 - 56*a5^5*x34^5*a3^6*a1^2 + 8*a6^4*x34^6*a3^6*a1^2 - 4*a6^3*a5*x34^6*a3^6*a1^2 + 24*a6^2*a5^2*x34^6*a3^6*a1^2 - 4*a6*a5^3*x34^6*a3^6*a1^2 + 8*a5^4*x34^6*a3^6*a1^2 - 72*a6^6*a5^3*a3^7*a1^2 + 76*a6^5*a5^4*a3^7*a1^2 + 76*a6^4*a5^5*a3^7*a1^2 - 72*a6^3*a5^6*a3^7*a1^2 + 96*a6^6*a5^2*x34*a3^7*a1^2 + 176*a6^5*a5^3*x34*a3^7*a1^2 - 1184*a6^4*a5^4*x34*a3^7*a1^2 + 176*a6^3*a5^5*x34*a3^7*a1^2 + 96*a6^2*a5^6*x34*a3^7*a1^2 - 40*a6^6*a5*x34^2*a3^7*a1^2 - 504*a6^5*a5^2*x34^2*a3^7*a1^2 + 504*a6^4*a5^3*x34^2*a3^7*a1^2 + 504*a6^3*a5^4*x34^2*a3^7*a1^2 - 504*a6^2*a5^5*x34^2*a3^7*a1^2 - 40*a6*a5^6*x34^2*a3^7*a1^2 + 112*a6^6*x34^3*a3^7*a1^2 + 48*a6^5*a5*x34^3*a3^7*a1^2 + 768*a6^4*a5^2*x34^3*a3^7*a1^2 + 224*a6^3*a5^3*x34^3*a3^7*a1^2 + 768*a6^2*a5^4*x34^3*a3^7*a1^2 + 48*a6*a5^5*x34^3*a3^7*a1^2 + 112*a5^6*x34^3*a3^7*a1^2 - 160*a6^5*x34^4*a3^7*a1^2 + 40*a6^4*a5*x34^4*a3^7*a1^2 - 560*a6^3*a5^2*x34^4*a3^7*a1^2 - 560*a6^2*a5^3*x34^4*a3^7*a1^2 + 40*a6*a5^4*x34^4*a3^7*a1^2 - 160*a5^5*x34^4*a3^7*a1^2 + 48*a6^4*x34^5*a3^7*a1^2 - 24*a6^3*a5*x34^5*a3^7*a1^2 + 144*a6^2*a5^2*x34^5*a3^7*a1^2 - 24*a6*a5^3*x34^5*a3^7*a1^2 + 48*a5^4*x34^5*a3^7*a1^2 + 24*a6^6*a5^2*a3^8*a1^2 + 44*a6^5*a5^3*a3^8*a1^2 - 296*a6^4*a5^4*a3^8*a1^2 + 44*a6^3*a5^5*a3^8*a1^2 + 24*a6^2*a5^6*a3^8*a1^2 - 18*a6^6*a5*x34*a3^8*a1^2 - 252*a6^5*a5^2*x34*a3^8*a1^2 + 288*a6^4*a5^3*x34*a3^8*a1^2 + 288*a6^3*a5^4*x34*a3^8*a1^2 - 252*a6^2*a5^5*x34*a3^8*a1^2 - 18*a6*a5^6*x34*a3^8*a1^2 + 88*a6^6*x34^2*a3^8*a1^2 + 42*a6^5*a5*x34^2*a3^8*a1^2 + 672*a6^4*a5^2*x34^2*a3^8*a1^2 + 236*a6^3*a5^3*x34^2*a3^8*a1^2 + 672*a6^2*a5^4*x34^2*a3^8*a1^2 + 42*a6*a5^5*x34^2*a3^8*a1^2 + 88*a5^6*x34^2*a3^8*a1^2 - 240*a6^5*x34^3*a3^8*a1^2 + 60*a6^4*a5*x34^3*a3^8*a1^2 - 840*a6^3*a5^2*x34^3*a3^8*a1^2 - 840*a6^2*a5^3*x34^3*a3^8*a1^2 + 60*a6*a5^4*x34^3*a3^8*a1^2 - 240*a5^5*x34^3*a3^8*a1^2 + 120*a6^4*x34^4*a3^8*a1^2 - 60*a6^3*a5*x34^4*a3^8*a1^2 + 360*a6^2*a5^2*x34^4*a3^8*a1^2 - 60*a6*a5^3*x34^4*a3^8*a1^2 + 120*a5^4*x34^4*a3^8*a1^2 - 4*a6^6*a5*a3^9*a1^2 - 56*a6^5*a5^2*a3^9*a1^2 + 64*a6^4*a5^3*a3^9*a1^2 + 64*a6^3*a5^4*a3^9*a1^2 - 56*a6^2*a5^5*a3^9*a1^2 - 4*a6*a5^6*a3^9*a1^2 + 40*a6^6*x34*a3^9*a1^2 + 20*a6^5*a5*x34*a3^9*a1^2 + 320*a6^4*a5^2*x34*a3^9*a1^2 + 120*a6^3*a5^3*x34*a3^9*a1^2 + 320*a6^2*a5^4*x34*a3^9*a1^2 + 20*a6*a5^5*x34*a3^9*a1^2 + 40*a5^6*x34*a3^9*a1^2 - 200*a6^5*x34^2*a3^9*a1^2 + 50*a6^4*a5*x34^2*a3^9*a1^2 - 700*a6^3*a5^2*x34^2*a3^9*a1^2 - 700*a6^2*a5^3*x34^2*a3^9*a1^2 + 50*a6*a5^4*x34^2*a3^9*a1^2 - 200*a5^5*x34^2*a3^9*a1^2 + 160*a6^4*x34^3*a3^9*a1^2 - 80*a6^3*a5*x34^3*a3^9*a1^2 + 480*a6^2*a5^2*x34^3*a3^9*a1^2 - 80*a6*a5^3*x34^3*a3^9*a1^2 + 160*a5^4*x34^3*a3^9*a1^2 + 8*a6^6*a3^10*a1^2 + 4*a6^5*a5*a3^10*a1^2 + 64*a6^4*a5^2*a3^10*a1^2 + 24*a6^3*a5^3*a3^10*a1^2 + 64*a6^2*a5^4*a3^10*a1^2 + 4*a6*a5^5*a3^10*a1^2 + 8*a5^6*a3^10*a1^2 - 88*a6^5*x34*a3^10*a1^2 + 22*a6^4*a5*x34*a3^10*a1^2 - 308*a6^3*a5^2*x34*a3^10*a1^2 - 308*a6^2*a5^3*x34*a3^10*a1^2 + 22*a6*a5^4*x34*a3^10*a1^2 - 88*a5^5*x34*a3^10*a1^2 + 120*a6^4*x34^2*a3^10*a1^2 - 60*a6^3*a5*x34^2*a3^10*a1^2 + 360*a6^2*a5^2*x34^2*a3^10*a1^2 - 60*a6*a5^3*x34^2*a3^10*a1^2 + 120*a5^4*x34^2*a3^10*a1^2 - 16*a6^5*a3^11*a1^2 + 4*a6^4*a5*a3^11*a1^2 - 56*a6^3*a5^2*a3^11*a1^2 - 56*a6^2*a5^3*a3^11*a1^2 + 4*a6*a5^4*a3^11*a1^2 - 16*a5^5*a3^11*a1^2 + 48*a6^4*x34*a3^11*a1^2 - 24*a6^3*a5*x34*a3^11*a1^2 + 144*a6^2*a5^2*x34*a3^11*a1^2 - 24*a6*a5^3*x34*a3^11*a1^2 + 48*a5^4*x34*a3^11*a1^2 + 8*a6^4*a3^12*a1^2 - 4*a6^3*a5*a3^12*a1^2 + 24*a6^2*a5^2*a3^12*a1^2 - 4*a6*a5^3*a3^12*a1^2 + 8*a5^4*a3^12*a1^2 - 4*a6^6*a5^6*x34^3*a2*a1^2 + 2*a6^6*a5^5*x34^4*a2*a1^2 + 2*a6^5*a5^6*x34^4*a2*a1^2 + 2*a6^6*a5^4*x34^5*a2*a1^2 + 2*a6^4*a5^6*x34^5*a2*a1^2 - 4*a6^6*a5^3*x34^6*a2*a1^2 + 2*a6^5*a5^4*x34^6*a2*a1^2 + 2*a6^4*a5^5*x34^6*a2*a1^2 - 4*a6^3*a5^6*x34^6*a2*a1^2 - 36*a6^6*a5^6*x34^2*a3*a2*a1^2 - 40*a6^6*a5^5*x34^3*a3*a2*a1^2 - 40*a6^5*a5^6*x34^3*a3*a2*a1^2 + 10*a6^6*a5^4*x34^4*a3*a2*a1^2 + 120*a6^5*a5^5*x34^4*a3*a2*a1^2 + 10*a6^4*a5^6*x34^4*a3*a2*a1^2 - 72*a6^6*a5^3*x34^5*a3*a2*a1^2 + 132*a6^5*a5^4*x34^5*a3*a2*a1^2 + 132*a6^4*a5^5*x34^5*a3*a2*a1^2 - 72*a6^3*a5^6*x34^5*a3*a2*a1^2 - 24*a6^6*a5^2*x34^6*a3*a2*a1^2 - 48*a6^5*a5^3*x34^6*a3*a2*a1^2 - 48*a6^3*a5^5*x34^6*a3*a2*a1^2 - 24*a6^2*a5^6*x34^6*a3*a2*a1^2 - 84*a6^6*a5^6*x34*a3^2*a2*a1^2 - 24*a6^6*a5^5*x34^2*a3^2*a2*a1^2 - 24*a6^5*a5^6*x34^2*a3^2*a2*a1^2 + 56*a6^6*a5^4*x34^3*a3^2*a2*a1^2 + 624*a6^5*a5^5*x34^3*a3^2*a2*a1^2 + 56*a6^4*a5^6*x34^3*a3^2*a2*a1^2 - 264*a6^6*a5^3*x34^4*a3^2*a2*a1^2 + 222*a6^5*a5^4*x34^4*a3^2*a2*a1^2 + 222*a6^4*a5^5*x34^4*a3^2*a2*a1^2 - 264*a6^3*a5^6*x34^4*a3^2*a2*a1^2 - 36*a6^6*a5^2*x34^5*a3^2*a2*a1^2 - 144*a6^5*a5^3*x34^5*a3^2*a2*a1^2 - 408*a6^4*a5^4*x34^5*a3^2*a2*a1^2 - 144*a6^3*a5^5*x34^5*a3^2*a2*a1^2 - 36*a6^2*a5^6*x34^5*a3^2*a2*a1^2 - 24*a6^6*a5*x34^6*a3^2*a2*a1^2 + 108*a6^5*a5^2*x34^6*a3^2*a2*a1^2 + 36*a6^4*a5^3*x34^6*a3^2*a2*a1^2 + 36*a6^3*a5^4*x34^6*a3^2*a2*a1^2 + 108*a6^2*a5^5*x34^6*a3^2*a2*a1^2 - 24*a6*a5^6*x34^6*a3^2*a2*a1^2 - 56*a6^6*a5^6*a3^3*a2*a1^2 + 32*a6^6*a5^5*x34*a3^3*a2*a1^2 + 32*a6^5*a5^6*x34*a3^3*a2*a1^2 + 164*a6^6*a5^4*x34^2*a3^3*a2*a1^2 + 1296*a6^5*a5^5*x34^2*a3^3*a2*a1^2 + 164*a6^4*a5^6*x34^2*a3^3*a2*a1^2 - 512*a6^6*a5^3*x34^3*a3^3*a2*a1^2 - 528*a6^5*a5^4*x34^3*a3^3*a2*a1^2 - 528*a6^4*a5^5*x34^3*a3^3*a2*a1^2 - 512*a6^3*a5^6*x34^3*a3^3*a2*a1^2 + 216*a6^6*a5^2*x34^4*a3^3*a2*a1^2 - 136*a6^5*a5^3*x34^4*a3^3*a2*a1^2 - 1284*a6^4*a5^4*x34^4*a3^3*a2*a1^2 - 136*a6^3*a5^5*x34^4*a3^3*a2*a1^2 + 216*a6^2*a5^6*x34^4*a3^3*a2*a1^2 - 192*a6^6*a5*x34^5*a3^3*a2*a1^2 + 792*a6^5*a5^2*x34^5*a3^3*a2*a1^2 + 80*a6^4*a5^3*x34^5*a3^3*a2*a1^2 + 80*a6^3*a5^4*x34^5*a3^3*a2*a1^2 + 792*a6^2*a5^5*x34^5*a3^3*a2*a1^2 - 192*a6*a5^6*x34^5*a3^3*a2*a1^2 - 4*a6^6*x34^6*a3^3*a2*a1^2 - 48*a6^5*a5*x34^6*a3^3*a2*a1^2 + 36*a6^4*a5^2*x34^6*a3^3*a2*a1^2 - 96*a6^3*a5^3*x34^6*a3^3*a2*a1^2 + 36*a6^2*a5^4*x34^6*a3^3*a2*a1^2 - 48*a6*a5^5*x34^6*a3^3*a2*a1^2 - 4*a5^6*x34^6*a3^3*a2*a1^2 + 16*a6^6*a5^5*a3^4*a2*a1^2 + 16*a6^5*a5^6*a3^4*a2*a1^2 + 190*a6^6*a5^4*x34*a3^4*a2*a1^2 + 1320*a6^5*a5^5*x34*a3^4*a2*a1^2 + 190*a6^4*a5^6*x34*a3^4*a2*a1^2 - 576*a6^6*a5^3*x34^2*a3^4*a2*a1^2 - 2034*a6^5*a5^4*x34^2*a3^4*a2*a1^2 - 2034*a6^4*a5^5*x34^2*a3^4*a2*a1^2 - 576*a6^3*a5^6*x34^2*a3^4*a2*a1^2 + 780*a6^6*a5^2*x34^3*a3^4*a2*a1^2 - 200*a6^5*a5^3*x34^3*a3^4*a2*a1^2 - 300*a6^4*a5^4*x34^3*a3^4*a2*a1^2 - 200*a6^3*a5^5*x34^3*a3^4*a2*a1^2 + 780*a6^2*a5^6*x34^3*a3^4*a2*a1^2 - 600*a6^6*a5*x34^4*a3^4*a2*a1^2 + 1932*a6^5*a5^2*x34^4*a3^4*a2*a1^2 + 616*a6^4*a5^3*x34^4*a3^4*a2*a1^2 + 616*a6^3*a5^4*x34^4*a3^4*a2*a1^2 + 1932*a6^2*a5^5*x34^4*a3^4*a2*a1^2 - 600*a6*a5^6*x34^4*a3^4*a2*a1^2 - 22*a6^6*x34^5*a3^4*a2*a1^2 - 168*a6^5*a5*x34^5*a3^4*a2*a1^2 - 192*a6^4*a5^2*x34^5*a3^4*a2*a1^2 - 712*a6^3*a5^3*x34^5*a3^4*a2*a1^2 - 192*a6^2*a5^4*x34^5*a3^4*a2*a1^2 - 168*a6*a5^5*x34^5*a3^4*a2*a1^2 - 22*a5^6*x34^5*a3^4*a2*a1^2 + 2*a6^5*x34^6*a3^4*a2*a1^2 + 36*a6^3*a5^2*x34^6*a3^4*a2*a1^2 + 36*a6^2*a5^3*x34^6*a3^4*a2*a1^2 + 2*a5^5*x34^6*a3^4*a2*a1^2 + 76*a6^6*a5^4*a3^5*a2*a1^2 + 528*a6^5*a5^5*a3^5*a2*a1^2 + 76*a6^4*a5^6*a3^5*a2*a1^2 - 384*a6^6*a5^3*x34*a3^5*a2*a1^2 - 2124*a6^5*a5^4*x34*a3^5*a2*a1^2 - 2124*a6^4*a5^5*x34*a3^5*a2*a1^2 - 384*a6^3*a5^6*x34*a3^5*a2*a1^2 + 1152*a6^6*a5^2*x34^2*a3^5*a2*a1^2 - 360*a6^5*a5^3*x34^2*a3^5*a2*a1^2 + 2316*a6^4*a5^4*x34^2*a3^5*a2*a1^2 - 360*a6^3*a5^5*x34^2*a3^5*a2*a1^2 + 1152*a6^2*a5^6*x34^2*a3^5*a2*a1^2 - 1008*a6^6*a5*x34^3*a3^5*a2*a1^2 + 2112*a6^5*a5^2*x34^3*a3^5*a2*a1^2 + 2248*a6^4*a5^3*x34^3*a3^5*a2*a1^2 + 2248*a6^3*a5^4*x34^3*a3^5*a2*a1^2 + 2112*a6^2*a5^5*x34^3*a3^5*a2*a1^2 - 1008*a6*a5^6*x34^3*a3^5*a2*a1^2 - 48*a6^6*x34^4*a3^5*a2*a1^2 - 1908*a6^4*a5^2*x34^4*a3^5*a2*a1^2 - 2256*a6^3*a5^3*x34^4*a3^5*a2*a1^2 - 1908*a6^2*a5^4*x34^4*a3^5*a2*a1^2 - 48*a5^6*x34^4*a3^5*a2*a1^2 + 12*a6^5*x34^5*a3^5*a2*a1^2 + 120*a6^4*a5*x34^5*a3^5*a2*a1^2 + 360*a6^3*a5^2*x34^5*a3^5*a2*a1^2 + 360*a6^2*a5^3*x34^5*a3^5*a2*a1^2 + 120*a6*a5^4*x34^5*a3^5*a2*a1^2 + 12*a5^5*x34^5*a3^5*a2*a1^2 + 2*a6^4*x34^6*a3^5*a2*a1^2 - 48*a6^3*a5*x34^6*a3^5*a2*a1^2 + 108*a6^2*a5^2*x34^6*a3^5*a2*a1^2 - 48*a6*a5^3*x34^6*a3^5*a2*a1^2 + 2*a5^4*x34^6*a3^5*a2*a1^2 - 128*a6^6*a5^3*a3^6*a2*a1^2 - 708*a6^5*a5^4*a3^6*a2*a1^2 - 708*a6^4*a5^5*a3^6*a2*a1^2 - 128*a6^3*a5^6*a3^6*a2*a1^2 + 840*a6^6*a5^2*x34*a3^6*a2*a1^2 - 280*a6^5*a5^3*x34*a3^6*a2*a1^2 + 2436*a6^4*a5^4*x34*a3^6*a2*a1^2 - 280*a6^3*a5^5*x34*a3^6*a2*a1^2 + 840*a6^2*a5^6*x34*a3^6*a2*a1^2 - 1008*a6^6*a5*x34^2*a3^6*a2*a1^2 + 1152*a6^5*a5^2*x34^2*a3^6*a2*a1^2 + 3344*a6^4*a5^3*x34^2*a3^6*a2*a1^2 + 3344*a6^3*a5^4*x34^2*a3^6*a2*a1^2 + 1152*a6^2*a5^5*x34^2*a3^6*a2*a1^2 - 1008*a6*a5^6*x34^2*a3^6*a2*a1^2 - 56*a6^6*x34^3*a3^6*a2*a1^2 + 672*a6^5*a5*x34^3*a3^6*a2*a1^2 - 4956*a6^4*a5^2*x34^3*a3^6*a2*a1^2 - 3920*a6^3*a5^3*x34^3*a3^6*a2*a1^2 - 4956*a6^2*a5^4*x34^3*a3^6*a2*a1^2 + 672*a6*a5^5*x34^3*a3^6*a2*a1^2 - 56*a5^6*x34^3*a3^6*a2*a1^2 + 32*a6^5*x34^4*a3^6*a2*a1^2 + 600*a6^4*a5*x34^4*a3^6*a2*a1^2 + 1296*a6^3*a5^2*x34^4*a3^6*a2*a1^2 + 1296*a6^2*a5^3*x34^4*a3^6*a2*a1^2 + 600*a6*a5^4*x34^4*a3^6*a2*a1^2 + 32*a5^5*x34^4*a3^6*a2*a1^2 + 14*a6^4*x34^5*a3^6*a2*a1^2 - 336*a6^3*a5*x34^5*a3^6*a2*a1^2 + 756*a6^2*a5^2*x34^5*a3^6*a2*a1^2 - 336*a6*a5^3*x34^5*a3^6*a2*a1^2 + 14*a5^4*x34^5*a3^6*a2*a1^2 - 4*a6^3*x34^6*a3^6*a2*a1^2 - 24*a6^2*a5*x34^6*a3^6*a2*a1^2 - 24*a6*a5^2*x34^6*a3^6*a2*a1^2 - 4*a5^3*x34^6*a3^6*a2*a1^2 + 240*a6^6*a5^2*a3^7*a2*a1^2 - 80*a6^5*a5^3*a3^7*a2*a1^2 + 696*a6^4*a5^4*a3^7*a2*a1^2 - 80*a6^3*a5^5*a3^7*a2*a1^2 + 240*a6^2*a5^6*a3^7*a2*a1^2 - 576*a6^6*a5*x34*a3^7*a2*a1^2 + 384*a6^5*a5^2*x34*a3^7*a2*a1^2 + 2224*a6^4*a5^3*x34*a3^7*a2*a1^2 + 2224*a6^3*a5^4*x34*a3^7*a2*a1^2 + 384*a6^2*a5^5*x34*a3^7*a2*a1^2 - 576*a6*a5^6*x34*a3^7*a2*a1^2 - 40*a6^6*x34^2*a3^7*a2*a1^2 + 1056*a6^5*a5*x34^2*a3^7*a2*a1^2 - 5880*a6^4*a5^2*x34^2*a3^7*a2*a1^2 - 3904*a6^3*a5^3*x34^2*a3^7*a2*a1^2 - 5880*a6^2*a5^4*x34^2*a3^7*a2*a1^2 + 1056*a6*a5^5*x34^2*a3^7*a2*a1^2 - 40*a5^6*x34^2*a3^7*a2*a1^2 + 48*a6^5*x34^3*a3^7*a2*a1^2 + 1200*a6^4*a5*x34^3*a3^7*a2*a1^2 + 2304*a6^3*a5^2*x34^3*a3^7*a2*a1^2 + 2304*a6^2*a5^3*x34^3*a3^7*a2*a1^2 + 1200*a6*a5^4*x34^3*a3^7*a2*a1^2 + 48*a5^5*x34^3*a3^7*a2*a1^2 + 40*a6^4*x34^4*a3^7*a2*a1^2 - 960*a6^3*a5*x34^4*a3^7*a2*a1^2 + 2160*a6^2*a5^2*x34^4*a3^7*a2*a1^2 - 960*a6*a5^3*x34^4*a3^7*a2*a1^2 + 40*a5^4*x34^4*a3^7*a2*a1^2 - 24*a6^3*x34^5*a3^7*a2*a1^2 - 144*a6^2*a5*x34^5*a3^7*a2*a1^2 - 144*a6*a5^2*x34^5*a3^7*a2*a1^2 - 24*a5^3*x34^5*a3^7*a2*a1^2 - 144*a6^6*a5*a3^8*a2*a1^2 + 96*a6^5*a5^2*a3^8*a2*a1^2 + 556*a6^4*a5^3*a3^8*a2*a1^2 + 556*a6^3*a5^4*a3^8*a2*a1^2 + 96*a6^2*a5^5*a3^8*a2*a1^2 - 144*a6*a5^6*a3^8*a2*a1^2 - 18*a6^6*x34*a3^8*a2*a1^2 + 648*a6^5*a5*x34*a3^8*a2*a1^2 - 3348*a6^4*a5^2*x34*a3^8*a2*a1^2 - 2088*a6^3*a5^3*x34*a3^8*a2*a1^2 - 3348*a6^2*a5^4*x34*a3^8*a2*a1^2 + 648*a6*a5^5*x34*a3^8*a2*a1^2 - 18*a5^6*x34*a3^8*a2*a1^2 + 42*a6^5*x34^2*a3^8*a2*a1^2 + 1200*a6^4*a5*x34^2*a3^8*a2*a1^2 + 2196*a6^3*a5^2*x34^2*a3^8*a2*a1^2 + 2196*a6^2*a5^3*x34^2*a3^8*a2*a1^2 + 1200*a6*a5^4*x34^2*a3^8*a2*a1^2 + 42*a5^5*x34^2*a3^8*a2*a1^2 + 60*a6^4*x34^3*a3^8*a2*a1^2 - 1440*a6^3*a5*x34^3*a3^8*a2*a1^2 + 3240*a6^2*a5^2*x34^3*a3^8*a2*a1^2 - 1440*a6*a5^3*x34^3*a3^8*a2*a1^2 + 60*a5^4*x34^3*a3^8*a2*a1^2 - 60*a6^3*x34^4*a3^8*a2*a1^2 - 360*a6^2*a5*x34^4*a3^8*a2*a1^2 - 360*a6*a5^2*x34^4*a3^8*a2*a1^2 - 60*a5^3*x34^4*a3^8*a2*a1^2 - 4*a6^6*a3^9*a2*a1^2 + 144*a6^5*a5*a3^9*a2*a1^2 - 744*a6^4*a5^2*a3^9*a2*a1^2 - 464*a6^3*a5^3*a3^9*a2*a1^2 - 744*a6^2*a5^4*a3^9*a2*a1^2 + 144*a6*a5^5*a3^9*a2*a1^2 - 4*a5^6*a3^9*a2*a1^2 + 20*a6^5*x34*a3^9*a2*a1^2 + 600*a6^4*a5*x34*a3^9*a2*a1^2 + 1080*a6^3*a5^2*x34*a3^9*a2*a1^2 + 1080*a6^2*a5^3*x34*a3^9*a2*a1^2 + 600*a6*a5^4*x34*a3^9*a2*a1^2 + 20*a5^5*x34*a3^9*a2*a1^2 + 50*a6^4*x34^2*a3^9*a2*a1^2 - 1200*a6^3*a5*x34^2*a3^9*a2*a1^2 + 2700*a6^2*a5^2*x34^2*a3^9*a2*a1^2 - 1200*a6*a5^3*x34^2*a3^9*a2*a1^2 + 50*a5^4*x34^2*a3^9*a2*a1^2 - 80*a6^3*x34^3*a3^9*a2*a1^2 - 480*a6^2*a5*x34^3*a3^9*a2*a1^2 - 480*a6*a5^2*x34^3*a3^9*a2*a1^2 - 80*a5^3*x34^3*a3^9*a2*a1^2 + 4*a6^5*a3^10*a2*a1^2 + 120*a6^4*a5*a3^10*a2*a1^2 + 216*a6^3*a5^2*a3^10*a2*a1^2 + 216*a6^2*a5^3*a3^10*a2*a1^2 + 120*a6*a5^4*a3^10*a2*a1^2 + 4*a5^5*a3^10*a2*a1^2 + 22*a6^4*x34*a3^10*a2*a1^2 - 528*a6^3*a5*x34*a3^10*a2*a1^2 + 1188*a6^2*a5^2*x34*a3^10*a2*a1^2 - 528*a6*a5^3*x34*a3^10*a2*a1^2 + 22*a5^4*x34*a3^10*a2*a1^2 - 60*a6^3*x34^2*a3^10*a2*a1^2 - 360*a6^2*a5*x34^2*a3^10*a2*a1^2 - 360*a6*a5^2*x34^2*a3^10*a2*a1^2 - 60*a5^3*x34^2*a3^10*a2*a1^2 + 4*a6^4*a3^11*a2*a1^2 - 96*a6^3*a5*a3^11*a2*a1^2 + 216*a6^2*a5^2*a3^11*a2*a1^2 - 96*a6*a5^3*a3^11*a2*a1^2 + 4*a5^4*a3^11*a2*a1^2 - 24*a6^3*x34*a3^11*a2*a1^2 - 144*a6^2*a5*x34*a3^11*a2*a1^2 - 144*a6*a5^2*x34*a3^11*a2*a1^2 - 24*a5^3*x34*a3^11*a2*a1^2 - 4*a6^3*a3^12*a2*a1^2 - 24*a6^2*a5*a3^12*a2*a1^2 - 24*a6*a5^2*a3^12*a2*a1^2 - 4*a5^3*a3^12*a2*a1^2 + 24*a6^6*a5^6*x34^2*a2^2*a1^2 - 28*a6^6*a5^5*x34^3*a2^2*a1^2 - 28*a6^5*a5^6*x34^3*a2^2*a1^2 + 32*a6^6*a5^4*x34^4*a2^2*a1^2 + 32*a6^4*a5^6*x34^4*a2^2*a1^2 - 28*a6^6*a5^3*x34^5*a2^2*a1^2 - 28*a6^3*a5^6*x34^5*a2^2*a1^2 + 24*a6^6*a5^2*x34^6*a2^2*a1^2 - 28*a6^5*a5^3*x34^6*a2^2*a1^2 + 32*a6^4*a5^4*x34^6*a2^2*a1^2 - 28*a6^3*a5^5*x34^6*a2^2*a1^2 + 24*a6^2*a5^6*x34^6*a2^2*a1^2 + 24*a6^6*a5^6*x34*a3*a2^2*a1^2 + 24*a6^6*a5^5*x34^2*a3*a2^2*a1^2 + 24*a6^5*a5^6*x34^2*a3*a2^2*a1^2 + 164*a6^6*a5^4*x34^3*a3*a2^2*a1^2 + 144*a6^5*a5^5*x34^3*a3*a2^2*a1^2 + 164*a6^4*a5^6*x34^3*a3*a2^2*a1^2 - 104*a6^6*a5^3*x34^4*a3*a2^2*a1^2 - 408*a6^5*a5^4*x34^4*a3*a2^2*a1^2 - 408*a6^4*a5^5*x34^4*a3*a2^2*a1^2 - 104*a6^3*a5^6*x34^4*a3*a2^2*a1^2 + 252*a6^6*a5^2*x34^5*a3*a2^2*a1^2 - 24*a6^5*a5^3*x34^5*a3*a2^2*a1^2 - 216*a6^4*a5^4*x34^5*a3*a2^2*a1^2 - 24*a6^3*a5^5*x34^5*a3*a2^2*a1^2 + 252*a6^2*a5^6*x34^5*a3*a2^2*a1^2 - 24*a6^6*a5*x34^6*a3*a2^2*a1^2 + 108*a6^5*a5^2*x34^6*a3*a2^2*a1^2 + 36*a6^4*a5^3*x34^6*a3*a2^2*a1^2 + 36*a6^3*a5^4*x34^6*a3*a2^2*a1^2 + 108*a6^2*a5^5*x34^6*a3*a2^2*a1^2 - 24*a6*a5^6*x34^6*a3*a2^2*a1^2 + 24*a6^6*a5^6*a3^2*a2^2*a1^2 + 240*a6^6*a5^5*x34*a3^2*a2^2*a1^2 + 240*a6^5*a5^6*x34*a3^2*a2^2*a1^2 - 132*a6^6*a5^4*x34^2*a3^2*a2^2*a1^2 - 864*a6^5*a5^5*x34^2*a3^2*a2^2*a1^2 - 132*a6^4*a5^6*x34^2*a3^2*a2^2*a1^2 + 8*a6^6*a5^3*x34^3*a3^2*a2^2*a1^2 - 876*a6^5*a5^4*x34^3*a3^2*a2^2*a1^2 - 876*a6^4*a5^5*x34^3*a3^2*a2^2*a1^2 + 8*a6^3*a5^6*x34^3*a3^2*a2^2*a1^2 + 468*a6^6*a5^2*x34^4*a3^2*a2^2*a1^2 + 1056*a6^5*a5^3*x34^4*a3^2*a2^2*a1^2 - 768*a6^4*a5^4*x34^4*a3^2*a2^2*a1^2 + 1056*a6^3*a5^5*x34^4*a3^2*a2^2*a1^2 + 468*a6^2*a5^6*x34^4*a3^2*a2^2*a1^2 - 36*a6^6*a5*x34^5*a3^2*a2^2*a1^2 - 648*a6^5*a5^2*x34^5*a3^2*a2^2*a1^2 + 972*a6^4*a5^3*x34^5*a3^2*a2^2*a1^2 + 972*a6^3*a5^4*x34^5*a3^2*a2^2*a1^2 - 648*a6^2*a5^5*x34^5*a3^2*a2^2*a1^2 - 36*a6*a5^6*x34^5*a3^2*a2^2*a1^2 + 24*a6^6*x34^6*a3^2*a2^2*a1^2 + 108*a6^5*a5*x34^6*a3^2*a2^2*a1^2 - 432*a6^4*a5^2*x34^6*a3^2*a2^2*a1^2 + 144*a6^3*a5^3*x34^6*a3^2*a2^2*a1^2 - 432*a6^2*a5^4*x34^6*a3^2*a2^2*a1^2 + 108*a6*a5^5*x34^6*a3^2*a2^2*a1^2 + 24*a5^6*x34^6*a3^2*a2^2*a1^2 + 160*a6^6*a5^5*a3^3*a2^2*a1^2 + 160*a6^5*a5^6*a3^3*a2^2*a1^2 - 592*a6^6*a5^4*x34*a3^3*a2^2*a1^2 - 2016*a6^5*a5^5*x34*a3^3*a2^2*a1^2 - 592*a6^4*a5^6*x34*a3^3*a2^2*a1^2 + 512*a6^6*a5^3*x34^2*a3^3*a2^2*a1^2 + 576*a6^5*a5^4*x34^2*a3^3*a2^2*a1^2 + 576*a6^4*a5^5*x34^2*a3^3*a2^2*a1^2 + 512*a6^3*a5^6*x34^2*a3^3*a2^2*a1^2 - 24*a6^6*a5^2*x34^3*a3^3*a2^2*a1^2 + 3136*a6^5*a5^3*x34^3*a3^3*a2^2*a1^2 - 1464*a6^4*a5^4*x34^3*a3^3*a2^2*a1^2 + 3136*a6^3*a5^5*x34^3*a3^3*a2^2*a1^2 - 24*a6^2*a5^6*x34^3*a3^3*a2^2*a1^2 + 216*a6^6*a5*x34^4*a3^3*a2^2*a1^2 - 4104*a6^5*a5^2*x34^4*a3^3*a2^2*a1^2 + 3128*a6^4*a5^3*x34^4*a3^3*a2^2*a1^2 + 3128*a6^3*a5^4*x34^4*a3^3*a2^2*a1^2 - 4104*a6^2*a5^5*x34^4*a3^3*a2^2*a1^2 + 216*a6*a5^6*x34^4*a3^3*a2^2*a1^2 + 116*a6^6*x34^5*a3^3*a2^2*a1^2 + 792*a6^5*a5*x34^5*a3^3*a2^2*a1^2 - 1836*a6^4*a5^2*x34^5*a3^3*a2^2*a1^2 + 96*a6^3*a5^3*x34^5*a3^3*a2^2*a1^2 - 1836*a6^2*a5^4*x34^5*a3^3*a2^2*a1^2 + 792*a6*a5^5*x34^5*a3^3*a2^2*a1^2 + 116*a5^6*x34^5*a3^3*a2^2*a1^2 - 28*a6^5*x34^6*a3^3*a2^2*a1^2 + 36*a6^4*a5*x34^6*a3^3*a2^2*a1^2 + 144*a6^3*a5^2*x34^6*a3^3*a2^2*a1^2 + 144*a6^2*a5^3*x34^6*a3^3*a2^2*a1^2 + 36*a6*a5^4*x34^6*a3^3*a2^2*a1^2 - 28*a5^5*x34^6*a3^3*a2^2*a1^2 - 296*a6^6*a5^4*a3^4*a2^2*a1^2 - 1008*a6^5*a5^5*a3^4*a2^2*a1^2 - 296*a6^4*a5^6*a3^4*a2^2*a1^2 + 760*a6^6*a5^3*x34*a3^4*a2^2*a1^2 + 1740*a6^5*a5^4*x34*a3^4*a2^2*a1^2 + 1740*a6^4*a5^5*x34*a3^4*a2^2*a1^2 + 760*a6^3*a5^6*x34*a3^4*a2^2*a1^2 - 1152*a6^6*a5^2*x34^2*a3^4*a2^2*a1^2 + 4008*a6^5*a5^3*x34^2*a3^4*a2^2*a1^2 - 1632*a6^4*a5^4*x34^2*a3^4*a2^2*a1^2 + 4008*a6^3*a5^5*x34^2*a3^4*a2^2*a1^2 - 1152*a6^2*a5^6*x34^2*a3^4*a2^2*a1^2 + 780*a6^6*a5*x34^3*a3^4*a2^2*a1^2 - 7020*a6^5*a5^2*x34^3*a3^4*a2^2*a1^2 + 2320*a6^4*a5^3*x34^3*a3^4*a2^2*a1^2 + 2320*a6^3*a5^4*x34^3*a3^4*a2^2*a1^2 - 7020*a6^2*a5^5*x34^3*a3^4*a2^2*a1^2 + 780*a6*a5^6*x34^3*a3^4*a2^2*a1^2 + 252*a6^6*x34^4*a3^4*a2^2*a1^2 + 1932*a6^5*a5*x34^4*a3^4*a2^2*a1^2 - 1908*a6^4*a5^2*x34^4*a3^4*a2^2*a1^2 - 2872*a6^3*a5^3*x34^4*a3^4*a2^2*a1^2 - 1908*a6^2*a5^4*x34^4*a3^4*a2^2*a1^2 + 1932*a6*a5^5*x34^4*a3^4*a2^2*a1^2 + 252*a5^6*x34^4*a3^4*a2^2*a1^2 - 168*a6^5*x34^5*a3^4*a2^2*a1^2 - 192*a6^4*a5*x34^5*a3^4*a2^2*a1^2 + 1620*a6^3*a5^2*x34^5*a3^4*a2^2*a1^2 + 1620*a6^2*a5^3*x34^5*a3^4*a2^2*a1^2 - 192*a6*a5^4*x34^5*a3^4*a2^2*a1^2 - 168*a5^5*x34^5*a3^4*a2^2*a1^2 + 32*a6^4*x34^6*a3^4*a2^2*a1^2 + 36*a6^3*a5*x34^6*a3^4*a2^2*a1^2 - 432*a6^2*a5^2*x34^6*a3^4*a2^2*a1^2 + 36*a6*a5^3*x34^6*a3^4*a2^2*a1^2 + 32*a5^4*x34^6*a3^4*a2^2*a1^2 + 304*a6^6*a5^3*a3^5*a2^2*a1^2 + 696*a6^5*a5^4*a3^5*a2^2*a1^2 + 696*a6^4*a5^5*a3^5*a2^2*a1^2 + 304*a6^3*a5^6*a3^5*a2^2*a1^2 - 1368*a6^6*a5^2*x34*a3^5*a2^2*a1^2 + 2928*a6^5*a5^3*x34*a3^5*a2^2*a1^2 - 1080*a6^4*a5^4*x34*a3^5*a2^2*a1^2 + 2928*a6^3*a5^5*x34*a3^5*a2^2*a1^2 - 1368*a6^2*a5^6*x34*a3^5*a2^2*a1^2 + 1152*a6^6*a5*x34^2*a3^5*a2^2*a1^2 - 5832*a6^5*a5^2*x34^2*a3^5*a2^2*a1^2 - 1872*a6^4*a5^3*x34^2*a3^5*a2^2*a1^2 - 1872*a6^3*a5^4*x34^2*a3^5*a2^2*a1^2 - 5832*a6^2*a5^5*x34^2*a3^5*a2^2*a1^2 + 1152*a6*a5^6*x34^2*a3^5*a2^2*a1^2 + 300*a6^6*x34^3*a3^5*a2^2*a1^2 + 2112*a6^5*a5*x34^3*a3^5*a2^2*a1^2 + 2844*a6^4*a5^2*x34^3*a3^5*a2^2*a1^2 - 10336*a6^3*a5^3*x34^3*a3^5*a2^2*a1^2 + 2844*a6^2*a5^4*x34^3*a3^5*a2^2*a1^2 + 2112*a6*a5^5*x34^3*a3^5*a2^2*a1^2 + 300*a5^6*x34^3*a3^5*a2^2*a1^2 - 420*a6^5*x34^4*a3^5*a2^2*a1^2 - 1908*a6^4*a5*x34^4*a3^5*a2^2*a1^2 + 6696*a6^3*a5^2*x34^4*a3^5*a2^2*a1^2 + 6696*a6^2*a5^3*x34^4*a3^5*a2^2*a1^2 - 1908*a6*a5^4*x34^4*a3^5*a2^2*a1^2 - 420*a5^5*x34^4*a3^5*a2^2*a1^2 + 192*a6^4*x34^5*a3^5*a2^2*a1^2 + 360*a6^3*a5*x34^5*a3^5*a2^2*a1^2 - 3888*a6^2*a5^2*x34^5*a3^5*a2^2*a1^2 + 360*a6*a5^3*x34^5*a3^5*a2^2*a1^2 + 192*a5^4*x34^5*a3^5*a2^2*a1^2 - 28*a6^3*x34^6*a3^5*a2^2*a1^2 + 108*a6^2*a5*x34^6*a3^5*a2^2*a1^2 + 108*a6*a5^2*x34^6*a3^5*a2^2*a1^2 - 28*a5^3*x34^6*a3^5*a2^2*a1^2 - 456*a6^6*a5^2*a3^6*a2^2*a1^2 + 976*a6^5*a5^3*a3^6*a2^2*a1^2 - 360*a6^4*a5^4*a3^6*a2^2*a1^2 + 976*a6^3*a5^5*a3^6*a2^2*a1^2 - 456*a6^2*a5^6*a3^6*a2^2*a1^2 + 840*a6^6*a5*x34*a3^6*a2^2*a1^2 - 3024*a6^5*a5^2*x34*a3^6*a2^2*a1^2 - 2800*a6^4*a5^3*x34*a3^6*a2^2*a1^2 - 2800*a6^3*a5^4*x34*a3^6*a2^2*a1^2 - 3024*a6^2*a5^5*x34*a3^6*a2^2*a1^2 + 840*a6*a5^6*x34*a3^6*a2^2*a1^2 + 212*a6^6*x34^2*a3^6*a2^2*a1^2 + 1152*a6^5*a5*x34^2*a3^6*a2^2*a1^2 + 7668*a6^4*a5^2*x34^2*a3^6*a2^2*a1^2 - 14832*a6^3*a5^3*x34^2*a3^6*a2^2*a1^2 + 7668*a6^2*a5^4*x34^2*a3^6*a2^2*a1^2 + 1152*a6*a5^5*x34^2*a3^6*a2^2*a1^2 + 212*a5^6*x34^2*a3^6*a2^2*a1^2 - 588*a6^5*x34^3*a3^6*a2^2*a1^2 - 4956*a6^4*a5*x34^3*a3^6*a2^2*a1^2 + 13608*a6^3*a5^2*x34^3*a3^6*a2^2*a1^2 + 13608*a6^2*a5^3*x34^3*a3^6*a2^2*a1^2 - 4956*a6*a5^4*x34^3*a3^6*a2^2*a1^2 - 588*a5^5*x34^3*a3^6*a2^2*a1^2 + 512*a6^4*x34^4*a3^6*a2^2*a1^2 + 1296*a6^3*a5*x34^4*a3^6*a2^2*a1^2 - 13392*a6^2*a5^2*x34^4*a3^6*a2^2*a1^2 + 1296*a6*a5^3*x34^4*a3^6*a2^2*a1^2 + 512*a5^4*x34^4*a3^6*a2^2*a1^2 - 196*a6^3*x34^5*a3^6*a2^2*a1^2 + 756*a6^2*a5*x34^5*a3^6*a2^2*a1^2 + 756*a6*a5^2*x34^5*a3^6*a2^2*a1^2 - 196*a5^3*x34^5*a3^6*a2^2*a1^2 + 24*a6^2*x34^6*a3^6*a2^2*a1^2 - 24*a6*a5*x34^6*a3^6*a2^2*a1^2 + 24*a5^2*x34^6*a3^6*a2^2*a1^2 + 240*a6^6*a5*a3^7*a2^2*a1^2 - 864*a6^5*a5^2*a3^7*a2^2*a1^2 - 800*a6^4*a5^3*a3^7*a2^2*a1^2 - 800*a6^3*a5^4*a3^7*a2^2*a1^2 - 864*a6^2*a5^5*a3^7*a2^2*a1^2 + 240*a6*a5^6*a3^7*a2^2*a1^2 + 96*a6^6*x34*a3^7*a2^2*a1^2 + 384*a6^5*a5*x34*a3^7*a2^2*a1^2 + 5760*a6^4*a5^2*x34*a3^7*a2^2*a1^2 - 9760*a6^3*a5^3*x34*a3^7*a2^2*a1^2 + 5760*a6^2*a5^4*x34*a3^7*a2^2*a1^2 + 384*a6*a5^5*x34*a3^7*a2^2*a1^2 + 96*a5^6*x34*a3^7*a2^2*a1^2 - 504*a6^5*x34^2*a3^7*a2^2*a1^2 - 5880*a6^4*a5*x34^2*a3^7*a2^2*a1^2 + 14688*a6^3*a5^2*x34^2*a3^7*a2^2*a1^2 + 14688*a6^2*a5^3*x34^2*a3^7*a2^2*a1^2 - 5880*a6*a5^4*x34^2*a3^7*a2^2*a1^2 - 504*a5^5*x34^2*a3^7*a2^2*a1^2 + 768*a6^4*x34^3*a3^7*a2^2*a1^2 + 2304*a6^3*a5*x34^3*a3^7*a2^2*a1^2 - 23328*a6^2*a5^2*x34^3*a3^7*a2^2*a1^2 + 2304*a6*a5^3*x34^3*a3^7*a2^2*a1^2 + 768*a5^4*x34^3*a3^7*a2^2*a1^2 - 560*a6^3*x34^4*a3^7*a2^2*a1^2 + 2160*a6^2*a5*x34^4*a3^7*a2^2*a1^2 + 2160*a6*a5^2*x34^4*a3^7*a2^2*a1^2 - 560*a5^3*x34^4*a3^7*a2^2*a1^2 + 144*a6^2*x34^5*a3^7*a2^2*a1^2 - 144*a6*a5*x34^5*a3^7*a2^2*a1^2 + 144*a5^2*x34^5*a3^7*a2^2*a1^2 + 24*a6^6*a3^8*a2^2*a1^2 + 96*a6^5*a5*a3^8*a2^2*a1^2 + 1440*a6^4*a5^2*a3^8*a2^2*a1^2 - 2440*a6^3*a5^3*a3^8*a2^2*a1^2 + 1440*a6^2*a5^4*a3^8*a2^2*a1^2 + 96*a6*a5^5*a3^8*a2^2*a1^2 + 24*a5^6*a3^8*a2^2*a1^2 - 252*a6^5*x34*a3^8*a2^2*a1^2 - 3348*a6^4*a5*x34*a3^8*a2^2*a1^2 + 8100*a6^3*a5^2*x34*a3^8*a2^2*a1^2 + 8100*a6^2*a5^3*x34*a3^8*a2^2*a1^2 - 3348*a6*a5^4*x34*a3^8*a2^2*a1^2 - 252*a5^5*x34*a3^8*a2^2*a1^2 + 672*a6^4*x34^2*a3^8*a2^2*a1^2 + 2196*a6^3*a5*x34^2*a3^8*a2^2*a1^2 - 22032*a6^2*a5^2*x34^2*a3^8*a2^2*a1^2 + 2196*a6*a5^3*x34^2*a3^8*a2^2*a1^2 + 672*a5^4*x34^2*a3^8*a2^2*a1^2 - 840*a6^3*x34^3*a3^8*a2^2*a1^2 + 3240*a6^2*a5*x34^3*a3^8*a2^2*a1^2 + 3240*a6*a5^2*x34^3*a3^8*a2^2*a1^2 - 840*a5^3*x34^3*a3^8*a2^2*a1^2 + 360*a6^2*x34^4*a3^8*a2^2*a1^2 - 360*a6*a5*x34^4*a3^8*a2^2*a1^2 + 360*a5^2*x34^4*a3^8*a2^2*a1^2 - 56*a6^5*a3^9*a2^2*a1^2 - 744*a6^4*a5*a3^9*a2^2*a1^2 + 1800*a6^3*a5^2*a3^9*a2^2*a1^2 + 1800*a6^2*a5^3*a3^9*a2^2*a1^2 - 744*a6*a5^4*a3^9*a2^2*a1^2 - 56*a5^5*a3^9*a2^2*a1^2 + 320*a6^4*x34*a3^9*a2^2*a1^2 + 1080*a6^3*a5*x34*a3^9*a2^2*a1^2 - 10800*a6^2*a5^2*x34*a3^9*a2^2*a1^2 + 1080*a6*a5^3*x34*a3^9*a2^2*a1^2 + 320*a5^4*x34*a3^9*a2^2*a1^2 - 700*a6^3*x34^2*a3^9*a2^2*a1^2 + 2700*a6^2*a5*x34^2*a3^9*a2^2*a1^2 + 2700*a6*a5^2*x34^2*a3^9*a2^2*a1^2 - 700*a5^3*x34^2*a3^9*a2^2*a1^2 + 480*a6^2*x34^3*a3^9*a2^2*a1^2 - 480*a6*a5*x34^3*a3^9*a2^2*a1^2 + 480*a5^2*x34^3*a3^9*a2^2*a1^2 + 64*a6^4*a3^10*a2^2*a1^2 + 216*a6^3*a5*a3^10*a2^2*a1^2 - 2160*a6^2*a5^2*a3^10*a2^2*a1^2 + 216*a6*a5^3*a3^10*a2^2*a1^2 + 64*a5^4*a3^10*a2^2*a1^2 - 308*a6^3*x34*a3^10*a2^2*a1^2 + 1188*a6^2*a5*x34*a3^10*a2^2*a1^2 + 1188*a6*a5^2*x34*a3^10*a2^2*a1^2 - 308*a5^3*x34*a3^10*a2^2*a1^2 + 360*a6^2*x34^2*a3^10*a2^2*a1^2 - 360*a6*a5*x34^2*a3^10*a2^2*a1^2 + 360*a5^2*x34^2*a3^10*a2^2*a1^2 - 56*a6^3*a3^11*a2^2*a1^2 + 216*a6^2*a5*a3^11*a2^2*a1^2 + 216*a6*a5^2*a3^11*a2^2*a1^2 - 56*a5^3*a3^11*a2^2*a1^2 + 144*a6^2*x34*a3^11*a2^2*a1^2 - 144*a6*a5*x34*a3^11*a2^2*a1^2 + 144*a5^2*x34*a3^11*a2^2*a1^2 + 24*a6^2*a3^12*a2^2*a1^2 - 24*a6*a5*a3^12*a2^2*a1^2 + 24*a5^2*a3^12*a2^2*a1^2 - 4*a6^6*a5^6*x34*a2^3*a1^2 - 28*a6^6*a5^5*x34^2*a2^3*a1^2 - 28*a6^5*a5^6*x34^2*a2^3*a1^2 - 4*a6^6*a5^4*x34^3*a2^3*a1^2 + 32*a6^5*a5^5*x34^3*a2^3*a1^2 - 4*a6^4*a5^6*x34^3*a2^3*a1^2 - 4*a6^6*a5^3*x34^4*a2^3*a1^2 + 36*a6^5*a5^4*x34^4*a2^3*a1^2 + 36*a6^4*a5^5*x34^4*a2^3*a1^2 - 4*a6^3*a5^6*x34^4*a2^3*a1^2 - 28*a6^6*a5^2*x34^5*a2^3*a1^2 + 32*a6^5*a5^3*x34^5*a2^3*a1^2 + 36*a6^4*a5^4*x34^5*a2^3*a1^2 + 32*a6^3*a5^5*x34^5*a2^3*a1^2 - 28*a6^2*a5^6*x34^5*a2^3*a1^2 - 4*a6^6*a5*x34^6*a2^3*a1^2 - 28*a6^5*a5^2*x34^6*a2^3*a1^2 - 4*a6^4*a5^3*x34^6*a2^3*a1^2 - 4*a6^3*a5^4*x34^6*a2^3*a1^2 - 28*a6^2*a5^5*x34^6*a2^3*a1^2 - 4*a6*a5^6*x34^6*a2^3*a1^2 - 8*a6^6*a5^6*a3*a2^3*a1^2 - 104*a6^6*a5^5*x34*a3*a2^3*a1^2 - 104*a6^5*a5^6*x34*a3*a2^3*a1^2 + 24*a6^6*a5^4*x34^2*a3*a2^3*a1^2 + 240*a6^5*a5^5*x34^2*a3*a2^3*a1^2 + 24*a6^4*a5^6*x34^2*a3*a2^3*a1^2 - 112*a6^6*a5^3*x34^3*a3*a2^3*a1^2 + 8*a6^5*a5^4*x34^3*a3*a2^3*a1^2 + 8*a6^4*a5^5*x34^3*a3*a2^3*a1^2 - 112*a6^3*a5^6*x34^3*a3*a2^3*a1^2 - 104*a6^6*a5^2*x34^4*a3*a2^3*a1^2 + 24*a6^5*a5^3*x34^4*a3*a2^3*a1^2 + 936*a6^4*a5^4*x34^4*a3*a2^3*a1^2 + 24*a6^3*a5^5*x34^4*a3*a2^3*a1^2 - 104*a6^2*a5^6*x34^4*a3*a2^3*a1^2 - 72*a6^6*a5*x34^5*a3*a2^3*a1^2 - 24*a6^5*a5^2*x34^5*a3*a2^3*a1^2 - 160*a6^4*a5^3*x34^5*a3*a2^3*a1^2 - 160*a6^3*a5^4*x34^5*a3*a2^3*a1^2 - 24*a6^2*a5^5*x34^5*a3*a2^3*a1^2 - 72*a6*a5^6*x34^5*a3*a2^3*a1^2 - 4*a6^6*x34^6*a3*a2^3*a1^2 - 48*a6^5*a5*x34^6*a3*a2^3*a1^2 + 36*a6^4*a5^2*x34^6*a3*a2^3*a1^2 - 96*a6^3*a5^3*x34^6*a3*a2^3*a1^2 + 36*a6^2*a5^4*x34^6*a3*a2^3*a1^2 - 48*a6*a5^5*x34^6*a3*a2^3*a1^2 - 4*a5^6*x34^6*a3*a2^3*a1^2 - 104*a6^6*a5^5*a3^2*a2^3*a1^2 - 104*a6^5*a5^6*a3^2*a2^3*a1^2 + 96*a6^6*a5^4*x34*a3^2*a2^3*a1^2 + 528*a6^5*a5^5*x34*a3^2*a2^3*a1^2 + 96*a6^4*a5^6*x34*a3^2*a2^3*a1^2 - 168*a6^6*a5^3*x34^2*a3^2*a2^3*a1^2 + 564*a6^5*a5^4*x34^2*a3^2*a2^3*a1^2 + 564*a6^4*a5^5*x34^2*a3^2*a2^3*a1^2 - 168*a6^3*a5^6*x34^2*a3^2*a2^3*a1^2 + 8*a6^6*a5^2*x34^3*a3^2*a2^3*a1^2 - 992*a6^5*a5^3*x34^3*a3^2*a2^3*a1^2 + 2192*a6^4*a5^4*x34^3*a3^2*a2^3*a1^2 - 992*a6^3*a5^5*x34^3*a3^2*a2^3*a1^2 + 8*a6^2*a5^6*x34^3*a3^2*a2^3*a1^2 - 264*a6^6*a5*x34^4*a3^2*a2^3*a1^2 + 1056*a6^5*a5^2*x34^4*a3^2*a2^3*a1^2 - 1932*a6^4*a5^3*x34^4*a3^2*a2^3*a1^2 - 1932*a6^3*a5^4*x34^4*a3^2*a2^3*a1^2 + 1056*a6^2*a5^5*x34^4*a3^2*a2^3*a1^2 - 264*a6*a5^6*x34^4*a3^2*a2^3*a1^2 - 52*a6^6*x34^5*a3^2*a2^3*a1^2 - 144*a6^5*a5*x34^5*a3^2*a2^3*a1^2 + 972*a6^4*a5^2*x34^5*a3^2*a2^3*a1^2 - 1344*a6^3*a5^3*x34^5*a3^2*a2^3*a1^2 + 972*a6^2*a5^4*x34^5*a3^2*a2^3*a1^2 - 144*a6*a5^5*x34^5*a3^2*a2^3*a1^2 - 52*a5^6*x34^5*a3^2*a2^3*a1^2 - 28*a6^5*x34^6*a3^2*a2^3*a1^2 + 36*a6^4*a5*x34^6*a3^2*a2^3*a1^2 + 144*a6^3*a5^2*x34^6*a3^2*a2^3*a1^2 + 144*a6^2*a5^3*x34^6*a3^2*a2^3*a1^2 + 36*a6*a5^4*x34^6*a3^2*a2^3*a1^2 - 28*a5^5*x34^6*a3^2*a2^3*a1^2 + 64*a6^6*a5^4*a3^3*a2^3*a1^2 + 352*a6^5*a5^5*a3^3*a2^3*a1^2 + 64*a6^4*a5^6*a3^3*a2^3*a1^2 - 112*a6^6*a5^3*x34*a3^3*a2^3*a1^2 + 1112*a6^5*a5^4*x34*a3^3*a2^3*a1^2 + 1112*a6^4*a5^5*x34*a3^3*a2^3*a1^2 - 112*a6^3*a5^6*x34*a3^3*a2^3*a1^2 + 512*a6^6*a5^2*x34^2*a3^3*a2^3*a1^2 - 3568*a6^5*a5^3*x34^2*a3^3*a2^3*a1^2 + 128*a6^4*a5^4*x34^2*a3^3*a2^3*a1^2 - 3568*a6^3*a5^5*x34^2*a3^3*a2^3*a1^2 + 512*a6^2*a5^6*x34^2*a3^3*a2^3*a1^2 - 512*a6^6*a5*x34^3*a3^3*a2^3*a1^2 + 3136*a6^5*a5^2*x34^3*a3^3*a2^3*a1^2 - 3184*a6^4*a5^3*x34^3*a3^3*a2^3*a1^2 - 3184*a6^3*a5^4*x34^3*a3^3*a2^3*a1^2 + 3136*a6^2*a5^5*x34^3*a3^3*a2^3*a1^2 - 512*a6*a5^6*x34^3*a3^3*a2^3*a1^2 - 204*a6^6*x34^4*a3^3*a2^3*a1^2 - 136*a6^5*a5*x34^4*a3^3*a2^3*a1^2 + 3128*a6^4*a5^2*x34^4*a3^3*a2^3*a1^2 - 2256*a6^3*a5^3*x34^4*a3^3*a2^3*a1^2 + 3128*a6^2*a5^4*x34^4*a3^3*a2^3*a1^2 - 136*a6*a5^5*x34^4*a3^3*a2^3*a1^2 - 204*a5^6*x34^4*a3^3*a2^3*a1^2 - 136*a6^5*x34^5*a3^3*a2^3*a1^2 + 80*a6^4*a5*x34^5*a3^3*a2^3*a1^2 + 96*a6^3*a5^2*x34^5*a3^3*a2^3*a1^2 + 96*a6^2*a5^3*x34^5*a3^3*a2^3*a1^2 + 80*a6*a5^4*x34^5*a3^3*a2^3*a1^2 - 136*a5^5*x34^5*a3^3*a2^3*a1^2 - 4*a6^4*x34^6*a3^3*a2^3*a1^2 - 96*a6^3*a5*x34^6*a3^3*a2^3*a1^2 + 144*a6^2*a5^2*x34^6*a3^3*a2^3*a1^2 - 96*a6*a5^3*x34^6*a3^3*a2^3*a1^2 - 4*a5^4*x34^6*a3^3*a2^3*a1^2 - 56*a6^6*a5^3*a3^4*a2^3*a1^2 + 556*a6^5*a5^4*a3^4*a2^3*a1^2 + 556*a6^4*a5^5*a3^4*a2^3*a1^2 - 56*a6^3*a5^6*a3^4*a2^3*a1^2 + 760*a6^6*a5^2*x34*a3^4*a2^3*a1^2 - 4360*a6^5*a5^3*x34*a3^4*a2^3*a1^2 - 2000*a6^4*a5^4*x34*a3^4*a2^3*a1^2 - 4360*a6^3*a5^5*x34*a3^4*a2^3*a1^2 + 760*a6^2*a5^6*x34*a3^4*a2^3*a1^2 - 576*a6^6*a5*x34^2*a3^4*a2^3*a1^2 + 4008*a6^5*a5^2*x34^2*a3^4*a2^3*a1^2 - 692*a6^4*a5^3*x34^2*a3^4*a2^3*a1^2 - 692*a6^3*a5^4*x34^2*a3^4*a2^3*a1^2 + 4008*a6^2*a5^5*x34^2*a3^4*a2^3*a1^2 - 576*a6*a5^6*x34^2*a3^4*a2^3*a1^2 - 380*a6^6*x34^3*a3^4*a2^3*a1^2 - 200*a6^5*a5*x34^3*a3^4*a2^3*a1^2 + 2320*a6^4*a5^2*x34^3*a3^4*a2^3*a1^2 + 5520*a6^3*a5^3*x34^3*a3^4*a2^3*a1^2 + 2320*a6^2*a5^4*x34^3*a3^4*a2^3*a1^2 - 200*a6*a5^5*x34^3*a3^4*a2^3*a1^2 - 380*a5^6*x34^3*a3^4*a2^3*a1^2 - 224*a6^5*x34^4*a3^4*a2^3*a1^2 + 616*a6^4*a5*x34^4*a3^4*a2^3*a1^2 - 2872*a6^3*a5^2*x34^4*a3^4*a2^3*a1^2 - 2872*a6^2*a5^3*x34^4*a3^4*a2^3*a1^2 + 616*a6*a5^4*x34^4*a3^4*a2^3*a1^2 - 224*a5^5*x34^4*a3^4*a2^3*a1^2 + 12*a6^4*x34^5*a3^4*a2^3*a1^2 - 712*a6^3*a5*x34^5*a3^4*a2^3*a1^2 + 1620*a6^2*a5^2*x34^5*a3^4*a2^3*a1^2 - 712*a6*a5^3*x34^5*a3^4*a2^3*a1^2 + 12*a5^4*x34^5*a3^4*a2^3*a1^2 - 4*a6^3*x34^6*a3^4*a2^3*a1^2 + 36*a6^2*a5*x34^6*a3^4*a2^3*a1^2 + 36*a6*a5^2*x34^6*a3^4*a2^3*a1^2 - 4*a5^3*x34^6*a3^4*a2^3*a1^2 + 304*a6^6*a5^2*a3^5*a2^3*a1^2 - 1744*a6^5*a5^3*a3^5*a2^3*a1^2 - 800*a6^4*a5^4*a3^5*a2^3*a1^2 - 1744*a6^3*a5^5*a3^5*a2^3*a1^2 + 304*a6^2*a5^6*a3^5*a2^3*a1^2 - 384*a6^6*a5*x34*a3^5*a2^3*a1^2 + 2928*a6^5*a5^2*x34*a3^5*a2^3*a1^2 + 1080*a6^4*a5^3*x34*a3^5*a2^3*a1^2 + 1080*a6^3*a5^4*x34*a3^5*a2^3*a1^2 + 2928*a6^2*a5^5*x34*a3^5*a2^3*a1^2 - 384*a6*a5^6*x34*a3^5*a2^3*a1^2 - 404*a6^6*x34^2*a3^5*a2^3*a1^2 - 360*a6^5*a5*x34^2*a3^5*a2^3*a1^2 - 1872*a6^4*a5^2*x34^2*a3^5*a2^3*a1^2 + 17328*a6^3*a5^3*x34^2*a3^5*a2^3*a1^2 - 1872*a6^2*a5^4*x34^2*a3^5*a2^3*a1^2 - 360*a6*a5^5*x34^2*a3^5*a2^3*a1^2 - 404*a5^6*x34^2*a3^5*a2^3*a1^2 - 64*a6^5*x34^3*a3^5*a2^3*a1^2 + 2248*a6^4*a5*x34^3*a3^5*a2^3*a1^2 - 10336*a6^3*a5^2*x34^3*a3^5*a2^3*a1^2 - 10336*a6^2*a5^3*x34^3*a3^5*a2^3*a1^2 + 2248*a6*a5^4*x34^3*a3^5*a2^3*a1^2 - 64*a5^5*x34^3*a3^5*a2^3*a1^2 + 156*a6^4*x34^4*a3^5*a2^3*a1^2 - 2256*a6^3*a5*x34^4*a3^5*a2^3*a1^2 + 6696*a6^2*a5^2*x34^4*a3^5*a2^3*a1^2 - 2256*a6*a5^3*x34^4*a3^5*a2^3*a1^2 + 156*a5^4*x34^4*a3^5*a2^3*a1^2 + 8*a6^3*x34^5*a3^5*a2^3*a1^2 + 360*a6^2*a5*x34^5*a3^5*a2^3*a1^2 + 360*a6*a5^2*x34^5*a3^5*a2^3*a1^2 + 8*a5^3*x34^5*a3^5*a2^3*a1^2 - 28*a6^2*x34^6*a3^5*a2^3*a1^2 - 48*a6*a5*x34^6*a3^5*a2^3*a1^2 - 28*a5^2*x34^6*a3^5*a2^3*a1^2 - 128*a6^6*a5*a3^6*a2^3*a1^2 + 976*a6^5*a5^2*a3^6*a2^3*a1^2 + 360*a6^4*a5^3*a3^6*a2^3*a1^2 + 360*a6^3*a5^4*a3^6*a2^3*a1^2 + 976*a6^2*a5^5*a3^6*a2^3*a1^2 - 128*a6*a5^6*a3^6*a2^3*a1^2 - 252*a6^6*x34*a3^6*a2^3*a1^2 - 280*a6^5*a5*x34*a3^6*a2^3*a1^2 - 2800*a6^4*a5^2*x34*a3^6*a2^3*a1^2 + 15120*a6^3*a5^3*x34*a3^6*a2^3*a1^2 - 2800*a6^2*a5^4*x34*a3^6*a2^3*a1^2 - 280*a6*a5^5*x34*a3^6*a2^3*a1^2 - 252*a5^6*x34*a3^6*a2^3*a1^2 + 184*a6^5*x34^2*a3^6*a2^3*a1^2 + 3344*a6^4*a5*x34^2*a3^6*a2^3*a1^2 - 14832*a6^3*a5^2*x34^2*a3^6*a2^3*a1^2 - 14832*a6^2*a5^3*x34^2*a3^6*a2^3*a1^2 + 3344*a6*a5^4*x34^2*a3^6*a2^3*a1^2 + 184*a5^5*x34^2*a3^6*a2^3*a1^2 + 420*a6^4*x34^3*a3^6*a2^3*a1^2 - 3920*a6^3*a5*x34^3*a3^6*a2^3*a1^2 + 13608*a6^2*a5^2*x34^3*a3^6*a2^3*a1^2 - 3920*a6*a5^3*x34^3*a3^6*a2^3*a1^2 + 420*a5^4*x34^3*a3^6*a2^3*a1^2 + 96*a6^3*x34^4*a3^6*a2^3*a1^2 + 1296*a6^2*a5*x34^4*a3^6*a2^3*a1^2 + 1296*a6*a5^2*x34^4*a3^6*a2^3*a1^2 + 96*a5^3*x34^4*a3^6*a2^3*a1^2 - 196*a6^2*x34^5*a3^6*a2^3*a1^2 - 336*a6*a5*x34^5*a3^6*a2^3*a1^2 - 196*a5^2*x34^5*a3^6*a2^3*a1^2 - 4*a6*x34^6*a3^6*a2^3*a1^2 - 4*a5*x34^6*a3^6*a2^3*a1^2 - 72*a6^6*a3^7*a2^3*a1^2 - 80*a6^5*a5*a3^7*a2^3*a1^2 - 800*a6^4*a5^2*a3^7*a2^3*a1^2 + 4320*a6^3*a5^3*a3^7*a2^3*a1^2 - 800*a6^2*a5^4*a3^7*a2^3*a1^2 - 80*a6*a5^5*a3^7*a2^3*a1^2 - 72*a5^6*a3^7*a2^3*a1^2 + 176*a6^5*x34*a3^7*a2^3*a1^2 + 2224*a6^4*a5*x34*a3^7*a2^3*a1^2 - 9760*a6^3*a5^2*x34*a3^7*a2^3*a1^2 - 9760*a6^2*a5^3*x34*a3^7*a2^3*a1^2 + 2224*a6*a5^4*x34*a3^7*a2^3*a1^2 + 176*a5^5*x34*a3^7*a2^3*a1^2 + 504*a6^4*x34^2*a3^7*a2^3*a1^2 - 3904*a6^3*a5*x34^2*a3^7*a2^3*a1^2 + 14688*a6^2*a5^2*x34^2*a3^7*a2^3*a1^2 - 3904*a6*a5^3*x34^2*a3^7*a2^3*a1^2 + 504*a5^4*x34^2*a3^7*a2^3*a1^2 + 224*a6^3*x34^3*a3^7*a2^3*a1^2 + 2304*a6^2*a5*x34^3*a3^7*a2^3*a1^2 + 2304*a6*a5^2*x34^3*a3^7*a2^3*a1^2 + 224*a5^3*x34^3*a3^7*a2^3*a1^2 - 560*a6^2*x34^4*a3^7*a2^3*a1^2 - 960*a6*a5*x34^4*a3^7*a2^3*a1^2 - 560*a5^2*x34^4*a3^7*a2^3*a1^2 - 24*a6*x34^5*a3^7*a2^3*a1^2 - 24*a5*x34^5*a3^7*a2^3*a1^2 + 44*a6^5*a3^8*a2^3*a1^2 + 556*a6^4*a5*a3^8*a2^3*a1^2 - 2440*a6^3*a5^2*a3^8*a2^3*a1^2 - 2440*a6^2*a5^3*a3^8*a2^3*a1^2 + 556*a6*a5^4*a3^8*a2^3*a1^2 + 44*a5^5*a3^8*a2^3*a1^2 + 288*a6^4*x34*a3^8*a2^3*a1^2 - 2088*a6^3*a5*x34*a3^8*a2^3*a1^2 + 8100*a6^2*a5^2*x34*a3^8*a2^3*a1^2 - 2088*a6*a5^3*x34*a3^8*a2^3*a1^2 + 288*a5^4*x34*a3^8*a2^3*a1^2 + 236*a6^3*x34^2*a3^8*a2^3*a1^2 + 2196*a6^2*a5*x34^2*a3^8*a2^3*a1^2 + 2196*a6*a5^2*x34^2*a3^8*a2^3*a1^2 + 236*a5^3*x34^2*a3^8*a2^3*a1^2 - 840*a6^2*x34^3*a3^8*a2^3*a1^2 - 1440*a6*a5*x34^3*a3^8*a2^3*a1^2 - 840*a5^2*x34^3*a3^8*a2^3*a1^2 - 60*a6*x34^4*a3^8*a2^3*a1^2 - 60*a5*x34^4*a3^8*a2^3*a1^2 + 64*a6^4*a3^9*a2^3*a1^2 - 464*a6^3*a5*a3^9*a2^3*a1^2 + 1800*a6^2*a5^2*a3^9*a2^3*a1^2 - 464*a6*a5^3*a3^9*a2^3*a1^2 + 64*a5^4*a3^9*a2^3*a1^2 + 120*a6^3*x34*a3^9*a2^3*a1^2 + 1080*a6^2*a5*x34*a3^9*a2^3*a1^2 + 1080*a6*a5^2*x34*a3^9*a2^3*a1^2 + 120*a5^3*x34*a3^9*a2^3*a1^2 - 700*a6^2*x34^2*a3^9*a2^3*a1^2 - 1200*a6*a5*x34^2*a3^9*a2^3*a1^2 - 700*a5^2*x34^2*a3^9*a2^3*a1^2 - 80*a6*x34^3*a3^9*a2^3*a1^2 - 80*a5*x34^3*a3^9*a2^3*a1^2 + 24*a6^3*a3^10*a2^3*a1^2 + 216*a6^2*a5*a3^10*a2^3*a1^2 + 216*a6*a5^2*a3^10*a2^3*a1^2 + 24*a5^3*a3^10*a2^3*a1^2 - 308*a6^2*x34*a3^10*a2^3*a1^2 - 528*a6*a5*x34*a3^10*a2^3*a1^2 - 308*a5^2*x34*a3^10*a2^3*a1^2 - 60*a6*x34^2*a3^10*a2^3*a1^2 - 60*a5*x34^2*a3^10*a2^3*a1^2 - 56*a6^2*a3^11*a2^3*a1^2 - 96*a6*a5*a3^11*a2^3*a1^2 - 56*a5^2*a3^11*a2^3*a1^2 - 24*a6*x34*a3^11*a2^3*a1^2 - 24*a5*x34*a3^11*a2^3*a1^2 - 4*a6*a3^12*a2^3*a1^2 - 4*a5*a3^12*a2^3*a1^2 + 8*a6^6*a5^6*a2^4*a1^2 + 2*a6^6*a5^5*x34*a2^4*a1^2 + 2*a6^5*a5^6*x34*a2^4*a1^2 + 32*a6^6*a5^4*x34^2*a2^4*a1^2 + 32*a6^4*a5^6*x34^2*a2^4*a1^2 - 4*a6^6*a5^3*x34^3*a2^4*a1^2 + 36*a6^5*a5^4*x34^3*a2^4*a1^2 + 36*a6^4*a5^5*x34^3*a2^4*a1^2 - 4*a6^3*a5^6*x34^3*a2^4*a1^2 + 32*a6^6*a5^2*x34^4*a2^4*a1^2 + 36*a6^5*a5^3*x34^4*a2^4*a1^2 - 432*a6^4*a5^4*x34^4*a2^4*a1^2 + 36*a6^3*a5^5*x34^4*a2^4*a1^2 + 32*a6^2*a5^6*x34^4*a2^4*a1^2 + 2*a6^6*a5*x34^5*a2^4*a1^2 + 36*a6^4*a5^3*x34^5*a2^4*a1^2 + 36*a6^3*a5^4*x34^5*a2^4*a1^2 + 2*a6*a5^6*x34^5*a2^4*a1^2 + 8*a6^6*x34^6*a2^4*a1^2 + 2*a6^5*a5*x34^6*a2^4*a1^2 + 32*a6^4*a5^2*x34^6*a2^4*a1^2 - 4*a6^3*a5^3*x34^6*a2^4*a1^2 + 32*a6^2*a5^4*x34^6*a2^4*a1^2 + 2*a6*a5^5*x34^6*a2^4*a1^2 + 8*a5^6*x34^6*a2^4*a1^2 + 4*a6^6*a5^5*a3*a2^4*a1^2 + 4*a6^5*a5^6*a3*a2^4*a1^2 + 64*a6^6*a5^4*x34*a3*a2^4*a1^2 + 120*a6^5*a5^5*x34*a3*a2^4*a1^2 + 64*a6^4*a5^6*x34*a3*a2^4*a1^2 + 24*a6^6*a5^3*x34^2*a3*a2^4*a1^2 - 300*a6^5*a5^4*x34^2*a3*a2^4*a1^2 - 300*a6^4*a5^5*x34^2*a3*a2^4*a1^2 + 24*a6^3*a5^6*x34^2*a3*a2^4*a1^2 + 164*a6^6*a5^2*x34^3*a3*a2^4*a1^2 + 8*a6^5*a5^3*x34^3*a3*a2^4*a1^2 - 972*a6^4*a5^4*x34^3*a3*a2^4*a1^2 + 8*a6^3*a5^5*x34^3*a3*a2^4*a1^2 + 164*a6^2*a5^6*x34^3*a3*a2^4*a1^2 + 10*a6^6*a5*x34^4*a3*a2^4*a1^2 - 408*a6^5*a5^2*x34^4*a3*a2^4*a1^2 + 936*a6^4*a5^3*x34^4*a3*a2^4*a1^2 + 936*a6^3*a5^4*x34^4*a3*a2^4*a1^2 - 408*a6^2*a5^5*x34^4*a3*a2^4*a1^2 + 10*a6*a5^6*x34^4*a3*a2^4*a1^2 + 50*a6^6*x34^5*a3*a2^4*a1^2 + 132*a6^5*a5*x34^5*a3*a2^4*a1^2 - 216*a6^4*a5^2*x34^5*a3*a2^4*a1^2 - 160*a6^3*a5^3*x34^5*a3*a2^4*a1^2 - 216*a6^2*a5^4*x34^5*a3*a2^4*a1^2 + 132*a6*a5^5*x34^5*a3*a2^4*a1^2 + 50*a5^6*x34^5*a3*a2^4*a1^2 + 2*a6^5*x34^6*a3*a2^4*a1^2 + 36*a6^3*a5^2*x34^6*a3*a2^4*a1^2 + 36*a6^2*a5^3*x34^6*a3*a2^4*a1^2 + 2*a5^5*x34^6*a3*a2^4*a1^2 + 64*a6^6*a5^4*a3^2*a2^4*a1^2 + 120*a6^5*a5^5*a3^2*a2^4*a1^2 + 64*a6^4*a5^6*a3^2*a2^4*a1^2 + 96*a6^6*a5^3*x34*a3^2*a2^4*a1^2 - 1116*a6^5*a5^4*x34*a3^2*a2^4*a1^2 - 1116*a6^4*a5^5*x34*a3^2*a2^4*a1^2 + 96*a6^3*a5^6*x34*a3^2*a2^4*a1^2 - 132*a6^6*a5^2*x34^2*a3^2*a2^4*a1^2 + 564*a6^5*a5^3*x34^2*a3^2*a2^4*a1^2 + 468*a6^4*a5^4*x34^2*a3^2*a2^4*a1^2 + 564*a6^3*a5^5*x34^2*a3^2*a2^4*a1^2 - 132*a6^2*a5^6*x34^2*a3^2*a2^4*a1^2 + 56*a6^6*a5*x34^3*a3^2*a2^4*a1^2 - 876*a6^5*a5^2*x34^3*a3^2*a2^4*a1^2 + 2192*a6^4*a5^3*x34^3*a3^2*a2^4*a1^2 + 2192*a6^3*a5^4*x34^3*a3^2*a2^4*a1^2 - 876*a6^2*a5^5*x34^3*a3^2*a2^4*a1^2 + 56*a6*a5^6*x34^3*a3^2*a2^4*a1^2 + 162*a6^6*x34^4*a3^2*a2^4*a1^2 + 222*a6^5*a5*x34^4*a3^2*a2^4*a1^2 - 768*a6^4*a5^2*x34^4*a3^2*a2^4*a1^2 - 1932*a6^3*a5^3*x34^4*a3^2*a2^4*a1^2 - 768*a6^2*a5^4*x34^4*a3^2*a2^4*a1^2 + 222*a6*a5^5*x34^4*a3^2*a2^4*a1^2 + 162*a5^6*x34^4*a3^2*a2^4*a1^2 + 12*a6^5*x34^5*a3^2*a2^4*a1^2 - 408*a6^4*a5*x34^5*a3^2*a2^4*a1^2 + 972*a6^3*a5^2*x34^5*a3^2*a2^4*a1^2 + 972*a6^2*a5^3*x34^5*a3^2*a2^4*a1^2 - 408*a6*a5^4*x34^5*a3^2*a2^4*a1^2 + 12*a5^5*x34^5*a3^2*a2^4*a1^2 + 32*a6^4*x34^6*a3^2*a2^4*a1^2 + 36*a6^3*a5*x34^6*a3^2*a2^4*a1^2 - 432*a6^2*a5^2*x34^6*a3^2*a2^4*a1^2 + 36*a6*a5^3*x34^6*a3^2*a2^4*a1^2 + 32*a5^4*x34^6*a3^2*a2^4*a1^2 + 64*a6^6*a5^3*a3^3*a2^4*a1^2 - 744*a6^5*a5^4*a3^3*a2^4*a1^2 - 744*a6^4*a5^5*a3^3*a2^4*a1^2 + 64*a6^3*a5^6*a3^3*a2^4*a1^2 - 592*a6^6*a5^2*x34*a3^3*a2^4*a1^2 + 1112*a6^5*a5^3*x34*a3^3*a2^4*a1^2 + 2880*a6^4*a5^4*x34*a3^3*a2^4*a1^2 + 1112*a6^3*a5^5*x34*a3^3*a2^4*a1^2 - 592*a6^2*a5^6*x34*a3^3*a2^4*a1^2 + 164*a6^6*a5*x34^2*a3^3*a2^4*a1^2 + 576*a6^5*a5^2*x34^2*a3^3*a2^4*a1^2 + 128*a6^4*a5^3*x34^2*a3^3*a2^4*a1^2 + 128*a6^3*a5^4*x34^2*a3^3*a2^4*a1^2 + 576*a6^2*a5^5*x34^2*a3^3*a2^4*a1^2 + 164*a6*a5^6*x34^2*a3^3*a2^4*a1^2 + 304*a6^6*x34^3*a3^3*a2^4*a1^2 - 528*a6^5*a5*x34^3*a3^3*a2^4*a1^2 - 1464*a6^4*a5^2*x34^3*a3^3*a2^4*a1^2 - 3184*a6^3*a5^3*x34^3*a3^3*a2^4*a1^2 - 1464*a6^2*a5^4*x34^3*a3^3*a2^4*a1^2 - 528*a6*a5^5*x34^3*a3^3*a2^4*a1^2 + 304*a5^6*x34^3*a3^3*a2^4*a1^2 + 66*a6^5*x34^4*a3^3*a2^4*a1^2 - 1284*a6^4*a5*x34^4*a3^3*a2^4*a1^2 + 3128*a6^3*a5^2*x34^4*a3^3*a2^4*a1^2 + 3128*a6^2*a5^3*x34^4*a3^3*a2^4*a1^2 - 1284*a6*a5^4*x34^4*a3^3*a2^4*a1^2 + 66*a5^5*x34^4*a3^3*a2^4*a1^2 + 228*a6^4*x34^5*a3^3*a2^4*a1^2 + 80*a6^3*a5*x34^5*a3^3*a2^4*a1^2 - 1836*a6^2*a5^2*x34^5*a3^3*a2^4*a1^2 + 80*a6*a5^3*x34^5*a3^3*a2^4*a1^2 + 228*a5^4*x34^5*a3^3*a2^4*a1^2 - 4*a6^3*x34^6*a3^3*a2^4*a1^2 + 36*a6^2*a5*x34^6*a3^3*a2^4*a1^2 + 36*a6*a5^2*x34^6*a3^3*a2^4*a1^2 - 4*a5^3*x34^6*a3^3*a2^4*a1^2 - 296*a6^6*a5^2*a3^4*a2^4*a1^2 + 556*a6^5*a5^3*a3^4*a2^4*a1^2 + 1440*a6^4*a5^4*a3^4*a2^4*a1^2 + 556*a6^3*a5^5*a3^4*a2^4*a1^2 - 296*a6^2*a5^6*a3^4*a2^4*a1^2 + 190*a6^6*a5*x34*a3^4*a2^4*a1^2 + 1740*a6^5*a5^2*x34*a3^4*a2^4*a1^2 - 2000*a6^4*a5^3*x34*a3^4*a2^4*a1^2 - 2000*a6^3*a5^4*x34*a3^4*a2^4*a1^2 + 1740*a6^2*a5^5*x34*a3^4*a2^4*a1^2 + 190*a6*a5^6*x34*a3^4*a2^4*a1^2 + 352*a6^6*x34^2*a3^4*a2^4*a1^2 - 2034*a6^5*a5*x34^2*a3^4*a2^4*a1^2 - 1632*a6^4*a5^2*x34^2*a3^4*a2^4*a1^2 - 692*a6^3*a5^3*x34^2*a3^4*a2^4*a1^2 - 1632*a6^2*a5^4*x34^2*a3^4*a2^4*a1^2 - 2034*a6*a5^5*x34^2*a3^4*a2^4*a1^2 + 352*a5^6*x34^2*a3^4*a2^4*a1^2 + 220*a6^5*x34^3*a3^4*a2^4*a1^2 - 300*a6^4*a5*x34^3*a3^4*a2^4*a1^2 + 2320*a6^3*a5^2*x34^3*a3^4*a2^4*a1^2 + 2320*a6^2*a5^3*x34^3*a3^4*a2^4*a1^2 - 300*a6*a5^4*x34^3*a3^4*a2^4*a1^2 + 220*a5^5*x34^3*a3^4*a2^4*a1^2 + 228*a6^4*x34^4*a3^4*a2^4*a1^2 + 616*a6^3*a5*x34^4*a3^4*a2^4*a1^2 - 1908*a6^2*a5^2*x34^4*a3^4*a2^4*a1^2 + 616*a6*a5^3*x34^4*a3^4*a2^4*a1^2 + 228*a5^4*x34^4*a3^4*a2^4*a1^2 + 12*a6^3*x34^5*a3^4*a2^4*a1^2 - 192*a6^2*a5*x34^5*a3^4*a2^4*a1^2 - 192*a6*a5^2*x34^5*a3^4*a2^4*a1^2 + 12*a5^3*x34^5*a3^4*a2^4*a1^2 + 32*a6^2*x34^6*a3^4*a2^4*a1^2 + 32*a5^2*x34^6*a3^4*a2^4*a1^2 + 76*a6^6*a5*a3^5*a2^4*a1^2 + 696*a6^5*a5^2*a3^5*a2^4*a1^2 - 800*a6^4*a5^3*a3^5*a2^4*a1^2 - 800*a6^3*a5^4*a3^5*a2^4*a1^2 + 696*a6^2*a5^5*a3^5*a2^4*a1^2 + 76*a6*a5^6*a3^5*a2^4*a1^2 + 240*a6^6*x34*a3^5*a2^4*a1^2 - 2124*a6^5*a5*x34*a3^5*a2^4*a1^2 - 1080*a6^4*a5^2*x34*a3^5*a2^4*a1^2 + 1080*a6^3*a5^3*x34*a3^5*a2^4*a1^2 - 1080*a6^2*a5^4*x34*a3^5*a2^4*a1^2 - 2124*a6*a5^5*x34*a3^5*a2^4*a1^2 + 240*a5^6*x34*a3^5*a2^4*a1^2 + 354*a6^5*x34^2*a3^5*a2^4*a1^2 + 2316*a6^4*a5*x34^2*a3^5*a2^4*a1^2 - 1872*a6^3*a5^2*x34^2*a3^5*a2^4*a1^2 - 1872*a6^2*a5^3*x34^2*a3^5*a2^4*a1^2 + 2316*a6*a5^4*x34^2*a3^5*a2^4*a1^2 + 354*a5^5*x34^2*a3^5*a2^4*a1^2 - 692*a6^4*x34^3*a3^5*a2^4*a1^2 + 2248*a6^3*a5*x34^3*a3^5*a2^4*a1^2 + 2844*a6^2*a5^2*x34^3*a3^5*a2^4*a1^2 + 2248*a6*a5^3*x34^3*a3^5*a2^4*a1^2 - 692*a5^4*x34^3*a3^5*a2^4*a1^2 + 156*a6^3*x34^4*a3^5*a2^4*a1^2 - 1908*a6^2*a5*x34^4*a3^5*a2^4*a1^2 - 1908*a6*a5^2*x34^4*a3^5*a2^4*a1^2 + 156*a5^3*x34^4*a3^5*a2^4*a1^2 + 192*a6^2*x34^5*a3^5*a2^4*a1^2 + 120*a6*a5*x34^5*a3^5*a2^4*a1^2 + 192*a5^2*x34^5*a3^5*a2^4*a1^2 + 2*a6*x34^6*a3^5*a2^4*a1^2 + 2*a5*x34^6*a3^5*a2^4*a1^2 + 80*a6^6*a3^6*a2^4*a1^2 - 708*a6^5*a5*a3^6*a2^4*a1^2 - 360*a6^4*a5^2*a3^6*a2^4*a1^2 + 360*a6^3*a5^3*a3^6*a2^4*a1^2 - 360*a6^2*a5^4*a3^6*a2^4*a1^2 - 708*a6*a5^5*a3^6*a2^4*a1^2 + 80*a5^6*a3^6*a2^4*a1^2 + 266*a6^5*x34*a3^6*a2^4*a1^2 + 2436*a6^4*a5*x34*a3^6*a2^4*a1^2 - 2800*a6^3*a5^2*x34*a3^6*a2^4*a1^2 - 2800*a6^2*a5^3*x34*a3^6*a2^4*a1^2 + 2436*a6*a5^4*x34*a3^6*a2^4*a1^2 + 266*a5^5*x34*a3^6*a2^4*a1^2 - 1612*a6^4*x34^2*a3^6*a2^4*a1^2 + 3344*a6^3*a5*x34^2*a3^6*a2^4*a1^2 + 7668*a6^2*a5^2*x34^2*a3^6*a2^4*a1^2 + 3344*a6*a5^3*x34^2*a3^6*a2^4*a1^2 - 1612*a5^4*x34^2*a3^6*a2^4*a1^2 + 420*a6^3*x34^3*a3^6*a2^4*a1^2 - 4956*a6^2*a5*x34^3*a3^6*a2^4*a1^2 - 4956*a6*a5^2*x34^3*a3^6*a2^4*a1^2 + 420*a5^3*x34^3*a3^6*a2^4*a1^2 + 512*a6^2*x34^4*a3^6*a2^4*a1^2 + 600*a6*a5*x34^4*a3^6*a2^4*a1^2 + 512*a5^2*x34^4*a3^6*a2^4*a1^2 + 14*a6*x34^5*a3^6*a2^4*a1^2 + 14*a5*x34^5*a3^6*a2^4*a1^2 + 8*x34^6*a3^6*a2^4*a1^2 + 76*a6^5*a3^7*a2^4*a1^2 + 696*a6^4*a5*a3^7*a2^4*a1^2 - 800*a6^3*a5^2*a3^7*a2^4*a1^2 - 800*a6^2*a5^3*a3^7*a2^4*a1^2 + 696*a6*a5^4*a3^7*a2^4*a1^2 + 76*a5^5*a3^7*a2^4*a1^2 - 1184*a6^4*x34*a3^7*a2^4*a1^2 + 2224*a6^3*a5*x34*a3^7*a2^4*a1^2 + 5760*a6^2*a5^2*x34*a3^7*a2^4*a1^2 + 2224*a6*a5^3*x34*a3^7*a2^4*a1^2 - 1184*a5^4*x34*a3^7*a2^4*a1^2 + 504*a6^3*x34^2*a3^7*a2^4*a1^2 - 5880*a6^2*a5*x34^2*a3^7*a2^4*a1^2 - 5880*a6*a5^2*x34^2*a3^7*a2^4*a1^2 + 504*a5^3*x34^2*a3^7*a2^4*a1^2 + 768*a6^2*x34^3*a3^7*a2^4*a1^2 + 1200*a6*a5*x34^3*a3^7*a2^4*a1^2 + 768*a5^2*x34^3*a3^7*a2^4*a1^2 + 40*a6*x34^4*a3^7*a2^4*a1^2 + 40*a5*x34^4*a3^7*a2^4*a1^2 + 48*x34^5*a3^7*a2^4*a1^2 - 296*a6^4*a3^8*a2^4*a1^2 + 556*a6^3*a5*a3^8*a2^4*a1^2 + 1440*a6^2*a5^2*a3^8*a2^4*a1^2 + 556*a6*a5^3*a3^8*a2^4*a1^2 - 296*a5^4*a3^8*a2^4*a1^2 + 288*a6^3*x34*a3^8*a2^4*a1^2 - 3348*a6^2*a5*x34*a3^8*a2^4*a1^2 - 3348*a6*a5^2*x34*a3^8*a2^4*a1^2 + 288*a5^3*x34*a3^8*a2^4*a1^2 + 672*a6^2*x34^2*a3^8*a2^4*a1^2 + 1200*a6*a5*x34^2*a3^8*a2^4*a1^2 + 672*a5^2*x34^2*a3^8*a2^4*a1^2 + 60*a6*x34^3*a3^8*a2^4*a1^2 + 60*a5*x34^3*a3^8*a2^4*a1^2 + 120*x34^4*a3^8*a2^4*a1^2 + 64*a6^3*a3^9*a2^4*a1^2 - 744*a6^2*a5*a3^9*a2^4*a1^2 - 744*a6*a5^2*a3^9*a2^4*a1^2 + 64*a5^3*a3^9*a2^4*a1^2 + 320*a6^2*x34*a3^9*a2^4*a1^2 + 600*a6*a5*x34*a3^9*a2^4*a1^2 + 320*a5^2*x34*a3^9*a2^4*a1^2 + 50*a6*x34^2*a3^9*a2^4*a1^2 + 50*a5*x34^2*a3^9*a2^4*a1^2 + 160*x34^3*a3^9*a2^4*a1^2 + 64*a6^2*a3^10*a2^4*a1^2 + 120*a6*a5*a3^10*a2^4*a1^2 + 64*a5^2*a3^10*a2^4*a1^2 + 22*a6*x34*a3^10*a2^4*a1^2 + 22*a5*x34*a3^10*a2^4*a1^2 + 120*x34^2*a3^10*a2^4*a1^2 + 4*a6*a3^11*a2^4*a1^2 + 4*a5*a3^11*a2^4*a1^2 + 48*x34*a3^11*a2^4*a1^2 + 8*a3^12*a2^4*a1^2 - 8*a6^6*a5^5*a2^5*a1^2 - 8*a6^5*a5^6*a2^5*a1^2 + 2*a6^6*a5^4*x34*a2^5*a1^2 + 2*a6^4*a5^6*x34*a2^5*a1^2 - 28*a6^6*a5^3*x34^2*a2^5*a1^2 - 28*a6^3*a5^6*x34^2*a2^5*a1^2 - 28*a6^6*a5^2*x34^3*a2^5*a1^2 + 32*a6^5*a5^3*x34^3*a2^5*a1^2 + 36*a6^4*a5^4*x34^3*a2^5*a1^2 + 32*a6^3*a5^5*x34^3*a2^5*a1^2 - 28*a6^2*a5^6*x34^3*a2^5*a1^2 + 2*a6^6*a5*x34^4*a2^5*a1^2 + 36*a6^4*a5^3*x34^4*a2^5*a1^2 + 36*a6^3*a5^4*x34^4*a2^5*a1^2 + 2*a6*a5^6*x34^4*a2^5*a1^2 - 8*a6^6*x34^5*a2^5*a1^2 + 32*a6^3*a5^3*x34^5*a2^5*a1^2 - 8*a5^6*x34^5*a2^5*a1^2 - 8*a6^5*x34^6*a2^5*a1^2 + 2*a6^4*a5*x34^6*a2^5*a1^2 - 28*a6^3*a5^2*x34^6*a2^5*a1^2 - 28*a6^2*a5^3*x34^6*a2^5*a1^2 + 2*a6*a5^4*x34^6*a2^5*a1^2 - 8*a5^5*x34^6*a2^5*a1^2 + 4*a6^6*a5^4*a3*a2^5*a1^2 + 4*a6^4*a5^6*a3*a2^5*a1^2 - 104*a6^6*a5^3*x34*a3*a2^5*a1^2 + 120*a6^5*a5^4*x34*a3*a2^5*a1^2 + 120*a6^4*a5^5*x34*a3*a2^5*a1^2 - 104*a6^3*a5^6*x34*a3*a2^5*a1^2 + 24*a6^6*a5^2*x34^2*a3*a2^5*a1^2 + 240*a6^5*a5^3*x34^2*a3*a2^5*a1^2 - 300*a6^4*a5^4*x34^2*a3*a2^5*a1^2 + 240*a6^3*a5^5*x34^2*a3*a2^5*a1^2 + 24*a6^2*a5^6*x34^2*a3*a2^5*a1^2 - 40*a6^6*a5*x34^3*a3*a2^5*a1^2 + 144*a6^5*a5^2*x34^3*a3*a2^5*a1^2 + 8*a6^4*a5^3*x34^3*a3*a2^5*a1^2 + 8*a6^3*a5^4*x34^3*a3*a2^5*a1^2 + 144*a6^2*a5^5*x34^3*a3*a2^5*a1^2 - 40*a6*a5^6*x34^3*a3*a2^5*a1^2 - 38*a6^6*x34^4*a3*a2^5*a1^2 + 120*a6^5*a5*x34^4*a3*a2^5*a1^2 - 408*a6^4*a5^2*x34^4*a3*a2^5*a1^2 + 24*a6^3*a5^3*x34^4*a3*a2^5*a1^2 - 408*a6^2*a5^4*x34^4*a3*a2^5*a1^2 + 120*a6*a5^5*x34^4*a3*a2^5*a1^2 - 38*a5^6*x34^4*a3*a2^5*a1^2 - 48*a6^5*x34^5*a3*a2^5*a1^2 + 132*a6^4*a5*x34^5*a3*a2^5*a1^2 - 24*a6^3*a5^2*x34^5*a3*a2^5*a1^2 - 24*a6^2*a5^3*x34^5*a3*a2^5*a1^2 + 132*a6*a5^4*x34^5*a3*a2^5*a1^2 - 48*a5^5*x34^5*a3*a2^5*a1^2 + 2*a6^4*x34^6*a3*a2^5*a1^2 - 48*a6^3*a5*x34^6*a3*a2^5*a1^2 + 108*a6^2*a5^2*x34^6*a3*a2^5*a1^2 - 48*a6*a5^3*x34^6*a3*a2^5*a1^2 + 2*a5^4*x34^6*a3*a2^5*a1^2 - 104*a6^6*a5^3*a3^2*a2^5*a1^2 + 120*a6^5*a5^4*a3^2*a2^5*a1^2 + 120*a6^4*a5^5*a3^2*a2^5*a1^2 - 104*a6^3*a5^6*a3^2*a2^5*a1^2 + 240*a6^6*a5^2*x34*a3^2*a2^5*a1^2 + 528*a6^5*a5^3*x34*a3^2*a2^5*a1^2 - 1116*a6^4*a5^4*x34*a3^2*a2^5*a1^2 + 528*a6^3*a5^5*x34*a3^2*a2^5*a1^2 + 240*a6^2*a5^6*x34*a3^2*a2^5*a1^2 - 24*a6^6*a5*x34^2*a3^2*a2^5*a1^2 - 864*a6^5*a5^2*x34^2*a3^2*a2^5*a1^2 + 564*a6^4*a5^3*x34^2*a3^2*a2^5*a1^2 + 564*a6^3*a5^4*x34^2*a3^2*a2^5*a1^2 - 864*a6^2*a5^5*x34^2*a3^2*a2^5*a1^2 - 24*a6*a5^6*x34^2*a3^2*a2^5*a1^2 - 100*a6^6*x34^3*a3^2*a2^5*a1^2 + 624*a6^5*a5*x34^3*a3^2*a2^5*a1^2 - 876*a6^4*a5^2*x34^3*a3^2*a2^5*a1^2 - 992*a6^3*a5^3*x34^3*a3^2*a2^5*a1^2 - 876*a6^2*a5^4*x34^3*a3^2*a2^5*a1^2 + 624*a6*a5^5*x34^3*a3^2*a2^5*a1^2 - 100*a5^6*x34^3*a3^2*a2^5*a1^2 - 120*a6^5*x34^4*a3^2*a2^5*a1^2 + 222*a6^4*a5*x34^4*a3^2*a2^5*a1^2 + 1056*a6^3*a5^2*x34^4*a3^2*a2^5*a1^2 + 1056*a6^2*a5^3*x34^4*a3^2*a2^5*a1^2 + 222*a6*a5^4*x34^4*a3^2*a2^5*a1^2 - 120*a5^5*x34^4*a3^2*a2^5*a1^2 + 12*a6^4*x34^5*a3^2*a2^5*a1^2 - 144*a6^3*a5*x34^5*a3^2*a2^5*a1^2 - 648*a6^2*a5^2*x34^5*a3^2*a2^5*a1^2 - 144*a6*a5^3*x34^5*a3^2*a2^5*a1^2 + 12*a5^4*x34^5*a3^2*a2^5*a1^2 - 28*a6^3*x34^6*a3^2*a2^5*a1^2 + 108*a6^2*a5*x34^6*a3^2*a2^5*a1^2 + 108*a6*a5^2*x34^6*a3^2*a2^5*a1^2 - 28*a5^3*x34^6*a3^2*a2^5*a1^2 + 160*a6^6*a5^2*a3^3*a2^5*a1^2 + 352*a6^5*a5^3*a3^3*a2^5*a1^2 - 744*a6^4*a5^4*a3^3*a2^5*a1^2 + 352*a6^3*a5^5*a3^3*a2^5*a1^2 + 160*a6^2*a5^6*a3^3*a2^5*a1^2 + 32*a6^6*a5*x34*a3^3*a2^5*a1^2 - 2016*a6^5*a5^2*x34*a3^3*a2^5*a1^2 + 1112*a6^4*a5^3*x34*a3^3*a2^5*a1^2 + 1112*a6^3*a5^4*x34*a3^3*a2^5*a1^2 - 2016*a6^2*a5^5*x34*a3^3*a2^5*a1^2 + 32*a6*a5^6*x34*a3^3*a2^5*a1^2 - 180*a6^6*x34^2*a3^3*a2^5*a1^2 + 1296*a6^5*a5*x34^2*a3^3*a2^5*a1^2 + 576*a6^4*a5^2*x34^2*a3^3*a2^5*a1^2 - 3568*a6^3*a5^3*x34^2*a3^3*a2^5*a1^2 + 576*a6^2*a5^4*x34^2*a3^3*a2^5*a1^2 + 1296*a6*a5^5*x34^2*a3^3*a2^5*a1^2 - 180*a5^6*x34^2*a3^3*a2^5*a1^2 - 128*a6^5*x34^3*a3^3*a2^5*a1^2 - 528*a6^4*a5*x34^3*a3^3*a2^5*a1^2 + 3136*a6^3*a5^2*x34^3*a3^3*a2^5*a1^2 + 3136*a6^2*a5^3*x34^3*a3^3*a2^5*a1^2 - 528*a6*a5^4*x34^3*a3^3*a2^5*a1^2 - 128*a5^5*x34^3*a3^3*a2^5*a1^2 + 66*a6^4*x34^4*a3^3*a2^5*a1^2 - 136*a6^3*a5*x34^4*a3^3*a2^5*a1^2 - 4104*a6^2*a5^2*x34^4*a3^3*a2^5*a1^2 - 136*a6*a5^3*x34^4*a3^3*a2^5*a1^2 + 66*a5^4*x34^4*a3^3*a2^5*a1^2 - 136*a6^3*x34^5*a3^3*a2^5*a1^2 + 792*a6^2*a5*x34^5*a3^3*a2^5*a1^2 + 792*a6*a5^2*x34^5*a3^3*a2^5*a1^2 - 136*a5^3*x34^5*a3^3*a2^5*a1^2 - 28*a6^2*x34^6*a3^3*a2^5*a1^2 - 48*a6*a5*x34^6*a3^3*a2^5*a1^2 - 28*a5^2*x34^6*a3^3*a2^5*a1^2 + 16*a6^6*a5*a3^4*a2^5*a1^2 - 1008*a6^5*a5^2*a3^4*a2^5*a1^2 + 556*a6^4*a5^3*a3^4*a2^5*a1^2 + 556*a6^3*a5^4*a3^4*a2^5*a1^2 - 1008*a6^2*a5^5*a3^4*a2^5*a1^2 + 16*a6*a5^6*a3^4*a2^5*a1^2 - 170*a6^6*x34*a3^4*a2^5*a1^2 + 1320*a6^5*a5*x34*a3^4*a2^5*a1^2 + 1740*a6^4*a5^2*x34*a3^4*a2^5*a1^2 - 4360*a6^3*a5^3*x34*a3^4*a2^5*a1^2 + 1740*a6^2*a5^4*x34*a3^4*a2^5*a1^2 + 1320*a6*a5^5*x34*a3^4*a2^5*a1^2 - 170*a5^6*x34*a3^4*a2^5*a1^2 - 24*a6^5*x34^2*a3^4*a2^5*a1^2 - 2034*a6^4*a5*x34^2*a3^4*a2^5*a1^2 + 4008*a6^3*a5^2*x34^2*a3^4*a2^5*a1^2 + 4008*a6^2*a5^3*x34^2*a3^4*a2^5*a1^2 - 2034*a6*a5^4*x34^2*a3^4*a2^5*a1^2 - 24*a5^5*x34^2*a3^4*a2^5*a1^2 + 220*a6^4*x34^3*a3^4*a2^5*a1^2 - 200*a6^3*a5*x34^3*a3^4*a2^5*a1^2 - 7020*a6^2*a5^2*x34^3*a3^4*a2^5*a1^2 - 200*a6*a5^3*x34^3*a3^4*a2^5*a1^2 + 220*a5^4*x34^3*a3^4*a2^5*a1^2 - 224*a6^3*x34^4*a3^4*a2^5*a1^2 + 1932*a6^2*a5*x34^4*a3^4*a2^5*a1^2 + 1932*a6*a5^2*x34^4*a3^4*a2^5*a1^2 - 224*a5^3*x34^4*a3^4*a2^5*a1^2 - 168*a6^2*x34^5*a3^4*a2^5*a1^2 - 168*a6*a5*x34^5*a3^4*a2^5*a1^2 - 168*a5^2*x34^5*a3^4*a2^5*a1^2 + 2*a6*x34^6*a3^4*a2^5*a1^2 + 2*a5*x34^6*a3^4*a2^5*a1^2 - 68*a6^6*a3^5*a2^5*a1^2 + 528*a6^5*a5*a3^5*a2^5*a1^2 + 696*a6^4*a5^2*a3^5*a2^5*a1^2 - 1744*a6^3*a5^3*a3^5*a2^5*a1^2 + 696*a6^2*a5^4*a3^5*a2^5*a1^2 + 528*a6*a5^5*a3^5*a2^5*a1^2 - 68*a5^6*a3^5*a2^5*a1^2 + 48*a6^5*x34*a3^5*a2^5*a1^2 - 2124*a6^4*a5*x34*a3^5*a2^5*a1^2 + 2928*a6^3*a5^2*x34*a3^5*a2^5*a1^2 + 2928*a6^2*a5^3*x34*a3^5*a2^5*a1^2 - 2124*a6*a5^4*x34*a3^5*a2^5*a1^2 + 48*a5^5*x34*a3^5*a2^5*a1^2 + 354*a6^4*x34^2*a3^5*a2^5*a1^2 - 360*a6^3*a5*x34^2*a3^5*a2^5*a1^2 - 5832*a6^2*a5^2*x34^2*a3^5*a2^5*a1^2 - 360*a6*a5^3*x34^2*a3^5*a2^5*a1^2 + 354*a5^4*x34^2*a3^5*a2^5*a1^2 - 64*a6^3*x34^3*a3^5*a2^5*a1^2 + 2112*a6^2*a5*x34^3*a3^5*a2^5*a1^2 + 2112*a6*a5^2*x34^3*a3^5*a2^5*a1^2 - 64*a5^3*x34^3*a3^5*a2^5*a1^2 - 420*a6^2*x34^4*a3^5*a2^5*a1^2 - 420*a5^2*x34^4*a3^5*a2^5*a1^2 + 12*a6*x34^5*a3^5*a2^5*a1^2 + 12*a5*x34^5*a3^5*a2^5*a1^2 - 8*x34^6*a3^5*a2^5*a1^2 + 16*a6^5*a3^6*a2^5*a1^2 - 708*a6^4*a5*a3^6*a2^5*a1^2 + 976*a6^3*a5^2*a3^6*a2^5*a1^2 + 976*a6^2*a5^3*a3^6*a2^5*a1^2 - 708*a6*a5^4*a3^6*a2^5*a1^2 + 16*a5^5*a3^6*a2^5*a1^2 + 266*a6^4*x34*a3^6*a2^5*a1^2 - 280*a6^3*a5*x34*a3^6*a2^5*a1^2 - 3024*a6^2*a5^2*x34*a3^6*a2^5*a1^2 - 280*a6*a5^3*x34*a3^6*a2^5*a1^2 + 266*a5^4*x34*a3^6*a2^5*a1^2 + 184*a6^3*x34^2*a3^6*a2^5*a1^2 + 1152*a6^2*a5*x34^2*a3^6*a2^5*a1^2 + 1152*a6*a5^2*x34^2*a3^6*a2^5*a1^2 + 184*a5^3*x34^2*a3^6*a2^5*a1^2 - 588*a6^2*x34^3*a3^6*a2^5*a1^2 + 672*a6*a5*x34^3*a3^6*a2^5*a1^2 - 588*a5^2*x34^3*a3^6*a2^5*a1^2 + 32*a6*x34^4*a3^6*a2^5*a1^2 + 32*a5*x34^4*a3^6*a2^5*a1^2 - 56*x34^5*a3^6*a2^5*a1^2 + 76*a6^4*a3^7*a2^5*a1^2 - 80*a6^3*a5*a3^7*a2^5*a1^2 - 864*a6^2*a5^2*a3^7*a2^5*a1^2 - 80*a6*a5^3*a3^7*a2^5*a1^2 + 76*a5^4*a3^7*a2^5*a1^2 + 176*a6^3*x34*a3^7*a2^5*a1^2 + 384*a6^2*a5*x34*a3^7*a2^5*a1^2 + 384*a6*a5^2*x34*a3^7*a2^5*a1^2 + 176*a5^3*x34*a3^7*a2^5*a1^2 - 504*a6^2*x34^2*a3^7*a2^5*a1^2 + 1056*a6*a5*x34^2*a3^7*a2^5*a1^2 - 504*a5^2*x34^2*a3^7*a2^5*a1^2 + 48*a6*x34^3*a3^7*a2^5*a1^2 + 48*a5*x34^3*a3^7*a2^5*a1^2 - 160*x34^4*a3^7*a2^5*a1^2 + 44*a6^3*a3^8*a2^5*a1^2 + 96*a6^2*a5*a3^8*a2^5*a1^2 + 96*a6*a5^2*a3^8*a2^5*a1^2 + 44*a5^3*a3^8*a2^5*a1^2 - 252*a6^2*x34*a3^8*a2^5*a1^2 + 648*a6*a5*x34*a3^8*a2^5*a1^2 - 252*a5^2*x34*a3^8*a2^5*a1^2 + 42*a6*x34^2*a3^8*a2^5*a1^2 + 42*a5*x34^2*a3^8*a2^5*a1^2 - 240*x34^3*a3^8*a2^5*a1^2 - 56*a6^2*a3^9*a2^5*a1^2 + 144*a6*a5*a3^9*a2^5*a1^2 - 56*a5^2*a3^9*a2^5*a1^2 + 20*a6*x34*a3^9*a2^5*a1^2 + 20*a5*x34*a3^9*a2^5*a1^2 - 200*x34^2*a3^9*a2^5*a1^2 + 4*a6*a3^10*a2^5*a1^2 + 4*a5*a3^10*a2^5*a1^2 - 88*x34*a3^10*a2^5*a1^2 - 16*a3^11*a2^5*a1^2 + 8*a6^6*a5^4*a2^6*a1^2 - 8*a6^5*a5^5*a2^6*a1^2 + 8*a6^4*a5^6*a2^6*a1^2 - 4*a6^6*a5^3*x34*a2^6*a1^2 + 2*a6^5*a5^4*x34*a2^6*a1^2 + 2*a6^4*a5^5*x34*a2^6*a1^2 - 4*a6^3*a5^6*x34*a2^6*a1^2 + 24*a6^6*a5^2*x34^2*a2^6*a1^2 - 28*a6^5*a5^3*x34^2*a2^6*a1^2 + 32*a6^4*a5^4*x34^2*a2^6*a1^2 - 28*a6^3*a5^5*x34^2*a2^6*a1^2 + 24*a6^2*a5^6*x34^2*a2^6*a1^2 - 4*a6^6*a5*x34^3*a2^6*a1^2 - 28*a6^5*a5^2*x34^3*a2^6*a1^2 - 4*a6^4*a5^3*x34^3*a2^6*a1^2 - 4*a6^3*a5^4*x34^3*a2^6*a1^2 - 28*a6^2*a5^5*x34^3*a2^6*a1^2 - 4*a6*a5^6*x34^3*a2^6*a1^2 + 8*a6^6*x34^4*a2^6*a1^2 + 2*a6^5*a5*x34^4*a2^6*a1^2 + 32*a6^4*a5^2*x34^4*a2^6*a1^2 - 4*a6^3*a5^3*x34^4*a2^6*a1^2 + 32*a6^2*a5^4*x34^4*a2^6*a1^2 + 2*a6*a5^5*x34^4*a2^6*a1^2 + 8*a5^6*x34^4*a2^6*a1^2 - 8*a6^5*x34^5*a2^6*a1^2 + 2*a6^4*a5*x34^5*a2^6*a1^2 - 28*a6^3*a5^2*x34^5*a2^6*a1^2 - 28*a6^2*a5^3*x34^5*a2^6*a1^2 + 2*a6*a5^4*x34^5*a2^6*a1^2 - 8*a5^5*x34^5*a2^6*a1^2 + 8*a6^4*x34^6*a2^6*a1^2 - 4*a6^3*a5*x34^6*a2^6*a1^2 + 24*a6^2*a5^2*x34^6*a2^6*a1^2 - 4*a6*a5^3*x34^6*a2^6*a1^2 + 8*a5^4*x34^6*a2^6*a1^2 - 8*a6^6*a5^3*a3*a2^6*a1^2 + 4*a6^5*a5^4*a3*a2^6*a1^2 + 4*a6^4*a5^5*a3*a2^6*a1^2 - 8*a6^3*a5^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*x34*a3*a2^6*a1^2 - 104*a6^5*a5^3*x34*a3*a2^6*a1^2 + 64*a6^4*a5^4*x34*a3*a2^6*a1^2 - 104*a6^3*a5^5*x34*a3*a2^6*a1^2 + 24*a6^2*a5^6*x34*a3*a2^6*a1^2 - 36*a6^6*a5*x34^2*a3*a2^6*a1^2 + 24*a6^5*a5^2*x34^2*a3*a2^6*a1^2 + 24*a6^4*a5^3*x34^2*a3*a2^6*a1^2 + 24*a6^3*a5^4*x34^2*a3*a2^6*a1^2 + 24*a6^2*a5^5*x34^2*a3*a2^6*a1^2 - 36*a6*a5^6*x34^2*a3*a2^6*a1^2 + 28*a6^6*x34^3*a3*a2^6*a1^2 - 40*a6^5*a5*x34^3*a3*a2^6*a1^2 + 164*a6^4*a5^2*x34^3*a3*a2^6*a1^2 - 112*a6^3*a5^3*x34^3*a3*a2^6*a1^2 + 164*a6^2*a5^4*x34^3*a3*a2^6*a1^2 - 40*a6*a5^5*x34^3*a3*a2^6*a1^2 + 28*a5^6*x34^3*a3*a2^6*a1^2 - 38*a6^5*x34^4*a3*a2^6*a1^2 + 10*a6^4*a5*x34^4*a3*a2^6*a1^2 - 104*a6^3*a5^2*x34^4*a3*a2^6*a1^2 - 104*a6^2*a5^3*x34^4*a3*a2^6*a1^2 + 10*a6*a5^4*x34^4*a3*a2^6*a1^2 - 38*a5^5*x34^4*a3*a2^6*a1^2 + 50*a6^4*x34^5*a3*a2^6*a1^2 - 72*a6^3*a5*x34^5*a3*a2^6*a1^2 + 252*a6^2*a5^2*x34^5*a3*a2^6*a1^2 - 72*a6*a5^3*x34^5*a3*a2^6*a1^2 + 50*a5^4*x34^5*a3*a2^6*a1^2 - 4*a6^3*x34^6*a3*a2^6*a1^2 - 24*a6^2*a5*x34^6*a3*a2^6*a1^2 - 24*a6*a5^2*x34^6*a3*a2^6*a1^2 - 4*a5^3*x34^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*a3^2*a2^6*a1^2 - 104*a6^5*a5^3*a3^2*a2^6*a1^2 + 64*a6^4*a5^4*a3^2*a2^6*a1^2 - 104*a6^3*a5^5*a3^2*a2^6*a1^2 + 24*a6^2*a5^6*a3^2*a2^6*a1^2 - 84*a6^6*a5*x34*a3^2*a2^6*a1^2 + 240*a6^5*a5^2*x34*a3^2*a2^6*a1^2 + 96*a6^4*a5^3*x34*a3^2*a2^6*a1^2 + 96*a6^3*a5^4*x34*a3^2*a2^6*a1^2 + 240*a6^2*a5^5*x34*a3^2*a2^6*a1^2 - 84*a6*a5^6*x34*a3^2*a2^6*a1^2 + 60*a6^6*x34^2*a3^2*a2^6*a1^2 - 24*a6^5*a5*x34^2*a3^2*a2^6*a1^2 - 132*a6^4*a5^2*x34^2*a3^2*a2^6*a1^2 - 168*a6^3*a5^3*x34^2*a3^2*a2^6*a1^2 - 132*a6^2*a5^4*x34^2*a3^2*a2^6*a1^2 - 24*a6*a5^5*x34^2*a3^2*a2^6*a1^2 + 60*a5^6*x34^2*a3^2*a2^6*a1^2 - 100*a6^5*x34^3*a3^2*a2^6*a1^2 + 56*a6^4*a5*x34^3*a3^2*a2^6*a1^2 + 8*a6^3*a5^2*x34^3*a3^2*a2^6*a1^2 + 8*a6^2*a5^3*x34^3*a3^2*a2^6*a1^2 + 56*a6*a5^4*x34^3*a3^2*a2^6*a1^2 - 100*a5^5*x34^3*a3^2*a2^6*a1^2 + 162*a6^4*x34^4*a3^2*a2^6*a1^2 - 264*a6^3*a5*x34^4*a3^2*a2^6*a1^2 + 468*a6^2*a5^2*x34^4*a3^2*a2^6*a1^2 - 264*a6*a5^3*x34^4*a3^2*a2^6*a1^2 + 162*a5^4*x34^4*a3^2*a2^6*a1^2 - 52*a6^3*x34^5*a3^2*a2^6*a1^2 - 36*a6^2*a5*x34^5*a3^2*a2^6*a1^2 - 36*a6*a5^2*x34^5*a3^2*a2^6*a1^2 - 52*a5^3*x34^5*a3^2*a2^6*a1^2 + 24*a6^2*x34^6*a3^2*a2^6*a1^2 - 24*a6*a5*x34^6*a3^2*a2^6*a1^2 + 24*a5^2*x34^6*a3^2*a2^6*a1^2 - 56*a6^6*a5*a3^3*a2^6*a1^2 + 160*a6^5*a5^2*a3^3*a2^6*a1^2 + 64*a6^4*a5^3*a3^3*a2^6*a1^2 + 64*a6^3*a5^4*a3^3*a2^6*a1^2 + 160*a6^2*a5^5*a3^3*a2^6*a1^2 - 56*a6*a5^6*a3^3*a2^6*a1^2 + 64*a6^6*x34*a3^3*a2^6*a1^2 + 32*a6^5*a5*x34*a3^3*a2^6*a1^2 - 592*a6^4*a5^2*x34*a3^3*a2^6*a1^2 - 112*a6^3*a5^3*x34*a3^3*a2^6*a1^2 - 592*a6^2*a5^4*x34*a3^3*a2^6*a1^2 + 32*a6*a5^5*x34*a3^3*a2^6*a1^2 + 64*a5^6*x34*a3^3*a2^6*a1^2 - 180*a6^5*x34^2*a3^3*a2^6*a1^2 + 164*a6^4*a5*x34^2*a3^3*a2^6*a1^2 + 512*a6^3*a5^2*x34^2*a3^3*a2^6*a1^2 + 512*a6^2*a5^3*x34^2*a3^3*a2^6*a1^2 + 164*a6*a5^4*x34^2*a3^3*a2^6*a1^2 - 180*a5^5*x34^2*a3^3*a2^6*a1^2 + 304*a6^4*x34^3*a3^3*a2^6*a1^2 - 512*a6^3*a5*x34^3*a3^3*a2^6*a1^2 - 24*a6^2*a5^2*x34^3*a3^3*a2^6*a1^2 - 512*a6*a5^3*x34^3*a3^3*a2^6*a1^2 + 304*a5^4*x34^3*a3^3*a2^6*a1^2 - 204*a6^3*x34^4*a3^3*a2^6*a1^2 + 216*a6^2*a5*x34^4*a3^3*a2^6*a1^2 + 216*a6*a5^2*x34^4*a3^3*a2^6*a1^2 - 204*a5^3*x34^4*a3^3*a2^6*a1^2 + 116*a6^2*x34^5*a3^3*a2^6*a1^2 - 192*a6*a5*x34^5*a3^3*a2^6*a1^2 + 116*a5^2*x34^5*a3^3*a2^6*a1^2 - 4*a6*x34^6*a3^3*a2^6*a1^2 - 4*a5*x34^6*a3^3*a2^6*a1^2 + 32*a6^6*a3^4*a2^6*a1^2 + 16*a6^5*a5*a3^4*a2^6*a1^2 - 296*a6^4*a5^2*a3^4*a2^6*a1^2 - 56*a6^3*a5^3*a3^4*a2^6*a1^2 - 296*a6^2*a5^4*a3^4*a2^6*a1^2 + 16*a6*a5^5*a3^4*a2^6*a1^2 + 32*a5^6*a3^4*a2^6*a1^2 - 170*a6^5*x34*a3^4*a2^6*a1^2 + 190*a6^4*a5*x34*a3^4*a2^6*a1^2 + 760*a6^3*a5^2*x34*a3^4*a2^6*a1^2 + 760*a6^2*a5^3*x34*a3^4*a2^6*a1^2 + 190*a6*a5^4*x34*a3^4*a2^6*a1^2 - 170*a5^5*x34*a3^4*a2^6*a1^2 + 352*a6^4*x34^2*a3^4*a2^6*a1^2 - 576*a6^3*a5*x34^2*a3^4*a2^6*a1^2 - 1152*a6^2*a5^2*x34^2*a3^4*a2^6*a1^2 - 576*a6*a5^3*x34^2*a3^4*a2^6*a1^2 + 352*a5^4*x34^2*a3^4*a2^6*a1^2 - 380*a6^3*x34^3*a3^4*a2^6*a1^2 + 780*a6^2*a5*x34^3*a3^4*a2^6*a1^2 + 780*a6*a5^2*x34^3*a3^4*a2^6*a1^2 - 380*a5^3*x34^3*a3^4*a2^6*a1^2 + 252*a6^2*x34^4*a3^4*a2^6*a1^2 - 600*a6*a5*x34^4*a3^4*a2^6*a1^2 + 252*a5^2*x34^4*a3^4*a2^6*a1^2 - 22*a6*x34^5*a3^4*a2^6*a1^2 - 22*a5*x34^5*a3^4*a2^6*a1^2 + 8*x34^6*a3^4*a2^6*a1^2 - 68*a6^5*a3^5*a2^6*a1^2 + 76*a6^4*a5*a3^5*a2^6*a1^2 + 304*a6^3*a5^2*a3^5*a2^6*a1^2 + 304*a6^2*a5^3*a3^5*a2^6*a1^2 + 76*a6*a5^4*a3^5*a2^6*a1^2 - 68*a5^5*a3^5*a2^6*a1^2 + 240*a6^4*x34*a3^5*a2^6*a1^2 - 384*a6^3*a5*x34*a3^5*a2^6*a1^2 - 1368*a6^2*a5^2*x34*a3^5*a2^6*a1^2 - 384*a6*a5^3*x34*a3^5*a2^6*a1^2 + 240*a5^4*x34*a3^5*a2^6*a1^2 - 404*a6^3*x34^2*a3^5*a2^6*a1^2 + 1152*a6^2*a5*x34^2*a3^5*a2^6*a1^2 + 1152*a6*a5^2*x34^2*a3^5*a2^6*a1^2 - 404*a5^3*x34^2*a3^5*a2^6*a1^2 + 300*a6^2*x34^3*a3^5*a2^6*a1^2 - 1008*a6*a5*x34^3*a3^5*a2^6*a1^2 + 300*a5^2*x34^3*a3^5*a2^6*a1^2 - 48*a6*x34^4*a3^5*a2^6*a1^2 - 48*a5*x34^4*a3^5*a2^6*a1^2 + 40*x34^5*a3^5*a2^6*a1^2 + 80*a6^4*a3^6*a2^6*a1^2 - 128*a6^3*a5*a3^6*a2^6*a1^2 - 456*a6^2*a5^2*a3^6*a2^6*a1^2 - 128*a6*a5^3*a3^6*a2^6*a1^2 + 80*a5^4*a3^6*a2^6*a1^2 - 252*a6^3*x34*a3^6*a2^6*a1^2 + 840*a6^2*a5*x34*a3^6*a2^6*a1^2 + 840*a6*a5^2*x34*a3^6*a2^6*a1^2 - 252*a5^3*x34*a3^6*a2^6*a1^2 + 212*a6^2*x34^2*a3^6*a2^6*a1^2 - 1008*a6*a5*x34^2*a3^6*a2^6*a1^2 + 212*a5^2*x34^2*a3^6*a2^6*a1^2 - 56*a6*x34^3*a3^6*a2^6*a1^2 - 56*a5*x34^3*a3^6*a2^6*a1^2 + 88*x34^4*a3^6*a2^6*a1^2 - 72*a6^3*a3^7*a2^6*a1^2 + 240*a6^2*a5*a3^7*a2^6*a1^2 + 240*a6*a5^2*a3^7*a2^6*a1^2 - 72*a5^3*a3^7*a2^6*a1^2 + 96*a6^2*x34*a3^7*a2^6*a1^2 - 576*a6*a5*x34*a3^7*a2^6*a1^2 + 96*a5^2*x34*a3^7*a2^6*a1^2 - 40*a6*x34^2*a3^7*a2^6*a1^2 - 40*a5*x34^2*a3^7*a2^6*a1^2 + 112*x34^3*a3^7*a2^6*a1^2 + 24*a6^2*a3^8*a2^6*a1^2 - 144*a6*a5*a3^8*a2^6*a1^2 + 24*a5^2*a3^8*a2^6*a1^2 - 18*a6*x34*a3^8*a2^6*a1^2 - 18*a5*x34*a3^8*a2^6*a1^2 + 88*x34^2*a3^8*a2^6*a1^2 - 4*a6*a3^9*a2^6*a1^2 - 4*a5*a3^9*a2^6*a1^2 + 40*x34*a3^9*a2^6*a1^2 + 8*a3^10*a2^6*a1^2 - 8*a6^6*a5^6*x34^3*a1^3 - 4*a6^6*a5^5*x34^4*a1^3 - 4*a6^5*a5^6*x34^4*a1^3 - 4*a6^6*a5^4*x34^5*a1^3 + 48*a6^5*a5^5*x34^5*a1^3 - 4*a6^4*a5^6*x34^5*a1^3 - 8*a6^6*a5^3*x34^6*a1^3 - 4*a6^5*a5^4*x34^6*a1^3 - 4*a6^4*a5^5*x34^6*a1^3 - 8*a6^3*a5^6*x34^6*a1^3 - 28*a6^6*a5^6*x34^2*a3*a1^3 + 24*a6^6*a5^5*x34^3*a3*a1^3 + 24*a6^5*a5^6*x34^3*a3*a1^3 - 48*a6^6*a5^4*x34^4*a3*a1^3 + 192*a6^5*a5^5*x34^4*a3*a1^3 - 48*a6^4*a5^6*x34^4*a3*a1^3 - 8*a6^6*a5^3*x34^5*a3*a1^3 - 72*a6^5*a5^4*x34^5*a3*a1^3 - 72*a6^4*a5^5*x34^5*a3*a1^3 - 8*a6^3*a5^6*x34^5*a3*a1^3 - 4*a6^6*a5^2*x34^6*a3*a1^3 + 40*a6^5*a5^3*x34^6*a3*a1^3 - 28*a6^4*a5^4*x34^6*a3*a1^3 + 40*a6^3*a5^5*x34^6*a3*a1^3 - 4*a6^2*a5^6*x34^6*a3*a1^3 - 36*a6^6*a5^6*x34*a3^2*a1^3 + 68*a6^6*a5^5*x34^2*a3^2*a1^3 + 68*a6^5*a5^6*x34^2*a3^2*a1^3 - 156*a6^6*a5^4*x34^3*a3^2*a1^3 + 320*a6^5*a5^5*x34^3*a3^2*a1^3 - 156*a6^4*a5^6*x34^3*a3^2*a1^3 + 76*a6^6*a5^3*x34^4*a3^2*a1^3 - 264*a6^5*a5^4*x34^4*a3^2*a1^3 - 264*a6^4*a5^5*x34^4*a3^2*a1^3 + 76*a6^3*a5^6*x34^4*a3^2*a1^3 - 52*a6^6*a5^2*x34^5*a3^2*a1^3 + 272*a6^5*a5^3*x34^5*a3^2*a1^3 - 132*a6^4*a5^4*x34^5*a3^2*a1^3 + 272*a6^3*a5^5*x34^5*a3^2*a1^3 - 52*a6^2*a5^6*x34^5*a3^2*a1^3 - 4*a6^6*a5*x34^6*a3^2*a1^3 - 28*a6^5*a5^2*x34^6*a3^2*a1^3 - 4*a6^4*a5^3*x34^6*a3^2*a1^3 - 4*a6^3*a5^4*x34^6*a3^2*a1^3 - 28*a6^2*a5^5*x34^6*a3^2*a1^3 - 4*a6*a5^6*x34^6*a3^2*a1^3 - 24*a6^6*a5^6*a3^3*a1^3 + 88*a6^6*a5^5*x34*a3^3*a1^3 + 88*a6^5*a5^6*x34*a3^3*a1^3 - 224*a6^6*a5^4*x34^2*a3^3*a1^3 + 320*a6^5*a5^5*x34^2*a3^3*a1^3 - 224*a6^4*a5^6*x34^2*a3^3*a1^3 + 272*a6^6*a5^3*x34^3*a3^3*a1^3 - 512*a6^5*a5^4*x34^3*a3^3*a1^3 - 512*a6^4*a5^5*x34^3*a3^3*a1^3 + 272*a6^3*a5^6*x34^3*a3^3*a1^3 - 204*a6^6*a5^2*x34^4*a3^3*a1^3 + 664*a6^5*a5^3*x34^4*a3^3*a1^3 - 96*a6^4*a5^4*x34^4*a3^3*a1^3 + 664*a6^3*a5^5*x34^4*a3^3*a1^3 - 204*a6^2*a5^6*x34^4*a3^3*a1^3 + 16*a6^6*a5*x34^5*a3^3*a1^3 - 136*a6^5*a5^2*x34^5*a3^3*a1^3 - 120*a6^4*a5^3*x34^5*a3^3*a1^3 - 120*a6^3*a5^4*x34^5*a3^3*a1^3 - 136*a6^2*a5^5*x34^5*a3^3*a1^3 + 16*a6*a5^6*x34^5*a3^3*a1^3 - 8*a6^6*x34^6*a3^3*a1^3 + 40*a6^5*a5*x34^6*a3^3*a1^3 - 4*a6^4*a5^2*x34^6*a3^3*a1^3 + 48*a6^3*a5^3*x34^6*a3^3*a1^3 - 4*a6^2*a5^4*x34^6*a3^3*a1^3 + 40*a6*a5^5*x34^6*a3^3*a1^3 - 8*a5^6*x34^6*a3^3*a1^3 + 44*a6^6*a5^5*a3^4*a1^3 + 44*a6^5*a5^6*a3^4*a1^3 - 180*a6^6*a5^4*x34*a3^4*a1^3 + 160*a6^5*a5^5*x34*a3^4*a1^3 - 180*a6^4*a5^6*x34*a3^4*a1^3 + 396*a6^6*a5^3*x34^2*a3^4*a1^3 - 576*a6^5*a5^4*x34^2*a3^4*a1^3 - 576*a6^4*a5^5*x34^2*a3^4*a1^3 + 396*a6^3*a5^6*x34^2*a3^4*a1^3 - 380*a6^6*a5^2*x34^3*a3^4*a1^3 + 640*a6^5*a5^3*x34^3*a3^4*a1^3 + 520*a6^4*a5^4*x34^3*a3^4*a1^3 + 640*a6^3*a5^5*x34^3*a3^4*a1^3 - 380*a6^2*a5^6*x34^3*a3^4*a1^3 + 112*a6^6*a5*x34^4*a3^4*a1^3 - 224*a6^5*a5^2*x34^4*a3^4*a1^3 - 396*a6^4*a5^3*x34^4*a3^4*a1^3 - 396*a6^3*a5^4*x34^4*a3^4*a1^3 - 224*a6^2*a5^5*x34^4*a3^4*a1^3 + 112*a6*a5^6*x34^4*a3^4*a1^3 - 52*a6^6*x34^5*a3^4*a1^3 + 192*a6^5*a5*x34^5*a3^4*a1^3 + 12*a6^4*a5^2*x34^5*a3^4*a1^3 + 192*a6^3*a5^3*x34^5*a3^4*a1^3 + 12*a6^2*a5^4*x34^5*a3^4*a1^3 + 192*a6*a5^5*x34^5*a3^4*a1^3 - 52*a5^6*x34^5*a3^4*a1^3 - 4*a6^5*x34^6*a3^4*a1^3 - 28*a6^4*a5*x34^6*a3^4*a1^3 - 4*a6^3*a5^2*x34^6*a3^4*a1^3 - 4*a6^2*a5^3*x34^6*a3^4*a1^3 - 28*a6*a5^4*x34^6*a3^4*a1^3 - 4*a5^5*x34^6*a3^4*a1^3 - 72*a6^6*a5^4*a3^5*a1^3 + 64*a6^5*a5^5*a3^5*a1^3 - 72*a6^4*a5^6*a3^5*a1^3 + 312*a6^6*a5^3*x34*a3^5*a1^3 - 384*a6^5*a5^4*x34*a3^5*a1^3 - 384*a6^4*a5^5*x34*a3^5*a1^3 + 312*a6^3*a5^6*x34*a3^5*a1^3 - 404*a6^6*a5^2*x34^2*a3^5*a1^3 + 88*a6^5*a5^3*x34^2*a3^5*a1^3 + 1272*a6^4*a5^4*x34^2*a3^5*a1^3 + 88*a6^3*a5^5*x34^2*a3^5*a1^3 - 404*a6^2*a5^6*x34^2*a3^5*a1^3 + 248*a6^6*a5*x34^3*a3^5*a1^3 - 64*a6^5*a5^2*x34^3*a3^5*a1^3 - 560*a6^4*a5^3*x34^3*a3^5*a1^3 - 560*a6^3*a5^4*x34^3*a3^5*a1^3 - 64*a6^2*a5^5*x34^3*a3^5*a1^3 + 248*a6*a5^6*x34^3*a3^5*a1^3 - 144*a6^6*x34^4*a3^5*a1^3 + 312*a6^5*a5*x34^4*a3^5*a1^3 + 156*a6^4*a5^2*x34^4*a3^5*a1^3 + 144*a6^3*a5^3*x34^4*a3^5*a1^3 + 156*a6^2*a5^4*x34^4*a3^5*a1^3 + 312*a6*a5^5*x34^4*a3^5*a1^3 - 144*a5^6*x34^4*a3^5*a1^3 + 24*a6^5*x34^5*a3^5*a1^3 - 216*a6^4*a5*x34^5*a3^5*a1^3 + 8*a6^3*a5^2*x34^5*a3^5*a1^3 + 8*a6^2*a5^3*x34^5*a3^5*a1^3 - 216*a6*a5^4*x34^5*a3^5*a1^3 + 24*a5^5*x34^5*a3^5*a1^3 - 4*a6^4*x34^6*a3^5*a1^3 + 40*a6^3*a5*x34^6*a3^5*a1^3 - 28*a6^2*a5^2*x34^6*a3^5*a1^3 + 40*a6*a5^3*x34^6*a3^5*a1^3 - 4*a5^4*x34^6*a3^5*a1^3 + 104*a6^6*a5^3*a3^6*a1^3 - 128*a6^5*a5^4*a3^6*a1^3 - 128*a6^4*a5^5*a3^6*a1^3 + 104*a6^3*a5^6*a3^6*a1^3 - 252*a6^6*a5^2*x34*a3^6*a1^3 - 168*a6^5*a5^3*x34*a3^6*a1^3 + 1064*a6^4*a5^4*x34*a3^6*a1^3 - 168*a6^3*a5^5*x34*a3^6*a1^3 - 252*a6^2*a5^6*x34*a3^6*a1^3 + 288*a6^6*a5*x34^2*a3^6*a1^3 + 184*a6^5*a5^2*x34^2*a3^6*a1^3 - 448*a6^4*a5^3*x34^2*a3^6*a1^3 - 448*a6^3*a5^4*x34^2*a3^6*a1^3 + 184*a6^2*a5^5*x34^2*a3^6*a1^3 + 288*a6*a5^6*x34^2*a3^6*a1^3 - 224*a6^6*x34^3*a3^6*a1^3 + 168*a6^5*a5*x34^3*a3^6*a1^3 + 420*a6^4*a5^2*x34^3*a3^6*a1^3 - 336*a6^3*a5^3*x34^3*a3^6*a1^3 + 420*a6^2*a5^4*x34^3*a3^6*a1^3 + 168*a6*a5^5*x34^3*a3^6*a1^3 - 224*a5^6*x34^3*a3^6*a1^3 + 176*a6^5*x34^4*a3^6*a1^3 - 688*a6^4*a5*x34^4*a3^6*a1^3 + 96*a6^3*a5^2*x34^4*a3^6*a1^3 + 96*a6^2*a5^3*x34^4*a3^6*a1^3 - 688*a6*a5^4*x34^4*a3^6*a1^3 + 176*a5^5*x34^4*a3^6*a1^3 - 28*a6^4*x34^5*a3^6*a1^3 + 280*a6^3*a5*x34^5*a3^6*a1^3 - 196*a6^2*a5^2*x34^5*a3^6*a1^3 + 280*a6*a5^3*x34^5*a3^6*a1^3 - 28*a5^4*x34^5*a3^6*a1^3 - 8*a6^3*x34^6*a3^6*a1^3 - 4*a6^2*a5*x34^6*a3^6*a1^3 - 4*a6*a5^2*x34^6*a3^6*a1^3 - 8*a5^3*x34^6*a3^6*a1^3 - 72*a6^6*a5^2*a3^7*a1^3 - 48*a6^5*a5^3*a3^7*a1^3 + 304*a6^4*a5^4*a3^7*a1^3 - 48*a6^3*a5^5*a3^7*a1^3 - 72*a6^2*a5^6*a3^7*a1^3 + 176*a6^6*a5*x34*a3^7*a1^3 + 176*a6^5*a5^2*x34*a3^7*a1^3 - 224*a6^4*a5^3*x34*a3^7*a1^3 - 224*a6^3*a5^4*x34*a3^7*a1^3 + 176*a6^2*a5^5*x34*a3^7*a1^3 + 176*a6*a5^6*x34*a3^7*a1^3 - 208*a6^6*x34^2*a3^7*a1^3 - 48*a6^5*a5*x34^2*a3^7*a1^3 + 504*a6^4*a5^2*x34^2*a3^7*a1^3 - 672*a6^3*a5^3*x34^2*a3^7*a1^3 + 504*a6^2*a5^4*x34^2*a3^7*a1^3 - 48*a6*a5^5*x34^2*a3^7*a1^3 - 208*a5^6*x34^2*a3^7*a1^3 + 384*a6^5*x34^3*a3^7*a1^3 - 1152*a6^4*a5*x34^3*a3^7*a1^3 + 224*a6^3*a5^2*x34^3*a3^7*a1^3 + 224*a6^2*a5^3*x34^3*a3^7*a1^3 - 1152*a6*a5^4*x34^3*a3^7*a1^3 + 384*a5^5*x34^3*a3^7*a1^3 - 80*a6^4*x34^4*a3^7*a1^3 + 800*a6^3*a5*x34^4*a3^7*a1^3 - 560*a6^2*a5^2*x34^4*a3^7*a1^3 + 800*a6*a5^3*x34^4*a3^7*a1^3 - 80*a5^4*x34^4*a3^7*a1^3 - 48*a6^3*x34^5*a3^7*a1^3 - 24*a6^2*a5*x34^5*a3^7*a1^3 - 24*a6*a5^2*x34^5*a3^7*a1^3 - 48*a5^3*x34^5*a3^7*a1^3 + 44*a6^6*a5*a3^8*a1^3 + 44*a6^5*a5^2*a3^8*a1^3 - 56*a6^4*a5^3*a3^8*a1^3 - 56*a6^3*a5^4*a3^8*a1^3 + 44*a6^2*a5^5*a3^8*a1^3 + 44*a6*a5^6*a3^8*a1^3 - 108*a6^6*x34*a3^8*a1^3 - 72*a6^5*a5*x34*a3^8*a1^3 + 288*a6^4*a5^2*x34*a3^8*a1^3 - 432*a6^3*a5^3*x34*a3^8*a1^3 + 288*a6^2*a5^4*x34*a3^8*a1^3 - 72*a6*a5^5*x34*a3^8*a1^3 - 108*a5^6*x34*a3^8*a1^3 + 396*a6^5*x34^2*a3^8*a1^3 - 1068*a6^4*a5*x34^2*a3^8*a1^3 + 236*a6^3*a5^2*x34^2*a3^8*a1^3 + 236*a6^2*a5^3*x34^2*a3^8*a1^3 - 1068*a6*a5^4*x34^2*a3^8*a1^3 + 396*a5^5*x34^2*a3^8*a1^3 - 120*a6^4*x34^3*a3^8*a1^3 + 1200*a6^3*a5*x34^3*a3^8*a1^3 - 840*a6^2*a5^2*x34^3*a3^8*a1^3 + 1200*a6*a5^3*x34^3*a3^8*a1^3 - 120*a5^4*x34^3*a3^8*a1^3 - 120*a6^3*x34^4*a3^8*a1^3 - 60*a6^2*a5*x34^4*a3^8*a1^3 - 60*a6*a5^2*x34^4*a3^8*a1^3 - 120*a5^3*x34^4*a3^8*a1^3 - 24*a6^6*a3^9*a1^3 - 16*a6^5*a5*a3^9*a1^3 + 64*a6^4*a5^2*a3^9*a1^3 - 96*a6^3*a5^3*a3^9*a1^3 + 64*a6^2*a5^4*a3^9*a1^3 - 16*a6*a5^5*a3^9*a1^3 - 24*a5^6*a3^9*a1^3 + 200*a6^5*x34*a3^9*a1^3 - 520*a6^4*a5*x34*a3^9*a1^3 + 120*a6^3*a5^2*x34*a3^9*a1^3 + 120*a6^2*a5^3*x34*a3^9*a1^3 - 520*a6*a5^4*x34*a3^9*a1^3 + 200*a5^5*x34*a3^9*a1^3 - 100*a6^4*x34^2*a3^9*a1^3 + 1000*a6^3*a5*x34^2*a3^9*a1^3 - 700*a6^2*a5^2*x34^2*a3^9*a1^3 + 1000*a6*a5^3*x34^2*a3^9*a1^3 - 100*a5^4*x34^2*a3^9*a1^3 - 160*a6^3*x34^3*a3^9*a1^3 - 80*a6^2*a5*x34^3*a3^9*a1^3 - 80*a6*a5^2*x34^3*a3^9*a1^3 - 160*a5^3*x34^3*a3^9*a1^3 + 40*a6^5*a3^10*a1^3 - 104*a6^4*a5*a3^10*a1^3 + 24*a6^3*a5^2*a3^10*a1^3 + 24*a6^2*a5^3*a3^10*a1^3 - 104*a6*a5^4*a3^10*a1^3 + 40*a5^5*a3^10*a1^3 - 44*a6^4*x34*a3^10*a1^3 + 440*a6^3*a5*x34*a3^10*a1^3 - 308*a6^2*a5^2*x34*a3^10*a1^3 + 440*a6*a5^3*x34*a3^10*a1^3 - 44*a5^4*x34*a3^10*a1^3 - 120*a6^3*x34^2*a3^10*a1^3 - 60*a6^2*a5*x34^2*a3^10*a1^3 - 60*a6*a5^2*x34^2*a3^10*a1^3 - 120*a5^3*x34^2*a3^10*a1^3 - 8*a6^4*a3^11*a1^3 + 80*a6^3*a5*a3^11*a1^3 - 56*a6^2*a5^2*a3^11*a1^3 + 80*a6*a5^3*a3^11*a1^3 - 8*a5^4*a3^11*a1^3 - 48*a6^3*x34*a3^11*a1^3 - 24*a6^2*a5*x34*a3^11*a1^3 - 24*a6*a5^2*x34*a3^11*a1^3 - 48*a5^3*x34*a3^11*a1^3 - 8*a6^3*a3^12*a1^3 - 4*a6^2*a5*a3^12*a1^3 - 4*a6*a5^2*a3^12*a1^3 - 8*a5^3*a3^12*a1^3 - 4*a6^6*a5^6*x34^2*a2*a1^3 + 40*a6^6*a5^5*x34^3*a2*a1^3 + 40*a6^5*a5^6*x34^3*a2*a1^3 - 28*a6^6*a5^4*x34^4*a2*a1^3 - 48*a6^5*a5^5*x34^4*a2*a1^3 - 28*a6^4*a5^6*x34^4*a2*a1^3 + 40*a6^6*a5^3*x34^5*a2*a1^3 - 48*a6^5*a5^4*x34^5*a2*a1^3 - 48*a6^4*a5^5*x34^5*a2*a1^3 + 40*a6^3*a5^6*x34^5*a2*a1^3 - 4*a6^6*a5^2*x34^6*a2*a1^3 + 40*a6^5*a5^3*x34^6*a2*a1^3 - 28*a6^4*a5^4*x34^6*a2*a1^3 + 40*a6^3*a5^5*x34^6*a2*a1^3 - 4*a6^2*a5^6*x34^6*a2*a1^3 + 40*a6^6*a5^6*x34*a3*a2*a1^3 + 72*a6^6*a5^5*x34^2*a3*a2*a1^3 + 72*a6^5*a5^6*x34^2*a3*a2*a1^3 - 80*a6^6*a5^4*x34^3*a3*a2*a1^3 - 352*a6^5*a5^5*x34^3*a3*a2*a1^3 - 80*a6^4*a5^6*x34^3*a3*a2*a1^3 + 232*a6^6*a5^3*x34^4*a3*a2*a1^3 - 96*a6^5*a5^4*x34^4*a3*a2*a1^3 - 96*a6^4*a5^5*x34^4*a3*a2*a1^3 + 232*a6^3*a5^6*x34^4*a3*a2*a1^3 - 72*a6^6*a5^2*x34^5*a3*a2*a1^3 + 80*a6^5*a5^3*x34^5*a3*a2*a1^3 - 24*a6^4*a5^4*x34^5*a3*a2*a1^3 + 80*a6^3*a5^5*x34^5*a3*a2*a1^3 - 72*a6^2*a5^6*x34^5*a3*a2*a1^3 + 48*a6^6*a5*x34^6*a3*a2*a1^3 - 48*a6^5*a5^2*x34^6*a3*a2*a1^3 + 32*a6^4*a5^3*x34^6*a3*a2*a1^3 + 32*a6^3*a5^4*x34^6*a3*a2*a1^3 - 48*a6^2*a5^5*x34^6*a3*a2*a1^3 + 48*a6*a5^6*x34^6*a3*a2*a1^3 + 40*a6^6*a5^6*a3^2*a2*a1^3 - 24*a6^6*a5^5*x34*a3^2*a2*a1^3 - 24*a6^5*a5^6*x34*a3^2*a2*a1^3 - 36*a6^6*a5^4*x34^2*a3^2*a2*a1^3 - 624*a6^5*a5^5*x34^2*a3^2*a2*a1^3 - 36*a6^4*a5^6*x34^2*a3^2*a2*a1^3 + 432*a6^6*a5^3*x34^3*a3^2*a2*a1^3 - 40*a6^5*a5^4*x34^3*a3^2*a2*a1^3 - 40*a6^4*a5^5*x34^3*a3^2*a2*a1^3 + 432*a6^3*a5^6*x34^3*a3^2*a2*a1^3 - 264*a6^6*a5^2*x34^4*a3^2*a2*a1^3 - 336*a6^5*a5^3*x34^4*a3^2*a2*a1^3 + 1056*a6^4*a5^4*x34^4*a3^2*a2*a1^3 - 336*a6^3*a5^5*x34^4*a3^2*a2*a1^3 - 264*a6^2*a5^6*x34^4*a3^2*a2*a1^3 + 240*a6^6*a5*x34^5*a3^2*a2*a1^3 - 144*a6^5*a5^2*x34^5*a3^2*a2*a1^3 + 56*a6^4*a5^3*x34^5*a3^2*a2*a1^3 + 56*a6^3*a5^4*x34^5*a3^2*a2*a1^3 - 144*a6^2*a5^5*x34^5*a3^2*a2*a1^3 + 240*a6*a5^6*x34^5*a3^2*a2*a1^3 - 4*a6^6*x34^6*a3^2*a2*a1^3 - 48*a6^5*a5*x34^6*a3^2*a2*a1^3 + 36*a6^4*a5^2*x34^6*a3^2*a2*a1^3 - 96*a6^3*a5^3*x34^6*a3^2*a2*a1^3 + 36*a6^2*a5^4*x34^6*a3^2*a2*a1^3 - 48*a6*a5^5*x34^6*a3^2*a2*a1^3 - 4*a5^6*x34^6*a3^2*a2*a1^3 - 16*a6^6*a5^5*a3^3*a2*a1^3 - 16*a6^5*a5^6*a3^3*a2*a1^3 + 88*a6^6*a5^4*x34*a3^3*a2*a1^3 - 544*a6^5*a5^5*x34*a3^3*a2*a1^3 + 88*a6^4*a5^6*x34*a3^3*a2*a1^3 + 208*a6^6*a5^3*x34^2*a3^3*a2*a1^3 - 160*a6^5*a5^4*x34^2*a3^3*a2*a1^3 - 160*a6^4*a5^5*x34^2*a3^3*a2*a1^3 + 208*a6^3*a5^6*x34^2*a3^3*a2*a1^3 - 512*a6^6*a5^2*x34^3*a3^3*a2*a1^3 - 96*a6^5*a5^3*x34^3*a3^3*a2*a1^3 + 3136*a6^4*a5^4*x34^3*a3^3*a2*a1^3 - 96*a6^3*a5^5*x34^3*a3^3*a2*a1^3 - 512*a6^2*a5^6*x34^3*a3^3*a2*a1^3 + 512*a6^6*a5*x34^4*a3^3*a2*a1^3 - 136*a6^5*a5^2*x34^4*a3^3*a2*a1^3 - 968*a6^4*a5^3*x34^4*a3^3*a2*a1^3 - 968*a6^3*a5^4*x34^4*a3^3*a2*a1^3 - 136*a6^2*a5^5*x34^4*a3^3*a2*a1^3 + 512*a6*a5^6*x34^4*a3^3*a2*a1^3 + 16*a6^6*x34^5*a3^3*a2*a1^3 - 448*a6^5*a5*x34^5*a3^3*a2*a1^3 + 80*a6^4*a5^2*x34^5*a3^3*a2*a1^3 + 672*a6^3*a5^3*x34^5*a3^3*a2*a1^3 + 80*a6^2*a5^4*x34^5*a3^3*a2*a1^3 - 448*a6*a5^5*x34^5*a3^3*a2*a1^3 + 16*a5^6*x34^5*a3^3*a2*a1^3 + 40*a6^5*x34^6*a3^3*a2*a1^3 + 32*a6^4*a5*x34^6*a3^3*a2*a1^3 - 96*a6^3*a5^2*x34^6*a3^3*a2*a1^3 - 96*a6^2*a5^3*x34^6*a3^3*a2*a1^3 + 32*a6*a5^4*x34^6*a3^3*a2*a1^3 + 40*a5^5*x34^6*a3^3*a2*a1^3 + 44*a6^6*a5^4*a3^4*a2*a1^3 - 272*a6^5*a5^5*a3^4*a2*a1^3 + 44*a6^4*a5^6*a3^4*a2*a1^3 - 120*a6^6*a5^3*x34*a3^4*a2*a1^3 - 200*a6^5*a5^4*x34*a3^4*a2*a1^3 - 200*a6^4*a5^5*x34*a3^4*a2*a1^3 - 120*a6^3*a5^6*x34*a3^4*a2*a1^3 - 576*a6^6*a5^2*x34^2*a3^4*a2*a1^3 + 1792*a6^5*a5^3*x34^2*a3^4*a2*a1^3 + 4008*a6^4*a5^4*x34^2*a3^4*a2*a1^3 + 1792*a6^3*a5^5*x34^2*a3^4*a2*a1^3 - 576*a6^2*a5^6*x34^2*a3^4*a2*a1^3 + 640*a6^6*a5*x34^3*a3^4*a2*a1^3 - 200*a6^5*a5^2*x34^3*a3^4*a2*a1^3 - 4560*a6^4*a5^3*x34^3*a3^4*a2*a1^3 - 4560*a6^3*a5^4*x34^3*a3^4*a2*a1^3 - 200*a6^2*a5^5*x34^3*a3^4*a2*a1^3 + 640*a6*a5^6*x34^3*a3^4*a2*a1^3 + 112*a6^6*x34^4*a3^4*a2*a1^3 - 1376*a6^5*a5*x34^4*a3^4*a2*a1^3 + 616*a6^4*a5^2*x34^4*a3^4*a2*a1^3 + 4032*a6^3*a5^3*x34^4*a3^4*a2*a1^3 + 616*a6^2*a5^4*x34^4*a3^4*a2*a1^3 - 1376*a6*a5^5*x34^4*a3^4*a2*a1^3 + 112*a5^6*x34^4*a3^4*a2*a1^3 + 192*a6^5*x34^5*a3^4*a2*a1^3 + 336*a6^4*a5*x34^5*a3^4*a2*a1^3 - 712*a6^3*a5^2*x34^5*a3^4*a2*a1^3 - 712*a6^2*a5^3*x34^5*a3^4*a2*a1^3 + 336*a6*a5^4*x34^5*a3^4*a2*a1^3 + 192*a5^5*x34^5*a3^4*a2*a1^3 - 28*a6^4*x34^6*a3^4*a2*a1^3 + 32*a6^3*a5*x34^6*a3^4*a2*a1^3 + 36*a6^2*a5^2*x34^6*a3^4*a2*a1^3 + 32*a6*a5^3*x34^6*a3^4*a2*a1^3 - 28*a5^4*x34^6*a3^4*a2*a1^3 - 48*a6^6*a5^3*a3^5*a2*a1^3 - 80*a6^5*a5^4*a3^5*a2*a1^3 - 80*a6^4*a5^5*a3^5*a2*a1^3 - 48*a6^3*a5^6*a3^5*a2*a1^3 - 384*a6^6*a5^2*x34*a3^5*a2*a1^3 + 2208*a6^5*a5^3*x34*a3^5*a2*a1^3 + 2928*a6^4*a5^4*x34*a3^5*a2*a1^3 + 2208*a6^3*a5^5*x34*a3^5*a2*a1^3 - 384*a6^2*a5^6*x34*a3^5*a2*a1^3 + 480*a6^6*a5*x34^2*a3^5*a2*a1^3 - 360*a6^5*a5^2*x34^2*a3^5*a2*a1^3 - 7928*a6^4*a5^3*x34^2*a3^5*a2*a1^3 - 7928*a6^3*a5^4*x34^2*a3^5*a2*a1^3 - 360*a6^2*a5^5*x34^2*a3^5*a2*a1^3 + 480*a6*a5^6*x34^2*a3^5*a2*a1^3 + 248*a6^6*x34^3*a3^5*a2*a1^3 - 2144*a6^5*a5*x34^3*a3^5*a2*a1^3 + 2248*a6^4*a5^2*x34^3*a3^5*a2*a1^3 + 8736*a6^3*a5^3*x34^3*a3^5*a2*a1^3 + 2248*a6^2*a5^4*x34^3*a3^5*a2*a1^3 - 2144*a6*a5^5*x34^3*a3^5*a2*a1^3 + 248*a5^6*x34^3*a3^5*a2*a1^3 + 312*a6^5*x34^4*a3^5*a2*a1^3 + 1344*a6^4*a5*x34^4*a3^5*a2*a1^3 - 2256*a6^3*a5^2*x34^4*a3^5*a2*a1^3 - 2256*a6^2*a5^3*x34^4*a3^5*a2*a1^3 + 1344*a6*a5^4*x34^4*a3^5*a2*a1^3 + 312*a5^5*x34^4*a3^5*a2*a1^3 - 216*a6^4*x34^5*a3^5*a2*a1^3 + 32*a6^3*a5*x34^5*a3^5*a2*a1^3 + 360*a6^2*a5^2*x34^5*a3^5*a2*a1^3 + 32*a6*a5^3*x34^5*a3^5*a2*a1^3 - 216*a5^4*x34^5*a3^5*a2*a1^3 + 40*a6^3*x34^6*a3^5*a2*a1^3 - 48*a6^2*a5*x34^6*a3^5*a2*a1^3 - 48*a6*a5^2*x34^6*a3^5*a2*a1^3 + 40*a5^3*x34^6*a3^5*a2*a1^3 - 128*a6^6*a5^2*a3^6*a2*a1^3 + 736*a6^5*a5^3*a3^6*a2*a1^3 + 976*a6^4*a5^4*a3^6*a2*a1^3 + 736*a6^3*a5^5*a3^6*a2*a1^3 - 128*a6^2*a5^6*a3^6*a2*a1^3 + 224*a6^6*a5*x34*a3^6*a2*a1^3 - 280*a6^5*a5^2*x34*a3^6*a2*a1^3 - 6104*a6^4*a5^3*x34*a3^6*a2*a1^3 - 6104*a6^3*a5^4*x34*a3^6*a2*a1^3 - 280*a6^2*a5^5*x34*a3^6*a2*a1^3 + 224*a6*a5^6*x34*a3^6*a2*a1^3 + 288*a6^6*x34^2*a3^6*a2*a1^3 - 1984*a6^5*a5*x34^2*a3^6*a2*a1^3 + 3344*a6^4*a5^2*x34^2*a3^6*a2*a1^3 + 10080*a6^3*a5^3*x34^2*a3^6*a2*a1^3 + 3344*a6^2*a5^4*x34^2*a3^6*a2*a1^3 - 1984*a6*a5^5*x34^2*a3^6*a2*a1^3 + 288*a5^6*x34^2*a3^6*a2*a1^3 + 168*a6^5*x34^3*a3^6*a2*a1^3 + 2688*a6^4*a5*x34^3*a3^6*a2*a1^3 - 3920*a6^3*a5^2*x34^3*a3^6*a2*a1^3 - 3920*a6^2*a5^3*x34^3*a3^6*a2*a1^3 + 2688*a6*a5^4*x34^3*a3^6*a2*a1^3 + 168*a5^5*x34^3*a3^6*a2*a1^3 - 688*a6^4*x34^4*a3^6*a2*a1^3 - 288*a6^3*a5*x34^4*a3^6*a2*a1^3 + 1296*a6^2*a5^2*x34^4*a3^6*a2*a1^3 - 288*a6*a5^3*x34^4*a3^6*a2*a1^3 - 688*a5^4*x34^4*a3^6*a2*a1^3 + 280*a6^3*x34^5*a3^6*a2*a1^3 - 336*a6^2*a5*x34^5*a3^6*a2*a1^3 - 336*a6*a5^2*x34^5*a3^6*a2*a1^3 + 280*a5^3*x34^5*a3^6*a2*a1^3 - 4*a6^2*x34^6*a3^6*a2*a1^3 + 48*a6*a5*x34^6*a3^6*a2*a1^3 - 4*a5^2*x34^6*a3^6*a2*a1^3 + 64*a6^6*a5*a3^7*a2*a1^3 - 80*a6^5*a5^2*a3^7*a2*a1^3 - 1744*a6^4*a5^3*a3^7*a2*a1^3 - 1744*a6^3*a5^4*a3^7*a2*a1^3 - 80*a6^2*a5^5*a3^7*a2*a1^3 + 64*a6*a5^6*a3^7*a2*a1^3 + 176*a6^6*x34*a3^7*a2*a1^3 - 1088*a6^5*a5*x34*a3^7*a2*a1^3 + 2224*a6^4*a5^2*x34*a3^7*a2*a1^3 + 6144*a6^3*a5^3*x34*a3^7*a2*a1^3 + 2224*a6^2*a5^4*x34*a3^7*a2*a1^3 - 1088*a6*a5^5*x34*a3^7*a2*a1^3 + 176*a5^6*x34*a3^7*a2*a1^3 - 48*a6^5*x34^2*a3^7*a2*a1^3 + 2880*a6^4*a5*x34^2*a3^7*a2*a1^3 - 3904*a6^3*a5^2*x34^2*a3^7*a2*a1^3 - 3904*a6^2*a5^3*x34^2*a3^7*a2*a1^3 + 2880*a6*a5^4*x34^2*a3^7*a2*a1^3 - 48*a5^5*x34^2*a3^7*a2*a1^3 - 1152*a6^4*x34^3*a3^7*a2*a1^3 - 832*a6^3*a5*x34^3*a3^7*a2*a1^3 + 2304*a6^2*a5^2*x34^3*a3^7*a2*a1^3 - 832*a6*a5^3*x34^3*a3^7*a2*a1^3 - 1152*a5^4*x34^3*a3^7*a2*a1^3 + 800*a6^3*x34^4*a3^7*a2*a1^3 - 960*a6^2*a5*x34^4*a3^7*a2*a1^3 - 960*a6*a5^2*x34^4*a3^7*a2*a1^3 + 800*a5^3*x34^4*a3^7*a2*a1^3 - 24*a6^2*x34^5*a3^7*a2*a1^3 + 288*a6*a5*x34^5*a3^7*a2*a1^3 - 24*a5^2*x34^5*a3^7*a2*a1^3 + 44*a6^6*a3^8*a2*a1^3 - 272*a6^5*a5*a3^8*a2*a1^3 + 556*a6^4*a5^2*a3^8*a2*a1^3 + 1536*a6^3*a5^3*a3^8*a2*a1^3 + 556*a6^2*a5^4*a3^8*a2*a1^3 - 272*a6*a5^5*a3^8*a2*a1^3 + 44*a5^6*a3^8*a2*a1^3 - 72*a6^5*x34*a3^8*a2*a1^3 + 1584*a6^4*a5*x34*a3^8*a2*a1^3 - 2088*a6^3*a5^2*x34*a3^8*a2*a1^3 - 2088*a6^2*a5^3*x34*a3^8*a2*a1^3 + 1584*a6*a5^4*x34*a3^8*a2*a1^3 - 72*a5^5*x34*a3^8*a2*a1^3 - 1068*a6^4*x34^2*a3^8*a2*a1^3 - 928*a6^3*a5*x34^2*a3^8*a2*a1^3 + 2196*a6^2*a5^2*x34^2*a3^8*a2*a1^3 - 928*a6*a5^3*x34^2*a3^8*a2*a1^3 - 1068*a5^4*x34^2*a3^8*a2*a1^3 + 1200*a6^3*x34^3*a3^8*a2*a1^3 - 1440*a6^2*a5*x34^3*a3^8*a2*a1^3 - 1440*a6*a5^2*x34^3*a3^8*a2*a1^3 + 1200*a5^3*x34^3*a3^8*a2*a1^3 - 60*a6^2*x34^4*a3^8*a2*a1^3 + 720*a6*a5*x34^4*a3^8*a2*a1^3 - 60*a5^2*x34^4*a3^8*a2*a1^3 - 16*a6^5*a3^9*a2*a1^3 + 352*a6^4*a5*a3^9*a2*a1^3 - 464*a6^3*a5^2*a3^9*a2*a1^3 - 464*a6^2*a5^3*a3^9*a2*a1^3 + 352*a6*a5^4*a3^9*a2*a1^3 - 16*a5^5*a3^9*a2*a1^3 - 520*a6^4*x34*a3^9*a2*a1^3 - 480*a6^3*a5*x34*a3^9*a2*a1^3 + 1080*a6^2*a5^2*x34*a3^9*a2*a1^3 - 480*a6*a5^3*x34*a3^9*a2*a1^3 - 520*a5^4*x34*a3^9*a2*a1^3 + 1000*a6^3*x34^2*a3^9*a2*a1^3 - 1200*a6^2*a5*x34^2*a3^9*a2*a1^3 - 1200*a6*a5^2*x34^2*a3^9*a2*a1^3 + 1000*a5^3*x34^2*a3^9*a2*a1^3 - 80*a6^2*x34^3*a3^9*a2*a1^3 + 960*a6*a5*x34^3*a3^9*a2*a1^3 - 80*a5^2*x34^3*a3^9*a2*a1^3 - 104*a6^4*a3^10*a2*a1^3 - 96*a6^3*a5*a3^10*a2*a1^3 + 216*a6^2*a5^2*a3^10*a2*a1^3 - 96*a6*a5^3*a3^10*a2*a1^3 - 104*a5^4*a3^10*a2*a1^3 + 440*a6^3*x34*a3^10*a2*a1^3 - 528*a6^2*a5*x34*a3^10*a2*a1^3 - 528*a6*a5^2*x34*a3^10*a2*a1^3 + 440*a5^3*x34*a3^10*a2*a1^3 - 60*a6^2*x34^2*a3^10*a2*a1^3 + 720*a6*a5*x34^2*a3^10*a2*a1^3 - 60*a5^2*x34^2*a3^10*a2*a1^3 + 80*a6^3*a3^11*a2*a1^3 - 96*a6^2*a5*a3^11*a2*a1^3 - 96*a6*a5^2*a3^11*a2*a1^3 + 80*a5^3*a3^11*a2*a1^3 - 24*a6^2*x34*a3^11*a2*a1^3 + 288*a6*a5*x34*a3^11*a2*a1^3 - 24*a5^2*x34*a3^11*a2*a1^3 - 4*a6^2*a3^12*a2*a1^3 + 48*a6*a5*a3^12*a2*a1^3 - 4*a5^2*a3^12*a2*a1^3 - 4*a6^6*a5^6*x34*a2^2*a1^3 - 28*a6^6*a5^5*x34^2*a2^2*a1^3 - 28*a6^5*a5^6*x34^2*a2^2*a1^3 - 4*a6^6*a5^4*x34^3*a2^2*a1^3 + 32*a6^5*a5^5*x34^3*a2^2*a1^3 - 4*a6^4*a5^6*x34^3*a2^2*a1^3 - 4*a6^6*a5^3*x34^4*a2^2*a1^3 + 36*a6^5*a5^4*x34^4*a2^2*a1^3 + 36*a6^4*a5^5*x34^4*a2^2*a1^3 - 4*a6^3*a5^6*x34^4*a2^2*a1^3 - 28*a6^6*a5^2*x34^5*a2^2*a1^3 + 32*a6^5*a5^3*x34^5*a2^2*a1^3 + 36*a6^4*a5^4*x34^5*a2^2*a1^3 + 32*a6^3*a5^5*x34^5*a2^2*a1^3 - 28*a6^2*a5^6*x34^5*a2^2*a1^3 - 4*a6^6*a5*x34^6*a2^2*a1^3 - 28*a6^5*a5^2*x34^6*a2^2*a1^3 - 4*a6^4*a5^3*x34^6*a2^2*a1^3 - 4*a6^3*a5^4*x34^6*a2^2*a1^3 - 28*a6^2*a5^5*x34^6*a2^2*a1^3 - 4*a6*a5^6*x34^6*a2^2*a1^3 - 8*a6^6*a5^6*a3*a2^2*a1^3 - 104*a6^6*a5^5*x34*a3*a2^2*a1^3 - 104*a6^5*a5^6*x34*a3*a2^2*a1^3 + 24*a6^6*a5^4*x34^2*a3*a2^2*a1^3 + 240*a6^5*a5^5*x34^2*a3*a2^2*a1^3 + 24*a6^4*a5^6*x34^2*a3*a2^2*a1^3 - 112*a6^6*a5^3*x34^3*a3*a2^2*a1^3 + 8*a6^5*a5^4*x34^3*a3*a2^2*a1^3 + 8*a6^4*a5^5*x34^3*a3*a2^2*a1^3 - 112*a6^3*a5^6*x34^3*a3*a2^2*a1^3 - 104*a6^6*a5^2*x34^4*a3*a2^2*a1^3 + 24*a6^5*a5^3*x34^4*a3*a2^2*a1^3 + 936*a6^4*a5^4*x34^4*a3*a2^2*a1^3 + 24*a6^3*a5^5*x34^4*a3*a2^2*a1^3 - 104*a6^2*a5^6*x34^4*a3*a2^2*a1^3 - 72*a6^6*a5*x34^5*a3*a2^2*a1^3 - 24*a6^5*a5^2*x34^5*a3*a2^2*a1^3 - 160*a6^4*a5^3*x34^5*a3*a2^2*a1^3 - 160*a6^3*a5^4*x34^5*a3*a2^2*a1^3 - 24*a6^2*a5^5*x34^5*a3*a2^2*a1^3 - 72*a6*a5^6*x34^5*a3*a2^2*a1^3 - 4*a6^6*x34^6*a3*a2^2*a1^3 - 48*a6^5*a5*x34^6*a3*a2^2*a1^3 + 36*a6^4*a5^2*x34^6*a3*a2^2*a1^3 - 96*a6^3*a5^3*x34^6*a3*a2^2*a1^3 + 36*a6^2*a5^4*x34^6*a3*a2^2*a1^3 - 48*a6*a5^5*x34^6*a3*a2^2*a1^3 - 4*a5^6*x34^6*a3*a2^2*a1^3 - 104*a6^6*a5^5*a3^2*a2^2*a1^3 - 104*a6^5*a5^6*a3^2*a2^2*a1^3 + 96*a6^6*a5^4*x34*a3^2*a2^2*a1^3 + 528*a6^5*a5^5*x34*a3^2*a2^2*a1^3 + 96*a6^4*a5^6*x34*a3^2*a2^2*a1^3 - 168*a6^6*a5^3*x34^2*a3^2*a2^2*a1^3 + 564*a6^5*a5^4*x34^2*a3^2*a2^2*a1^3 + 564*a6^4*a5^5*x34^2*a3^2*a2^2*a1^3 - 168*a6^3*a5^6*x34^2*a3^2*a2^2*a1^3 + 8*a6^6*a5^2*x34^3*a3^2*a2^2*a1^3 - 992*a6^5*a5^3*x34^3*a3^2*a2^2*a1^3 + 2192*a6^4*a5^4*x34^3*a3^2*a2^2*a1^3 - 992*a6^3*a5^5*x34^3*a3^2*a2^2*a1^3 + 8*a6^2*a5^6*x34^3*a3^2*a2^2*a1^3 - 264*a6^6*a5*x34^4*a3^2*a2^2*a1^3 + 1056*a6^5*a5^2*x34^4*a3^2*a2^2*a1^3 - 1932*a6^4*a5^3*x34^4*a3^2*a2^2*a1^3 - 1932*a6^3*a5^4*x34^4*a3^2*a2^2*a1^3 + 1056*a6^2*a5^5*x34^4*a3^2*a2^2*a1^3 - 264*a6*a5^6*x34^4*a3^2*a2^2*a1^3 - 52*a6^6*x34^5*a3^2*a2^2*a1^3 - 144*a6^5*a5*x34^5*a3^2*a2^2*a1^3 + 972*a6^4*a5^2*x34^5*a3^2*a2^2*a1^3 - 1344*a6^3*a5^3*x34^5*a3^2*a2^2*a1^3 + 972*a6^2*a5^4*x34^5*a3^2*a2^2*a1^3 - 144*a6*a5^5*x34^5*a3^2*a2^2*a1^3 - 52*a5^6*x34^5*a3^2*a2^2*a1^3 - 28*a6^5*x34^6*a3^2*a2^2*a1^3 + 36*a6^4*a5*x34^6*a3^2*a2^2*a1^3 + 144*a6^3*a5^2*x34^6*a3^2*a2^2*a1^3 + 144*a6^2*a5^3*x34^6*a3^2*a2^2*a1^3 + 36*a6*a5^4*x34^6*a3^2*a2^2*a1^3 - 28*a5^5*x34^6*a3^2*a2^2*a1^3 + 64*a6^6*a5^4*a3^3*a2^2*a1^3 + 352*a6^5*a5^5*a3^3*a2^2*a1^3 + 64*a6^4*a5^6*a3^3*a2^2*a1^3 - 112*a6^6*a5^3*x34*a3^3*a2^2*a1^3 + 1112*a6^5*a5^4*x34*a3^3*a2^2*a1^3 + 1112*a6^4*a5^5*x34*a3^3*a2^2*a1^3 - 112*a6^3*a5^6*x34*a3^3*a2^2*a1^3 + 512*a6^6*a5^2*x34^2*a3^3*a2^2*a1^3 - 3568*a6^5*a5^3*x34^2*a3^3*a2^2*a1^3 + 128*a6^4*a5^4*x34^2*a3^3*a2^2*a1^3 - 3568*a6^3*a5^5*x34^2*a3^3*a2^2*a1^3 + 512*a6^2*a5^6*x34^2*a3^3*a2^2*a1^3 - 512*a6^6*a5*x34^3*a3^3*a2^2*a1^3 + 3136*a6^5*a5^2*x34^3*a3^3*a2^2*a1^3 - 3184*a6^4*a5^3*x34^3*a3^3*a2^2*a1^3 - 3184*a6^3*a5^4*x34^3*a3^3*a2^2*a1^3 + 3136*a6^2*a5^5*x34^3*a3^3*a2^2*a1^3 - 512*a6*a5^6*x34^3*a3^3*a2^2*a1^3 - 204*a6^6*x34^4*a3^3*a2^2*a1^3 - 136*a6^5*a5*x34^4*a3^3*a2^2*a1^3 + 3128*a6^4*a5^2*x34^4*a3^3*a2^2*a1^3 - 2256*a6^3*a5^3*x34^4*a3^3*a2^2*a1^3 + 3128*a6^2*a5^4*x34^4*a3^3*a2^2*a1^3 - 136*a6*a5^5*x34^4*a3^3*a2^2*a1^3 - 204*a5^6*x34^4*a3^3*a2^2*a1^3 - 136*a6^5*x34^5*a3^3*a2^2*a1^3 + 80*a6^4*a5*x34^5*a3^3*a2^2*a1^3 + 96*a6^3*a5^2*x34^5*a3^3*a2^2*a1^3 + 96*a6^2*a5^3*x34^5*a3^3*a2^2*a1^3 + 80*a6*a5^4*x34^5*a3^3*a2^2*a1^3 - 136*a5^5*x34^5*a3^3*a2^2*a1^3 - 4*a6^4*x34^6*a3^3*a2^2*a1^3 - 96*a6^3*a5*x34^6*a3^3*a2^2*a1^3 + 144*a6^2*a5^2*x34^6*a3^3*a2^2*a1^3 - 96*a6*a5^3*x34^6*a3^3*a2^2*a1^3 - 4*a5^4*x34^6*a3^3*a2^2*a1^3 - 56*a6^6*a5^3*a3^4*a2^2*a1^3 + 556*a6^5*a5^4*a3^4*a2^2*a1^3 + 556*a6^4*a5^5*a3^4*a2^2*a1^3 - 56*a6^3*a5^6*a3^4*a2^2*a1^3 + 760*a6^6*a5^2*x34*a3^4*a2^2*a1^3 - 4360*a6^5*a5^3*x34*a3^4*a2^2*a1^3 - 2000*a6^4*a5^4*x34*a3^4*a2^2*a1^3 - 4360*a6^3*a5^5*x34*a3^4*a2^2*a1^3 + 760*a6^2*a5^6*x34*a3^4*a2^2*a1^3 - 576*a6^6*a5*x34^2*a3^4*a2^2*a1^3 + 4008*a6^5*a5^2*x34^2*a3^4*a2^2*a1^3 - 692*a6^4*a5^3*x34^2*a3^4*a2^2*a1^3 - 692*a6^3*a5^4*x34^2*a3^4*a2^2*a1^3 + 4008*a6^2*a5^5*x34^2*a3^4*a2^2*a1^3 - 576*a6*a5^6*x34^2*a3^4*a2^2*a1^3 - 380*a6^6*x34^3*a3^4*a2^2*a1^3 - 200*a6^5*a5*x34^3*a3^4*a2^2*a1^3 + 2320*a6^4*a5^2*x34^3*a3^4*a2^2*a1^3 + 5520*a6^3*a5^3*x34^3*a3^4*a2^2*a1^3 + 2320*a6^2*a5^4*x34^3*a3^4*a2^2*a1^3 - 200*a6*a5^5*x34^3*a3^4*a2^2*a1^3 - 380*a5^6*x34^3*a3^4*a2^2*a1^3 - 224*a6^5*x34^4*a3^4*a2^2*a1^3 + 616*a6^4*a5*x34^4*a3^4*a2^2*a1^3 - 2872*a6^3*a5^2*x34^4*a3^4*a2^2*a1^3 - 2872*a6^2*a5^3*x34^4*a3^4*a2^2*a1^3 + 616*a6*a5^4*x34^4*a3^4*a2^2*a1^3 - 224*a5^5*x34^4*a3^4*a2^2*a1^3 + 12*a6^4*x34^5*a3^4*a2^2*a1^3 - 712*a6^3*a5*x34^5*a3^4*a2^2*a1^3 + 1620*a6^2*a5^2*x34^5*a3^4*a2^2*a1^3 - 712*a6*a5^3*x34^5*a3^4*a2^2*a1^3 + 12*a5^4*x34^5*a3^4*a2^2*a1^3 - 4*a6^3*x34^6*a3^4*a2^2*a1^3 + 36*a6^2*a5*x34^6*a3^4*a2^2*a1^3 + 36*a6*a5^2*x34^6*a3^4*a2^2*a1^3 - 4*a5^3*x34^6*a3^4*a2^2*a1^3 + 304*a6^6*a5^2*a3^5*a2^2*a1^3 - 1744*a6^5*a5^3*a3^5*a2^2*a1^3 - 800*a6^4*a5^4*a3^5*a2^2*a1^3 - 1744*a6^3*a5^5*a3^5*a2^2*a1^3 + 304*a6^2*a5^6*a3^5*a2^2*a1^3 - 384*a6^6*a5*x34*a3^5*a2^2*a1^3 + 2928*a6^5*a5^2*x34*a3^5*a2^2*a1^3 + 1080*a6^4*a5^3*x34*a3^5*a2^2*a1^3 + 1080*a6^3*a5^4*x34*a3^5*a2^2*a1^3 + 2928*a6^2*a5^5*x34*a3^5*a2^2*a1^3 - 384*a6*a5^6*x34*a3^5*a2^2*a1^3 - 404*a6^6*x34^2*a3^5*a2^2*a1^3 - 360*a6^5*a5*x34^2*a3^5*a2^2*a1^3 - 1872*a6^4*a5^2*x34^2*a3^5*a2^2*a1^3 + 17328*a6^3*a5^3*x34^2*a3^5*a2^2*a1^3 - 1872*a6^2*a5^4*x34^2*a3^5*a2^2*a1^3 - 360*a6*a5^5*x34^2*a3^5*a2^2*a1^3 - 404*a5^6*x34^2*a3^5*a2^2*a1^3 - 64*a6^5*x34^3*a3^5*a2^2*a1^3 + 2248*a6^4*a5*x34^3*a3^5*a2^2*a1^3 - 10336*a6^3*a5^2*x34^3*a3^5*a2^2*a1^3 - 10336*a6^2*a5^3*x34^3*a3^5*a2^2*a1^3 + 2248*a6*a5^4*x34^3*a3^5*a2^2*a1^3 - 64*a5^5*x34^3*a3^5*a2^2*a1^3 + 156*a6^4*x34^4*a3^5*a2^2*a1^3 - 2256*a6^3*a5*x34^4*a3^5*a2^2*a1^3 + 6696*a6^2*a5^2*x34^4*a3^5*a2^2*a1^3 - 2256*a6*a5^3*x34^4*a3^5*a2^2*a1^3 + 156*a5^4*x34^4*a3^5*a2^2*a1^3 + 8*a6^3*x34^5*a3^5*a2^2*a1^3 + 360*a6^2*a5*x34^5*a3^5*a2^2*a1^3 + 360*a6*a5^2*x34^5*a3^5*a2^2*a1^3 + 8*a5^3*x34^5*a3^5*a2^2*a1^3 - 28*a6^2*x34^6*a3^5*a2^2*a1^3 - 48*a6*a5*x34^6*a3^5*a2^2*a1^3 - 28*a5^2*x34^6*a3^5*a2^2*a1^3 - 128*a6^6*a5*a3^6*a2^2*a1^3 + 976*a6^5*a5^2*a3^6*a2^2*a1^3 + 360*a6^4*a5^3*a3^6*a2^2*a1^3 + 360*a6^3*a5^4*a3^6*a2^2*a1^3 + 976*a6^2*a5^5*a3^6*a2^2*a1^3 - 128*a6*a5^6*a3^6*a2^2*a1^3 - 252*a6^6*x34*a3^6*a2^2*a1^3 - 280*a6^5*a5*x34*a3^6*a2^2*a1^3 - 2800*a6^4*a5^2*x34*a3^6*a2^2*a1^3 + 15120*a6^3*a5^3*x34*a3^6*a2^2*a1^3 - 2800*a6^2*a5^4*x34*a3^6*a2^2*a1^3 - 280*a6*a5^5*x34*a3^6*a2^2*a1^3 - 252*a5^6*x34*a3^6*a2^2*a1^3 + 184*a6^5*x34^2*a3^6*a2^2*a1^3 + 3344*a6^4*a5*x34^2*a3^6*a2^2*a1^3 - 14832*a6^3*a5^2*x34^2*a3^6*a2^2*a1^3 - 14832*a6^2*a5^3*x34^2*a3^6*a2^2*a1^3 + 3344*a6*a5^4*x34^2*a3^6*a2^2*a1^3 + 184*a5^5*x34^2*a3^6*a2^2*a1^3 + 420*a6^4*x34^3*a3^6*a2^2*a1^3 - 3920*a6^3*a5*x34^3*a3^6*a2^2*a1^3 + 13608*a6^2*a5^2*x34^3*a3^6*a2^2*a1^3 - 3920*a6*a5^3*x34^3*a3^6*a2^2*a1^3 + 420*a5^4*x34^3*a3^6*a2^2*a1^3 + 96*a6^3*x34^4*a3^6*a2^2*a1^3 + 1296*a6^2*a5*x34^4*a3^6*a2^2*a1^3 + 1296*a6*a5^2*x34^4*a3^6*a2^2*a1^3 + 96*a5^3*x34^4*a3^6*a2^2*a1^3 - 196*a6^2*x34^5*a3^6*a2^2*a1^3 - 336*a6*a5*x34^5*a3^6*a2^2*a1^3 - 196*a5^2*x34^5*a3^6*a2^2*a1^3 - 4*a6*x34^6*a3^6*a2^2*a1^3 - 4*a5*x34^6*a3^6*a2^2*a1^3 - 72*a6^6*a3^7*a2^2*a1^3 - 80*a6^5*a5*a3^7*a2^2*a1^3 - 800*a6^4*a5^2*a3^7*a2^2*a1^3 + 4320*a6^3*a5^3*a3^7*a2^2*a1^3 - 800*a6^2*a5^4*a3^7*a2^2*a1^3 - 80*a6*a5^5*a3^7*a2^2*a1^3 - 72*a5^6*a3^7*a2^2*a1^3 + 176*a6^5*x34*a3^7*a2^2*a1^3 + 2224*a6^4*a5*x34*a3^7*a2^2*a1^3 - 9760*a6^3*a5^2*x34*a3^7*a2^2*a1^3 - 9760*a6^2*a5^3*x34*a3^7*a2^2*a1^3 + 2224*a6*a5^4*x34*a3^7*a2^2*a1^3 + 176*a5^5*x34*a3^7*a2^2*a1^3 + 504*a6^4*x34^2*a3^7*a2^2*a1^3 - 3904*a6^3*a5*x34^2*a3^7*a2^2*a1^3 + 14688*a6^2*a5^2*x34^2*a3^7*a2^2*a1^3 - 3904*a6*a5^3*x34^2*a3^7*a2^2*a1^3 + 504*a5^4*x34^2*a3^7*a2^2*a1^3 + 224*a6^3*x34^3*a3^7*a2^2*a1^3 + 2304*a6^2*a5*x34^3*a3^7*a2^2*a1^3 + 2304*a6*a5^2*x34^3*a3^7*a2^2*a1^3 + 224*a5^3*x34^3*a3^7*a2^2*a1^3 - 560*a6^2*x34^4*a3^7*a2^2*a1^3 - 960*a6*a5*x34^4*a3^7*a2^2*a1^3 - 560*a5^2*x34^4*a3^7*a2^2*a1^3 - 24*a6*x34^5*a3^7*a2^2*a1^3 - 24*a5*x34^5*a3^7*a2^2*a1^3 + 44*a6^5*a3^8*a2^2*a1^3 + 556*a6^4*a5*a3^8*a2^2*a1^3 - 2440*a6^3*a5^2*a3^8*a2^2*a1^3 - 2440*a6^2*a5^3*a3^8*a2^2*a1^3 + 556*a6*a5^4*a3^8*a2^2*a1^3 + 44*a5^5*a3^8*a2^2*a1^3 + 288*a6^4*x34*a3^8*a2^2*a1^3 - 2088*a6^3*a5*x34*a3^8*a2^2*a1^3 + 8100*a6^2*a5^2*x34*a3^8*a2^2*a1^3 - 2088*a6*a5^3*x34*a3^8*a2^2*a1^3 + 288*a5^4*x34*a3^8*a2^2*a1^3 + 236*a6^3*x34^2*a3^8*a2^2*a1^3 + 2196*a6^2*a5*x34^2*a3^8*a2^2*a1^3 + 2196*a6*a5^2*x34^2*a3^8*a2^2*a1^3 + 236*a5^3*x34^2*a3^8*a2^2*a1^3 - 840*a6^2*x34^3*a3^8*a2^2*a1^3 - 1440*a6*a5*x34^3*a3^8*a2^2*a1^3 - 840*a5^2*x34^3*a3^8*a2^2*a1^3 - 60*a6*x34^4*a3^8*a2^2*a1^3 - 60*a5*x34^4*a3^8*a2^2*a1^3 + 64*a6^4*a3^9*a2^2*a1^3 - 464*a6^3*a5*a3^9*a2^2*a1^3 + 1800*a6^2*a5^2*a3^9*a2^2*a1^3 - 464*a6*a5^3*a3^9*a2^2*a1^3 + 64*a5^4*a3^9*a2^2*a1^3 + 120*a6^3*x34*a3^9*a2^2*a1^3 + 1080*a6^2*a5*x34*a3^9*a2^2*a1^3 + 1080*a6*a5^2*x34*a3^9*a2^2*a1^3 + 120*a5^3*x34*a3^9*a2^2*a1^3 - 700*a6^2*x34^2*a3^9*a2^2*a1^3 - 1200*a6*a5*x34^2*a3^9*a2^2*a1^3 - 700*a5^2*x34^2*a3^9*a2^2*a1^3 - 80*a6*x34^3*a3^9*a2^2*a1^3 - 80*a5*x34^3*a3^9*a2^2*a1^3 + 24*a6^3*a3^10*a2^2*a1^3 + 216*a6^2*a5*a3^10*a2^2*a1^3 + 216*a6*a5^2*a3^10*a2^2*a1^3 + 24*a5^3*a3^10*a2^2*a1^3 - 308*a6^2*x34*a3^10*a2^2*a1^3 - 528*a6*a5*x34*a3^10*a2^2*a1^3 - 308*a5^2*x34*a3^10*a2^2*a1^3 - 60*a6*x34^2*a3^10*a2^2*a1^3 - 60*a5*x34^2*a3^10*a2^2*a1^3 - 56*a6^2*a3^11*a2^2*a1^3 - 96*a6*a5*a3^11*a2^2*a1^3 - 56*a5^2*a3^11*a2^2*a1^3 - 24*a6*x34*a3^11*a2^2*a1^3 - 24*a5*x34*a3^11*a2^2*a1^3 - 4*a6*a3^12*a2^2*a1^3 - 4*a5*a3^12*a2^2*a1^3 - 8*a6^6*a5^6*a2^3*a1^3 + 40*a6^6*a5^5*x34*a2^3*a1^3 + 40*a6^5*a5^6*x34*a2^3*a1^3 - 4*a6^6*a5^4*x34^2*a2^3*a1^3 + 32*a6^5*a5^5*x34^2*a2^3*a1^3 - 4*a6^4*a5^6*x34^2*a2^3*a1^3 + 48*a6^6*a5^3*x34^3*a2^3*a1^3 - 96*a6^5*a5^4*x34^3*a2^3*a1^3 - 96*a6^4*a5^5*x34^3*a2^3*a1^3 + 48*a6^3*a5^6*x34^3*a2^3*a1^3 - 4*a6^6*a5^2*x34^4*a2^3*a1^3 - 96*a6^5*a5^3*x34^4*a2^3*a1^3 + 144*a6^4*a5^4*x34^4*a2^3*a1^3 - 96*a6^3*a5^5*x34^4*a2^3*a1^3 - 4*a6^2*a5^6*x34^4*a2^3*a1^3 + 40*a6^6*a5*x34^5*a2^3*a1^3 + 32*a6^5*a5^2*x34^5*a2^3*a1^3 - 96*a6^4*a5^3*x34^5*a2^3*a1^3 - 96*a6^3*a5^4*x34^5*a2^3*a1^3 + 32*a6^2*a5^5*x34^5*a2^3*a1^3 + 40*a6*a5^6*x34^5*a2^3*a1^3 - 8*a6^6*x34^6*a2^3*a1^3 + 40*a6^5*a5*x34^6*a2^3*a1^3 - 4*a6^4*a5^2*x34^6*a2^3*a1^3 + 48*a6^3*a5^3*x34^6*a2^3*a1^3 - 4*a6^2*a5^4*x34^6*a2^3*a1^3 + 40*a6*a5^5*x34^6*a2^3*a1^3 - 8*a5^6*x34^6*a2^3*a1^3 + 80*a6^6*a5^5*a3*a2^3*a1^3 + 80*a6^5*a5^6*a3*a2^3*a1^3 + 24*a6^6*a5^4*x34*a3*a2^3*a1^3 - 96*a6^5*a5^5*x34*a3*a2^3*a1^3 + 24*a6^4*a5^6*x34*a3*a2^3*a1^3 + 48*a6^6*a5^3*x34^2*a3*a2^3*a1^3 - 424*a6^5*a5^4*x34^2*a3*a2^3*a1^3 - 424*a6^4*a5^5*x34^2*a3*a2^3*a1^3 + 48*a6^3*a5^6*x34^2*a3*a2^3*a1^3 - 112*a6^6*a5^2*x34^3*a3*a2^3*a1^3 + 864*a6^5*a5^3*x34^3*a3*a2^3*a1^3 - 192*a6^4*a5^4*x34^3*a3*a2^3*a1^3 + 864*a6^3*a5^5*x34^3*a3*a2^3*a1^3 - 112*a6^2*a5^6*x34^3*a3*a2^3*a1^3 + 232*a6^6*a5*x34^4*a3*a2^3*a1^3 + 24*a6^5*a5^2*x34^4*a3*a2^3*a1^3 - 1248*a6^4*a5^3*x34^4*a3*a2^3*a1^3 - 1248*a6^3*a5^4*x34^4*a3*a2^3*a1^3 + 24*a6^2*a5^5*x34^4*a3*a2^3*a1^3 + 232*a6*a5^6*x34^4*a3*a2^3*a1^3 - 8*a6^6*x34^5*a3*a2^3*a1^3 + 80*a6^5*a5*x34^5*a3*a2^3*a1^3 - 160*a6^4*a5^2*x34^5*a3*a2^3*a1^3 + 1536*a6^3*a5^3*x34^5*a3*a2^3*a1^3 - 160*a6^2*a5^4*x34^5*a3*a2^3*a1^3 + 80*a6*a5^5*x34^5*a3*a2^3*a1^3 - 8*a5^6*x34^5*a3*a2^3*a1^3 + 40*a6^5*x34^6*a3*a2^3*a1^3 + 32*a6^4*a5*x34^6*a3*a2^3*a1^3 - 96*a6^3*a5^2*x34^6*a3*a2^3*a1^3 - 96*a6^2*a5^3*x34^6*a3*a2^3*a1^3 + 32*a6*a5^4*x34^6*a3*a2^3*a1^3 + 40*a5^5*x34^6*a3*a2^3*a1^3 + 24*a6^6*a5^4*a3^2*a2^3*a1^3 - 96*a6^5*a5^5*a3^2*a2^3*a1^3 + 24*a6^4*a5^6*a3^2*a2^3*a1^3 - 144*a6^6*a5^3*x34*a3^2*a2^3*a1^3 - 696*a6^5*a5^4*x34*a3^2*a2^3*a1^3 - 696*a6^4*a5^5*x34*a3^2*a2^3*a1^3 - 144*a6^3*a5^6*x34*a3^2*a2^3*a1^3 - 168*a6^6*a5^2*x34^2*a3^2*a2^3*a1^3 + 2400*a6^5*a5^3*x34^2*a3^2*a2^3*a1^3 - 2632*a6^4*a5^4*x34^2*a3^2*a2^3*a1^3 + 2400*a6^3*a5^5*x34^2*a3^2*a2^3*a1^3 - 168*a6^2*a5^6*x34^2*a3^2*a2^3*a1^3 + 432*a6^6*a5*x34^3*a3^2*a2^3*a1^3 - 992*a6^5*a5^2*x34^3*a3^2*a2^3*a1^3 - 1008*a6^4*a5^3*x34^3*a3^2*a2^3*a1^3 - 1008*a6^3*a5^4*x34^3*a3^2*a2^3*a1^3 - 992*a6^2*a5^5*x34^3*a3^2*a2^3*a1^3 + 432*a6*a5^6*x34^3*a3^2*a2^3*a1^3 + 76*a6^6*x34^4*a3^2*a2^3*a1^3 - 336*a6^5*a5*x34^4*a3^2*a2^3*a1^3 - 1932*a6^4*a5^2*x34^4*a3^2*a2^3*a1^3 + 9984*a6^3*a5^3*x34^4*a3^2*a2^3*a1^3 - 1932*a6^2*a5^4*x34^4*a3^2*a2^3*a1^3 - 336*a6*a5^5*x34^4*a3^2*a2^3*a1^3 + 76*a5^6*x34^4*a3^2*a2^3*a1^3 + 272*a6^5*x34^5*a3^2*a2^3*a1^3 + 56*a6^4*a5*x34^5*a3^2*a2^3*a1^3 - 1344*a6^3*a5^2*x34^5*a3^2*a2^3*a1^3 - 1344*a6^2*a5^3*x34^5*a3^2*a2^3*a1^3 + 56*a6*a5^4*x34^5*a3^2*a2^3*a1^3 + 272*a5^5*x34^5*a3^2*a2^3*a1^3 - 4*a6^4*x34^6*a3^2*a2^3*a1^3 - 96*a6^3*a5*x34^6*a3^2*a2^3*a1^3 + 144*a6^2*a5^2*x34^6*a3^2*a2^3*a1^3 - 96*a6*a5^3*x34^6*a3^2*a2^3*a1^3 - 4*a5^4*x34^6*a3^2*a2^3*a1^3 - 96*a6^6*a5^3*a3^3*a2^3*a1^3 - 464*a6^5*a5^4*a3^3*a2^3*a1^3 - 464*a6^4*a5^5*a3^3*a2^3*a1^3 - 96*a6^3*a5^6*a3^3*a2^3*a1^3 - 112*a6^6*a5^2*x34*a3^3*a2^3*a1^3 + 3072*a6^5*a5^3*x34*a3^3*a2^3*a1^3 - 4880*a6^4*a5^4*x34*a3^3*a2^3*a1^3 + 3072*a6^3*a5^5*x34*a3^3*a2^3*a1^3 - 112*a6^2*a5^6*x34*a3^3*a2^3*a1^3 + 208*a6^6*a5*x34^2*a3^3*a2^3*a1^3 - 3568*a6^5*a5^2*x34^2*a3^3*a2^3*a1^3 + 6528*a6^4*a5^3*x34^2*a3^3*a2^3*a1^3 + 6528*a6^3*a5^4*x34^2*a3^3*a2^3*a1^3 - 3568*a6^2*a5^5*x34^2*a3^3*a2^3*a1^3 + 208*a6*a5^6*x34^2*a3^3*a2^3*a1^3 + 272*a6^6*x34^3*a3^3*a2^3*a1^3 - 96*a6^5*a5*x34^3*a3^3*a2^3*a1^3 - 3184*a6^4*a5^2*x34^3*a3^3*a2^3*a1^3 + 5376*a6^3*a5^3*x34^3*a3^3*a2^3*a1^3 - 3184*a6^2*a5^4*x34^3*a3^3*a2^3*a1^3 - 96*a6*a5^5*x34^3*a3^3*a2^3*a1^3 + 272*a5^6*x34^3*a3^3*a2^3*a1^3 + 664*a6^5*x34^4*a3^3*a2^3*a1^3 - 968*a6^4*a5*x34^4*a3^3*a2^3*a1^3 - 2256*a6^3*a5^2*x34^4*a3^3*a2^3*a1^3 - 2256*a6^2*a5^3*x34^4*a3^3*a2^3*a1^3 - 968*a6*a5^4*x34^4*a3^3*a2^3*a1^3 + 664*a5^5*x34^4*a3^3*a2^3*a1^3 - 120*a6^4*x34^5*a3^3*a2^3*a1^3 + 672*a6^3*a5*x34^5*a3^3*a2^3*a1^3 + 96*a6^2*a5^2*x34^5*a3^3*a2^3*a1^3 + 672*a6*a5^3*x34^5*a3^3*a2^3*a1^3 - 120*a5^4*x34^5*a3^3*a2^3*a1^3 + 48*a6^3*x34^6*a3^3*a2^3*a1^3 - 96*a6^2*a5*x34^6*a3^3*a2^3*a1^3 - 96*a6*a5^2*x34^6*a3^3*a2^3*a1^3 + 48*a5^3*x34^6*a3^3*a2^3*a1^3 - 56*a6^6*a5^2*a3^4*a2^3*a1^3 + 1536*a6^5*a5^3*a3^4*a2^3*a1^3 - 2440*a6^4*a5^4*a3^4*a2^3*a1^3 + 1536*a6^3*a5^5*a3^4*a2^3*a1^3 - 56*a6^2*a5^6*a3^4*a2^3*a1^3 - 120*a6^6*a5*x34*a3^4*a2^3*a1^3 - 4360*a6^5*a5^2*x34*a3^4*a2^3*a1^3 + 10800*a6^4*a5^3*x34*a3^4*a2^3*a1^3 + 10800*a6^3*a5^4*x34*a3^4*a2^3*a1^3 - 4360*a6^2*a5^5*x34*a3^4*a2^3*a1^3 - 120*a6*a5^6*x34*a3^4*a2^3*a1^3 + 396*a6^6*x34^2*a3^4*a2^3*a1^3 + 1792*a6^5*a5*x34^2*a3^4*a2^3*a1^3 - 692*a6^4*a5^2*x34^2*a3^4*a2^3*a1^3 - 26112*a6^3*a5^3*x34^2*a3^4*a2^3*a1^3 - 692*a6^2*a5^4*x34^2*a3^4*a2^3*a1^3 + 1792*a6*a5^5*x34^2*a3^4*a2^3*a1^3 + 396*a5^6*x34^2*a3^4*a2^3*a1^3 + 640*a6^5*x34^3*a3^4*a2^3*a1^3 - 4560*a6^4*a5*x34^3*a3^4*a2^3*a1^3 + 5520*a6^3*a5^2*x34^3*a3^4*a2^3*a1^3 + 5520*a6^2*a5^3*x34^3*a3^4*a2^3*a1^3 - 4560*a6*a5^4*x34^3*a3^4*a2^3*a1^3 + 640*a5^5*x34^3*a3^4*a2^3*a1^3 - 396*a6^4*x34^4*a3^4*a2^3*a1^3 + 4032*a6^3*a5*x34^4*a3^4*a2^3*a1^3 - 2872*a6^2*a5^2*x34^4*a3^4*a2^3*a1^3 + 4032*a6*a5^3*x34^4*a3^4*a2^3*a1^3 - 396*a5^4*x34^4*a3^4*a2^3*a1^3 + 192*a6^3*x34^5*a3^4*a2^3*a1^3 - 712*a6^2*a5*x34^5*a3^4*a2^3*a1^3 - 712*a6*a5^2*x34^5*a3^4*a2^3*a1^3 + 192*a5^3*x34^5*a3^4*a2^3*a1^3 - 4*a6^2*x34^6*a3^4*a2^3*a1^3 + 32*a6*a5*x34^6*a3^4*a2^3*a1^3 - 4*a5^2*x34^6*a3^4*a2^3*a1^3 - 48*a6^6*a5*a3^5*a2^3*a1^3 - 1744*a6^5*a5^2*a3^5*a2^3*a1^3 + 4320*a6^4*a5^3*a3^5*a2^3*a1^3 + 4320*a6^3*a5^4*a3^5*a2^3*a1^3 - 1744*a6^2*a5^5*a3^5*a2^3*a1^3 - 48*a6*a5^6*a3^5*a2^3*a1^3 + 312*a6^6*x34*a3^5*a2^3*a1^3 + 2208*a6^5*a5*x34*a3^5*a2^3*a1^3 + 1080*a6^4*a5^2*x34*a3^5*a2^3*a1^3 - 34560*a6^3*a5^3*x34*a3^5*a2^3*a1^3 + 1080*a6^2*a5^4*x34*a3^5*a2^3*a1^3 + 2208*a6*a5^5*x34*a3^5*a2^3*a1^3 + 312*a5^6*x34*a3^5*a2^3*a1^3 + 88*a6^5*x34^2*a3^5*a2^3*a1^3 - 7928*a6^4*a5*x34^2*a3^5*a2^3*a1^3 + 17328*a6^3*a5^2*x34^2*a3^5*a2^3*a1^3 + 17328*a6^2*a5^3*x34^2*a3^5*a2^3*a1^3 - 7928*a6*a5^4*x34^2*a3^5*a2^3*a1^3 + 88*a5^5*x34^2*a3^5*a2^3*a1^3 - 560*a6^4*x34^3*a3^5*a2^3*a1^3 + 8736*a6^3*a5*x34^3*a3^5*a2^3*a1^3 - 10336*a6^2*a5^2*x34^3*a3^5*a2^3*a1^3 + 8736*a6*a5^3*x34^3*a3^5*a2^3*a1^3 - 560*a5^4*x34^3*a3^5*a2^3*a1^3 + 144*a6^3*x34^4*a3^5*a2^3*a1^3 - 2256*a6^2*a5*x34^4*a3^5*a2^3*a1^3 - 2256*a6*a5^2*x34^4*a3^5*a2^3*a1^3 + 144*a5^3*x34^4*a3^5*a2^3*a1^3 + 8*a6^2*x34^5*a3^5*a2^3*a1^3 + 32*a6*a5*x34^5*a3^5*a2^3*a1^3 + 8*a5^2*x34^5*a3^5*a2^3*a1^3 + 40*a6*x34^6*a3^5*a2^3*a1^3 + 40*a5*x34^6*a3^5*a2^3*a1^3 + 104*a6^6*a3^6*a2^3*a1^3 + 736*a6^5*a5*a3^6*a2^3*a1^3 + 360*a6^4*a5^2*a3^6*a2^3*a1^3 - 11520*a6^3*a5^3*a3^6*a2^3*a1^3 + 360*a6^2*a5^4*a3^6*a2^3*a1^3 + 736*a6*a5^5*a3^6*a2^3*a1^3 + 104*a5^6*a3^6*a2^3*a1^3 - 168*a6^5*x34*a3^6*a2^3*a1^3 - 6104*a6^4*a5*x34*a3^6*a2^3*a1^3 + 15120*a6^3*a5^2*x34*a3^6*a2^3*a1^3 + 15120*a6^2*a5^3*x34*a3^6*a2^3*a1^3 - 6104*a6*a5^4*x34*a3^6*a2^3*a1^3 - 168*a5^5*x34*a3^6*a2^3*a1^3 - 448*a6^4*x34^2*a3^6*a2^3*a1^3 + 10080*a6^3*a5*x34^2*a3^6*a2^3*a1^3 - 14832*a6^2*a5^2*x34^2*a3^6*a2^3*a1^3 + 10080*a6*a5^3*x34^2*a3^6*a2^3*a1^3 - 448*a5^4*x34^2*a3^6*a2^3*a1^3 - 336*a6^3*x34^3*a3^6*a2^3*a1^3 - 3920*a6^2*a5*x34^3*a3^6*a2^3*a1^3 - 3920*a6*a5^2*x34^3*a3^6*a2^3*a1^3 - 336*a5^3*x34^3*a3^6*a2^3*a1^3 + 96*a6^2*x34^4*a3^6*a2^3*a1^3 - 288*a6*a5*x34^4*a3^6*a2^3*a1^3 + 96*a5^2*x34^4*a3^6*a2^3*a1^3 + 280*a6*x34^5*a3^6*a2^3*a1^3 + 280*a5*x34^5*a3^6*a2^3*a1^3 - 8*x34^6*a3^6*a2^3*a1^3 - 48*a6^5*a3^7*a2^3*a1^3 - 1744*a6^4*a5*a3^7*a2^3*a1^3 + 4320*a6^3*a5^2*a3^7*a2^3*a1^3 + 4320*a6^2*a5^3*a3^7*a2^3*a1^3 - 1744*a6*a5^4*a3^7*a2^3*a1^3 - 48*a5^5*a3^7*a2^3*a1^3 - 224*a6^4*x34*a3^7*a2^3*a1^3 + 6144*a6^3*a5*x34*a3^7*a2^3*a1^3 - 9760*a6^2*a5^2*x34*a3^7*a2^3*a1^3 + 6144*a6*a5^3*x34*a3^7*a2^3*a1^3 - 224*a5^4*x34*a3^7*a2^3*a1^3 - 672*a6^3*x34^2*a3^7*a2^3*a1^3 - 3904*a6^2*a5*x34^2*a3^7*a2^3*a1^3 - 3904*a6*a5^2*x34^2*a3^7*a2^3*a1^3 - 672*a5^3*x34^2*a3^7*a2^3*a1^3 + 224*a6^2*x34^3*a3^7*a2^3*a1^3 - 832*a6*a5*x34^3*a3^7*a2^3*a1^3 + 224*a5^2*x34^3*a3^7*a2^3*a1^3 + 800*a6*x34^4*a3^7*a2^3*a1^3 + 800*a5*x34^4*a3^7*a2^3*a1^3 - 48*x34^5*a3^7*a2^3*a1^3 - 56*a6^4*a3^8*a2^3*a1^3 + 1536*a6^3*a5*a3^8*a2^3*a1^3 - 2440*a6^2*a5^2*a3^8*a2^3*a1^3 + 1536*a6*a5^3*a3^8*a2^3*a1^3 - 56*a5^4*a3^8*a2^3*a1^3 - 432*a6^3*x34*a3^8*a2^3*a1^3 - 2088*a6^2*a5*x34*a3^8*a2^3*a1^3 - 2088*a6*a5^2*x34*a3^8*a2^3*a1^3 - 432*a5^3*x34*a3^8*a2^3*a1^3 + 236*a6^2*x34^2*a3^8*a2^3*a1^3 - 928*a6*a5*x34^2*a3^8*a2^3*a1^3 + 236*a5^2*x34^2*a3^8*a2^3*a1^3 + 1200*a6*x34^3*a3^8*a2^3*a1^3 + 1200*a5*x34^3*a3^8*a2^3*a1^3 - 120*x34^4*a3^8*a2^3*a1^3 - 96*a6^3*a3^9*a2^3*a1^3 - 464*a6^2*a5*a3^9*a2^3*a1^3 - 464*a6*a5^2*a3^9*a2^3*a1^3 - 96*a5^3*a3^9*a2^3*a1^3 + 120*a6^2*x34*a3^9*a2^3*a1^3 - 480*a6*a5*x34*a3^9*a2^3*a1^3 + 120*a5^2*x34*a3^9*a2^3*a1^3 + 1000*a6*x34^2*a3^9*a2^3*a1^3 + 1000*a5*x34^2*a3^9*a2^3*a1^3 - 160*x34^3*a3^9*a2^3*a1^3 + 24*a6^2*a3^10*a2^3*a1^3 - 96*a6*a5*a3^10*a2^3*a1^3 + 24*a5^2*a3^10*a2^3*a1^3 + 440*a6*x34*a3^10*a2^3*a1^3 + 440*a5*x34*a3^10*a2^3*a1^3 - 120*x34^2*a3^10*a2^3*a1^3 + 80*a6*a3^11*a2^3*a1^3 + 80*a5*a3^11*a2^3*a1^3 - 48*x34*a3^11*a2^3*a1^3 - 8*a3^12*a2^3*a1^3 - 4*a6^6*a5^5*a2^4*a1^3 - 4*a6^5*a5^6*a2^4*a1^3 - 28*a6^6*a5^4*x34*a2^4*a1^3 - 48*a6^5*a5^5*x34*a2^4*a1^3 - 28*a6^4*a5^6*x34*a2^4*a1^3 - 4*a6^6*a5^3*x34^2*a2^4*a1^3 + 36*a6^5*a5^4*x34^2*a2^4*a1^3 + 36*a6^4*a5^5*x34^2*a2^4*a1^3 - 4*a6^3*a5^6*x34^2*a2^4*a1^3 - 4*a6^6*a5^2*x34^3*a2^4*a1^3 - 96*a6^5*a5^3*x34^3*a2^4*a1^3 + 144*a6^4*a5^4*x34^3*a2^4*a1^3 - 96*a6^3*a5^5*x34^3*a2^4*a1^3 - 4*a6^2*a5^6*x34^3*a2^4*a1^3 - 28*a6^6*a5*x34^4*a2^4*a1^3 + 36*a6^5*a5^2*x34^4*a2^4*a1^3 + 144*a6^4*a5^3*x34^4*a2^4*a1^3 + 144*a6^3*a5^4*x34^4*a2^4*a1^3 + 36*a6^2*a5^5*x34^4*a2^4*a1^3 - 28*a6*a5^6*x34^4*a2^4*a1^3 - 4*a6^6*x34^5*a2^4*a1^3 - 48*a6^5*a5*x34^5*a2^4*a1^3 + 36*a6^4*a5^2*x34^5*a2^4*a1^3 - 96*a6^3*a5^3*x34^5*a2^4*a1^3 + 36*a6^2*a5^4*x34^5*a2^4*a1^3 - 48*a6*a5^5*x34^5*a2^4*a1^3 - 4*a5^6*x34^5*a2^4*a1^3 - 4*a6^5*x34^6*a2^4*a1^3 - 28*a6^4*a5*x34^6*a2^4*a1^3 - 4*a6^3*a5^2*x34^6*a2^4*a1^3 - 4*a6^2*a5^3*x34^6*a2^4*a1^3 - 28*a6*a5^4*x34^6*a2^4*a1^3 - 4*a5^5*x34^6*a2^4*a1^3 - 56*a6^6*a5^4*a3*a2^4*a1^3 - 96*a6^5*a5^5*a3*a2^4*a1^3 - 56*a6^4*a5^6*a3*a2^4*a1^3 + 24*a6^6*a5^3*x34*a3*a2^4*a1^3 + 216*a6^5*a5^4*x34*a3*a2^4*a1^3 + 216*a6^4*a5^5*x34*a3*a2^4*a1^3 + 24*a6^3*a5^6*x34*a3*a2^4*a1^3 + 24*a6^6*a5^2*x34^2*a3*a2^4*a1^3 - 424*a6^5*a5^3*x34^2*a3*a2^4*a1^3 + 1188*a6^4*a5^4*x34^2*a3*a2^4*a1^3 - 424*a6^3*a5^5*x34^2*a3*a2^4*a1^3 + 24*a6^2*a5^6*x34^2*a3*a2^4*a1^3 - 80*a6^6*a5*x34^3*a3*a2^4*a1^3 + 8*a6^5*a5^2*x34^3*a3*a2^4*a1^3 - 192*a6^4*a5^3*x34^3*a3*a2^4*a1^3 - 192*a6^3*a5^4*x34^3*a3*a2^4*a1^3 + 8*a6^2*a5^5*x34^3*a3*a2^4*a1^3 - 80*a6*a5^6*x34^3*a3*a2^4*a1^3 - 48*a6^6*x34^4*a3*a2^4*a1^3 - 96*a6^5*a5*x34^4*a3*a2^4*a1^3 + 936*a6^4*a5^2*x34^4*a3*a2^4*a1^3 - 1248*a6^3*a5^3*x34^4*a3*a2^4*a1^3 + 936*a6^2*a5^4*x34^4*a3*a2^4*a1^3 - 96*a6*a5^5*x34^4*a3*a2^4*a1^3 - 48*a5^6*x34^4*a3*a2^4*a1^3 - 72*a6^5*x34^5*a3*a2^4*a1^3 - 24*a6^4*a5*x34^5*a3*a2^4*a1^3 - 160*a6^3*a5^2*x34^5*a3*a2^4*a1^3 - 160*a6^2*a5^3*x34^5*a3*a2^4*a1^3 - 24*a6*a5^4*x34^5*a3*a2^4*a1^3 - 72*a5^5*x34^5*a3*a2^4*a1^3 - 28*a6^4*x34^6*a3*a2^4*a1^3 + 32*a6^3*a5*x34^6*a3*a2^4*a1^3 + 36*a6^2*a5^2*x34^6*a3*a2^4*a1^3 + 32*a6*a5^3*x34^6*a3*a2^4*a1^3 - 28*a5^4*x34^6*a3*a2^4*a1^3 + 24*a6^6*a5^3*a3^2*a2^4*a1^3 + 216*a6^5*a5^4*a3^2*a2^4*a1^3 + 216*a6^4*a5^5*a3^2*a2^4*a1^3 + 24*a6^3*a5^6*a3^2*a2^4*a1^3 + 96*a6^6*a5^2*x34*a3^2*a2^4*a1^3 - 696*a6^5*a5^3*x34*a3^2*a2^4*a1^3 + 2700*a6^4*a5^4*x34*a3^2*a2^4*a1^3 - 696*a6^3*a5^5*x34*a3^2*a2^4*a1^3 + 96*a6^2*a5^6*x34*a3^2*a2^4*a1^3 - 36*a6^6*a5*x34^2*a3^2*a2^4*a1^3 + 564*a6^5*a5^2*x34^2*a3^2*a2^4*a1^3 - 2632*a6^4*a5^3*x34^2*a3^2*a2^4*a1^3 - 2632*a6^3*a5^4*x34^2*a3^2*a2^4*a1^3 + 564*a6^2*a5^5*x34^2*a3^2*a2^4*a1^3 - 36*a6*a5^6*x34^2*a3^2*a2^4*a1^3 - 156*a6^6*x34^3*a3^2*a2^4*a1^3 - 40*a6^5*a5*x34^3*a3^2*a2^4*a1^3 + 2192*a6^4*a5^2*x34^3*a3^2*a2^4*a1^3 - 1008*a6^3*a5^3*x34^3*a3^2*a2^4*a1^3 + 2192*a6^2*a5^4*x34^3*a3^2*a2^4*a1^3 - 40*a6*a5^5*x34^3*a3^2*a2^4*a1^3 - 156*a5^6*x34^3*a3^2*a2^4*a1^3 - 264*a6^5*x34^4*a3^2*a2^4*a1^3 + 1056*a6^4*a5*x34^4*a3^2*a2^4*a1^3 - 1932*a6^3*a5^2*x34^4*a3^2*a2^4*a1^3 - 1932*a6^2*a5^3*x34^4*a3^2*a2^4*a1^3 + 1056*a6*a5^4*x34^4*a3^2*a2^4*a1^3 - 264*a5^5*x34^4*a3^2*a2^4*a1^3 - 132*a6^4*x34^5*a3^2*a2^4*a1^3 + 56*a6^3*a5*x34^5*a3^2*a2^4*a1^3 + 972*a6^2*a5^2*x34^5*a3^2*a2^4*a1^3 + 56*a6*a5^3*x34^5*a3^2*a2^4*a1^3 - 132*a5^4*x34^5*a3^2*a2^4*a1^3 - 4*a6^3*x34^6*a3^2*a2^4*a1^3 + 36*a6^2*a5*x34^6*a3^2*a2^4*a1^3 + 36*a6*a5^2*x34^6*a3^2*a2^4*a1^3 - 4*a5^3*x34^6*a3^2*a2^4*a1^3 + 64*a6^6*a5^2*a3^3*a2^4*a1^3 - 464*a6^5*a5^3*a3^3*a2^4*a1^3 + 1800*a6^4*a5^4*a3^3*a2^4*a1^3 - 464*a6^3*a5^5*a3^3*a2^4*a1^3 + 64*a6^2*a5^6*a3^3*a2^4*a1^3 + 88*a6^6*a5*x34*a3^3*a2^4*a1^3 + 1112*a6^5*a5^2*x34*a3^3*a2^4*a1^3 - 4880*a6^4*a5^3*x34*a3^3*a2^4*a1^3 - 4880*a6^3*a5^4*x34*a3^3*a2^4*a1^3 + 1112*a6^2*a5^5*x34*a3^3*a2^4*a1^3 + 88*a6*a5^6*x34*a3^3*a2^4*a1^3 - 224*a6^6*x34^2*a3^3*a2^4*a1^3 - 160*a6^5*a5*x34^2*a3^3*a2^4*a1^3 + 128*a6^4*a5^2*x34^2*a3^3*a2^4*a1^3 + 6528*a6^3*a5^3*x34^2*a3^3*a2^4*a1^3 + 128*a6^2*a5^4*x34^2*a3^3*a2^4*a1^3 - 160*a6*a5^5*x34^2*a3^3*a2^4*a1^3 - 224*a5^6*x34^2*a3^3*a2^4*a1^3 - 512*a6^5*x34^3*a3^3*a2^4*a1^3 + 3136*a6^4*a5*x34^3*a3^3*a2^4*a1^3 - 3184*a6^3*a5^2*x34^3*a3^3*a2^4*a1^3 - 3184*a6^2*a5^3*x34^3*a3^3*a2^4*a1^3 + 3136*a6*a5^4*x34^3*a3^3*a2^4*a1^3 - 512*a5^5*x34^3*a3^3*a2^4*a1^3 - 96*a6^4*x34^4*a3^3*a2^4*a1^3 - 968*a6^3*a5*x34^4*a3^3*a2^4*a1^3 + 3128*a6^2*a5^2*x34^4*a3^3*a2^4*a1^3 - 968*a6*a5^3*x34^4*a3^3*a2^4*a1^3 - 96*a5^4*x34^4*a3^3*a2^4*a1^3 - 120*a6^3*x34^5*a3^3*a2^4*a1^3 + 80*a6^2*a5*x34^5*a3^3*a2^4*a1^3 + 80*a6*a5^2*x34^5*a3^3*a2^4*a1^3 - 120*a5^3*x34^5*a3^3*a2^4*a1^3 - 4*a6^2*x34^6*a3^3*a2^4*a1^3 + 32*a6*a5*x34^6*a3^3*a2^4*a1^3 - 4*a5^2*x34^6*a3^3*a2^4*a1^3 + 44*a6^6*a5*a3^4*a2^4*a1^3 + 556*a6^5*a5^2*a3^4*a2^4*a1^3 - 2440*a6^4*a5^3*a3^4*a2^4*a1^3 - 2440*a6^3*a5^4*a3^4*a2^4*a1^3 + 556*a6^2*a5^5*a3^4*a2^4*a1^3 + 44*a6*a5^6*a3^4*a2^4*a1^3 - 180*a6^6*x34*a3^4*a2^4*a1^3 - 200*a6^5*a5*x34*a3^4*a2^4*a1^3 - 2000*a6^4*a5^2*x34*a3^4*a2^4*a1^3 + 10800*a6^3*a5^3*x34*a3^4*a2^4*a1^3 - 2000*a6^2*a5^4*x34*a3^4*a2^4*a1^3 - 200*a6*a5^5*x34*a3^4*a2^4*a1^3 - 180*a5^6*x34*a3^4*a2^4*a1^3 - 576*a6^5*x34^2*a3^4*a2^4*a1^3 + 4008*a6^4*a5*x34^2*a3^4*a2^4*a1^3 - 692*a6^3*a5^2*x34^2*a3^4*a2^4*a1^3 - 692*a6^2*a5^3*x34^2*a3^4*a2^4*a1^3 + 4008*a6*a5^4*x34^2*a3^4*a2^4*a1^3 - 576*a5^5*x34^2*a3^4*a2^4*a1^3 + 520*a6^4*x34^3*a3^4*a2^4*a1^3 - 4560*a6^3*a5*x34^3*a3^4*a2^4*a1^3 + 2320*a6^2*a5^2*x34^3*a3^4*a2^4*a1^3 - 4560*a6*a5^3*x34^3*a3^4*a2^4*a1^3 + 520*a5^4*x34^3*a3^4*a2^4*a1^3 - 396*a6^3*x34^4*a3^4*a2^4*a1^3 + 616*a6^2*a5*x34^4*a3^4*a2^4*a1^3 + 616*a6*a5^2*x34^4*a3^4*a2^4*a1^3 - 396*a5^3*x34^4*a3^4*a2^4*a1^3 + 12*a6^2*x34^5*a3^4*a2^4*a1^3 + 336*a6*a5*x34^5*a3^4*a2^4*a1^3 + 12*a5^2*x34^5*a3^4*a2^4*a1^3 - 28*a6*x34^6*a3^4*a2^4*a1^3 - 28*a5*x34^6*a3^4*a2^4*a1^3 - 72*a6^6*a3^5*a2^4*a1^3 - 80*a6^5*a5*a3^5*a2^4*a1^3 - 800*a6^4*a5^2*a3^5*a2^4*a1^3 + 4320*a6^3*a5^3*a3^5*a2^4*a1^3 - 800*a6^2*a5^4*a3^5*a2^4*a1^3 - 80*a6*a5^5*a3^5*a2^4*a1^3 - 72*a5^6*a3^5*a2^4*a1^3 - 384*a6^5*x34*a3^5*a2^4*a1^3 + 2928*a6^4*a5*x34*a3^5*a2^4*a1^3 + 1080*a6^3*a5^2*x34*a3^5*a2^4*a1^3 + 1080*a6^2*a5^3*x34*a3^5*a2^4*a1^3 + 2928*a6*a5^4*x34*a3^5*a2^4*a1^3 - 384*a5^5*x34*a3^5*a2^4*a1^3 + 1272*a6^4*x34^2*a3^5*a2^4*a1^3 - 7928*a6^3*a5*x34^2*a3^5*a2^4*a1^3 - 1872*a6^2*a5^2*x34^2*a3^5*a2^4*a1^3 - 7928*a6*a5^3*x34^2*a3^5*a2^4*a1^3 + 1272*a5^4*x34^2*a3^5*a2^4*a1^3 - 560*a6^3*x34^3*a3^5*a2^4*a1^3 + 2248*a6^2*a5*x34^3*a3^5*a2^4*a1^3 + 2248*a6*a5^2*x34^3*a3^5*a2^4*a1^3 - 560*a5^3*x34^3*a3^5*a2^4*a1^3 + 156*a6^2*x34^4*a3^5*a2^4*a1^3 + 1344*a6*a5*x34^4*a3^5*a2^4*a1^3 + 156*a5^2*x34^4*a3^5*a2^4*a1^3 - 216*a6*x34^5*a3^5*a2^4*a1^3 - 216*a5*x34^5*a3^5*a2^4*a1^3 - 4*x34^6*a3^5*a2^4*a1^3 - 128*a6^5*a3^6*a2^4*a1^3 + 976*a6^4*a5*a3^6*a2^4*a1^3 + 360*a6^3*a5^2*a3^6*a2^4*a1^3 + 360*a6^2*a5^3*a3^6*a2^4*a1^3 + 976*a6*a5^4*a3^6*a2^4*a1^3 - 128*a5^5*a3^6*a2^4*a1^3 + 1064*a6^4*x34*a3^6*a2^4*a1^3 - 6104*a6^3*a5*x34*a3^6*a2^4*a1^3 - 2800*a6^2*a5^2*x34*a3^6*a2^4*a1^3 - 6104*a6*a5^3*x34*a3^6*a2^4*a1^3 + 1064*a5^4*x34*a3^6*a2^4*a1^3 - 448*a6^3*x34^2*a3^6*a2^4*a1^3 + 3344*a6^2*a5*x34^2*a3^6*a2^4*a1^3 + 3344*a6*a5^2*x34^2*a3^6*a2^4*a1^3 - 448*a5^3*x34^2*a3^6*a2^4*a1^3 + 420*a6^2*x34^3*a3^6*a2^4*a1^3 + 2688*a6*a5*x34^3*a3^6*a2^4*a1^3 + 420*a5^2*x34^3*a3^6*a2^4*a1^3 - 688*a6*x34^4*a3^6*a2^4*a1^3 - 688*a5*x34^4*a3^6*a2^4*a1^3 - 28*x34^5*a3^6*a2^4*a1^3 + 304*a6^4*a3^7*a2^4*a1^3 - 1744*a6^3*a5*a3^7*a2^4*a1^3 - 800*a6^2*a5^2*a3^7*a2^4*a1^3 - 1744*a6*a5^3*a3^7*a2^4*a1^3 + 304*a5^4*a3^7*a2^4*a1^3 - 224*a6^3*x34*a3^7*a2^4*a1^3 + 2224*a6^2*a5*x34*a3^7*a2^4*a1^3 + 2224*a6*a5^2*x34*a3^7*a2^4*a1^3 - 224*a5^3*x34*a3^7*a2^4*a1^3 + 504*a6^2*x34^2*a3^7*a2^4*a1^3 + 2880*a6*a5*x34^2*a3^7*a2^4*a1^3 + 504*a5^2*x34^2*a3^7*a2^4*a1^3 - 1152*a6*x34^3*a3^7*a2^4*a1^3 - 1152*a5*x34^3*a3^7*a2^4*a1^3 - 80*x34^4*a3^7*a2^4*a1^3 - 56*a6^3*a3^8*a2^4*a1^3 + 556*a6^2*a5*a3^8*a2^4*a1^3 + 556*a6*a5^2*a3^8*a2^4*a1^3 - 56*a5^3*a3^8*a2^4*a1^3 + 288*a6^2*x34*a3^8*a2^4*a1^3 + 1584*a6*a5*x34*a3^8*a2^4*a1^3 + 288*a5^2*x34*a3^8*a2^4*a1^3 - 1068*a6*x34^2*a3^8*a2^4*a1^3 - 1068*a5*x34^2*a3^8*a2^4*a1^3 - 120*x34^3*a3^8*a2^4*a1^3 + 64*a6^2*a3^9*a2^4*a1^3 + 352*a6*a5*a3^9*a2^4*a1^3 + 64*a5^2*a3^9*a2^4*a1^3 - 520*a6*x34*a3^9*a2^4*a1^3 - 520*a5*x34*a3^9*a2^4*a1^3 - 100*x34^2*a3^9*a2^4*a1^3 - 104*a6*a3^10*a2^4*a1^3 - 104*a5*a3^10*a2^4*a1^3 - 44*x34*a3^10*a2^4*a1^3 - 8*a3^11*a2^4*a1^3 - 4*a6^6*a5^4*a2^5*a1^3 + 48*a6^5*a5^5*a2^5*a1^3 - 4*a6^4*a5^6*a2^5*a1^3 + 40*a6^6*a5^3*x34*a2^5*a1^3 - 48*a6^5*a5^4*x34*a2^5*a1^3 - 48*a6^4*a5^5*x34*a2^5*a1^3 + 40*a6^3*a5^6*x34*a2^5*a1^3 - 28*a6^6*a5^2*x34^2*a2^5*a1^3 + 32*a6^5*a5^3*x34^2*a2^5*a1^3 + 36*a6^4*a5^4*x34^2*a2^5*a1^3 + 32*a6^3*a5^5*x34^2*a2^5*a1^3 - 28*a6^2*a5^6*x34^2*a2^5*a1^3 + 40*a6^6*a5*x34^3*a2^5*a1^3 + 32*a6^5*a5^2*x34^3*a2^5*a1^3 - 96*a6^4*a5^3*x34^3*a2^5*a1^3 - 96*a6^3*a5^4*x34^3*a2^5*a1^3 + 32*a6^2*a5^5*x34^3*a2^5*a1^3 + 40*a6*a5^6*x34^3*a2^5*a1^3 - 4*a6^6*x34^4*a2^5*a1^3 - 48*a6^5*a5*x34^4*a2^5*a1^3 + 36*a6^4*a5^2*x34^4*a2^5*a1^3 - 96*a6^3*a5^3*x34^4*a2^5*a1^3 + 36*a6^2*a5^4*x34^4*a2^5*a1^3 - 48*a6*a5^5*x34^4*a2^5*a1^3 - 4*a5^6*x34^4*a2^5*a1^3 + 48*a6^5*x34^5*a2^5*a1^3 - 48*a6^4*a5*x34^5*a2^5*a1^3 + 32*a6^3*a5^2*x34^5*a2^5*a1^3 + 32*a6^2*a5^3*x34^5*a2^5*a1^3 - 48*a6*a5^4*x34^5*a2^5*a1^3 + 48*a5^5*x34^5*a2^5*a1^3 - 4*a6^4*x34^6*a2^5*a1^3 + 40*a6^3*a5*x34^6*a2^5*a1^3 - 28*a6^2*a5^2*x34^6*a2^5*a1^3 + 40*a6*a5^3*x34^6*a2^5*a1^3 - 4*a5^4*x34^6*a2^5*a1^3 + 80*a6^6*a5^3*a3*a2^5*a1^3 - 96*a6^5*a5^4*a3*a2^5*a1^3 - 96*a6^4*a5^5*a3*a2^5*a1^3 + 80*a6^3*a5^6*a3*a2^5*a1^3 - 104*a6^6*a5^2*x34*a3*a2^5*a1^3 - 96*a6^5*a5^3*x34*a3*a2^5*a1^3 + 216*a6^4*a5^4*x34*a3*a2^5*a1^3 - 96*a6^3*a5^5*x34*a3*a2^5*a1^3 - 104*a6^2*a5^6*x34*a3*a2^5*a1^3 + 72*a6^6*a5*x34^2*a3*a2^5*a1^3 + 240*a6^5*a5^2*x34^2*a3*a2^5*a1^3 - 424*a6^4*a5^3*x34^2*a3*a2^5*a1^3 - 424*a6^3*a5^4*x34^2*a3*a2^5*a1^3 + 240*a6^2*a5^5*x34^2*a3*a2^5*a1^3 + 72*a6*a5^6*x34^2*a3*a2^5*a1^3 + 24*a6^6*x34^3*a3*a2^5*a1^3 - 352*a6^5*a5*x34^3*a3*a2^5*a1^3 + 8*a6^4*a5^2*x34^3*a3*a2^5*a1^3 + 864*a6^3*a5^3*x34^3*a3*a2^5*a1^3 + 8*a6^2*a5^4*x34^3*a3*a2^5*a1^3 - 352*a6*a5^5*x34^3*a3*a2^5*a1^3 + 24*a5^6*x34^3*a3*a2^5*a1^3 + 192*a6^5*x34^4*a3*a2^5*a1^3 - 96*a6^4*a5*x34^4*a3*a2^5*a1^3 + 24*a6^3*a5^2*x34^4*a3*a2^5*a1^3 + 24*a6^2*a5^3*x34^4*a3*a2^5*a1^3 - 96*a6*a5^4*x34^4*a3*a2^5*a1^3 + 192*a5^5*x34^4*a3*a2^5*a1^3 - 72*a6^4*x34^5*a3*a2^5*a1^3 + 80*a6^3*a5*x34^5*a3*a2^5*a1^3 - 24*a6^2*a5^2*x34^5*a3*a2^5*a1^3 + 80*a6*a5^3*x34^5*a3*a2^5*a1^3 - 72*a5^4*x34^5*a3*a2^5*a1^3 + 40*a6^3*x34^6*a3*a2^5*a1^3 - 48*a6^2*a5*x34^6*a3*a2^5*a1^3 - 48*a6*a5^2*x34^6*a3*a2^5*a1^3 + 40*a5^3*x34^6*a3*a2^5*a1^3 - 104*a6^6*a5^2*a3^2*a2^5*a1^3 - 96*a6^5*a5^3*a3^2*a2^5*a1^3 + 216*a6^4*a5^4*a3^2*a2^5*a1^3 - 96*a6^3*a5^5*a3^2*a2^5*a1^3 - 104*a6^2*a5^6*a3^2*a2^5*a1^3 - 24*a6^6*a5*x34*a3^2*a2^5*a1^3 + 528*a6^5*a5^2*x34*a3^2*a2^5*a1^3 - 696*a6^4*a5^3*x34*a3^2*a2^5*a1^3 - 696*a6^3*a5^4*x34*a3^2*a2^5*a1^3 + 528*a6^2*a5^5*x34*a3^2*a2^5*a1^3 - 24*a6*a5^6*x34*a3^2*a2^5*a1^3 + 68*a6^6*x34^2*a3^2*a2^5*a1^3 - 624*a6^5*a5*x34^2*a3^2*a2^5*a1^3 + 564*a6^4*a5^2*x34^2*a3^2*a2^5*a1^3 + 2400*a6^3*a5^3*x34^2*a3^2*a2^5*a1^3 + 564*a6^2*a5^4*x34^2*a3^2*a2^5*a1^3 - 624*a6*a5^5*x34^2*a3^2*a2^5*a1^3 + 68*a5^6*x34^2*a3^2*a2^5*a1^3 + 320*a6^5*x34^3*a3^2*a2^5*a1^3 - 40*a6^4*a5*x34^3*a3^2*a2^5*a1^3 - 992*a6^3*a5^2*x34^3*a3^2*a2^5*a1^3 - 992*a6^2*a5^3*x34^3*a3^2*a2^5*a1^3 - 40*a6*a5^4*x34^3*a3^2*a2^5*a1^3 + 320*a5^5*x34^3*a3^2*a2^5*a1^3 - 264*a6^4*x34^4*a3^2*a2^5*a1^3 - 336*a6^3*a5*x34^4*a3^2*a2^5*a1^3 + 1056*a6^2*a5^2*x34^4*a3^2*a2^5*a1^3 - 336*a6*a5^3*x34^4*a3^2*a2^5*a1^3 - 264*a5^4*x34^4*a3^2*a2^5*a1^3 + 272*a6^3*x34^5*a3^2*a2^5*a1^3 - 144*a6^2*a5*x34^5*a3^2*a2^5*a1^3 - 144*a6*a5^2*x34^5*a3^2*a2^5*a1^3 + 272*a5^3*x34^5*a3^2*a2^5*a1^3 - 28*a6^2*x34^6*a3^2*a2^5*a1^3 - 48*a6*a5*x34^6*a3^2*a2^5*a1^3 - 28*a5^2*x34^6*a3^2*a2^5*a1^3 - 16*a6^6*a5*a3^3*a2^5*a1^3 + 352*a6^5*a5^2*a3^3*a2^5*a1^3 - 464*a6^4*a5^3*a3^3*a2^5*a1^3 - 464*a6^3*a5^4*a3^3*a2^5*a1^3 + 352*a6^2*a5^5*a3^3*a2^5*a1^3 - 16*a6*a5^6*a3^3*a2^5*a1^3 + 88*a6^6*x34*a3^3*a2^5*a1^3 - 544*a6^5*a5*x34*a3^3*a2^5*a1^3 + 1112*a6^4*a5^2*x34*a3^3*a2^5*a1^3 + 3072*a6^3*a5^3*x34*a3^3*a2^5*a1^3 + 1112*a6^2*a5^4*x34*a3^3*a2^5*a1^3 - 544*a6*a5^5*x34*a3^3*a2^5*a1^3 + 88*a5^6*x34*a3^3*a2^5*a1^3 + 320*a6^5*x34^2*a3^3*a2^5*a1^3 - 160*a6^4*a5*x34^2*a3^3*a2^5*a1^3 - 3568*a6^3*a5^2*x34^2*a3^3*a2^5*a1^3 - 3568*a6^2*a5^3*x34^2*a3^3*a2^5*a1^3 - 160*a6*a5^4*x34^2*a3^3*a2^5*a1^3 + 320*a5^5*x34^2*a3^3*a2^5*a1^3 - 512*a6^4*x34^3*a3^3*a2^5*a1^3 - 96*a6^3*a5*x34^3*a3^3*a2^5*a1^3 + 3136*a6^2*a5^2*x34^3*a3^3*a2^5*a1^3 - 96*a6*a5^3*x34^3*a3^3*a2^5*a1^3 - 512*a5^4*x34^3*a3^3*a2^5*a1^3 + 664*a6^3*x34^4*a3^3*a2^5*a1^3 - 136*a6^2*a5*x34^4*a3^3*a2^5*a1^3 - 136*a6*a5^2*x34^4*a3^3*a2^5*a1^3 + 664*a5^3*x34^4*a3^3*a2^5*a1^3 - 136*a6^2*x34^5*a3^3*a2^5*a1^3 - 448*a6*a5*x34^5*a3^3*a2^5*a1^3 - 136*a5^2*x34^5*a3^3*a2^5*a1^3 + 40*a6*x34^6*a3^3*a2^5*a1^3 + 40*a5*x34^6*a3^3*a2^5*a1^3 + 44*a6^6*a3^4*a2^5*a1^3 - 272*a6^5*a5*a3^4*a2^5*a1^3 + 556*a6^4*a5^2*a3^4*a2^5*a1^3 + 1536*a6^3*a5^3*a3^4*a2^5*a1^3 + 556*a6^2*a5^4*a3^4*a2^5*a1^3 - 272*a6*a5^5*a3^4*a2^5*a1^3 + 44*a5^6*a3^4*a2^5*a1^3 + 160*a6^5*x34*a3^4*a2^5*a1^3 - 200*a6^4*a5*x34*a3^4*a2^5*a1^3 - 4360*a6^3*a5^2*x34*a3^4*a2^5*a1^3 - 4360*a6^2*a5^3*x34*a3^4*a2^5*a1^3 - 200*a6*a5^4*x34*a3^4*a2^5*a1^3 + 160*a5^5*x34*a3^4*a2^5*a1^3 - 576*a6^4*x34^2*a3^4*a2^5*a1^3 + 1792*a6^3*a5*x34^2*a3^4*a2^5*a1^3 + 4008*a6^2*a5^2*x34^2*a3^4*a2^5*a1^3 + 1792*a6*a5^3*x34^2*a3^4*a2^5*a1^3 - 576*a5^4*x34^2*a3^4*a2^5*a1^3 + 640*a6^3*x34^3*a3^4*a2^5*a1^3 - 200*a6^2*a5*x34^3*a3^4*a2^5*a1^3 - 200*a6*a5^2*x34^3*a3^4*a2^5*a1^3 + 640*a5^3*x34^3*a3^4*a2^5*a1^3 - 224*a6^2*x34^4*a3^4*a2^5*a1^3 - 1376*a6*a5*x34^4*a3^4*a2^5*a1^3 - 224*a5^2*x34^4*a3^4*a2^5*a1^3 + 192*a6*x34^5*a3^4*a2^5*a1^3 + 192*a5*x34^5*a3^4*a2^5*a1^3 - 4*x34^6*a3^4*a2^5*a1^3 + 64*a6^5*a3^5*a2^5*a1^3 - 80*a6^4*a5*a3^5*a2^5*a1^3 - 1744*a6^3*a5^2*a3^5*a2^5*a1^3 - 1744*a6^2*a5^3*a3^5*a2^5*a1^3 - 80*a6*a5^4*a3^5*a2^5*a1^3 + 64*a5^5*a3^5*a2^5*a1^3 - 384*a6^4*x34*a3^5*a2^5*a1^3 + 2208*a6^3*a5*x34*a3^5*a2^5*a1^3 + 2928*a6^2*a5^2*x34*a3^5*a2^5*a1^3 + 2208*a6*a5^3*x34*a3^5*a2^5*a1^3 - 384*a5^4*x34*a3^5*a2^5*a1^3 + 88*a6^3*x34^2*a3^5*a2^5*a1^3 - 360*a6^2*a5*x34^2*a3^5*a2^5*a1^3 - 360*a6*a5^2*x34^2*a3^5*a2^5*a1^3 + 88*a5^3*x34^2*a3^5*a2^5*a1^3 - 64*a6^2*x34^3*a3^5*a2^5*a1^3 - 2144*a6*a5*x34^3*a3^5*a2^5*a1^3 - 64*a5^2*x34^3*a3^5*a2^5*a1^3 + 312*a6*x34^4*a3^5*a2^5*a1^3 + 312*a5*x34^4*a3^5*a2^5*a1^3 + 24*x34^5*a3^5*a2^5*a1^3 - 128*a6^4*a3^6*a2^5*a1^3 + 736*a6^3*a5*a3^6*a2^5*a1^3 + 976*a6^2*a5^2*a3^6*a2^5*a1^3 + 736*a6*a5^3*a3^6*a2^5*a1^3 - 128*a5^4*a3^6*a2^5*a1^3 - 168*a6^3*x34*a3^6*a2^5*a1^3 - 280*a6^2*a5*x34*a3^6*a2^5*a1^3 - 280*a6*a5^2*x34*a3^6*a2^5*a1^3 - 168*a5^3*x34*a3^6*a2^5*a1^3 + 184*a6^2*x34^2*a3^6*a2^5*a1^3 - 1984*a6*a5*x34^2*a3^6*a2^5*a1^3 + 184*a5^2*x34^2*a3^6*a2^5*a1^3 + 168*a6*x34^3*a3^6*a2^5*a1^3 + 168*a5*x34^3*a3^6*a2^5*a1^3 + 176*x34^4*a3^6*a2^5*a1^3 - 48*a6^3*a3^7*a2^5*a1^3 - 80*a6^2*a5*a3^7*a2^5*a1^3 - 80*a6*a5^2*a3^7*a2^5*a1^3 - 48*a5^3*a3^7*a2^5*a1^3 + 176*a6^2*x34*a3^7*a2^5*a1^3 - 1088*a6*a5*x34*a3^7*a2^5*a1^3 + 176*a5^2*x34*a3^7*a2^5*a1^3 - 48*a6*x34^2*a3^7*a2^5*a1^3 - 48*a5*x34^2*a3^7*a2^5*a1^3 + 384*x34^3*a3^7*a2^5*a1^3 + 44*a6^2*a3^8*a2^5*a1^3 - 272*a6*a5*a3^8*a2^5*a1^3 + 44*a5^2*a3^8*a2^5*a1^3 - 72*a6*x34*a3^8*a2^5*a1^3 - 72*a5*x34*a3^8*a2^5*a1^3 + 396*x34^2*a3^8*a2^5*a1^3 - 16*a6*a3^9*a2^5*a1^3 - 16*a5*a3^9*a2^5*a1^3 + 200*x34*a3^9*a2^5*a1^3 + 40*a3^10*a2^5*a1^3 - 8*a6^6*a5^3*a2^6*a1^3 - 4*a6^5*a5^4*a2^6*a1^3 - 4*a6^4*a5^5*a2^6*a1^3 - 8*a6^3*a5^6*a2^6*a1^3 - 4*a6^6*a5^2*x34*a2^6*a1^3 + 40*a6^5*a5^3*x34*a2^6*a1^3 - 28*a6^4*a5^4*x34*a2^6*a1^3 + 40*a6^3*a5^5*x34*a2^6*a1^3 - 4*a6^2*a5^6*x34*a2^6*a1^3 - 4*a6^6*a5*x34^2*a2^6*a1^3 - 28*a6^5*a5^2*x34^2*a2^6*a1^3 - 4*a6^4*a5^3*x34^2*a2^6*a1^3 - 4*a6^3*a5^4*x34^2*a2^6*a1^3 - 28*a6^2*a5^5*x34^2*a2^6*a1^3 - 4*a6*a5^6*x34^2*a2^6*a1^3 - 8*a6^6*x34^3*a2^6*a1^3 + 40*a6^5*a5*x34^3*a2^6*a1^3 - 4*a6^4*a5^2*x34^3*a2^6*a1^3 + 48*a6^3*a5^3*x34^3*a2^6*a1^3 - 4*a6^2*a5^4*x34^3*a2^6*a1^3 + 40*a6*a5^5*x34^3*a2^6*a1^3 - 8*a5^6*x34^3*a2^6*a1^3 - 4*a6^5*x34^4*a2^6*a1^3 - 28*a6^4*a5*x34^4*a2^6*a1^3 - 4*a6^3*a5^2*x34^4*a2^6*a1^3 - 4*a6^2*a5^3*x34^4*a2^6*a1^3 - 28*a6*a5^4*x34^4*a2^6*a1^3 - 4*a5^5*x34^4*a2^6*a1^3 - 4*a6^4*x34^5*a2^6*a1^3 + 40*a6^3*a5*x34^5*a2^6*a1^3 - 28*a6^2*a5^2*x34^5*a2^6*a1^3 + 40*a6*a5^3*x34^5*a2^6*a1^3 - 4*a5^4*x34^5*a2^6*a1^3 - 8*a6^3*x34^6*a2^6*a1^3 - 4*a6^2*a5*x34^6*a2^6*a1^3 - 4*a6*a5^2*x34^6*a2^6*a1^3 - 8*a5^3*x34^6*a2^6*a1^3 - 8*a6^6*a5^2*a3*a2^6*a1^3 + 80*a6^5*a5^3*a3*a2^6*a1^3 - 56*a6^4*a5^4*a3*a2^6*a1^3 + 80*a6^3*a5^5*a3*a2^6*a1^3 - 8*a6^2*a5^6*a3*a2^6*a1^3 + 40*a6^6*a5*x34*a3*a2^6*a1^3 - 104*a6^5*a5^2*x34*a3*a2^6*a1^3 + 24*a6^4*a5^3*x34*a3*a2^6*a1^3 + 24*a6^3*a5^4*x34*a3*a2^6*a1^3 - 104*a6^2*a5^5*x34*a3*a2^6*a1^3 + 40*a6*a5^6*x34*a3*a2^6*a1^3 - 28*a6^6*x34^2*a3*a2^6*a1^3 + 72*a6^5*a5*x34^2*a3*a2^6*a1^3 + 24*a6^4*a5^2*x34^2*a3*a2^6*a1^3 + 48*a6^3*a5^3*x34^2*a3*a2^6*a1^3 + 24*a6^2*a5^4*x34^2*a3*a2^6*a1^3 + 72*a6*a5^5*x34^2*a3*a2^6*a1^3 - 28*a5^6*x34^2*a3*a2^6*a1^3 + 24*a6^5*x34^3*a3*a2^6*a1^3 - 80*a6^4*a5*x34^3*a3*a2^6*a1^3 - 112*a6^3*a5^2*x34^3*a3*a2^6*a1^3 - 112*a6^2*a5^3*x34^3*a3*a2^6*a1^3 - 80*a6*a5^4*x34^3*a3*a2^6*a1^3 + 24*a5^5*x34^3*a3*a2^6*a1^3 - 48*a6^4*x34^4*a3*a2^6*a1^3 + 232*a6^3*a5*x34^4*a3*a2^6*a1^3 - 104*a6^2*a5^2*x34^4*a3*a2^6*a1^3 + 232*a6*a5^3*x34^4*a3*a2^6*a1^3 - 48*a5^4*x34^4*a3*a2^6*a1^3 - 8*a6^3*x34^5*a3*a2^6*a1^3 - 72*a6^2*a5*x34^5*a3*a2^6*a1^3 - 72*a6*a5^2*x34^5*a3*a2^6*a1^3 - 8*a5^3*x34^5*a3*a2^6*a1^3 - 4*a6^2*x34^6*a3*a2^6*a1^3 + 48*a6*a5*x34^6*a3*a2^6*a1^3 - 4*a5^2*x34^6*a3*a2^6*a1^3 + 40*a6^6*a5*a3^2*a2^6*a1^3 - 104*a6^5*a5^2*a3^2*a2^6*a1^3 + 24*a6^4*a5^3*a3^2*a2^6*a1^3 + 24*a6^3*a5^4*a3^2*a2^6*a1^3 - 104*a6^2*a5^5*a3^2*a2^6*a1^3 + 40*a6*a5^6*a3^2*a2^6*a1^3 - 36*a6^6*x34*a3^2*a2^6*a1^3 - 24*a6^5*a5*x34*a3^2*a2^6*a1^3 + 96*a6^4*a5^2*x34*a3^2*a2^6*a1^3 - 144*a6^3*a5^3*x34*a3^2*a2^6*a1^3 + 96*a6^2*a5^4*x34*a3^2*a2^6*a1^3 - 24*a6*a5^5*x34*a3^2*a2^6*a1^3 - 36*a5^6*x34*a3^2*a2^6*a1^3 + 68*a6^5*x34^2*a3^2*a2^6*a1^3 - 36*a6^4*a5*x34^2*a3^2*a2^6*a1^3 - 168*a6^3*a5^2*x34^2*a3^2*a2^6*a1^3 - 168*a6^2*a5^3*x34^2*a3^2*a2^6*a1^3 - 36*a6*a5^4*x34^2*a3^2*a2^6*a1^3 + 68*a5^5*x34^2*a3^2*a2^6*a1^3 - 156*a6^4*x34^3*a3^2*a2^6*a1^3 + 432*a6^3*a5*x34^3*a3^2*a2^6*a1^3 + 8*a6^2*a5^2*x34^3*a3^2*a2^6*a1^3 + 432*a6*a5^3*x34^3*a3^2*a2^6*a1^3 - 156*a5^4*x34^3*a3^2*a2^6*a1^3 + 76*a6^3*x34^4*a3^2*a2^6*a1^3 - 264*a6^2*a5*x34^4*a3^2*a2^6*a1^3 - 264*a6*a5^2*x34^4*a3^2*a2^6*a1^3 + 76*a5^3*x34^4*a3^2*a2^6*a1^3 - 52*a6^2*x34^5*a3^2*a2^6*a1^3 + 240*a6*a5*x34^5*a3^2*a2^6*a1^3 - 52*a5^2*x34^5*a3^2*a2^6*a1^3 - 4*a6*x34^6*a3^2*a2^6*a1^3 - 4*a5*x34^6*a3^2*a2^6*a1^3 - 24*a6^6*a3^3*a2^6*a1^3 - 16*a6^5*a5*a3^3*a2^6*a1^3 + 64*a6^4*a5^2*a3^3*a2^6*a1^3 - 96*a6^3*a5^3*a3^3*a2^6*a1^3 + 64*a6^2*a5^4*a3^3*a2^6*a1^3 - 16*a6*a5^5*a3^3*a2^6*a1^3 - 24*a5^6*a3^3*a2^6*a1^3 + 88*a6^5*x34*a3^3*a2^6*a1^3 + 88*a6^4*a5*x34*a3^3*a2^6*a1^3 - 112*a6^3*a5^2*x34*a3^3*a2^6*a1^3 - 112*a6^2*a5^3*x34*a3^3*a2^6*a1^3 + 88*a6*a5^4*x34*a3^3*a2^6*a1^3 + 88*a5^5*x34*a3^3*a2^6*a1^3 - 224*a6^4*x34^2*a3^3*a2^6*a1^3 + 208*a6^3*a5*x34^2*a3^3*a2^6*a1^3 + 512*a6^2*a5^2*x34^2*a3^3*a2^6*a1^3 + 208*a6*a5^3*x34^2*a3^3*a2^6*a1^3 - 224*a5^4*x34^2*a3^3*a2^6*a1^3 + 272*a6^3*x34^3*a3^3*a2^6*a1^3 - 512*a6^2*a5*x34^3*a3^3*a2^6*a1^3 - 512*a6*a5^2*x34^3*a3^3*a2^6*a1^3 + 272*a5^3*x34^3*a3^3*a2^6*a1^3 - 204*a6^2*x34^4*a3^3*a2^6*a1^3 + 512*a6*a5*x34^4*a3^3*a2^6*a1^3 - 204*a5^2*x34^4*a3^3*a2^6*a1^3 + 16*a6*x34^5*a3^3*a2^6*a1^3 + 16*a5*x34^5*a3^3*a2^6*a1^3 - 8*x34^6*a3^3*a2^6*a1^3 + 44*a6^5*a3^4*a2^6*a1^3 + 44*a6^4*a5*a3^4*a2^6*a1^3 - 56*a6^3*a5^2*a3^4*a2^6*a1^3 - 56*a6^2*a5^3*a3^4*a2^6*a1^3 + 44*a6*a5^4*a3^4*a2^6*a1^3 + 44*a5^5*a3^4*a2^6*a1^3 - 180*a6^4*x34*a3^4*a2^6*a1^3 - 120*a6^3*a5*x34*a3^4*a2^6*a1^3 + 760*a6^2*a5^2*x34*a3^4*a2^6*a1^3 - 120*a6*a5^3*x34*a3^4*a2^6*a1^3 - 180*a5^4*x34*a3^4*a2^6*a1^3 + 396*a6^3*x34^2*a3^4*a2^6*a1^3 - 576*a6^2*a5*x34^2*a3^4*a2^6*a1^3 - 576*a6*a5^2*x34^2*a3^4*a2^6*a1^3 + 396*a5^3*x34^2*a3^4*a2^6*a1^3 - 380*a6^2*x34^3*a3^4*a2^6*a1^3 + 640*a6*a5*x34^3*a3^4*a2^6*a1^3 - 380*a5^2*x34^3*a3^4*a2^6*a1^3 + 112*a6*x34^4*a3^4*a2^6*a1^3 + 112*a5*x34^4*a3^4*a2^6*a1^3 - 52*x34^5*a3^4*a2^6*a1^3 - 72*a6^4*a3^5*a2^6*a1^3 - 48*a6^3*a5*a3^5*a2^6*a1^3 + 304*a6^2*a5^2*a3^5*a2^6*a1^3 - 48*a6*a5^3*a3^5*a2^6*a1^3 - 72*a5^4*a3^5*a2^6*a1^3 + 312*a6^3*x34*a3^5*a2^6*a1^3 - 384*a6^2*a5*x34*a3^5*a2^6*a1^3 - 384*a6*a5^2*x34*a3^5*a2^6*a1^3 + 312*a5^3*x34*a3^5*a2^6*a1^3 - 404*a6^2*x34^2*a3^5*a2^6*a1^3 + 480*a6*a5*x34^2*a3^5*a2^6*a1^3 - 404*a5^2*x34^2*a3^5*a2^6*a1^3 + 248*a6*x34^3*a3^5*a2^6*a1^3 + 248*a5*x34^3*a3^5*a2^6*a1^3 - 144*x34^4*a3^5*a2^6*a1^3 + 104*a6^3*a3^6*a2^6*a1^3 - 128*a6^2*a5*a3^6*a2^6*a1^3 - 128*a6*a5^2*a3^6*a2^6*a1^3 + 104*a5^3*a3^6*a2^6*a1^3 - 252*a6^2*x34*a3^6*a2^6*a1^3 + 224*a6*a5*x34*a3^6*a2^6*a1^3 - 252*a5^2*x34*a3^6*a2^6*a1^3 + 288*a6*x34^2*a3^6*a2^6*a1^3 + 288*a5*x34^2*a3^6*a2^6*a1^3 - 224*x34^3*a3^6*a2^6*a1^3 - 72*a6^2*a3^7*a2^6*a1^3 + 64*a6*a5*a3^7*a2^6*a1^3 - 72*a5^2*a3^7*a2^6*a1^3 + 176*a6*x34*a3^7*a2^6*a1^3 + 176*a5*x34*a3^7*a2^6*a1^3 - 208*x34^2*a3^7*a2^6*a1^3 + 44*a6*a3^8*a2^6*a1^3 + 44*a5*a3^8*a2^6*a1^3 - 108*x34*a3^8*a2^6*a1^3 - 24*a3^9*a2^6*a1^3 + 8*a6^6*a5^6*x34^2*a1^4 - 4*a6^6*a5^5*x34^3*a1^4 - 4*a6^5*a5^6*x34^3*a1^4 + 24*a6^6*a5^4*x34^4*a1^4 - 24*a6^5*a5^5*x34^4*a1^4 + 24*a6^4*a5^6*x34^4*a1^4 - 4*a6^6*a5^3*x34^5*a1^4 - 24*a6^5*a5^4*x34^5*a1^4 - 24*a6^4*a5^5*x34^5*a1^4 - 4*a6^3*a5^6*x34^5*a1^4 + 8*a6^6*a5^2*x34^6*a1^4 - 4*a6^5*a5^3*x34^6*a1^4 + 24*a6^4*a5^4*x34^6*a1^4 - 4*a6^3*a5^5*x34^6*a1^4 + 8*a6^2*a5^6*x34^6*a1^4 + 8*a6^6*a5^6*x34*a3*a1^4 - 10*a6^6*a5^5*x34^2*a3*a1^4 - 10*a6^5*a5^6*x34^2*a3*a1^4 + 68*a6^6*a5^4*x34^3*a3*a1^4 - 144*a6^5*a5^5*x34^3*a3*a1^4 + 68*a6^4*a5^6*x34^3*a3*a1^4 - 48*a6^6*a5^3*x34^4*a3*a1^4 - 12*a6^5*a5^4*x34^4*a3*a1^4 - 12*a6^4*a5^5*x34^4*a3*a1^4 - 48*a6^3*a5^6*x34^4*a3*a1^4 + 50*a6^6*a5^2*x34^5*a3*a1^4 - 72*a6^5*a5^3*x34^5*a3*a1^4 + 252*a6^4*a5^4*x34^5*a3*a1^4 - 72*a6^3*a5^5*x34^5*a3*a1^4 + 50*a6^2*a5^6*x34^5*a3*a1^4 - 8*a6^6*a5*x34^6*a3*a1^4 + 2*a6^5*a5^2*x34^6*a3*a1^4 - 28*a6^4*a5^3*x34^6*a3*a1^4 - 28*a6^3*a5^4*x34^6*a3*a1^4 + 2*a6^2*a5^5*x34^6*a3*a1^4 - 8*a6*a5^6*x34^6*a3*a1^4 + 8*a6^6*a5^6*a3^2*a1^4 - 6*a6^6*a5^5*x34*a3^2*a1^4 - 6*a6^5*a5^6*x34*a3^2*a1^4 + 92*a6^6*a5^4*x34^2*a3^2*a1^4 - 288*a6^5*a5^5*x34^2*a3^2*a1^4 + 92*a6^4*a5^6*x34^2*a3^2*a1^4 - 156*a6^6*a5^3*x34^3*a3^2*a1^4 + 228*a6^5*a5^4*x34^3*a3^2*a1^4 + 228*a6^4*a5^5*x34^3*a3^2*a1^4 - 156*a6^3*a5^6*x34^3*a3^2*a1^4 + 162*a6^6*a5^2*x34^4*a3^2*a1^4 - 264*a6^5*a5^3*x34^4*a3^2*a1^4 + 468*a6^4*a5^4*x34^4*a3^2*a1^4 - 264*a6^3*a5^5*x34^4*a3^2*a1^4 + 162*a6^2*a5^6*x34^4*a3^2*a1^4 - 46*a6^6*a5*x34^5*a3^2*a1^4 + 12*a6^5*a5^2*x34^5*a3^2*a1^4 - 132*a6^4*a5^3*x34^5*a3^2*a1^4 - 132*a6^3*a5^4*x34^5*a3^2*a1^4 + 12*a6^2*a5^5*x34^5*a3^2*a1^4 - 46*a6*a5^6*x34^5*a3^2*a1^4 + 8*a6^6*x34^6*a3^2*a1^4 + 2*a6^5*a5*x34^6*a3^2*a1^4 + 32*a6^4*a5^2*x34^6*a3^2*a1^4 - 4*a6^3*a5^3*x34^6*a3^2*a1^4 + 32*a6^2*a5^4*x34^6*a3^2*a1^4 + 2*a6*a5^5*x34^6*a3^2*a1^4 + 8*a5^6*x34^6*a3^2*a1^4 - 4*a6^6*a5^5*a3^3*a1^4 - 4*a6^5*a5^6*a3^3*a1^4 + 48*a6^6*a5^4*x34*a3^3*a1^4 - 288*a6^5*a5^5*x34*a3^3*a1^4 + 48*a6^4*a5^6*x34*a3^3*a1^4 - 224*a6^6*a5^3*x34^2*a3^3*a1^4 + 552*a6^5*a5^4*x34^2*a3^3*a1^4 + 552*a6^4*a5^5*x34^2*a3^3*a1^4 - 224*a6^3*a5^6*x34^2*a3^3*a1^4 + 304*a6^6*a5^2*x34^3*a3^3*a1^4 - 512*a6^5*a5^3*x34^3*a3^3*a1^4 - 24*a6^4*a5^4*x34^3*a3^3*a1^4 - 512*a6^3*a5^5*x34^3*a3^3*a1^4 + 304*a6^2*a5^6*x34^3*a3^3*a1^4 - 138*a6^6*a5*x34^4*a3^3*a1^4 + 66*a6^5*a5^2*x34^4*a3^3*a1^4 - 96*a6^4*a5^3*x34^4*a3^3*a1^4 - 96*a6^3*a5^4*x34^4*a3^3*a1^4 + 66*a6^2*a5^5*x34^4*a3^3*a1^4 - 138*a6*a5^6*x34^4*a3^3*a1^4 + 44*a6^6*x34^5*a3^3*a1^4 - 36*a6^5*a5*x34^5*a3^3*a1^4 + 228*a6^4*a5^2*x34^5*a3^3*a1^4 - 120*a6^3*a5^3*x34^5*a3^3*a1^4 + 228*a6^2*a5^4*x34^5*a3^3*a1^4 - 36*a6*a5^5*x34^5*a3^3*a1^4 + 44*a5^6*x34^5*a3^3*a1^4 - 4*a6^5*x34^6*a3^3*a1^4 - 28*a6^4*a5*x34^6*a3^3*a1^4 - 4*a6^3*a5^2*x34^6*a3^3*a1^4 - 4*a6^2*a5^3*x34^6*a3^3*a1^4 - 28*a6*a5^4*x34^6*a3^3*a1^4 - 4*a5^5*x34^6*a3^3*a1^4 + 24*a6^6*a5^4*a3^4*a1^4 - 144*a6^5*a5^5*a3^4*a1^4 + 24*a6^4*a5^6*a3^4*a1^4 - 180*a6^6*a5^3*x34*a3^4*a1^4 + 600*a6^5*a5^4*x34*a3^4*a1^4 + 600*a6^4*a5^5*x34*a3^4*a1^4 - 180*a6^3*a5^6*x34*a3^4*a1^4 + 352*a6^6*a5^2*x34^2*a3^4*a1^4 - 576*a6^5*a5^3*x34^2*a3^4*a1^4 - 1152*a6^4*a5^4*x34^2*a3^4*a1^4 - 576*a6^3*a5^5*x34^2*a3^4*a1^4 + 352*a6^2*a5^6*x34^2*a3^4*a1^4 - 280*a6^6*a5*x34^3*a3^4*a1^4 + 220*a6^5*a5^2*x34^3*a3^4*a1^4 + 520*a6^4*a5^3*x34^3*a3^4*a1^4 + 520*a6^3*a5^4*x34^3*a3^4*a1^4 + 220*a6^2*a5^5*x34^3*a3^4*a1^4 - 280*a6*a5^6*x34^3*a3^4*a1^4 + 124*a6^6*x34^4*a3^4*a1^4 - 102*a6^5*a5*x34^4*a3^4*a1^4 + 228*a6^4*a5^2*x34^4*a3^4*a1^4 - 396*a6^3*a5^3*x34^4*a3^4*a1^4 + 228*a6^2*a5^4*x34^4*a3^4*a1^4 - 102*a6*a5^5*x34^4*a3^4*a1^4 + 124*a5^6*x34^4*a3^4*a1^4 - 48*a6^5*x34^5*a3^4*a1^4 - 60*a6^4*a5*x34^5*a3^4*a1^4 + 12*a6^3*a5^2*x34^5*a3^4*a1^4 + 12*a6^2*a5^3*x34^5*a3^4*a1^4 - 60*a6*a5^4*x34^5*a3^4*a1^4 - 48*a5^5*x34^5*a3^4*a1^4 + 24*a6^4*x34^6*a3^4*a1^4 - 28*a6^3*a5*x34^6*a3^4*a1^4 + 32*a6^2*a5^2*x34^6*a3^4*a1^4 - 28*a6*a5^3*x34^6*a3^4*a1^4 + 24*a5^4*x34^6*a3^4*a1^4 - 72*a6^6*a5^3*a3^5*a1^4 + 240*a6^5*a5^4*a3^5*a1^4 + 240*a6^4*a5^5*a3^5*a1^4 - 72*a6^3*a5^6*a3^5*a1^4 + 240*a6^6*a5^2*x34*a3^5*a1^4 - 384*a6^5*a5^3*x34*a3^5*a1^4 - 1368*a6^4*a5^4*x34*a3^5*a1^4 - 384*a6^3*a5^5*x34*a3^5*a1^4 + 240*a6^2*a5^6*x34*a3^5*a1^4 - 350*a6^6*a5*x34^2*a3^5*a1^4 + 354*a6^5*a5^2*x34^2*a3^5*a1^4 + 1272*a6^4*a5^3*x34^2*a3^5*a1^4 + 1272*a6^3*a5^4*x34^2*a3^5*a1^4 + 354*a6^2*a5^5*x34^2*a3^5*a1^4 - 350*a6*a5^6*x34^2*a3^5*a1^4 + 212*a6^6*x34^3*a3^5*a1^4 - 56*a6^5*a5*x34^3*a3^5*a1^4 - 692*a6^4*a5^2*x34^3*a3^5*a1^4 - 560*a6^3*a5^3*x34^3*a3^5*a1^4 - 692*a6^2*a5^4*x34^3*a3^5*a1^4 - 56*a6*a5^5*x34^3*a3^5*a1^4 + 212*a5^6*x34^3*a3^5*a1^4 - 204*a6^5*x34^4*a3^5*a1^4 + 228*a6^4*a5*x34^4*a3^5*a1^4 + 156*a6^3*a5^2*x34^4*a3^5*a1^4 + 156*a6^2*a5^3*x34^4*a3^5*a1^4 + 228*a6*a5^4*x34^4*a3^5*a1^4 - 204*a5^5*x34^4*a3^5*a1^4 + 120*a6^4*x34^5*a3^5*a1^4 - 216*a6^3*a5*x34^5*a3^5*a1^4 + 192*a6^2*a5^2*x34^5*a3^5*a1^4 - 216*a6*a5^3*x34^5*a3^5*a1^4 + 120*a5^4*x34^5*a3^5*a1^4 - 4*a6^3*x34^6*a3^5*a1^4 + 2*a6^2*a5*x34^6*a3^5*a1^4 + 2*a6*a5^2*x34^6*a3^5*a1^4 - 4*a5^3*x34^6*a3^5*a1^4 + 80*a6^6*a5^2*a3^6*a1^4 - 128*a6^5*a5^3*a3^6*a1^4 - 456*a6^4*a5^4*a3^6*a1^4 - 128*a6^3*a5^5*a3^6*a1^4 + 80*a6^2*a5^6*a3^6*a1^4 - 238*a6^6*a5*x34*a3^6*a1^4 + 266*a6^5*a5^2*x34*a3^6*a1^4 + 1064*a6^4*a5^3*x34*a3^6*a1^4 + 1064*a6^3*a5^4*x34*a3^6*a1^4 + 266*a6^2*a5^5*x34*a3^6*a1^4 - 238*a6*a5^6*x34*a3^6*a1^4 + 220*a6^6*x34^2*a3^6*a1^4 + 56*a6^5*a5*x34^2*a3^6*a1^4 - 1612*a6^4*a5^2*x34^2*a3^6*a1^4 - 448*a6^3*a5^3*x34^2*a3^6*a1^4 - 1612*a6^2*a5^4*x34^2*a3^6*a1^4 + 56*a6*a5^5*x34^2*a3^6*a1^4 + 220*a5^6*x34^2*a3^6*a1^4 - 420*a6^5*x34^3*a3^6*a1^4 + 924*a6^4*a5*x34^3*a3^6*a1^4 + 420*a6^3*a5^2*x34^3*a3^6*a1^4 + 420*a6^2*a5^3*x34^3*a3^6*a1^4 + 924*a6*a5^4*x34^3*a3^6*a1^4 - 420*a5^5*x34^3*a3^6*a1^4 + 264*a6^4*x34^4*a3^6*a1^4 - 688*a6^3*a5*x34^4*a3^6*a1^4 + 512*a6^2*a5^2*x34^4*a3^6*a1^4 - 688*a6*a5^3*x34^4*a3^6*a1^4 + 264*a5^4*x34^4*a3^6*a1^4 - 28*a6^3*x34^5*a3^6*a1^4 + 14*a6^2*a5*x34^5*a3^6*a1^4 + 14*a6*a5^2*x34^5*a3^6*a1^4 - 28*a5^3*x34^5*a3^6*a1^4 + 8*a6^2*x34^6*a3^6*a1^4 - 8*a6*a5*x34^6*a3^6*a1^4 + 8*a5^2*x34^6*a3^6*a1^4 - 68*a6^6*a5*a3^7*a1^4 + 76*a6^5*a5^2*a3^7*a1^4 + 304*a6^4*a5^3*a3^7*a1^4 + 304*a6^3*a5^4*a3^7*a1^4 + 76*a6^2*a5^5*a3^7*a1^4 - 68*a6*a5^6*a3^7*a1^4 + 128*a6^6*x34*a3^7*a1^4 + 64*a6^5*a5*x34*a3^7*a1^4 - 1184*a6^4*a5^2*x34*a3^7*a1^4 - 224*a6^3*a5^3*x34*a3^7*a1^4 - 1184*a6^2*a5^4*x34*a3^7*a1^4 + 64*a6*a5^5*x34*a3^7*a1^4 + 128*a5^6*x34*a3^7*a1^4 - 456*a6^5*x34^2*a3^7*a1^4 + 1224*a6^4*a5*x34^2*a3^7*a1^4 + 504*a6^3*a5^2*x34^2*a3^7*a1^4 + 504*a6^2*a5^3*x34^2*a3^7*a1^4 + 1224*a6*a5^4*x34^2*a3^7*a1^4 - 456*a5^5*x34^2*a3^7*a1^4 + 336*a6^4*x34^3*a3^7*a1^4 - 1152*a6^3*a5*x34^3*a3^7*a1^4 + 768*a6^2*a5^2*x34^3*a3^7*a1^4 - 1152*a6*a5^3*x34^3*a3^7*a1^4 + 336*a5^4*x34^3*a3^7*a1^4 - 80*a6^3*x34^4*a3^7*a1^4 + 40*a6^2*a5*x34^4*a3^7*a1^4 + 40*a6*a5^2*x34^4*a3^7*a1^4 - 80*a5^3*x34^4*a3^7*a1^4 + 48*a6^2*x34^5*a3^7*a1^4 - 48*a6*a5*x34^5*a3^7*a1^4 + 48*a5^2*x34^5*a3^7*a1^4 + 32*a6^6*a3^8*a1^4 + 16*a6^5*a5*a3^8*a1^4 - 296*a6^4*a5^2*a3^8*a1^4 - 56*a6^3*a5^3*a3^8*a1^4 - 296*a6^2*a5^4*a3^8*a1^4 + 16*a6*a5^5*a3^8*a1^4 + 32*a5^6*a3^8*a1^4 - 252*a6^5*x34*a3^8*a1^4 + 720*a6^4*a5*x34*a3^8*a1^4 + 288*a6^3*a5^2*x34*a3^8*a1^4 + 288*a6^2*a5^3*x34*a3^8*a1^4 + 720*a6*a5^4*x34*a3^8*a1^4 - 252*a5^5*x34*a3^8*a1^4 + 264*a6^4*x34^2*a3^8*a1^4 - 1068*a6^3*a5*x34^2*a3^8*a1^4 + 672*a6^2*a5^2*x34^2*a3^8*a1^4 - 1068*a6*a5^3*x34^2*a3^8*a1^4 + 264*a5^4*x34^2*a3^8*a1^4 - 120*a6^3*x34^3*a3^8*a1^4 + 60*a6^2*a5*x34^3*a3^8*a1^4 + 60*a6*a5^2*x34^3*a3^8*a1^4 - 120*a5^3*x34^3*a3^8*a1^4 + 120*a6^2*x34^4*a3^8*a1^4 - 120*a6*a5*x34^4*a3^8*a1^4 + 120*a5^2*x34^4*a3^8*a1^4 - 56*a6^5*a3^9*a1^4 + 160*a6^4*a5*a3^9*a1^4 + 64*a6^3*a5^2*a3^9*a1^4 + 64*a6^2*a5^3*a3^9*a1^4 + 160*a6*a5^4*a3^9*a1^4 - 56*a5^5*a3^9*a1^4 + 120*a6^4*x34*a3^9*a1^4 - 520*a6^3*a5*x34*a3^9*a1^4 + 320*a6^2*a5^2*x34*a3^9*a1^4 - 520*a6*a5^3*x34*a3^9*a1^4 + 120*a5^4*x34*a3^9*a1^4 - 100*a6^3*x34^2*a3^9*a1^4 + 50*a6^2*a5*x34^2*a3^9*a1^4 + 50*a6*a5^2*x34^2*a3^9*a1^4 - 100*a5^3*x34^2*a3^9*a1^4 + 160*a6^2*x34^3*a3^9*a1^4 - 160*a6*a5*x34^3*a3^9*a1^4 + 160*a5^2*x34^3*a3^9*a1^4 + 24*a6^4*a3^10*a1^4 - 104*a6^3*a5*a3^10*a1^4 + 64*a6^2*a5^2*a3^10*a1^4 - 104*a6*a5^3*a3^10*a1^4 + 24*a5^4*a3^10*a1^4 - 44*a6^3*x34*a3^10*a1^4 + 22*a6^2*a5*x34*a3^10*a1^4 + 22*a6*a5^2*x34*a3^10*a1^4 - 44*a5^3*x34*a3^10*a1^4 + 120*a6^2*x34^2*a3^10*a1^4 - 120*a6*a5*x34^2*a3^10*a1^4 + 120*a5^2*x34^2*a3^10*a1^4 - 8*a6^3*a3^11*a1^4 + 4*a6^2*a5*a3^11*a1^4 + 4*a6*a5^2*a3^11*a1^4 - 8*a5^3*a3^11*a1^4 + 48*a6^2*x34*a3^11*a1^4 - 48*a6*a5*x34*a3^11*a1^4 + 48*a5^2*x34*a3^11*a1^4 + 8*a6^2*a3^12*a1^4 - 8*a6*a5*a3^12*a1^4 + 8*a5^2*a3^12*a1^4 - 8*a6^6*a5^6*x34*a2*a1^4 + 2*a6^6*a5^5*x34^2*a2*a1^4 + 2*a6^5*a5^6*x34^2*a2*a1^4 - 28*a6^6*a5^4*x34^3*a2*a1^4 - 48*a6^5*a5^5*x34^3*a2*a1^4 - 28*a6^4*a5^6*x34^3*a2*a1^4 - 28*a6^6*a5^3*x34^4*a2*a1^4 + 108*a6^5*a5^4*x34^4*a2*a1^4 + 108*a6^4*a5^5*x34^4*a2*a1^4 - 28*a6^3*a5^6*x34^4*a2*a1^4 + 2*a6^6*a5^2*x34^5*a2*a1^4 - 48*a6^5*a5^3*x34^5*a2*a1^4 + 108*a6^4*a5^4*x34^5*a2*a1^4 - 48*a6^3*a5^5*x34^5*a2*a1^4 + 2*a6^2*a5^6*x34^5*a2*a1^4 - 8*a6^6*a5*x34^6*a2*a1^4 + 2*a6^5*a5^2*x34^6*a2*a1^4 - 28*a6^4*a5^3*x34^6*a2*a1^4 - 28*a6^3*a5^4*x34^6*a2*a1^4 + 2*a6^2*a5^5*x34^6*a2*a1^4 - 8*a6*a5^6*x34^6*a2*a1^4 - 16*a6^6*a5^6*a3*a2*a1^4 + 4*a6^6*a5^5*x34*a3*a2*a1^4 + 4*a6^5*a5^6*x34*a3*a2*a1^4 - 84*a6^6*a5^4*x34^2*a3*a2*a1^4 - 24*a6^5*a5^5*x34^2*a3*a2*a1^4 - 84*a6^4*a5^6*x34^2*a3*a2*a1^4 - 80*a6^6*a5^3*x34^3*a3*a2*a1^4 + 576*a6^5*a5^4*x34^3*a3*a2*a1^4 + 576*a6^4*a5^5*x34^3*a3*a2*a1^4 - 80*a6^3*a5^6*x34^3*a3*a2*a1^4 + 10*a6^6*a5^2*x34^4*a3*a2*a1^4 - 96*a6^5*a5^3*x34^4*a3*a2*a1^4 - 756*a6^4*a5^4*x34^4*a3*a2*a1^4 - 96*a6^3*a5^5*x34^4*a3*a2*a1^4 + 10*a6^2*a5^6*x34^4*a3*a2*a1^4 - 48*a6^6*a5*x34^5*a3*a2*a1^4 + 132*a6^5*a5^2*x34^5*a3*a2*a1^4 - 24*a6^4*a5^3*x34^5*a3*a2*a1^4 - 24*a6^3*a5^4*x34^5*a3*a2*a1^4 + 132*a6^2*a5^5*x34^5*a3*a2*a1^4 - 48*a6*a5^6*x34^5*a3*a2*a1^4 - 8*a6^6*x34^6*a3*a2*a1^4 + 32*a6^3*a5^3*x34^6*a3*a2*a1^4 - 8*a5^6*x34^6*a3*a2*a1^4 + 4*a6^6*a5^5*a3^2*a2*a1^4 + 4*a6^5*a5^6*a3^2*a2*a1^4 - 84*a6^6*a5^4*x34*a3^2*a2*a1^4 + 216*a6^5*a5^5*x34*a3^2*a2*a1^4 - 84*a6^4*a5^6*x34*a3^2*a2*a1^4 - 36*a6^6*a5^3*x34^2*a3^2*a2*a1^4 + 672*a6^5*a5^4*x34^2*a3^2*a2*a1^4 + 672*a6^4*a5^5*x34^2*a3^2*a2*a1^4 - 36*a6^3*a5^6*x34^2*a3^2*a2*a1^4 + 56*a6^6*a5^2*x34^3*a3^2*a2*a1^4 - 40*a6^5*a5^3*x34^3*a3^2*a2*a1^4 - 3348*a6^4*a5^4*x34^3*a3^2*a2*a1^4 - 40*a6^3*a5^5*x34^3*a3^2*a2*a1^4 + 56*a6^2*a5^6*x34^3*a3^2*a2*a1^4 - 120*a6^6*a5*x34^4*a3^2*a2*a1^4 + 222*a6^5*a5^2*x34^4*a3^2*a2*a1^4 + 1056*a6^4*a5^3*x34^4*a3^2*a2*a1^4 + 1056*a6^3*a5^4*x34^4*a3^2*a2*a1^4 + 222*a6^2*a5^5*x34^4*a3^2*a2*a1^4 - 120*a6*a5^6*x34^4*a3^2*a2*a1^4 - 46*a6^6*x34^5*a3^2*a2*a1^4 + 120*a6^5*a5*x34^5*a3^2*a2*a1^4 - 408*a6^4*a5^2*x34^5*a3^2*a2*a1^4 + 56*a6^3*a5^3*x34^5*a3^2*a2*a1^4 - 408*a6^2*a5^4*x34^5*a3^2*a2*a1^4 + 120*a6*a5^5*x34^5*a3^2*a2*a1^4 - 46*a5^6*x34^5*a3^2*a2*a1^4 + 2*a6^5*x34^6*a3^2*a2*a1^4 + 36*a6^3*a5^2*x34^6*a3^2*a2*a1^4 + 36*a6^2*a5^3*x34^6*a3^2*a2*a1^4 + 2*a5^5*x34^6*a3^2*a2*a1^4 - 56*a6^6*a5^4*a3^3*a2*a1^4 + 144*a6^5*a5^5*a3^3*a2*a1^4 - 56*a6^4*a5^6*a3^3*a2*a1^4 + 88*a6^6*a5^3*x34*a3^3*a2*a1^4 + 192*a6^5*a5^4*x34*a3^3*a2*a1^4 + 192*a6^4*a5^5*x34*a3^3*a2*a1^4 + 88*a6^3*a5^6*x34*a3^3*a2*a1^4 + 164*a6^6*a5^2*x34^2*a3^3*a2*a1^4 - 160*a6^5*a5^3*x34^2*a3^3*a2*a1^4 - 3672*a6^4*a5^4*x34^2*a3^3*a2*a1^4 - 160*a6^3*a5^5*x34^2*a3^3*a2*a1^4 + 164*a6^2*a5^6*x34^2*a3^3*a2*a1^4 - 128*a6^6*a5*x34^3*a3^3*a2*a1^4 - 528*a6^5*a5^2*x34^3*a3^3*a2*a1^4 + 3136*a6^4*a5^3*x34^3*a3^3*a2*a1^4 + 3136*a6^3*a5^4*x34^3*a3^3*a2*a1^4 - 528*a6^2*a5^5*x34^3*a3^3*a2*a1^4 - 128*a6*a5^6*x34^3*a3^3*a2*a1^4 - 138*a6^6*x34^4*a3^3*a2*a1^4 + 744*a6^5*a5*x34^4*a3^3*a2*a1^4 - 1284*a6^4*a5^2*x34^4*a3^3*a2*a1^4 - 968*a6^3*a5^3*x34^4*a3^3*a2*a1^4 - 1284*a6^2*a5^4*x34^4*a3^3*a2*a1^4 + 744*a6*a5^5*x34^4*a3^3*a2*a1^4 - 138*a5^6*x34^4*a3^3*a2*a1^4 - 36*a6^5*x34^5*a3^3*a2*a1^4 + 144*a6^4*a5*x34^5*a3^3*a2*a1^4 + 80*a6^3*a5^2*x34^5*a3^3*a2*a1^4 + 80*a6^2*a5^3*x34^5*a3^3*a2*a1^4 + 144*a6*a5^4*x34^5*a3^3*a2*a1^4 - 36*a5^5*x34^5*a3^3*a2*a1^4 - 28*a6^4*x34^6*a3^3*a2*a1^4 + 32*a6^3*a5*x34^6*a3^3*a2*a1^4 + 36*a6^2*a5^2*x34^6*a3^3*a2*a1^4 + 32*a6*a5^3*x34^6*a3^3*a2*a1^4 - 28*a5^4*x34^6*a3^3*a2*a1^4 + 44*a6^6*a5^3*a3^4*a2*a1^4 + 96*a6^5*a5^4*a3^4*a2*a1^4 + 96*a6^4*a5^5*a3^4*a2*a1^4 + 44*a6^3*a5^6*a3^4*a2*a1^4 + 190*a6^6*a5^2*x34*a3^4*a2*a1^4 - 200*a6^5*a5^3*x34*a3^4*a2*a1^4 - 2160*a6^4*a5^4*x34*a3^4*a2*a1^4 - 200*a6^3*a5^5*x34*a3^4*a2*a1^4 + 190*a6^2*a5^6*x34*a3^4*a2*a1^4 - 24*a6^6*a5*x34^2*a3^4*a2*a1^4 - 2034*a6^5*a5^2*x34^2*a3^4*a2*a1^4 + 4008*a6^4*a5^3*x34^2*a3^4*a2*a1^4 + 4008*a6^3*a5^4*x34^2*a3^4*a2*a1^4 - 2034*a6^2*a5^5*x34^2*a3^4*a2*a1^4 - 24*a6*a5^6*x34^2*a3^4*a2*a1^4 - 280*a6^6*x34^3*a3^4*a2*a1^4 + 1920*a6^5*a5*x34^3*a3^4*a2*a1^4 - 300*a6^4*a5^2*x34^3*a3^4*a2*a1^4 - 4560*a6^3*a5^3*x34^3*a3^4*a2*a1^4 - 300*a6^2*a5^4*x34^3*a3^4*a2*a1^4 + 1920*a6*a5^5*x34^3*a3^4*a2*a1^4 - 280*a5^6*x34^3*a3^4*a2*a1^4 - 102*a6^5*x34^4*a3^4*a2*a1^4 - 576*a6^4*a5*x34^4*a3^4*a2*a1^4 + 616*a6^3*a5^2*x34^4*a3^4*a2*a1^4 + 616*a6^2*a5^3*x34^4*a3^4*a2*a1^4 - 576*a6*a5^4*x34^4*a3^4*a2*a1^4 - 102*a5^5*x34^4*a3^4*a2*a1^4 - 60*a6^4*x34^5*a3^4*a2*a1^4 + 336*a6^3*a5*x34^5*a3^4*a2*a1^4 - 192*a6^2*a5^2*x34^5*a3^4*a2*a1^4 + 336*a6*a5^3*x34^5*a3^4*a2*a1^4 - 60*a5^4*x34^5*a3^4*a2*a1^4 - 28*a6^3*x34^6*a3^4*a2*a1^4 - 28*a5^3*x34^6*a3^4*a2*a1^4 + 76*a6^6*a5^2*a3^5*a2*a1^4 - 80*a6^5*a5^3*a3^5*a2*a1^4 - 864*a6^4*a5^4*a3^5*a2*a1^4 - 80*a6^3*a5^5*a3^5*a2*a1^4 + 76*a6^2*a5^6*a3^5*a2*a1^4 + 48*a6^6*a5*x34*a3^5*a2*a1^4 - 2124*a6^5*a5^2*x34*a3^5*a2*a1^4 + 2928*a6^4*a5^3*x34*a3^5*a2*a1^4 + 2928*a6^3*a5^4*x34*a3^5*a2*a1^4 - 2124*a6^2*a5^5*x34*a3^5*a2*a1^4 + 48*a6*a5^6*x34*a3^5*a2*a1^4 - 350*a6^6*x34^2*a3^5*a2*a1^4 + 2616*a6^5*a5*x34^2*a3^5*a2*a1^4 + 2316*a6^4*a5^2*x34^2*a3^5*a2*a1^4 - 7928*a6^3*a5^3*x34^2*a3^5*a2*a1^4 + 2316*a6^2*a5^4*x34^2*a3^5*a2*a1^4 + 2616*a6*a5^5*x34^2*a3^5*a2*a1^4 - 350*a5^6*x34^2*a3^5*a2*a1^4 - 56*a6^5*x34^3*a3^5*a2*a1^4 - 3600*a6^4*a5*x34^3*a3^5*a2*a1^4 + 2248*a6^3*a5^2*x34^3*a3^5*a2*a1^4 + 2248*a6^2*a5^3*x34^3*a3^5*a2*a1^4 - 3600*a6*a5^4*x34^3*a3^5*a2*a1^4 - 56*a5^5*x34^3*a3^5*a2*a1^4 + 228*a6^4*x34^4*a3^5*a2*a1^4 + 1344*a6^3*a5*x34^4*a3^5*a2*a1^4 - 1908*a6^2*a5^2*x34^4*a3^5*a2*a1^4 + 1344*a6*a5^3*x34^4*a3^5*a2*a1^4 + 228*a5^4*x34^4*a3^5*a2*a1^4 - 216*a6^3*x34^5*a3^5*a2*a1^4 + 120*a6^2*a5*x34^5*a3^5*a2*a1^4 + 120*a6*a5^2*x34^5*a3^5*a2*a1^4 - 216*a5^3*x34^5*a3^5*a2*a1^4 + 2*a6^2*x34^6*a3^5*a2*a1^4 + 2*a5^2*x34^6*a3^5*a2*a1^4 + 16*a6^6*a5*a3^6*a2*a1^4 - 708*a6^5*a5^2*a3^6*a2*a1^4 + 976*a6^4*a5^3*a3^6*a2*a1^4 + 976*a6^3*a5^4*a3^6*a2*a1^4 - 708*a6^2*a5^5*a3^6*a2*a1^4 + 16*a6*a5^6*a3^6*a2*a1^4 - 238*a6^6*x34*a3^6*a2*a1^4 + 1848*a6^5*a5*x34*a3^6*a2*a1^4 + 2436*a6^4*a5^2*x34*a3^6*a2*a1^4 - 6104*a6^3*a5^3*x34*a3^6*a2*a1^4 + 2436*a6^2*a5^4*x34*a3^6*a2*a1^4 + 1848*a6*a5^5*x34*a3^6*a2*a1^4 - 238*a5^6*x34*a3^6*a2*a1^4 + 56*a6^5*x34^2*a3^6*a2*a1^4 - 5904*a6^4*a5*x34^2*a3^6*a2*a1^4 + 3344*a6^3*a5^2*x34^2*a3^6*a2*a1^4 + 3344*a6^2*a5^3*x34^2*a3^6*a2*a1^4 - 5904*a6*a5^4*x34^2*a3^6*a2*a1^4 + 56*a5^5*x34^2*a3^6*a2*a1^4 + 924*a6^4*x34^3*a3^6*a2*a1^4 + 2688*a6^3*a5*x34^3*a3^6*a2*a1^4 - 4956*a6^2*a5^2*x34^3*a3^6*a2*a1^4 + 2688*a6*a5^3*x34^3*a3^6*a2*a1^4 + 924*a5^4*x34^3*a3^6*a2*a1^4 - 688*a6^3*x34^4*a3^6*a2*a1^4 + 600*a6^2*a5*x34^4*a3^6*a2*a1^4 + 600*a6*a5^2*x34^4*a3^6*a2*a1^4 - 688*a5^3*x34^4*a3^6*a2*a1^4 + 14*a6^2*x34^5*a3^6*a2*a1^4 + 14*a5^2*x34^5*a3^6*a2*a1^4 - 8*a6*x34^6*a3^6*a2*a1^4 - 8*a5*x34^6*a3^6*a2*a1^4 - 68*a6^6*a3^7*a2*a1^4 + 528*a6^5*a5*a3^7*a2*a1^4 + 696*a6^4*a5^2*a3^7*a2*a1^4 - 1744*a6^3*a5^3*a3^7*a2*a1^4 + 696*a6^2*a5^4*a3^7*a2*a1^4 + 528*a6*a5^5*a3^7*a2*a1^4 - 68*a5^6*a3^7*a2*a1^4 + 64*a6^5*x34*a3^7*a2*a1^4 - 4032*a6^4*a5*x34*a3^7*a2*a1^4 + 2224*a6^3*a5^2*x34*a3^7*a2*a1^4 + 2224*a6^2*a5^3*x34*a3^7*a2*a1^4 - 4032*a6*a5^4*x34*a3^7*a2*a1^4 + 64*a5^5*x34*a3^7*a2*a1^4 + 1224*a6^4*x34^2*a3^7*a2*a1^4 + 2880*a6^3*a5*x34^2*a3^7*a2*a1^4 - 5880*a6^2*a5^2*x34^2*a3^7*a2*a1^4 + 2880*a6*a5^3*x34^2*a3^7*a2*a1^4 + 1224*a5^4*x34^2*a3^7*a2*a1^4 - 1152*a6^3*x34^3*a3^7*a2*a1^4 + 1200*a6^2*a5*x34^3*a3^7*a2*a1^4 + 1200*a6*a5^2*x34^3*a3^7*a2*a1^4 - 1152*a5^3*x34^3*a3^7*a2*a1^4 + 40*a6^2*x34^4*a3^7*a2*a1^4 + 40*a5^2*x34^4*a3^7*a2*a1^4 - 48*a6*x34^5*a3^7*a2*a1^4 - 48*a5*x34^5*a3^7*a2*a1^4 + 16*a6^5*a3^8*a2*a1^4 - 1008*a6^4*a5*a3^8*a2*a1^4 + 556*a6^3*a5^2*a3^8*a2*a1^4 + 556*a6^2*a5^3*a3^8*a2*a1^4 - 1008*a6*a5^4*a3^8*a2*a1^4 + 16*a5^5*a3^8*a2*a1^4 + 720*a6^4*x34*a3^8*a2*a1^4 + 1584*a6^3*a5*x34*a3^8*a2*a1^4 - 3348*a6^2*a5^2*x34*a3^8*a2*a1^4 + 1584*a6*a5^3*x34*a3^8*a2*a1^4 + 720*a5^4*x34*a3^8*a2*a1^4 - 1068*a6^3*x34^2*a3^8*a2*a1^4 + 1200*a6^2*a5*x34^2*a3^8*a2*a1^4 + 1200*a6*a5^2*x34^2*a3^8*a2*a1^4 - 1068*a5^3*x34^2*a3^8*a2*a1^4 + 60*a6^2*x34^3*a3^8*a2*a1^4 + 60*a5^2*x34^3*a3^8*a2*a1^4 - 120*a6*x34^4*a3^8*a2*a1^4 - 120*a5*x34^4*a3^8*a2*a1^4 + 160*a6^4*a3^9*a2*a1^4 + 352*a6^3*a5*a3^9*a2*a1^4 - 744*a6^2*a5^2*a3^9*a2*a1^4 + 352*a6*a5^3*a3^9*a2*a1^4 + 160*a5^4*a3^9*a2*a1^4 - 520*a6^3*x34*a3^9*a2*a1^4 + 600*a6^2*a5*x34*a3^9*a2*a1^4 + 600*a6*a5^2*x34*a3^9*a2*a1^4 - 520*a5^3*x34*a3^9*a2*a1^4 + 50*a6^2*x34^2*a3^9*a2*a1^4 + 50*a5^2*x34^2*a3^9*a2*a1^4 - 160*a6*x34^3*a3^9*a2*a1^4 - 160*a5*x34^3*a3^9*a2*a1^4 - 104*a6^3*a3^10*a2*a1^4 + 120*a6^2*a5*a3^10*a2*a1^4 + 120*a6*a5^2*a3^10*a2*a1^4 - 104*a5^3*a3^10*a2*a1^4 + 22*a6^2*x34*a3^10*a2*a1^4 + 22*a5^2*x34*a3^10*a2*a1^4 - 120*a6*x34^2*a3^10*a2*a1^4 - 120*a5*x34^2*a3^10*a2*a1^4 + 4*a6^2*a3^11*a2*a1^4 + 4*a5^2*a3^11*a2*a1^4 - 48*a6*x34*a3^11*a2*a1^4 - 48*a5*x34*a3^11*a2*a1^4 - 8*a6*a3^12*a2*a1^4 - 8*a5*a3^12*a2*a1^4 + 8*a6^6*a5^6*a2^2*a1^4 + 2*a6^6*a5^5*x34*a2^2*a1^4 + 2*a6^5*a5^6*x34*a2^2*a1^4 + 32*a6^6*a5^4*x34^2*a2^2*a1^4 + 32*a6^4*a5^6*x34^2*a2^2*a1^4 - 4*a6^6*a5^3*x34^3*a2^2*a1^4 + 36*a6^5*a5^4*x34^3*a2^2*a1^4 + 36*a6^4*a5^5*x34^3*a2^2*a1^4 - 4*a6^3*a5^6*x34^3*a2^2*a1^4 + 32*a6^6*a5^2*x34^4*a2^2*a1^4 + 36*a6^5*a5^3*x34^4*a2^2*a1^4 - 432*a6^4*a5^4*x34^4*a2^2*a1^4 + 36*a6^3*a5^5*x34^4*a2^2*a1^4 + 32*a6^2*a5^6*x34^4*a2^2*a1^4 + 2*a6^6*a5*x34^5*a2^2*a1^4 + 36*a6^4*a5^3*x34^5*a2^2*a1^4 + 36*a6^3*a5^4*x34^5*a2^2*a1^4 + 2*a6*a5^6*x34^5*a2^2*a1^4 + 8*a6^6*x34^6*a2^2*a1^4 + 2*a6^5*a5*x34^6*a2^2*a1^4 + 32*a6^4*a5^2*x34^6*a2^2*a1^4 - 4*a6^3*a5^3*x34^6*a2^2*a1^4 + 32*a6^2*a5^4*x34^6*a2^2*a1^4 + 2*a6*a5^5*x34^6*a2^2*a1^4 + 8*a5^6*x34^6*a2^2*a1^4 + 4*a6^6*a5^5*a3*a2^2*a1^4 + 4*a6^5*a5^6*a3*a2^2*a1^4 + 64*a6^6*a5^4*x34*a3*a2^2*a1^4 + 120*a6^5*a5^5*x34*a3*a2^2*a1^4 + 64*a6^4*a5^6*x34*a3*a2^2*a1^4 + 24*a6^6*a5^3*x34^2*a3*a2^2*a1^4 - 300*a6^5*a5^4*x34^2*a3*a2^2*a1^4 - 300*a6^4*a5^5*x34^2*a3*a2^2*a1^4 + 24*a6^3*a5^6*x34^2*a3*a2^2*a1^4 + 164*a6^6*a5^2*x34^3*a3*a2^2*a1^4 + 8*a6^5*a5^3*x34^3*a3*a2^2*a1^4 - 972*a6^4*a5^4*x34^3*a3*a2^2*a1^4 + 8*a6^3*a5^5*x34^3*a3*a2^2*a1^4 + 164*a6^2*a5^6*x34^3*a3*a2^2*a1^4 + 10*a6^6*a5*x34^4*a3*a2^2*a1^4 - 408*a6^5*a5^2*x34^4*a3*a2^2*a1^4 + 936*a6^4*a5^3*x34^4*a3*a2^2*a1^4 + 936*a6^3*a5^4*x34^4*a3*a2^2*a1^4 - 408*a6^2*a5^5*x34^4*a3*a2^2*a1^4 + 10*a6*a5^6*x34^4*a3*a2^2*a1^4 + 50*a6^6*x34^5*a3*a2^2*a1^4 + 132*a6^5*a5*x34^5*a3*a2^2*a1^4 - 216*a6^4*a5^2*x34^5*a3*a2^2*a1^4 - 160*a6^3*a5^3*x34^5*a3*a2^2*a1^4 - 216*a6^2*a5^4*x34^5*a3*a2^2*a1^4 + 132*a6*a5^5*x34^5*a3*a2^2*a1^4 + 50*a5^6*x34^5*a3*a2^2*a1^4 + 2*a6^5*x34^6*a3*a2^2*a1^4 + 36*a6^3*a5^2*x34^6*a3*a2^2*a1^4 + 36*a6^2*a5^3*x34^6*a3*a2^2*a1^4 + 2*a5^5*x34^6*a3*a2^2*a1^4 + 64*a6^6*a5^4*a3^2*a2^2*a1^4 + 120*a6^5*a5^5*a3^2*a2^2*a1^4 + 64*a6^4*a5^6*a3^2*a2^2*a1^4 + 96*a6^6*a5^3*x34*a3^2*a2^2*a1^4 - 1116*a6^5*a5^4*x34*a3^2*a2^2*a1^4 - 1116*a6^4*a5^5*x34*a3^2*a2^2*a1^4 + 96*a6^3*a5^6*x34*a3^2*a2^2*a1^4 - 132*a6^6*a5^2*x34^2*a3^2*a2^2*a1^4 + 564*a6^5*a5^3*x34^2*a3^2*a2^2*a1^4 + 468*a6^4*a5^4*x34^2*a3^2*a2^2*a1^4 + 564*a6^3*a5^5*x34^2*a3^2*a2^2*a1^4 - 132*a6^2*a5^6*x34^2*a3^2*a2^2*a1^4 + 56*a6^6*a5*x34^3*a3^2*a2^2*a1^4 - 876*a6^5*a5^2*x34^3*a3^2*a2^2*a1^4 + 2192*a6^4*a5^3*x34^3*a3^2*a2^2*a1^4 + 2192*a6^3*a5^4*x34^3*a3^2*a2^2*a1^4 - 876*a6^2*a5^5*x34^3*a3^2*a2^2*a1^4 + 56*a6*a5^6*x34^3*a3^2*a2^2*a1^4 + 162*a6^6*x34^4*a3^2*a2^2*a1^4 + 222*a6^5*a5*x34^4*a3^2*a2^2*a1^4 - 768*a6^4*a5^2*x34^4*a3^2*a2^2*a1^4 - 1932*a6^3*a5^3*x34^4*a3^2*a2^2*a1^4 - 768*a6^2*a5^4*x34^4*a3^2*a2^2*a1^4 + 222*a6*a5^5*x34^4*a3^2*a2^2*a1^4 + 162*a5^6*x34^4*a3^2*a2^2*a1^4 + 12*a6^5*x34^5*a3^2*a2^2*a1^4 - 408*a6^4*a5*x34^5*a3^2*a2^2*a1^4 + 972*a6^3*a5^2*x34^5*a3^2*a2^2*a1^4 + 972*a6^2*a5^3*x34^5*a3^2*a2^2*a1^4 - 408*a6*a5^4*x34^5*a3^2*a2^2*a1^4 + 12*a5^5*x34^5*a3^2*a2^2*a1^4 + 32*a6^4*x34^6*a3^2*a2^2*a1^4 + 36*a6^3*a5*x34^6*a3^2*a2^2*a1^4 - 432*a6^2*a5^2*x34^6*a3^2*a2^2*a1^4 + 36*a6*a5^3*x34^6*a3^2*a2^2*a1^4 + 32*a5^4*x34^6*a3^2*a2^2*a1^4 + 64*a6^6*a5^3*a3^3*a2^2*a1^4 - 744*a6^5*a5^4*a3^3*a2^2*a1^4 - 744*a6^4*a5^5*a3^3*a2^2*a1^4 + 64*a6^3*a5^6*a3^3*a2^2*a1^4 - 592*a6^6*a5^2*x34*a3^3*a2^2*a1^4 + 1112*a6^5*a5^3*x34*a3^3*a2^2*a1^4 + 2880*a6^4*a5^4*x34*a3^3*a2^2*a1^4 + 1112*a6^3*a5^5*x34*a3^3*a2^2*a1^4 - 592*a6^2*a5^6*x34*a3^3*a2^2*a1^4 + 164*a6^6*a5*x34^2*a3^3*a2^2*a1^4 + 576*a6^5*a5^2*x34^2*a3^3*a2^2*a1^4 + 128*a6^4*a5^3*x34^2*a3^3*a2^2*a1^4 + 128*a6^3*a5^4*x34^2*a3^3*a2^2*a1^4 + 576*a6^2*a5^5*x34^2*a3^3*a2^2*a1^4 + 164*a6*a5^6*x34^2*a3^3*a2^2*a1^4 + 304*a6^6*x34^3*a3^3*a2^2*a1^4 - 528*a6^5*a5*x34^3*a3^3*a2^2*a1^4 - 1464*a6^4*a5^2*x34^3*a3^3*a2^2*a1^4 - 3184*a6^3*a5^3*x34^3*a3^3*a2^2*a1^4 - 1464*a6^2*a5^4*x34^3*a3^3*a2^2*a1^4 - 528*a6*a5^5*x34^3*a3^3*a2^2*a1^4 + 304*a5^6*x34^3*a3^3*a2^2*a1^4 + 66*a6^5*x34^4*a3^3*a2^2*a1^4 - 1284*a6^4*a5*x34^4*a3^3*a2^2*a1^4 + 3128*a6^3*a5^2*x34^4*a3^3*a2^2*a1^4 + 3128*a6^2*a5^3*x34^4*a3^3*a2^2*a1^4 - 1284*a6*a5^4*x34^4*a3^3*a2^2*a1^4 + 66*a5^5*x34^4*a3^3*a2^2*a1^4 + 228*a6^4*x34^5*a3^3*a2^2*a1^4 + 80*a6^3*a5*x34^5*a3^3*a2^2*a1^4 - 1836*a6^2*a5^2*x34^5*a3^3*a2^2*a1^4 + 80*a6*a5^3*x34^5*a3^3*a2^2*a1^4 + 228*a5^4*x34^5*a3^3*a2^2*a1^4 - 4*a6^3*x34^6*a3^3*a2^2*a1^4 + 36*a6^2*a5*x34^6*a3^3*a2^2*a1^4 + 36*a6*a5^2*x34^6*a3^3*a2^2*a1^4 - 4*a5^3*x34^6*a3^3*a2^2*a1^4 - 296*a6^6*a5^2*a3^4*a2^2*a1^4 + 556*a6^5*a5^3*a3^4*a2^2*a1^4 + 1440*a6^4*a5^4*a3^4*a2^2*a1^4 + 556*a6^3*a5^5*a3^4*a2^2*a1^4 - 296*a6^2*a5^6*a3^4*a2^2*a1^4 + 190*a6^6*a5*x34*a3^4*a2^2*a1^4 + 1740*a6^5*a5^2*x34*a3^4*a2^2*a1^4 - 2000*a6^4*a5^3*x34*a3^4*a2^2*a1^4 - 2000*a6^3*a5^4*x34*a3^4*a2^2*a1^4 + 1740*a6^2*a5^5*x34*a3^4*a2^2*a1^4 + 190*a6*a5^6*x34*a3^4*a2^2*a1^4 + 352*a6^6*x34^2*a3^4*a2^2*a1^4 - 2034*a6^5*a5*x34^2*a3^4*a2^2*a1^4 - 1632*a6^4*a5^2*x34^2*a3^4*a2^2*a1^4 - 692*a6^3*a5^3*x34^2*a3^4*a2^2*a1^4 - 1632*a6^2*a5^4*x34^2*a3^4*a2^2*a1^4 - 2034*a6*a5^5*x34^2*a3^4*a2^2*a1^4 + 352*a5^6*x34^2*a3^4*a2^2*a1^4 + 220*a6^5*x34^3*a3^4*a2^2*a1^4 - 300*a6^4*a5*x34^3*a3^4*a2^2*a1^4 + 2320*a6^3*a5^2*x34^3*a3^4*a2^2*a1^4 + 2320*a6^2*a5^3*x34^3*a3^4*a2^2*a1^4 - 300*a6*a5^4*x34^3*a3^4*a2^2*a1^4 + 220*a5^5*x34^3*a3^4*a2^2*a1^4 + 228*a6^4*x34^4*a3^4*a2^2*a1^4 + 616*a6^3*a5*x34^4*a3^4*a2^2*a1^4 - 1908*a6^2*a5^2*x34^4*a3^4*a2^2*a1^4 + 616*a6*a5^3*x34^4*a3^4*a2^2*a1^4 + 228*a5^4*x34^4*a3^4*a2^2*a1^4 + 12*a6^3*x34^5*a3^4*a2^2*a1^4 - 192*a6^2*a5*x34^5*a3^4*a2^2*a1^4 - 192*a6*a5^2*x34^5*a3^4*a2^2*a1^4 + 12*a5^3*x34^5*a3^4*a2^2*a1^4 + 32*a6^2*x34^6*a3^4*a2^2*a1^4 + 32*a5^2*x34^6*a3^4*a2^2*a1^4 + 76*a6^6*a5*a3^5*a2^2*a1^4 + 696*a6^5*a5^2*a3^5*a2^2*a1^4 - 800*a6^4*a5^3*a3^5*a2^2*a1^4 - 800*a6^3*a5^4*a3^5*a2^2*a1^4 + 696*a6^2*a5^5*a3^5*a2^2*a1^4 + 76*a6*a5^6*a3^5*a2^2*a1^4 + 240*a6^6*x34*a3^5*a2^2*a1^4 - 2124*a6^5*a5*x34*a3^5*a2^2*a1^4 - 1080*a6^4*a5^2*x34*a3^5*a2^2*a1^4 + 1080*a6^3*a5^3*x34*a3^5*a2^2*a1^4 - 1080*a6^2*a5^4*x34*a3^5*a2^2*a1^4 - 2124*a6*a5^5*x34*a3^5*a2^2*a1^4 + 240*a5^6*x34*a3^5*a2^2*a1^4 + 354*a6^5*x34^2*a3^5*a2^2*a1^4 + 2316*a6^4*a5*x34^2*a3^5*a2^2*a1^4 - 1872*a6^3*a5^2*x34^2*a3^5*a2^2*a1^4 - 1872*a6^2*a5^3*x34^2*a3^5*a2^2*a1^4 + 2316*a6*a5^4*x34^2*a3^5*a2^2*a1^4 + 354*a5^5*x34^2*a3^5*a2^2*a1^4 - 692*a6^4*x34^3*a3^5*a2^2*a1^4 + 2248*a6^3*a5*x34^3*a3^5*a2^2*a1^4 + 2844*a6^2*a5^2*x34^3*a3^5*a2^2*a1^4 + 2248*a6*a5^3*x34^3*a3^5*a2^2*a1^4 - 692*a5^4*x34^3*a3^5*a2^2*a1^4 + 156*a6^3*x34^4*a3^5*a2^2*a1^4 - 1908*a6^2*a5*x34^4*a3^5*a2^2*a1^4 - 1908*a6*a5^2*x34^4*a3^5*a2^2*a1^4 + 156*a5^3*x34^4*a3^5*a2^2*a1^4 + 192*a6^2*x34^5*a3^5*a2^2*a1^4 + 120*a6*a5*x34^5*a3^5*a2^2*a1^4 + 192*a5^2*x34^5*a3^5*a2^2*a1^4 + 2*a6*x34^6*a3^5*a2^2*a1^4 + 2*a5*x34^6*a3^5*a2^2*a1^4 + 80*a6^6*a3^6*a2^2*a1^4 - 708*a6^5*a5*a3^6*a2^2*a1^4 - 360*a6^4*a5^2*a3^6*a2^2*a1^4 + 360*a6^3*a5^3*a3^6*a2^2*a1^4 - 360*a6^2*a5^4*a3^6*a2^2*a1^4 - 708*a6*a5^5*a3^6*a2^2*a1^4 + 80*a5^6*a3^6*a2^2*a1^4 + 266*a6^5*x34*a3^6*a2^2*a1^4 + 2436*a6^4*a5*x34*a3^6*a2^2*a1^4 - 2800*a6^3*a5^2*x34*a3^6*a2^2*a1^4 - 2800*a6^2*a5^3*x34*a3^6*a2^2*a1^4 + 2436*a6*a5^4*x34*a3^6*a2^2*a1^4 + 266*a5^5*x34*a3^6*a2^2*a1^4 - 1612*a6^4*x34^2*a3^6*a2^2*a1^4 + 3344*a6^3*a5*x34^2*a3^6*a2^2*a1^4 + 7668*a6^2*a5^2*x34^2*a3^6*a2^2*a1^4 + 3344*a6*a5^3*x34^2*a3^6*a2^2*a1^4 - 1612*a5^4*x34^2*a3^6*a2^2*a1^4 + 420*a6^3*x34^3*a3^6*a2^2*a1^4 - 4956*a6^2*a5*x34^3*a3^6*a2^2*a1^4 - 4956*a6*a5^2*x34^3*a3^6*a2^2*a1^4 + 420*a5^3*x34^3*a3^6*a2^2*a1^4 + 512*a6^2*x34^4*a3^6*a2^2*a1^4 + 600*a6*a5*x34^4*a3^6*a2^2*a1^4 + 512*a5^2*x34^4*a3^6*a2^2*a1^4 + 14*a6*x34^5*a3^6*a2^2*a1^4 + 14*a5*x34^5*a3^6*a2^2*a1^4 + 8*x34^6*a3^6*a2^2*a1^4 + 76*a6^5*a3^7*a2^2*a1^4 + 696*a6^4*a5*a3^7*a2^2*a1^4 - 800*a6^3*a5^2*a3^7*a2^2*a1^4 - 800*a6^2*a5^3*a3^7*a2^2*a1^4 + 696*a6*a5^4*a3^7*a2^2*a1^4 + 76*a5^5*a3^7*a2^2*a1^4 - 1184*a6^4*x34*a3^7*a2^2*a1^4 + 2224*a6^3*a5*x34*a3^7*a2^2*a1^4 + 5760*a6^2*a5^2*x34*a3^7*a2^2*a1^4 + 2224*a6*a5^3*x34*a3^7*a2^2*a1^4 - 1184*a5^4*x34*a3^7*a2^2*a1^4 + 504*a6^3*x34^2*a3^7*a2^2*a1^4 - 5880*a6^2*a5*x34^2*a3^7*a2^2*a1^4 - 5880*a6*a5^2*x34^2*a3^7*a2^2*a1^4 + 504*a5^3*x34^2*a3^7*a2^2*a1^4 + 768*a6^2*x34^3*a3^7*a2^2*a1^4 + 1200*a6*a5*x34^3*a3^7*a2^2*a1^4 + 768*a5^2*x34^3*a3^7*a2^2*a1^4 + 40*a6*x34^4*a3^7*a2^2*a1^4 + 40*a5*x34^4*a3^7*a2^2*a1^4 + 48*x34^5*a3^7*a2^2*a1^4 - 296*a6^4*a3^8*a2^2*a1^4 + 556*a6^3*a5*a3^8*a2^2*a1^4 + 1440*a6^2*a5^2*a3^8*a2^2*a1^4 + 556*a6*a5^3*a3^8*a2^2*a1^4 - 296*a5^4*a3^8*a2^2*a1^4 + 288*a6^3*x34*a3^8*a2^2*a1^4 - 3348*a6^2*a5*x34*a3^8*a2^2*a1^4 - 3348*a6*a5^2*x34*a3^8*a2^2*a1^4 + 288*a5^3*x34*a3^8*a2^2*a1^4 + 672*a6^2*x34^2*a3^8*a2^2*a1^4 + 1200*a6*a5*x34^2*a3^8*a2^2*a1^4 + 672*a5^2*x34^2*a3^8*a2^2*a1^4 + 60*a6*x34^3*a3^8*a2^2*a1^4 + 60*a5*x34^3*a3^8*a2^2*a1^4 + 120*x34^4*a3^8*a2^2*a1^4 + 64*a6^3*a3^9*a2^2*a1^4 - 744*a6^2*a5*a3^9*a2^2*a1^4 - 744*a6*a5^2*a3^9*a2^2*a1^4 + 64*a5^3*a3^9*a2^2*a1^4 + 320*a6^2*x34*a3^9*a2^2*a1^4 + 600*a6*a5*x34*a3^9*a2^2*a1^4 + 320*a5^2*x34*a3^9*a2^2*a1^4 + 50*a6*x34^2*a3^9*a2^2*a1^4 + 50*a5*x34^2*a3^9*a2^2*a1^4 + 160*x34^3*a3^9*a2^2*a1^4 + 64*a6^2*a3^10*a2^2*a1^4 + 120*a6*a5*a3^10*a2^2*a1^4 + 64*a5^2*a3^10*a2^2*a1^4 + 22*a6*x34*a3^10*a2^2*a1^4 + 22*a5*x34*a3^10*a2^2*a1^4 + 120*x34^2*a3^10*a2^2*a1^4 + 4*a6*a3^11*a2^2*a1^4 + 4*a5*a3^11*a2^2*a1^4 + 48*x34*a3^11*a2^2*a1^4 + 8*a3^12*a2^2*a1^4 - 4*a6^6*a5^5*a2^3*a1^4 - 4*a6^5*a5^6*a2^3*a1^4 - 28*a6^6*a5^4*x34*a2^3*a1^4 - 48*a6^5*a5^5*x34*a2^3*a1^4 - 28*a6^4*a5^6*x34*a2^3*a1^4 - 4*a6^6*a5^3*x34^2*a2^3*a1^4 + 36*a6^5*a5^4*x34^2*a2^3*a1^4 + 36*a6^4*a5^5*x34^2*a2^3*a1^4 - 4*a6^3*a5^6*x34^2*a2^3*a1^4 - 4*a6^6*a5^2*x34^3*a2^3*a1^4 - 96*a6^5*a5^3*x34^3*a2^3*a1^4 + 144*a6^4*a5^4*x34^3*a2^3*a1^4 - 96*a6^3*a5^5*x34^3*a2^3*a1^4 - 4*a6^2*a5^6*x34^3*a2^3*a1^4 - 28*a6^6*a5*x34^4*a2^3*a1^4 + 36*a6^5*a5^2*x34^4*a2^3*a1^4 + 144*a6^4*a5^3*x34^4*a2^3*a1^4 + 144*a6^3*a5^4*x34^4*a2^3*a1^4 + 36*a6^2*a5^5*x34^4*a2^3*a1^4 - 28*a6*a5^6*x34^4*a2^3*a1^4 - 4*a6^6*x34^5*a2^3*a1^4 - 48*a6^5*a5*x34^5*a2^3*a1^4 + 36*a6^4*a5^2*x34^5*a2^3*a1^4 - 96*a6^3*a5^3*x34^5*a2^3*a1^4 + 36*a6^2*a5^4*x34^5*a2^3*a1^4 - 48*a6*a5^5*x34^5*a2^3*a1^4 - 4*a5^6*x34^5*a2^3*a1^4 - 4*a6^5*x34^6*a2^3*a1^4 - 28*a6^4*a5*x34^6*a2^3*a1^4 - 4*a6^3*a5^2*x34^6*a2^3*a1^4 - 4*a6^2*a5^3*x34^6*a2^3*a1^4 - 28*a6*a5^4*x34^6*a2^3*a1^4 - 4*a5^5*x34^6*a2^3*a1^4 - 56*a6^6*a5^4*a3*a2^3*a1^4 - 96*a6^5*a5^5*a3*a2^3*a1^4 - 56*a6^4*a5^6*a3*a2^3*a1^4 + 24*a6^6*a5^3*x34*a3*a2^3*a1^4 + 216*a6^5*a5^4*x34*a3*a2^3*a1^4 + 216*a6^4*a5^5*x34*a3*a2^3*a1^4 + 24*a6^3*a5^6*x34*a3*a2^3*a1^4 + 24*a6^6*a5^2*x34^2*a3*a2^3*a1^4 - 424*a6^5*a5^3*x34^2*a3*a2^3*a1^4 + 1188*a6^4*a5^4*x34^2*a3*a2^3*a1^4 - 424*a6^3*a5^5*x34^2*a3*a2^3*a1^4 + 24*a6^2*a5^6*x34^2*a3*a2^3*a1^4 - 80*a6^6*a5*x34^3*a3*a2^3*a1^4 + 8*a6^5*a5^2*x34^3*a3*a2^3*a1^4 - 192*a6^4*a5^3*x34^3*a3*a2^3*a1^4 - 192*a6^3*a5^4*x34^3*a3*a2^3*a1^4 + 8*a6^2*a5^5*x34^3*a3*a2^3*a1^4 - 80*a6*a5^6*x34^3*a3*a2^3*a1^4 - 48*a6^6*x34^4*a3*a2^3*a1^4 - 96*a6^5*a5*x34^4*a3*a2^3*a1^4 + 936*a6^4*a5^2*x34^4*a3*a2^3*a1^4 - 1248*a6^3*a5^3*x34^4*a3*a2^3*a1^4 + 936*a6^2*a5^4*x34^4*a3*a2^3*a1^4 - 96*a6*a5^5*x34^4*a3*a2^3*a1^4 - 48*a5^6*x34^4*a3*a2^3*a1^4 - 72*a6^5*x34^5*a3*a2^3*a1^4 - 24*a6^4*a5*x34^5*a3*a2^3*a1^4 - 160*a6^3*a5^2*x34^5*a3*a2^3*a1^4 - 160*a6^2*a5^3*x34^5*a3*a2^3*a1^4 - 24*a6*a5^4*x34^5*a3*a2^3*a1^4 - 72*a5^5*x34^5*a3*a2^3*a1^4 - 28*a6^4*x34^6*a3*a2^3*a1^4 + 32*a6^3*a5*x34^6*a3*a2^3*a1^4 + 36*a6^2*a5^2*x34^6*a3*a2^3*a1^4 + 32*a6*a5^3*x34^6*a3*a2^3*a1^4 - 28*a5^4*x34^6*a3*a2^3*a1^4 + 24*a6^6*a5^3*a3^2*a2^3*a1^4 + 216*a6^5*a5^4*a3^2*a2^3*a1^4 + 216*a6^4*a5^5*a3^2*a2^3*a1^4 + 24*a6^3*a5^6*a3^2*a2^3*a1^4 + 96*a6^6*a5^2*x34*a3^2*a2^3*a1^4 - 696*a6^5*a5^3*x34*a3^2*a2^3*a1^4 + 2700*a6^4*a5^4*x34*a3^2*a2^3*a1^4 - 696*a6^3*a5^5*x34*a3^2*a2^3*a1^4 + 96*a6^2*a5^6*x34*a3^2*a2^3*a1^4 - 36*a6^6*a5*x34^2*a3^2*a2^3*a1^4 + 564*a6^5*a5^2*x34^2*a3^2*a2^3*a1^4 - 2632*a6^4*a5^3*x34^2*a3^2*a2^3*a1^4 - 2632*a6^3*a5^4*x34^2*a3^2*a2^3*a1^4 + 564*a6^2*a5^5*x34^2*a3^2*a2^3*a1^4 - 36*a6*a5^6*x34^2*a3^2*a2^3*a1^4 - 156*a6^6*x34^3*a3^2*a2^3*a1^4 - 40*a6^5*a5*x34^3*a3^2*a2^3*a1^4 + 2192*a6^4*a5^2*x34^3*a3^2*a2^3*a1^4 - 1008*a6^3*a5^3*x34^3*a3^2*a2^3*a1^4 + 2192*a6^2*a5^4*x34^3*a3^2*a2^3*a1^4 - 40*a6*a5^5*x34^3*a3^2*a2^3*a1^4 - 156*a5^6*x34^3*a3^2*a2^3*a1^4 - 264*a6^5*x34^4*a3^2*a2^3*a1^4 + 1056*a6^4*a5*x34^4*a3^2*a2^3*a1^4 - 1932*a6^3*a5^2*x34^4*a3^2*a2^3*a1^4 - 1932*a6^2*a5^3*x34^4*a3^2*a2^3*a1^4 + 1056*a6*a5^4*x34^4*a3^2*a2^3*a1^4 - 264*a5^5*x34^4*a3^2*a2^3*a1^4 - 132*a6^4*x34^5*a3^2*a2^3*a1^4 + 56*a6^3*a5*x34^5*a3^2*a2^3*a1^4 + 972*a6^2*a5^2*x34^5*a3^2*a2^3*a1^4 + 56*a6*a5^3*x34^5*a3^2*a2^3*a1^4 - 132*a5^4*x34^5*a3^2*a2^3*a1^4 - 4*a6^3*x34^6*a3^2*a2^3*a1^4 + 36*a6^2*a5*x34^6*a3^2*a2^3*a1^4 + 36*a6*a5^2*x34^6*a3^2*a2^3*a1^4 - 4*a5^3*x34^6*a3^2*a2^3*a1^4 + 64*a6^6*a5^2*a3^3*a2^3*a1^4 - 464*a6^5*a5^3*a3^3*a2^3*a1^4 + 1800*a6^4*a5^4*a3^3*a2^3*a1^4 - 464*a6^3*a5^5*a3^3*a2^3*a1^4 + 64*a6^2*a5^6*a3^3*a2^3*a1^4 + 88*a6^6*a5*x34*a3^3*a2^3*a1^4 + 1112*a6^5*a5^2*x34*a3^3*a2^3*a1^4 - 4880*a6^4*a5^3*x34*a3^3*a2^3*a1^4 - 4880*a6^3*a5^4*x34*a3^3*a2^3*a1^4 + 1112*a6^2*a5^5*x34*a3^3*a2^3*a1^4 + 88*a6*a5^6*x34*a3^3*a2^3*a1^4 - 224*a6^6*x34^2*a3^3*a2^3*a1^4 - 160*a6^5*a5*x34^2*a3^3*a2^3*a1^4 + 128*a6^4*a5^2*x34^2*a3^3*a2^3*a1^4 + 6528*a6^3*a5^3*x34^2*a3^3*a2^3*a1^4 + 128*a6^2*a5^4*x34^2*a3^3*a2^3*a1^4 - 160*a6*a5^5*x34^2*a3^3*a2^3*a1^4 - 224*a5^6*x34^2*a3^3*a2^3*a1^4 - 512*a6^5*x34^3*a3^3*a2^3*a1^4 + 3136*a6^4*a5*x34^3*a3^3*a2^3*a1^4 - 3184*a6^3*a5^2*x34^3*a3^3*a2^3*a1^4 - 3184*a6^2*a5^3*x34^3*a3^3*a2^3*a1^4 + 3136*a6*a5^4*x34^3*a3^3*a2^3*a1^4 - 512*a5^5*x34^3*a3^3*a2^3*a1^4 - 96*a6^4*x34^4*a3^3*a2^3*a1^4 - 968*a6^3*a5*x34^4*a3^3*a2^3*a1^4 + 3128*a6^2*a5^2*x34^4*a3^3*a2^3*a1^4 - 968*a6*a5^3*x34^4*a3^3*a2^3*a1^4 - 96*a5^4*x34^4*a3^3*a2^3*a1^4 - 120*a6^3*x34^5*a3^3*a2^3*a1^4 + 80*a6^2*a5*x34^5*a3^3*a2^3*a1^4 + 80*a6*a5^2*x34^5*a3^3*a2^3*a1^4 - 120*a5^3*x34^5*a3^3*a2^3*a1^4 - 4*a6^2*x34^6*a3^3*a2^3*a1^4 + 32*a6*a5*x34^6*a3^3*a2^3*a1^4 - 4*a5^2*x34^6*a3^3*a2^3*a1^4 + 44*a6^6*a5*a3^4*a2^3*a1^4 + 556*a6^5*a5^2*a3^4*a2^3*a1^4 - 2440*a6^4*a5^3*a3^4*a2^3*a1^4 - 2440*a6^3*a5^4*a3^4*a2^3*a1^4 + 556*a6^2*a5^5*a3^4*a2^3*a1^4 + 44*a6*a5^6*a3^4*a2^3*a1^4 - 180*a6^6*x34*a3^4*a2^3*a1^4 - 200*a6^5*a5*x34*a3^4*a2^3*a1^4 - 2000*a6^4*a5^2*x34*a3^4*a2^3*a1^4 + 10800*a6^3*a5^3*x34*a3^4*a2^3*a1^4 - 2000*a6^2*a5^4*x34*a3^4*a2^3*a1^4 - 200*a6*a5^5*x34*a3^4*a2^3*a1^4 - 180*a5^6*x34*a3^4*a2^3*a1^4 - 576*a6^5*x34^2*a3^4*a2^3*a1^4 + 4008*a6^4*a5*x34^2*a3^4*a2^3*a1^4 - 692*a6^3*a5^2*x34^2*a3^4*a2^3*a1^4 - 692*a6^2*a5^3*x34^2*a3^4*a2^3*a1^4 + 4008*a6*a5^4*x34^2*a3^4*a2^3*a1^4 - 576*a5^5*x34^2*a3^4*a2^3*a1^4 + 520*a6^4*x34^3*a3^4*a2^3*a1^4 - 4560*a6^3*a5*x34^3*a3^4*a2^3*a1^4 + 2320*a6^2*a5^2*x34^3*a3^4*a2^3*a1^4 - 4560*a6*a5^3*x34^3*a3^4*a2^3*a1^4 + 520*a5^4*x34^3*a3^4*a2^3*a1^4 - 396*a6^3*x34^4*a3^4*a2^3*a1^4 + 616*a6^2*a5*x34^4*a3^4*a2^3*a1^4 + 616*a6*a5^2*x34^4*a3^4*a2^3*a1^4 - 396*a5^3*x34^4*a3^4*a2^3*a1^4 + 12*a6^2*x34^5*a3^4*a2^3*a1^4 + 336*a6*a5*x34^5*a3^4*a2^3*a1^4 + 12*a5^2*x34^5*a3^4*a2^3*a1^4 - 28*a6*x34^6*a3^4*a2^3*a1^4 - 28*a5*x34^6*a3^4*a2^3*a1^4 - 72*a6^6*a3^5*a2^3*a1^4 - 80*a6^5*a5*a3^5*a2^3*a1^4 - 800*a6^4*a5^2*a3^5*a2^3*a1^4 + 4320*a6^3*a5^3*a3^5*a2^3*a1^4 - 800*a6^2*a5^4*a3^5*a2^3*a1^4 - 80*a6*a5^5*a3^5*a2^3*a1^4 - 72*a5^6*a3^5*a2^3*a1^4 - 384*a6^5*x34*a3^5*a2^3*a1^4 + 2928*a6^4*a5*x34*a3^5*a2^3*a1^4 + 1080*a6^3*a5^2*x34*a3^5*a2^3*a1^4 + 1080*a6^2*a5^3*x34*a3^5*a2^3*a1^4 + 2928*a6*a5^4*x34*a3^5*a2^3*a1^4 - 384*a5^5*x34*a3^5*a2^3*a1^4 + 1272*a6^4*x34^2*a3^5*a2^3*a1^4 - 7928*a6^3*a5*x34^2*a3^5*a2^3*a1^4 - 1872*a6^2*a5^2*x34^2*a3^5*a2^3*a1^4 - 7928*a6*a5^3*x34^2*a3^5*a2^3*a1^4 + 1272*a5^4*x34^2*a3^5*a2^3*a1^4 - 560*a6^3*x34^3*a3^5*a2^3*a1^4 + 2248*a6^2*a5*x34^3*a3^5*a2^3*a1^4 + 2248*a6*a5^2*x34^3*a3^5*a2^3*a1^4 - 560*a5^3*x34^3*a3^5*a2^3*a1^4 + 156*a6^2*x34^4*a3^5*a2^3*a1^4 + 1344*a6*a5*x34^4*a3^5*a2^3*a1^4 + 156*a5^2*x34^4*a3^5*a2^3*a1^4 - 216*a6*x34^5*a3^5*a2^3*a1^4 - 216*a5*x34^5*a3^5*a2^3*a1^4 - 4*x34^6*a3^5*a2^3*a1^4 - 128*a6^5*a3^6*a2^3*a1^4 + 976*a6^4*a5*a3^6*a2^3*a1^4 + 360*a6^3*a5^2*a3^6*a2^3*a1^4 + 360*a6^2*a5^3*a3^6*a2^3*a1^4 + 976*a6*a5^4*a3^6*a2^3*a1^4 - 128*a5^5*a3^6*a2^3*a1^4 + 1064*a6^4*x34*a3^6*a2^3*a1^4 - 6104*a6^3*a5*x34*a3^6*a2^3*a1^4 - 2800*a6^2*a5^2*x34*a3^6*a2^3*a1^4 - 6104*a6*a5^3*x34*a3^6*a2^3*a1^4 + 1064*a5^4*x34*a3^6*a2^3*a1^4 - 448*a6^3*x34^2*a3^6*a2^3*a1^4 + 3344*a6^2*a5*x34^2*a3^6*a2^3*a1^4 + 3344*a6*a5^2*x34^2*a3^6*a2^3*a1^4 - 448*a5^3*x34^2*a3^6*a2^3*a1^4 + 420*a6^2*x34^3*a3^6*a2^3*a1^4 + 2688*a6*a5*x34^3*a3^6*a2^3*a1^4 + 420*a5^2*x34^3*a3^6*a2^3*a1^4 - 688*a6*x34^4*a3^6*a2^3*a1^4 - 688*a5*x34^4*a3^6*a2^3*a1^4 - 28*x34^5*a3^6*a2^3*a1^4 + 304*a6^4*a3^7*a2^3*a1^4 - 1744*a6^3*a5*a3^7*a2^3*a1^4 - 800*a6^2*a5^2*a3^7*a2^3*a1^4 - 1744*a6*a5^3*a3^7*a2^3*a1^4 + 304*a5^4*a3^7*a2^3*a1^4 - 224*a6^3*x34*a3^7*a2^3*a1^4 + 2224*a6^2*a5*x34*a3^7*a2^3*a1^4 + 2224*a6*a5^2*x34*a3^7*a2^3*a1^4 - 224*a5^3*x34*a3^7*a2^3*a1^4 + 504*a6^2*x34^2*a3^7*a2^3*a1^4 + 2880*a6*a5*x34^2*a3^7*a2^3*a1^4 + 504*a5^2*x34^2*a3^7*a2^3*a1^4 - 1152*a6*x34^3*a3^7*a2^3*a1^4 - 1152*a5*x34^3*a3^7*a2^3*a1^4 - 80*x34^4*a3^7*a2^3*a1^4 - 56*a6^3*a3^8*a2^3*a1^4 + 556*a6^2*a5*a3^8*a2^3*a1^4 + 556*a6*a5^2*a3^8*a2^3*a1^4 - 56*a5^3*a3^8*a2^3*a1^4 + 288*a6^2*x34*a3^8*a2^3*a1^4 + 1584*a6*a5*x34*a3^8*a2^3*a1^4 + 288*a5^2*x34*a3^8*a2^3*a1^4 - 1068*a6*x34^2*a3^8*a2^3*a1^4 - 1068*a5*x34^2*a3^8*a2^3*a1^4 - 120*x34^3*a3^8*a2^3*a1^4 + 64*a6^2*a3^9*a2^3*a1^4 + 352*a6*a5*a3^9*a2^3*a1^4 + 64*a5^2*a3^9*a2^3*a1^4 - 520*a6*x34*a3^9*a2^3*a1^4 - 520*a5*x34*a3^9*a2^3*a1^4 - 100*x34^2*a3^9*a2^3*a1^4 - 104*a6*a3^10*a2^3*a1^4 - 104*a5*a3^10*a2^3*a1^4 - 44*x34*a3^10*a2^3*a1^4 - 8*a3^11*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 - 24*a6^5*a5^5*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 28*a6^6*a5^3*x34*a2^4*a1^4 + 108*a6^5*a5^4*x34*a2^4*a1^4 + 108*a6^4*a5^5*x34*a2^4*a1^4 - 28*a6^3*a5^6*x34*a2^4*a1^4 + 32*a6^6*a5^2*x34^2*a2^4*a1^4 + 36*a6^5*a5^3*x34^2*a2^4*a1^4 - 432*a6^4*a5^4*x34^2*a2^4*a1^4 + 36*a6^3*a5^5*x34^2*a2^4*a1^4 + 32*a6^2*a5^6*x34^2*a2^4*a1^4 - 28*a6^6*a5*x34^3*a2^4*a1^4 + 36*a6^5*a5^2*x34^3*a2^4*a1^4 + 144*a6^4*a5^3*x34^3*a2^4*a1^4 + 144*a6^3*a5^4*x34^3*a2^4*a1^4 + 36*a6^2*a5^5*x34^3*a2^4*a1^4 - 28*a6*a5^6*x34^3*a2^4*a1^4 + 24*a6^6*x34^4*a2^4*a1^4 + 108*a6^5*a5*x34^4*a2^4*a1^4 - 432*a6^4*a5^2*x34^4*a2^4*a1^4 + 144*a6^3*a5^3*x34^4*a2^4*a1^4 - 432*a6^2*a5^4*x34^4*a2^4*a1^4 + 108*a6*a5^5*x34^4*a2^4*a1^4 + 24*a5^6*x34^4*a2^4*a1^4 - 24*a6^5*x34^5*a2^4*a1^4 + 108*a6^4*a5*x34^5*a2^4*a1^4 + 36*a6^3*a5^2*x34^5*a2^4*a1^4 + 36*a6^2*a5^3*x34^5*a2^4*a1^4 + 108*a6*a5^4*x34^5*a2^4*a1^4 - 24*a5^5*x34^5*a2^4*a1^4 + 24*a6^4*x34^6*a2^4*a1^4 - 28*a6^3*a5*x34^6*a2^4*a1^4 + 32*a6^2*a5^2*x34^6*a2^4*a1^4 - 28*a6*a5^3*x34^6*a2^4*a1^4 + 24*a5^4*x34^6*a2^4*a1^4 - 56*a6^6*a5^3*a3*a2^4*a1^4 + 216*a6^5*a5^4*a3*a2^4*a1^4 + 216*a6^4*a5^5*a3*a2^4*a1^4 - 56*a6^3*a5^6*a3*a2^4*a1^4 + 64*a6^6*a5^2*x34*a3*a2^4*a1^4 + 216*a6^5*a5^3*x34*a3*a2^4*a1^4 - 2160*a6^4*a5^4*x34*a3*a2^4*a1^4 + 216*a6^3*a5^5*x34*a3*a2^4*a1^4 + 64*a6^2*a5^6*x34*a3*a2^4*a1^4 - 84*a6^6*a5*x34^2*a3*a2^4*a1^4 - 300*a6^5*a5^2*x34^2*a3*a2^4*a1^4 + 1188*a6^4*a5^3*x34^2*a3*a2^4*a1^4 + 1188*a6^3*a5^4*x34^2*a3*a2^4*a1^4 - 300*a6^2*a5^5*x34^2*a3*a2^4*a1^4 - 84*a6*a5^6*x34^2*a3*a2^4*a1^4 + 68*a6^6*x34^3*a3*a2^4*a1^4 + 576*a6^5*a5*x34^3*a3*a2^4*a1^4 - 972*a6^4*a5^2*x34^3*a3*a2^4*a1^4 - 192*a6^3*a5^3*x34^3*a3*a2^4*a1^4 - 972*a6^2*a5^4*x34^3*a3*a2^4*a1^4 + 576*a6*a5^5*x34^3*a3*a2^4*a1^4 + 68*a5^6*x34^3*a3*a2^4*a1^4 - 12*a6^5*x34^4*a3*a2^4*a1^4 - 756*a6^4*a5*x34^4*a3*a2^4*a1^4 + 936*a6^3*a5^2*x34^4*a3*a2^4*a1^4 + 936*a6^2*a5^3*x34^4*a3*a2^4*a1^4 - 756*a6*a5^4*x34^4*a3*a2^4*a1^4 - 12*a5^5*x34^4*a3*a2^4*a1^4 + 252*a6^4*x34^5*a3*a2^4*a1^4 - 24*a6^3*a5*x34^5*a3*a2^4*a1^4 - 216*a6^2*a5^2*x34^5*a3*a2^4*a1^4 - 24*a6*a5^3*x34^5*a3*a2^4*a1^4 + 252*a5^4*x34^5*a3*a2^4*a1^4 - 28*a6^3*x34^6*a3*a2^4*a1^4 - 28*a5^3*x34^6*a3*a2^4*a1^4 + 64*a6^6*a5^2*a3^2*a2^4*a1^4 + 216*a6^5*a5^3*a3^2*a2^4*a1^4 - 2160*a6^4*a5^4*a3^2*a2^4*a1^4 + 216*a6^3*a5^5*a3^2*a2^4*a1^4 + 64*a6^2*a5^6*a3^2*a2^4*a1^4 - 84*a6^6*a5*x34*a3^2*a2^4*a1^4 - 1116*a6^5*a5^2*x34*a3^2*a2^4*a1^4 + 2700*a6^4*a5^3*x34*a3^2*a2^4*a1^4 + 2700*a6^3*a5^4*x34*a3^2*a2^4*a1^4 - 1116*a6^2*a5^5*x34*a3^2*a2^4*a1^4 - 84*a6*a5^6*x34*a3^2*a2^4*a1^4 + 92*a6^6*x34^2*a3^2*a2^4*a1^4 + 672*a6^5*a5*x34^2*a3^2*a2^4*a1^4 + 468*a6^4*a5^2*x34^2*a3^2*a2^4*a1^4 - 2632*a6^3*a5^3*x34^2*a3^2*a2^4*a1^4 + 468*a6^2*a5^4*x34^2*a3^2*a2^4*a1^4 + 672*a6*a5^5*x34^2*a3^2*a2^4*a1^4 + 92*a5^6*x34^2*a3^2*a2^4*a1^4 + 228*a6^5*x34^3*a3^2*a2^4*a1^4 - 3348*a6^4*a5*x34^3*a3^2*a2^4*a1^4 + 2192*a6^3*a5^2*x34^3*a3^2*a2^4*a1^4 + 2192*a6^2*a5^3*x34^3*a3^2*a2^4*a1^4 - 3348*a6*a5^4*x34^3*a3^2*a2^4*a1^4 + 228*a5^5*x34^3*a3^2*a2^4*a1^4 + 468*a6^4*x34^4*a3^2*a2^4*a1^4 + 1056*a6^3*a5*x34^4*a3^2*a2^4*a1^4 - 768*a6^2*a5^2*x34^4*a3^2*a2^4*a1^4 + 1056*a6*a5^3*x34^4*a3^2*a2^4*a1^4 + 468*a5^4*x34^4*a3^2*a2^4*a1^4 - 132*a6^3*x34^5*a3^2*a2^4*a1^4 - 408*a6^2*a5*x34^5*a3^2*a2^4*a1^4 - 408*a6*a5^2*x34^5*a3^2*a2^4*a1^4 - 132*a5^3*x34^5*a3^2*a2^4*a1^4 + 32*a6^2*x34^6*a3^2*a2^4*a1^4 + 32*a5^2*x34^6*a3^2*a2^4*a1^4 - 56*a6^6*a5*a3^3*a2^4*a1^4 - 744*a6^5*a5^2*a3^3*a2^4*a1^4 + 1800*a6^4*a5^3*a3^3*a2^4*a1^4 + 1800*a6^3*a5^4*a3^3*a2^4*a1^4 - 744*a6^2*a5^5*a3^3*a2^4*a1^4 - 56*a6*a5^6*a3^3*a2^4*a1^4 + 48*a6^6*x34*a3^3*a2^4*a1^4 + 192*a6^5*a5*x34*a3^3*a2^4*a1^4 + 2880*a6^4*a5^2*x34*a3^3*a2^4*a1^4 - 4880*a6^3*a5^3*x34*a3^3*a2^4*a1^4 + 2880*a6^2*a5^4*x34*a3^3*a2^4*a1^4 + 192*a6*a5^5*x34*a3^3*a2^4*a1^4 + 48*a5^6*x34*a3^3*a2^4*a1^4 + 552*a6^5*x34^2*a3^3*a2^4*a1^4 - 3672*a6^4*a5*x34^2*a3^3*a2^4*a1^4 + 128*a6^3*a5^2*x34^2*a3^3*a2^4*a1^4 + 128*a6^2*a5^3*x34^2*a3^3*a2^4*a1^4 - 3672*a6*a5^4*x34^2*a3^3*a2^4*a1^4 + 552*a5^5*x34^2*a3^3*a2^4*a1^4 - 24*a6^4*x34^3*a3^3*a2^4*a1^4 + 3136*a6^3*a5*x34^3*a3^3*a2^4*a1^4 - 1464*a6^2*a5^2*x34^3*a3^3*a2^4*a1^4 + 3136*a6*a5^3*x34^3*a3^3*a2^4*a1^4 - 24*a5^4*x34^3*a3^3*a2^4*a1^4 - 96*a6^3*x34^4*a3^3*a2^4*a1^4 - 1284*a6^2*a5*x34^4*a3^3*a2^4*a1^4 - 1284*a6*a5^2*x34^4*a3^3*a2^4*a1^4 - 96*a5^3*x34^4*a3^3*a2^4*a1^4 + 228*a6^2*x34^5*a3^3*a2^4*a1^4 + 144*a6*a5*x34^5*a3^3*a2^4*a1^4 + 228*a5^2*x34^5*a3^3*a2^4*a1^4 - 28*a6*x34^6*a3^3*a2^4*a1^4 - 28*a5*x34^6*a3^3*a2^4*a1^4 + 24*a6^6*a3^4*a2^4*a1^4 + 96*a6^5*a5*a3^4*a2^4*a1^4 + 1440*a6^4*a5^2*a3^4*a2^4*a1^4 - 2440*a6^3*a5^3*a3^4*a2^4*a1^4 + 1440*a6^2*a5^4*a3^4*a2^4*a1^4 + 96*a6*a5^5*a3^4*a2^4*a1^4 + 24*a5^6*a3^4*a2^4*a1^4 + 600*a6^5*x34*a3^4*a2^4*a1^4 - 2160*a6^4*a5*x34*a3^4*a2^4*a1^4 - 2000*a6^3*a5^2*x34*a3^4*a2^4*a1^4 - 2000*a6^2*a5^3*x34*a3^4*a2^4*a1^4 - 2160*a6*a5^4*x34*a3^4*a2^4*a1^4 + 600*a5^5*x34*a3^4*a2^4*a1^4 - 1152*a6^4*x34^2*a3^4*a2^4*a1^4 + 4008*a6^3*a5*x34^2*a3^4*a2^4*a1^4 - 1632*a6^2*a5^2*x34^2*a3^4*a2^4*a1^4 + 4008*a6*a5^3*x34^2*a3^4*a2^4*a1^4 - 1152*a5^4*x34^2*a3^4*a2^4*a1^4 + 520*a6^3*x34^3*a3^4*a2^4*a1^4 - 300*a6^2*a5*x34^3*a3^4*a2^4*a1^4 - 300*a6*a5^2*x34^3*a3^4*a2^4*a1^4 + 520*a5^3*x34^3*a3^4*a2^4*a1^4 + 228*a6^2*x34^4*a3^4*a2^4*a1^4 - 576*a6*a5*x34^4*a3^4*a2^4*a1^4 + 228*a5^2*x34^4*a3^4*a2^4*a1^4 - 60*a6*x34^5*a3^4*a2^4*a1^4 - 60*a5*x34^5*a3^4*a2^4*a1^4 + 24*x34^6*a3^4*a2^4*a1^4 + 240*a6^5*a3^5*a2^4*a1^4 - 864*a6^4*a5*a3^5*a2^4*a1^4 - 800*a6^3*a5^2*a3^5*a2^4*a1^4 - 800*a6^2*a5^3*a3^5*a2^4*a1^4 - 864*a6*a5^4*a3^5*a2^4*a1^4 + 240*a5^5*a3^5*a2^4*a1^4 - 1368*a6^4*x34*a3^5*a2^4*a1^4 + 2928*a6^3*a5*x34*a3^5*a2^4*a1^4 - 1080*a6^2*a5^2*x34*a3^5*a2^4*a1^4 + 2928*a6*a5^3*x34*a3^5*a2^4*a1^4 - 1368*a5^4*x34*a3^5*a2^4*a1^4 + 1272*a6^3*x34^2*a3^5*a2^4*a1^4 + 2316*a6^2*a5*x34^2*a3^5*a2^4*a1^4 + 2316*a6*a5^2*x34^2*a3^5*a2^4*a1^4 + 1272*a5^3*x34^2*a3^5*a2^4*a1^4 - 692*a6^2*x34^3*a3^5*a2^4*a1^4 - 3600*a6*a5*x34^3*a3^5*a2^4*a1^4 - 692*a5^2*x34^3*a3^5*a2^4*a1^4 + 228*a6*x34^4*a3^5*a2^4*a1^4 + 228*a5*x34^4*a3^5*a2^4*a1^4 + 120*x34^5*a3^5*a2^4*a1^4 - 456*a6^4*a3^6*a2^4*a1^4 + 976*a6^3*a5*a3^6*a2^4*a1^4 - 360*a6^2*a5^2*a3^6*a2^4*a1^4 + 976*a6*a5^3*a3^6*a2^4*a1^4 - 456*a5^4*a3^6*a2^4*a1^4 + 1064*a6^3*x34*a3^6*a2^4*a1^4 + 2436*a6^2*a5*x34*a3^6*a2^4*a1^4 + 2436*a6*a5^2*x34*a3^6*a2^4*a1^4 + 1064*a5^3*x34*a3^6*a2^4*a1^4 - 1612*a6^2*x34^2*a3^6*a2^4*a1^4 - 5904*a6*a5*x34^2*a3^6*a2^4*a1^4 - 1612*a5^2*x34^2*a3^6*a2^4*a1^4 + 924*a6*x34^3*a3^6*a2^4*a1^4 + 924*a5*x34^3*a3^6*a2^4*a1^4 + 264*x34^4*a3^6*a2^4*a1^4 + 304*a6^3*a3^7*a2^4*a1^4 + 696*a6^2*a5*a3^7*a2^4*a1^4 + 696*a6*a5^2*a3^7*a2^4*a1^4 + 304*a5^3*a3^7*a2^4*a1^4 - 1184*a6^2*x34*a3^7*a2^4*a1^4 - 4032*a6*a5*x34*a3^7*a2^4*a1^4 - 1184*a5^2*x34*a3^7*a2^4*a1^4 + 1224*a6*x34^2*a3^7*a2^4*a1^4 + 1224*a5*x34^2*a3^7*a2^4*a1^4 + 336*x34^3*a3^7*a2^4*a1^4 - 296*a6^2*a3^8*a2^4*a1^4 - 1008*a6*a5*a3^8*a2^4*a1^4 - 296*a5^2*a3^8*a2^4*a1^4 + 720*a6*x34*a3^8*a2^4*a1^4 + 720*a5*x34*a3^8*a2^4*a1^4 + 264*x34^2*a3^8*a2^4*a1^4 + 160*a6*a3^9*a2^4*a1^4 + 160*a5*a3^9*a2^4*a1^4 + 120*x34*a3^9*a2^4*a1^4 + 24*a3^10*a2^4*a1^4 - 4*a6^6*a5^3*a2^5*a1^4 - 24*a6^5*a5^4*a2^5*a1^4 - 24*a6^4*a5^5*a2^5*a1^4 - 4*a6^3*a5^6*a2^5*a1^4 + 2*a6^6*a5^2*x34*a2^5*a1^4 - 48*a6^5*a5^3*x34*a2^5*a1^4 + 108*a6^4*a5^4*x34*a2^5*a1^4 - 48*a6^3*a5^5*x34*a2^5*a1^4 + 2*a6^2*a5^6*x34*a2^5*a1^4 + 2*a6^6*a5*x34^2*a2^5*a1^4 + 36*a6^4*a5^3*x34^2*a2^5*a1^4 + 36*a6^3*a5^4*x34^2*a2^5*a1^4 + 2*a6*a5^6*x34^2*a2^5*a1^4 - 4*a6^6*x34^3*a2^5*a1^4 - 48*a6^5*a5*x34^3*a2^5*a1^4 + 36*a6^4*a5^2*x34^3*a2^5*a1^4 - 96*a6^3*a5^3*x34^3*a2^5*a1^4 + 36*a6^2*a5^4*x34^3*a2^5*a1^4 - 48*a6*a5^5*x34^3*a2^5*a1^4 - 4*a5^6*x34^3*a2^5*a1^4 - 24*a6^5*x34^4*a2^5*a1^4 + 108*a6^4*a5*x34^4*a2^5*a1^4 + 36*a6^3*a5^2*x34^4*a2^5*a1^4 + 36*a6^2*a5^3*x34^4*a2^5*a1^4 + 108*a6*a5^4*x34^4*a2^5*a1^4 - 24*a5^5*x34^4*a2^5*a1^4 - 24*a6^4*x34^5*a2^5*a1^4 - 48*a6^3*a5*x34^5*a2^5*a1^4 - 48*a6*a5^3*x34^5*a2^5*a1^4 - 24*a5^4*x34^5*a2^5*a1^4 - 4*a6^3*x34^6*a2^5*a1^4 + 2*a6^2*a5*x34^6*a2^5*a1^4 + 2*a6*a5^2*x34^6*a2^5*a1^4 - 4*a5^3*x34^6*a2^5*a1^4 + 4*a6^6*a5^2*a3*a2^5*a1^4 - 96*a6^5*a5^3*a3*a2^5*a1^4 + 216*a6^4*a5^4*a3*a2^5*a1^4 - 96*a6^3*a5^5*a3*a2^5*a1^4 + 4*a6^2*a5^6*a3*a2^5*a1^4 + 4*a6^6*a5*x34*a3*a2^5*a1^4 + 120*a6^5*a5^2*x34*a3*a2^5*a1^4 + 216*a6^4*a5^3*x34*a3*a2^5*a1^4 + 216*a6^3*a5^4*x34*a3*a2^5*a1^4 + 120*a6^2*a5^5*x34*a3*a2^5*a1^4 + 4*a6*a5^6*x34*a3*a2^5*a1^4 - 10*a6^6*x34^2*a3*a2^5*a1^4 - 24*a6^5*a5*x34^2*a3*a2^5*a1^4 - 300*a6^4*a5^2*x34^2*a3*a2^5*a1^4 - 424*a6^3*a5^3*x34^2*a3*a2^5*a1^4 - 300*a6^2*a5^4*x34^2*a3*a2^5*a1^4 - 24*a6*a5^5*x34^2*a3*a2^5*a1^4 - 10*a5^6*x34^2*a3*a2^5*a1^4 - 144*a6^5*x34^3*a3*a2^5*a1^4 + 576*a6^4*a5*x34^3*a3*a2^5*a1^4 + 8*a6^3*a5^2*x34^3*a3*a2^5*a1^4 + 8*a6^2*a5^3*x34^3*a3*a2^5*a1^4 + 576*a6*a5^4*x34^3*a3*a2^5*a1^4 - 144*a5^5*x34^3*a3*a2^5*a1^4 - 12*a6^4*x34^4*a3*a2^5*a1^4 - 96*a6^3*a5*x34^4*a3*a2^5*a1^4 - 408*a6^2*a5^2*x34^4*a3*a2^5*a1^4 - 96*a6*a5^3*x34^4*a3*a2^5*a1^4 - 12*a5^4*x34^4*a3*a2^5*a1^4 - 72*a6^3*x34^5*a3*a2^5*a1^4 + 132*a6^2*a5*x34^5*a3*a2^5*a1^4 + 132*a6*a5^2*x34^5*a3*a2^5*a1^4 - 72*a5^3*x34^5*a3*a2^5*a1^4 + 2*a6^2*x34^6*a3*a2^5*a1^4 + 2*a5^2*x34^6*a3*a2^5*a1^4 + 4*a6^6*a5*a3^2*a2^5*a1^4 + 120*a6^5*a5^2*a3^2*a2^5*a1^4 + 216*a6^4*a5^3*a3^2*a2^5*a1^4 + 216*a6^3*a5^4*a3^2*a2^5*a1^4 + 120*a6^2*a5^5*a3^2*a2^5*a1^4 + 4*a6*a5^6*a3^2*a2^5*a1^4 - 6*a6^6*x34*a3^2*a2^5*a1^4 + 216*a6^5*a5*x34*a3^2*a2^5*a1^4 - 1116*a6^4*a5^2*x34*a3^2*a2^5*a1^4 - 696*a6^3*a5^3*x34*a3^2*a2^5*a1^4 - 1116*a6^2*a5^4*x34*a3^2*a2^5*a1^4 + 216*a6*a5^5*x34*a3^2*a2^5*a1^4 - 6*a5^6*x34*a3^2*a2^5*a1^4 - 288*a6^5*x34^2*a3^2*a2^5*a1^4 + 672*a6^4*a5*x34^2*a3^2*a2^5*a1^4 + 564*a6^3*a5^2*x34^2*a3^2*a2^5*a1^4 + 564*a6^2*a5^3*x34^2*a3^2*a2^5*a1^4 + 672*a6*a5^4*x34^2*a3^2*a2^5*a1^4 - 288*a5^5*x34^2*a3^2*a2^5*a1^4 + 228*a6^4*x34^3*a3^2*a2^5*a1^4 - 40*a6^3*a5*x34^3*a3^2*a2^5*a1^4 - 876*a6^2*a5^2*x34^3*a3^2*a2^5*a1^4 - 40*a6*a5^3*x34^3*a3^2*a2^5*a1^4 + 228*a5^4*x34^3*a3^2*a2^5*a1^4 - 264*a6^3*x34^4*a3^2*a2^5*a1^4 + 222*a6^2*a5*x34^4*a3^2*a2^5*a1^4 + 222*a6*a5^2*x34^4*a3^2*a2^5*a1^4 - 264*a5^3*x34^4*a3^2*a2^5*a1^4 + 12*a6^2*x34^5*a3^2*a2^5*a1^4 + 120*a6*a5*x34^5*a3^2*a2^5*a1^4 + 12*a5^2*x34^5*a3^2*a2^5*a1^4 + 2*a6*x34^6*a3^2*a2^5*a1^4 + 2*a5*x34^6*a3^2*a2^5*a1^4 - 4*a6^6*a3^3*a2^5*a1^4 + 144*a6^5*a5*a3^3*a2^5*a1^4 - 744*a6^4*a5^2*a3^3*a2^5*a1^4 - 464*a6^3*a5^3*a3^3*a2^5*a1^4 - 744*a6^2*a5^4*a3^3*a2^5*a1^4 + 144*a6*a5^5*a3^3*a2^5*a1^4 - 4*a5^6*a3^3*a2^5*a1^4 - 288*a6^5*x34*a3^3*a2^5*a1^4 + 192*a6^4*a5*x34*a3^3*a2^5*a1^4 + 1112*a6^3*a5^2*x34*a3^3*a2^5*a1^4 + 1112*a6^2*a5^3*x34*a3^3*a2^5*a1^4 + 192*a6*a5^4*x34*a3^3*a2^5*a1^4 - 288*a5^5*x34*a3^3*a2^5*a1^4 + 552*a6^4*x34^2*a3^3*a2^5*a1^4 - 160*a6^3*a5*x34^2*a3^3*a2^5*a1^4 + 576*a6^2*a5^2*x34^2*a3^3*a2^5*a1^4 - 160*a6*a5^3*x34^2*a3^3*a2^5*a1^4 + 552*a5^4*x34^2*a3^3*a2^5*a1^4 - 512*a6^3*x34^3*a3^3*a2^5*a1^4 - 528*a6^2*a5*x34^3*a3^3*a2^5*a1^4 - 528*a6*a5^2*x34^3*a3^3*a2^5*a1^4 - 512*a5^3*x34^3*a3^3*a2^5*a1^4 + 66*a6^2*x34^4*a3^3*a2^5*a1^4 + 744*a6*a5*x34^4*a3^3*a2^5*a1^4 + 66*a5^2*x34^4*a3^3*a2^5*a1^4 - 36*a6*x34^5*a3^3*a2^5*a1^4 - 36*a5*x34^5*a3^3*a2^5*a1^4 - 4*x34^6*a3^3*a2^5*a1^4 - 144*a6^5*a3^4*a2^5*a1^4 + 96*a6^4*a5*a3^4*a2^5*a1^4 + 556*a6^3*a5^2*a3^4*a2^5*a1^4 + 556*a6^2*a5^3*a3^4*a2^5*a1^4 + 96*a6*a5^4*a3^4*a2^5*a1^4 - 144*a5^5*a3^4*a2^5*a1^4 + 600*a6^4*x34*a3^4*a2^5*a1^4 - 200*a6^3*a5*x34*a3^4*a2^5*a1^4 + 1740*a6^2*a5^2*x34*a3^4*a2^5*a1^4 - 200*a6*a5^3*x34*a3^4*a2^5*a1^4 + 600*a5^4*x34*a3^4*a2^5*a1^4 - 576*a6^3*x34^2*a3^4*a2^5*a1^4 - 2034*a6^2*a5*x34^2*a3^4*a2^5*a1^4 - 2034*a6*a5^2*x34^2*a3^4*a2^5*a1^4 - 576*a5^3*x34^2*a3^4*a2^5*a1^4 + 220*a6^2*x34^3*a3^4*a2^5*a1^4 + 1920*a6*a5*x34^3*a3^4*a2^5*a1^4 + 220*a5^2*x34^3*a3^4*a2^5*a1^4 - 102*a6*x34^4*a3^4*a2^5*a1^4 - 102*a5*x34^4*a3^4*a2^5*a1^4 - 48*x34^5*a3^4*a2^5*a1^4 + 240*a6^4*a3^5*a2^5*a1^4 - 80*a6^3*a5*a3^5*a2^5*a1^4 + 696*a6^2*a5^2*a3^5*a2^5*a1^4 - 80*a6*a5^3*a3^5*a2^5*a1^4 + 240*a5^4*a3^5*a2^5*a1^4 - 384*a6^3*x34*a3^5*a2^5*a1^4 - 2124*a6^2*a5*x34*a3^5*a2^5*a1^4 - 2124*a6*a5^2*x34*a3^5*a2^5*a1^4 - 384*a5^3*x34*a3^5*a2^5*a1^4 + 354*a6^2*x34^2*a3^5*a2^5*a1^4 + 2616*a6*a5*x34^2*a3^5*a2^5*a1^4 + 354*a5^2*x34^2*a3^5*a2^5*a1^4 - 56*a6*x34^3*a3^5*a2^5*a1^4 - 56*a5*x34^3*a3^5*a2^5*a1^4 - 204*x34^4*a3^5*a2^5*a1^4 - 128*a6^3*a3^6*a2^5*a1^4 - 708*a6^2*a5*a3^6*a2^5*a1^4 - 708*a6*a5^2*a3^6*a2^5*a1^4 - 128*a5^3*a3^6*a2^5*a1^4 + 266*a6^2*x34*a3^6*a2^5*a1^4 + 1848*a6*a5*x34*a3^6*a2^5*a1^4 + 266*a5^2*x34*a3^6*a2^5*a1^4 + 56*a6*x34^2*a3^6*a2^5*a1^4 + 56*a5*x34^2*a3^6*a2^5*a1^4 - 420*x34^3*a3^6*a2^5*a1^4 + 76*a6^2*a3^7*a2^5*a1^4 + 528*a6*a5*a3^7*a2^5*a1^4 + 76*a5^2*a3^7*a2^5*a1^4 + 64*a6*x34*a3^7*a2^5*a1^4 + 64*a5*x34*a3^7*a2^5*a1^4 - 456*x34^2*a3^7*a2^5*a1^4 + 16*a6*a3^8*a2^5*a1^4 + 16*a5*a3^8*a2^5*a1^4 - 252*x34*a3^8*a2^5*a1^4 - 56*a3^9*a2^5*a1^4 + 8*a6^6*a5^2*a2^6*a1^4 - 4*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 4*a6^3*a5^5*a2^6*a1^4 + 8*a6^2*a5^6*a2^6*a1^4 - 8*a6^6*a5*x34*a2^6*a1^4 + 2*a6^5*a5^2*x34*a2^6*a1^4 - 28*a6^4*a5^3*x34*a2^6*a1^4 - 28*a6^3*a5^4*x34*a2^6*a1^4 + 2*a6^2*a5^5*x34*a2^6*a1^4 - 8*a6*a5^6*x34*a2^6*a1^4 + 8*a6^6*x34^2*a2^6*a1^4 + 2*a6^5*a5*x34^2*a2^6*a1^4 + 32*a6^4*a5^2*x34^2*a2^6*a1^4 - 4*a6^3*a5^3*x34^2*a2^6*a1^4 + 32*a6^2*a5^4*x34^2*a2^6*a1^4 + 2*a6*a5^5*x34^2*a2^6*a1^4 + 8*a5^6*x34^2*a2^6*a1^4 - 4*a6^5*x34^3*a2^6*a1^4 - 28*a6^4*a5*x34^3*a2^6*a1^4 - 4*a6^3*a5^2*x34^3*a2^6*a1^4 - 4*a6^2*a5^3*x34^3*a2^6*a1^4 - 28*a6*a5^4*x34^3*a2^6*a1^4 - 4*a5^5*x34^3*a2^6*a1^4 + 24*a6^4*x34^4*a2^6*a1^4 - 28*a6^3*a5*x34^4*a2^6*a1^4 + 32*a6^2*a5^2*x34^4*a2^6*a1^4 - 28*a6*a5^3*x34^4*a2^6*a1^4 + 24*a5^4*x34^4*a2^6*a1^4 - 4*a6^3*x34^5*a2^6*a1^4 + 2*a6^2*a5*x34^5*a2^6*a1^4 + 2*a6*a5^2*x34^5*a2^6*a1^4 - 4*a5^3*x34^5*a2^6*a1^4 + 8*a6^2*x34^6*a2^6*a1^4 - 8*a6*a5*x34^6*a2^6*a1^4 + 8*a5^2*x34^6*a2^6*a1^4 - 16*a6^6*a5*a3*a2^6*a1^4 + 4*a6^5*a5^2*a3*a2^6*a1^4 - 56*a6^4*a5^3*a3*a2^6*a1^4 - 56*a6^3*a5^4*a3*a2^6*a1^4 + 4*a6^2*a5^5*a3*a2^6*a1^4 - 16*a6*a5^6*a3*a2^6*a1^4 + 8*a6^6*x34*a3*a2^6*a1^4 + 4*a6^5*a5*x34*a3*a2^6*a1^4 + 64*a6^4*a5^2*x34*a3*a2^6*a1^4 + 24*a6^3*a5^3*x34*a3*a2^6*a1^4 + 64*a6^2*a5^4*x34*a3*a2^6*a1^4 + 4*a6*a5^5*x34*a3*a2^6*a1^4 + 8*a5^6*x34*a3*a2^6*a1^4 - 10*a6^5*x34^2*a3*a2^6*a1^4 - 84*a6^4*a5*x34^2*a3*a2^6*a1^4 + 24*a6^3*a5^2*x34^2*a3*a2^6*a1^4 + 24*a6^2*a5^3*x34^2*a3*a2^6*a1^4 - 84*a6*a5^4*x34^2*a3*a2^6*a1^4 - 10*a5^5*x34^2*a3*a2^6*a1^4 + 68*a6^4*x34^3*a3*a2^6*a1^4 - 80*a6^3*a5*x34^3*a3*a2^6*a1^4 + 164*a6^2*a5^2*x34^3*a3*a2^6*a1^4 - 80*a6*a5^3*x34^3*a3*a2^6*a1^4 + 68*a5^4*x34^3*a3*a2^6*a1^4 - 48*a6^3*x34^4*a3*a2^6*a1^4 + 10*a6^2*a5*x34^4*a3*a2^6*a1^4 + 10*a6*a5^2*x34^4*a3*a2^6*a1^4 - 48*a5^3*x34^4*a3*a2^6*a1^4 + 50*a6^2*x34^5*a3*a2^6*a1^4 - 48*a6*a5*x34^5*a3*a2^6*a1^4 + 50*a5^2*x34^5*a3*a2^6*a1^4 - 8*a6*x34^6*a3*a2^6*a1^4 - 8*a5*x34^6*a3*a2^6*a1^4 + 8*a6^6*a3^2*a2^6*a1^4 + 4*a6^5*a5*a3^2*a2^6*a1^4 + 64*a6^4*a5^2*a3^2*a2^6*a1^4 + 24*a6^3*a5^3*a3^2*a2^6*a1^4 + 64*a6^2*a5^4*a3^2*a2^6*a1^4 + 4*a6*a5^5*a3^2*a2^6*a1^4 + 8*a5^6*a3^2*a2^6*a1^4 - 6*a6^5*x34*a3^2*a2^6*a1^4 - 84*a6^4*a5*x34*a3^2*a2^6*a1^4 + 96*a6^3*a5^2*x34*a3^2*a2^6*a1^4 + 96*a6^2*a5^3*x34*a3^2*a2^6*a1^4 - 84*a6*a5^4*x34*a3^2*a2^6*a1^4 - 6*a5^5*x34*a3^2*a2^6*a1^4 + 92*a6^4*x34^2*a3^2*a2^6*a1^4 - 36*a6^3*a5*x34^2*a3^2*a2^6*a1^4 - 132*a6^2*a5^2*x34^2*a3^2*a2^6*a1^4 - 36*a6*a5^3*x34^2*a3^2*a2^6*a1^4 + 92*a5^4*x34^2*a3^2*a2^6*a1^4 - 156*a6^3*x34^3*a3^2*a2^6*a1^4 + 56*a6^2*a5*x34^3*a3^2*a2^6*a1^4 + 56*a6*a5^2*x34^3*a3^2*a2^6*a1^4 - 156*a5^3*x34^3*a3^2*a2^6*a1^4 + 162*a6^2*x34^4*a3^2*a2^6*a1^4 - 120*a6*a5*x34^4*a3^2*a2^6*a1^4 + 162*a5^2*x34^4*a3^2*a2^6*a1^4 - 46*a6*x34^5*a3^2*a2^6*a1^4 - 46*a5*x34^5*a3^2*a2^6*a1^4 + 8*x34^6*a3^2*a2^6*a1^4 - 4*a6^5*a3^3*a2^6*a1^4 - 56*a6^4*a5*a3^3*a2^6*a1^4 + 64*a6^3*a5^2*a3^3*a2^6*a1^4 + 64*a6^2*a5^3*a3^3*a2^6*a1^4 - 56*a6*a5^4*a3^3*a2^6*a1^4 - 4*a5^5*a3^3*a2^6*a1^4 + 48*a6^4*x34*a3^3*a2^6*a1^4 + 88*a6^3*a5*x34*a3^3*a2^6*a1^4 - 592*a6^2*a5^2*x34*a3^3*a2^6*a1^4 + 88*a6*a5^3*x34*a3^3*a2^6*a1^4 + 48*a5^4*x34*a3^3*a2^6*a1^4 - 224*a6^3*x34^2*a3^3*a2^6*a1^4 + 164*a6^2*a5*x34^2*a3^3*a2^6*a1^4 + 164*a6*a5^2*x34^2*a3^3*a2^6*a1^4 - 224*a5^3*x34^2*a3^3*a2^6*a1^4 + 304*a6^2*x34^3*a3^3*a2^6*a1^4 - 128*a6*a5*x34^3*a3^3*a2^6*a1^4 + 304*a5^2*x34^3*a3^3*a2^6*a1^4 - 138*a6*x34^4*a3^3*a2^6*a1^4 - 138*a5*x34^4*a3^3*a2^6*a1^4 + 44*x34^5*a3^3*a2^6*a1^4 + 24*a6^4*a3^4*a2^6*a1^4 + 44*a6^3*a5*a3^4*a2^6*a1^4 - 296*a6^2*a5^2*a3^4*a2^6*a1^4 + 44*a6*a5^3*a3^4*a2^6*a1^4 + 24*a5^4*a3^4*a2^6*a1^4 - 180*a6^3*x34*a3^4*a2^6*a1^4 + 190*a6^2*a5*x34*a3^4*a2^6*a1^4 + 190*a6*a5^2*x34*a3^4*a2^6*a1^4 - 180*a5^3*x34*a3^4*a2^6*a1^4 + 352*a6^2*x34^2*a3^4*a2^6*a1^4 - 24*a6*a5*x34^2*a3^4*a2^6*a1^4 + 352*a5^2*x34^2*a3^4*a2^6*a1^4 - 280*a6*x34^3*a3^4*a2^6*a1^4 - 280*a5*x34^3*a3^4*a2^6*a1^4 + 124*x34^4*a3^4*a2^6*a1^4 - 72*a6^3*a3^5*a2^6*a1^4 + 76*a6^2*a5*a3^5*a2^6*a1^4 + 76*a6*a5^2*a3^5*a2^6*a1^4 - 72*a5^3*a3^5*a2^6*a1^4 + 240*a6^2*x34*a3^5*a2^6*a1^4 + 48*a6*a5*x34*a3^5*a2^6*a1^4 + 240*a5^2*x34*a3^5*a2^6*a1^4 - 350*a6*x34^2*a3^5*a2^6*a1^4 - 350*a5*x34^2*a3^5*a2^6*a1^4 + 212*x34^3*a3^5*a2^6*a1^4 + 80*a6^2*a3^6*a2^6*a1^4 + 16*a6*a5*a3^6*a2^6*a1^4 + 80*a5^2*a3^6*a2^6*a1^4 - 238*a6*x34*a3^6*a2^6*a1^4 - 238*a5*x34*a3^6*a2^6*a1^4 + 220*x34^2*a3^6*a2^6*a1^4 - 68*a6*a3^7*a2^6*a1^4 - 68*a5*a3^7*a2^6*a1^4 + 128*x34*a3^7*a2^6*a1^4 + 32*a3^8*a2^6*a1^4 - 8*a6^6*a5^5*x34^2*a1^5 - 8*a6^5*a5^6*x34^2*a1^5 - 4*a6^6*a5^4*x34^3*a1^5 + 48*a6^5*a5^5*x34^3*a1^5 - 4*a6^4*a5^6*x34^3*a1^5 - 4*a6^6*a5^3*x34^4*a1^5 - 24*a6^5*a5^4*x34^4*a1^5 - 24*a6^4*a5^5*x34^4*a1^5 - 4*a6^3*a5^6*x34^4*a1^5 - 8*a6^6*a5^2*x34^5*a1^5 + 48*a6^5*a5^3*x34^5*a1^5 - 24*a6^4*a5^4*x34^5*a1^5 + 48*a6^3*a5^5*x34^5*a1^5 - 8*a6^2*a5^6*x34^5*a1^5 - 8*a6^5*a5^2*x34^6*a1^5 - 4*a6^4*a5^3*x34^6*a1^5 - 4*a6^3*a5^4*x34^6*a1^5 - 8*a6^2*a5^5*x34^6*a1^5 - 8*a6^6*a5^5*x34*a3*a1^5 - 8*a6^5*a5^6*x34*a3*a1^5 - 10*a6^6*a5^4*x34^2*a3*a1^5 + 144*a6^5*a5^5*x34^2*a3*a1^5 - 10*a6^4*a5^6*x34^2*a3*a1^5 + 24*a6^6*a5^3*x34^3*a3*a1^5 - 144*a6^5*a5^4*x34^3*a3*a1^5 - 144*a6^4*a5^5*x34^3*a3*a1^5 + 24*a6^3*a5^6*x34^3*a3*a1^5 - 38*a6^6*a5^2*x34^4*a3*a1^5 + 192*a6^5*a5^3*x34^4*a3*a1^5 - 12*a6^4*a5^4*x34^4*a3*a1^5 + 192*a6^3*a5^5*x34^4*a3*a1^5 - 38*a6^2*a5^6*x34^4*a3*a1^5 + 8*a6^6*a5*x34^5*a3*a1^5 - 48*a6^5*a5^2*x34^5*a3*a1^5 - 72*a6^4*a5^3*x34^5*a3*a1^5 - 72*a6^3*a5^4*x34^5*a3*a1^5 - 48*a6^2*a5^5*x34^5*a3*a1^5 + 8*a6*a5^6*x34^5*a3*a1^5 + 8*a6^5*a5*x34^6*a3*a1^5 + 2*a6^4*a5^2*x34^6*a3*a1^5 + 40*a6^3*a5^3*x34^6*a3*a1^5 + 2*a6^2*a5^4*x34^6*a3*a1^5 + 8*a6*a5^5*x34^6*a3*a1^5 - 8*a6^6*a5^5*a3^2*a1^5 - 8*a6^5*a5^6*a3^2*a1^5 - 6*a6^6*a5^4*x34*a3^2*a1^5 + 144*a6^5*a5^5*x34*a3^2*a1^5 - 6*a6^4*a5^6*x34*a3^2*a1^5 + 68*a6^6*a5^3*x34^2*a3^2*a1^5 - 288*a6^5*a5^4*x34^2*a3^2*a1^5 - 288*a6^4*a5^5*x34^2*a3^2*a1^5 + 68*a6^3*a5^6*x34^2*a3^2*a1^5 - 100*a6^6*a5^2*x34^3*a3^2*a1^5 + 320*a6^5*a5^3*x34^3*a3^2*a1^5 + 228*a6^4*a5^4*x34^3*a3^2*a1^5 + 320*a6^3*a5^5*x34^3*a3^2*a1^5 - 100*a6^2*a5^6*x34^3*a3^2*a1^5 + 42*a6^6*a5*x34^4*a3^2*a1^5 - 120*a6^5*a5^2*x34^4*a3^2*a1^5 - 264*a6^4*a5^3*x34^4*a3^2*a1^5 - 264*a6^3*a5^4*x34^4*a3^2*a1^5 - 120*a6^2*a5^5*x34^4*a3^2*a1^5 + 42*a6*a5^6*x34^4*a3^2*a1^5 - 8*a6^6*x34^5*a3^2*a1^5 + 48*a6^5*a5*x34^5*a3^2*a1^5 + 12*a6^4*a5^2*x34^5*a3^2*a1^5 + 272*a6^3*a5^3*x34^5*a3^2*a1^5 + 12*a6^2*a5^4*x34^5*a3^2*a1^5 + 48*a6*a5^5*x34^5*a3^2*a1^5 - 8*a5^6*x34^5*a3^2*a1^5 - 8*a6^5*x34^6*a3^2*a1^5 + 2*a6^4*a5*x34^6*a3^2*a1^5 - 28*a6^3*a5^2*x34^6*a3^2*a1^5 - 28*a6^2*a5^3*x34^6*a3^2*a1^5 + 2*a6*a5^4*x34^6*a3^2*a1^5 - 8*a5^5*x34^6*a3^2*a1^5 - 4*a6^6*a5^4*a3^3*a1^5 + 96*a6^5*a5^5*a3^3*a1^5 - 4*a6^4*a5^6*a3^3*a1^5 + 88*a6^6*a5^3*x34*a3^3*a1^5 - 288*a6^5*a5^4*x34*a3^3*a1^5 - 288*a6^4*a5^5*x34*a3^3*a1^5 + 88*a6^3*a5^6*x34*a3^3*a1^5 - 180*a6^6*a5^2*x34^2*a3^3*a1^5 + 320*a6^5*a5^3*x34^2*a3^3*a1^5 + 552*a6^4*a5^4*x34^2*a3^3*a1^5 + 320*a6^3*a5^5*x34^2*a3^3*a1^5 - 180*a6^2*a5^6*x34^2*a3^3*a1^5 + 128*a6^6*a5*x34^3*a3^3*a1^5 - 128*a6^5*a5^2*x34^3*a3^3*a1^5 - 512*a6^4*a5^3*x34^3*a3^3*a1^5 - 512*a6^3*a5^4*x34^3*a3^3*a1^5 - 128*a6^2*a5^5*x34^3*a3^3*a1^5 + 128*a6*a5^6*x34^3*a3^3*a1^5 - 44*a6^6*x34^4*a3^3*a1^5 + 72*a6^5*a5*x34^4*a3^3*a1^5 + 66*a6^4*a5^2*x34^4*a3^3*a1^5 + 664*a6^3*a5^3*x34^4*a3^3*a1^5 + 66*a6^2*a5^4*x34^4*a3^3*a1^5 + 72*a6*a5^5*x34^4*a3^3*a1^5 - 44*a5^6*x34^4*a3^3*a1^5 - 36*a6^4*a5*x34^5*a3^3*a1^5 - 136*a6^3*a5^2*x34^5*a3^3*a1^5 - 136*a6^2*a5^3*x34^5*a3^3*a1^5 - 36*a6*a5^4*x34^5*a3^3*a1^5 - 4*a6^4*x34^6*a3^3*a1^5 + 40*a6^3*a5*x34^6*a3^3*a1^5 - 28*a6^2*a5^2*x34^6*a3^3*a1^5 + 40*a6*a5^3*x34^6*a3^3*a1^5 - 4*a5^4*x34^6*a3^3*a1^5 + 44*a6^6*a5^3*a3^4*a1^5 - 144*a6^5*a5^4*a3^4*a1^5 - 144*a6^4*a5^5*a3^4*a1^5 + 44*a6^3*a5^6*a3^4*a1^5 - 170*a6^6*a5^2*x34*a3^4*a1^5 + 160*a6^5*a5^3*x34*a3^4*a1^5 + 600*a6^4*a5^4*x34*a3^4*a1^5 + 160*a6^3*a5^5*x34*a3^4*a1^5 - 170*a6^2*a5^6*x34*a3^4*a1^5 + 214*a6^6*a5*x34^2*a3^4*a1^5 - 24*a6^5*a5^2*x34^2*a3^4*a1^5 - 576*a6^4*a5^3*x34^2*a3^4*a1^5 - 576*a6^3*a5^4*x34^2*a3^4*a1^5 - 24*a6^2*a5^5*x34^2*a3^4*a1^5 + 214*a6*a5^6*x34^2*a3^4*a1^5 - 100*a6^6*x34^3*a3^4*a1^5 - 80*a6^5*a5*x34^3*a3^4*a1^5 + 220*a6^4*a5^2*x34^3*a3^4*a1^5 + 640*a6^3*a5^3*x34^3*a3^4*a1^5 + 220*a6^2*a5^4*x34^3*a3^4*a1^5 - 80*a6*a5^5*x34^3*a3^4*a1^5 - 100*a5^6*x34^3*a3^4*a1^5 + 96*a6^5*x34^4*a3^4*a1^5 - 102*a6^4*a5*x34^4*a3^4*a1^5 - 224*a6^3*a5^2*x34^4*a3^4*a1^5 - 224*a6^2*a5^3*x34^4*a3^4*a1^5 - 102*a6*a5^4*x34^4*a3^4*a1^5 + 96*a5^5*x34^4*a3^4*a1^5 - 48*a6^4*x34^5*a3^4*a1^5 + 192*a6^3*a5*x34^5*a3^4*a1^5 - 168*a6^2*a5^2*x34^5*a3^4*a1^5 + 192*a6*a5^3*x34^5*a3^4*a1^5 - 48*a5^4*x34^5*a3^4*a1^5 - 4*a6^3*x34^6*a3^4*a1^5 + 2*a6^2*a5*x34^6*a3^4*a1^5 + 2*a6*a5^2*x34^6*a3^4*a1^5 - 4*a5^3*x34^6*a3^4*a1^5 - 68*a6^6*a5^2*a3^5*a1^5 + 64*a6^5*a5^3*a3^5*a1^5 + 240*a6^4*a5^4*a3^5*a1^5 + 64*a6^3*a5^5*a3^5*a1^5 - 68*a6^2*a5^6*a3^5*a1^5 + 180*a6^6*a5*x34*a3^5*a1^5 + 48*a6^5*a5^2*x34*a3^5*a1^5 - 384*a6^4*a5^3*x34*a3^5*a1^5 - 384*a6^3*a5^4*x34*a3^5*a1^5 + 48*a6^2*a5^5*x34*a3^5*a1^5 + 180*a6*a5^6*x34*a3^5*a1^5 - 124*a6^6*x34^2*a3^5*a1^5 - 312*a6^5*a5*x34^2*a3^5*a1^5 + 354*a6^4*a5^2*x34^2*a3^5*a1^5 + 88*a6^3*a5^3*x34^2*a3^5*a1^5 + 354*a6^2*a5^4*x34^2*a3^5*a1^5 - 312*a6*a5^5*x34^2*a3^5*a1^5 - 124*a5^6*x34^2*a3^5*a1^5 + 272*a6^5*x34^3*a3^5*a1^5 - 56*a6^4*a5*x34^3*a3^5*a1^5 - 64*a6^3*a5^2*x34^3*a3^5*a1^5 - 64*a6^2*a5^3*x34^3*a3^5*a1^5 - 56*a6*a5^4*x34^3*a3^5*a1^5 + 272*a5^5*x34^3*a3^5*a1^5 - 204*a6^4*x34^4*a3^5*a1^5 + 312*a6^3*a5*x34^4*a3^5*a1^5 - 420*a6^2*a5^2*x34^4*a3^5*a1^5 + 312*a6*a5^3*x34^4*a3^5*a1^5 - 204*a5^4*x34^4*a3^5*a1^5 + 24*a6^3*x34^5*a3^5*a1^5 + 12*a6^2*a5*x34^5*a3^5*a1^5 + 12*a6*a5^2*x34^5*a3^5*a1^5 + 24*a5^3*x34^5*a3^5*a1^5 - 8*a6^2*x34^6*a3^5*a1^5 + 8*a6*a5*x34^6*a3^5*a1^5 - 8*a5^2*x34^6*a3^5*a1^5 + 60*a6^6*a5*a3^6*a1^5 + 16*a6^5*a5^2*a3^6*a1^5 - 128*a6^4*a5^3*a3^6*a1^5 - 128*a6^3*a5^4*a3^6*a1^5 + 16*a6^2*a5^5*a3^6*a1^5 + 60*a6*a5^6*a3^6*a1^5 - 84*a6^6*x34*a3^6*a1^5 - 280*a6^5*a5*x34*a3^6*a1^5 + 266*a6^4*a5^2*x34*a3^6*a1^5 - 168*a6^3*a5^3*x34*a3^6*a1^5 + 266*a6^2*a5^4*x34*a3^6*a1^5 - 280*a6*a5^5*x34*a3^6*a1^5 - 84*a5^6*x34*a3^6*a1^5 + 352*a6^5*x34^2*a3^6*a1^5 + 56*a6^4*a5*x34^2*a3^6*a1^5 + 184*a6^3*a5^2*x34^2*a3^6*a1^5 + 184*a6^2*a5^3*x34^2*a3^6*a1^5 + 56*a6*a5^4*x34^2*a3^6*a1^5 + 352*a5^5*x34^2*a3^6*a1^5 - 420*a6^4*x34^3*a3^6*a1^5 + 168*a6^3*a5*x34^3*a3^6*a1^5 - 588*a6^2*a5^2*x34^3*a3^6*a1^5 + 168*a6*a5^3*x34^3*a3^6*a1^5 - 420*a5^4*x34^3*a3^6*a1^5 + 176*a6^3*x34^4*a3^6*a1^5 + 32*a6^2*a5*x34^4*a3^6*a1^5 + 32*a6*a5^2*x34^4*a3^6*a1^5 + 176*a5^3*x34^4*a3^6*a1^5 - 56*a6^2*x34^5*a3^6*a1^5 + 56*a6*a5*x34^5*a3^6*a1^5 - 56*a5^2*x34^5*a3^6*a1^5 - 24*a6^6*a3^7*a1^5 - 80*a6^5*a5*a3^7*a1^5 + 76*a6^4*a5^2*a3^7*a1^5 - 48*a6^3*a5^3*a3^7*a1^5 + 76*a6^2*a5^4*a3^7*a1^5 - 80*a6*a5^5*a3^7*a1^5 - 24*a5^6*a3^7*a1^5 + 224*a6^5*x34*a3^7*a1^5 + 64*a6^4*a5*x34*a3^7*a1^5 + 176*a6^3*a5^2*x34*a3^7*a1^5 + 176*a6^2*a5^3*x34*a3^7*a1^5 + 64*a6*a5^4*x34*a3^7*a1^5 + 224*a5^5*x34*a3^7*a1^5 - 456*a6^4*x34^2*a3^7*a1^5 - 48*a6^3*a5*x34^2*a3^7*a1^5 - 504*a6^2*a5^2*x34^2*a3^7*a1^5 - 48*a6*a5^3*x34^2*a3^7*a1^5 - 456*a5^4*x34^2*a3^7*a1^5 + 384*a6^3*x34^3*a3^7*a1^5 + 48*a6^2*a5*x34^3*a3^7*a1^5 + 48*a6*a5^2*x34^3*a3^7*a1^5 + 384*a5^3*x34^3*a3^7*a1^5 - 160*a6^2*x34^4*a3^7*a1^5 + 160*a6*a5*x34^4*a3^7*a1^5 - 160*a5^2*x34^4*a3^7*a1^5 + 56*a6^5*a3^8*a1^5 + 16*a6^4*a5*a3^8*a1^5 + 44*a6^3*a5^2*a3^8*a1^5 + 44*a6^2*a5^3*a3^8*a1^5 + 16*a6*a5^4*a3^8*a1^5 + 56*a5^5*a3^8*a1^5 - 252*a6^4*x34*a3^8*a1^5 - 72*a6^3*a5*x34*a3^8*a1^5 - 252*a6^2*a5^2*x34*a3^8*a1^5 - 72*a6*a5^3*x34*a3^8*a1^5 - 252*a5^4*x34*a3^8*a1^5 + 396*a6^3*x34^2*a3^8*a1^5 + 42*a6^2*a5*x34^2*a3^8*a1^5 + 42*a6*a5^2*x34^2*a3^8*a1^5 + 396*a5^3*x34^2*a3^8*a1^5 - 240*a6^2*x34^3*a3^8*a1^5 + 240*a6*a5*x34^3*a3^8*a1^5 - 240*a5^2*x34^3*a3^8*a1^5 - 56*a6^4*a3^9*a1^5 - 16*a6^3*a5*a3^9*a1^5 - 56*a6^2*a5^2*a3^9*a1^5 - 16*a6*a5^3*a3^9*a1^5 - 56*a5^4*a3^9*a1^5 + 200*a6^3*x34*a3^9*a1^5 + 20*a6^2*a5*x34*a3^9*a1^5 + 20*a6*a5^2*x34*a3^9*a1^5 + 200*a5^3*x34*a3^9*a1^5 - 200*a6^2*x34^2*a3^9*a1^5 + 200*a6*a5*x34^2*a3^9*a1^5 - 200*a5^2*x34^2*a3^9*a1^5 + 40*a6^3*a3^10*a1^5 + 4*a6^2*a5*a3^10*a1^5 + 4*a6*a5^2*a3^10*a1^5 + 40*a5^3*a3^10*a1^5 - 88*a6^2*x34*a3^10*a1^5 + 88*a6*a5*x34*a3^10*a1^5 - 88*a5^2*x34*a3^10*a1^5 - 16*a6^2*a3^11*a1^5 + 16*a6*a5*a3^11*a1^5 - 16*a5^2*a3^11*a1^5 + 8*a6^6*a5^5*x34*a2*a1^5 + 8*a6^5*a5^6*x34*a2*a1^5 + 2*a6^6*a5^4*x34^2*a2*a1^5 + 2*a6^4*a5^6*x34^2*a2*a1^5 + 40*a6^6*a5^3*x34^3*a2*a1^5 - 48*a6^5*a5^4*x34^3*a2*a1^5 - 48*a6^4*a5^5*x34^3*a2*a1^5 + 40*a6^3*a5^6*x34^3*a2*a1^5 + 2*a6^6*a5^2*x34^4*a2*a1^5 - 48*a6^5*a5^3*x34^4*a2*a1^5 + 108*a6^4*a5^4*x34^4*a2*a1^5 - 48*a6^3*a5^5*x34^4*a2*a1^5 + 2*a6^2*a5^6*x34^4*a2*a1^5 + 8*a6^6*a5*x34^5*a2*a1^5 - 48*a6^4*a5^3*x34^5*a2*a1^5 - 48*a6^3*a5^4*x34^5*a2*a1^5 + 8*a6*a5^6*x34^5*a2*a1^5 + 8*a6^5*a5*x34^6*a2*a1^5 + 2*a6^4*a5^2*x34^6*a2*a1^5 + 40*a6^3*a5^3*x34^6*a2*a1^5 + 2*a6^2*a5^4*x34^6*a2*a1^5 + 8*a6*a5^5*x34^6*a2*a1^5 + 16*a6^6*a5^5*a3*a2*a1^5 + 16*a6^5*a5^6*a3*a2*a1^5 + 4*a6^6*a5^4*x34*a3*a2*a1^5 - 144*a6^5*a5^5*x34*a3*a2*a1^5 + 4*a6^4*a5^6*x34*a3*a2*a1^5 + 72*a6^6*a5^3*x34^2*a3*a2*a1^5 - 24*a6^5*a5^4*x34^2*a3*a2*a1^5 - 24*a6^4*a5^5*x34^2*a3*a2*a1^5 + 72*a6^3*a5^6*x34^2*a3*a2*a1^5 - 40*a6^6*a5^2*x34^3*a3*a2*a1^5 - 352*a6^5*a5^3*x34^3*a3*a2*a1^5 + 576*a6^4*a5^4*x34^3*a3*a2*a1^5 - 352*a6^3*a5^5*x34^3*a3*a2*a1^5 - 40*a6^2*a5^6*x34^3*a3*a2*a1^5 + 40*a6^6*a5*x34^4*a3*a2*a1^5 + 120*a6^5*a5^2*x34^4*a3*a2*a1^5 - 96*a6^4*a5^3*x34^4*a3*a2*a1^5 - 96*a6^3*a5^4*x34^4*a3*a2*a1^5 + 120*a6^2*a5^5*x34^4*a3*a2*a1^5 + 40*a6*a5^6*x34^4*a3*a2*a1^5 + 8*a6^6*x34^5*a3*a2*a1^5 - 96*a6^5*a5*x34^5*a3*a2*a1^5 + 132*a6^4*a5^2*x34^5*a3*a2*a1^5 + 80*a6^3*a5^3*x34^5*a3*a2*a1^5 + 132*a6^2*a5^4*x34^5*a3*a2*a1^5 - 96*a6*a5^5*x34^5*a3*a2*a1^5 + 8*a5^6*x34^5*a3*a2*a1^5 + 8*a6^5*x34^6*a3*a2*a1^5 - 48*a6^3*a5^2*x34^6*a3*a2*a1^5 - 48*a6^2*a5^3*x34^6*a3*a2*a1^5 + 8*a5^5*x34^6*a3*a2*a1^5 + 4*a6^6*a5^4*a3^2*a2*a1^5 - 144*a6^5*a5^5*a3^2*a2*a1^5 + 4*a6^4*a5^6*a3^2*a2*a1^5 - 24*a6^6*a5^3*x34*a3^2*a2*a1^5 + 216*a6^5*a5^4*x34*a3^2*a2*a1^5 + 216*a6^4*a5^5*x34*a3^2*a2*a1^5 - 24*a6^3*a5^6*x34*a3^2*a2*a1^5 - 24*a6^6*a5^2*x34^2*a3^2*a2*a1^5 - 624*a6^5*a5^3*x34^2*a3^2*a2*a1^5 + 672*a6^4*a5^4*x34^2*a3^2*a2*a1^5 - 624*a6^3*a5^5*x34^2*a3^2*a2*a1^5 - 24*a6^2*a5^6*x34^2*a3^2*a2*a1^5 + 32*a6^6*a5*x34^3*a3^2*a2*a1^5 + 624*a6^5*a5^2*x34^3*a3^2*a2*a1^5 - 40*a6^4*a5^3*x34^3*a3^2*a2*a1^5 - 40*a6^3*a5^4*x34^3*a3^2*a2*a1^5 + 624*a6^2*a5^5*x34^3*a3^2*a2*a1^5 + 32*a6*a5^6*x34^3*a3^2*a2*a1^5 + 42*a6^6*x34^4*a3^2*a2*a1^5 - 480*a6^5*a5*x34^4*a3^2*a2*a1^5 + 222*a6^4*a5^2*x34^4*a3^2*a2*a1^5 - 336*a6^3*a5^3*x34^4*a3^2*a2*a1^5 + 222*a6^2*a5^4*x34^4*a3^2*a2*a1^5 - 480*a6*a5^5*x34^4*a3^2*a2*a1^5 + 42*a5^6*x34^4*a3^2*a2*a1^5 + 48*a6^5*x34^5*a3^2*a2*a1^5 + 120*a6^4*a5*x34^5*a3^2*a2*a1^5 - 144*a6^3*a5^2*x34^5*a3^2*a2*a1^5 - 144*a6^2*a5^3*x34^5*a3^2*a2*a1^5 + 120*a6*a5^4*x34^5*a3^2*a2*a1^5 + 48*a5^5*x34^5*a3^2*a2*a1^5 + 2*a6^4*x34^6*a3^2*a2*a1^5 - 48*a6^3*a5*x34^6*a3^2*a2*a1^5 + 108*a6^2*a5^2*x34^6*a3^2*a2*a1^5 - 48*a6*a5^3*x34^6*a3^2*a2*a1^5 + 2*a5^4*x34^6*a3^2*a2*a1^5 - 16*a6^6*a5^3*a3^3*a2*a1^5 + 144*a6^5*a5^4*a3^3*a2*a1^5 + 144*a6^4*a5^5*a3^3*a2*a1^5 - 16*a6^3*a5^6*a3^3*a2*a1^5 + 32*a6^6*a5^2*x34*a3^3*a2*a1^5 - 544*a6^5*a5^3*x34*a3^3*a2*a1^5 + 192*a6^4*a5^4*x34*a3^3*a2*a1^5 - 544*a6^3*a5^5*x34*a3^3*a2*a1^5 + 32*a6^2*a5^6*x34*a3^3*a2*a1^5 - 112*a6^6*a5*x34^2*a3^3*a2*a1^5 + 1296*a6^5*a5^2*x34^2*a3^3*a2*a1^5 - 160*a6^4*a5^3*x34^2*a3^3*a2*a1^5 - 160*a6^3*a5^4*x34^2*a3^3*a2*a1^5 + 1296*a6^2*a5^5*x34^2*a3^3*a2*a1^5 - 112*a6*a5^6*x34^2*a3^3*a2*a1^5 + 128*a6^6*x34^3*a3^3*a2*a1^5 - 960*a6^5*a5*x34^3*a3^3*a2*a1^5 - 528*a6^4*a5^2*x34^3*a3^3*a2*a1^5 - 96*a6^3*a5^3*x34^3*a3^3*a2*a1^5 - 528*a6^2*a5^4*x34^3*a3^3*a2*a1^5 - 960*a6*a5^5*x34^3*a3^3*a2*a1^5 + 128*a5^6*x34^3*a3^3*a2*a1^5 + 72*a6^5*x34^4*a3^3*a2*a1^5 + 744*a6^4*a5*x34^4*a3^3*a2*a1^5 - 136*a6^3*a5^2*x34^4*a3^3*a2*a1^5 - 136*a6^2*a5^3*x34^4*a3^3*a2*a1^5 + 744*a6*a5^4*x34^4*a3^3*a2*a1^5 + 72*a5^5*x34^4*a3^3*a2*a1^5 - 36*a6^4*x34^5*a3^3*a2*a1^5 - 448*a6^3*a5*x34^5*a3^3*a2*a1^5 + 792*a6^2*a5^2*x34^5*a3^3*a2*a1^5 - 448*a6*a5^3*x34^5*a3^3*a2*a1^5 - 36*a5^4*x34^5*a3^3*a2*a1^5 + 40*a6^3*x34^6*a3^3*a2*a1^5 - 48*a6^2*a5*x34^6*a3^3*a2*a1^5 - 48*a6*a5^2*x34^6*a3^3*a2*a1^5 + 40*a5^3*x34^6*a3^3*a2*a1^5 + 16*a6^6*a5^2*a3^4*a2*a1^5 - 272*a6^5*a5^3*a3^4*a2*a1^5 + 96*a6^4*a5^4*a3^4*a2*a1^5 - 272*a6^3*a5^5*a3^4*a2*a1^5 + 16*a6^2*a5^6*a3^4*a2*a1^5 - 200*a6^6*a5*x34*a3^4*a2*a1^5 + 1320*a6^5*a5^2*x34*a3^4*a2*a1^5 - 200*a6^4*a5^3*x34*a3^4*a2*a1^5 - 200*a6^3*a5^4*x34*a3^4*a2*a1^5 + 1320*a6^2*a5^5*x34*a3^4*a2*a1^5 - 200*a6*a5^6*x34*a3^4*a2*a1^5 + 214*a6^6*x34^2*a3^4*a2*a1^5 - 960*a6^5*a5*x34^2*a3^4*a2*a1^5 - 2034*a6^4*a5^2*x34^2*a3^4*a2*a1^5 + 1792*a6^3*a5^3*x34^2*a3^4*a2*a1^5 - 2034*a6^2*a5^4*x34^2*a3^4*a2*a1^5 - 960*a6*a5^5*x34^2*a3^4*a2*a1^5 + 214*a5^6*x34^2*a3^4*a2*a1^5 - 80*a6^5*x34^3*a3^4*a2*a1^5 + 1920*a6^4*a5*x34^3*a3^4*a2*a1^5 - 200*a6^3*a5^2*x34^3*a3^4*a2*a1^5 - 200*a6^2*a5^3*x34^3*a3^4*a2*a1^5 + 1920*a6*a5^4*x34^3*a3^4*a2*a1^5 - 80*a5^5*x34^3*a3^4*a2*a1^5 - 102*a6^4*x34^4*a3^4*a2*a1^5 - 1376*a6^3*a5*x34^4*a3^4*a2*a1^5 + 1932*a6^2*a5^2*x34^4*a3^4*a2*a1^5 - 1376*a6*a5^3*x34^4*a3^4*a2*a1^5 - 102*a5^4*x34^4*a3^4*a2*a1^5 + 192*a6^3*x34^5*a3^4*a2*a1^5 - 168*a6^2*a5*x34^5*a3^4*a2*a1^5 - 168*a6*a5^2*x34^5*a3^4*a2*a1^5 + 192*a5^3*x34^5*a3^4*a2*a1^5 + 2*a6^2*x34^6*a3^4*a2*a1^5 + 2*a5^2*x34^6*a3^4*a2*a1^5 - 80*a6^6*a5*a3^5*a2*a1^5 + 528*a6^5*a5^2*a3^5*a2*a1^5 - 80*a6^4*a5^3*a3^5*a2*a1^5 - 80*a6^3*a5^4*a3^5*a2*a1^5 + 528*a6^2*a5^5*a3^5*a2*a1^5 - 80*a6*a5^6*a3^5*a2*a1^5 + 180*a6^6*x34*a3^5*a2*a1^5 - 576*a6^5*a5*x34*a3^5*a2*a1^5 - 2124*a6^4*a5^2*x34*a3^5*a2*a1^5 + 2208*a6^3*a5^3*x34*a3^5*a2*a1^5 - 2124*a6^2*a5^4*x34*a3^5*a2*a1^5 - 576*a6*a5^5*x34*a3^5*a2*a1^5 + 180*a5^6*x34*a3^5*a2*a1^5 - 312*a6^5*x34^2*a3^5*a2*a1^5 + 2616*a6^4*a5*x34^2*a3^5*a2*a1^5 - 360*a6^3*a5^2*x34^2*a3^5*a2*a1^5 - 360*a6^2*a5^3*x34^2*a3^5*a2*a1^5 + 2616*a6*a5^4*x34^2*a3^5*a2*a1^5 - 312*a5^5*x34^2*a3^5*a2*a1^5 - 56*a6^4*x34^3*a3^5*a2*a1^5 - 2144*a6^3*a5*x34^3*a3^5*a2*a1^5 + 2112*a6^2*a5^2*x34^3*a3^5*a2*a1^5 - 2144*a6*a5^3*x34^3*a3^5*a2*a1^5 - 56*a5^4*x34^3*a3^5*a2*a1^5 + 312*a6^3*x34^4*a3^5*a2*a1^5 + 312*a5^3*x34^4*a3^5*a2*a1^5 + 12*a6^2*x34^5*a3^5*a2*a1^5 - 144*a6*a5*x34^5*a3^5*a2*a1^5 + 12*a5^2*x34^5*a3^5*a2*a1^5 + 8*a6*x34^6*a3^5*a2*a1^5 + 8*a5*x34^6*a3^5*a2*a1^5 + 60*a6^6*a3^6*a2*a1^5 - 192*a6^5*a5*a3^6*a2*a1^5 - 708*a6^4*a5^2*a3^6*a2*a1^5 + 736*a6^3*a5^3*a3^6*a2*a1^5 - 708*a6^2*a5^4*a3^6*a2*a1^5 - 192*a6*a5^5*a3^6*a2*a1^5 + 60*a5^6*a3^6*a2*a1^5 - 280*a6^5*x34*a3^6*a2*a1^5 + 1848*a6^4*a5*x34*a3^6*a2*a1^5 - 280*a6^3*a5^2*x34*a3^6*a2*a1^5 - 280*a6^2*a5^3*x34*a3^6*a2*a1^5 + 1848*a6*a5^4*x34*a3^6*a2*a1^5 - 280*a5^5*x34*a3^6*a2*a1^5 + 56*a6^4*x34^2*a3^6*a2*a1^5 - 1984*a6^3*a5*x34^2*a3^6*a2*a1^5 + 1152*a6^2*a5^2*x34^2*a3^6*a2*a1^5 - 1984*a6*a5^3*x34^2*a3^6*a2*a1^5 + 56*a5^4*x34^2*a3^6*a2*a1^5 + 168*a6^3*x34^3*a3^6*a2*a1^5 + 672*a6^2*a5*x34^3*a3^6*a2*a1^5 + 672*a6*a5^2*x34^3*a3^6*a2*a1^5 + 168*a5^3*x34^3*a3^6*a2*a1^5 + 32*a6^2*x34^4*a3^6*a2*a1^5 - 720*a6*a5*x34^4*a3^6*a2*a1^5 + 32*a5^2*x34^4*a3^6*a2*a1^5 + 56*a6*x34^5*a3^6*a2*a1^5 + 56*a5*x34^5*a3^6*a2*a1^5 - 80*a6^5*a3^7*a2*a1^5 + 528*a6^4*a5*a3^7*a2*a1^5 - 80*a6^3*a5^2*a3^7*a2*a1^5 - 80*a6^2*a5^3*a3^7*a2*a1^5 + 528*a6*a5^4*a3^7*a2*a1^5 - 80*a5^5*a3^7*a2*a1^5 + 64*a6^4*x34*a3^7*a2*a1^5 - 1088*a6^3*a5*x34*a3^7*a2*a1^5 + 384*a6^2*a5^2*x34*a3^7*a2*a1^5 - 1088*a6*a5^3*x34*a3^7*a2*a1^5 + 64*a5^4*x34*a3^7*a2*a1^5 - 48*a6^3*x34^2*a3^7*a2*a1^5 + 1056*a6^2*a5*x34^2*a3^7*a2*a1^5 + 1056*a6*a5^2*x34^2*a3^7*a2*a1^5 - 48*a5^3*x34^2*a3^7*a2*a1^5 + 48*a6^2*x34^3*a3^7*a2*a1^5 - 1440*a6*a5*x34^3*a3^7*a2*a1^5 + 48*a5^2*x34^3*a3^7*a2*a1^5 + 160*a6*x34^4*a3^7*a2*a1^5 + 160*a5*x34^4*a3^7*a2*a1^5 + 16*a6^4*a3^8*a2*a1^5 - 272*a6^3*a5*a3^8*a2*a1^5 + 96*a6^2*a5^2*a3^8*a2*a1^5 - 272*a6*a5^3*a3^8*a2*a1^5 + 16*a5^4*a3^8*a2*a1^5 - 72*a6^3*x34*a3^8*a2*a1^5 + 648*a6^2*a5*x34*a3^8*a2*a1^5 + 648*a6*a5^2*x34*a3^8*a2*a1^5 - 72*a5^3*x34*a3^8*a2*a1^5 + 42*a6^2*x34^2*a3^8*a2*a1^5 - 1440*a6*a5*x34^2*a3^8*a2*a1^5 + 42*a5^2*x34^2*a3^8*a2*a1^5 + 240*a6*x34^3*a3^8*a2*a1^5 + 240*a5*x34^3*a3^8*a2*a1^5 - 16*a6^3*a3^9*a2*a1^5 + 144*a6^2*a5*a3^9*a2*a1^5 + 144*a6*a5^2*a3^9*a2*a1^5 - 16*a5^3*a3^9*a2*a1^5 + 20*a6^2*x34*a3^9*a2*a1^5 - 720*a6*a5*x34*a3^9*a2*a1^5 + 20*a5^2*x34*a3^9*a2*a1^5 + 200*a6*x34^2*a3^9*a2*a1^5 + 200*a5*x34^2*a3^9*a2*a1^5 + 4*a6^2*a3^10*a2*a1^5 - 144*a6*a5*a3^10*a2*a1^5 + 4*a5^2*a3^10*a2*a1^5 + 88*a6*x34*a3^10*a2*a1^5 + 88*a5*x34*a3^10*a2*a1^5 + 16*a6*a3^11*a2*a1^5 + 16*a5*a3^11*a2*a1^5 - 8*a6^6*a5^5*a2^2*a1^5 - 8*a6^5*a5^6*a2^2*a1^5 + 2*a6^6*a5^4*x34*a2^2*a1^5 + 2*a6^4*a5^6*x34*a2^2*a1^5 - 28*a6^6*a5^3*x34^2*a2^2*a1^5 - 28*a6^3*a5^6*x34^2*a2^2*a1^5 - 28*a6^6*a5^2*x34^3*a2^2*a1^5 + 32*a6^5*a5^3*x34^3*a2^2*a1^5 + 36*a6^4*a5^4*x34^3*a2^2*a1^5 + 32*a6^3*a5^5*x34^3*a2^2*a1^5 - 28*a6^2*a5^6*x34^3*a2^2*a1^5 + 2*a6^6*a5*x34^4*a2^2*a1^5 + 36*a6^4*a5^3*x34^4*a2^2*a1^5 + 36*a6^3*a5^4*x34^4*a2^2*a1^5 + 2*a6*a5^6*x34^4*a2^2*a1^5 - 8*a6^6*x34^5*a2^2*a1^5 + 32*a6^3*a5^3*x34^5*a2^2*a1^5 - 8*a5^6*x34^5*a2^2*a1^5 - 8*a6^5*x34^6*a2^2*a1^5 + 2*a6^4*a5*x34^6*a2^2*a1^5 - 28*a6^3*a5^2*x34^6*a2^2*a1^5 - 28*a6^2*a5^3*x34^6*a2^2*a1^5 + 2*a6*a5^4*x34^6*a2^2*a1^5 - 8*a5^5*x34^6*a2^2*a1^5 + 4*a6^6*a5^4*a3*a2^2*a1^5 + 4*a6^4*a5^6*a3*a2^2*a1^5 - 104*a6^6*a5^3*x34*a3*a2^2*a1^5 + 120*a6^5*a5^4*x34*a3*a2^2*a1^5 + 120*a6^4*a5^5*x34*a3*a2^2*a1^5 - 104*a6^3*a5^6*x34*a3*a2^2*a1^5 + 24*a6^6*a5^2*x34^2*a3*a2^2*a1^5 + 240*a6^5*a5^3*x34^2*a3*a2^2*a1^5 - 300*a6^4*a5^4*x34^2*a3*a2^2*a1^5 + 240*a6^3*a5^5*x34^2*a3*a2^2*a1^5 + 24*a6^2*a5^6*x34^2*a3*a2^2*a1^5 - 40*a6^6*a5*x34^3*a3*a2^2*a1^5 + 144*a6^5*a5^2*x34^3*a3*a2^2*a1^5 + 8*a6^4*a5^3*x34^3*a3*a2^2*a1^5 + 8*a6^3*a5^4*x34^3*a3*a2^2*a1^5 + 144*a6^2*a5^5*x34^3*a3*a2^2*a1^5 - 40*a6*a5^6*x34^3*a3*a2^2*a1^5 - 38*a6^6*x34^4*a3*a2^2*a1^5 + 120*a6^5*a5*x34^4*a3*a2^2*a1^5 - 408*a6^4*a5^2*x34^4*a3*a2^2*a1^5 + 24*a6^3*a5^3*x34^4*a3*a2^2*a1^5 - 408*a6^2*a5^4*x34^4*a3*a2^2*a1^5 + 120*a6*a5^5*x34^4*a3*a2^2*a1^5 - 38*a5^6*x34^4*a3*a2^2*a1^5 - 48*a6^5*x34^5*a3*a2^2*a1^5 + 132*a6^4*a5*x34^5*a3*a2^2*a1^5 - 24*a6^3*a5^2*x34^5*a3*a2^2*a1^5 - 24*a6^2*a5^3*x34^5*a3*a2^2*a1^5 + 132*a6*a5^4*x34^5*a3*a2^2*a1^5 - 48*a5^5*x34^5*a3*a2^2*a1^5 + 2*a6^4*x34^6*a3*a2^2*a1^5 - 48*a6^3*a5*x34^6*a3*a2^2*a1^5 + 108*a6^2*a5^2*x34^6*a3*a2^2*a1^5 - 48*a6*a5^3*x34^6*a3*a2^2*a1^5 + 2*a5^4*x34^6*a3*a2^2*a1^5 - 104*a6^6*a5^3*a3^2*a2^2*a1^5 + 120*a6^5*a5^4*a3^2*a2^2*a1^5 + 120*a6^4*a5^5*a3^2*a2^2*a1^5 - 104*a6^3*a5^6*a3^2*a2^2*a1^5 + 240*a6^6*a5^2*x34*a3^2*a2^2*a1^5 + 528*a6^5*a5^3*x34*a3^2*a2^2*a1^5 - 1116*a6^4*a5^4*x34*a3^2*a2^2*a1^5 + 528*a6^3*a5^5*x34*a3^2*a2^2*a1^5 + 240*a6^2*a5^6*x34*a3^2*a2^2*a1^5 - 24*a6^6*a5*x34^2*a3^2*a2^2*a1^5 - 864*a6^5*a5^2*x34^2*a3^2*a2^2*a1^5 + 564*a6^4*a5^3*x34^2*a3^2*a2^2*a1^5 + 564*a6^3*a5^4*x34^2*a3^2*a2^2*a1^5 - 864*a6^2*a5^5*x34^2*a3^2*a2^2*a1^5 - 24*a6*a5^6*x34^2*a3^2*a2^2*a1^5 - 100*a6^6*x34^3*a3^2*a2^2*a1^5 + 624*a6^5*a5*x34^3*a3^2*a2^2*a1^5 - 876*a6^4*a5^2*x34^3*a3^2*a2^2*a1^5 - 992*a6^3*a5^3*x34^3*a3^2*a2^2*a1^5 - 876*a6^2*a5^4*x34^3*a3^2*a2^2*a1^5 + 624*a6*a5^5*x34^3*a3^2*a2^2*a1^5 - 100*a5^6*x34^3*a3^2*a2^2*a1^5 - 120*a6^5*x34^4*a3^2*a2^2*a1^5 + 222*a6^4*a5*x34^4*a3^2*a2^2*a1^5 + 1056*a6^3*a5^2*x34^4*a3^2*a2^2*a1^5 + 1056*a6^2*a5^3*x34^4*a3^2*a2^2*a1^5 + 222*a6*a5^4*x34^4*a3^2*a2^2*a1^5 - 120*a5^5*x34^4*a3^2*a2^2*a1^5 + 12*a6^4*x34^5*a3^2*a2^2*a1^5 - 144*a6^3*a5*x34^5*a3^2*a2^2*a1^5 - 648*a6^2*a5^2*x34^5*a3^2*a2^2*a1^5 - 144*a6*a5^3*x34^5*a3^2*a2^2*a1^5 + 12*a5^4*x34^5*a3^2*a2^2*a1^5 - 28*a6^3*x34^6*a3^2*a2^2*a1^5 + 108*a6^2*a5*x34^6*a3^2*a2^2*a1^5 + 108*a6*a5^2*x34^6*a3^2*a2^2*a1^5 - 28*a5^3*x34^6*a3^2*a2^2*a1^5 + 160*a6^6*a5^2*a3^3*a2^2*a1^5 + 352*a6^5*a5^3*a3^3*a2^2*a1^5 - 744*a6^4*a5^4*a3^3*a2^2*a1^5 + 352*a6^3*a5^5*a3^3*a2^2*a1^5 + 160*a6^2*a5^6*a3^3*a2^2*a1^5 + 32*a6^6*a5*x34*a3^3*a2^2*a1^5 - 2016*a6^5*a5^2*x34*a3^3*a2^2*a1^5 + 1112*a6^4*a5^3*x34*a3^3*a2^2*a1^5 + 1112*a6^3*a5^4*x34*a3^3*a2^2*a1^5 - 2016*a6^2*a5^5*x34*a3^3*a2^2*a1^5 + 32*a6*a5^6*x34*a3^3*a2^2*a1^5 - 180*a6^6*x34^2*a3^3*a2^2*a1^5 + 1296*a6^5*a5*x34^2*a3^3*a2^2*a1^5 + 576*a6^4*a5^2*x34^2*a3^3*a2^2*a1^5 - 3568*a6^3*a5^3*x34^2*a3^3*a2^2*a1^5 + 576*a6^2*a5^4*x34^2*a3^3*a2^2*a1^5 + 1296*a6*a5^5*x34^2*a3^3*a2^2*a1^5 - 180*a5^6*x34^2*a3^3*a2^2*a1^5 - 128*a6^5*x34^3*a3^3*a2^2*a1^5 - 528*a6^4*a5*x34^3*a3^3*a2^2*a1^5 + 3136*a6^3*a5^2*x34^3*a3^3*a2^2*a1^5 + 3136*a6^2*a5^3*x34^3*a3^3*a2^2*a1^5 - 528*a6*a5^4*x34^3*a3^3*a2^2*a1^5 - 128*a5^5*x34^3*a3^3*a2^2*a1^5 + 66*a6^4*x34^4*a3^3*a2^2*a1^5 - 136*a6^3*a5*x34^4*a3^3*a2^2*a1^5 - 4104*a6^2*a5^2*x34^4*a3^3*a2^2*a1^5 - 136*a6*a5^3*x34^4*a3^3*a2^2*a1^5 + 66*a5^4*x34^4*a3^3*a2^2*a1^5 - 136*a6^3*x34^5*a3^3*a2^2*a1^5 + 792*a6^2*a5*x34^5*a3^3*a2^2*a1^5 + 792*a6*a5^2*x34^5*a3^3*a2^2*a1^5 - 136*a5^3*x34^5*a3^3*a2^2*a1^5 - 28*a6^2*x34^6*a3^3*a2^2*a1^5 - 48*a6*a5*x34^6*a3^3*a2^2*a1^5 - 28*a5^2*x34^6*a3^3*a2^2*a1^5 + 16*a6^6*a5*a3^4*a2^2*a1^5 - 1008*a6^5*a5^2*a3^4*a2^2*a1^5 + 556*a6^4*a5^3*a3^4*a2^2*a1^5 + 556*a6^3*a5^4*a3^4*a2^2*a1^5 - 1008*a6^2*a5^5*a3^4*a2^2*a1^5 + 16*a6*a5^6*a3^4*a2^2*a1^5 - 170*a6^6*x34*a3^4*a2^2*a1^5 + 1320*a6^5*a5*x34*a3^4*a2^2*a1^5 + 1740*a6^4*a5^2*x34*a3^4*a2^2*a1^5 - 4360*a6^3*a5^3*x34*a3^4*a2^2*a1^5 + 1740*a6^2*a5^4*x34*a3^4*a2^2*a1^5 + 1320*a6*a5^5*x34*a3^4*a2^2*a1^5 - 170*a5^6*x34*a3^4*a2^2*a1^5 - 24*a6^5*x34^2*a3^4*a2^2*a1^5 - 2034*a6^4*a5*x34^2*a3^4*a2^2*a1^5 + 4008*a6^3*a5^2*x34^2*a3^4*a2^2*a1^5 + 4008*a6^2*a5^3*x34^2*a3^4*a2^2*a1^5 - 2034*a6*a5^4*x34^2*a3^4*a2^2*a1^5 - 24*a5^5*x34^2*a3^4*a2^2*a1^5 + 220*a6^4*x34^3*a3^4*a2^2*a1^5 - 200*a6^3*a5*x34^3*a3^4*a2^2*a1^5 - 7020*a6^2*a5^2*x34^3*a3^4*a2^2*a1^5 - 200*a6*a5^3*x34^3*a3^4*a2^2*a1^5 + 220*a5^4*x34^3*a3^4*a2^2*a1^5 - 224*a6^3*x34^4*a3^4*a2^2*a1^5 + 1932*a6^2*a5*x34^4*a3^4*a2^2*a1^5 + 1932*a6*a5^2*x34^4*a3^4*a2^2*a1^5 - 224*a5^3*x34^4*a3^4*a2^2*a1^5 - 168*a6^2*x34^5*a3^4*a2^2*a1^5 - 168*a6*a5*x34^5*a3^4*a2^2*a1^5 - 168*a5^2*x34^5*a3^4*a2^2*a1^5 + 2*a6*x34^6*a3^4*a2^2*a1^5 + 2*a5*x34^6*a3^4*a2^2*a1^5 - 68*a6^6*a3^5*a2^2*a1^5 + 528*a6^5*a5*a3^5*a2^2*a1^5 + 696*a6^4*a5^2*a3^5*a2^2*a1^5 - 1744*a6^3*a5^3*a3^5*a2^2*a1^5 + 696*a6^2*a5^4*a3^5*a2^2*a1^5 + 528*a6*a5^5*a3^5*a2^2*a1^5 - 68*a5^6*a3^5*a2^2*a1^5 + 48*a6^5*x34*a3^5*a2^2*a1^5 - 2124*a6^4*a5*x34*a3^5*a2^2*a1^5 + 2928*a6^3*a5^2*x34*a3^5*a2^2*a1^5 + 2928*a6^2*a5^3*x34*a3^5*a2^2*a1^5 - 2124*a6*a5^4*x34*a3^5*a2^2*a1^5 + 48*a5^5*x34*a3^5*a2^2*a1^5 + 354*a6^4*x34^2*a3^5*a2^2*a1^5 - 360*a6^3*a5*x34^2*a3^5*a2^2*a1^5 - 5832*a6^2*a5^2*x34^2*a3^5*a2^2*a1^5 - 360*a6*a5^3*x34^2*a3^5*a2^2*a1^5 + 354*a5^4*x34^2*a3^5*a2^2*a1^5 - 64*a6^3*x34^3*a3^5*a2^2*a1^5 + 2112*a6^2*a5*x34^3*a3^5*a2^2*a1^5 + 2112*a6*a5^2*x34^3*a3^5*a2^2*a1^5 - 64*a5^3*x34^3*a3^5*a2^2*a1^5 - 420*a6^2*x34^4*a3^5*a2^2*a1^5 - 420*a5^2*x34^4*a3^5*a2^2*a1^5 + 12*a6*x34^5*a3^5*a2^2*a1^5 + 12*a5*x34^5*a3^5*a2^2*a1^5 - 8*x34^6*a3^5*a2^2*a1^5 + 16*a6^5*a3^6*a2^2*a1^5 - 708*a6^4*a5*a3^6*a2^2*a1^5 + 976*a6^3*a5^2*a3^6*a2^2*a1^5 + 976*a6^2*a5^3*a3^6*a2^2*a1^5 - 708*a6*a5^4*a3^6*a2^2*a1^5 + 16*a5^5*a3^6*a2^2*a1^5 + 266*a6^4*x34*a3^6*a2^2*a1^5 - 280*a6^3*a5*x34*a3^6*a2^2*a1^5 - 3024*a6^2*a5^2*x34*a3^6*a2^2*a1^5 - 280*a6*a5^3*x34*a3^6*a2^2*a1^5 + 266*a5^4*x34*a3^6*a2^2*a1^5 + 184*a6^3*x34^2*a3^6*a2^2*a1^5 + 1152*a6^2*a5*x34^2*a3^6*a2^2*a1^5 + 1152*a6*a5^2*x34^2*a3^6*a2^2*a1^5 + 184*a5^3*x34^2*a3^6*a2^2*a1^5 - 588*a6^2*x34^3*a3^6*a2^2*a1^5 + 672*a6*a5*x34^3*a3^6*a2^2*a1^5 - 588*a5^2*x34^3*a3^6*a2^2*a1^5 + 32*a6*x34^4*a3^6*a2^2*a1^5 + 32*a5*x34^4*a3^6*a2^2*a1^5 - 56*x34^5*a3^6*a2^2*a1^5 + 76*a6^4*a3^7*a2^2*a1^5 - 80*a6^3*a5*a3^7*a2^2*a1^5 - 864*a6^2*a5^2*a3^7*a2^2*a1^5 - 80*a6*a5^3*a3^7*a2^2*a1^5 + 76*a5^4*a3^7*a2^2*a1^5 + 176*a6^3*x34*a3^7*a2^2*a1^5 + 384*a6^2*a5*x34*a3^7*a2^2*a1^5 + 384*a6*a5^2*x34*a3^7*a2^2*a1^5 + 176*a5^3*x34*a3^7*a2^2*a1^5 - 504*a6^2*x34^2*a3^7*a2^2*a1^5 + 1056*a6*a5*x34^2*a3^7*a2^2*a1^5 - 504*a5^2*x34^2*a3^7*a2^2*a1^5 + 48*a6*x34^3*a3^7*a2^2*a1^5 + 48*a5*x34^3*a3^7*a2^2*a1^5 - 160*x34^4*a3^7*a2^2*a1^5 + 44*a6^3*a3^8*a2^2*a1^5 + 96*a6^2*a5*a3^8*a2^2*a1^5 + 96*a6*a5^2*a3^8*a2^2*a1^5 + 44*a5^3*a3^8*a2^2*a1^5 - 252*a6^2*x34*a3^8*a2^2*a1^5 + 648*a6*a5*x34*a3^8*a2^2*a1^5 - 252*a5^2*x34*a3^8*a2^2*a1^5 + 42*a6*x34^2*a3^8*a2^2*a1^5 + 42*a5*x34^2*a3^8*a2^2*a1^5 - 240*x34^3*a3^8*a2^2*a1^5 - 56*a6^2*a3^9*a2^2*a1^5 + 144*a6*a5*a3^9*a2^2*a1^5 - 56*a5^2*a3^9*a2^2*a1^5 + 20*a6*x34*a3^9*a2^2*a1^5 + 20*a5*x34*a3^9*a2^2*a1^5 - 200*x34^2*a3^9*a2^2*a1^5 + 4*a6*a3^10*a2^2*a1^5 + 4*a5*a3^10*a2^2*a1^5 - 88*x34*a3^10*a2^2*a1^5 - 16*a3^11*a2^2*a1^5 - 4*a6^6*a5^4*a2^3*a1^5 + 48*a6^5*a5^5*a2^3*a1^5 - 4*a6^4*a5^6*a2^3*a1^5 + 40*a6^6*a5^3*x34*a2^3*a1^5 - 48*a6^5*a5^4*x34*a2^3*a1^5 - 48*a6^4*a5^5*x34*a2^3*a1^5 + 40*a6^3*a5^6*x34*a2^3*a1^5 - 28*a6^6*a5^2*x34^2*a2^3*a1^5 + 32*a6^5*a5^3*x34^2*a2^3*a1^5 + 36*a6^4*a5^4*x34^2*a2^3*a1^5 + 32*a6^3*a5^5*x34^2*a2^3*a1^5 - 28*a6^2*a5^6*x34^2*a2^3*a1^5 + 40*a6^6*a5*x34^3*a2^3*a1^5 + 32*a6^5*a5^2*x34^3*a2^3*a1^5 - 96*a6^4*a5^3*x34^3*a2^3*a1^5 - 96*a6^3*a5^4*x34^3*a2^3*a1^5 + 32*a6^2*a5^5*x34^3*a2^3*a1^5 + 40*a6*a5^6*x34^3*a2^3*a1^5 - 4*a6^6*x34^4*a2^3*a1^5 - 48*a6^5*a5*x34^4*a2^3*a1^5 + 36*a6^4*a5^2*x34^4*a2^3*a1^5 - 96*a6^3*a5^3*x34^4*a2^3*a1^5 + 36*a6^2*a5^4*x34^4*a2^3*a1^5 - 48*a6*a5^5*x34^4*a2^3*a1^5 - 4*a5^6*x34^4*a2^3*a1^5 + 48*a6^5*x34^5*a2^3*a1^5 - 48*a6^4*a5*x34^5*a2^3*a1^5 + 32*a6^3*a5^2*x34^5*a2^3*a1^5 + 32*a6^2*a5^3*x34^5*a2^3*a1^5 - 48*a6*a5^4*x34^5*a2^3*a1^5 + 48*a5^5*x34^5*a2^3*a1^5 - 4*a6^4*x34^6*a2^3*a1^5 + 40*a6^3*a5*x34^6*a2^3*a1^5 - 28*a6^2*a5^2*x34^6*a2^3*a1^5 + 40*a6*a5^3*x34^6*a2^3*a1^5 - 4*a5^4*x34^6*a2^3*a1^5 + 80*a6^6*a5^3*a3*a2^3*a1^5 - 96*a6^5*a5^4*a3*a2^3*a1^5 - 96*a6^4*a5^5*a3*a2^3*a1^5 + 80*a6^3*a5^6*a3*a2^3*a1^5 - 104*a6^6*a5^2*x34*a3*a2^3*a1^5 - 96*a6^5*a5^3*x34*a3*a2^3*a1^5 + 216*a6^4*a5^4*x34*a3*a2^3*a1^5 - 96*a6^3*a5^5*x34*a3*a2^3*a1^5 - 104*a6^2*a5^6*x34*a3*a2^3*a1^5 + 72*a6^6*a5*x34^2*a3*a2^3*a1^5 + 240*a6^5*a5^2*x34^2*a3*a2^3*a1^5 - 424*a6^4*a5^3*x34^2*a3*a2^3*a1^5 - 424*a6^3*a5^4*x34^2*a3*a2^3*a1^5 + 240*a6^2*a5^5*x34^2*a3*a2^3*a1^5 + 72*a6*a5^6*x34^2*a3*a2^3*a1^5 + 24*a6^6*x34^3*a3*a2^3*a1^5 - 352*a6^5*a5*x34^3*a3*a2^3*a1^5 + 8*a6^4*a5^2*x34^3*a3*a2^3*a1^5 + 864*a6^3*a5^3*x34^3*a3*a2^3*a1^5 + 8*a6^2*a5^4*x34^3*a3*a2^3*a1^5 - 352*a6*a5^5*x34^3*a3*a2^3*a1^5 + 24*a5^6*x34^3*a3*a2^3*a1^5 + 192*a6^5*x34^4*a3*a2^3*a1^5 - 96*a6^4*a5*x34^4*a3*a2^3*a1^5 + 24*a6^3*a5^2*x34^4*a3*a2^3*a1^5 + 24*a6^2*a5^3*x34^4*a3*a2^3*a1^5 - 96*a6*a5^4*x34^4*a3*a2^3*a1^5 + 192*a5^5*x34^4*a3*a2^3*a1^5 - 72*a6^4*x34^5*a3*a2^3*a1^5 + 80*a6^3*a5*x34^5*a3*a2^3*a1^5 - 24*a6^2*a5^2*x34^5*a3*a2^3*a1^5 + 80*a6*a5^3*x34^5*a3*a2^3*a1^5 - 72*a5^4*x34^5*a3*a2^3*a1^5 + 40*a6^3*x34^6*a3*a2^3*a1^5 - 48*a6^2*a5*x34^6*a3*a2^3*a1^5 - 48*a6*a5^2*x34^6*a3*a2^3*a1^5 + 40*a5^3*x34^6*a3*a2^3*a1^5 - 104*a6^6*a5^2*a3^2*a2^3*a1^5 - 96*a6^5*a5^3*a3^2*a2^3*a1^5 + 216*a6^4*a5^4*a3^2*a2^3*a1^5 - 96*a6^3*a5^5*a3^2*a2^3*a1^5 - 104*a6^2*a5^6*a3^2*a2^3*a1^5 - 24*a6^6*a5*x34*a3^2*a2^3*a1^5 + 528*a6^5*a5^2*x34*a3^2*a2^3*a1^5 - 696*a6^4*a5^3*x34*a3^2*a2^3*a1^5 - 696*a6^3*a5^4*x34*a3^2*a2^3*a1^5 + 528*a6^2*a5^5*x34*a3^2*a2^3*a1^5 - 24*a6*a5^6*x34*a3^2*a2^3*a1^5 + 68*a6^6*x34^2*a3^2*a2^3*a1^5 - 624*a6^5*a5*x34^2*a3^2*a2^3*a1^5 + 564*a6^4*a5^2*x34^2*a3^2*a2^3*a1^5 + 2400*a6^3*a5^3*x34^2*a3^2*a2^3*a1^5 + 564*a6^2*a5^4*x34^2*a3^2*a2^3*a1^5 - 624*a6*a5^5*x34^2*a3^2*a2^3*a1^5 + 68*a5^6*x34^2*a3^2*a2^3*a1^5 + 320*a6^5*x34^3*a3^2*a2^3*a1^5 - 40*a6^4*a5*x34^3*a3^2*a2^3*a1^5 - 992*a6^3*a5^2*x34^3*a3^2*a2^3*a1^5 - 992*a6^2*a5^3*x34^3*a3^2*a2^3*a1^5 - 40*a6*a5^4*x34^3*a3^2*a2^3*a1^5 + 320*a5^5*x34^3*a3^2*a2^3*a1^5 - 264*a6^4*x34^4*a3^2*a2^3*a1^5 - 336*a6^3*a5*x34^4*a3^2*a2^3*a1^5 + 1056*a6^2*a5^2*x34^4*a3^2*a2^3*a1^5 - 336*a6*a5^3*x34^4*a3^2*a2^3*a1^5 - 264*a5^4*x34^4*a3^2*a2^3*a1^5 + 272*a6^3*x34^5*a3^2*a2^3*a1^5 - 144*a6^2*a5*x34^5*a3^2*a2^3*a1^5 - 144*a6*a5^2*x34^5*a3^2*a2^3*a1^5 + 272*a5^3*x34^5*a3^2*a2^3*a1^5 - 28*a6^2*x34^6*a3^2*a2^3*a1^5 - 48*a6*a5*x34^6*a3^2*a2^3*a1^5 - 28*a5^2*x34^6*a3^2*a2^3*a1^5 - 16*a6^6*a5*a3^3*a2^3*a1^5 + 352*a6^5*a5^2*a3^3*a2^3*a1^5 - 464*a6^4*a5^3*a3^3*a2^3*a1^5 - 464*a6^3*a5^4*a3^3*a2^3*a1^5 + 352*a6^2*a5^5*a3^3*a2^3*a1^5 - 16*a6*a5^6*a3^3*a2^3*a1^5 + 88*a6^6*x34*a3^3*a2^3*a1^5 - 544*a6^5*a5*x34*a3^3*a2^3*a1^5 + 1112*a6^4*a5^2*x34*a3^3*a2^3*a1^5 + 3072*a6^3*a5^3*x34*a3^3*a2^3*a1^5 + 1112*a6^2*a5^4*x34*a3^3*a2^3*a1^5 - 544*a6*a5^5*x34*a3^3*a2^3*a1^5 + 88*a5^6*x34*a3^3*a2^3*a1^5 + 320*a6^5*x34^2*a3^3*a2^3*a1^5 - 160*a6^4*a5*x34^2*a3^3*a2^3*a1^5 - 3568*a6^3*a5^2*x34^2*a3^3*a2^3*a1^5 - 3568*a6^2*a5^3*x34^2*a3^3*a2^3*a1^5 - 160*a6*a5^4*x34^2*a3^3*a2^3*a1^5 + 320*a5^5*x34^2*a3^3*a2^3*a1^5 - 512*a6^4*x34^3*a3^3*a2^3*a1^5 - 96*a6^3*a5*x34^3*a3^3*a2^3*a1^5 + 3136*a6^2*a5^2*x34^3*a3^3*a2^3*a1^5 - 96*a6*a5^3*x34^3*a3^3*a2^3*a1^5 - 512*a5^4*x34^3*a3^3*a2^3*a1^5 + 664*a6^3*x34^4*a3^3*a2^3*a1^5 - 136*a6^2*a5*x34^4*a3^3*a2^3*a1^5 - 136*a6*a5^2*x34^4*a3^3*a2^3*a1^5 + 664*a5^3*x34^4*a3^3*a2^3*a1^5 - 136*a6^2*x34^5*a3^3*a2^3*a1^5 - 448*a6*a5*x34^5*a3^3*a2^3*a1^5 - 136*a5^2*x34^5*a3^3*a2^3*a1^5 + 40*a6*x34^6*a3^3*a2^3*a1^5 + 40*a5*x34^6*a3^3*a2^3*a1^5 + 44*a6^6*a3^4*a2^3*a1^5 - 272*a6^5*a5*a3^4*a2^3*a1^5 + 556*a6^4*a5^2*a3^4*a2^3*a1^5 + 1536*a6^3*a5^3*a3^4*a2^3*a1^5 + 556*a6^2*a5^4*a3^4*a2^3*a1^5 - 272*a6*a5^5*a3^4*a2^3*a1^5 + 44*a5^6*a3^4*a2^3*a1^5 + 160*a6^5*x34*a3^4*a2^3*a1^5 - 200*a6^4*a5*x34*a3^4*a2^3*a1^5 - 4360*a6^3*a5^2*x34*a3^4*a2^3*a1^5 - 4360*a6^2*a5^3*x34*a3^4*a2^3*a1^5 - 200*a6*a5^4*x34*a3^4*a2^3*a1^5 + 160*a5^5*x34*a3^4*a2^3*a1^5 - 576*a6^4*x34^2*a3^4*a2^3*a1^5 + 1792*a6^3*a5*x34^2*a3^4*a2^3*a1^5 + 4008*a6^2*a5^2*x34^2*a3^4*a2^3*a1^5 + 1792*a6*a5^3*x34^2*a3^4*a2^3*a1^5 - 576*a5^4*x34^2*a3^4*a2^3*a1^5 + 640*a6^3*x34^3*a3^4*a2^3*a1^5 - 200*a6^2*a5*x34^3*a3^4*a2^3*a1^5 - 200*a6*a5^2*x34^3*a3^4*a2^3*a1^5 + 640*a5^3*x34^3*a3^4*a2^3*a1^5 - 224*a6^2*x34^4*a3^4*a2^3*a1^5 - 1376*a6*a5*x34^4*a3^4*a2^3*a1^5 - 224*a5^2*x34^4*a3^4*a2^3*a1^5 + 192*a6*x34^5*a3^4*a2^3*a1^5 + 192*a5*x34^5*a3^4*a2^3*a1^5 - 4*x34^6*a3^4*a2^3*a1^5 + 64*a6^5*a3^5*a2^3*a1^5 - 80*a6^4*a5*a3^5*a2^3*a1^5 - 1744*a6^3*a5^2*a3^5*a2^3*a1^5 - 1744*a6^2*a5^3*a3^5*a2^3*a1^5 - 80*a6*a5^4*a3^5*a2^3*a1^5 + 64*a5^5*a3^5*a2^3*a1^5 - 384*a6^4*x34*a3^5*a2^3*a1^5 + 2208*a6^3*a5*x34*a3^5*a2^3*a1^5 + 2928*a6^2*a5^2*x34*a3^5*a2^3*a1^5 + 2208*a6*a5^3*x34*a3^5*a2^3*a1^5 - 384*a5^4*x34*a3^5*a2^3*a1^5 + 88*a6^3*x34^2*a3^5*a2^3*a1^5 - 360*a6^2*a5*x34^2*a3^5*a2^3*a1^5 - 360*a6*a5^2*x34^2*a3^5*a2^3*a1^5 + 88*a5^3*x34^2*a3^5*a2^3*a1^5 - 64*a6^2*x34^3*a3^5*a2^3*a1^5 - 2144*a6*a5*x34^3*a3^5*a2^3*a1^5 - 64*a5^2*x34^3*a3^5*a2^3*a1^5 + 312*a6*x34^4*a3^5*a2^3*a1^5 + 312*a5*x34^4*a3^5*a2^3*a1^5 + 24*x34^5*a3^5*a2^3*a1^5 - 128*a6^4*a3^6*a2^3*a1^5 + 736*a6^3*a5*a3^6*a2^3*a1^5 + 976*a6^2*a5^2*a3^6*a2^3*a1^5 + 736*a6*a5^3*a3^6*a2^3*a1^5 - 128*a5^4*a3^6*a2^3*a1^5 - 168*a6^3*x34*a3^6*a2^3*a1^5 - 280*a6^2*a5*x34*a3^6*a2^3*a1^5 - 280*a6*a5^2*x34*a3^6*a2^3*a1^5 - 168*a5^3*x34*a3^6*a2^3*a1^5 + 184*a6^2*x34^2*a3^6*a2^3*a1^5 - 1984*a6*a5*x34^2*a3^6*a2^3*a1^5 + 184*a5^2*x34^2*a3^6*a2^3*a1^5 + 168*a6*x34^3*a3^6*a2^3*a1^5 + 168*a5*x34^3*a3^6*a2^3*a1^5 + 176*x34^4*a3^6*a2^3*a1^5 - 48*a6^3*a3^7*a2^3*a1^5 - 80*a6^2*a5*a3^7*a2^3*a1^5 - 80*a6*a5^2*a3^7*a2^3*a1^5 - 48*a5^3*a3^7*a2^3*a1^5 + 176*a6^2*x34*a3^7*a2^3*a1^5 - 1088*a6*a5*x34*a3^7*a2^3*a1^5 + 176*a5^2*x34*a3^7*a2^3*a1^5 - 48*a6*x34^2*a3^7*a2^3*a1^5 - 48*a5*x34^2*a3^7*a2^3*a1^5 + 384*x34^3*a3^7*a2^3*a1^5 + 44*a6^2*a3^8*a2^3*a1^5 - 272*a6*a5*a3^8*a2^3*a1^5 + 44*a5^2*a3^8*a2^3*a1^5 - 72*a6*x34*a3^8*a2^3*a1^5 - 72*a5*x34*a3^8*a2^3*a1^5 + 396*x34^2*a3^8*a2^3*a1^5 - 16*a6*a3^9*a2^3*a1^5 - 16*a5*a3^9*a2^3*a1^5 + 200*x34*a3^9*a2^3*a1^5 + 40*a3^10*a2^3*a1^5 - 4*a6^6*a5^3*a2^4*a1^5 - 24*a6^5*a5^4*a2^4*a1^5 - 24*a6^4*a5^5*a2^4*a1^5 - 4*a6^3*a5^6*a2^4*a1^5 + 2*a6^6*a5^2*x34*a2^4*a1^5 - 48*a6^5*a5^3*x34*a2^4*a1^5 + 108*a6^4*a5^4*x34*a2^4*a1^5 - 48*a6^3*a5^5*x34*a2^4*a1^5 + 2*a6^2*a5^6*x34*a2^4*a1^5 + 2*a6^6*a5*x34^2*a2^4*a1^5 + 36*a6^4*a5^3*x34^2*a2^4*a1^5 + 36*a6^3*a5^4*x34^2*a2^4*a1^5 + 2*a6*a5^6*x34^2*a2^4*a1^5 - 4*a6^6*x34^3*a2^4*a1^5 - 48*a6^5*a5*x34^3*a2^4*a1^5 + 36*a6^4*a5^2*x34^3*a2^4*a1^5 - 96*a6^3*a5^3*x34^3*a2^4*a1^5 + 36*a6^2*a5^4*x34^3*a2^4*a1^5 - 48*a6*a5^5*x34^3*a2^4*a1^5 - 4*a5^6*x34^3*a2^4*a1^5 - 24*a6^5*x34^4*a2^4*a1^5 + 108*a6^4*a5*x34^4*a2^4*a1^5 + 36*a6^3*a5^2*x34^4*a2^4*a1^5 + 36*a6^2*a5^3*x34^4*a2^4*a1^5 + 108*a6*a5^4*x34^4*a2^4*a1^5 - 24*a5^5*x34^4*a2^4*a1^5 - 24*a6^4*x34^5*a2^4*a1^5 - 48*a6^3*a5*x34^5*a2^4*a1^5 - 48*a6*a5^3*x34^5*a2^4*a1^5 - 24*a5^4*x34^5*a2^4*a1^5 - 4*a6^3*x34^6*a2^4*a1^5 + 2*a6^2*a5*x34^6*a2^4*a1^5 + 2*a6*a5^2*x34^6*a2^4*a1^5 - 4*a5^3*x34^6*a2^4*a1^5 + 4*a6^6*a5^2*a3*a2^4*a1^5 - 96*a6^5*a5^3*a3*a2^4*a1^5 + 216*a6^4*a5^4*a3*a2^4*a1^5 - 96*a6^3*a5^5*a3*a2^4*a1^5 + 4*a6^2*a5^6*a3*a2^4*a1^5 + 4*a6^6*a5*x34*a3*a2^4*a1^5 + 120*a6^5*a5^2*x34*a3*a2^4*a1^5 + 216*a6^4*a5^3*x34*a3*a2^4*a1^5 + 216*a6^3*a5^4*x34*a3*a2^4*a1^5 + 120*a6^2*a5^5*x34*a3*a2^4*a1^5 + 4*a6*a5^6*x34*a3*a2^4*a1^5 - 10*a6^6*x34^2*a3*a2^4*a1^5 - 24*a6^5*a5*x34^2*a3*a2^4*a1^5 - 300*a6^4*a5^2*x34^2*a3*a2^4*a1^5 - 424*a6^3*a5^3*x34^2*a3*a2^4*a1^5 - 300*a6^2*a5^4*x34^2*a3*a2^4*a1^5 - 24*a6*a5^5*x34^2*a3*a2^4*a1^5 - 10*a5^6*x34^2*a3*a2^4*a1^5 - 144*a6^5*x34^3*a3*a2^4*a1^5 + 576*a6^4*a5*x34^3*a3*a2^4*a1^5 + 8*a6^3*a5^2*x34^3*a3*a2^4*a1^5 + 8*a6^2*a5^3*x34^3*a3*a2^4*a1^5 + 576*a6*a5^4*x34^3*a3*a2^4*a1^5 - 144*a5^5*x34^3*a3*a2^4*a1^5 - 12*a6^4*x34^4*a3*a2^4*a1^5 - 96*a6^3*a5*x34^4*a3*a2^4*a1^5 - 408*a6^2*a5^2*x34^4*a3*a2^4*a1^5 - 96*a6*a5^3*x34^4*a3*a2^4*a1^5 - 12*a5^4*x34^4*a3*a2^4*a1^5 - 72*a6^3*x34^5*a3*a2^4*a1^5 + 132*a6^2*a5*x34^5*a3*a2^4*a1^5 + 132*a6*a5^2*x34^5*a3*a2^4*a1^5 - 72*a5^3*x34^5*a3*a2^4*a1^5 + 2*a6^2*x34^6*a3*a2^4*a1^5 + 2*a5^2*x34^6*a3*a2^4*a1^5 + 4*a6^6*a5*a3^2*a2^4*a1^5 + 120*a6^5*a5^2*a3^2*a2^4*a1^5 + 216*a6^4*a5^3*a3^2*a2^4*a1^5 + 216*a6^3*a5^4*a3^2*a2^4*a1^5 + 120*a6^2*a5^5*a3^2*a2^4*a1^5 + 4*a6*a5^6*a3^2*a2^4*a1^5 - 6*a6^6*x34*a3^2*a2^4*a1^5 + 216*a6^5*a5*x34*a3^2*a2^4*a1^5 - 1116*a6^4*a5^2*x34*a3^2*a2^4*a1^5 - 696*a6^3*a5^3*x34*a3^2*a2^4*a1^5 - 1116*a6^2*a5^4*x34*a3^2*a2^4*a1^5 + 216*a6*a5^5*x34*a3^2*a2^4*a1^5 - 6*a5^6*x34*a3^2*a2^4*a1^5 - 288*a6^5*x34^2*a3^2*a2^4*a1^5 + 672*a6^4*a5*x34^2*a3^2*a2^4*a1^5 + 564*a6^3*a5^2*x34^2*a3^2*a2^4*a1^5 + 564*a6^2*a5^3*x34^2*a3^2*a2^4*a1^5 + 672*a6*a5^4*x34^2*a3^2*a2^4*a1^5 - 288*a5^5*x34^2*a3^2*a2^4*a1^5 + 228*a6^4*x34^3*a3^2*a2^4*a1^5 - 40*a6^3*a5*x34^3*a3^2*a2^4*a1^5 - 876*a6^2*a5^2*x34^3*a3^2*a2^4*a1^5 - 40*a6*a5^3*x34^3*a3^2*a2^4*a1^5 + 228*a5^4*x34^3*a3^2*a2^4*a1^5 - 264*a6^3*x34^4*a3^2*a2^4*a1^5 + 222*a6^2*a5*x34^4*a3^2*a2^4*a1^5 + 222*a6*a5^2*x34^4*a3^2*a2^4*a1^5 - 264*a5^3*x34^4*a3^2*a2^4*a1^5 + 12*a6^2*x34^5*a3^2*a2^4*a1^5 + 120*a6*a5*x34^5*a3^2*a2^4*a1^5 + 12*a5^2*x34^5*a3^2*a2^4*a1^5 + 2*a6*x34^6*a3^2*a2^4*a1^5 + 2*a5*x34^6*a3^2*a2^4*a1^5 - 4*a6^6*a3^3*a2^4*a1^5 + 144*a6^5*a5*a3^3*a2^4*a1^5 - 744*a6^4*a5^2*a3^3*a2^4*a1^5 - 464*a6^3*a5^3*a3^3*a2^4*a1^5 - 744*a6^2*a5^4*a3^3*a2^4*a1^5 + 144*a6*a5^5*a3^3*a2^4*a1^5 - 4*a5^6*a3^3*a2^4*a1^5 - 288*a6^5*x34*a3^3*a2^4*a1^5 + 192*a6^4*a5*x34*a3^3*a2^4*a1^5 + 1112*a6^3*a5^2*x34*a3^3*a2^4*a1^5 + 1112*a6^2*a5^3*x34*a3^3*a2^4*a1^5 + 192*a6*a5^4*x34*a3^3*a2^4*a1^5 - 288*a5^5*x34*a3^3*a2^4*a1^5 + 552*a6^4*x34^2*a3^3*a2^4*a1^5 - 160*a6^3*a5*x34^2*a3^3*a2^4*a1^5 + 576*a6^2*a5^2*x34^2*a3^3*a2^4*a1^5 - 160*a6*a5^3*x34^2*a3^3*a2^4*a1^5 + 552*a5^4*x34^2*a3^3*a2^4*a1^5 - 512*a6^3*x34^3*a3^3*a2^4*a1^5 - 528*a6^2*a5*x34^3*a3^3*a2^4*a1^5 - 528*a6*a5^2*x34^3*a3^3*a2^4*a1^5 - 512*a5^3*x34^3*a3^3*a2^4*a1^5 + 66*a6^2*x34^4*a3^3*a2^4*a1^5 + 744*a6*a5*x34^4*a3^3*a2^4*a1^5 + 66*a5^2*x34^4*a3^3*a2^4*a1^5 - 36*a6*x34^5*a3^3*a2^4*a1^5 - 36*a5*x34^5*a3^3*a2^4*a1^5 - 4*x34^6*a3^3*a2^4*a1^5 - 144*a6^5*a3^4*a2^4*a1^5 + 96*a6^4*a5*a3^4*a2^4*a1^5 + 556*a6^3*a5^2*a3^4*a2^4*a1^5 + 556*a6^2*a5^3*a3^4*a2^4*a1^5 + 96*a6*a5^4*a3^4*a2^4*a1^5 - 144*a5^5*a3^4*a2^4*a1^5 + 600*a6^4*x34*a3^4*a2^4*a1^5 - 200*a6^3*a5*x34*a3^4*a2^4*a1^5 + 1740*a6^2*a5^2*x34*a3^4*a2^4*a1^5 - 200*a6*a5^3*x34*a3^4*a2^4*a1^5 + 600*a5^4*x34*a3^4*a2^4*a1^5 - 576*a6^3*x34^2*a3^4*a2^4*a1^5 - 2034*a6^2*a5*x34^2*a3^4*a2^4*a1^5 - 2034*a6*a5^2*x34^2*a3^4*a2^4*a1^5 - 576*a5^3*x34^2*a3^4*a2^4*a1^5 + 220*a6^2*x34^3*a3^4*a2^4*a1^5 + 1920*a6*a5*x34^3*a3^4*a2^4*a1^5 + 220*a5^2*x34^3*a3^4*a2^4*a1^5 - 102*a6*x34^4*a3^4*a2^4*a1^5 - 102*a5*x34^4*a3^4*a2^4*a1^5 - 48*x34^5*a3^4*a2^4*a1^5 + 240*a6^4*a3^5*a2^4*a1^5 - 80*a6^3*a5*a3^5*a2^4*a1^5 + 696*a6^2*a5^2*a3^5*a2^4*a1^5 - 80*a6*a5^3*a3^5*a2^4*a1^5 + 240*a5^4*a3^5*a2^4*a1^5 - 384*a6^3*x34*a3^5*a2^4*a1^5 - 2124*a6^2*a5*x34*a3^5*a2^4*a1^5 - 2124*a6*a5^2*x34*a3^5*a2^4*a1^5 - 384*a5^3*x34*a3^5*a2^4*a1^5 + 354*a6^2*x34^2*a3^5*a2^4*a1^5 + 2616*a6*a5*x34^2*a3^5*a2^4*a1^5 + 354*a5^2*x34^2*a3^5*a2^4*a1^5 - 56*a6*x34^3*a3^5*a2^4*a1^5 - 56*a5*x34^3*a3^5*a2^4*a1^5 - 204*x34^4*a3^5*a2^4*a1^5 - 128*a6^3*a3^6*a2^4*a1^5 - 708*a6^2*a5*a3^6*a2^4*a1^5 - 708*a6*a5^2*a3^6*a2^4*a1^5 - 128*a5^3*a3^6*a2^4*a1^5 + 266*a6^2*x34*a3^6*a2^4*a1^5 + 1848*a6*a5*x34*a3^6*a2^4*a1^5 + 266*a5^2*x34*a3^6*a2^4*a1^5 + 56*a6*x34^2*a3^6*a2^4*a1^5 + 56*a5*x34^2*a3^6*a2^4*a1^5 - 420*x34^3*a3^6*a2^4*a1^5 + 76*a6^2*a3^7*a2^4*a1^5 + 528*a6*a5*a3^7*a2^4*a1^5 + 76*a5^2*a3^7*a2^4*a1^5 + 64*a6*x34*a3^7*a2^4*a1^5 + 64*a5*x34*a3^7*a2^4*a1^5 - 456*x34^2*a3^7*a2^4*a1^5 + 16*a6*a3^8*a2^4*a1^5 + 16*a5*a3^8*a2^4*a1^5 - 252*x34*a3^8*a2^4*a1^5 - 56*a3^9*a2^4*a1^5 - 8*a6^6*a5^2*a2^5*a1^5 + 48*a6^5*a5^3*a2^5*a1^5 - 24*a6^4*a5^4*a2^5*a1^5 + 48*a6^3*a5^5*a2^5*a1^5 - 8*a6^2*a5^6*a2^5*a1^5 + 8*a6^6*a5*x34*a2^5*a1^5 - 48*a6^4*a5^3*x34*a2^5*a1^5 - 48*a6^3*a5^4*x34*a2^5*a1^5 + 8*a6*a5^6*x34*a2^5*a1^5 - 8*a6^6*x34^2*a2^5*a1^5 + 32*a6^3*a5^3*x34^2*a2^5*a1^5 - 8*a5^6*x34^2*a2^5*a1^5 + 48*a6^5*x34^3*a2^5*a1^5 - 48*a6^4*a5*x34^3*a2^5*a1^5 + 32*a6^3*a5^2*x34^3*a2^5*a1^5 + 32*a6^2*a5^3*x34^3*a2^5*a1^5 - 48*a6*a5^4*x34^3*a2^5*a1^5 + 48*a5^5*x34^3*a2^5*a1^5 - 24*a6^4*x34^4*a2^5*a1^5 - 48*a6^3*a5*x34^4*a2^5*a1^5 - 48*a6*a5^3*x34^4*a2^5*a1^5 - 24*a5^4*x34^4*a2^5*a1^5 + 48*a6^3*x34^5*a2^5*a1^5 + 48*a5^3*x34^5*a2^5*a1^5 - 8*a6^2*x34^6*a2^5*a1^5 + 8*a6*a5*x34^6*a2^5*a1^5 - 8*a5^2*x34^6*a2^5*a1^5 + 16*a6^6*a5*a3*a2^5*a1^5 - 96*a6^4*a5^3*a3*a2^5*a1^5 - 96*a6^3*a5^4*a3*a2^5*a1^5 + 16*a6*a5^6*a3*a2^5*a1^5 - 8*a6^6*x34*a3*a2^5*a1^5 - 144*a6^5*a5*x34*a3*a2^5*a1^5 + 120*a6^4*a5^2*x34*a3*a2^5*a1^5 - 96*a6^3*a5^3*x34*a3*a2^5*a1^5 + 120*a6^2*a5^4*x34*a3*a2^5*a1^5 - 144*a6*a5^5*x34*a3*a2^5*a1^5 - 8*a5^6*x34*a3*a2^5*a1^5 + 144*a6^5*x34^2*a3*a2^5*a1^5 - 24*a6^4*a5*x34^2*a3*a2^5*a1^5 + 240*a6^3*a5^2*x34^2*a3*a2^5*a1^5 + 240*a6^2*a5^3*x34^2*a3*a2^5*a1^5 - 24*a6*a5^4*x34^2*a3*a2^5*a1^5 + 144*a5^5*x34^2*a3*a2^5*a1^5 - 144*a6^4*x34^3*a3*a2^5*a1^5 - 352*a6^3*a5*x34^3*a3*a2^5*a1^5 + 144*a6^2*a5^2*x34^3*a3*a2^5*a1^5 - 352*a6*a5^3*x34^3*a3*a2^5*a1^5 - 144*a5^4*x34^3*a3*a2^5*a1^5 + 192*a6^3*x34^4*a3*a2^5*a1^5 + 120*a6^2*a5*x34^4*a3*a2^5*a1^5 + 120*a6*a5^2*x34^4*a3*a2^5*a1^5 + 192*a5^3*x34^4*a3*a2^5*a1^5 - 48*a6^2*x34^5*a3*a2^5*a1^5 - 96*a6*a5*x34^5*a3*a2^5*a1^5 - 48*a5^2*x34^5*a3*a2^5*a1^5 + 8*a6*x34^6*a3*a2^5*a1^5 + 8*a5*x34^6*a3*a2^5*a1^5 - 8*a6^6*a3^2*a2^5*a1^5 - 144*a6^5*a5*a3^2*a2^5*a1^5 + 120*a6^4*a5^2*a3^2*a2^5*a1^5 - 96*a6^3*a5^3*a3^2*a2^5*a1^5 + 120*a6^2*a5^4*a3^2*a2^5*a1^5 - 144*a6*a5^5*a3^2*a2^5*a1^5 - 8*a5^6*a3^2*a2^5*a1^5 + 144*a6^5*x34*a3^2*a2^5*a1^5 + 216*a6^4*a5*x34*a3^2*a2^5*a1^5 + 528*a6^3*a5^2*x34*a3^2*a2^5*a1^5 + 528*a6^2*a5^3*x34*a3^2*a2^5*a1^5 + 216*a6*a5^4*x34*a3^2*a2^5*a1^5 + 144*a5^5*x34*a3^2*a2^5*a1^5 - 288*a6^4*x34^2*a3^2*a2^5*a1^5 - 624*a6^3*a5*x34^2*a3^2*a2^5*a1^5 - 864*a6^2*a5^2*x34^2*a3^2*a2^5*a1^5 - 624*a6*a5^3*x34^2*a3^2*a2^5*a1^5 - 288*a5^4*x34^2*a3^2*a2^5*a1^5 + 320*a6^3*x34^3*a3^2*a2^5*a1^5 + 624*a6^2*a5*x34^3*a3^2*a2^5*a1^5 + 624*a6*a5^2*x34^3*a3^2*a2^5*a1^5 + 320*a5^3*x34^3*a3^2*a2^5*a1^5 - 120*a6^2*x34^4*a3^2*a2^5*a1^5 - 480*a6*a5*x34^4*a3^2*a2^5*a1^5 - 120*a5^2*x34^4*a3^2*a2^5*a1^5 + 48*a6*x34^5*a3^2*a2^5*a1^5 + 48*a5*x34^5*a3^2*a2^5*a1^5 - 8*x34^6*a3^2*a2^5*a1^5 + 96*a6^5*a3^3*a2^5*a1^5 + 144*a6^4*a5*a3^3*a2^5*a1^5 + 352*a6^3*a5^2*a3^3*a2^5*a1^5 + 352*a6^2*a5^3*a3^3*a2^5*a1^5 + 144*a6*a5^4*a3^3*a2^5*a1^5 + 96*a5^5*a3^3*a2^5*a1^5 - 288*a6^4*x34*a3^3*a2^5*a1^5 - 544*a6^3*a5*x34*a3^3*a2^5*a1^5 - 2016*a6^2*a5^2*x34*a3^3*a2^5*a1^5 - 544*a6*a5^3*x34*a3^3*a2^5*a1^5 - 288*a5^4*x34*a3^3*a2^5*a1^5 + 320*a6^3*x34^2*a3^3*a2^5*a1^5 + 1296*a6^2*a5*x34^2*a3^3*a2^5*a1^5 + 1296*a6*a5^2*x34^2*a3^3*a2^5*a1^5 + 320*a5^3*x34^2*a3^3*a2^5*a1^5 - 128*a6^2*x34^3*a3^3*a2^5*a1^5 - 960*a6*a5*x34^3*a3^3*a2^5*a1^5 - 128*a5^2*x34^3*a3^3*a2^5*a1^5 + 72*a6*x34^4*a3^3*a2^5*a1^5 + 72*a5*x34^4*a3^3*a2^5*a1^5 - 144*a6^4*a3^4*a2^5*a1^5 - 272*a6^3*a5*a3^4*a2^5*a1^5 - 1008*a6^2*a5^2*a3^4*a2^5*a1^5 - 272*a6*a5^3*a3^4*a2^5*a1^5 - 144*a5^4*a3^4*a2^5*a1^5 + 160*a6^3*x34*a3^4*a2^5*a1^5 + 1320*a6^2*a5*x34*a3^4*a2^5*a1^5 + 1320*a6*a5^2*x34*a3^4*a2^5*a1^5 + 160*a5^3*x34*a3^4*a2^5*a1^5 - 24*a6^2*x34^2*a3^4*a2^5*a1^5 - 960*a6*a5*x34^2*a3^4*a2^5*a1^5 - 24*a5^2*x34^2*a3^4*a2^5*a1^5 - 80*a6*x34^3*a3^4*a2^5*a1^5 - 80*a5*x34^3*a3^4*a2^5*a1^5 + 96*x34^4*a3^4*a2^5*a1^5 + 64*a6^3*a3^5*a2^5*a1^5 + 528*a6^2*a5*a3^5*a2^5*a1^5 + 528*a6*a5^2*a3^5*a2^5*a1^5 + 64*a5^3*a3^5*a2^5*a1^5 + 48*a6^2*x34*a3^5*a2^5*a1^5 - 576*a6*a5*x34*a3^5*a2^5*a1^5 + 48*a5^2*x34*a3^5*a2^5*a1^5 - 312*a6*x34^2*a3^5*a2^5*a1^5 - 312*a5*x34^2*a3^5*a2^5*a1^5 + 272*x34^3*a3^5*a2^5*a1^5 + 16*a6^2*a3^6*a2^5*a1^5 - 192*a6*a5*a3^6*a2^5*a1^5 + 16*a5^2*a3^6*a2^5*a1^5 - 280*a6*x34*a3^6*a2^5*a1^5 - 280*a5*x34*a3^6*a2^5*a1^5 + 352*x34^2*a3^6*a2^5*a1^5 - 80*a6*a3^7*a2^5*a1^5 - 80*a5*a3^7*a2^5*a1^5 + 224*x34*a3^7*a2^5*a1^5 + 56*a3^8*a2^5*a1^5 - 8*a6^5*a5^2*a2^6*a1^5 - 4*a6^4*a5^3*a2^6*a1^5 - 4*a6^3*a5^4*a2^6*a1^5 - 8*a6^2*a5^5*a2^6*a1^5 + 8*a6^5*a5*x34*a2^6*a1^5 + 2*a6^4*a5^2*x34*a2^6*a1^5 + 40*a6^3*a5^3*x34*a2^6*a1^5 + 2*a6^2*a5^4*x34*a2^6*a1^5 + 8*a6*a5^5*x34*a2^6*a1^5 - 8*a6^5*x34^2*a2^6*a1^5 + 2*a6^4*a5*x34^2*a2^6*a1^5 - 28*a6^3*a5^2*x34^2*a2^6*a1^5 - 28*a6^2*a5^3*x34^2*a2^6*a1^5 + 2*a6*a5^4*x34^2*a2^6*a1^5 - 8*a5^5*x34^2*a2^6*a1^5 - 4*a6^4*x34^3*a2^6*a1^5 + 40*a6^3*a5*x34^3*a2^6*a1^5 - 28*a6^2*a5^2*x34^3*a2^6*a1^5 + 40*a6*a5^3*x34^3*a2^6*a1^5 - 4*a5^4*x34^3*a2^6*a1^5 - 4*a6^3*x34^4*a2^6*a1^5 + 2*a6^2*a5*x34^4*a2^6*a1^5 + 2*a6*a5^2*x34^4*a2^6*a1^5 - 4*a5^3*x34^4*a2^6*a1^5 - 8*a6^2*x34^5*a2^6*a1^5 + 8*a6*a5*x34^5*a2^6*a1^5 - 8*a5^2*x34^5*a2^6*a1^5 + 16*a6^5*a5*a3*a2^6*a1^5 + 4*a6^4*a5^2*a3*a2^6*a1^5 + 80*a6^3*a5^3*a3*a2^6*a1^5 + 4*a6^2*a5^4*a3*a2^6*a1^5 + 16*a6*a5^5*a3*a2^6*a1^5 - 8*a6^5*x34*a3*a2^6*a1^5 + 4*a6^4*a5*x34*a3*a2^6*a1^5 - 104*a6^3*a5^2*x34*a3*a2^6*a1^5 - 104*a6^2*a5^3*x34*a3*a2^6*a1^5 + 4*a6*a5^4*x34*a3*a2^6*a1^5 - 8*a5^5*x34*a3*a2^6*a1^5 - 10*a6^4*x34^2*a3*a2^6*a1^5 + 72*a6^3*a5*x34^2*a3*a2^6*a1^5 + 24*a6^2*a5^2*x34^2*a3*a2^6*a1^5 + 72*a6*a5^3*x34^2*a3*a2^6*a1^5 - 10*a5^4*x34^2*a3*a2^6*a1^5 + 24*a6^3*x34^3*a3*a2^6*a1^5 - 40*a6^2*a5*x34^3*a3*a2^6*a1^5 - 40*a6*a5^2*x34^3*a3*a2^6*a1^5 + 24*a5^3*x34^3*a3*a2^6*a1^5 - 38*a6^2*x34^4*a3*a2^6*a1^5 + 40*a6*a5*x34^4*a3*a2^6*a1^5 - 38*a5^2*x34^4*a3*a2^6*a1^5 + 8*a6*x34^5*a3*a2^6*a1^5 + 8*a5*x34^5*a3*a2^6*a1^5 - 8*a6^5*a3^2*a2^6*a1^5 + 4*a6^4*a5*a3^2*a2^6*a1^5 - 104*a6^3*a5^2*a3^2*a2^6*a1^5 - 104*a6^2*a5^3*a3^2*a2^6*a1^5 + 4*a6*a5^4*a3^2*a2^6*a1^5 - 8*a5^5*a3^2*a2^6*a1^5 - 6*a6^4*x34*a3^2*a2^6*a1^5 - 24*a6^3*a5*x34*a3^2*a2^6*a1^5 + 240*a6^2*a5^2*x34*a3^2*a2^6*a1^5 - 24*a6*a5^3*x34*a3^2*a2^6*a1^5 - 6*a5^4*x34*a3^2*a2^6*a1^5 + 68*a6^3*x34^2*a3^2*a2^6*a1^5 - 24*a6^2*a5*x34^2*a3^2*a2^6*a1^5 - 24*a6*a5^2*x34^2*a3^2*a2^6*a1^5 + 68*a5^3*x34^2*a3^2*a2^6*a1^5 - 100*a6^2*x34^3*a3^2*a2^6*a1^5 + 32*a6*a5*x34^3*a3^2*a2^6*a1^5 - 100*a5^2*x34^3*a3^2*a2^6*a1^5 + 42*a6*x34^4*a3^2*a2^6*a1^5 + 42*a5*x34^4*a3^2*a2^6*a1^5 - 8*x34^5*a3^2*a2^6*a1^5 - 4*a6^4*a3^3*a2^6*a1^5 - 16*a6^3*a5*a3^3*a2^6*a1^5 + 160*a6^2*a5^2*a3^3*a2^6*a1^5 - 16*a6*a5^3*a3^3*a2^6*a1^5 - 4*a5^4*a3^3*a2^6*a1^5 + 88*a6^3*x34*a3^3*a2^6*a1^5 + 32*a6^2*a5*x34*a3^3*a2^6*a1^5 + 32*a6*a5^2*x34*a3^3*a2^6*a1^5 + 88*a5^3*x34*a3^3*a2^6*a1^5 - 180*a6^2*x34^2*a3^3*a2^6*a1^5 - 112*a6*a5*x34^2*a3^3*a2^6*a1^5 - 180*a5^2*x34^2*a3^3*a2^6*a1^5 + 128*a6*x34^3*a3^3*a2^6*a1^5 + 128*a5*x34^3*a3^3*a2^6*a1^5 - 44*x34^4*a3^3*a2^6*a1^5 + 44*a6^3*a3^4*a2^6*a1^5 + 16*a6^2*a5*a3^4*a2^6*a1^5 + 16*a6*a5^2*a3^4*a2^6*a1^5 + 44*a5^3*a3^4*a2^6*a1^5 - 170*a6^2*x34*a3^4*a2^6*a1^5 - 200*a6*a5*x34*a3^4*a2^6*a1^5 - 170*a5^2*x34*a3^4*a2^6*a1^5 + 214*a6*x34^2*a3^4*a2^6*a1^5 + 214*a5*x34^2*a3^4*a2^6*a1^5 - 100*x34^3*a3^4*a2^6*a1^5 - 68*a6^2*a3^5*a2^6*a1^5 - 80*a6*a5*a3^5*a2^6*a1^5 - 68*a5^2*a3^5*a2^6*a1^5 + 180*a6*x34*a3^5*a2^6*a1^5 + 180*a5*x34*a3^5*a2^6*a1^5 - 124*x34^2*a3^5*a2^6*a1^5 + 60*a6*a3^6*a2^6*a1^5 + 60*a5*a3^6*a2^6*a1^5 - 84*x34*a3^6*a2^6*a1^5 - 24*a3^7*a2^6*a1^5 + 8*a6^6*a5^4*x34^2*a1^6 - 8*a6^5*a5^5*x34^2*a1^6 + 8*a6^4*a5^6*x34^2*a1^6 - 8*a6^6*a5^3*x34^3*a1^6 - 4*a6^5*a5^4*x34^3*a1^6 - 4*a6^4*a5^5*x34^3*a1^6 - 8*a6^3*a5^6*x34^3*a1^6 + 8*a6^6*a5^2*x34^4*a1^6 - 4*a6^5*a5^3*x34^4*a1^6 + 24*a6^4*a5^4*x34^4*a1^6 - 4*a6^3*a5^5*x34^4*a1^6 + 8*a6^2*a5^6*x34^4*a1^6 - 8*a6^5*a5^2*x34^5*a1^6 - 4*a6^4*a5^3*x34^5*a1^6 - 4*a6^3*a5^4*x34^5*a1^6 - 8*a6^2*a5^5*x34^5*a1^6 + 8*a6^4*a5^2*x34^6*a1^6 - 8*a6^3*a5^3*x34^6*a1^6 + 8*a6^2*a5^4*x34^6*a1^6 + 8*a6^6*a5^4*x34*a3*a1^6 - 8*a6^5*a5^5*x34*a3*a1^6 + 8*a6^4*a5^6*x34*a3*a1^6 - 28*a6^6*a5^3*x34^2*a3*a1^6 - 10*a6^5*a5^4*x34^2*a3*a1^6 - 10*a6^4*a5^5*x34^2*a3*a1^6 - 28*a6^3*a5^6*x34^2*a3*a1^6 + 28*a6^6*a5^2*x34^3*a3*a1^6 + 24*a6^5*a5^3*x34^3*a3*a1^6 + 68*a6^4*a5^4*x34^3*a3*a1^6 + 24*a6^3*a5^5*x34^3*a3*a1^6 + 28*a6^2*a5^6*x34^3*a3*a1^6 - 8*a6^6*a5*x34^4*a3*a1^6 - 38*a6^5*a5^2*x34^4*a3*a1^6 - 48*a6^4*a5^3*x34^4*a3*a1^6 - 48*a6^3*a5^4*x34^4*a3*a1^6 - 38*a6^2*a5^5*x34^4*a3*a1^6 - 8*a6*a5^6*x34^4*a3*a1^6 + 8*a6^5*a5*x34^5*a3*a1^6 + 50*a6^4*a5^2*x34^5*a3*a1^6 - 8*a6^3*a5^3*x34^5*a3*a1^6 + 50*a6^2*a5^4*x34^5*a3*a1^6 + 8*a6*a5^5*x34^5*a3*a1^6 - 8*a6^4*a5*x34^6*a3*a1^6 - 4*a6^3*a5^2*x34^6*a3*a1^6 - 4*a6^2*a5^3*x34^6*a3*a1^6 - 8*a6*a5^4*x34^6*a3*a1^6 + 8*a6^6*a5^4*a3^2*a1^6 - 8*a6^5*a5^5*a3^2*a1^6 + 8*a6^4*a5^6*a3^2*a1^6 - 36*a6^6*a5^3*x34*a3^2*a1^6 - 6*a6^5*a5^4*x34*a3^2*a1^6 - 6*a6^4*a5^5*x34*a3^2*a1^6 - 36*a6^3*a5^6*x34*a3^2*a1^6 + 60*a6^6*a5^2*x34^2*a3^2*a1^6 + 68*a6^5*a5^3*x34^2*a3^2*a1^6 + 92*a6^4*a5^4*x34^2*a3^2*a1^6 + 68*a6^3*a5^5*x34^2*a3^2*a1^6 + 60*a6^2*a5^6*x34^2*a3^2*a1^6 - 36*a6^6*a5*x34^3*a3^2*a1^6 - 100*a6^5*a5^2*x34^3*a3^2*a1^6 - 156*a6^4*a5^3*x34^3*a3^2*a1^6 - 156*a6^3*a5^4*x34^3*a3^2*a1^6 - 100*a6^2*a5^5*x34^3*a3^2*a1^6 - 36*a6*a5^6*x34^3*a3^2*a1^6 + 8*a6^6*x34^4*a3^2*a1^6 + 42*a6^5*a5*x34^4*a3^2*a1^6 + 162*a6^4*a5^2*x34^4*a3^2*a1^6 + 76*a6^3*a5^3*x34^4*a3^2*a1^6 + 162*a6^2*a5^4*x34^4*a3^2*a1^6 + 42*a6*a5^5*x34^4*a3^2*a1^6 + 8*a5^6*x34^4*a3^2*a1^6 - 8*a6^5*x34^5*a3^2*a1^6 - 46*a6^4*a5*x34^5*a3^2*a1^6 - 52*a6^3*a5^2*x34^5*a3^2*a1^6 - 52*a6^2*a5^3*x34^5*a3^2*a1^6 - 46*a6*a5^4*x34^5*a3^2*a1^6 - 8*a5^5*x34^5*a3^2*a1^6 + 8*a6^4*x34^6*a3^2*a1^6 - 4*a6^3*a5*x34^6*a3^2*a1^6 + 24*a6^2*a5^2*x34^6*a3^2*a1^6 - 4*a6*a5^3*x34^6*a3^2*a1^6 + 8*a5^4*x34^6*a3^2*a1^6 - 24*a6^6*a5^3*a3^3*a1^6 - 4*a6^5*a5^4*a3^3*a1^6 - 4*a6^4*a5^5*a3^3*a1^6 - 24*a6^3*a5^6*a3^3*a1^6 + 64*a6^6*a5^2*x34*a3^3*a1^6 + 88*a6^5*a5^3*x34*a3^3*a1^6 + 48*a6^4*a5^4*x34*a3^3*a1^6 + 88*a6^3*a5^5*x34*a3^3*a1^6 + 64*a6^2*a5^6*x34*a3^3*a1^6 - 64*a6^6*a5*x34^2*a3^3*a1^6 - 180*a6^5*a5^2*x34^2*a3^3*a1^6 - 224*a6^4*a5^3*x34^2*a3^3*a1^6 - 224*a6^3*a5^4*x34^2*a3^3*a1^6 - 180*a6^2*a5^5*x34^2*a3^3*a1^6 - 64*a6*a5^6*x34^2*a3^3*a1^6 + 24*a6^6*x34^3*a3^3*a1^6 + 128*a6^5*a5*x34^3*a3^3*a1^6 + 304*a6^4*a5^2*x34^3*a3^3*a1^6 + 272*a6^3*a5^3*x34^3*a3^3*a1^6 + 304*a6^2*a5^4*x34^3*a3^3*a1^6 + 128*a6*a5^5*x34^3*a3^3*a1^6 + 24*a5^6*x34^3*a3^3*a1^6 - 44*a6^5*x34^4*a3^3*a1^6 - 138*a6^4*a5*x34^4*a3^3*a1^6 - 204*a6^3*a5^2*x34^4*a3^3*a1^6 - 204*a6^2*a5^3*x34^4*a3^3*a1^6 - 138*a6*a5^4*x34^4*a3^3*a1^6 - 44*a5^5*x34^4*a3^3*a1^6 + 44*a6^4*x34^5*a3^3*a1^6 + 16*a6^3*a5*x34^5*a3^3*a1^6 + 116*a6^2*a5^2*x34^5*a3^3*a1^6 + 16*a6*a5^3*x34^5*a3^3*a1^6 + 44*a5^4*x34^5*a3^3*a1^6 - 8*a6^3*x34^6*a3^3*a1^6 - 4*a6^2*a5*x34^6*a3^3*a1^6 - 4*a6*a5^2*x34^6*a3^3*a1^6 - 8*a5^3*x34^6*a3^3*a1^6 + 32*a6^6*a5^2*a3^4*a1^6 + 44*a6^5*a5^3*a3^4*a1^6 + 24*a6^4*a5^4*a3^4*a1^6 + 44*a6^3*a5^5*a3^4*a1^6 + 32*a6^2*a5^6*a3^4*a1^6 - 60*a6^6*a5*x34*a3^4*a1^6 - 170*a6^5*a5^2*x34*a3^4*a1^6 - 180*a6^4*a5^3*x34*a3^4*a1^6 - 180*a6^3*a5^4*x34*a3^4*a1^6 - 170*a6^2*a5^5*x34*a3^4*a1^6 - 60*a6*a5^6*x34*a3^4*a1^6 + 32*a6^6*x34^2*a3^4*a1^6 + 214*a6^5*a5*x34^2*a3^4*a1^6 + 352*a6^4*a5^2*x34^2*a3^4*a1^6 + 396*a6^3*a5^3*x34^2*a3^4*a1^6 + 352*a6^2*a5^4*x34^2*a3^4*a1^6 + 214*a6*a5^5*x34^2*a3^4*a1^6 + 32*a5^6*x34^2*a3^4*a1^6 - 100*a6^5*x34^3*a3^4*a1^6 - 280*a6^4*a5*x34^3*a3^4*a1^6 - 380*a6^3*a5^2*x34^3*a3^4*a1^6 - 380*a6^2*a5^3*x34^3*a3^4*a1^6 - 280*a6*a5^4*x34^3*a3^4*a1^6 - 100*a5^5*x34^3*a3^4*a1^6 + 124*a6^4*x34^4*a3^4*a1^6 + 112*a6^3*a5*x34^4*a3^4*a1^6 + 252*a6^2*a5^2*x34^4*a3^4*a1^6 + 112*a6*a5^3*x34^4*a3^4*a1^6 + 124*a5^4*x34^4*a3^4*a1^6 - 52*a6^3*x34^5*a3^4*a1^6 - 22*a6^2*a5*x34^5*a3^4*a1^6 - 22*a6*a5^2*x34^5*a3^4*a1^6 - 52*a5^3*x34^5*a3^4*a1^6 + 8*a6^2*x34^6*a3^4*a1^6 - 8*a6*a5*x34^6*a3^4*a1^6 + 8*a5^2*x34^6*a3^4*a1^6 - 24*a6^6*a5*a3^5*a1^6 - 68*a6^5*a5^2*a3^5*a1^6 - 72*a6^4*a5^3*a3^5*a1^6 - 72*a6^3*a5^4*a3^5*a1^6 - 68*a6^2*a5^5*a3^5*a1^6 - 24*a6*a5^6*a3^5*a1^6 + 24*a6^6*x34*a3^5*a1^6 + 180*a6^5*a5*x34*a3^5*a1^6 + 240*a6^4*a5^2*x34*a3^5*a1^6 + 312*a6^3*a5^3*x34*a3^5*a1^6 + 240*a6^2*a5^4*x34*a3^5*a1^6 + 180*a6*a5^5*x34*a3^5*a1^6 + 24*a5^6*x34*a3^5*a1^6 - 124*a6^5*x34^2*a3^5*a1^6 - 350*a6^4*a5*x34^2*a3^5*a1^6 - 404*a6^3*a5^2*x34^2*a3^5*a1^6 - 404*a6^2*a5^3*x34^2*a3^5*a1^6 - 350*a6*a5^4*x34^2*a3^5*a1^6 - 124*a5^5*x34^2*a3^5*a1^6 + 212*a6^4*x34^3*a3^5*a1^6 + 248*a6^3*a5*x34^3*a3^5*a1^6 + 300*a6^2*a5^2*x34^3*a3^5*a1^6 + 248*a6*a5^3*x34^3*a3^5*a1^6 + 212*a5^4*x34^3*a3^5*a1^6 - 144*a6^3*x34^4*a3^5*a1^6 - 48*a6^2*a5*x34^4*a3^5*a1^6 - 48*a6*a5^2*x34^4*a3^5*a1^6 - 144*a5^3*x34^4*a3^5*a1^6 + 40*a6^2*x34^5*a3^5*a1^6 - 40*a6*a5*x34^5*a3^5*a1^6 + 40*a5^2*x34^5*a3^5*a1^6 + 8*a6^6*a3^6*a1^6 + 60*a6^5*a5*a3^6*a1^6 + 80*a6^4*a5^2*a3^6*a1^6 + 104*a6^3*a5^3*a3^6*a1^6 + 80*a6^2*a5^4*a3^6*a1^6 + 60*a6*a5^5*a3^6*a1^6 + 8*a5^6*a3^6*a1^6 - 84*a6^5*x34*a3^6*a1^6 - 238*a6^4*a5*x34*a3^6*a1^6 - 252*a6^3*a5^2*x34*a3^6*a1^6 - 252*a6^2*a5^3*x34*a3^6*a1^6 - 238*a6*a5^4*x34*a3^6*a1^6 - 84*a5^5*x34*a3^6*a1^6 + 220*a6^4*x34^2*a3^6*a1^6 + 288*a6^3*a5*x34^2*a3^6*a1^6 + 212*a6^2*a5^2*x34^2*a3^6*a1^6 + 288*a6*a5^3*x34^2*a3^6*a1^6 + 220*a5^4*x34^2*a3^6*a1^6 - 224*a6^3*x34^3*a3^6*a1^6 - 56*a6^2*a5*x34^3*a3^6*a1^6 - 56*a6*a5^2*x34^3*a3^6*a1^6 - 224*a5^3*x34^3*a3^6*a1^6 + 88*a6^2*x34^4*a3^6*a1^6 - 88*a6*a5*x34^4*a3^6*a1^6 + 88*a5^2*x34^4*a3^6*a1^6 - 24*a6^5*a3^7*a1^6 - 68*a6^4*a5*a3^7*a1^6 - 72*a6^3*a5^2*a3^7*a1^6 - 72*a6^2*a5^3*a3^7*a1^6 - 68*a6*a5^4*a3^7*a1^6 - 24*a5^5*a3^7*a1^6 + 128*a6^4*x34*a3^7*a1^6 + 176*a6^3*a5*x34*a3^7*a1^6 + 96*a6^2*a5^2*x34*a3^7*a1^6 + 176*a6*a5^3*x34*a3^7*a1^6 + 128*a5^4*x34*a3^7*a1^6 - 208*a6^3*x34^2*a3^7*a1^6 - 40*a6^2*a5*x34^2*a3^7*a1^6 - 40*a6*a5^2*x34^2*a3^7*a1^6 - 208*a5^3*x34^2*a3^7*a1^6 + 112*a6^2*x34^3*a3^7*a1^6 - 112*a6*a5*x34^3*a3^7*a1^6 + 112*a5^2*x34^3*a3^7*a1^6 + 32*a6^4*a3^8*a1^6 + 44*a6^3*a5*a3^8*a1^6 + 24*a6^2*a5^2*a3^8*a1^6 + 44*a6*a5^3*a3^8*a1^6 + 32*a5^4*a3^8*a1^6 - 108*a6^3*x34*a3^8*a1^6 - 18*a6^2*a5*x34*a3^8*a1^6 - 18*a6*a5^2*x34*a3^8*a1^6 - 108*a5^3*x34*a3^8*a1^6 + 88*a6^2*x34^2*a3^8*a1^6 - 88*a6*a5*x34^2*a3^8*a1^6 + 88*a5^2*x34^2*a3^8*a1^6 - 24*a6^3*a3^9*a1^6 - 4*a6^2*a5*a3^9*a1^6 - 4*a6*a5^2*a3^9*a1^6 - 24*a5^3*a3^9*a1^6 + 40*a6^2*x34*a3^9*a1^6 - 40*a6*a5*x34*a3^9*a1^6 + 40*a5^2*x34*a3^9*a1^6 + 8*a6^2*a3^10*a1^6 - 8*a6*a5*a3^10*a1^6 + 8*a5^2*a3^10*a1^6 - 8*a6^6*a5^4*x34*a2*a1^6 + 8*a6^5*a5^5*x34*a2*a1^6 - 8*a6^4*a5^6*x34*a2*a1^6 - 4*a6^6*a5^3*x34^2*a2*a1^6 + 2*a6^5*a5^4*x34^2*a2*a1^6 + 2*a6^4*a5^5*x34^2*a2*a1^6 - 4*a6^3*a5^6*x34^2*a2*a1^6 - 4*a6^6*a5^2*x34^3*a2*a1^6 + 40*a6^5*a5^3*x34^3*a2*a1^6 - 28*a6^4*a5^4*x34^3*a2*a1^6 + 40*a6^3*a5^5*x34^3*a2*a1^6 - 4*a6^2*a5^6*x34^3*a2*a1^6 - 8*a6^6*a5*x34^4*a2*a1^6 + 2*a6^5*a5^2*x34^4*a2*a1^6 - 28*a6^4*a5^3*x34^4*a2*a1^6 - 28*a6^3*a5^4*x34^4*a2*a1^6 + 2*a6^2*a5^5*x34^4*a2*a1^6 - 8*a6*a5^6*x34^4*a2*a1^6 + 8*a6^5*a5*x34^5*a2*a1^6 + 2*a6^4*a5^2*x34^5*a2*a1^6 + 40*a6^3*a5^3*x34^5*a2*a1^6 + 2*a6^2*a5^4*x34^5*a2*a1^6 + 8*a6*a5^5*x34^5*a2*a1^6 - 8*a6^4*a5*x34^6*a2*a1^6 - 4*a6^3*a5^2*x34^6*a2*a1^6 - 4*a6^2*a5^3*x34^6*a2*a1^6 - 8*a6*a5^4*x34^6*a2*a1^6 - 16*a6^6*a5^4*a3*a2*a1^6 + 16*a6^5*a5^5*a3*a2*a1^6 - 16*a6^4*a5^6*a3*a2*a1^6 + 40*a6^6*a5^3*x34*a3*a2*a1^6 + 4*a6^5*a5^4*x34*a3*a2*a1^6 + 4*a6^4*a5^5*x34*a3*a2*a1^6 + 40*a6^3*a5^6*x34*a3*a2*a1^6 - 36*a6^6*a5^2*x34^2*a3*a2*a1^6 + 72*a6^5*a5^3*x34^2*a3*a2*a1^6 - 84*a6^4*a5^4*x34^2*a3*a2*a1^6 + 72*a6^3*a5^5*x34^2*a3*a2*a1^6 - 36*a6^2*a5^6*x34^2*a3*a2*a1^6 + 16*a6^6*a5*x34^3*a3*a2*a1^6 - 40*a6^5*a5^2*x34^3*a3*a2*a1^6 - 80*a6^4*a5^3*x34^3*a3*a2*a1^6 - 80*a6^3*a5^4*x34^3*a3*a2*a1^6 - 40*a6^2*a5^5*x34^3*a3*a2*a1^6 + 16*a6*a5^6*x34^3*a3*a2*a1^6 - 8*a6^6*x34^4*a3*a2*a1^6 + 40*a6^5*a5*x34^4*a3*a2*a1^6 + 10*a6^4*a5^2*x34^4*a3*a2*a1^6 + 232*a6^3*a5^3*x34^4*a3*a2*a1^6 + 10*a6^2*a5^4*x34^4*a3*a2*a1^6 + 40*a6*a5^5*x34^4*a3*a2*a1^6 - 8*a5^6*x34^4*a3*a2*a1^6 + 8*a6^5*x34^5*a3*a2*a1^6 - 48*a6^4*a5*x34^5*a3*a2*a1^6 - 72*a6^3*a5^2*x34^5*a3*a2*a1^6 - 72*a6^2*a5^3*x34^5*a3*a2*a1^6 - 48*a6*a5^4*x34^5*a3*a2*a1^6 + 8*a5^5*x34^5*a3*a2*a1^6 - 8*a6^4*x34^6*a3*a2*a1^6 + 48*a6^3*a5*x34^6*a3*a2*a1^6 - 24*a6^2*a5^2*x34^6*a3*a2*a1^6 + 48*a6*a5^3*x34^6*a3*a2*a1^6 - 8*a5^4*x34^6*a3*a2*a1^6 + 40*a6^6*a5^3*a3^2*a2*a1^6 + 4*a6^5*a5^4*a3^2*a2*a1^6 + 4*a6^4*a5^5*a3^2*a2*a1^6 + 40*a6^3*a5^6*a3^2*a2*a1^6 - 84*a6^6*a5^2*x34*a3^2*a2*a1^6 - 24*a6^5*a5^3*x34*a3^2*a2*a1^6 - 84*a6^4*a5^4*x34*a3^2*a2*a1^6 - 24*a6^3*a5^5*x34*a3^2*a2*a1^6 - 84*a6^2*a5^6*x34*a3^2*a2*a1^6 + 72*a6^6*a5*x34^2*a3^2*a2*a1^6 - 24*a6^5*a5^2*x34^2*a3^2*a2*a1^6 - 36*a6^4*a5^3*x34^2*a3^2*a2*a1^6 - 36*a6^3*a5^4*x34^2*a3^2*a2*a1^6 - 24*a6^2*a5^5*x34^2*a3^2*a2*a1^6 + 72*a6*a5^6*x34^2*a3^2*a2*a1^6 - 36*a6^6*x34^3*a3^2*a2*a1^6 + 32*a6^5*a5*x34^3*a3^2*a2*a1^6 + 56*a6^4*a5^2*x34^3*a3^2*a2*a1^6 + 432*a6^3*a5^3*x34^3*a3^2*a2*a1^6 + 56*a6^2*a5^4*x34^3*a3^2*a2*a1^6 + 32*a6*a5^5*x34^3*a3^2*a2*a1^6 - 36*a5^6*x34^3*a3^2*a2*a1^6 + 42*a6^5*x34^4*a3^2*a2*a1^6 - 120*a6^4*a5*x34^4*a3^2*a2*a1^6 - 264*a6^3*a5^2*x34^4*a3^2*a2*a1^6 - 264*a6^2*a5^3*x34^4*a3^2*a2*a1^6 - 120*a6*a5^4*x34^4*a3^2*a2*a1^6 + 42*a5^5*x34^4*a3^2*a2*a1^6 - 46*a6^4*x34^5*a3^2*a2*a1^6 + 240*a6^3*a5*x34^5*a3^2*a2*a1^6 - 36*a6^2*a5^2*x34^5*a3^2*a2*a1^6 + 240*a6*a5^3*x34^5*a3^2*a2*a1^6 - 46*a5^4*x34^5*a3^2*a2*a1^6 - 4*a6^3*x34^6*a3^2*a2*a1^6 - 24*a6^2*a5*x34^6*a3^2*a2*a1^6 - 24*a6*a5^2*x34^6*a3^2*a2*a1^6 - 4*a5^3*x34^6*a3^2*a2*a1^6 - 56*a6^6*a5^2*a3^3*a2*a1^6 - 16*a6^5*a5^3*a3^3*a2*a1^6 - 56*a6^4*a5^4*a3^3*a2*a1^6 - 16*a6^3*a5^5*a3^3*a2*a1^6 - 56*a6^2*a5^6*a3^3*a2*a1^6 + 112*a6^6*a5*x34*a3^3*a2*a1^6 + 32*a6^5*a5^2*x34*a3^3*a2*a1^6 + 88*a6^4*a5^3*x34*a3^3*a2*a1^6 + 88*a6^3*a5^4*x34*a3^3*a2*a1^6 + 32*a6^2*a5^5*x34*a3^3*a2*a1^6 + 112*a6*a5^6*x34*a3^3*a2*a1^6 - 64*a6^6*x34^2*a3^3*a2*a1^6 - 112*a6^5*a5*x34^2*a3^3*a2*a1^6 + 164*a6^4*a5^2*x34^2*a3^3*a2*a1^6 + 208*a6^3*a5^3*x34^2*a3^3*a2*a1^6 + 164*a6^2*a5^4*x34^2*a3^3*a2*a1^6 - 112*a6*a5^5*x34^2*a3^3*a2*a1^6 - 64*a5^6*x34^2*a3^3*a2*a1^6 + 128*a6^5*x34^3*a3^3*a2*a1^6 - 128*a6^4*a5*x34^3*a3^3*a2*a1^6 - 512*a6^3*a5^2*x34^3*a3^3*a2*a1^6 - 512*a6^2*a5^3*x34^3*a3^3*a2*a1^6 - 128*a6*a5^4*x34^3*a3^3*a2*a1^6 + 128*a5^5*x34^3*a3^3*a2*a1^6 - 138*a6^4*x34^4*a3^3*a2*a1^6 + 512*a6^3*a5*x34^4*a3^3*a2*a1^6 + 216*a6^2*a5^2*x34^4*a3^3*a2*a1^6 + 512*a6*a5^3*x34^4*a3^3*a2*a1^6 - 138*a5^4*x34^4*a3^3*a2*a1^6 + 16*a6^3*x34^5*a3^3*a2*a1^6 - 192*a6^2*a5*x34^5*a3^3*a2*a1^6 - 192*a6*a5^2*x34^5*a3^3*a2*a1^6 + 16*a5^3*x34^5*a3^3*a2*a1^6 - 4*a6^2*x34^6*a3^3*a2*a1^6 + 48*a6*a5*x34^6*a3^3*a2*a1^6 - 4*a5^2*x34^6*a3^3*a2*a1^6 + 56*a6^6*a5*a3^4*a2*a1^6 + 16*a6^5*a5^2*a3^4*a2*a1^6 + 44*a6^4*a5^3*a3^4*a2*a1^6 + 44*a6^3*a5^4*a3^4*a2*a1^6 + 16*a6^2*a5^5*a3^4*a2*a1^6 + 56*a6*a5^6*a3^4*a2*a1^6 - 60*a6^6*x34*a3^4*a2*a1^6 - 200*a6^5*a5*x34*a3^4*a2*a1^6 + 190*a6^4*a5^2*x34*a3^4*a2*a1^6 - 120*a6^3*a5^3*x34*a3^4*a2*a1^6 + 190*a6^2*a5^4*x34*a3^4*a2*a1^6 - 200*a6*a5^5*x34*a3^4*a2*a1^6 - 60*a5^6*x34*a3^4*a2*a1^6 + 214*a6^5*x34^2*a3^4*a2*a1^6 - 24*a6^4*a5*x34^2*a3^4*a2*a1^6 - 576*a6^3*a5^2*x34^2*a3^4*a2*a1^6 - 576*a6^2*a5^3*x34^2*a3^4*a2*a1^6 - 24*a6*a5^4*x34^2*a3^4*a2*a1^6 + 214*a5^5*x34^2*a3^4*a2*a1^6 - 280*a6^4*x34^3*a3^4*a2*a1^6 + 640*a6^3*a5*x34^3*a3^4*a2*a1^6 + 780*a6^2*a5^2*x34^3*a3^4*a2*a1^6 + 640*a6*a5^3*x34^3*a3^4*a2*a1^6 - 280*a5^4*x34^3*a3^4*a2*a1^6 + 112*a6^3*x34^4*a3^4*a2*a1^6 - 600*a6^2*a5*x34^4*a3^4*a2*a1^6 - 600*a6*a5^2*x34^4*a3^4*a2*a1^6 + 112*a5^3*x34^4*a3^4*a2*a1^6 - 22*a6^2*x34^5*a3^4*a2*a1^6 + 288*a6*a5*x34^5*a3^4*a2*a1^6 - 22*a5^2*x34^5*a3^4*a2*a1^6 - 8*a6*x34^6*a3^4*a2*a1^6 - 8*a5*x34^6*a3^4*a2*a1^6 - 24*a6^6*a3^5*a2*a1^6 - 80*a6^5*a5*a3^5*a2*a1^6 + 76*a6^4*a5^2*a3^5*a2*a1^6 - 48*a6^3*a5^3*a3^5*a2*a1^6 + 76*a6^2*a5^4*a3^5*a2*a1^6 - 80*a6*a5^5*a3^5*a2*a1^6 - 24*a5^6*a3^5*a2*a1^6 + 180*a6^5*x34*a3^5*a2*a1^6 + 48*a6^4*a5*x34*a3^5*a2*a1^6 - 384*a6^3*a5^2*x34*a3^5*a2*a1^6 - 384*a6^2*a5^3*x34*a3^5*a2*a1^6 + 48*a6*a5^4*x34*a3^5*a2*a1^6 + 180*a5^5*x34*a3^5*a2*a1^6 - 350*a6^4*x34^2*a3^5*a2*a1^6 + 480*a6^3*a5*x34^2*a3^5*a2*a1^6 + 1152*a6^2*a5^2*x34^2*a3^5*a2*a1^6 + 480*a6*a5^3*x34^2*a3^5*a2*a1^6 - 350*a5^4*x34^2*a3^5*a2*a1^6 + 248*a6^3*x34^3*a3^5*a2*a1^6 - 1008*a6^2*a5*x34^3*a3^5*a2*a1^6 - 1008*a6*a5^2*x34^3*a3^5*a2*a1^6 + 248*a5^3*x34^3*a3^5*a2*a1^6 - 48*a6^2*x34^4*a3^5*a2*a1^6 + 720*a6*a5*x34^4*a3^5*a2*a1^6 - 48*a5^2*x34^4*a3^5*a2*a1^6 - 40*a6*x34^5*a3^5*a2*a1^6 - 40*a5*x34^5*a3^5*a2*a1^6 + 60*a6^5*a3^6*a2*a1^6 + 16*a6^4*a5*a3^6*a2*a1^6 - 128*a6^3*a5^2*a3^6*a2*a1^6 - 128*a6^2*a5^3*a3^6*a2*a1^6 + 16*a6*a5^4*a3^6*a2*a1^6 + 60*a5^5*a3^6*a2*a1^6 - 238*a6^4*x34*a3^6*a2*a1^6 + 224*a6^3*a5*x34*a3^6*a2*a1^6 + 840*a6^2*a5^2*x34*a3^6*a2*a1^6 + 224*a6*a5^3*x34*a3^6*a2*a1^6 - 238*a5^4*x34*a3^6*a2*a1^6 + 288*a6^3*x34^2*a3^6*a2*a1^6 - 1008*a6^2*a5*x34^2*a3^6*a2*a1^6 - 1008*a6*a5^2*x34^2*a3^6*a2*a1^6 + 288*a5^3*x34^2*a3^6*a2*a1^6 - 56*a6^2*x34^3*a3^6*a2*a1^6 + 1008*a6*a5*x34^3*a3^6*a2*a1^6 - 56*a5^2*x34^3*a3^6*a2*a1^6 - 88*a6*x34^4*a3^6*a2*a1^6 - 88*a5*x34^4*a3^6*a2*a1^6 - 68*a6^4*a3^7*a2*a1^6 + 64*a6^3*a5*a3^7*a2*a1^6 + 240*a6^2*a5^2*a3^7*a2*a1^6 + 64*a6*a5^3*a3^7*a2*a1^6 - 68*a5^4*a3^7*a2*a1^6 + 176*a6^3*x34*a3^7*a2*a1^6 - 576*a6^2*a5*x34*a3^7*a2*a1^6 - 576*a6*a5^2*x34*a3^7*a2*a1^6 + 176*a5^3*x34*a3^7*a2*a1^6 - 40*a6^2*x34^2*a3^7*a2*a1^6 + 864*a6*a5*x34^2*a3^7*a2*a1^6 - 40*a5^2*x34^2*a3^7*a2*a1^6 - 112*a6*x34^3*a3^7*a2*a1^6 - 112*a5*x34^3*a3^7*a2*a1^6 + 44*a6^3*a3^8*a2*a1^6 - 144*a6^2*a5*a3^8*a2*a1^6 - 144*a6*a5^2*a3^8*a2*a1^6 + 44*a5^3*a3^8*a2*a1^6 - 18*a6^2*x34*a3^8*a2*a1^6 + 432*a6*a5*x34*a3^8*a2*a1^6 - 18*a5^2*x34*a3^8*a2*a1^6 - 88*a6*x34^2*a3^8*a2*a1^6 - 88*a5*x34^2*a3^8*a2*a1^6 - 4*a6^2*a3^9*a2*a1^6 + 96*a6*a5*a3^9*a2*a1^6 - 4*a5^2*a3^9*a2*a1^6 - 40*a6*x34*a3^9*a2*a1^6 - 40*a5*x34*a3^9*a2*a1^6 - 8*a6*a3^10*a2*a1^6 - 8*a5*a3^10*a2*a1^6 + 8*a6^6*a5^4*a2^2*a1^6 - 8*a6^5*a5^5*a2^2*a1^6 + 8*a6^4*a5^6*a2^2*a1^6 - 4*a6^6*a5^3*x34*a2^2*a1^6 + 2*a6^5*a5^4*x34*a2^2*a1^6 + 2*a6^4*a5^5*x34*a2^2*a1^6 - 4*a6^3*a5^6*x34*a2^2*a1^6 + 24*a6^6*a5^2*x34^2*a2^2*a1^6 - 28*a6^5*a5^3*x34^2*a2^2*a1^6 + 32*a6^4*a5^4*x34^2*a2^2*a1^6 - 28*a6^3*a5^5*x34^2*a2^2*a1^6 + 24*a6^2*a5^6*x34^2*a2^2*a1^6 - 4*a6^6*a5*x34^3*a2^2*a1^6 - 28*a6^5*a5^2*x34^3*a2^2*a1^6 - 4*a6^4*a5^3*x34^3*a2^2*a1^6 - 4*a6^3*a5^4*x34^3*a2^2*a1^6 - 28*a6^2*a5^5*x34^3*a2^2*a1^6 - 4*a6*a5^6*x34^3*a2^2*a1^6 + 8*a6^6*x34^4*a2^2*a1^6 + 2*a6^5*a5*x34^4*a2^2*a1^6 + 32*a6^4*a5^2*x34^4*a2^2*a1^6 - 4*a6^3*a5^3*x34^4*a2^2*a1^6 + 32*a6^2*a5^4*x34^4*a2^2*a1^6 + 2*a6*a5^5*x34^4*a2^2*a1^6 + 8*a5^6*x34^4*a2^2*a1^6 - 8*a6^5*x34^5*a2^2*a1^6 + 2*a6^4*a5*x34^5*a2^2*a1^6 - 28*a6^3*a5^2*x34^5*a2^2*a1^6 - 28*a6^2*a5^3*x34^5*a2^2*a1^6 + 2*a6*a5^4*x34^5*a2^2*a1^6 - 8*a5^5*x34^5*a2^2*a1^6 + 8*a6^4*x34^6*a2^2*a1^6 - 4*a6^3*a5*x34^6*a2^2*a1^6 + 24*a6^2*a5^2*x34^6*a2^2*a1^6 - 4*a6*a5^3*x34^6*a2^2*a1^6 + 8*a5^4*x34^6*a2^2*a1^6 - 8*a6^6*a5^3*a3*a2^2*a1^6 + 4*a6^5*a5^4*a3*a2^2*a1^6 + 4*a6^4*a5^5*a3*a2^2*a1^6 - 8*a6^3*a5^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*x34*a3*a2^2*a1^6 - 104*a6^5*a5^3*x34*a3*a2^2*a1^6 + 64*a6^4*a5^4*x34*a3*a2^2*a1^6 - 104*a6^3*a5^5*x34*a3*a2^2*a1^6 + 24*a6^2*a5^6*x34*a3*a2^2*a1^6 - 36*a6^6*a5*x34^2*a3*a2^2*a1^6 + 24*a6^5*a5^2*x34^2*a3*a2^2*a1^6 + 24*a6^4*a5^3*x34^2*a3*a2^2*a1^6 + 24*a6^3*a5^4*x34^2*a3*a2^2*a1^6 + 24*a6^2*a5^5*x34^2*a3*a2^2*a1^6 - 36*a6*a5^6*x34^2*a3*a2^2*a1^6 + 28*a6^6*x34^3*a3*a2^2*a1^6 - 40*a6^5*a5*x34^3*a3*a2^2*a1^6 + 164*a6^4*a5^2*x34^3*a3*a2^2*a1^6 - 112*a6^3*a5^3*x34^3*a3*a2^2*a1^6 + 164*a6^2*a5^4*x34^3*a3*a2^2*a1^6 - 40*a6*a5^5*x34^3*a3*a2^2*a1^6 + 28*a5^6*x34^3*a3*a2^2*a1^6 - 38*a6^5*x34^4*a3*a2^2*a1^6 + 10*a6^4*a5*x34^4*a3*a2^2*a1^6 - 104*a6^3*a5^2*x34^4*a3*a2^2*a1^6 - 104*a6^2*a5^3*x34^4*a3*a2^2*a1^6 + 10*a6*a5^4*x34^4*a3*a2^2*a1^6 - 38*a5^5*x34^4*a3*a2^2*a1^6 + 50*a6^4*x34^5*a3*a2^2*a1^6 - 72*a6^3*a5*x34^5*a3*a2^2*a1^6 + 252*a6^2*a5^2*x34^5*a3*a2^2*a1^6 - 72*a6*a5^3*x34^5*a3*a2^2*a1^6 + 50*a5^4*x34^5*a3*a2^2*a1^6 - 4*a6^3*x34^6*a3*a2^2*a1^6 - 24*a6^2*a5*x34^6*a3*a2^2*a1^6 - 24*a6*a5^2*x34^6*a3*a2^2*a1^6 - 4*a5^3*x34^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*a3^2*a2^2*a1^6 - 104*a6^5*a5^3*a3^2*a2^2*a1^6 + 64*a6^4*a5^4*a3^2*a2^2*a1^6 - 104*a6^3*a5^5*a3^2*a2^2*a1^6 + 24*a6^2*a5^6*a3^2*a2^2*a1^6 - 84*a6^6*a5*x34*a3^2*a2^2*a1^6 + 240*a6^5*a5^2*x34*a3^2*a2^2*a1^6 + 96*a6^4*a5^3*x34*a3^2*a2^2*a1^6 + 96*a6^3*a5^4*x34*a3^2*a2^2*a1^6 + 240*a6^2*a5^5*x34*a3^2*a2^2*a1^6 - 84*a6*a5^6*x34*a3^2*a2^2*a1^6 + 60*a6^6*x34^2*a3^2*a2^2*a1^6 - 24*a6^5*a5*x34^2*a3^2*a2^2*a1^6 - 132*a6^4*a5^2*x34^2*a3^2*a2^2*a1^6 - 168*a6^3*a5^3*x34^2*a3^2*a2^2*a1^6 - 132*a6^2*a5^4*x34^2*a3^2*a2^2*a1^6 - 24*a6*a5^5*x34^2*a3^2*a2^2*a1^6 + 60*a5^6*x34^2*a3^2*a2^2*a1^6 - 100*a6^5*x34^3*a3^2*a2^2*a1^6 + 56*a6^4*a5*x34^3*a3^2*a2^2*a1^6 + 8*a6^3*a5^2*x34^3*a3^2*a2^2*a1^6 + 8*a6^2*a5^3*x34^3*a3^2*a2^2*a1^6 + 56*a6*a5^4*x34^3*a3^2*a2^2*a1^6 - 100*a5^5*x34^3*a3^2*a2^2*a1^6 + 162*a6^4*x34^4*a3^2*a2^2*a1^6 - 264*a6^3*a5*x34^4*a3^2*a2^2*a1^6 + 468*a6^2*a5^2*x34^4*a3^2*a2^2*a1^6 - 264*a6*a5^3*x34^4*a3^2*a2^2*a1^6 + 162*a5^4*x34^4*a3^2*a2^2*a1^6 - 52*a6^3*x34^5*a3^2*a2^2*a1^6 - 36*a6^2*a5*x34^5*a3^2*a2^2*a1^6 - 36*a6*a5^2*x34^5*a3^2*a2^2*a1^6 - 52*a5^3*x34^5*a3^2*a2^2*a1^6 + 24*a6^2*x34^6*a3^2*a2^2*a1^6 - 24*a6*a5*x34^6*a3^2*a2^2*a1^6 + 24*a5^2*x34^6*a3^2*a2^2*a1^6 - 56*a6^6*a5*a3^3*a2^2*a1^6 + 160*a6^5*a5^2*a3^3*a2^2*a1^6 + 64*a6^4*a5^3*a3^3*a2^2*a1^6 + 64*a6^3*a5^4*a3^3*a2^2*a1^6 + 160*a6^2*a5^5*a3^3*a2^2*a1^6 - 56*a6*a5^6*a3^3*a2^2*a1^6 + 64*a6^6*x34*a3^3*a2^2*a1^6 + 32*a6^5*a5*x34*a3^3*a2^2*a1^6 - 592*a6^4*a5^2*x34*a3^3*a2^2*a1^6 - 112*a6^3*a5^3*x34*a3^3*a2^2*a1^6 - 592*a6^2*a5^4*x34*a3^3*a2^2*a1^6 + 32*a6*a5^5*x34*a3^3*a2^2*a1^6 + 64*a5^6*x34*a3^3*a2^2*a1^6 - 180*a6^5*x34^2*a3^3*a2^2*a1^6 + 164*a6^4*a5*x34^2*a3^3*a2^2*a1^6 + 512*a6^3*a5^2*x34^2*a3^3*a2^2*a1^6 + 512*a6^2*a5^3*x34^2*a3^3*a2^2*a1^6 + 164*a6*a5^4*x34^2*a3^3*a2^2*a1^6 - 180*a5^5*x34^2*a3^3*a2^2*a1^6 + 304*a6^4*x34^3*a3^3*a2^2*a1^6 - 512*a6^3*a5*x34^3*a3^3*a2^2*a1^6 - 24*a6^2*a5^2*x34^3*a3^3*a2^2*a1^6 - 512*a6*a5^3*x34^3*a3^3*a2^2*a1^6 + 304*a5^4*x34^3*a3^3*a2^2*a1^6 - 204*a6^3*x34^4*a3^3*a2^2*a1^6 + 216*a6^2*a5*x34^4*a3^3*a2^2*a1^6 + 216*a6*a5^2*x34^4*a3^3*a2^2*a1^6 - 204*a5^3*x34^4*a3^3*a2^2*a1^6 + 116*a6^2*x34^5*a3^3*a2^2*a1^6 - 192*a6*a5*x34^5*a3^3*a2^2*a1^6 + 116*a5^2*x34^5*a3^3*a2^2*a1^6 - 4*a6*x34^6*a3^3*a2^2*a1^6 - 4*a5*x34^6*a3^3*a2^2*a1^6 + 32*a6^6*a3^4*a2^2*a1^6 + 16*a6^5*a5*a3^4*a2^2*a1^6 - 296*a6^4*a5^2*a3^4*a2^2*a1^6 - 56*a6^3*a5^3*a3^4*a2^2*a1^6 - 296*a6^2*a5^4*a3^4*a2^2*a1^6 + 16*a6*a5^5*a3^4*a2^2*a1^6 + 32*a5^6*a3^4*a2^2*a1^6 - 170*a6^5*x34*a3^4*a2^2*a1^6 + 190*a6^4*a5*x34*a3^4*a2^2*a1^6 + 760*a6^3*a5^2*x34*a3^4*a2^2*a1^6 + 760*a6^2*a5^3*x34*a3^4*a2^2*a1^6 + 190*a6*a5^4*x34*a3^4*a2^2*a1^6 - 170*a5^5*x34*a3^4*a2^2*a1^6 + 352*a6^4*x34^2*a3^4*a2^2*a1^6 - 576*a6^3*a5*x34^2*a3^4*a2^2*a1^6 - 1152*a6^2*a5^2*x34^2*a3^4*a2^2*a1^6 - 576*a6*a5^3*x34^2*a3^4*a2^2*a1^6 + 352*a5^4*x34^2*a3^4*a2^2*a1^6 - 380*a6^3*x34^3*a3^4*a2^2*a1^6 + 780*a6^2*a5*x34^3*a3^4*a2^2*a1^6 + 780*a6*a5^2*x34^3*a3^4*a2^2*a1^6 - 380*a5^3*x34^3*a3^4*a2^2*a1^6 + 252*a6^2*x34^4*a3^4*a2^2*a1^6 - 600*a6*a5*x34^4*a3^4*a2^2*a1^6 + 252*a5^2*x34^4*a3^4*a2^2*a1^6 - 22*a6*x34^5*a3^4*a2^2*a1^6 - 22*a5*x34^5*a3^4*a2^2*a1^6 + 8*x34^6*a3^4*a2^2*a1^6 - 68*a6^5*a3^5*a2^2*a1^6 + 76*a6^4*a5*a3^5*a2^2*a1^6 + 304*a6^3*a5^2*a3^5*a2^2*a1^6 + 304*a6^2*a5^3*a3^5*a2^2*a1^6 + 76*a6*a5^4*a3^5*a2^2*a1^6 - 68*a5^5*a3^5*a2^2*a1^6 + 240*a6^4*x34*a3^5*a2^2*a1^6 - 384*a6^3*a5*x34*a3^5*a2^2*a1^6 - 1368*a6^2*a5^2*x34*a3^5*a2^2*a1^6 - 384*a6*a5^3*x34*a3^5*a2^2*a1^6 + 240*a5^4*x34*a3^5*a2^2*a1^6 - 404*a6^3*x34^2*a3^5*a2^2*a1^6 + 1152*a6^2*a5*x34^2*a3^5*a2^2*a1^6 + 1152*a6*a5^2*x34^2*a3^5*a2^2*a1^6 - 404*a5^3*x34^2*a3^5*a2^2*a1^6 + 300*a6^2*x34^3*a3^5*a2^2*a1^6 - 1008*a6*a5*x34^3*a3^5*a2^2*a1^6 + 300*a5^2*x34^3*a3^5*a2^2*a1^6 - 48*a6*x34^4*a3^5*a2^2*a1^6 - 48*a5*x34^4*a3^5*a2^2*a1^6 + 40*x34^5*a3^5*a2^2*a1^6 + 80*a6^4*a3^6*a2^2*a1^6 - 128*a6^3*a5*a3^6*a2^2*a1^6 - 456*a6^2*a5^2*a3^6*a2^2*a1^6 - 128*a6*a5^3*a3^6*a2^2*a1^6 + 80*a5^4*a3^6*a2^2*a1^6 - 252*a6^3*x34*a3^6*a2^2*a1^6 + 840*a6^2*a5*x34*a3^6*a2^2*a1^6 + 840*a6*a5^2*x34*a3^6*a2^2*a1^6 - 252*a5^3*x34*a3^6*a2^2*a1^6 + 212*a6^2*x34^2*a3^6*a2^2*a1^6 - 1008*a6*a5*x34^2*a3^6*a2^2*a1^6 + 212*a5^2*x34^2*a3^6*a2^2*a1^6 - 56*a6*x34^3*a3^6*a2^2*a1^6 - 56*a5*x34^3*a3^6*a2^2*a1^6 + 88*x34^4*a3^6*a2^2*a1^6 - 72*a6^3*a3^7*a2^2*a1^6 + 240*a6^2*a5*a3^7*a2^2*a1^6 + 240*a6*a5^2*a3^7*a2^2*a1^6 - 72*a5^3*a3^7*a2^2*a1^6 + 96*a6^2*x34*a3^7*a2^2*a1^6 - 576*a6*a5*x34*a3^7*a2^2*a1^6 + 96*a5^2*x34*a3^7*a2^2*a1^6 - 40*a6*x34^2*a3^7*a2^2*a1^6 - 40*a5*x34^2*a3^7*a2^2*a1^6 + 112*x34^3*a3^7*a2^2*a1^6 + 24*a6^2*a3^8*a2^2*a1^6 - 144*a6*a5*a3^8*a2^2*a1^6 + 24*a5^2*a3^8*a2^2*a1^6 - 18*a6*x34*a3^8*a2^2*a1^6 - 18*a5*x34*a3^8*a2^2*a1^6 + 88*x34^2*a3^8*a2^2*a1^6 - 4*a6*a3^9*a2^2*a1^6 - 4*a5*a3^9*a2^2*a1^6 + 40*x34*a3^9*a2^2*a1^6 + 8*a3^10*a2^2*a1^6 - 8*a6^6*a5^3*a2^3*a1^6 - 4*a6^5*a5^4*a2^3*a1^6 - 4*a6^4*a5^5*a2^3*a1^6 - 8*a6^3*a5^6*a2^3*a1^6 - 4*a6^6*a5^2*x34*a2^3*a1^6 + 40*a6^5*a5^3*x34*a2^3*a1^6 - 28*a6^4*a5^4*x34*a2^3*a1^6 + 40*a6^3*a5^5*x34*a2^3*a1^6 - 4*a6^2*a5^6*x34*a2^3*a1^6 - 4*a6^6*a5*x34^2*a2^3*a1^6 - 28*a6^5*a5^2*x34^2*a2^3*a1^6 - 4*a6^4*a5^3*x34^2*a2^3*a1^6 - 4*a6^3*a5^4*x34^2*a2^3*a1^6 - 28*a6^2*a5^5*x34^2*a2^3*a1^6 - 4*a6*a5^6*x34^2*a2^3*a1^6 - 8*a6^6*x34^3*a2^3*a1^6 + 40*a6^5*a5*x34^3*a2^3*a1^6 - 4*a6^4*a5^2*x34^3*a2^3*a1^6 + 48*a6^3*a5^3*x34^3*a2^3*a1^6 - 4*a6^2*a5^4*x34^3*a2^3*a1^6 + 40*a6*a5^5*x34^3*a2^3*a1^6 - 8*a5^6*x34^3*a2^3*a1^6 - 4*a6^5*x34^4*a2^3*a1^6 - 28*a6^4*a5*x34^4*a2^3*a1^6 - 4*a6^3*a5^2*x34^4*a2^3*a1^6 - 4*a6^2*a5^3*x34^4*a2^3*a1^6 - 28*a6*a5^4*x34^4*a2^3*a1^6 - 4*a5^5*x34^4*a2^3*a1^6 - 4*a6^4*x34^5*a2^3*a1^6 + 40*a6^3*a5*x34^5*a2^3*a1^6 - 28*a6^2*a5^2*x34^5*a2^3*a1^6 + 40*a6*a5^3*x34^5*a2^3*a1^6 - 4*a5^4*x34^5*a2^3*a1^6 - 8*a6^3*x34^6*a2^3*a1^6 - 4*a6^2*a5*x34^6*a2^3*a1^6 - 4*a6*a5^2*x34^6*a2^3*a1^6 - 8*a5^3*x34^6*a2^3*a1^6 - 8*a6^6*a5^2*a3*a2^3*a1^6 + 80*a6^5*a5^3*a3*a2^3*a1^6 - 56*a6^4*a5^4*a3*a2^3*a1^6 + 80*a6^3*a5^5*a3*a2^3*a1^6 - 8*a6^2*a5^6*a3*a2^3*a1^6 + 40*a6^6*a5*x34*a3*a2^3*a1^6 - 104*a6^5*a5^2*x34*a3*a2^3*a1^6 + 24*a6^4*a5^3*x34*a3*a2^3*a1^6 + 24*a6^3*a5^4*x34*a3*a2^3*a1^6 - 104*a6^2*a5^5*x34*a3*a2^3*a1^6 + 40*a6*a5^6*x34*a3*a2^3*a1^6 - 28*a6^6*x34^2*a3*a2^3*a1^6 + 72*a6^5*a5*x34^2*a3*a2^3*a1^6 + 24*a6^4*a5^2*x34^2*a3*a2^3*a1^6 + 48*a6^3*a5^3*x34^2*a3*a2^3*a1^6 + 24*a6^2*a5^4*x34^2*a3*a2^3*a1^6 + 72*a6*a5^5*x34^2*a3*a2^3*a1^6 - 28*a5^6*x34^2*a3*a2^3*a1^6 + 24*a6^5*x34^3*a3*a2^3*a1^6 - 80*a6^4*a5*x34^3*a3*a2^3*a1^6 - 112*a6^3*a5^2*x34^3*a3*a2^3*a1^6 - 112*a6^2*a5^3*x34^3*a3*a2^3*a1^6 - 80*a6*a5^4*x34^3*a3*a2^3*a1^6 + 24*a5^5*x34^3*a3*a2^3*a1^6 - 48*a6^4*x34^4*a3*a2^3*a1^6 + 232*a6^3*a5*x34^4*a3*a2^3*a1^6 - 104*a6^2*a5^2*x34^4*a3*a2^3*a1^6 + 232*a6*a5^3*x34^4*a3*a2^3*a1^6 - 48*a5^4*x34^4*a3*a2^3*a1^6 - 8*a6^3*x34^5*a3*a2^3*a1^6 - 72*a6^2*a5*x34^5*a3*a2^3*a1^6 - 72*a6*a5^2*x34^5*a3*a2^3*a1^6 - 8*a5^3*x34^5*a3*a2^3*a1^6 - 4*a6^2*x34^6*a3*a2^3*a1^6 + 48*a6*a5*x34^6*a3*a2^3*a1^6 - 4*a5^2*x34^6*a3*a2^3*a1^6 + 40*a6^6*a5*a3^2*a2^3*a1^6 - 104*a6^5*a5^2*a3^2*a2^3*a1^6 + 24*a6^4*a5^3*a3^2*a2^3*a1^6 + 24*a6^3*a5^4*a3^2*a2^3*a1^6 - 104*a6^2*a5^5*a3^2*a2^3*a1^6 + 40*a6*a5^6*a3^2*a2^3*a1^6 - 36*a6^6*x34*a3^2*a2^3*a1^6 - 24*a6^5*a5*x34*a3^2*a2^3*a1^6 + 96*a6^4*a5^2*x34*a3^2*a2^3*a1^6 - 144*a6^3*a5^3*x34*a3^2*a2^3*a1^6 + 96*a6^2*a5^4*x34*a3^2*a2^3*a1^6 - 24*a6*a5^5*x34*a3^2*a2^3*a1^6 - 36*a5^6*x34*a3^2*a2^3*a1^6 + 68*a6^5*x34^2*a3^2*a2^3*a1^6 - 36*a6^4*a5*x34^2*a3^2*a2^3*a1^6 - 168*a6^3*a5^2*x34^2*a3^2*a2^3*a1^6 - 168*a6^2*a5^3*x34^2*a3^2*a2^3*a1^6 - 36*a6*a5^4*x34^2*a3^2*a2^3*a1^6 + 68*a5^5*x34^2*a3^2*a2^3*a1^6 - 156*a6^4*x34^3*a3^2*a2^3*a1^6 + 432*a6^3*a5*x34^3*a3^2*a2^3*a1^6 + 8*a6^2*a5^2*x34^3*a3^2*a2^3*a1^6 + 432*a6*a5^3*x34^3*a3^2*a2^3*a1^6 - 156*a5^4*x34^3*a3^2*a2^3*a1^6 + 76*a6^3*x34^4*a3^2*a2^3*a1^6 - 264*a6^2*a5*x34^4*a3^2*a2^3*a1^6 - 264*a6*a5^2*x34^4*a3^2*a2^3*a1^6 + 76*a5^3*x34^4*a3^2*a2^3*a1^6 - 52*a6^2*x34^5*a3^2*a2^3*a1^6 + 240*a6*a5*x34^5*a3^2*a2^3*a1^6 - 52*a5^2*x34^5*a3^2*a2^3*a1^6 - 4*a6*x34^6*a3^2*a2^3*a1^6 - 4*a5*x34^6*a3^2*a2^3*a1^6 - 24*a6^6*a3^3*a2^3*a1^6 - 16*a6^5*a5*a3^3*a2^3*a1^6 + 64*a6^4*a5^2*a3^3*a2^3*a1^6 - 96*a6^3*a5^3*a3^3*a2^3*a1^6 + 64*a6^2*a5^4*a3^3*a2^3*a1^6 - 16*a6*a5^5*a3^3*a2^3*a1^6 - 24*a5^6*a3^3*a2^3*a1^6 + 88*a6^5*x34*a3^3*a2^3*a1^6 + 88*a6^4*a5*x34*a3^3*a2^3*a1^6 - 112*a6^3*a5^2*x34*a3^3*a2^3*a1^6 - 112*a6^2*a5^3*x34*a3^3*a2^3*a1^6 + 88*a6*a5^4*x34*a3^3*a2^3*a1^6 + 88*a5^5*x34*a3^3*a2^3*a1^6 - 224*a6^4*x34^2*a3^3*a2^3*a1^6 + 208*a6^3*a5*x34^2*a3^3*a2^3*a1^6 + 512*a6^2*a5^2*x34^2*a3^3*a2^3*a1^6 + 208*a6*a5^3*x34^2*a3^3*a2^3*a1^6 - 224*a5^4*x34^2*a3^3*a2^3*a1^6 + 272*a6^3*x34^3*a3^3*a2^3*a1^6 - 512*a6^2*a5*x34^3*a3^3*a2^3*a1^6 - 512*a6*a5^2*x34^3*a3^3*a2^3*a1^6 + 272*a5^3*x34^3*a3^3*a2^3*a1^6 - 204*a6^2*x34^4*a3^3*a2^3*a1^6 + 512*a6*a5*x34^4*a3^3*a2^3*a1^6 - 204*a5^2*x34^4*a3^3*a2^3*a1^6 + 16*a6*x34^5*a3^3*a2^3*a1^6 + 16*a5*x34^5*a3^3*a2^3*a1^6 - 8*x34^6*a3^3*a2^3*a1^6 + 44*a6^5*a3^4*a2^3*a1^6 + 44*a6^4*a5*a3^4*a2^3*a1^6 - 56*a6^3*a5^2*a3^4*a2^3*a1^6 - 56*a6^2*a5^3*a3^4*a2^3*a1^6 + 44*a6*a5^4*a3^4*a2^3*a1^6 + 44*a5^5*a3^4*a2^3*a1^6 - 180*a6^4*x34*a3^4*a2^3*a1^6 - 120*a6^3*a5*x34*a3^4*a2^3*a1^6 + 760*a6^2*a5^2*x34*a3^4*a2^3*a1^6 - 120*a6*a5^3*x34*a3^4*a2^3*a1^6 - 180*a5^4*x34*a3^4*a2^3*a1^6 + 396*a6^3*x34^2*a3^4*a2^3*a1^6 - 576*a6^2*a5*x34^2*a3^4*a2^3*a1^6 - 576*a6*a5^2*x34^2*a3^4*a2^3*a1^6 + 396*a5^3*x34^2*a3^4*a2^3*a1^6 - 380*a6^2*x34^3*a3^4*a2^3*a1^6 + 640*a6*a5*x34^3*a3^4*a2^3*a1^6 - 380*a5^2*x34^3*a3^4*a2^3*a1^6 + 112*a6*x34^4*a3^4*a2^3*a1^6 + 112*a5*x34^4*a3^4*a2^3*a1^6 - 52*x34^5*a3^4*a2^3*a1^6 - 72*a6^4*a3^5*a2^3*a1^6 - 48*a6^3*a5*a3^5*a2^3*a1^6 + 304*a6^2*a5^2*a3^5*a2^3*a1^6 - 48*a6*a5^3*a3^5*a2^3*a1^6 - 72*a5^4*a3^5*a2^3*a1^6 + 312*a6^3*x34*a3^5*a2^3*a1^6 - 384*a6^2*a5*x34*a3^5*a2^3*a1^6 - 384*a6*a5^2*x34*a3^5*a2^3*a1^6 + 312*a5^3*x34*a3^5*a2^3*a1^6 - 404*a6^2*x34^2*a3^5*a2^3*a1^6 + 480*a6*a5*x34^2*a3^5*a2^3*a1^6 - 404*a5^2*x34^2*a3^5*a2^3*a1^6 + 248*a6*x34^3*a3^5*a2^3*a1^6 + 248*a5*x34^3*a3^5*a2^3*a1^6 - 144*x34^4*a3^5*a2^3*a1^6 + 104*a6^3*a3^6*a2^3*a1^6 - 128*a6^2*a5*a3^6*a2^3*a1^6 - 128*a6*a5^2*a3^6*a2^3*a1^6 + 104*a5^3*a3^6*a2^3*a1^6 - 252*a6^2*x34*a3^6*a2^3*a1^6 + 224*a6*a5*x34*a3^6*a2^3*a1^6 - 252*a5^2*x34*a3^6*a2^3*a1^6 + 288*a6*x34^2*a3^6*a2^3*a1^6 + 288*a5*x34^2*a3^6*a2^3*a1^6 - 224*x34^3*a3^6*a2^3*a1^6 - 72*a6^2*a3^7*a2^3*a1^6 + 64*a6*a5*a3^7*a2^3*a1^6 - 72*a5^2*a3^7*a2^3*a1^6 + 176*a6*x34*a3^7*a2^3*a1^6 + 176*a5*x34*a3^7*a2^3*a1^6 - 208*x34^2*a3^7*a2^3*a1^6 + 44*a6*a3^8*a2^3*a1^6 + 44*a5*a3^8*a2^3*a1^6 - 108*x34*a3^8*a2^3*a1^6 - 24*a3^9*a2^3*a1^6 + 8*a6^6*a5^2*a2^4*a1^6 - 4*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 4*a6^3*a5^5*a2^4*a1^6 + 8*a6^2*a5^6*a2^4*a1^6 - 8*a6^6*a5*x34*a2^4*a1^6 + 2*a6^5*a5^2*x34*a2^4*a1^6 - 28*a6^4*a5^3*x34*a2^4*a1^6 - 28*a6^3*a5^4*x34*a2^4*a1^6 + 2*a6^2*a5^5*x34*a2^4*a1^6 - 8*a6*a5^6*x34*a2^4*a1^6 + 8*a6^6*x34^2*a2^4*a1^6 + 2*a6^5*a5*x34^2*a2^4*a1^6 + 32*a6^4*a5^2*x34^2*a2^4*a1^6 - 4*a6^3*a5^3*x34^2*a2^4*a1^6 + 32*a6^2*a5^4*x34^2*a2^4*a1^6 + 2*a6*a5^5*x34^2*a2^4*a1^6 + 8*a5^6*x34^2*a2^4*a1^6 - 4*a6^5*x34^3*a2^4*a1^6 - 28*a6^4*a5*x34^3*a2^4*a1^6 - 4*a6^3*a5^2*x34^3*a2^4*a1^6 - 4*a6^2*a5^3*x34^3*a2^4*a1^6 - 28*a6*a5^4*x34^3*a2^4*a1^6 - 4*a5^5*x34^3*a2^4*a1^6 + 24*a6^4*x34^4*a2^4*a1^6 - 28*a6^3*a5*x34^4*a2^4*a1^6 + 32*a6^2*a5^2*x34^4*a2^4*a1^6 - 28*a6*a5^3*x34^4*a2^4*a1^6 + 24*a5^4*x34^4*a2^4*a1^6 - 4*a6^3*x34^5*a2^4*a1^6 + 2*a6^2*a5*x34^5*a2^4*a1^6 + 2*a6*a5^2*x34^5*a2^4*a1^6 - 4*a5^3*x34^5*a2^4*a1^6 + 8*a6^2*x34^6*a2^4*a1^6 - 8*a6*a5*x34^6*a2^4*a1^6 + 8*a5^2*x34^6*a2^4*a1^6 - 16*a6^6*a5*a3*a2^4*a1^6 + 4*a6^5*a5^2*a3*a2^4*a1^6 - 56*a6^4*a5^3*a3*a2^4*a1^6 - 56*a6^3*a5^4*a3*a2^4*a1^6 + 4*a6^2*a5^5*a3*a2^4*a1^6 - 16*a6*a5^6*a3*a2^4*a1^6 + 8*a6^6*x34*a3*a2^4*a1^6 + 4*a6^5*a5*x34*a3*a2^4*a1^6 + 64*a6^4*a5^2*x34*a3*a2^4*a1^6 + 24*a6^3*a5^3*x34*a3*a2^4*a1^6 + 64*a6^2*a5^4*x34*a3*a2^4*a1^6 + 4*a6*a5^5*x34*a3*a2^4*a1^6 + 8*a5^6*x34*a3*a2^4*a1^6 - 10*a6^5*x34^2*a3*a2^4*a1^6 - 84*a6^4*a5*x34^2*a3*a2^4*a1^6 + 24*a6^3*a5^2*x34^2*a3*a2^4*a1^6 + 24*a6^2*a5^3*x34^2*a3*a2^4*a1^6 - 84*a6*a5^4*x34^2*a3*a2^4*a1^6 - 10*a5^5*x34^2*a3*a2^4*a1^6 + 68*a6^4*x34^3*a3*a2^4*a1^6 - 80*a6^3*a5*x34^3*a3*a2^4*a1^6 + 164*a6^2*a5^2*x34^3*a3*a2^4*a1^6 - 80*a6*a5^3*x34^3*a3*a2^4*a1^6 + 68*a5^4*x34^3*a3*a2^4*a1^6 - 48*a6^3*x34^4*a3*a2^4*a1^6 + 10*a6^2*a5*x34^4*a3*a2^4*a1^6 + 10*a6*a5^2*x34^4*a3*a2^4*a1^6 - 48*a5^3*x34^4*a3*a2^4*a1^6 + 50*a6^2*x34^5*a3*a2^4*a1^6 - 48*a6*a5*x34^5*a3*a2^4*a1^6 + 50*a5^2*x34^5*a3*a2^4*a1^6 - 8*a6*x34^6*a3*a2^4*a1^6 - 8*a5*x34^6*a3*a2^4*a1^6 + 8*a6^6*a3^2*a2^4*a1^6 + 4*a6^5*a5*a3^2*a2^4*a1^6 + 64*a6^4*a5^2*a3^2*a2^4*a1^6 + 24*a6^3*a5^3*a3^2*a2^4*a1^6 + 64*a6^2*a5^4*a3^2*a2^4*a1^6 + 4*a6*a5^5*a3^2*a2^4*a1^6 + 8*a5^6*a3^2*a2^4*a1^6 - 6*a6^5*x34*a3^2*a2^4*a1^6 - 84*a6^4*a5*x34*a3^2*a2^4*a1^6 + 96*a6^3*a5^2*x34*a3^2*a2^4*a1^6 + 96*a6^2*a5^3*x34*a3^2*a2^4*a1^6 - 84*a6*a5^4*x34*a3^2*a2^4*a1^6 - 6*a5^5*x34*a3^2*a2^4*a1^6 + 92*a6^4*x34^2*a3^2*a2^4*a1^6 - 36*a6^3*a5*x34^2*a3^2*a2^4*a1^6 - 132*a6^2*a5^2*x34^2*a3^2*a2^4*a1^6 - 36*a6*a5^3*x34^2*a3^2*a2^4*a1^6 + 92*a5^4*x34^2*a3^2*a2^4*a1^6 - 156*a6^3*x34^3*a3^2*a2^4*a1^6 + 56*a6^2*a5*x34^3*a3^2*a2^4*a1^6 + 56*a6*a5^2*x34^3*a3^2*a2^4*a1^6 - 156*a5^3*x34^3*a3^2*a2^4*a1^6 + 162*a6^2*x34^4*a3^2*a2^4*a1^6 - 120*a6*a5*x34^4*a3^2*a2^4*a1^6 + 162*a5^2*x34^4*a3^2*a2^4*a1^6 - 46*a6*x34^5*a3^2*a2^4*a1^6 - 46*a5*x34^5*a3^2*a2^4*a1^6 + 8*x34^6*a3^2*a2^4*a1^6 - 4*a6^5*a3^3*a2^4*a1^6 - 56*a6^4*a5*a3^3*a2^4*a1^6 + 64*a6^3*a5^2*a3^3*a2^4*a1^6 + 64*a6^2*a5^3*a3^3*a2^4*a1^6 - 56*a6*a5^4*a3^3*a2^4*a1^6 - 4*a5^5*a3^3*a2^4*a1^6 + 48*a6^4*x34*a3^3*a2^4*a1^6 + 88*a6^3*a5*x34*a3^3*a2^4*a1^6 - 592*a6^2*a5^2*x34*a3^3*a2^4*a1^6 + 88*a6*a5^3*x34*a3^3*a2^4*a1^6 + 48*a5^4*x34*a3^3*a2^4*a1^6 - 224*a6^3*x34^2*a3^3*a2^4*a1^6 + 164*a6^2*a5*x34^2*a3^3*a2^4*a1^6 + 164*a6*a5^2*x34^2*a3^3*a2^4*a1^6 - 224*a5^3*x34^2*a3^3*a2^4*a1^6 + 304*a6^2*x34^3*a3^3*a2^4*a1^6 - 128*a6*a5*x34^3*a3^3*a2^4*a1^6 + 304*a5^2*x34^3*a3^3*a2^4*a1^6 - 138*a6*x34^4*a3^3*a2^4*a1^6 - 138*a5*x34^4*a3^3*a2^4*a1^6 + 44*x34^5*a3^3*a2^4*a1^6 + 24*a6^4*a3^4*a2^4*a1^6 + 44*a6^3*a5*a3^4*a2^4*a1^6 - 296*a6^2*a5^2*a3^4*a2^4*a1^6 + 44*a6*a5^3*a3^4*a2^4*a1^6 + 24*a5^4*a3^4*a2^4*a1^6 - 180*a6^3*x34*a3^4*a2^4*a1^6 + 190*a6^2*a5*x34*a3^4*a2^4*a1^6 + 190*a6*a5^2*x34*a3^4*a2^4*a1^6 - 180*a5^3*x34*a3^4*a2^4*a1^6 + 352*a6^2*x34^2*a3^4*a2^4*a1^6 - 24*a6*a5*x34^2*a3^4*a2^4*a1^6 + 352*a5^2*x34^2*a3^4*a2^4*a1^6 - 280*a6*x34^3*a3^4*a2^4*a1^6 - 280*a5*x34^3*a3^4*a2^4*a1^6 + 124*x34^4*a3^4*a2^4*a1^6 - 72*a6^3*a3^5*a2^4*a1^6 + 76*a6^2*a5*a3^5*a2^4*a1^6 + 76*a6*a5^2*a3^5*a2^4*a1^6 - 72*a5^3*a3^5*a2^4*a1^6 + 240*a6^2*x34*a3^5*a2^4*a1^6 + 48*a6*a5*x34*a3^5*a2^4*a1^6 + 240*a5^2*x34*a3^5*a2^4*a1^6 - 350*a6*x34^2*a3^5*a2^4*a1^6 - 350*a5*x34^2*a3^5*a2^4*a1^6 + 212*x34^3*a3^5*a2^4*a1^6 + 80*a6^2*a3^6*a2^4*a1^6 + 16*a6*a5*a3^6*a2^4*a1^6 + 80*a5^2*a3^6*a2^4*a1^6 - 238*a6*x34*a3^6*a2^4*a1^6 - 238*a5*x34*a3^6*a2^4*a1^6 + 220*x34^2*a3^6*a2^4*a1^6 - 68*a6*a3^7*a2^4*a1^6 - 68*a5*a3^7*a2^4*a1^6 + 128*x34*a3^7*a2^4*a1^6 + 32*a3^8*a2^4*a1^6 - 8*a6^5*a5^2*a2^5*a1^6 - 4*a6^4*a5^3*a2^5*a1^6 - 4*a6^3*a5^4*a2^5*a1^6 - 8*a6^2*a5^5*a2^5*a1^6 + 8*a6^5*a5*x34*a2^5*a1^6 + 2*a6^4*a5^2*x34*a2^5*a1^6 + 40*a6^3*a5^3*x34*a2^5*a1^6 + 2*a6^2*a5^4*x34*a2^5*a1^6 + 8*a6*a5^5*x34*a2^5*a1^6 - 8*a6^5*x34^2*a2^5*a1^6 + 2*a6^4*a5*x34^2*a2^5*a1^6 - 28*a6^3*a5^2*x34^2*a2^5*a1^6 - 28*a6^2*a5^3*x34^2*a2^5*a1^6 + 2*a6*a5^4*x34^2*a2^5*a1^6 - 8*a5^5*x34^2*a2^5*a1^6 - 4*a6^4*x34^3*a2^5*a1^6 + 40*a6^3*a5*x34^3*a2^5*a1^6 - 28*a6^2*a5^2*x34^3*a2^5*a1^6 + 40*a6*a5^3*x34^3*a2^5*a1^6 - 4*a5^4*x34^3*a2^5*a1^6 - 4*a6^3*x34^4*a2^5*a1^6 + 2*a6^2*a5*x34^4*a2^5*a1^6 + 2*a6*a5^2*x34^4*a2^5*a1^6 - 4*a5^3*x34^4*a2^5*a1^6 - 8*a6^2*x34^5*a2^5*a1^6 + 8*a6*a5*x34^5*a2^5*a1^6 - 8*a5^2*x34^5*a2^5*a1^6 + 16*a6^5*a5*a3*a2^5*a1^6 + 4*a6^4*a5^2*a3*a2^5*a1^6 + 80*a6^3*a5^3*a3*a2^5*a1^6 + 4*a6^2*a5^4*a3*a2^5*a1^6 + 16*a6*a5^5*a3*a2^5*a1^6 - 8*a6^5*x34*a3*a2^5*a1^6 + 4*a6^4*a5*x34*a3*a2^5*a1^6 - 104*a6^3*a5^2*x34*a3*a2^5*a1^6 - 104*a6^2*a5^3*x34*a3*a2^5*a1^6 + 4*a6*a5^4*x34*a3*a2^5*a1^6 - 8*a5^5*x34*a3*a2^5*a1^6 - 10*a6^4*x34^2*a3*a2^5*a1^6 + 72*a6^3*a5*x34^2*a3*a2^5*a1^6 + 24*a6^2*a5^2*x34^2*a3*a2^5*a1^6 + 72*a6*a5^3*x34^2*a3*a2^5*a1^6 - 10*a5^4*x34^2*a3*a2^5*a1^6 + 24*a6^3*x34^3*a3*a2^5*a1^6 - 40*a6^2*a5*x34^3*a3*a2^5*a1^6 - 40*a6*a5^2*x34^3*a3*a2^5*a1^6 + 24*a5^3*x34^3*a3*a2^5*a1^6 - 38*a6^2*x34^4*a3*a2^5*a1^6 + 40*a6*a5*x34^4*a3*a2^5*a1^6 - 38*a5^2*x34^4*a3*a2^5*a1^6 + 8*a6*x34^5*a3*a2^5*a1^6 + 8*a5*x34^5*a3*a2^5*a1^6 - 8*a6^5*a3^2*a2^5*a1^6 + 4*a6^4*a5*a3^2*a2^5*a1^6 - 104*a6^3*a5^2*a3^2*a2^5*a1^6 - 104*a6^2*a5^3*a3^2*a2^5*a1^6 + 4*a6*a5^4*a3^2*a2^5*a1^6 - 8*a5^5*a3^2*a2^5*a1^6 - 6*a6^4*x34*a3^2*a2^5*a1^6 - 24*a6^3*a5*x34*a3^2*a2^5*a1^6 + 240*a6^2*a5^2*x34*a3^2*a2^5*a1^6 - 24*a6*a5^3*x34*a3^2*a2^5*a1^6 - 6*a5^4*x34*a3^2*a2^5*a1^6 + 68*a6^3*x34^2*a3^2*a2^5*a1^6 - 24*a6^2*a5*x34^2*a3^2*a2^5*a1^6 - 24*a6*a5^2*x34^2*a3^2*a2^5*a1^6 + 68*a5^3*x34^2*a3^2*a2^5*a1^6 - 100*a6^2*x34^3*a3^2*a2^5*a1^6 + 32*a6*a5*x34^3*a3^2*a2^5*a1^6 - 100*a5^2*x34^3*a3^2*a2^5*a1^6 + 42*a6*x34^4*a3^2*a2^5*a1^6 + 42*a5*x34^4*a3^2*a2^5*a1^6 - 8*x34^5*a3^2*a2^5*a1^6 - 4*a6^4*a3^3*a2^5*a1^6 - 16*a6^3*a5*a3^3*a2^5*a1^6 + 160*a6^2*a5^2*a3^3*a2^5*a1^6 - 16*a6*a5^3*a3^3*a2^5*a1^6 - 4*a5^4*a3^3*a2^5*a1^6 + 88*a6^3*x34*a3^3*a2^5*a1^6 + 32*a6^2*a5*x34*a3^3*a2^5*a1^6 + 32*a6*a5^2*x34*a3^3*a2^5*a1^6 + 88*a5^3*x34*a3^3*a2^5*a1^6 - 180*a6^2*x34^2*a3^3*a2^5*a1^6 - 112*a6*a5*x34^2*a3^3*a2^5*a1^6 - 180*a5^2*x34^2*a3^3*a2^5*a1^6 + 128*a6*x34^3*a3^3*a2^5*a1^6 + 128*a5*x34^3*a3^3*a2^5*a1^6 - 44*x34^4*a3^3*a2^5*a1^6 + 44*a6^3*a3^4*a2^5*a1^6 + 16*a6^2*a5*a3^4*a2^5*a1^6 + 16*a6*a5^2*a3^4*a2^5*a1^6 + 44*a5^3*a3^4*a2^5*a1^6 - 170*a6^2*x34*a3^4*a2^5*a1^6 - 200*a6*a5*x34*a3^4*a2^5*a1^6 - 170*a5^2*x34*a3^4*a2^5*a1^6 + 214*a6*x34^2*a3^4*a2^5*a1^6 + 214*a5*x34^2*a3^4*a2^5*a1^6 - 100*x34^3*a3^4*a2^5*a1^6 - 68*a6^2*a3^5*a2^5*a1^6 - 80*a6*a5*a3^5*a2^5*a1^6 - 68*a5^2*a3^5*a2^5*a1^6 + 180*a6*x34*a3^5*a2^5*a1^6 + 180*a5*x34*a3^5*a2^5*a1^6 - 124*x34^2*a3^5*a2^5*a1^6 + 60*a6*a3^6*a2^5*a1^6 + 60*a5*a3^6*a2^5*a1^6 - 84*x34*a3^6*a2^5*a1^6 - 24*a3^7*a2^5*a1^6 + 8*a6^4*a5^2*a2^6*a1^6 - 8*a6^3*a5^3*a2^6*a1^6 + 8*a6^2*a5^4*a2^6*a1^6 - 8*a6^4*a5*x34*a2^6*a1^6 - 4*a6^3*a5^2*x34*a2^6*a1^6 - 4*a6^2*a5^3*x34*a2^6*a1^6 - 8*a6*a5^4*x34*a2^6*a1^6 + 8*a6^4*x34^2*a2^6*a1^6 - 4*a6^3*a5*x34^2*a2^6*a1^6 + 24*a6^2*a5^2*x34^2*a2^6*a1^6 - 4*a6*a5^3*x34^2*a2^6*a1^6 + 8*a5^4*x34^2*a2^6*a1^6 - 8*a6^3*x34^3*a2^6*a1^6 - 4*a6^2*a5*x34^3*a2^6*a1^6 - 4*a6*a5^2*x34^3*a2^6*a1^6 - 8*a5^3*x34^3*a2^6*a1^6 + 8*a6^2*x34^4*a2^6*a1^6 - 8*a6*a5*x34^4*a2^6*a1^6 + 8*a5^2*x34^4*a2^6*a1^6 - 16*a6^4*a5*a3*a2^6*a1^6 - 8*a6^3*a5^2*a3*a2^6*a1^6 - 8*a6^2*a5^3*a3*a2^6*a1^6 - 16*a6*a5^4*a3*a2^6*a1^6 + 8*a6^4*x34*a3*a2^6*a1^6 + 40*a6^3*a5*x34*a3*a2^6*a1^6 + 24*a6^2*a5^2*x34*a3*a2^6*a1^6 + 40*a6*a5^3*x34*a3*a2^6*a1^6 + 8*a5^4*x34*a3*a2^6*a1^6 - 28*a6^3*x34^2*a3*a2^6*a1^6 - 36*a6^2*a5*x34^2*a3*a2^6*a1^6 - 36*a6*a5^2*x34^2*a3*a2^6*a1^6 - 28*a5^3*x34^2*a3*a2^6*a1^6 + 28*a6^2*x34^3*a3*a2^6*a1^6 + 16*a6*a5*x34^3*a3*a2^6*a1^6 + 28*a5^2*x34^3*a3*a2^6*a1^6 - 8*a6*x34^4*a3*a2^6*a1^6 - 8*a5*x34^4*a3*a2^6*a1^6 + 8*a6^4*a3^2*a2^6*a1^6 + 40*a6^3*a5*a3^2*a2^6*a1^6 + 24*a6^2*a5^2*a3^2*a2^6*a1^6 + 40*a6*a5^3*a3^2*a2^6*a1^6 + 8*a5^4*a3^2*a2^6*a1^6 - 36*a6^3*x34*a3^2*a2^6*a1^6 - 84*a6^2*a5*x34*a3^2*a2^6*a1^6 - 84*a6*a5^2*x34*a3^2*a2^6*a1^6 - 36*a5^3*x34*a3^2*a2^6*a1^6 + 60*a6^2*x34^2*a3^2*a2^6*a1^6 + 72*a6*a5*x34^2*a3^2*a2^6*a1^6 + 60*a5^2*x34^2*a3^2*a2^6*a1^6 - 36*a6*x34^3*a3^2*a2^6*a1^6 - 36*a5*x34^3*a3^2*a2^6*a1^6 + 8*x34^4*a3^2*a2^6*a1^6 - 24*a6^3*a3^3*a2^6*a1^6 - 56*a6^2*a5*a3^3*a2^6*a1^6 - 56*a6*a5^2*a3^3*a2^6*a1^6 - 24*a5^3*a3^3*a2^6*a1^6 + 64*a6^2*x34*a3^3*a2^6*a1^6 + 112*a6*a5*x34*a3^3*a2^6*a1^6 + 64*a5^2*x34*a3^3*a2^6*a1^6 - 64*a6*x34^2*a3^3*a2^6*a1^6 - 64*a5*x34^2*a3^3*a2^6*a1^6 + 24*x34^3*a3^3*a2^6*a1^6 + 32*a6^2*a3^4*a2^6*a1^6 + 56*a6*a5*a3^4*a2^6*a1^6 + 32*a5^2*a3^4*a2^6*a1^6 - 60*a6*x34*a3^4*a2^6*a1^6 - 60*a5*x34*a3^4*a2^6*a1^6 + 32*x34^2*a3^4*a2^6*a1^6 - 24*a6*a3^5*a2^6*a1^6 - 24*a5*a3^5*a2^6*a1^6 + 24*x34*a3^5*a2^6*a1^6 + 8*a3^6*a2^6*a1^6;

-- We compute the leadingTerms

toString(leadTerm(1,C))
-- o3 = 8*a6^6*a5^6*a3^6

==> anc/supplementaryMaterial/software/ComputationOfJInvariantsTypeIV.sage <==
###############################################################
# Computing the j-invariants for the single vertex on Type IV #
###############################################################

# The following script confirms that the vertex of the naive plane tropicalization on Type V curves of genus 2 corresponds to a genus 1 component with good reduction. We do so by computing the leading terms of both numerator and denominator of the j-invariant. This rational function was computed with Singular using the "genusComputationsTypeIV-V.sing" script.

# We first do the calculations assuming any point in the Type IV cone will give the same initial for each of the 4 polynomials. We then check by a Groebner Cone computation that this is indeed the case.

# The calculations are valid for all characteristics of the residue field other than 2.

# The necessary functions are generated on a separate file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")


#########################################
# Generate the ambient ring and Weights #
#########################################

# We take two of the branch points to be 0 and 'Infinity', so we need only consider 4 variables a5, a4, a3, and a2.

As = [var("a5"),var("a4"),var("a3"), var("a2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

# K
# Fraction Field of Multivariate Polynomial Ring in a5, a4, a3, a2 over Rational Field

weightsAs = [16, 16, 9, 1]



###############
# Type IV Cone #
###############

# Recall: the variables of R are ordered a5,a4,a3,a2

# The following script constructs the Type IV cone, with respect to the variables a5,a4,a3,a2:
# Its defining inequalities are:
# a4 - a3 >= 0
# a3 - a2 >= 0
# Its defining equations are:
# a5 = a4
TypeIVCone = Polyhedron(ieqs=[(0,0,1,-1,0),(0,0,0,1,-1)], eqns = [(0,1, -1,0,0)])

# TypeIVCone.Hrepresentation()
# (An equation (1, -1, 0, 0) x + 0 == 0,
#  An inequality (0, 0, 1, -1) x + 0 >= 0,
#  An inequality (1, 0, -1, 0) x + 0 >= 0)

# TypeIVCone.rays()
# (A ray in the direction (1, 1, 0, 0), A ray in the direction (1, 1, 1, 0))

# TypeIVCone.lines()
# (A line in the direction (1, 1, 1, 1),)

# dim(TypeIVCone)
# 3



######################
# Vertex computation #
######################

# We first load the numerator and denominator of the corresponding jInvariant computed with Singular.

# We load the plain text file containing the Numerator and Denominator of the j-invariant of the C2 curve (the expression is stored as "jC2Num and jC2Denom") computed with Singular.

load("jC2OutputNumAndDenom.sage")

# We turn both expressions into polynomials

jC2Num = R(jC2Num)
jC2Denom = R(jC2Denom)


# We compute the number of monomials on each jC2Num and jC2Denom:
# print len(jC2Num.monomials())
# 84
# print len(jC2Denom.monomials())
# 68


# We create the M2 scripts to compute the leading terms of jC2Num and jC2Denom with respect to a trivial valuation on Q, we pick any weight vector in the Type V range, e.g.  (16, 16, 9, 1)

# # File for jC2:
# writeM2Code(R, 'jC2Num', 'jC2Denom', jC2Num, jC2Denom, weightsAs, 'TypeIV/jC2TypeIV.m2', 'Calculations for the right-most vertex of Type IV calculations')

# We record the output on the m2 file and below:

i4 : 
     -- We compute the leadingTerms of the Numerator
     toString(leadTerm(1,jC2Num))

o4 = 256*a5^6-768*a5^5*a4+1536*a5^4*a4^2-1792*a5^3*a4^3+1536*a5^2*a4^4-768*a5*a4^5+256*a4^6

i5 : 
     -- We compute the leadingTerms of the Denominator
     toString(leadTerm(1,jC2Denom))

o5 = a5^4*a4^2-2*a5^3*a4^3+a5^2*a4^4

leadjC2NumM2 = R(256*a5^6-768*a5^5*a4+1536*a5^4*a4^2-1792*a5^3*a4^3+1536*a5^2*a4^4-768*a5*a4^5+256*a4^6)
leadjC2DenomM2 = R(a5^4*a4^2-2*a5^3*a4^3+a5^2*a4^4)

# We check that our script for LT computations agrees with the ones computed by m2:

leadjC2Num = LTFromWeights(jC2Num,weightsAs,R)
# leadjC2Num == leadjC2NumM2
# True

leadjC2Denom = LTFromWeights(jC2Denom,weightsAs,R)
# leadjC2Denom == leadjC2DenomM2
# True

# The computations of the leading terms assume the characteristic of the residue field is 0. Since the leading terms have content either 256 or 1, the calculation of the leading terms remains valid if we assume the characteristic of the residue field is not 2.

# In order to certify the valuation, we must factor the leading terms to detect possible cancellations and jump in valuations:

# factor(leadjC2Num)
# (256) * (a5^2 - a5*a4 + a4^2)^3

# factor(leadjC2Denom)
# a4^2 * a5^2 * (a5 - a4)^2

# The negative valuations are:
# Num = 6*w5 (unless a5^2 - a5*a4 + a4^2 = (a5-a4)^2 + a5a4 has unexpected valuation (>-6w5)) 
# Denom =  2*w5+2*w4+2*w5 = 6*w5

# We conclude that the valuation of j1 is 0 unless a5 and a4 satisfy (a5^2 - a5*a4 + a4^2), which they can. In that case, the negative valuation becomes smaller, i.e. negative. In both cases we are in the good reduction case (assuming the characteristic of the residue field is not two).



################################################################################
###############################################################################


##############################
# Groebner cone computations #
##############################

# We load the relevant dictionaries of maximal cones precomputed in "GrobnerConeComputationsjC2.sage"

PolyMaximalConesgfjC2NumDict = load("gFjC2/PolyMaximalConesgfjC2NumDict.sobj")
PolyMaximalConesgfjC2DenomDict = load("gFjC2/PolyMaximalConesgfjC2DenomDict.sobj")

#####################################################################
# Subdivision of Type IV cone induced by the Groebner fan of jC2Num #
#####################################################################

# PolyMaximalConesjC = PolyMaximalConesgfjC2NumDict
# checkNoSubdivisions(TypeIVCone,PolyMaximalConesjC)
# ([2, 3], True)

# We conclude that the TypeIV lies in a single cone in the Groebner complex, namely in the intersection of the maximalCones 2, 3. 

#######################################################################
# Subdivision of Type IV cone induced by the Groebner fan of jC2Denom #
#######################################################################

# PolyMaximalConesjC = PolyMaximalConesgfjC2DenomDict
# checkNoSubdivisions(TypeIVCone,PolyMaximalConesjC)
# ([8, 11], True)

# We conclude that the TypeIV lies in a single cone in the Groebner complex, namely in the intersection of the maximalCones 8, 11.


##################
# Conclusion jC2 #
##################

# The calculation for the leading terms of jC2 for Type IV can be done for any weight vector (no subdivision needs to be considered). This justifies the correctness of the calculation for -val(jC2) done earlier.



==> anc/supplementaryMaterial/software/ComputationOfJInvariantsTypeV.sage <==
#####################################################
# Computing the j-invariants for vertices on Type V #
#####################################################

# The following script confirms that the vertices of the naive plane tropicalization on Type V curves of genus 2 correspond to genus 1 components with good reduction. We do so by computing the leading terms of both numerator and denominator of the j-invariant. This rational function was computed with Singular using the "genusComputationsTypeIV-V.sing" script.

# We first do the calculations assuming any point in the Type V cone will give the same initial for each of the 4 polynomials. We then check by a Groebner Cone computation that this is indeed the case.

# The calculations are valid for all characteristics of the residue field except 2.

# The necessary functions are generated on a separate file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")


#########################################
# Generate the ambient ring and Weights #
#########################################

# We take two of the branch points to be 0 and 'Infinity', so we need only consider 4 variables a5, a4, a3, and a2.

As = [var("a5"),var("a4"),var("a3"), var("a2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

# K
# Fraction Field of Multivariate Polynomial Ring in a5, a4, a3, a2 over Rational Field

weightsAs = [16, 16, 9, 9]




###############
# Type V Cone #
###############

# Recall: the variables of R are ordered a5,a4,a3,a2

# The following script constructs the Type V cone, with respect to the variables a5,a4,a3,a2:
# Its defining inequalities are:
# a4 - a3 >= 0
# Its defining equations are:
# a5 = a4
# a3 = a2
TypeVCone = Polyhedron(ieqs=[(0,0,1,-1,0)], eqns = [(0,1, -1,0,0), (0,0,0,1, -1)])

# TypeVCone.Hrepresentation()
# (An equation (0, 0, 1, -1) x + 0 == 0,
#  An equation (1, -1, 0, 0) x + 0 == 0,
#  An inequality (1, 0, -1, 0) x + 0 >= 0)

# TypeVCone.rays()
# (A ray in the direction (1, 1, 0, 0),)

# TypeVCone.lines()
# (A line in the direction (1, 1, 1, 1),)

# dim(TypeVCone)
# 2




################################
# Rightmost-vertex certificate #
################################

# We first load the numerator and denominator of the corresponding jInvariant computed with Singular.

# We load the plain text file containing the Numerator and Denominator of the j-invariant of the C2 curve (the expression is stored as "jC2Num and jC2Denom") computed with Singular.

load("jC2OutputNumAndDenom.sage")

# We turn both expressions into polynomials

jC2Num = R(jC2Num)
jC2Denom = R(jC2Denom)


# We compute the number of monomials on each jC1Num and jC1Denom:
# print len(jC2Num.monomials())
# 84
# print len(jC2Denom.monomials())
# 68



# We create the M2 scripts to compute the leading terms of jC2Num and jC2Denom with respect to a trivial valuation on Q, we pick any weight vector in the Type V range, e.g. (16, 16 9, 9)

# # File for jC2:
# writeM2Code(R, 'jC2Num', 'jC2Denom', jC2Num, jC2Denom, weightsAs, 'TypeV/jC2TypeV.m2', 'Calculations for the right-most vertex of Type V calculations')

# We record the output on the m2 file and below:
# i4 : 
#      -- We compute the leadingTerms of the Numerator
#      toString(leadTerm(1,jC2Num))

# o4 = 256*a5^6-768*a5^5*a4+1536*a5^4*a4^2-1792*a5^3*a4^3+1536*a5^2*a4^4-768*a5*a4^5+256*a4^6

# i5 : 
#      -- We compute the leadingTerms of the Denominator
#      toString(leadTerm(1,jC2Denom))

# o5 = a5^4*a4^2-2*a5^3*a4^3+a5^2*a4^4




leadjC2NumM2 = R(256*a5^6-768*a5^5*a4+1536*a5^4*a4^2-1792*a5^3*a4^3+1536*a5^2*a4^4-768*a5*a4^5+256*a4^6)

leadjC2DenomM2 = R(a5^4*a4^2-2*a5^3*a4^3+a5^2*a4^4)

# We check that our script for LT computations agrees with the ones computed by m2:

leadjC2Num = LTFromWeights(R(jC2Num),weightsAs,R)
# leadjC2Num == leadjC2NumM2
# True

leadjC2Denom = LTFromWeights(jC2Denom,weightsAs,R)
# leadjC2Denom == leadjC2DenomM2
# True 

# The computations of the leading terms assume the characteristic of the residue field is 0. Since the leading terms have content either 256 or 1, the calculation of the leading terms remains valid if we assume the characteristic of the residue field is not 2.

# In order to certify the valuation, we must factor the leading terms to detect possible cancellations and jump in valuations:

# factor(leadjC2Num)
# (256) * (a5^2 - a5*a4 + a4^2)^3

# factor(leadjC2Denom)
# a4^2 * a5^2 * (a5 - a4)^2


# The negative valuations are:
# Num = 6*w5 (unless a5 and a4 make the leadjC2Num cancel, which they can, in that case, the negative valuation becomes smaller!)
# Denom =  6*w5
# We conclude that the valuation of jC2 is 0 unless a5 and a4 satisfy (a5^2 - a5*a4 + a4^2), which they can, in that case, the negative valuation becomes smaller, i.e. negative. In both cases we are in the good reduction case (assuming the characteristic of the residue field is not two).



################################################################################################################################################################

##############################
# Groebner cone computations #
##############################

# We load the relevant dictionaries of maximal cones precomputed in "GrobnerConeComputationsjC2.sage"

PolyMaximalConesgfjC2NumDict = load("gFjC2/PolyMaximalConesgfjC2NumDict.sobj")
PolyMaximalConesgfjC2DenomDict = load("gFjC2/PolyMaximalConesgfjC2DenomDict.sobj")

####################################################################
# Subdivision of Type V cone induced by the Groebner fan of jC2Num #
####################################################################

# PolyMaximalConesjC = PolyMaximalConesgfjC2NumDict
# checkNoSubdivisions(TypeVCone,PolyMaximalConesjC)
# ([2, 3], True)

# We conclude that the TypeV lies in a single cone in the Groebner complex, namely in the intersection of the maximalCones 2, 3. 


######################################################################
# Subdivision of Type V cone induced by the Groebner fan of jC2Denom #
######################################################################

# PolyMaximalConesjC = PolyMaximalConesgfjC2DenomDict
# checkNoSubdivisions(TypeVCone,PolyMaximalConesjC)
# ([8, 11], True)

# We conclude that the TypeV lies in a single cone in the Groebner complex, namely in the intersection of the maximalCones 8, 11. 


##################
# Conclusion jC2 #
##################

# The calculation for the leading terms of jC2 for Type V can be done for any weight vector (no subdivision needs to be considered). This justifies the correctness of the calculation for -val(jC2) done earlier.






################################################################################################################################################################




###############################
# Leftmost-vertex certificate #
###############################




# We first load the numerator and denominator of the corresponding jInvariant computed with Singular.

# We load the plain text file containing the Numerator and Denominator of the j-invariant of the C2 curve (the expression is stored as "jC1Num and jC1Denom") computed with Singular.

load("jC1OutputNumAndDenom.sage")

# We turn both expressions into polynomials

jC1Num = R(jC1Num)
jC1Denom = R(jC1Denom)


# We compute the number of monomials on each jC1Num and jC1Denom:
# print len(jC1Num.monomials())
# 84
# print len(jC1Denom.monomials())
# 68

# They have the same number of monomials as jC1 did, but they are different polynomials
# jC1Num == jC2Num
# False
# jC1Denom == jC2Denom
# False


# We create the M2 scripts to compute the leading terms of jC1Num and jC1Denom with respect to a trivial valuation on Q, we pick any weight vector in the Type V range, e.g. (16, 16 9, 9)

# # File for jC1:
# writeM2Code(R, 'jC1Num', 'jC1Denom', jC1Num, jC1Denom, weightsAs, 'TypeV/jC1TypeV.m2', 'Calculations for the right-most vertex of Type V calculations')

# We record the output on the m2 file and below:
# i4 : 
#      -- We compute the leadingTerms of the Numerator
#      toString(leadTerm(1,jC1Num))

# o4 = 256*a5^6*a4^6*a3^6-768*a5^6*a4^6*a3^5*a2+1536*a5^6*a4^6*a3^4*a2^2-1792*a5^6*a4^6*a3^3*a2^3+1536*a5^6*a4^6*a3^2*a2^4-768*a5^6*a4^6*a3*a2^5+256*a5^6*a4^6*a2^6

# i5 : 
#      -- We compute the leadingTerms of the Denominator
#      toString(leadTerm(1,jC1Denom))

# o5 = a5^6*a4^6*a3^4*a2^2-2*a5^6*a4^6*a3^3*a2^3+a5^6*a4^6*a3^2*a2^4




leadjC1NumM2 = R(256*a5^6*a4^6*a3^6-768*a5^6*a4^6*a3^5*a2+1536*a5^6*a4^6*a3^4*a2^2-1792*a5^6*a4^6*a3^3*a2^3+1536*a5^6*a4^6*a3^2*a2^4-768*a5^6*a4^6*a3*a2^5+256*a5^6*a4^6*a2^6)

leadjC1DenomM2 = R(a5^6*a4^6*a3^4*a2^2-2*a5^6*a4^6*a3^3*a2^3+a5^6*a4^6*a3^2*a2^4)

# We check that our script for LT computations agrees with the ones computed by m2:

leadjC1Num = LTFromWeights(R(jC1Num),weightsAs,R)
# leadjC1Num == leadjC1NumM2
# True

leadjC1Denom = LTFromWeights(jC1Denom,weightsAs,R)
# leadjC1Denom == leadjC1DenomM2
# True 

# The computations of the leading terms assume the characteristic of the residue field is 0. Since the leading terms have content either 256 or 1, the calculation of the leading terms remains valid if we assume the characteristic of the residue field is not 2.

# In order to certify the valuation, we must factor the leading terms to detect possible cancellations and jump in valuations:

# factor(leadjC1Num)
# (256) * a4^6 * a5^6 * (a3^2 - a3*a2 + a2^2)^3

# factor(leadjC1Denom)
# a2^2 * a3^2 * (a3 - a2)^2 * a4^6 * a5^6



# The negative valuations are:
# Num = 6*w5 + 6*w4+ 6*w3 = 6*(2*w5+w3) (unless a3 and a2 make the leadjC1Num cancel, which they can; in that case, the negative valuation becomes smaller!)
# Denom =  6*w5 + 6*w4+ 6*w3 = 6*(2*w5+w3)
# We conclude that the valuation of jC1 is 0 unless a3 and a2 satisfy (a3^2 - a3*a2 + a2^2), which they can. In that case, the negative valuation becomes smaller, i.e. negative. In both cases we are in the good reduction case (assuming the characteristic of the residue field is not two).



################################################################################################################################################################

##############################
# Groebner cone computations #
##############################

# We load the relevant dictionaries of maximal cones precomputed in "GrobnerConeComputationsjC1.sage"

PolyMaximalConesgfjC1NumDict = load("gFjC1/PolyMaximalConesgfjC1NumDict.sobj")
PolyMaximalConesgfjC1DenomDict = load("gFjC1/PolyMaximalConesgfjC1DenomDict.sobj")

####################################################################
# Subdivision of Type V cone induced by the Groebner fan of jC1Num #
####################################################################

# PolyMaximalConesjC = PolyMaximalConesgfjC1NumDict
# checkNoSubdivisions(TypeVCone,PolyMaximalConesjC)
# ([2, 3], True)

# We conclude that the TypeV lies in a single cone in the Groebner complex, namely in the intersection of the maximalCones 2, 3. 


######################################################################
# Subdivision of Type V cone induced by the Groebner fan of jC1Denom #
######################################################################

# PolyMaximalConesjC = PolyMaximalConesgfjC1DenomDict
# checkNoSubdivisions(TypeVCone,PolyMaximalConesjC)
# ([10, 11], True)

# We conclude that the TypeV lies in a single cone in the Groebner complex, namely in the intersection of the maximalCones 10, 11. 


##################
# Conclusion jC1 #
##################

# The calculation for the leading terms of jC1 for Type V can be done for any weight vector (no subdivision needs to be considered). This justifies the correctness of the calculation for -val(jC1) done earlier.





==> anc/supplementaryMaterial/software/ComputingGrobnerConesForCellsAndSubdivisions.sage <==
#####################################################################
# Calculations of all Grobner Cones for all Cells of yz-projections #
#####################################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells, and detect possible subdivisions that need to be considered. 

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(RX); 

# We write the monomials (in the order of allLeadingTermsyz.keys())

monomialsInyz = [x^4, x^3*y, x^2*y^2, x*y^3, y^4, x^3, x^2*y, x*y^2, y^3, x^2, x*y, y^2, x,y]

# We load the expected leading terms, computed in "ComputingSubdivisionsCoefficientsyz.sage"
allLeadingTermsyz = load("allLeadingTermsyz.sobj")

# We construct the polynomial in RX, compute it's Grobner fan and intersect with the cone we have for each known vertex. We start with the leading terms for sample points:

PolysPerCell = {}
for k in allLeadingTermsyz[0].keys():
    PolysPerCell[k] = sum([RX(allLeadingTermsyz[j][k])*RX(monomialsInyz[j]) for j in allLeadingTermsyz.keys()])

# # We record the polynomials:
# PolysPerCell
# {0: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y - 4*b5^7*b4^4*b34^2*b2^2*x^2 + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 - b5^4*b4^4*b2^2*x^3 + 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 2*b5^3*b2^2*x^4 - 2*b5^3*b4^2*x^3*y + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
#  1: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y - 4*b5^7*b4^4*b34^2*b2^2*x^2 + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 - b5^4*b4^4*b34^2*x^3 - 6*b5^6*b4^2*b34^2*x^2*y + 9*b5^6*b4^2*b34^2*x*y^2 - 3*b5^6*b4^2*b34^2*y^3 + 2*b5^3*b34^2*x^4 - 2*b5^3*b4^2*x^3*y + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
#  2: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y - 4*b5^7*b4^4*b34^2*b2^2*x^2 + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 + b5^6*b2^4*x^3 + 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 2*b5^3*b2^2*x^4 - 2*b5^3*b4^2*x^3*y + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
#  3: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y - 4*b5^7*b4^4*b34^2*b2^2*x^2 + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 + b5^6*b34^4*x^3 - 6*b5^6*b4^2*b34^2*x^2*y + 9*b5^6*b4^2*b34^2*x*y^2 - 3*b5^6*b4^2*b34^2*y^3 + 2*b5^3*b34^2*x^4 - 2*b5^3*b4^2*x^3*y + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
#  4: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y - 4*b5^7*b4^4*b34^2*b2^2*x^2 + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 - b5^4*b4^4*b34^2*x^3 - b5^4*b4^4*b2^2*x^3 - 6*b5^6*b4^2*b34^2*x^2*y + 2*b5^6*b4^2*b2^2*x^2*y + 9*b5^6*b4^2*b34^2*x*y^2 - 3*b5^6*b4^2*b2^2*x*y^2 - 3*b5^6*b4^2*b34^2*y^3 + b5^6*b4^2*b2^2*y^3 + 2*b5^3*b34^2*x^4 + 2*b5^3*b2^2*x^4 - 2*b5^3*b4^2*x^3*y + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
#  5: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y - 4*b5^7*b4^4*b34^2*b2^2*x^2 + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 - b5^4*b4^4*b34^2*x^3 + b5^6*b34^4*x^3 - 6*b5^6*b4^2*b34^2*x^2*y + 9*b5^6*b4^2*b34^2*x*y^2 - 3*b5^6*b4^2*b34^2*y^3 + 2*b5^3*b34^2*x^4 - 2*b5^3*b4^2*x^3*y + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
#  6: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y - 4*b5^7*b4^4*b34^2*b2^2*x^2 + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 + b5^6*b34^4*x^3 + 2*b5^6*b34^2*b2^2*x^3 + b5^6*b2^4*x^3 - 6*b5^6*b4^2*b34^2*x^2*y + 2*b5^6*b4^2*b2^2*x^2*y + 9*b5^6*b4^2*b34^2*x*y^2 - 3*b5^6*b4^2*b2^2*x*y^2 - 3*b5^6*b4^2*b34^2*y^3 + b5^6*b4^2*b2^2*y^3 + 2*b5^3*b34^2*x^4 + 2*b5^3*b2^2*x^4 - 2*b5^3*b4^2*x^3*y + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
#  7: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y - 4*b5^7*b4^4*b34^2*b2^2*x^2 + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 - b5^4*b4^4*b2^2*x^3 + b5^6*b2^4*x^3 + 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 2*b5^3*b2^2*x^4 - 2*b5^3*b4^2*x^3*y + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
#  8: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y - 4*b5^7*b4^4*b34^2*b2^2*x^2 + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 - b5^4*b4^4*b34^2*x^3 + b5^6*b34^4*x^3 - b5^4*b4^4*b2^2*x^3 + 2*b5^6*b34^2*b2^2*x^3 + b5^6*b2^4*x^3 - 6*b5^6*b4^2*b34^2*x^2*y + 2*b5^6*b4^2*b2^2*x^2*y + 9*b5^6*b4^2*b34^2*x*y^2 - 3*b5^6*b4^2*b2^2*x*y^2 - 3*b5^6*b4^2*b34^2*y^3 + b5^6*b4^2*b2^2*y^3 + 2*b5^3*b34^2*x^4 + 2*b5^3*b2^2*x^4 - 2*b5^3*b4^2*x^3*y + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4}

# # We save the polynomials:
# save(PolysPerCell, "expectedLTPolysPerCells.sobj")

#################################
# Calculations of Grobner cones #
#################################

# We compute the Grobner fans of each one of the 8 polynomials:

# allGfm = {}
# for k in PolysPerCell.keys():
#     print str(k)
#     allGfm[k] = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(PolysPerCell[k],RX))

# # We save the output:
# save(allGfm, "allGfmCells0to8.sobj")

# We load the saved values:
allGfm =load("allGfmCells0to8.sobj")

# We confirm that the dimensions are the expected ones:
# print [allGfm[k].dim() for k in allGfm.keys()]
# [6, 6, 6, 6, 6, 6, 6, 6, 6]

# We record the f-vectors:
# [allGfm[k].f_vector() for k in allGfm.keys()]
# [[1, 10, 34, 52, 38, 12],
#  [1, 14, 46, 64, 42, 12],
#  [1, 13, 45, 65, 43, 12],
#  [1, 19, 59, 74, 43, 11],
#  [1, 15, 55, 84, 58, 16],
#  [1, 19, 61, 79, 47, 12],
#  [1, 19, 66, 91, 56, 14],
#  [1, 14, 47, 67, 45, 13],
#  [1, 19, 68, 98, 63, 16]]

# We record the coordinates of the rays of the Grobner fans:
# print [allGfm[k].rays() for k in allGfm.keys()]
# [[[-71, 10, 64, 37, -31, 23], [-61, -7, 101, 47, -35, 19], [-22, 5, 32, 5, -2, -2], [-11, -11, 43, -11, -1, -1], [-1, -1, -1, 53, -5, -5], [1, 1, -53, 1, 5, 5], [7, -11, 7, 7, -1, -1], [23, 23, -85, -31, 7, 7], [43, -11, -11, -11, -1, -1], [55, 1, -53, -53, 59, -49]], [[-119, 43, 43, 43, -55, 53], [-71, 10, 37, 64, -31, 23], [-61, -7, 47, 101, -35, 19], [-55, -1, 17, 89, -23, 13], [-22, 5, 5, 32, -2, -2], [-11, -11, -11, 43, -1, -1], [-7, 11, -7, -7, 1, 1], [-1, -1, 53, -1, -5, -5], [0, 0, -1, 1, 0, 0], [1, 1, 1, -53, 5, 5], [7, -11, 7, 7, -1, -1], [23, 23, -85, -31, 7, 7], [43, -11, -11, -11, -1, -1], [55, 1, -53, -53, 59, -49]], [[-101, -47, 223, 115, -73, 35], [-71, 10, 64, 37, -31, 23], [-61, -7, 101, 47, -35, 19], [-41, -5, 67, 49, -25, 11], [-22, 5, 32, 5, -2, -2], [-11, -11, 43, -11, -1, -1], [-7, 11, -25, 11, 1, 1], [-5, 1, 7, 7, -1, -1], [-1, -55, 107, -1, -5, -5], [1, 1, -53, 1, 5, 5], [23, 23, -85, -31, 7, 7], [43, -11, -11, -11, -1, -1], [55, 1, -53, -53, 59, -49]], [[-163, 53, 107, 53, -59, 49], [-119, 43, 43, 43, -55, 53], [-101, -47, 115, 223, -73, 35], [-71, 10, 37, 64, -31, 23], [-65, 43, 43, -11, -1, -1], [-61, -7, 47, 101, -35, 19], [-55, -1, 17, 89, -23, 13], [-55, 17, 71, 17, -23, 13], [-41, -5, 49, 67, -25, 11], [-22, 5, 5, 32, -2, -2], [-11, -11, -11, 43, -1, -1], [-11, 7, 16, -2, -1, -1], [-5, 1, 7, 7, -1, -1], [-1, -55, -1, 107, -5, -5], [0, 0, -1, 1, 0, 0], [1, 1, 1, -53, 5, 5], [23, 23, -85, -31, 7, 7], [43, -11, -11, -11, -1, -1], [55, 1, -53, -53, 59, -49]], [[-143, 19, 127, 127, -67, 41], [-119, 43, 43, 43, -55, 53], [-47, 7, 25, 25, -19, 17], [-31, -4, 50, 50, -20, 7], [-7, 11, -7, -7, 1, 1], [-5, -5, -5, -5, 2, 2], [-5, 1, 7, 7, -1, -1], [-1, -1, -1, 53, -5, -5], [-1, -1, 53, -1, -5, -5], [1, 1, -53, 1, 5, 5], [1, 1, 1, -53, 5, 5], [7, -11, 7, 7, -1, -1], [23, 23, -85, -31, 7, 7], [43, -11, -11, -11, -1, -1], [55, 1, -53, -53, 59, -49]], [[-119, 43, 43, 43, -55, 53], [-101, -47, 115, 223, -73, 35], [-71, 10, 37, 64, -31, 23], [-61, -7, 47, 101, -35, 19], [-61, 20, 101, 20, -35, 19], [-55, -1, 17, 89, -23, 13], [-41, -5, 49, 67, -25, 11], [-23, 31, 85, -23, -7, -7], [-22, 5, 5, 32, -2, -2], [-11, -11, -11, 43, -1, -1], [-8, 1, 10, 7, -4, 2], [-7, 11, -7, -7, 1, 1], [-5, 1, 7, 7, -1, -1], [-1, -55, -1, 107, -5, -5], [0, 0, -1, 1, 0, 0], [1, 1, 1, -53, 5, 5], [23, 23, -85, -31, 7, 7], [43, -11, -11, -11, -1, -1], [55, 1, -53, -53, 59, -49]], [[-305, 73, 181, 181, -121, 95], [-163, 53, 107, 53, -59, 49], [-119, 43, 43, 43, -55, 53], [-109, 53, 53, 53, -5, -5], [-89, 1, 109, 109, -49, 23], [-65, 43, 43, -11, -1, -1], [-55, 17, 71, 17, -23, 13], [-47, 7, 25, 25, -19, 17], [-11, -5, 13, 13, -7, 5], [-11, 7, 16, -2, -1, -1], [-7, 11, -25, 11, 1, 1], [-5, -5, -5, -5, 2, 2], [-5, 1, 7, 7, -1, -1], [1, -53, 1, 1, 5, 5], [1, 1, -53, 1, 5, 5], [1, 1, 1, -53, 5, 5], [23, 23, -85, -31, 7, 7], [43, -11, -11, -11, -1, -1], [55, 1, -53, -53, 59, -49]], [[-101, -47, 223, 115, -73, 35], [-71, 10, 64, 37, -31, 23], [-61, -7, 101, 47, -35, 19], [-41, -5, 67, 49, -25, 11], [-22, 5, 32, 5, -2, -2], [-11, -11, 43, -11, -1, -1], [-8, 1, 7, 10, -4, 2], [-5, 1, 7, 7, -1, -1], [-1, -55, 107, -1, -5, -5], [1, 1, -53, 1, 5, 5], [11, 11, -43, 11, 1, 1], [23, 23, -85, -31, 7, 7], [43, -11, -11, -11, -1, -1], [55, 1, -53, -53, 59, -49]], [[-143, 19, 127, 127, -67, 41], [-119, 43, 43, 43, -55, 53], [-89, 1, 109, 109, -49, 23], [-61, 20, 101, 20, -35, 19], [-47, 7, 25, 25, -19, 17], [-23, 31, 85, -23, -7, -7], [-11, -5, 13, 13, -7, 5], [-8, 1, 7, 10, -4, 2], [-8, 1, 10, 7, -4, 2], [-7, 11, -7, -7, 1, 1], [-5, -5, -5, -5, 2, 2], [-5, 1, 7, 7, -1, -1], [1, -53, 1, 1, 5, 5], [1, 1, -53, 1, 5, 5], [1, 1, 1, -53, 5, 5], [11, 11, -43, 11, 1, 1], [23, 23, -85, -31, 7, 7], [43, -11, -11, -11, -1, -1], [55, 1, -53, -53, 59, -49]]]


# print [allGfm[k].lineality_dim() for k in allGfm.keys()]
# [1, 1, 1, 1, 1, 1, 1, 1, 1]

# We record the maximal cones of the fans. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesAllGfm ={}
for k in allGfm.keys():
    MaximalConesAllGfm[k] = allGfm[k].maximal_cones().values()[0]
# print MaximalConesAllGfm.values()
# [[[0, 1, 2, 3, 4, 5, 6, 9], [0, 1, 2, 3, 7, 8], [0, 1, 2, 4, 7, 8], [0, 1, 3, 5, 6, 7, 8], [0, 1, 4, 5, 6, 7, 8], [0, 2, 3, 5, 7, 9], [0, 2, 4, 5, 7, 9], [1, 2, 3, 4, 6, 8, 9], [2, 3, 7, 8, 9], [2, 4, 7, 8, 9], [3, 5, 6, 7, 8, 9], [4, 5, 6, 7, 8, 9]], [[0, 1, 2, 3, 4, 6, 7, 8, 11, 12], [0, 1, 2, 3, 5, 8, 9, 10, 11, 12], [0, 1, 3, 4, 5, 6, 8, 9, 11, 13], [0, 1, 2, 7, 9, 10, 12], [0, 1, 4, 6, 7, 9, 13], [1, 2, 3, 4, 5, 7, 9, 10, 13], [0, 6, 7, 9, 11, 12], [2, 3, 4, 5, 7, 8, 10, 12, 13], [4, 6, 7, 8, 11, 12, 13], [7, 9, 10, 12, 13], [6, 7, 9, 11, 12, 13], [5, 8, 9, 10, 11, 12, 13]], [[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12], [0, 1, 2, 3, 6, 9, 10, 11], [0, 1, 2, 5, 8, 9, 10, 11], [0, 2, 3, 4, 5, 7, 8, 11, 12], [1, 2, 3, 4, 6, 7, 10, 11], [1, 2, 4, 5, 10, 11], [0, 3, 6, 7, 8, 9, 11, 12], [1, 4, 5, 6, 9, 10, 12], [4, 6, 7, 10, 11, 12], [4, 5, 10, 11, 12], [5, 8, 9, 10, 11, 12], [6, 9, 10, 11, 12]], [[0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 18], [0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 16, 17], [0, 1, 2, 3, 5, 7, 8, 15, 17], [0, 1, 3, 4, 6, 9, 10, 14, 15, 16, 18], [1, 2, 3, 5, 6, 10, 13, 14, 15, 16, 17], [0, 1, 4, 7, 11, 15, 16, 17], [2, 5, 6, 8, 9, 10, 12, 13, 14, 17, 18], [2, 7, 8, 11, 12, 13, 15, 17, 18], [4, 9, 11, 12, 14, 16, 17, 18], [4, 11, 15, 16, 17, 18], [10, 13, 14, 15, 16, 17, 18]], [[0, 1, 2, 3, 8, 10, 11, 13], [0, 1, 2, 3, 7, 9, 11, 12, 13], [0, 1, 2, 4, 6, 8, 10, 14], [0, 1, 2, 4, 6, 7, 9, 12, 14], [0, 1, 3, 4, 6, 7, 8, 12, 13], [0, 2, 3, 5, 6, 7, 9, 11, 14], [0, 2, 3, 5, 6, 8, 10, 11, 14], [1, 2, 4, 5, 9, 10, 12, 14], [1, 2, 5, 9, 10, 11, 12, 13], [1, 4, 8, 10, 12, 13], [3, 6, 7, 8, 11, 13, 14], [8, 10, 11, 13, 14], [4, 6, 7, 8, 12, 13, 14], [4, 8, 10, 12, 13, 14], [5, 9, 10, 11, 12, 13, 14], [7, 9, 11, 12, 13, 14]], [[0, 1, 2, 3, 4, 6, 10, 15, 17], [0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17], [0, 1, 2, 3, 5, 9, 13, 14, 15, 16, 17], [1, 2, 3, 5, 6, 8, 9, 10, 12, 13, 15, 18], [0, 2, 4, 7, 8, 10, 11, 12, 15, 18], [0, 2, 5, 8, 9, 11, 14, 15, 16, 18], [1, 3, 5, 6, 8, 9, 12, 13, 14, 17, 18], [0, 4, 7, 11, 15, 16, 17], [1, 4, 6, 7, 10, 12, 13, 15, 17, 18], [7, 8, 11, 12, 14, 16, 17, 18], [7, 11, 15, 16, 17, 18], [9, 13, 14, 15, 16, 17, 18]], [[0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 16, 17], [0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 18], [0, 1, 2, 4, 6, 7, 8, 15, 17], [0, 1, 2, 3, 5, 7, 10, 11, 14, 15, 16, 18], [0, 3, 4, 7, 8, 10, 11, 12, 13, 14, 18], [0, 2, 4, 7, 8, 10, 14, 16, 17], [1, 2, 5, 6, 9, 15, 16, 17], [2, 7, 8, 11, 13, 14, 15, 16, 17], [3, 5, 9, 10, 12, 16, 17, 18], [4, 6, 8, 9, 12, 13, 15, 17, 18], [4, 8, 10, 12, 13, 14, 17, 18], [5, 9, 15, 16, 17, 18], [10, 14, 16, 17, 18], [11, 13, 14, 15, 16, 17, 18]], [[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13], [0, 1, 2, 3, 6, 9, 10, 11, 12], [0, 1, 2, 5, 8, 9, 11, 12], [0, 2, 3, 4, 5, 7, 8, 12, 13], [1, 2, 3, 4, 6, 7, 10, 11, 12], [1, 2, 4, 5, 11, 12], [0, 3, 6, 7, 8, 9, 10, 12, 13], [1, 4, 5, 9, 11, 13], [1, 4, 6, 7, 9, 10, 11, 13], [4, 5, 11, 12, 13], [4, 7, 10, 11, 12, 13], [5, 8, 9, 11, 12, 13], [9, 10, 11, 12, 13]], [[0, 1, 2, 3, 4, 6, 8, 14, 17], [0, 1, 2, 3, 5, 7, 8, 9, 11, 15, 16, 17], [0, 1, 3, 4, 5, 8, 9, 11, 14, 18], [0, 1, 2, 4, 6, 7, 13, 15, 16, 17], [0, 2, 4, 6, 7, 10, 11, 12, 13, 18], [0, 2, 4, 6, 8, 10, 11, 12, 14, 18], [0, 1, 4, 7, 9, 11, 13, 15, 16, 18], [1, 3, 5, 9, 14, 16, 17], [1, 4, 6, 10, 12, 13, 14, 16, 17], [1, 4, 9, 10, 13, 14, 16, 18], [2, 3, 5, 6, 8, 11, 12, 14, 17, 18], [2, 6, 7, 11, 12, 13, 15, 17, 18], [5, 9, 14, 16, 17, 18], [5, 9, 11, 15, 16, 17, 18], [10, 12, 13, 14, 16, 17, 18], [13, 15, 16, 17, 18]]]

# We record the maximal cones in the Grobner Fans as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesAllGfmDict ={}
for k in allGfm.keys():
    PolyMaximalConesAllGfmDict[k] = MaximalCones(allGfm[k])
# save(PolyMaximalConesAllGfmDict, "PolyMaximalConesAllGfmDict.sobj")

# [set([dim(x) for x in PolyMaximalConesAllGfmDict[k].values()]) for k in allGfm.keys()]
# [{6}, {6}, {6}, {6}, {6}, {6}, {6}, {6}, {6}]




==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionAllxyCell0.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 0 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# Once the chambers are computed, we project back to the first 4 coordinates. We compute the pieces and check for overlaps. After turning the collection into a decomposition of Cell0, we find the facets and rays. We only consider lower dimensional faces and sample points if they are in the relative interior of the original Cell, since otherwise these points will be taken care of when analyzing the corresponding cell in the boundary.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[0]

# Cell.Hrepresentation()
# (An inequality (1, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, -1, 1) x + 0 >= 0,
#  An inequality (-1, 2, 0, -1) x + 0 >= 0)
# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities and equalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
eqnsCell = equationsOfReembeddedPolyhedron(Cell)

# ieqsCell
# [(0, 1, -1, 0, 0, 0, 0), (0, 0, 0, -1, 1, 0, 0), (0, -1, 2, 0, -1, 0, 0)]
# eqnsCell
# []

# We re-embedd the Cell in R^6:

newCell = Polyhedron(ieqs=ieqsCell, eqns = eqnsCell)
#  newCell.Hrepresentation()
# (An inequality (-1, 2, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, -1, 1, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[0]


###########################################################################
# Compute the intersection of Cell with the Grobner fan of the projection #
###########################################################################

SubdivisionsNewCell= computeSubdivisionsOfTypeConeByGrobnerFan(newCell,PolyMaximalConesGfmDict)


# We record the output:
# SubdivisionsNewCell
# ([0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11],
#  [A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 8 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 9 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line])


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesNewCell = findRaysPiecesSamplePoint(SubdivisionsNewCell[1])

# We record the output:
# PiecesNewCell
# ({0: [[0, 0, 0, 0, 1, 1],
#    [0, 0, -27, 0, 2, 2],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, -9, -9, 8, -10]],
#   1: [[27, 27, -27, 0, 19, 19],
#    [9, 9, 0, 0, 8, 8],
#    [54, 27, 0, 0, 22, 22],
#    [54, 27, 0, 0, 29, 29],
#    [18, 9, -9, 0, 8, 8],
#    [0, 0, 0, 0, -17, 10],
#    [27, 27, 0, 0, 17, 17]],
#   2: [[0, 0, -54, -27, -8, -8],
#    [0, 0, -27, 0, -5, -5],
#    [27, 0, -27, -27, -5, -5],
#    [0, 0, -27, -27, -10, -10],
#    [0, 0, 0, 0, -17, 10],
#    [0, 0, 0, 0, -1, -1],
#    [9, 0, -18, -9, -1, -1]],
#   3: [[0, 0, 0, 0, 1, 1],
#    [0, 0, -27, 0, 2, 2],
#    [9, 9, 0, 0, 8, 8],
#    [27, 27, -27, 0, 19, 19],
#    [54, 27, 0, 0, 29, 29],
#    [0, 0, 0, 0, -17, 10],
#    [18, 9, -9, 0, 8, 8]],
#   4: [[0, 0, -27, 0, 2, 2],
#    [0, 0, -27, 0, -5, -5],
#    [0, 0, 0, 0, -17, 10],
#    [9, 0, -18, -9, -1, -1],
#    [0, 0, -54, -27, -8, -8]],
#   5: [[0, 0, -27, 0, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [0, 0, -9, -9, -1, -1],
#    [0, 0, -54, -27, -8, -8],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, -9, -9, 8, -10],
#    [0, 0, -27, -27, 7, -20]],
#   6: [[27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, -27, 0, 2, 2],
#    [0, 0, -54, -27, -8, -8],
#    [0, 0, -27, 0, -5, -5],
#    [0, 0, -27, -27, 7, -20],
#    [0, 0, -9, -9, 8, -10]],
#   7: [[8, 8, -46, -19, 0, 0],
#    [-2, -29, -56, -56, 0, -54],
#    [1, 1, -8, -8, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [10, 1, -17, -8, 0, 0],
#    [25, -2, -29, -29, 0, 0],
#    [10, 10, -17, -17, 0, 0],
#    [-7, -7, -34, -34, 0, -27]],
#   8: [[-2, -29, -56, -56, 0, -54],
#    [-10, -10, -10, -10, 0, -27],
#    [8, 8, -46, -19, 0, 0],
#    [5, 5, -22, 5, 0, 0],
#    [10, 1, -17, -8, 0, 0],
#    [10, 10, -17, -17, 0, 0],
#    [1, 1, 1, 1, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [-7, -7, -34, -34, 0, -27]],
#   9: [[54, 27, 0, 0, 56, 2],
#    [0, 0, -27, 0, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [27, 27, -27, 0, 19, 19],
#    [9, 9, 0, 0, 8, 8],
#    [54, 27, 0, 0, 29, 29],
#    [18, 9, -9, 0, 8, 8]],
#   10: [[54, 27, 0, 0, 56, 2],
#    [27, 27, 0, 27, 29, 29],
#    [27, 27, 0, 27, 22, 22],
#    [27, 18, 0, 9, 17, 17],
#    [54, 54, 0, 27, 46, 46]]},
#  {0: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   1: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   2: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   3: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   4: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   5: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   6: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   7: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 8 rays, 1 line,
#   8: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 9 rays, 1 line,
#   9: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   10: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line},
#  {0: [54, 0, -126, -72, 100, -98],
#   1: [378, 252, -72, 0, 172, 226],
#   2: [72, 0, -306, -180, -94, -40],
#   3: [216, 144, -126, 0, 100, 154],
#   4: [18, 0, -252, -72, -58, -4],
#   5: [54, 0, -306, -198, 76, -122],
#   6: [54, 0, -342, -180, 86, -166],
#   7: [154, -26, -458, -386, 0, -162],
#   8: [94, -32, -446, -320, 0, -216],
#   9: [324, 198, -126, 0, 246, 138],
#   10: [378, 306, 0, 180, 340, 232]})

# We check the lineality space is always the all ones vector:
# set([tuple(PiecesNewCell[-2][k].lines()[0].vector()) for k in PiecesNewCell[-2].keys()])
# {(1, 1, 1, 1, 1, 1)}

# We record the sample points to compute the leading terms:

allWeightsMxlCell = PiecesNewCell[-1]


###########################
# Projection of Polytopes #
###########################

# We compute the projection away from x,y for all the chambers.

projectedChambers= {k: projectPolyhedra(SubdivisionsNewCell[1][k]) for k in range(len(SubdivisionsNewCell[1]))}

noRepetedProjectedChambers = list(set(projectedChambers.values()))

projectedSubdivisionsNewCell = (range(len(noRepetedProjectedChambers)), noRepetedProjectedChambers)

len(projectedSubdivisionsNewCell[1])
4

# # We verify the identifications of chambers with the desired projections
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[0]]
# [10]
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[1]]
# [1, 7]
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[2]]
# [4]
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[3]]
# [0, 2, 3, 5, 6, 8, 9]


# There are overlaps between the pieces of the subdivision, so we must compute the overlaps and subdivide accordingly. Since there are 4 pieces, we can do this by hand.

# We first check that the last piece is the whole Cell
# Cell == projectedSubdivisionsNewCell[1][3]
#True

P0 = projectedSubdivisionsNewCell[1][0]
P1 = projectedSubdivisionsNewCell[1][1]
P2 = projectedSubdivisionsNewCell[1][2]

# P2 lies inside P0. The complement is a 3-dimensional polytope
P0.intersection(P2) == P2
True

# P0 and P1 overlap in a 4-dimensional polytope
P0.intersection(P1).dim()
P01 = P0.intersection(P1)
P01.rays()

# P01 and P2 cover P0.
P01 + P2 == P0
True
# P01 and P2 intersect on a facet
P01.intersection(P2).dim()
3

# In addition to P01, we need one more piece to cover P1. We check with ray we don't need:
# [x for x in P1.rays() if x not in P01.rays()]
# [x for x in P1.rays() if x not in P01]
# [A ray in the direction (1, 1, 0, 0)]



complementaryRays = [x.vector() for x in P1.rays() if x not in P01] + [x.vector() for x in P0.rays() if x in P01]
[(1, 1, 0, 0), (1, 1, -1, 0), (2, 1, 0, 0)]

P3 = Polyhedron(rays = complementaryRays, lines = P1.lines())
P3 + P01 + P2 == Cell
True

trueSubdivision = [[0,1,2],[P01,P3,P2]]


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesprojectedSubdivisionsNewCell = findRaysPiecesSamplePoint(trueSubdivision[1])

# # We record the output
# PiecesprojectedSubdivisionsNewCell
# ({0: [[2, 2, 0, 1], [3, 2, 0, 1], [2, 1, 0, 0]],
#   1: [[1, 1, -1, 0], [1, 1, 0, 0], [2, 1, 0, 0]],
#   2: [[1, 1, -1, 0], [0, 0, -1, 0], [2, 1, -1, 0]]},
#  {0: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   1: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   2: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line},
#  {0: [14, 10, 0, 4], 1: [8, 6, -2, 0], 2: [6, 4, -6, 0]})


# # We record the sample points to compute the leading terms:
# PiecesprojectedSubdivisionsNewCell[-1]
# {0: [6, 4, -4, 0], 1: [12, 8, -4, 0], 2: [6, 4, -6, 0], 3: [6, 4, -2, 0]}

allWeightsProjectedChambers = PiecesprojectedSubdivisionsNewCell[-1]



###########################
# Lower dimensional Cones #
###########################

newCellFacets = computeFacets(trueSubdivision)

# # We record the output
# newCellFacets
# ([(0, 1), (0, 2)],
#  [A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line])


# We compute the pieces of the newSubdivision and sample points to compute the leading terms:

PiecesNewCellFacets = findRaysPiecesSamplePoint(newCellFacets[1])

# We record the output
# PiecesNewCellFacets
# ({0: [[2, 2, 0, 1], [2, 1, 0, 0]], 1: [[2, 2, 0, 1], [3, 2, 0, 1]]},
#  {0: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   1: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line},
#  {0: [8, 6, 0, 2], 1: [10, 8, 0, 4]})

# We record the sample points:

AllWeightsProjectedFacets = PiecesNewCellFacets[-1]

# The rays will be in a facet of Cell0, so we need not analyze them now.

###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsProjectedChambers.values() + AllWeightsProjectedFacets.values()

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -2, -7, -5],
#  [0, -1, -5, -4],
#  [0, -1, -6, -3],
#  [0, -1, -4, -3],
#  [0, -1, -5, -3]]



#############################
# H-representation of Cells #
#############################

# We record the H-representation of all the pieces of the subdivision (for all dimensions) lying in the relative interior of the cell)

{k: PiecesprojectedSubdivisionsNewCell[1][k].Hrepresentation() for k in PiecesprojectedSubdivisionsNewCell[1].keys()}
# {0: (An inequality (1, -2, -1, 2) x + 0 >= 0,
#   An inequality (-1, 2, 0, -1) x + 0 >= 0,
#   An inequality (0, 1, 1, -2) x + 0 >= 0),
#  1: (An inequality (1, -1, 0, 0) x + 0 >= 0,
#   An inequality (-1, 2, 1, -2) x + 0 >= 0,
#   An inequality (0, 0, -1, 1) x + 0 >= 0),
#  2: (An inequality (1, -1, 0, 0) x + 0 >= 0,
#   An inequality (-1, 2, 0, -1) x + 0 >= 0,
#   An inequality (0, -1, -1, 2) x + 0 >= 0)}

{k: PiecesNewCellFacets[1][k].Hrepresentation() for k in PiecesNewCellFacets[1].keys()}
# {0: (An equation (1, -2, -1, 2) x + 0 == 0,
#   An inequality (-1, 2, -1, 0) x + 0 >= 0,
#   An inequality (1, -1, 0, 0) x + 0 >= 0),
#  1: (An equation (0, 1, 1, -2) x + 0 == 0,
#   An inequality (1, -1, 0, 0) x + 0 >= 0,
#   An inequality (-2, 3, -1, 0) x + 0 >= 0)}












==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionAllxyCell0NoProjections.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 0 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[0]

# Cell.Hrepresentation()
# (An inequality (1, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, -1, 1) x + 0 >= 0,
#  An inequality (-1, 2, 0, -1) x + 0 >= 0)
# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
# ieqsCell
# [(0, 1, -1, 0, 0, 0, 0), (0, 0, 0, -1, 1, 0, 0), (0, -1, 2, 0, -1, 0, 0)]

# We re-embedd the Cell in R^6:

newCell = Polyhedron(ieqs=ieqsCell)
#  newCell.Hrepresentation()
# (An inequality (-1, 2, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, -1, 1, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[0]


###########################################################################
# Compute the intersection of Cell with the Grobner fan of the projection #
###########################################################################

SubdivisionsNewCell= computeSubdivisionsOfTypeConeByGrobnerFan(newCell,PolyMaximalConesGfmDict)


# We record the output:
# SubdivisionsNewCell
# ([0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11],
#  [A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 8 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 9 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line])


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesNewCell = findRaysPiecesSamplePoint(SubdivisionsNewCell[1])

# We record the output:
# PiecesNewCell
# ({0: [[0, 0, 0, 0, 1, 1],
#    [0, 0, -27, 0, 2, 2],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, -9, -9, 8, -10]],
#   1: [[27, 27, -27, 0, 19, 19],
#    [9, 9, 0, 0, 8, 8],
#    [54, 27, 0, 0, 22, 22],
#    [54, 27, 0, 0, 29, 29],
#    [18, 9, -9, 0, 8, 8],
#    [0, 0, 0, 0, -17, 10],
#    [27, 27, 0, 0, 17, 17]],
#   2: [[0, 0, -54, -27, -8, -8],
#    [0, 0, -27, 0, -5, -5],
#    [27, 0, -27, -27, -5, -5],
#    [0, 0, -27, -27, -10, -10],
#    [0, 0, 0, 0, -17, 10],
#    [0, 0, 0, 0, -1, -1],
#    [9, 0, -18, -9, -1, -1]],
#   3: [[0, 0, 0, 0, 1, 1],
#    [0, 0, -27, 0, 2, 2],
#    [9, 9, 0, 0, 8, 8],
#    [27, 27, -27, 0, 19, 19],
#    [54, 27, 0, 0, 29, 29],
#    [0, 0, 0, 0, -17, 10],
#    [18, 9, -9, 0, 8, 8]],
#   4: [[0, 0, -27, 0, 2, 2],
#    [0, 0, -27, 0, -5, -5],
#    [0, 0, 0, 0, -17, 10],
#    [9, 0, -18, -9, -1, -1],
#    [0, 0, -54, -27, -8, -8]],
#   5: [[0, 0, -27, 0, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [0, 0, -9, -9, -1, -1],
#    [0, 0, -54, -27, -8, -8],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, -9, -9, 8, -10],
#    [0, 0, -27, -27, 7, -20]],
#   6: [[27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, -27, 0, 2, 2],
#    [0, 0, -54, -27, -8, -8],
#    [0, 0, -27, 0, -5, -5],
#    [0, 0, -27, -27, 7, -20],
#    [0, 0, -9, -9, 8, -10]],
#   7: [[8, 8, -46, -19, 0, 0],
#    [-2, -29, -56, -56, 0, -54],
#    [1, 1, -8, -8, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [10, 1, -17, -8, 0, 0],
#    [25, -2, -29, -29, 0, 0],
#    [10, 10, -17, -17, 0, 0],
#    [-7, -7, -34, -34, 0, -27]],
#   8: [[-2, -29, -56, -56, 0, -54],
#    [-10, -10, -10, -10, 0, -27],
#    [8, 8, -46, -19, 0, 0],
#    [5, 5, -22, 5, 0, 0],
#    [10, 1, -17, -8, 0, 0],
#    [10, 10, -17, -17, 0, 0],
#    [1, 1, 1, 1, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [-7, -7, -34, -34, 0, -27]],
#   9: [[54, 27, 0, 0, 56, 2],
#    [0, 0, -27, 0, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [27, 27, -27, 0, 19, 19],
#    [9, 9, 0, 0, 8, 8],
#    [54, 27, 0, 0, 29, 29],
#    [18, 9, -9, 0, 8, 8]],
#   10: [[54, 27, 0, 0, 56, 2],
#    [27, 27, 0, 27, 29, 29],
#    [27, 27, 0, 27, 22, 22],
#    [27, 18, 0, 9, 17, 17],
#    [54, 54, 0, 27, 46, 46]]},
#  {0: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   1: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   2: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   3: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   4: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   5: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   6: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   7: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 8 rays, 1 line,
#   8: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 9 rays, 1 line,
#   9: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   10: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line},
#  {0: [54, 0, -126, -72, 100, -98],
#   1: [378, 252, -72, 0, 172, 226],
#   2: [72, 0, -306, -180, -94, -40],
#   3: [216, 144, -126, 0, 100, 154],
#   4: [18, 0, -252, -72, -58, -4],
#   5: [54, 0, -306, -198, 76, -122],
#   6: [54, 0, -342, -180, 86, -166],
#   7: [154, -26, -458, -386, 0, -162],
#   8: [94, -32, -446, -320, 0, -216],
#   9: [324, 198, -126, 0, 246, 138],
#   10: [378, 306, 0, 180, 340, 232]})

# We check the lineality space is always the all ones vector:
# set([tuple(PiecesNewCell[-2][k].lines()[0].vector()) for k in PiecesNewCell[-2].keys()])
# {(1, 1, 1, 1, 1, 1)}

# We record the sample points to compute the leading terms:

allWeightsMxlCell = PiecesNewCell[-1]

###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsMxlCell.values()

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsMxlCellSimplified = []
for k in range(len(allWeightsMxlCell)):
    allWeightsMxlCellSimplified.append(makeNegativeAndPrimitive(allWeightsMxlCell[k]))

# # We record the output vectors:
# allWeightsMxlCellSimplified
# [[-23, -50, -113, -86, 0, -99],
#  [0, -63, -225, -189, -103, -76],
#  [0, -36, -189, -126, -83, -56],
#  [0, -36, -171, -108, -58, -31],
#  [0, -9, -135, -45, -38, -11],
#  [-11, -38, -191, -137, 0, -99],
#  [-16, -43, -214, -133, 0, -126],
#  [0, -90, -306, -270, -77, -158],
#  [0, -63, -270, -207, -47, -155],
#  [0, -21, -75, -54, -13, -31],
#  [0, -36, -189, -99, -19, -73]]


# Since we are interested in the first four entries for each vector, we compute the projections and then simplify:

projectedAllWeightsMxlCell = [x[0:-2] for x in allWeightsMxlCell.values()]
projectedAllWeightsMxlCellSimplified = []
for k in range(len(allWeightsMxlCell)):
    projectedAllWeightsMxlCellSimplified.append(makeNegativeAndPrimitive(projectedAllWeightsMxlCell[k]))

# We record the output vectors: we will use these to compute examples with Singular
projectedAllWeightsMxlCellSimplified
[[0, -3, -10, -7],
 [0, -7, -25, -21],
 [0, -4, -21, -14],
 [0, -4, -19, -12],
 [0, -1, -15, -5],
 [0, -3, -20, -14],
 [0, -3, -22, -13],
 [0, -5, -17, -15],
 [0, -7, -30, -23],
 [0, -7, -25, -18],
 [0, -4, -21, -11]]



###########################
# Projection of Polytopes #
###########################

# We compute the projection away from x,y for all the chambers.

projectedChambers= {k: projectPolyhedra(SubdivisionsNewCell[1][k]) for k in range(len(SubdivisionsNewCell[1]))}

noRepetedProjectedChambers = list(set(projectedChambers.values()))

projectedSubdivisionsNewCell = (range(len(noRepetedProjectedChambers)), noRepetedProjectedChambers)

[k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[0]]

# # We verify the identifications of chambers with the desired projections
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[0]]
# [10]
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[1]]
# [1, 7]
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[2]]
# [4]
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[3]]
# [0, 2, 3, 5, 6, 8, 9]


# There are overlaps between the pieces of the subdivision, so we must compute the overlaps and subdivide accordingly. Since there are 4 pieces, we can do this by hand.

# We first check that the last piece is the whole Cell
# Cell == projectedSubdivisionsNewCell[1][3]
#True

P0 = projectedSubdivisionsNewCell[1][0]
P1 = projectedSubdivisionsNewCell[1][1]
P2 = projectedSubdivisionsNewCell[1][2]

# P2 lies inside P0. The complement is a 3-dimensional polytope
P0.intersection(P2) == P2
True

# P0 and P1 overlap in a 4-dimensional polytope
P0.intersection(P1).dim()
P01 = P0.intersection(P1)
P01.rays()

# P01 and P2 cover P0.
P01 + P2 == P0
True
# P01 and P2 intersect on a facet
P01.intersection(P2).dim()
3

# In addition to P01, we need one more piece to cover P1. We check with ray we don't need:
# [x for x in P1.rays() if x not in P01.rays()]
# [x for x in P1.rays() if x not in P01]
# [A ray in the direction (1, 1, 0, 0)]



complementaryRays = [x.vector() for x in P1.rays() if x not in P01] + [x.vector() for x in P0.rays() if x in P01]
[(1, 1, 0, 0), (1, 1, -1, 0), (2, 1, 0, 0)]

P3 = Polyhedron(rays = complementaryRays, lines = P1.lines())
P3 + P01 + P2 == Cell
True

trueSubdivision = [[0,1,2],[P01,P3,P2]]


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesprojectedSubdivisionsNewCell = findRaysPiecesSamplePoint(trueSubdivision[1])

# # We record the output
# PiecesprojectedSubdivisionsNewCell
# ({0: [[2, 2, 0, 1], [3, 2, 0, 1], [2, 1, 0, 0]],
#   1: [[1, 1, -1, 0], [1, 1, 0, 0], [2, 1, 0, 0]],
#   2: [[1, 1, -1, 0], [0, 0, -1, 0], [2, 1, -1, 0]]},
#  {0: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   1: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   2: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line},
#  {0: [14, 10, 0, 4], 1: [8, 6, -2, 0], 2: [6, 4, -6, 0]})


# # We record the sample points to compute the leading terms:
# PiecesprojectedSubdivisionsNewCell[-1]
# {0: [6, 4, -4, 0], 1: [12, 8, -4, 0], 2: [6, 4, -6, 0], 3: [6, 4, -2, 0]}

allWeightsProjectedChambers = PiecesprojectedSubdivisionsNewCell[-1]


###########################
# Lower dimensional Cones #
###########################

newCellFacets = computeFacets(trueSubdivisions)

# # We record the output
# newCellFacets
# ([(0, 1), (0, 2)],
#  [A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line])


# We compute the pieces of the newSubdivision and sample points to compute the leading terms:

PiecesNewCellFacets = findRaysPiecesSamplePoint(newCellFacets[1])

# We record the output
# PiecesNewCellFacets
# ({0: [[2, 2, 0, 1], [2, 1, 0, 0]], 1: [[2, 2, 0, 1], [3, 2, 0, 1]]},
#  {0: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   1: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line},
#  {0: [8, 6, 0, 2], 1: [10, 8, 0, 4]})

# We record the sample points:

AllWeightsProjectedFacets = PiecesNewCellFacets[-1]



# The rays will be in a facet of Cell0, so we need not analyze them now.

###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsProjectedChambers.values() + AllWeightsProjectedFacets.values()

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -2, -7, -5],
#  [0, -1, -5, -4],
#  [0, -1, -6, -3],
#  [0, -1, -4, -3],
#  [0, -1, -5, -3]]




















###########################
# Lower dimensional Cones #
###########################

##########
# Facets #
##########

newCellFacets = computeFacets(SubdivisionsNewCell)

# We record the output:
# newCellFacets
# ([(1, 2),
#   (4, 10),
#   (1, 3),
#   (6, 8),
#   (5, 9),
#   (5, 6),
#   (2, 8),
#   (6, 10),
#   (5, 7),
#   (8, 10),
#   (9, 10),
#   (0, 6),
#   (3, 9),
#   (0, 5),
#   (1, 7),
#   (3, 4),
#   (2, 4),
#   (7, 8),
#   (7, 9)],
#  [A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line])


# We compute the pieces of the newSubdivision and sample points to compute the leading terms:

PiecesNewCellFacets = findRaysPiecesSamplePoint(newCellFacets[1])

# We record the output
# PiecesNewCellFacets
# ({0: [[0, 0, 0, 0, -17, 10],
#    [54, 27, 0, 0, 22, 22],
#    [27, 27, 0, 0, 17, 17],
#    [27, 27, -27, 0, 19, 19],
#    [18, 9, -9, 0, 8, 8]],
#   1: [[0, 0, -27, 0, -5, -5],
#    [0, 0, -54, -27, -8, -8],
#    [0, 0, -27, 0, 2, 2],
#    [9, 0, -18, -9, -1, -1]],
#   2: [[17, 17, 17, 17, 0, 27],
#    [10, 1, -17, -8, 0, 0],
#    [25, -2, -29, -29, 0, 0],
#    [1, 1, -8, -8, 0, 0],
#    [8, 8, -46, -19, 0, 0]],
#   3: [[54, 27, 0, 0, 56, 2],
#    [27, 27, 0, 0, 34, 7],
#    [54, 54, 0, 27, 46, 46],
#    [27, 27, 0, 27, 22, 22],
#    [0, 0, 0, 0, 10, -17]],
#   4: [[27, 27, 0, 27, 29, 29],
#    [0, 0, 0, 0, 1, 1],
#    [54, 54, 0, 27, 46, 46],
#    [9, 9, 0, 0, 8, 8],
#    [54, 27, 0, 0, 56, 2]],
#   5: [[54, 27, 0, 0, 56, 2],
#    [27, 27, 0, 27, 29, 29],
#    [9, 9, 0, 0, 17, -1],
#    [27, 27, 0, 0, 34, 7],
#    [54, 54, 0, 27, 46, 46]],
#   6: [[0, 0, -54, -27, -8, -8],
#    [0, 0, -27, 0, -5, -5],
#    [9, 0, -18, -9, -1, -1],
#    [27, 0, -27, -27, -5, -5],
#    [0, 0, 0, 0, -1, -1],
#    [0, 0, -27, -27, -10, -10]],
#   7: [[54, 27, 0, 0, 56, 2],
#    [27, 27, 0, 27, 29, 29],
#    [54, 54, 0, 27, 46, 46],
#    [27, 27, 0, 27, 22, 22]],
#   8: [[27, 27, 0, 0, 34, 7],
#    [9, 9, 0, 0, 8, 8],
#    [54, 54, 0, 27, 46, 46],
#    [54, 27, 0, 0, 56, 2]],
#   9: [[-2, -29, -56, -56, 0, -54],
#    [5, 5, -22, 5, 0, 0],
#    [8, 8, -46, -19, 0, 0],
#    [10, 1, -17, -8, 0, 0]],
#   10: [[54, 27, 0, 0, 56, 2],
#    [27, 18, 0, 9, 17, 17],
#    [54, 54, 0, 27, 46, 46],
#    [27, 27, 0, 27, 29, 29]],
#   11: [[54, 27, 0, 0, 56, 2],
#    [27, 27, 0, 27, 29, 29],
#    [9, 9, 0, 0, 17, -1],
#    [0, 0, 0, 0, 10, -17]],
#   12: [[9, 9, 0, 0, 8, 8],
#    [0, 0, 0, 0, 1, 1],
#    [0, 0, -27, 0, 2, 2],
#    [27, 27, -27, 0, 19, 19],
#    [18, 9, -9, 0, 8, 8],
#    [54, 27, 0, 0, 29, 29]],
#   13: [[54, 27, 0, 0, 56, 2],
#    [27, 27, 0, 27, 29, 29],
#    [0, 0, 0, 0, 1, 1],
#    [9, 9, 0, 0, 17, -1]],
#   14: [[9, 9, 0, 0, 8, 8],
#    [27, 27, -27, 0, 19, 19],
#    [18, 9, -9, 0, 8, 8],
#    [54, 27, 0, 0, 29, 29],
#    [54, 27, 0, 0, 22, 22],
#    [27, 27, 0, 0, 17, 17]],
#   15: [[17, 17, 17, 17, 0, 27],
#    [10, 1, -17, -8, 0, 0],
#    [8, 8, -46, -19, 0, 0],
#    [-2, -2, -29, -2, 0, 0]],
#   16: [[0, 0, 0, 0, -17, 10],
#    [0, 0, -27, 0, -5, -5],
#    [18, 9, -9, 0, 8, 8],
#    [27, 27, -27, 0, 19, 19]],
#   17: [[-2, -29, -56, -56, 0, -54],
#    [8, 8, -46, -19, 0, 0],
#    [10, 10, -17, -17, 0, 0],
#    [10, 1, -17, -8, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [-7, -7, -34, -34, 0, -27]],
#   18: [[54, 27, 0, 0, 56, 2],
#    [9, 9, 0, 0, 8, 8],
#    [54, 54, 0, 27, 46, 46],
#    [54, 27, 0, 0, 29, 29],
#    [27, 18, 0, 9, 17, 17]]},
#  {0: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   1: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   2: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   3: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   4: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   5: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   6: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   7: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   8: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   9: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   10: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   11: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   12: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   13: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   14: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   15: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   16: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   17: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   18: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line},
#  {0: [252, 180, -72, 0, 98, 152],
#   1: [18, 0, -252, -72, -24, -24],
#   2: [122, 50, -166, -94, 0, 54],
#   3: [324, 270, 0, 108, 336, 120],
#   4: [288, 234, 0, 108, 280, 172],
#   5: [342, 288, 0, 108, 364, 166],
#   6: [72, 0, -306, -180, -60, -60],
#   7: [324, 270, 0, 162, 306, 198],
#   8: [288, 234, 0, 54, 288, 126],
#   9: [42, -30, -282, -156, 0, -108],
#   10: [324, 252, 0, 126, 296, 188],
#   11: [180, 126, 0, 54, 224, 26],
#   12: [216, 144, -126, 0, 134, 134],
#   13: [180, 126, 0, 54, 206, 62],
#   14: [378, 252, -72, 0, 206, 206],
#   15: [66, 48, -150, -24, 0, 54],
#   16: [90, 72, -126, 0, 10, 64],
#   17: [102, -24, -384, -312, 0, -162],
#   18: [396, 270, 0, 72, 312, 204]})

# We transform the result into the correct format to apply "computeFacets" to it:
allSubdivisions5= (PiecesNewCellFacets[1].keys(), PiecesNewCellFacets[1].values())

#######################
# 4-dimensional Cones #
#######################

newCellFacets4 = computeFacets(allSubdivisions5)





#################################
# Maximizing monomials per cell #
#################################

# We take the known  "vertices" of the projection and compute the induced subdivisions. For this we take the H_representation of the cell, extend with 2 coordinates 0, 0 and add the equations corresponding to the x- and y-coordinates of each vertex:

# vertex1 = [2*b2, 2*b2+2*b4+ b5, 2*b2+ 2*b4 + b5]
# vertex2 = [2*b4, 4*b4+2*b5, 4*b4+2*b5]
# vertex4 = [2*b5, 5*b5, 5*b5]
# vertex12 = [b4+b5, b5 + 3*b4, b5 + 2*b4+2*b2]
# vertex24 = [2*b4, b5+4*b4, 6*b4-b5]
diagEq = (0,0,0,0,0, 1, -1)
vertexEqs = [[diagEq, (0, 1, 2, 0, 2, -1,0)], [diagEq, (0, 2, 4, 0, 0, -1, 0)], [diagEq, (0, 5, 0, 0, 0, -1, 0)] , [(0, 1, 3,0, 0, -1,0), (0, 1, 2, 0, 2, 0, -1)]  , [(0, 1, 4, 0, 0, -1, 0), (0, -1, 6, 0, 0, 0, -1)]]

newCells = {}
for i in range(len(vertexEqs)):
    print str(i)
    newCells[i] = Polyhedron(ieqs=ieqsCell, eqns = vertexEqs[i])


###############################
# Computation of subdivisions #
###############################

# Our calculations are valid when the residue field has characteristic 0.

allSubdivisions = {}
for i in range(len(vertexEqs)):
    print str(i)
    allSubdivisions[i]= computeSubdivisionsOfTypeConeByGrobnerFan(newCells[i],PolyMaximalConesGfmDict)

# # We record the output
# allSubdivisions[0]
# ([1, 2, 3, 4, 8, 9, 10, 11],
#  [A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays])

# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesCellTypeIICone = {}
for i in range(len(vertexEqs)):
    print str(i)
    PiecesCellTypeIICone[i] = findRaysPiecesSamplePoint(allSubdivisions[i][1])

# We record the output:
# PiecesCellTypeIICone
# {0: ({0: [[17, 17, -19, -19, 13, 13],
#     [23, 23, -85, -31, 7, 7],
#     [11, 2, -16, -7, 1, 1],
#     [137, 29, -79, -79, 37, 37],
#     [11, 11, -16, -16, 1, 1],
#     [65, 11, -43, -43, 1, 1]],
#    1: [[23, 23, -85, -31, 7, 7],
#     [-5, -5, -113, -5, -25, -25],
#     [11, 11, -16, -16, 1, 1],
#     [65, 11, -43, -43, 1, 1],
#     [11, 2, -16, -7, 1, 1],
#     [-1, -1, -1, -1, -5, -5]],
#    2: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [23, 23, -85, -31, 7, 7],
#     [17, 17, -19, -19, 13, 13],
#     [11, 2, -16, -7, 1, 1],
#     [137, 29, -79, -79, 37, 37]],
#    3: [[1, 1, -53, 1, 5, 5],
#     [-5, -5, -113, -5, -25, -25],
#     [11, 2, -16, -7, 1, 1],
#     [23, 23, -85, -31, 7, 7]],
#    4: [[17, 17, -19, -19, 13, 13],
#     [23, 23, -85, -31, 7, 7],
#     [11, 2, -16, -7, 1, 1],
#     [137, 29, -79, -79, 37, 37],
#     [11, 11, -16, -16, 1, 1],
#     [65, 11, -43, -43, 1, 1]],
#    5: [[23, 23, -85, -31, 7, 7],
#     [-5, -5, -113, -5, -25, -25],
#     [65, 11, -43, -43, 1, 1],
#     [11, 2, -16, -7, 1, 1],
#     [11, 11, -16, -16, 1, 1],
#     [-1, -1, -1, -1, -5, -5]],
#    6: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [23, 23, -85, -31, 7, 7],
#     [17, 17, -19, -19, 13, 13],
#     [11, 2, -16, -7, 1, 1],
#     [137, 29, -79, -79, 37, 37]],
#    7: [[1, 1, -53, 1, 5, 5],
#     [-5, -5, -113, -5, -25, -25],
#     [11, 2, -16, -7, 1, 1],
#     [23, 23, -85, -31, 7, 7]]},
#   {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    6: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    7: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays},
#   {0: [528, 186, -516, -390, 120, 120],
#    1: [208, 82, -548, -206, -40, -40],
#    2: [380, 146, -502, -268, 136, 136],
#    3: [60, 42, -534, -84, -24, -24],
#    4: [528, 186, -516, -390, 120, 120],
#    5: [208, 82, -548, -206, -40, -40],
#    6: [380, 146, -502, -268, 136, 136],
#    7: [60, 42, -534, -84, -24, -24]}),
#  1: ({0: [[-1, -1, -46, -46, -6, -6],
#     [-8, -8, -278, -143, -48, -48],
#     [26, -19, -109, -64, -24, -24],
#     [83, -52, -187, -187, -42, -42],
#     [-2, -2, -29, -29, -12, -12],
#     [76, -59, -194, -194, -84, -84]],
#    1: [[-8, -8, -278, -143, -48, -48],
#     [-1, -1, -28, -1, -6, -6],
#     [-2, -2, -29, -29, -12, -12],
#     [76, -59, -194, -194, -84, -84],
#     [26, -19, -109, -64, -24, -24],
#     [-1, -1, -1, -1, -6, -6]],
#    2: [[2, 2, -133, 2, 12, 12],
#     [1, 1, 1, 1, 6, 6],
#     [-8, -8, -278, -143, -48, -48],
#     [-1, -1, -46, -46, -6, -6],
#     [26, -19, -109, -64, -24, -24],
#     [83, -52, -187, -187, -42, -42]],
#    3: [[2, 2, -133, 2, 12, 12],
#     [-1, -1, -28, -1, -6, -6],
#     [26, -19, -109, -64, -24, -24],
#     [-8, -8, -278, -143, -48, -48]],
#    4: [[-1, -1, -46, -46, -6, -6],
#     [-8, -8, -278, -143, -48, -48],
#     [26, -19, -109, -64, -24, -24],
#     [83, -52, -187, -187, -42, -42],
#     [-2, -2, -29, -29, -12, -12],
#     [76, -59, -194, -194, -84, -84]],
#    5: [[-8, -8, -278, -143, -48, -48],
#     [-1, -1, -28, -1, -6, -6],
#     [76, -59, -194, -194, -84, -84],
#     [26, -19, -109, -64, -24, -24],
#     [-2, -2, -29, -29, -12, -12],
#     [-1, -1, -1, -1, -6, -6]],
#    6: [[2, 2, -133, 2, 12, 12],
#     [1, 1, 1, 1, 6, 6],
#     [-8, -8, -278, -143, -48, -48],
#     [-1, -1, -46, -46, -6, -6],
#     [26, -19, -109, -64, -24, -24],
#     [83, -52, -187, -187, -42, -42]],
#    7: [[2, 2, -133, 2, 12, 12],
#     [-1, -1, -28, -1, -6, -6],
#     [26, -19, -109, -64, -24, -24],
#     [-8, -8, -278, -143, -48, -48]]},
#   {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    6: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    7: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays},
#   {0: [348, -282, -1686, -1326, -432, -432],
#    1: [180, -180, -1278, -864, -360, -360],
#    2: [206, -154, -1504, -874, -204, -204],
#    3: [38, -52, -1096, -412, -132, -132],
#    4: [348, -282, -1686, -1326, -432, -432],
#    5: [180, -180, -1278, -864, -360, -360],
#    6: [206, -154, -1504, -874, -204, -204],
#    7: [38, -52, -1096, -412, -132, -132]}),
#  2: ({0: [[-1, -1, -37, -37, -5, -5],
#     [-2, -2, -56, -29, -10, -10],
#     [-5, -23, -59, -41, -25, -25],
#     [-25, -133, -241, -241, -125, -125],
#     [-5, -5, -59, -59, -25, -25],
#     [-8, -35, -62, -62, -40, -40]],
#    1: [[-2, -2, -56, -29, -10, -10],
#     [-5, -5, -113, -5, -25, -25],
#     [-5, -5, -59, -59, -25, -25],
#     [-8, -35, -62, -62, -40, -40],
#     [-5, -23, -59, -41, -25, -25],
#     [-1, -1, -1, -1, -5, -5]],
#    2: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [-2, -2, -56, -29, -10, -10],
#     [-1, -1, -37, -37, -5, -5],
#     [-5, -23, -59, -41, -25, -25],
#     [-25, -133, -241, -241, -125, -125]],
#    3: [[1, 1, -53, 1, 5, 5],
#     [-5, -5, -113, -5, -25, -25],
#     [-5, -23, -59, -41, -25, -25],
#     [-2, -2, -56, -29, -10, -10]],
#    4: [[-1, -1, -37, -37, -5, -5],
#     [-2, -2, -56, -29, -10, -10],
#     [-5, -23, -59, -41, -25, -25],
#     [-25, -133, -241, -241, -125, -125],
#     [-5, -5, -59, -59, -25, -25],
#     [-8, -35, -62, -62, -40, -40]],
#    5: [[-2, -2, -56, -29, -10, -10],
#     [-5, -5, -113, -5, -25, -25],
#     [-8, -35, -62, -62, -40, -40],
#     [-5, -23, -59, -41, -25, -25],
#     [-5, -5, -59, -59, -25, -25],
#     [-1, -1, -1, -1, -5, -5]],
#    6: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [-2, -2, -56, -29, -10, -10],
#     [-1, -1, -37, -37, -5, -5],
#     [-5, -23, -59, -41, -25, -25],
#     [-25, -133, -241, -241, -125, -125]],
#    7: [[1, 1, -53, 1, 5, 5],
#     [-5, -5, -113, -5, -25, -25],
#     [-5, -23, -59, -41, -25, -25],
#     [-2, -2, -56, -29, -10, -10]]},
#   {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    6: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    7: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays},
#   {0: [-92, -398, -1028, -938, -460, -460],
#    1: [-52, -142, -700, -394, -260, -260],
#    2: [-62, -314, -890, -692, -310, -310],
#    3: [-22, -58, -562, -148, -110, -110],
#    4: [-92, -398, -1028, -938, -460, -460],
#    5: [-52, -142, -700, -394, -260, -260],
#    6: [-62, -314, -890, -692, -310, -310],
#    7: [-22, -58, -562, -148, -110, -110]}),
#  3: ({0: [[2, 2, -85, 1, 8, 8],
#     [2, 2, 1, 1, 8, 8],
#     [3, 2, 1, 1, 9, 9],
#     [1, 1, -48, 1, 4, 5],
#     [3, 2, -96, 1, 9, 9],
#     [1, 1, 1, 1, 4, 5]],
#    1: [[0, 0, -1, 0, 0, 0],
#     [2, 2, -85, 1, 8, 8],
#     [1, 1, -48, 1, 4, 5],
#     [3, 2, -96, 1, 9, 9]],
#    2: [[2, 2, -85, 1, 8, 8],
#     [2, 2, 1, 1, 8, 8],
#     [169, 4, -163, -163, 181, -149],
#     [38, 1, -37, -37, 41, -34],
#     [87, 2, -85, -84, 93, -77],
#     [12, 12, -37, -37, 48, -38]],
#    3: [[-5, -5, -96, -5, -20, -25],
#     [0, 0, -1, 0, 0, 0],
#     [5, 0, -7, -5, 5, -5],
#     [17, 17, -74, -74, 68, -97],
#     [12, 12, -37, -37, 48, -38],
#     [38, 1, -37, -37, 41, -34],
#     [2, 2, -85, 1, 8, 8],
#     [87, 2, -85, -84, 93, -77]],
#    4: [[50, 1, -48, -48, 53, -44],
#     [193, 4, -185, -185, 205, -169],
#     [99, 2, -96, -95, 105, -87],
#     [87, 2, -85, -84, 93, -77],
#     [169, 4, -163, -163, 181, -149],
#     [38, 1, -37, -37, 41, -34]],
#    5: [[-1, -1, -1, -1, -4, -5],
#     [50, 1, -48, -48, 53, -44],
#     [99, 2, -96, -95, 105, -87],
#     [5, 0, -7, -5, 5, -5],
#     [87, 2, -85, -84, 93, -77],
#     [38, 1, -37, -37, 41, -34],
#     [-5, -5, -96, -5, -20, -25],
#     [17, 17, -74, -74, 68, -97]],
#    6: [[2, 2, -85, 1, 8, 8],
#     [2, 2, 1, 1, 8, 8],
#     [3, 2, 1, 1, 9, 9],
#     [3, 2, -96, 1, 9, 9],
#     [193, 4, -185, -185, 205, -169],
#     [99, 2, -96, -95, 105, -87],
#     [87, 2, -85, -84, 93, -77],
#     [169, 4, -163, -163, 181, -149]],
#    7: [[0, 0, -1, 0, 0, 0],
#     [5, 0, -7, -5, 5, -5],
#     [99, 2, -96, -95, 105, -87],
#     [87, 2, -85, -84, 93, -77],
#     [2, 2, -85, 1, 8, 8],
#     [3, 2, -96, 1, 9, 9]]},
#   {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 8 rays,
#    4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 8 rays,
#    6: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 8 rays,
#    7: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays},
#   {0: [24, 20, -452, 12, 84, 88],
#    1: [12, 10, -460, 6, 42, 44],
#    2: [620, 46, -812, -638, 758, -564],
#    3: [312, 58, -844, -482, 486, -536],
#    4: [1272, 28, -1228, -1224, 1356, -1120],
#    5: [580, 34, -888, -698, 682, -748],
#    6: [1116, 40, -1416, -1046, 1236, -896],
#    7: [392, 16, -740, -364, 440, -304]}),
#  4: ({0: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [-1, -1, -37, -37, -5, -5],
#     [-2, -2, -56, -29, -10, -10],
#     [55, 1, -53, -53, 59, -49]],
#    1: [[55, 1, -53, -53, 59, -49],
#     [1, 1, -53, 1, 5, 5],
#     [-2, -2, -56, -29, -10, -10],
#     [-5, -5, -113, -5, -25, -25]],
#    2: [[55, 1, -53, -53, 59, -49],
#     [-2, -2, -56, -29, -10, -10],
#     [-1, -1, -37, -37, -5, -5],
#     [-5, -5, -59, -59, -25, -25]],
#    3: [[55, 1, -53, -53, 59, -49],
#     [-2, -2, -56, -29, -10, -10],
#     [-5, -5, -113, -5, -25, -25],
#     [-1, -1, -1, -1, -5, -5],
#     [-5, -5, -59, -59, -25, -25]],
#    4: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [55, 1, -53, -53, 59, -49],
#     [-2, -2, -56, -29, -10, -10],
#     [-1, -1, -37, -37, -5, -5]],
#    5: [[55, 1, -53, -53, 59, -49],
#     [1, 1, -53, 1, 5, 5],
#     [-2, -2, -56, -29, -10, -10],
#     [-5, -5, -113, -5, -25, -25]]},
#   {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 5 rays,
#    1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 5 rays,
#    4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 5 rays,
#    5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays},
#   {0: [108, 0, -396, -234, 108, -108],
#    1: [98, -10, -550, -172, 58, -158],
#    2: [94, -14, -410, -356, 38, -178],
#    3: [84, -24, -564, -294, -12, -228],
#    4: [108, 0, -396, -234, 108, -108],
#    5: [98, -10, -550, -172, 58, -158]})}


# We record the sample points to compute the leading terms:

allWeightsCellMxl = {}
for i in range(len(vertexEqs)):
    print str(i)
    allWeightsCellMxl[i] =     PiecesCellTypeIICone[i][-1]

# # We record the output:
# allWeightsCellMxl
# {0: {0: [528, 186, -516, -390, 120, 120],
#   1: [208, 82, -548, -206, -40, -40],
#   2: [380, 146, -502, -268, 136, 136],
#   3: [60, 42, -534, -84, -24, -24],
#   4: [528, 186, -516, -390, 120, 120],
#   5: [208, 82, -548, -206, -40, -40],
#   6: [380, 146, -502, -268, 136, 136],
#   7: [60, 42, -534, -84, -24, -24]},
#  1: {0: [348, -282, -1686, -1326, -432, -432],
#   1: [180, -180, -1278, -864, -360, -360],
#   2: [206, -154, -1504, -874, -204, -204],
#   3: [38, -52, -1096, -412, -132, -132],
#   4: [348, -282, -1686, -1326, -432, -432],
#   5: [180, -180, -1278, -864, -360, -360],
#   6: [206, -154, -1504, -874, -204, -204],
#   7: [38, -52, -1096, -412, -132, -132]},
#  2: {0: [-92, -398, -1028, -938, -460, -460],
#   1: [-52, -142, -700, -394, -260, -260],
#   2: [-62, -314, -890, -692, -310, -310],
#   3: [-22, -58, -562, -148, -110, -110],
#   4: [-92, -398, -1028, -938, -460, -460],
#   5: [-52, -142, -700, -394, -260, -260],
#   6: [-62, -314, -890, -692, -310, -310],
#   7: [-22, -58, -562, -148, -110, -110]},
#  3: {0: [24, 20, -452, 12, 84, 88],
#   1: [12, 10, -460, 6, 42, 44],
#   2: [620, 46, -812, -638, 758, -564],
#   3: [312, 58, -844, -482, 486, -536],
#   4: [1272, 28, -1228, -1224, 1356, -1120],
#   5: [580, 34, -888, -698, 682, -748],
#   6: [1116, 40, -1416, -1046, 1236, -896],
#   7: [392, 16, -740, -364, 440, -304]},
#  4: {0: [108, 0, -396, -234, 108, -108],
#   1: [98, -10, -550, -172, 58, -158],
#   2: [94, -14, -410, -356, 38, -178],
#   3: [84, -24, -564, -294, -12, -228],
#   4: [108, 0, -396, -234, 108, -108],
#   5: [98, -10, -550, -172, 58, -158]}}

###########################
# Lower dimensional Cones #
###########################

allSubdivisions3 = {}
for i in range(len(vertexEqs)):
    print str(i)
    allSubdivisions3[i] = computeFacets(allSubdivisions[i])

PiecesCellTypeIICone3 = {}
for i in range(len(vertexEqs)):
    print str(i)
    PiecesCellTypeIICone3[i] = findRaysPiecesSamplePoint(allSubdivisions3[i][1])


allWeightsCellFacets = {}
for i in range(len(vertexEqs)):
    print str(i)
    allWeightsCellFacets[i]= PiecesCellTypeIICone3[i][-1]

# # We record the output
# allWeightsCellFacets
# {0: {0: [220, 94, -320, -194, 20, 20],
#   1: [70, 52, -308, -74, 26, 26],
#   2: [58, 40, -428, -86, -34, -34],
#   3: [70, 52, -308, -74, 26, 26],
#   4: [376, 142, -398, -272, 116, 116],
#   5: [220, 94, -320, -194, 20, 20],
#   6: [58, 40, -428, -86, -34, -34],
#   7: [220, 94, -320, -194, 20, 20],
#   8: [376, 142, -398, -272, 116, 116],
#   9: [376, 142, -398, -272, 116, 116],
#   10: [220, 94, -320, -194, 20, 20],
#   11: [70, 52, -308, -74, 26, 26],
#   12: [58, 40, -428, -86, -34, -34],
#   13: [70, 52, -308, -74, 26, 26],
#   14: [376, 142, -398, -272, 116, 116],
#   15: [58, 40, -428, -86, -34, -34]},
#  1: {0: [184, -176, -1220, -860, -336, -336],
#   1: [40, -50, -1040, -410, -120, -120],
#   2: [34, -56, -830, -416, -156, -156],
#   3: [40, -50, -1040, -410, -120, -120],
#   4: [200, -160, -1240, -880, -240, -240],
#   5: [184, -176, -1220, -860, -336, -336],
#   6: [34, -56, -830, -416, -156, -156],
#   7: [184, -176, -1220, -860, -336, -336],
#   8: [200, -160, -1240, -880, -240, -240],
#   9: [200, -160, -1240, -880, -240, -240],
#   10: [184, -176, -1220, -860, -336, -336],
#   11: [40, -50, -1040, -410, -120, -120],
#   12: [34, -56, -830, -416, -156, -156],
#   13: [40, -50, -1040, -410, -120, -120],
#   14: [200, -160, -1240, -880, -240, -240],
#   15: [34, -56, -830, -416, -156, -156]},
#  2: {0: [-40, -130, -472, -382, -200, -200],
#   1: [-12, -48, -336, -138, -60, -60],
#   2: [-24, -60, -456, -150, -120, -120],
#   3: [-12, -48, -336, -138, -60, -60],
#   4: [-66, -318, -786, -696, -330, -330],
#   5: [-40, -130, -472, -382, -200, -200],
#   6: [-24, -60, -456, -150, -120, -120],
#   7: [-40, -130, -472, -382, -200, -200],
#   8: [-66, -318, -786, -696, -330, -330],
#   9: [-66, -318, -786, -696, -330, -330],
#   10: [-40, -130, -472, -382, -200, -200],
#   11: [-12, -48, -336, -138, -60, -60],
#   12: [-24, -60, -456, -150, -120, -120],
#   13: [-12, -48, -336, -138, -60, -60],
#   14: [-66, -318, -786, -696, -330, -330],
#   15: [-24, -60, -456, -150, -120, -120]},
#  3: {0: [12, 10, -458, 6, 42, 44],
#   1: [520, 20, -664, -490, 580, -420],
#   2: [382, 16, -724, -354, 430, -294],
#   3: [1096, 24, -1058, -1054, 1168, -964],
#   4: [548, 12, -532, -528, 584, -484],
#   5: [382, 8, -376, -368, 406, -338],
#   6: [20, 16, -358, 8, 68, 68],
#   7: [278, 34, -488, -314, 380, -282],
#   8: [10, 8, -364, 4, 34, 34],
#   9: [188, 8, -356, -176, 212, -148],
#   10: [588, 14, -570, -568, 630, -520],
#   11: [284, 30, -598, -410, 374, -476]},
#  4: {0: [108, 0, -324, -162, 108, -108],
#   1: [96, -12, -444, -174, 48, -168],
#   2: [108, 0, -324, -162, 108, -108],
#   3: [108, 0, -324, -162, 108, -108],
#   4: [104, -4, -292, -238, 88, -128],
#   5: [96, -12, -336, -282, 48, -168],
#   6: [108, 0, -324, -162, 108, -108],
#   7: [104, -4, -292, -238, 88, -128],
#   8: [96, -12, -444, -174, 48, -168]}}


########
# Rays #
########

# We consider all the rays 
allRays = {}
for i in range(len(vertexEqs)):
    allRays[i]=[]
    for r in PiecesCellTypeIICone3[i][0].keys():
    	for x in PiecesCellTypeIICone3[i][0][r]:
	    if x in allRays[i]:
	       print 'already Counted'
	    else:
		allRays[i].append(x)

# [len(x) for x in allRays.values()]
# [8, 8, 8, 16, 6]

# Discard the ones in the boundary of ThetaIICone:
relInteriorRays = {}
for i in range(len(vertexEqs)):
    relInteriorRays[i] = []
    for r in allRays[i]:
        if r[1] != r[2]:
    	   if r[1] != r[3]:
       	     if r[0] != r[1]:
	       relInteriorRays[i].append(r)	     

# [len(x) for x in relInteriorRays.values()]
# [3, 3, 3, 9, 1]

allWeightsCellRays = {}
for i in range(len(vertexEqs)):
    print str(i)
    allWeightsCellRays[i]= {k: relInteriorRays[i][k] for k in range(len(relInteriorRays[i]))}
    
###################################
# Simplify Weight vectors to Test #
###################################

allWeightsCell = {}
for i in range(len(vertexEqs)):
    allWeightsCell[i] = allWeightsCellMxl[i].values() + allWeightsCellFacets[i].values() + allWeightsCellRays[i].values()

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by taking a primitive vector. This is implemented in the function "makePrimitive"

allWeightsCellSimplified = {}
for i in range(len(vertexEqs)):
    allWeightsCellSimplified[i] = []
    for k in range(len(allWeightsCell[i])):
    	print k
    	allWeightsCellSimplified[i].append(makePrimitive(allWeightsCell[i][k]))

# [len(x) for x in allWeightsCellSimplified.values()]
# [27, 27, 27, 29, 16]

##############################################################
# Maximizing monomials for each vertex and each Sample Point #
##############################################################

# We take each Sample point for each vertex and compute the leading terms in x,y with respect to those weights:


# We load the polynomial of expected leading terms  for the cell of interest:

PolyCell =load("expectedLTPolysPerCells.sobj")[0]
 	 
allLTCell={}

for i in range(len(vertexEqs)):
    allLTCell[i]={x: LTFromWeights(PolyCell, allWeightsCellSimplified[i][x], RX) for x in range(len(allWeightsCellSimplified[i]))}




# Expectation: no cancellations occur (this should be double checked for non-maximal cells)
allLTCellMonomials={}
for i in range(len(vertexEqs)):
    print i
    allLTCellMonomials[i]={}
    for x in range(len(allWeightsCellSimplified[i])):
    	print x
        allLTCellMonomials[i][x]  = ProjectMonomials(LTFromWeights(RX(PolyCell), allWeightsCellSimplified[i][x], RX), Rxy, RX)


allLTCell[0]
{0: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 1: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 2: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 3: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 4: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 5: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 6: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 7: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 8: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 9: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 10: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 11: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 12: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 13: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 14: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 15: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 16: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 17: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 18: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 19: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 20: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 21: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 22: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 23: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 24: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 + 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 25: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 26: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2}


allLTCellMonomials
{0: {0: x*y + y^2 + x + y,
  1: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  2: x*y + y^2 + x + y,
  3: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  4: x*y + y^2 + x + y,
  5: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  6: x*y + y^2 + x + y,
  7: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  8: x*y + y^2 + x + y,
  9: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  10: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  11: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  12: x*y + y^2 + x + y,
  13: x*y + y^2 + x + y,
  14: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  15: x*y + y^2 + x + y,
  16: x*y + y^2 + x + y,
  17: x*y + y^2 + x + y,
  18: x*y + y^2 + x + y,
  19: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  20: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  21: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  22: x*y + y^2 + x + y,
  23: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  24: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3 + x*y + y^2 + x + y,
  25: x*y + y^2 + x + y,
  26: x*y + y^2 + x + y},
 1: {0: x^2*y^2 + x*y^3 + y^4,
  1: x^2*y^2 + x*y^3 + y^4,
  2: x^2*y^2 + x*y^3 + y^4,
  3: x^2*y^2 + x*y^3 + y^4,
  4: x^2*y^2 + x*y^3 + y^4,
  5: x^2*y^2 + x*y^3 + y^4,
  6: x^2*y^2 + x*y^3 + y^4,
  7: x^2*y^2 + x*y^3 + y^4,
  8: x^2*y^2 + x*y^3 + y^4,
  9: x^2*y^2 + x*y^3 + y^4,
  10: x^2*y^2 + x*y^3 + y^4,
  11: x^2*y^2 + x*y^3 + y^4,
  12: x^2*y^2 + x*y^3 + y^4,
  13: x^2*y^2 + x*y^3 + y^4,
  14: x^2*y^2 + x*y^3 + y^4,
  15: x^2*y^2 + x*y^3 + y^4,
  16: x^2*y^2 + x*y^3 + y^4,
  17: x^2*y^2 + x*y^3 + y^4,
  18: x^2*y^2 + x*y^3 + y^4,
  19: x^2*y^2 + x*y^3 + y^4,
  20: x^2*y^2 + x*y^3 + y^4,
  21: x^2*y^2 + x*y^3 + y^4,
  22: x^2*y^2 + x*y^3 + y^4,
  23: x^2*y^2 + x*y^3 + y^4,
  24: x^2*y^2 + x*y^3 + y^4,
  25: x^2*y^2 + x*y^3 + y^4,
  26: x^2*y^2 + x*y^3 + y^4},
 2: {0: x^2*y^2 + x*y^3 + y^4,
  1: x^2*y^2 + x*y^3 + y^4,
  2: x^2*y^2 + x*y^3 + y^4,
  3: x^2*y^2 + x*y^3 + y^4,
  4: x^2*y^2 + x*y^3 + y^4,
  5: x^2*y^2 + x*y^3 + y^4,
  6: x^2*y^2 + x*y^3 + y^4,
  7: x^2*y^2 + x*y^3 + y^4,
  8: x^2*y^2 + x*y^3 + y^4,
  9: x^2*y^2 + x*y^3 + y^4,
  10: x^2*y^2 + x*y^3 + y^4,
  11: x^2*y^2 + x*y^3 + y^4,
  12: x^2*y^2 + x*y^3 + y^4,
  13: x^2*y^2 + x*y^3 + y^4,
  14: x^2*y^2 + x*y^3 + y^4,
  15: x^2*y^2 + x*y^3 + y^4,
  16: x^2*y^2 + x*y^3 + y^4,
  17: x^2*y^2 + x*y^3 + y^4,
  18: x^2*y^2 + x*y^3 + y^4,
  19: x^2*y^2 + x*y^3 + y^4,
  20: x^2*y^2 + x*y^3 + y^4,
  21: x^2*y^2 + x*y^3 + y^4,
  22: x^2*y^2 + x*y^3 + y^4,
  23: x^2*y^2 + x*y^3 + y^4,
  24: x^2*y^2 + x*y^3 + y^4,
  25: x^2*y^2 + x*y^3 + y^4,
  26: x^2*y^2 + x*y^3 + y^4},
 3: {0: y^4 + y^3,
  1: y^4 + y^3,
  2: x^3*y + x^3,
  3: x^3*y + x^3,
  4: x*y + x,
  5: x^3*y + x^3,
  6: x^2*y^2 + x^2*y,
  7: x^2*y^2 + x^2*y,
  8: y^4 + y^3,
  9: x^3*y + x^2*y^2 + x^3 + x^2*y,
  10: x^2*y^2 + x^2*y,
  11: x*y + x,
  12: x*y + x,
  13: x^2*y^2 + x^2*y,
  14: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  15: x^3*y + x^3,
  16: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  17: x^3*y + x^2*y^2 + x^3 + x^2*y,
  18: x*y + x,
  19: x^3*y + x^3,
  20: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  21: x^3*y + x^2*y^2 + x^3 + x^2*y + x*y + x,
  22: x*y + x,
  23: x^2*y^2 + x^2*y + x*y + x,
  24: x*y + x,
  25: x^3*y + x^3 + x*y + x,
  26: x*y + x,
  27: x^4 + x^3*y + x^2*y^2 + x^3 + x^2*y,
  28: x*y + y^2 + x + y},
 4: {0: x^3*y + x^2*y^2,
  1: x^3*y + x^2*y^2,
  2: x^3*y + x^2*y^2,
  3: x^3*y + x^2*y^2,
  4: x^3*y + x^2*y^2,
  5: x^3*y + x^2*y^2,
  6: x^3*y + x^2*y^2,
  7: x^3*y + x^2*y^2,
  8: x^3*y + x^2*y^2,
  9: x^3*y + x^2*y^2,
  10: x^3*y + x^2*y^2,
  11: x^3*y + x^2*y^2,
  12: x^3*y + x^2*y^2,
  13: x^3*y + x^2*y^2,
  14: x^3*y + x^2*y^2,
  15: x^4 + x^3*y + x^2*y^2 + x^3 + x^2*y + x^2 + x*y + x}}


==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionAllxyCell1.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 1 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# Once the chambers are computed, we project back to the first 4 coordinates. We compute the pieces and check for overlaps. After turning the collection into a decomposition of Cell0, we find the facets and rays. We only consider lower dimensional faces and sample points if they are in the relative interior of the original Cell, since otherwise these points will be taken care of when analyzing the corresponding cell in the boundary.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[1]

# Cell.Hrepresentation()
# (An inequality (1, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 1, -1) x + 0 >= 0,
#  An inequality (-1, 2, -1, 0) x + 0 >= 0)

# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities and equalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
eqnsCell = equationsOfReembeddedPolyhedron(Cell)

# ieqsCell
# [(0, 1, -1, 0, 0, 0, 0), (0, 0, 0, 1, -1, 0, 0), (0, -1, 2, -1, 0, 0, 0)]
# eqnsCell
# []

# We re-embedd the Cell in R^6:

newCell = Polyhedron(ieqs=ieqsCell, eqns = eqnsCell)
#  newCell.Hrepresentation()
# (An inequality (-1, 2, -1, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 1, -1, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[1]


###########################################################################
# Compute the intersection of Cell with the Grobner fan of the projection #
###########################################################################

SubdivisionsNewCell= computeSubdivisionsOfTypeConeByGrobnerFan(newCell,PolyMaximalConesGfmDict)


# We record the output:
# SubdivisionsNewCell
# ([0, 1, 2, 4, 5, 6, 8, 10, 11],
#  [A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 8 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 9 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line])



# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesNewCell = findRaysPiecesSamplePoint(SubdivisionsNewCell[1])

# We record the output:
# PiecesNewCell
# ({0: [[17, 17, 17, 17, 0, 27],
#    [4, 4, 4, -5, 0, 0],
#    [1, 1, 1, 1, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [10, 10, -17, -17, 0, 0]],
#   1: [[-2, -2, -2, -29, 0, 0],
#    [-1, -1, -1, -1, 0, 0],
#    [1, 1, -8, -8, 0, 0],
#    [25, -2, -29, -29, 0, 0],
#    [17, 17, 17, 17, 0, 27]],
#   2: [[0, 0, 0, -27, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [0, 0, -9, -9, -1, -1],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, -9, -9, 8, -10],
#    [0, 0, -27, -27, 7, -20]],
#   3: [[0, 0, 0, -27, 2, 2],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, -27, -27, 7, -20],
#    [0, 0, 0, -27, 5, -22],
#    [0, 0, -9, -9, 8, -10]],
#   4: [[0, 0, 0, 0, 1, 1],
#    [0, 0, 0, -27, 2, 2],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, -9, -9, 8, -10]],
#   5: [[27, 27, 27, 0, 29, 29],
#    [9, 9, 0, 0, 8, 8],
#    [9, 9, 9, 0, 5, 5],
#    [27, 27, 0, 0, 17, 17],
#    [0, 0, 0, 0, -17, 10],
#    [54, 27, 0, 0, 29, 29],
#    [54, 27, 0, 0, 22, 22]],
#   6: [[52, 25, -2, -2, 54, 0],
#    [20, 20, -7, -7, 27, 0],
#    [10, 10, -17, -17, 0, 0],
#    [1, 1, 1, 1, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [4, 4, 4, -5, 0, 0],
#    [22, 22, 22, -5, 27, 0],
#    [17, 17, 17, 17, 27, 0]],
#   7: [[-2, -29, -56, -56, 0, -54],
#    [-2, -2, -2, -29, 0, 0],
#    [-7, -7, -34, -34, 0, -27],
#    [1, 1, -8, -8, 0, 0],
#    [10, 10, -17, -17, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [4, 4, 4, -5, 0, 0],
#    [25, -2, -29, -29, 0, 0],
#    [-5, -5, -5, -32, 0, -27]],
#   8: [[27, 27, 27, 0, 29, 29],
#    [54, 27, 0, 0, 56, 2],
#    [0, 0, 0, 0, 1, 1],
#    [9, 9, 0, 0, 8, 8],
#    [54, 27, 0, 0, 29, 29]]},
#  {0: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   1: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   2: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   3: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   4: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   5: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   6: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 8 rays, 1 line,
#   7: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 9 rays, 1 line,
#   8: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line},
#  {0: [128, 74, -34, -52, 0, 54],
#   1: [80, 26, -46, -100, 0, 54],
#   2: [54, 0, -144, -198, 92, -106],
#   3: [54, 0, -126, -234, 122, -184],
#   4: [54, 0, -72, -126, 100, -98],
#   5: [360, 252, 72, 0, 186, 240],
#   6: [316, 208, -8, -80, 270, 0],
#   7: [112, -50, -338, -464, 0, -216],
#   8: [288, 180, 54, 0, 246, 138]})


# We check the lineality space is always the all ones vector:
# set([tuple(PiecesNewCell[-2][k].lines()[0].vector()) for k in PiecesNewCell[-2].keys()])
# {(1, 1, 1, 1, 1, 1)}

# We record the sample points to compute the leading terms:

allWeightsMxlCell = PiecesNewCell[-1]


###########################
# Projection of Polytopes #
###########################

# We compute the projection away from x,y for all the chambers.

projectedChambers= {k: projectPolyhedra(SubdivisionsNewCell[1][k]) for k in range(len(SubdivisionsNewCell[1]))}

noRepetedProjectedChambers = list(set(projectedChambers.values()))

projectedSubdivisionsNewCell = (range(len(noRepetedProjectedChambers)), noRepetedProjectedChambers)

len(projectedSubdivisionsNewCell[1])
1

# We check that all polytopes project to the Cell. Therefore, there is only one possible subdivision!

# Cell == projectedSubdivisionsNewCell[1][0]
# True


trueSubdivision = [[0],[Cell]]


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesprojectedSubdivisionsNewCell = findRaysPiecesSamplePoint(trueSubdivision[1])

# # We record the output
# PiecesprojectedSubdivisionsNewCell
# ({0: [[1, 1, 0, 0], [1, 1, 1, 0], [2, 1, 0, 0]]},
#  {0: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line},
#  {0: [8, 6, 2, 0]})

# # We record the sample points to compute the leading terms:
# PiecesprojectedSubdivisionsNewCell[-1]
# {0: [8, 6, 2, 0]}

allWeightsProjectedChambers = PiecesprojectedSubdivisionsNewCell[-1]


###########################
# Lower dimensional Cones #
###########################

# There are none.


###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsProjectedChambers.values() 

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -1, -3, -4]]


#############################
# H-representation of Cells #
#############################

# We record the H-representation of all the pieces of the subdivision (for all dimensions) lying in the relative interior of the cell)

{k: PiecesprojectedSubdivisionsNewCell[1][k].Hrepresentation() for k in PiecesprojectedSubdivisionsNewCell[1].keys()}
# {0: (An inequality (1, -1, 0, 0) x + 0 >= 0,
#   An inequality (0, 0, 1, -1) x + 0 >= 0,
#   An inequality (-1, 2, -1, 0) x + 0 >= 0)}






















==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionAllxyCell2.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 2 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# Once the chambers are computed, we project back to the first 4 coordinates. We compute the pieces and check for overlaps. After turning the collection into a decomposition of Cell0, we find the facets and rays. We only consider lower dimensional faces and sample points if they are in the relative interior of the original Cell, since otherwise these points will be taken care of when analyzing the corresponding cell in the boundary.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[2]

# Cell.Hrepresentation()
# (An inequality (0, 0, -1, 1) x + 0 >= 0,
#  An inequality (1, -2, 0, 1) x + 0 >= 0,
#  An inequality (0, 1, 0, -1) x + 0 >= 0)

# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
eqnsCell = equationsOfReembeddedPolyhedron(Cell)

# ieqsCell
# [(0, 0, 0, -1, 1, 0, 0), (0, 1, -2, 0, 1, 0, 0), (0, 0, 1, 0, -1, 0, 0)]
# eqnsCell
# []

# We re-embedd the Cell in R^6:

newCell = Polyhedron(ieqs=ieqsCell, eqns = eqnsCell)
#  newCell.Hrepresentation()
# (An inequality (0, 0, -1, 1, 0, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (1, -2, 0, 1, 0, 0) x + 0 >= 0)

# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[2]


###########################################################################
# Compute the intersection of Cell with the Grobner fan of the projection #
###########################################################################

SubdivisionsNewCell= computeSubdivisionsOfTypeConeByGrobnerFan(newCell,PolyMaximalConesGfmDict)


# We record the output:
# SubdivisionsNewCell
# ([0, 1, 2, 4, 5, 6, 8, 9, 10, 11],
#  [A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line])


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesNewCell = findRaysPiecesSamplePoint(SubdivisionsNewCell[1])

# We record the output:
# PiecesNewCell
# ({0: [[0, 0, 0, 0, 10, -17],
#    [0, 0, -27, 0, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [27, 0, -27, -27, 29, -25],
#    [27, 0, 0, 0, 29, 2]],
#   1: [[-2, -2, -29, -2, 0, 0],
#    [17, 17, 17, 17, 0, 27],
#    [5, 5, -22, 5, 0, 0],
#    [22, -5, -5, -5, 0, 0],
#    [10, 1, -17, -8, 0, 0]],
#   2: [[-2, -2, -29, -2, 0, 0],
#    [-1, -1, -1, -1, 0, 0],
#    [17, 17, 17, 17, 0, 27],
#    [25, -2, -29, -29, 0, 0],
#    [10, 1, -17, -8, 0, 0],
#    [22, -5, -5, -5, 0, 0]],
#   3: [[27, 0, 0, 0, 5, 5],
#    [0, 0, -27, 0, -5, -5],
#    [0, 0, 0, 0, -1, -1],
#    [27, 0, -27, -27, -5, -5],
#    [9, 0, -18, -9, -1, -1],
#    [0, 0, 0, 0, -17, 10]],
#   4: [[27, 0, 0, 0, 5, 5],
#    [0, 0, 0, 0, -17, 10],
#    [27, 0, -27, -27, -5, -5],
#    [27, 0, -27, -27, 2, 2],
#    [9, 0, -18, -9, -1, -1]],
#   5: [[-2, -2, -29, -2, 0, 0],
#    [-10, -10, -10, -10, 0, -27],
#    [-2, -29, -56, -56, 0, -54],
#    [22, -5, -5, -5, 0, 0],
#    [5, 5, -22, 5, 0, 0],
#    [-2, -29, -29, -29, 0, -27]],
#   6: [[27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, -27, 0, -5, -5],
#    [27, 0, -27, -27, -5, -5],
#    [0, 0, 0, 0, -1, -1],
#    [27, 0, 0, 0, 5, 5],
#    [9, 0, -18, -9, -1, -1]],
#   7: [[-2, -29, -56, -56, 0, -54],
#    [22, -5, -5, -5, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [25, -2, -29, -29, 0, 0],
#    [10, 1, -17, -8, 0, 0]],
#   8: [[-2, -2, -29, -2, 0, 0],
#    [-2, -29, -56, -56, 0, -54],
#    [-1, -1, -1, -1, 0, 0],
#    [10, 1, -17, -8, 0, 0],
#    [25, -2, -29, -29, 0, 0],
#    [22, -5, -5, -5, 0, 0],
#    [-2, -29, -29, -29, 0, -27]],
#   9: [[-2, -29, -56, -56, 0, -54],
#    [-2, -2, -29, -2, 0, 0],
#    [5, 5, -22, 5, 0, 0],
#    [22, -5, -5, -5, 0, 0],
#    [10, 1, -17, -8, 0, 0]]},
#  {0: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   1: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   2: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   3: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   4: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   5: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   6: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   7: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   8: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   9: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line},
#  {0: [108, 0, -108, -54, 142, -74],
#   1: [104, 32, -112, 14, 0, 54],
#   2: [142, 16, -128, -56, 0, 54],
#   3: [126, 0, -144, -72, -48, 6],
#   4: [180, 0, -144, -126, -32, 22],
#   5: [22, -140, -302, -194, 0, -216],
#   6: [180, 0, -198, -126, 64, -98],
#   7: [174, -60, -258, -240, 0, -108],
#   8: [100, -134, -332, -260, 0, -162],
#   9: [66, -60, -258, -132, 0, -108]})

# We check the lineality space is always the all ones vector:
# set([tuple(PiecesNewCell[-2][k].lines()[0].vector()) for k in PiecesNewCell[-2].keys()])
# {(1, 1, 1, 1, 1, 1)}

# We record the sample points to compute the leading terms:

allWeightsMxlCell = PiecesNewCell[-1]


###########################
# Projection of Polytopes #
###########################

# We compute the projection away from x,y for all the chambers.

projectedChambers= {k: projectPolyhedra(SubdivisionsNewCell[1][k]) for k in range(len(SubdivisionsNewCell[1]))}

noRepetedProjectedChambers = list(set(projectedChambers.values()))

projectedSubdivisionsNewCell = (range(len(noRepetedProjectedChambers)), noRepetedProjectedChambers)

len(projectedSubdivisionsNewCell[1])
3

# # We verify the identifications of chambers with the desired projections
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[0]]
# [4,7]
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[1]]
# [1]
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[2]]
# [0, 2, 3, 5, 6, 8, 9]


# There are overlaps between the pieces of the subdivision, so we must compute the overlaps and subdivide accordingly. Since there are 4 pieces, we can do this by hand.

# We first check that the last piece is the whole Cell
# Cell == projectedSubdivisionsNewCell[1][2]
#True

P0 = projectedSubdivisionsNewCell[1][0]
P1 = projectedSubdivisionsNewCell[1][1]

# The two pieces intersect in a common face:
# P0.intersection(P1).dim()
# 3


trueSubdivision = [[0,1],[P0,P1]]


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesprojectedSubdivisionsNewCell = findRaysPiecesSamplePoint(trueSubdivision[1])

# # We record the output
# PiecesprojectedSubdivisionsNewCell
# ({0: [[2, 1, -1, 0], [2, 1, 0, 0], [1, 0, 0, 0]],
#   1: [[1, 0, 0, 0], [0, 0, -1, 0], [2, 1, -1, 0]]},
#  {0: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   1: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line},
#  {0: [10, 4, -2, 0], 1: [6, 2, -4, 0]})


# # We record the sample points to compute the leading terms:
# PiecesprojectedSubdivisionsNewCell[-1]
# {0: [10, 4, -2, 0], 1: [6, 2, -4, 0]}

allWeightsProjectedChambers = PiecesprojectedSubdivisionsNewCell[-1]


###########################
# Lower dimensional Cones #
###########################

newCellFacets = computeFacets(trueSubdivision)

# # We record the output
# newCellFacets
# ([(0, 1)],
#  [A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line])


# We compute the pieces of the newSubdivision and sample points to compute the leading terms:

PiecesNewCellFacets = findRaysPiecesSamplePoint(newCellFacets[1])

# We record the output
# PiecesNewCellFacets
# ({0: [[0, -1, -1, -1], [0, -1, -3, -2]]},
#  {0: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line},
#  {0: [0, -4, -8, -6]})

# We record the sample points:

AllWeightsProjectedFacets = PiecesNewCellFacets[-1]

# The rays will be in a facet of Cell2, so we need not analyze them now.

###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsProjectedChambers.values() + AllWeightsProjectedFacets.values()

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -3, -6, -5],
#  [0, -2, -5, -3],
#  [0, -2, -4, -3]]


#############################
# H-representation of Cells #
#############################

# We record the H-representation of all the pieces of the subdivision (for all dimensions) lying in the relative interior of the cell)

{k: PiecesprojectedSubdivisionsNewCell[1][k].Hrepresentation() for k in PiecesprojectedSubdivisionsNewCell[1].keys()}
# {0: (An inequality (0, 1, 1, -2) x + 0 >= 0,
#   An inequality (0, 0, -1, 1) x + 0 >= 0,
#   An inequality (1, -2, 0, 1) x + 0 >= 0),
#  1: (An inequality (0, 1, 0, -1) x + 0 >= 0,
#   An inequality (1, -2, 0, 1) x + 0 >= 0,
#   An inequality (0, -1, -1, 2) x + 0 >= 0)}

{k: PiecesNewCellFacets[1][k].Hrepresentation() for k in PiecesNewCellFacets[1].keys()}
# {0: (An equation (0, 1, 1, -2) x + 0 == 0,
#   An inequality (1, 0, 2, -3) x + 0 >= 0,
#   An inequality (0, 0, -1, 1) x + 0 >= 0)}


















==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionAllxyCell3.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 3 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# Once the chambers are computed, we project back to the first 4 coordinates. We compute the pieces and check for overlaps. After turning the collection into a decomposition of Cell0, we find the facets and rays. We only consider lower dimensional faces and sample points if they are in the relative interior of the original Cell, since otherwise these points will be taken care of when analyzing the corresponding cell in the boundary.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[3]

# Cell.Hrepresentation()
# (An inequality (0, 0, 1, -1) x + 0 >= 0,
#  An inequality (1, -2, 1, 0) x + 0 >= 0,
#  An inequality (0, 1, -1, 0) x + 0 >= 0)

# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities and equalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
eqnsCell = equationsOfReembeddedPolyhedron(Cell)

# ieqsCell
# [(0, 0, 0, 1, -1, 0, 0), (0, 1, -2, 1, 0, 0, 0), (0, 0, 1, -1, 0, 0, 0)]
# eqnsCell
# []

# We re-embedd the Cell in R^6:

newCell = Polyhedron(ieqs=ieqsCell, eqns = eqnsCell)
#  newCell.Hrepresentation()
# (An inequality (0, 0, 1, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 1, -1, 0, 0, 0) x + 0 >= 0,
#  An inequality (1, -2, 1, 0, 0, 0) x + 0 >= 0)

# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[3]


###########################################################################
# Compute the intersection of Cell with the Grobner fan of the projection #
###########################################################################

SubdivisionsNewCell= computeSubdivisionsOfTypeConeByGrobnerFan(newCell,PolyMaximalConesGfmDict)


# We record the output:
# SubdivisionsNewCell
# ([0, 1, 4, 5, 7, 8, 9, 10],
#  [A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line])



# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesNewCell = findRaysPiecesSamplePoint(SubdivisionsNewCell[1])

# We record the output:
# # PiecesNewCell
# ({0: [[0, 0, 0, 0, 10, -17],
#    [0, 0, 0, -27, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [27, 0, -27, -27, 29, -25],
#    [27, 0, 0, 0, 29, 2]],
#   1: [[27, 0, 0, 0, 5, 5],
#    [0, 0, 0, 0, -17, 10],
#    [9, 9, 9, 0, 5, 5],
#    [0, 0, 0, 0, -1, -1],
#    [54, 27, 0, 0, 22, 22]],
#   2: [[27, 27, 27, 0, 29, 29],
#    [0, 0, 0, 0, 1, 1],
#    [27, 0, 0, 0, 5, 5],
#    [54, 27, 0, 0, 29, 29],
#    [0, 0, 0, 0, -17, 10]],
#   3: [[-2, -2, -2, -29, 0, 0],
#    [22, -5, -5, -5, 0, 0],
#    [17, 17, 17, 17, 0, 27],
#    [4, 4, 4, -5, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [25, -2, -29, -29, 0, 0]],
#   4: [[-2, -2, -2, -29, 0, 0],
#    [-2, -29, -56, -56, 0, -54],
#    [-10, -10, -10, -10, 0, -27],
#    [-5, -5, -5, -32, 0, -27],
#    [22, -5, -5, -5, 0, 0],
#    [-2, -29, -29, -29, 0, -27]],
#   5: [[54, 27, 0, 0, 56, 2],
#    [0, 0, 0, 0, 10, -17],
#    [27, 0, 0, 0, 5, 5],
#    [0, 0, 0, 0, -1, -1],
#    [54, 27, 0, 0, 22, 22],
#    [9, 9, 9, 0, 5, 5],
#    [27, 27, 27, 0, 32, 5]],
#   6: [[52, 25, -2, -2, 54, 0],
#    [-2, -2, -2, -29, 0, 0],
#    [22, -5, -5, -5, 0, 0],
#    [4, 4, 4, -5, 0, 0],
#    [22, 22, 22, -5, 27, 0],
#    [32, 5, -22, -22, 0, 0],
#    [25, -2, -29, -29, 0, 0]],
#   7: [[-2, -2, -2, -29, 0, 0],
#    [-2, -29, -56, -56, 0, -54],
#    [-1, -1, -1, -1, 0, 0],
#    [25, -2, -29, -29, 0, 0],
#    [22, -5, -5, -5, 0, 0],
#    [-2, -29, -29, -29, 0, -27]]},
#  {0: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   1: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   2: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   3: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   4: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   5: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   6: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 7 rays, 1 line,
#   7: A 6-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line},
#  {0: [108, 0, -54, -108, 142, -74],
#   1: [180, 72, 18, 0, 28, 82],
#   2: [216, 108, 54, 0, 94, 148],
#   3: [196, 34, -74, -146, 0, 54],
#   4: [2, -160, -214, -322, 0, -270],
#   5: [342, 180, 72, 0, 258, 42],
#   6: [310, 94, -68, -194, 162, 0],
#   7: [80, -136, -244, -298, 0, -162]})


# We check the lineality space is always the all ones vector:
# set([tuple(PiecesNewCell[-2][k].lines()[0].vector()) for k in PiecesNewCell[-2].keys()])
# {(1, 1, 1, 1, 1, 1)}

# We record the sample points to compute the leading terms:

allWeightsMxlCell = PiecesNewCell[-1]


###########################
# Projection of Polytopes #
###########################

# We compute the projection away from x,y for all the chambers.

projectedChambers= {k: projectPolyhedra(SubdivisionsNewCell[1][k]) for k in range(len(SubdivisionsNewCell[1]))}

noRepetedProjectedChambers = list(set(projectedChambers.values()))

projectedSubdivisionsNewCell = (range(len(noRepetedProjectedChambers)), noRepetedProjectedChambers)

len(projectedSubdivisionsNewCell[1])
1

# We check that all polytopes project to the Cell. Therefore, there is only one possible subdivision!

# Cell == projectedSubdivisionsNewCell[1][0]
# True


trueSubdivision = [[0],[Cell]]


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesprojectedSubdivisionsNewCell = findRaysPiecesSamplePoint(trueSubdivision[1])

# # We record the output
# PiecesprojectedSubdivisionsNewCell
# ({0: [[2, 1, 0, 0], [1, 0, 0, 0], [1, 1, 1, 0]]},
#  {0: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line},
#  {0: [8, 4, 2, 0]})



# # We record the sample points to compute the leading terms:
# PiecesprojectedSubdivisionsNewCell[-1]
# {0: [8, 4, 2, 0]}

allWeightsProjectedChambers = PiecesprojectedSubdivisionsNewCell[-1]


###########################
# Lower dimensional Cones #
###########################

# There are none.


###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsProjectedChambers.values() 

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -2, -3, -4]]

  
#############################
# H-representation of Cells #
#############################

# We record the H-representation of all the pieces of the subdivision (for all dimensions) lying in the relative interior of the cell)

{k: PiecesprojectedSubdivisionsNewCell[1][k].Hrepresentation() for k in PiecesprojectedSubdivisionsNewCell[1].keys()}

# {0: (An inequality (0, 1, -1, 0) x + 0 >= 0,
#   An inequality (0, 0, 1, -1) x + 0 >= 0,
#   An inequality (1, -2, 1, 0) x + 0 >= 0)}


























==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionAllxyCell4.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 4 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# Once the chambers are computed, we project back to the first 4 coordinates. We compute the pieces and check for overlaps. After turning the collection into a decomposition of Cell0, we find the facets and rays. We only consider lower dimensional faces and sample points if they are in the relative interior of the original Cell, since otherwise these points will be taken care of when analyzing the corresponding cell in the boundary.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[4]

# Cell.Hrepresentation()
# (An equation (0, 0, 1, -1) x + 0 == 0,
#  An inequality (1, -1, 0, 0) x + 0 >= 0,
#  An inequality (-1, 2, -1, 0) x + 0 >= 0)

# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities and equalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
eqnsCell = equationsOfReembeddedPolyhedron(Cell)
# ieqsCell
# [(0, 1, -1, 0, 0, 0, 0), (0, -1, 2, -1, 0, 0, 0)]
# eqnsCell
# [(0, 0, 0, 1, -1, 0, 0)]


# We re-embedd the Cell in R^6:

newCell = Polyhedron(ieqs=ieqsCell, eqns = eqnsCell)
# newCell.Hrepresentation()
# (An equation (0, 0, 1, -1, 0, 0) x + 0 == 0,
#  An inequality (-1, 2, -1, 0, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[4]

# PolyMaximalConesGfmDict.keys()
# [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15]

###########################################################################
# Compute the intersection of Cell with the Grobner fan of the projection #
###########################################################################


SubdivisionsNewCell= computeSubdivisionsOfTypeConeByGrobnerFan(newCell,PolyMaximalConesGfmDict)


# We record the output:
# SubdivisionsNewCell
# ([2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14],
#  [A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line])


# Change the Subdivisions, so that we don't have the maximal cells, but their intersection with newCell


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesNewCell = findRaysPiecesSamplePoint(SubdivisionsNewCell[1])

# We record the output:
# PiecesNewCell
# ({0: [[27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, -27, -27, 7, -20],
#    [0, 0, -9, -9, 8, -10]],
#   1: [[27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, -27, -27, 7, -20],
#    [0, 0, -9, -9, 8, -10]],
#   2: [[0, 0, 0, 0, -17, 10],
#    [0, 0, 0, 0, -1, -1],
#    [27, 0, -27, -27, -5, -5],
#    [0, 0, -27, -27, -10, -10]],
#   3: [[0, 0, 0, 0, 1, 1],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, -9, -9, 8, -10],
#    [0, 0, 0, 0, 10, -17]],
#   4: [[0, 0, 0, 0, 1, 1],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, -9, -9, 8, -10],
#    [0, 0, 0, 0, 10, -17]],
#   5: [[0, 0, 0, 0, 1, 1],
#    [0, 0, -9, -9, -1, -1],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, -9, -9, 8, -10],
#    [0, 0, -27, -27, 7, -20]],
#   6: [[0, 0, 0, 0, 1, 1],
#    [9, 9, 0, 0, 8, 8],
#    [54, 27, 0, 0, 29, 29],
#    [0, 0, 0, 0, -17, 10]],
#   7: [[1, 1, -8, -8, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [10, 10, -17, -17, 0, 0],
#    [-10, -10, -10, -10, -27, 0],
#    [25, -2, -29, -29, 0, 0]],
#   8: [[52, 25, -2, -2, 54, 0],
#    [17, 17, 17, 17, 27, 0],
#    [20, 20, -7, -7, 27, 0],
#    [10, 10, -17, -17, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [1, 1, 1, 1, 0, 0]],
#   9: [[54, 27, 0, 0, 56, 2],
#    [27, 27, 0, 0, 34, 7],
#    [27, 27, 0, 0, 17, 17],
#    [54, 27, 0, 0, 22, 22],
#    [54, 27, 0, 0, 29, 29],
#    [9, 9, 0, 0, 8, 8]],
#   10: [[52, 25, -2, -2, 54, 0],
#    [-1, -1, -1, -1, 0, 0],
#    [1, 1, -8, -8, 0, 0],
#    [25, -2, -29, -29, 0, 0]]},
#  {0: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   1: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   2: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   3: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   4: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   5: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   6: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   7: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   8: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   9: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   10: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line},
#  {0: [54, 0, -126, -126, 108, -144],
#   1: [54, 0, -126, -126, 108, -144],
#   2: [54, 0, -108, -108, -66, -12],
#   3: [54, 0, -72, -72, 96, -102],
#   4: [54, 0, -72, -72, 96, -102],
#   5: [54, 0, -144, -144, 88, -110],
#   6: [126, 72, 0, 0, 42, 96],
#   7: [116, 8, -172, -172, -54, 0],
#   8: [264, 156, -60, -60, 216, 0],
#   9: [450, 288, 0, 0, 332, 170],
#   10: [154, 46, -80, -80, 108, 0]})


# We check the lineality space is always the all ones vector:
# set([tuple(PiecesNewCell[-2][k].lines()[0].vector()) for k in PiecesNewCell[-2].keys()])
# {(1, 1, 1, 1, 1, 1)}

# We record the sample points to compute the leading terms:

allWeightsMxlCell = PiecesNewCell[-1]


###########################
# Projection of Polytopes #
###########################

# We compute the projection away from x,y for all the chambers.

projectedChambers= {k: projectPolyhedra(SubdivisionsNewCell[1][k]) for k in range(len(SubdivisionsNewCell[1]))}

noRepetedProjectedChambers = list(set(projectedChambers.values()))

projectedSubdivisionsNewCell = (range(len(noRepetedProjectedChambers)), noRepetedProjectedChambers)

len(projectedSubdivisionsNewCell[1])
1

# We check that all polytopes project to the Cell. Therefore, there is only one possible subdivision!

# Cell == projectedSubdivisionsNewCell[1][0]
# True


trueSubdivision = [[0],[Cell]]


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesprojectedSubdivisionsNewCell = findRaysPiecesSamplePoint(trueSubdivision[1])

# # We record the output
# PiecesprojectedSubdivisionsNewCell
# ({0: [[1, 1, 0, 0], [2, 1, 0, 0]]},
#  {0: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line},
#  {0: [6, 4, 0, 0]})

# # We record the sample points to compute the leading terms:
# PiecesprojectedSubdivisionsNewCell[-1]
# {0: [6, 4, 0, 0]}


allWeightsProjectedChambers = PiecesprojectedSubdivisionsNewCell[-1]


###########################
# Lower dimensional Cones #
###########################

# There are none.


###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsProjectedChambers.values() 

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -1, -3, -3]]


#############################
# H-representation of Cells #
#############################

# We record the H-representation of all the pieces of the subdivision (for all dimensions) lying in the relative interior of the cell)

{k: PiecesprojectedSubdivisionsNewCell[1][k].Hrepresentation() for k in PiecesprojectedSubdivisionsNewCell[1].keys()}
# {0: (An equation (0, 0, 1, -1) x + 0 == 0,
#   An inequality (1, -1, 0, 0) x + 0 >= 0,
#   An inequality (-1, 2, -1, 0) x + 0 >= 0)}
















==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionAllxyCell5.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 5 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# Once the chambers are computed, we project back to the first 4 coordinates. We compute the pieces and check for overlaps. After turning the collection into a decomposition of Cell0, we find the facets and rays. We only consider lower dimensional faces and sample points if they are in the relative interior of the original Cell, since otherwise these points will be taken care of when analyzing the corresponding cell in the boundary.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[5]

# Cell.Hrepresentation()
# (An equation (1, -2, 1, 0) x + 0 == 0,
#  An inequality (1, 0, -1, 0) x + 0 >= 0,
#  An inequality (0, 0, 1, -1) x + 0 >= 0)
# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities and equalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
eqnsCell = equationsOfReembeddedPolyhedron(Cell)

# ieqsCell
# [(0, 1, 0, -1, 0, 0, 0), (0, 0, 0, 1, -1, 0, 0)]
# eqnsCell
# [(0, 1, -2, 1, 0, 0, 0)]

# We re-embedd the Cell in R^6:

newCell = Polyhedron(ieqs=ieqsCell, eqns = eqnsCell)
#  newCell.Hrepresentation()
# (An equation (1, -2, 1, 0, 0, 0) x + 0 == 0,
#  An inequality (-1, 2, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[5]


###########################################################################
# Compute the intersection of Cell with the Grobner fan of the projection #
###########################################################################

SubdivisionsNewCell= computeSubdivisionsOfTypeConeByGrobnerFan(newCell,PolyMaximalConesGfmDict)


# We record the output:
# SubdivisionsNewCell
# ([1, 2, 3, 4, 7, 8, 9, 10, 11],
#  [A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line])


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesNewCell = findRaysPiecesSamplePoint(SubdivisionsNewCell[1])

# We record the output:
# PiecesNewCell
# ({0: [[0, 0, 0, 0, -17, 10],
#    [0, 0, 0, 0, -1, -1],
#    [27, 0, -27, -27, -5, -5],
#    [0, 0, 0, -9, -4, -4]],
#   1: [[0, 0, 0, -27, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [54, 27, 0, 0, 29, 29],
#    [0, 0, 0, 0, -17, 10]],
#   2: [[0, 0, 0, -27, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17]],
#   3: [[0, 0, 0, -27, 2, 2],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, 0, -27, 5, -22]],
#   4: [[27, 27, 27, 0, 29, 29],
#    [0, 0, 0, 0, -17, 10],
#    [9, 9, 9, 0, 5, 5],
#    [54, 27, 0, 0, 22, 22],
#    [54, 27, 0, 0, 29, 29]],
#   5: [[0, 0, 0, -27, 2, 2],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, 0, -27, 5, -22]],
#   6: [[-2, -29, -56, -56, 0, -54],
#    [-10, -10, -10, -10, 0, -27],
#    [-5, -5, -5, -32, 0, -27],
#    [32, 5, -22, -22, 0, 0],
#    [4, 4, 4, -5, 0, 0],
#    [1, 1, 1, 1, 0, 0]],
#   7: [[-2, -29, -56, -56, 0, -54],
#    [-2, -2, -2, -29, 0, 0],
#    [-5, -5, -5, -32, 0, -27],
#    [4, 4, 4, -5, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [25, -2, -29, -29, 0, 0]],
#   8: [[0, 0, 0, -27, 2, 2],
#    [54, 27, 0, 0, 56, 2],
#    [0, 0, 0, 0, 1, 1],
#    [54, 27, 0, 0, 29, 29]]},
#  {0: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   1: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   2: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   3: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   4: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   5: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   6: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   7: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   8: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line},
#  {0: [54, 0, -54, -72, -54, 0],
#   1: [108, 54, 0, -54, 30, 84],
#   2: [54, 0, -54, -108, 84, -78],
#   3: [54, 0, -54, -162, 92, -124],
#   4: [288, 180, 72, 0, 136, 190],
#   5: [54, 0, -54, -162, 92, -124],
#   6: [40, -68, -176, -248, 0, -216],
#   7: [104, -58, -220, -346, 0, -162],
#   8: [216, 108, 0, -54, 176, 68]})


# We check the lineality space is always the all ones vector:
# set([tuple(PiecesNewCell[-2][k].lines()[0].vector()) for k in PiecesNewCell[-2].keys()])
# {(1, 1, 1, 1, 1, 1)}

# We record the sample points to compute the leading terms:

allWeightsMxlCell = PiecesNewCell[-1]


###########################
# Projection of Polytopes #
###########################

# We compute the projection away from x,y for all the chambers.

projectedChambers= {k: projectPolyhedra(SubdivisionsNewCell[1][k]) for k in range(len(SubdivisionsNewCell[1]))}

noRepetedProjectedChambers = list(set(projectedChambers.values()))

projectedSubdivisionsNewCell = (range(len(noRepetedProjectedChambers)), noRepetedProjectedChambers)

len(projectedSubdivisionsNewCell[1])
1

# We check that all polytopes project to the Cell. Therefore, there is only one possible subdivision!

# Cell == projectedSubdivisionsNewCell[1][0]
# True

trueSubdivision = [[0],[Cell]]


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesprojectedSubdivisionsNewCell = findRaysPiecesSamplePoint(trueSubdivision[1])

# # We record the output
# PiecesprojectedSubdivisionsNewCell
# ({0: [[1, 1, 1, 0], [2, 1, 0, 0]]},
#  {0: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line},
#  {0: [6, 4, 2, 0]})

# # We record the sample points to compute the leading terms:
# PiecesprojectedSubdivisionsNewCell[-1]
# {0: [6, 4, 2, 0]}


allWeightsProjectedChambers = PiecesprojectedSubdivisionsNewCell[-1]


###########################
# Lower dimensional Cones #
###########################

# There are none.


###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsProjectedChambers.values() 

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -1, -2, -3]]


#############################
# H-representation of Cells #
#############################

# We record the H-representation of all the pieces of the subdivision (for all dimensions) lying in the relative interior of the cell)

{k: PiecesprojectedSubdivisionsNewCell[1][k].Hrepresentation() for k in PiecesprojectedSubdivisionsNewCell[1].keys()}
# {0: (An equation (1, -2, 1, 0) x + 0 == 0,
#   An inequality (1, 0, -1, 0) x + 0 >= 0,
#   An inequality (0, 0, 1, -1) x + 0 >= 0)}








==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionAllxyCell6.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 6 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# Once the chambers are computed, we project back to the first 4 coordinates. We compute the pieces and check for overlaps. After turning the collection into a decomposition of Cell0, we find the facets and rays. We only consider lower dimensional faces and sample points if they are in the relative interior of the original Cell, since otherwise these points will be taken care of when analyzing the corresponding cell in the boundary.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[6]

# Cell.Hrepresentation()
# (An equation (0, 0, 1, -1) x + 0 == 0,
#  An inequality (1, -2, 0, 1) x + 0 >= 0,
#  An inequality (0, 1, 0, -1) x + 0 >= 0)

# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities and equalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
eqnsCell = equationsOfReembeddedPolyhedron(Cell)

# ieqsCell
# [(0, 1, -2, 0, 1, 0, 0), (0, 0, 1, 0, -1, 0, 0)]
# eqnsCell
# [(0, 0, 0, 1, -1, 0, 0)]


# We re-embedd the Cell in R^6:

newCell = Polyhedron(ieqs=ieqsCell, eqns = eqnsCell)
#  newCell.Hrepresentation()
# (An equation (0, 0, 1, -1, 0, 0) x + 0 == 0,
#  An inequality (0, 1, -1, 0, 0, 0) x + 0 >= 0,
#  An inequality (1, -2, 1, 0, 0, 0) x + 0 >= 0)

# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[6]


###########################################################################
# Compute the intersection of Cell with the Grobner fan of the projection #
###########################################################################

SubdivisionsNewCell= computeSubdivisionsOfTypeConeByGrobnerFan(newCell,PolyMaximalConesGfmDict)


# We record the output:
# SubdivisionsNewCell
# ([0, 1, 4, 6, 7, 8, 9, 10, 11, 13],
#  [A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line])


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesNewCell = findRaysPiecesSamplePoint(SubdivisionsNewCell[1])
	      
# We record the output:
# PiecesNewCell
# ({0: [[27, 0, 0, 0, 5, 5],
#    [0, 0, 0, 0, -17, 10],
#    [0, 0, 0, 0, -1, -1],
#    [27, 0, -27, -27, -5, -5]],
#   1: [[0, 0, 0, 0, 1, 1],
#    [0, 0, 0, 0, 10, -17],
#    [27, 0, -27, -27, 29, -25],
#    [27, 0, 0, 0, 29, 2]],
#   2: [[0, 0, 0, 0, 1, 1],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [27, 0, 0, 0, 29, 2]],
#   3: [[27, 0, 0, 0, 5, 5],
#    [0, 0, 0, 0, -17, 10],
#    [27, 0, -27, -27, -5, -5],
#    [27, 0, -27, -27, 2, 2]],
#   4: [[-1, -1, -1, -1, 0, 0],
#    [-10, -10, -10, -10, -27, 0],
#    [25, -2, -29, -29, 0, 0],
#    [22, -5, -5, -5, 0, 0]],
#   5: [[27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [27, 0, 0, 0, 5, 5],
#    [27, 0, -27, -27, -5, -5],
#    [0, 0, 0, 0, -1, -1]],
#   6: [[52, 25, -2, -2, 54, 0],
#    [17, 17, 17, 17, 27, 0],
#    [22, -5, -5, -5, 0, 0],
#    [25, -2, -2, -2, 27, 0]],
#   7: [[52, 25, -2, -2, 54, 0],
#    [17, 17, 17, 17, 27, 0],
#    [22, -5, -5, -5, 0, 0],
#    [25, -2, -2, -2, 27, 0]],
#   8: [[52, 25, -2, -2, 54, 0],
#    [22, -5, -5, -5, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [25, -2, -29, -29, 0, 0]],
#   9: [[27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 1, 1],
#    [27, 0, 0, 0, 29, 2],
#    [27, 0, 0, 0, 5, 5],
#    [27, 0, -27, -27, 2, 2]]},
#  {0: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   1: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   2: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   3: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   4: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   5: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   6: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   7: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   8: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   9: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line},
#  {0: [108, 0, -54, -54, -36, 18],
#   1: [108, 0, -54, -54, 138, -78],
#   2: [108, 0, -54, -54, 138, -78],
#   3: [162, 0, -108, -108, -30, 24],
#   4: [72, -36, -90, -90, -54, 0],
#   5: [162, 0, -108, -108, 76, -86],
#   6: [232, 70, 16, 16, 216, 0],
#   7: [232, 70, 16, 16, 216, 0],
#   8: [262, 46, -116, -116, 108, 0],
#   9: [216, 0, -108, -108, 132, -30]})

# We check the lineality space is always the all ones vector:
# set([tuple(PiecesNewCell[-2][k].lines()[0].vector()) for k in PiecesNewCell[-2].keys()])
# {(1, 1, 1, 1, 1, 1)}

# We record the sample points to compute the leading terms:

allWeightsMxlCell = PiecesNewCell[-1]


###########################
# Projection of Polytopes #
###########################

# We compute the projection away from x,y for all the chambers.

projectedChambers= {k: projectPolyhedra(SubdivisionsNewCell[1][k]) for k in range(len(SubdivisionsNewCell[1]))}

noRepetedProjectedChambers = list(set(projectedChambers.values()))

projectedSubdivisionsNewCell = (range(len(noRepetedProjectedChambers)), noRepetedProjectedChambers)

len(projectedSubdivisionsNewCell[1])
1

# We check that all polytopes project to the Cell. Therefore, there is only one possible subdivision!

# Cell == projectedSubdivisionsNewCell[1][0]
# True


trueSubdivision = [[0],[Cell]]


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesprojectedSubdivisionsNewCell = findRaysPiecesSamplePoint(trueSubdivision[1])

# # We record the output
# PiecesprojectedSubdivisionsNewCell
# ({0: [[2, 1, 0, 0], [1, 0, 0, 0]]},
#  {0: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line},
#  {0: [6, 2, 0, 0]})

# # We record the sample points to compute the leading terms:
# PiecesprojectedSubdivisionsNewCell[-1]
# {0: [6, 2, 0, 0]})

allWeightsProjectedChambers = PiecesprojectedSubdivisionsNewCell[-1]


###########################
# Lower dimensional Cones #
###########################

# There are none.


###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsProjectedChambers.values() 

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -2, -3, -3]]

#############################
# H-representation of Cells #
#############################

# We record the H-representation of all the pieces of the subdivision (for all dimensions) lying in the relative interior of the cell)

{k: PiecesprojectedSubdivisionsNewCell[1][k].Hrepresentation() for k in PiecesprojectedSubdivisionsNewCell[1].keys()}
# {0: (An equation (0, 0, 1, -1) x + 0 == 0,
#   An inequality (0, 1, -1, 0) x + 0 >= 0,
#   An inequality (1, -2, 1, 0) x + 0 >= 0)}














==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionAllxyCell7.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 7 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# Once the chambers are computed, we project back to the first 4 coordinates. We compute the pieces and check for overlaps. After turning the collection into a decomposition of Cell0, we find the facets and rays. We only consider lower dimensional faces and sample points if they are in the relative interior of the original Cell, since otherwise these points will be taken care of when analyzing the corresponding cell in the boundary.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[7]

# Cell.Hrepresentation()
# (An equation (1, -2, 0, 1) x + 0 == 0,
#  An inequality (1, -1, 0, 0) x + 0 >= 0,
#  An inequality (-1, 2, -1, 0) x + 0 >= 0)

# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
eqnsCell = equationsOfReembeddedPolyhedron(Cell)

# ieqsCell
# [(0, 1, -1, 0, 0, 0, 0), (0, -1, 2, -1, 0, 0, 0)]
# eqnsCell
# [(0, 1, -2, 0, 1, 0, 0)]

# We re-embedd the Cell in R^6:

newCell = Polyhedron(ieqs=ieqsCell, eqns = eqnsCell)
#  newCell.Hrepresentation()
# (An equation (1, -2, 0, 1, 0, 0) x + 0 == 0,
#  An inequality (-1, 2, -1, 0, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[7]


###########################################################################
# Compute the intersection of Cell with the Grobner fan of the projection #
###########################################################################

SubdivisionsNewCell= computeSubdivisionsOfTypeConeByGrobnerFan(newCell,PolyMaximalConesGfmDict)


# We record the output:
# SubdivisionsNewCell
# ([0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12],
#  [A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line])



# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesNewCell = findRaysPiecesSamplePoint(SubdivisionsNewCell[1])

# We record the output:
# PiecesNewCell
# ({0: [[0, 0, -27, 0, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17]],
#   1: [[0, 0, -27, 0, 2, 2],
#    [0, 0, -27, 0, -5, -5],
#    [0, 0, 0, 0, -17, 10],
#    [9, 0, -18, -9, -1, -1]],
#   2: [[0, 0, -27, 0, 2, 2],
#    [0, 0, 0, 0, 1, 1],
#    [27, 0, -27, -27, 2, 2],
#    [9, 0, -18, -9, -1, -1],
#    [0, 0, 0, 0, -17, 10]],
#   3: [[0, 0, -27, 0, -5, -5],
#    [0, 0, 0, 0, -1, -1],
#    [27, 0, -27, -27, -5, -5],
#    [9, 0, -18, -9, -1, -1],
#    [0, 0, 0, 0, -17, 10]],
#   4: [[0, 0, 0, 0, -17, 10],
#    [54, 27, 0, 0, 22, 22],
#    [54, 27, 0, 0, 29, 29],
#    [18, 9, -9, 0, 8, 8]],
#   5: [[0, 0, -27, 0, 2, 2],
#    [0, 0, 0, 0, 10, -17],
#    [27, 0, -27, -27, 29, -25],
#    [0, 0, -27, 0, -5, -5]],
#   6: [[27, 0, -27, -27, 29, -25],
#    [0, 0, 0, 0, 10, -17],
#    [0, 0, -27, 0, 2, 2],
#    [0, 0, -27, 0, -5, -5]],
#   7: [[-2, -29, -56, -56, 0, -54],
#    [32, 5, -22, -22, 0, 0],
#    [10, 1, -17, -8, 0, 0],
#    [25, -2, -29, -29, 0, 0]],
#   8: [[-2, -29, -56, -56, 0, -54],
#    [5, 5, -22, 5, 0, 0],
#    [-10, -10, -10, -10, 0, -27],
#    [1, 1, 1, 1, 0, 0],
#    [32, 5, -22, -22, 0, 0],
#    [10, 1, -17, -8, 0, 0]],
#   9: [[27, 27, 0, 27, 29, 29],
#    [54, 27, 0, 0, 56, 2],
#    [0, 0, 0, 0, 1, 1],
#    [54, 27, 0, 0, 29, 29],
#    [27, 18, 0, 9, 17, 17]],
#   10: [[-2, -29, -56, -56, 0, -54],
#    [5, 5, -22, 5, 0, 0],
#    [-2, -2, -29, -2, 0, 0],
#    [10, 1, -17, -8, 0, 0]]},
#  {0: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   1: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   2: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   3: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   4: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   5: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   6: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   7: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   8: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 6 rays, 1 line,
#   9: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 5 rays, 1 line,
#   10: A 5-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line},
#  {0: [54, 0, -108, -54, 84, -78],
#   1: [18, 0, -144, -18, -42, 12],
#   2: [72, 0, -144, -72, -26, 28],
#   3: [72, 0, -144, -72, -58, -4],
#   4: [252, 126, -18, 0, 84, 138],
#   5: [54, 0, -162, -54, 72, -90],
#   6: [54, 0, -162, -54, 72, -90],
#   7: [130, -50, -248, -230, 0, -108],
#   8: [72, -54, -252, -180, 0, -162],
#   9: [324, 198, 0, 72, 264, 156],
#   10: [22, -50, -248, -122, 0, -108]})

# We check the lineality space is always the all ones vector:
# set([tuple(PiecesNewCell[-2][k].lines()[0].vector()) for k in PiecesNewCell[-2].keys()])
# {(1, 1, 1, 1, 1, 1)}

# We record the sample points to compute the leading terms:

allWeightsMxlCell = PiecesNewCell[-1]


###########################
# Projection of Polytopes #
###########################

# We compute the projection away from x,y for all the chambers.

projectedChambers= {k: projectPolyhedra(SubdivisionsNewCell[1][k]) for k in range(len(SubdivisionsNewCell[1]))}

noRepetedProjectedChambers = list(set(projectedChambers.values()))

projectedSubdivisionsNewCell = (range(len(noRepetedProjectedChambers)), noRepetedProjectedChambers)

len(projectedSubdivisionsNewCell[1])
3

# # We verify the identifications of chambers with the desired projections
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[0]]
# [4,7]
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[1]]
# [0, 2, 3, 5, 6, 8, 9, 10]
# [k for k in projectedChambers.keys() if projectedChambers[k] == noRepetedProjectedChambers[2]]
# [1]


# There are overlaps between the pieces of the subdivision, so we must compute the overlaps and subdivide accordingly. Since there are 4 pieces, we can do this by hand.

# We first check that the middle piece is the whole Cell
# Cell == projectedSubdivisionsNewCell[1][1]
# True

# Cell == projectedSubdivisionsNewCell[1][0]
# False
# Cell == projectedSubdivisionsNewCell[1][2]
# False

P0 = projectedSubdivisionsNewCell[1][0]
P1 = projectedSubdivisionsNewCell[1][2]

# P0 + P1 == Cell
# True

# The two pieces intersect in a common face:
# P0.intersection(P1).dim()
# 2


trueSubdivision = [[0,2],[P0,P1]]


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesprojectedSubdivisionsNewCell = findRaysPiecesSamplePoint(trueSubdivision[1])

# # We record the output
# PiecesprojectedSubdivisionsNewCell
# ({0: [[2, 1, 0, 0], [2, 1, -1, 0]], 1: [[0, 0, -1, 0], [2, 1, -1, 0]]},
#  {0: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   1: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line},
#  {0: [8, 4, -2, 0], 1: [4, 2, -4, 0]})


# # We record the sample points to compute the leading terms:
# PiecesprojectedSubdivisionsNewCell[-1]
# {0: [8, 4, -2, 0], 1: [4, 2, -4, 0]})

allWeightsProjectedChambers = PiecesprojectedSubdivisionsNewCell[-1]


###########################
# Lower dimensional Cones #
###########################

newCellFacets = computeFacets(trueSubdivision)

# # We record the output
# newCellFacets
# ([(0, 1)],
#  [A 2-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 1 ray, 1 line])


# We compute the pieces of the newSubdivision and sample points to compute the leading terms:

PiecesNewCellFacets = findRaysPiecesSamplePoint(newCellFacets[1])

# We record the output
# PiecesNewCellFacets
# ({0: [[1, 0, -2, -1]]},
#  {0: A 2-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 1 ray, 1 line},
#  {0: [2, 0, -4, -2]})

# We record the sample points:

AllWeightsProjectedFacets = PiecesNewCellFacets[-1]

# The rays will be in a facet of Cell2, so we need not analyze them now.

###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsProjectedChambers.values() + AllWeightsProjectedFacets.values()

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -2, -5, -4],
#  [0, -1, -4, -2],
#  [0, -1, -3, -2]]


#############################
# H-representation of Cells #
#############################

# We record the H-representation of all the pieces of the subdivision (for all dimensions) lying in the relative interior of the cell)

{k: PiecesprojectedSubdivisionsNewCell[1][k].Hrepresentation() for k in PiecesprojectedSubdivisionsNewCell[1].keys()}
# {0: (An equation (1, -2, 0, 1) x + 0 == 0,
#   An inequality (2, -3, 1, 0) x + 0 >= 0,
#   An inequality (-1, 2, -1, 0) x + 0 >= 0),
#  1: (An equation (1, -2, 0, 1) x + 0 == 0,
#   An inequality (1, -1, 0, 0) x + 0 >= 0,
#   An inequality (-2, 3, -1, 0) x + 0 >= 0)}

{k: PiecesNewCellFacets[1][k].Hrepresentation() for k in PiecesNewCellFacets[1].keys()}
# {0: (An equation (2, -3, 1, 0) x + 0 == 0,
#   An equation (1, 0, 2, -3) x + 0 == 0,
#   An inequality (1, 0, -1, 0) x + 0 >= 0)}
















==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionAllxyCell8.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 8 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# Once the chambers are computed, we project back to the first 4 coordinates. We compute the pieces and check for overlaps. After turning the collection into a decomposition of Cell0, we find the facets and rays. We only consider lower dimensional faces and sample points if they are in the relative interior of the original Cell, since otherwise these points will be taken care of when analyzing the corresponding cell in the boundary.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[8]

# Cell.Hrepresentation()
# (An equation (1, -2, 0, 1) x + 0 == 0,
#  An equation (0, 0, 1, -1) x + 0 == 0,
#  An inequality (1, 0, 0, -1) x + 0 >= 0)

# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities and equalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
eqnsCell = equationsOfReembeddedPolyhedron(Cell)

# ieqsCell
# [(0, 1, 0, 0, -1, 0, 0)]
# eqnsCell
# [(0, 1, -2, 0, 1, 0, 0), (0, 0, 0, 1, -1, 0, 0)]

# We re-embedd the Cell in R^6:

newCell = Polyhedron(ieqs=ieqsCell, eqns = eqnsCell)
#  newCell.Hrepresentation()
# (An equation (1, -2, 0, 1, 0, 0) x + 0 == 0,
#  An equation (1, -2, 1, 0, 0, 0) x + 0 == 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[8]


###########################################################################
# Compute the intersection of Cell with the Grobner fan of the projection #
###########################################################################

SubdivisionsNewCell= computeSubdivisionsOfTypeConeByGrobnerFan(newCell,PolyMaximalConesGfmDict)


# We record the output:
# SubdivisionsNewCell
# ([1, 4, 5, 7, 8, 12, 13, 14],
#  [A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line])


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesNewCell = findRaysPiecesSamplePoint(SubdivisionsNewCell[1])

# We record the output:
# PiecesNewCell
# ({0: [[0, 0, 0, 0, -17, 10], [0, 0, 0, 0, -1, -1], [27, 0, -27, -27, -5, -5]],
#   1: [[0, 0, 0, 0, 1, 1], [27, 0, -27, -27, 29, -25], [0, 0, 0, 0, 10, -17]],
#   2: [[0, 0, 0, 0, 1, 1], [27, 0, -27, -27, 29, -25], [0, 0, 0, 0, 10, -17]],
#   3: [[17, 17, 17, 17, 0, 27],
#    [32, 5, -22, -22, 0, 0],
#    [25, -2, -29, -29, 0, 0]],
#   4: [[0, 0, 0, 0, 1, 1], [27, 0, -27, -27, 2, 2], [0, 0, 0, 0, -17, 10]],
#   5: [[54, 27, 0, 0, 56, 2], [54, 27, 0, 0, 22, 22], [54, 27, 0, 0, 29, 29]],
#   6: [[-2, -29, -56, -56, 0, -54],
#    [-10, -10, -10, -10, 0, -27],
#    [32, 5, -22, -22, 0, 0],
#    [1, 1, 1, 1, 0, 0]],
#   7: [[-2, -29, -56, -56, 0, -54],
#    [-1, -1, -1, -1, 0, 0],
#    [25, -2, -29, -29, 0, 0]]},
#  {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   6: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 4 rays, 1 line,
#   7: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex, 3 rays, 1 line},
#  {0: [54, 0, -54, -54, -46, 8],
#   1: [54, 0, -54, -54, 80, -82],
#   2: [54, 0, -54, -54, 80, -82],
#   3: [148, 40, -68, -68, 0, 54],
#   4: [54, 0, -54, -54, -28, 26],
#   5: [324, 162, 0, 0, 214, 106],
#   6: [42, -66, -174, -174, 0, -162],
#   7: [44, -64, -172, -172, 0, -108]})



# We check the lineality space is always the all ones vector:
# set([tuple(PiecesNewCell[-2][k].lines()[0].vector()) for k in PiecesNewCell[-2].keys()])
# {(1, 1, 1, 1, 1, 1)}

# We record the sample points to compute the leading terms:

allWeightsMxlCell = PiecesNewCell[-1]


###########################
# Projection of Polytopes #
###########################

# We compute the projection away from x,y for all the chambers.

projectedChambers= {k: projectPolyhedra(SubdivisionsNewCell[1][k]) for k in range(len(SubdivisionsNewCell[1]))}

noRepetedProjectedChambers = list(set(projectedChambers.values()))

projectedSubdivisionsNewCell = (range(len(noRepetedProjectedChambers)), noRepetedProjectedChambers)

len(projectedSubdivisionsNewCell[1])
1

# We check that all polytopes project to the Cell. Therefore, there is only one possible subdivision!

# Cell == projectedSubdivisionsNewCell[1][0]
# True

trueSubdivision = [[0],[Cell]]

# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesprojectedSubdivisionsNewCell = findRaysPiecesSamplePoint(trueSubdivision[1])

# # We record the output
# PiecesprojectedSubdivisionsNewCell
# ({0: [[2, 1, 0, 0]]},
#  {0: A 2-dimensional polyhedron in ZZ^4 defined as the convex hull of 1 vertex, 1 ray, 1 line},
#  {0: [4, 2, 0, 0]})

# # We record the sample points to compute the leading terms:
# PiecesprojectedSubdivisionsNewCell[-1]
# {0: [4, 2, 0, 0]})

allWeightsProjectedChambers = PiecesprojectedSubdivisionsNewCell[-1]


###########################
# Lower dimensional Cones #
###########################

# There are none.


###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsProjectedChambers.values() 

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -1, -2, -2]]



#############################
# H-representation of Cells #
#############################

# We record the H-representation of all the pieces of the subdivision (for all dimensions) lying in the relative interior of the cell)

{k: PiecesprojectedSubdivisionsNewCell[1][k].Hrepresentation() for k in PiecesprojectedSubdivisionsNewCell[1].keys()}
# {0: (An equation (2, -3, 1, 0) x + 0 == 0,
#   An equation (1, 0, 2, -3) x + 0 == 0,
#   An inequality (1, 0, -1, 0) x + 0 >= 0)}












==> anc/supplementaryMaterial/software/ComputingNewtonSubdivisionCell0.sage <==
##################################################
# Calculations of all Newton Subdivisions Cell 0 #
##################################################

# We use the calculations of the 8 subdivisions of the TypeIICone done in "ComputingSubdivisionsCoefficientsyz.sage" in order to compute the possible Newton Subdivisions for the yz-projection on each of the 8 cells. This will detect possible subdivisions of the original 8 cells of the TypeIICone.

# The required functions are obtain by loading the following auxiliary file:
load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

AXs = [var("b5"),var("b4"),var("b34"), var("b2"), var("x"), var("y")]
RX = PolynomialRing(QQ,AXs)
KX = FractionField(R);

Rxy = PolynomialRing(QQ, [var("x"), var("y")])

###########################
# Grobner Cones and Cells #
###########################

# We load the 9 cells the variables are As = [var("b5"),var("b4"),var("b34"), var("b2")]

allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")

Cell = allPiecesTypeIICone[0]

# Cell.Hrepresentation()
# (An inequality (1, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, -1, 1) x + 0 >= 0,
#  An inequality (-1, 2, 0, -1) x + 0 >= 0)
# Cell.lines()
# (A line in the direction (1, 1, 1, 1),)

# We compute the inequalities by re-embedding in AXS
ieqsCell = inequalitiesOfReembeddedPolyhedron(Cell)
# ieqsCell
# [(0, 1, -1, 0, 0, 0, 0), (0, 0, 0, -1, 1, 0, 0), (0, -1, 2, 0, -1, 0, 0)]


# We load the Grobner fans and the Maximal Cones for all 9 cells:
allGfm =load("allGfmCells0to8.sobj")
PolyMaximalConesAllGfmDict = load("PolyMaximalConesAllGfmDict.sobj")

# We record the one we need:
PolyMaximalConesGfmDict = PolyMaximalConesAllGfmDict[0]

#################################
# Maximizing monomials per cell #
#################################

# We take the known  "vertices" of the projection and compute the induced subdivisions. For this we take the H_representation of the cell, extend with 2 coordinates 0, 0 and add the equations corresponding to the x- and y-coordinates of each vertex:

# vertex1 = [2*b2, 2*b2+2*b4+ b5, 2*b2+ 2*b4 + b5]
# vertex2 = [2*b4, 4*b4+2*b5, 4*b4+2*b5]
# vertex4 = [2*b5, 5*b5, 5*b5]
# vertex12 = [b4+b5, b5 + 3*b4, b5 + 2*b4+2*b2]
# vertex24 = [2*b4, b5+4*b4, 6*b4-b5]
diagEq = (0,0,0,0,0, 1, -1)
vertexEqs = [[diagEq, (0, 1, 2, 0, 2, -1,0)], [diagEq, (0, 2, 4, 0, 0, -1, 0)], [diagEq, (0, 5, 0, 0, 0, -1, 0)] , [(0, 1, 3,0, 0, -1,0), (0, 1, 2, 0, 2, 0, -1)]  , [(0, 1, 4, 0, 0, -1, 0), (0, -1, 6, 0, 0, 0, -1)]]

newCells = {}
for i in range(len(vertexEqs)):
    print str(i)
    newCells[i] = Polyhedron(ieqs=ieqsCell, eqns = vertexEqs[i])


###############################
# Computation of subdivisions #
###############################

# Our calculations are valid when the residue field has characteristic 0.

allSubdivisions = {}
for i in range(len(vertexEqs)):
    print str(i)
    allSubdivisions[i]= computeSubdivisionsOfTypeConeByGrobnerFan(newCells[i],PolyMaximalConesGfmDict)

# # We record the output
# allSubdivisions[0]
# ([1, 2, 3, 4, 8, 9, 10, 11],
#  [A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#   A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays])

# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesCellTypeIICone = {}
for i in range(len(vertexEqs)):
    print str(i)
    PiecesCellTypeIICone[i] = findRaysPiecesSamplePoint(allSubdivisions[i][1])

# We record the output:
# PiecesCellTypeIICone
# {0: ({0: [[17, 17, -19, -19, 13, 13],
#     [23, 23, -85, -31, 7, 7],
#     [11, 2, -16, -7, 1, 1],
#     [137, 29, -79, -79, 37, 37],
#     [11, 11, -16, -16, 1, 1],
#     [65, 11, -43, -43, 1, 1]],
#    1: [[23, 23, -85, -31, 7, 7],
#     [-5, -5, -113, -5, -25, -25],
#     [11, 11, -16, -16, 1, 1],
#     [65, 11, -43, -43, 1, 1],
#     [11, 2, -16, -7, 1, 1],
#     [-1, -1, -1, -1, -5, -5]],
#    2: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [23, 23, -85, -31, 7, 7],
#     [17, 17, -19, -19, 13, 13],
#     [11, 2, -16, -7, 1, 1],
#     [137, 29, -79, -79, 37, 37]],
#    3: [[1, 1, -53, 1, 5, 5],
#     [-5, -5, -113, -5, -25, -25],
#     [11, 2, -16, -7, 1, 1],
#     [23, 23, -85, -31, 7, 7]],
#    4: [[17, 17, -19, -19, 13, 13],
#     [23, 23, -85, -31, 7, 7],
#     [11, 2, -16, -7, 1, 1],
#     [137, 29, -79, -79, 37, 37],
#     [11, 11, -16, -16, 1, 1],
#     [65, 11, -43, -43, 1, 1]],
#    5: [[23, 23, -85, -31, 7, 7],
#     [-5, -5, -113, -5, -25, -25],
#     [65, 11, -43, -43, 1, 1],
#     [11, 2, -16, -7, 1, 1],
#     [11, 11, -16, -16, 1, 1],
#     [-1, -1, -1, -1, -5, -5]],
#    6: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [23, 23, -85, -31, 7, 7],
#     [17, 17, -19, -19, 13, 13],
#     [11, 2, -16, -7, 1, 1],
#     [137, 29, -79, -79, 37, 37]],
#    7: [[1, 1, -53, 1, 5, 5],
#     [-5, -5, -113, -5, -25, -25],
#     [11, 2, -16, -7, 1, 1],
#     [23, 23, -85, -31, 7, 7]]},
#   {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    6: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    7: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays},
#   {0: [528, 186, -516, -390, 120, 120],
#    1: [208, 82, -548, -206, -40, -40],
#    2: [380, 146, -502, -268, 136, 136],
#    3: [60, 42, -534, -84, -24, -24],
#    4: [528, 186, -516, -390, 120, 120],
#    5: [208, 82, -548, -206, -40, -40],
#    6: [380, 146, -502, -268, 136, 136],
#    7: [60, 42, -534, -84, -24, -24]}),
#  1: ({0: [[-1, -1, -46, -46, -6, -6],
#     [-8, -8, -278, -143, -48, -48],
#     [26, -19, -109, -64, -24, -24],
#     [83, -52, -187, -187, -42, -42],
#     [-2, -2, -29, -29, -12, -12],
#     [76, -59, -194, -194, -84, -84]],
#    1: [[-8, -8, -278, -143, -48, -48],
#     [-1, -1, -28, -1, -6, -6],
#     [-2, -2, -29, -29, -12, -12],
#     [76, -59, -194, -194, -84, -84],
#     [26, -19, -109, -64, -24, -24],
#     [-1, -1, -1, -1, -6, -6]],
#    2: [[2, 2, -133, 2, 12, 12],
#     [1, 1, 1, 1, 6, 6],
#     [-8, -8, -278, -143, -48, -48],
#     [-1, -1, -46, -46, -6, -6],
#     [26, -19, -109, -64, -24, -24],
#     [83, -52, -187, -187, -42, -42]],
#    3: [[2, 2, -133, 2, 12, 12],
#     [-1, -1, -28, -1, -6, -6],
#     [26, -19, -109, -64, -24, -24],
#     [-8, -8, -278, -143, -48, -48]],
#    4: [[-1, -1, -46, -46, -6, -6],
#     [-8, -8, -278, -143, -48, -48],
#     [26, -19, -109, -64, -24, -24],
#     [83, -52, -187, -187, -42, -42],
#     [-2, -2, -29, -29, -12, -12],
#     [76, -59, -194, -194, -84, -84]],
#    5: [[-8, -8, -278, -143, -48, -48],
#     [-1, -1, -28, -1, -6, -6],
#     [76, -59, -194, -194, -84, -84],
#     [26, -19, -109, -64, -24, -24],
#     [-2, -2, -29, -29, -12, -12],
#     [-1, -1, -1, -1, -6, -6]],
#    6: [[2, 2, -133, 2, 12, 12],
#     [1, 1, 1, 1, 6, 6],
#     [-8, -8, -278, -143, -48, -48],
#     [-1, -1, -46, -46, -6, -6],
#     [26, -19, -109, -64, -24, -24],
#     [83, -52, -187, -187, -42, -42]],
#    7: [[2, 2, -133, 2, 12, 12],
#     [-1, -1, -28, -1, -6, -6],
#     [26, -19, -109, -64, -24, -24],
#     [-8, -8, -278, -143, -48, -48]]},
#   {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    6: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    7: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays},
#   {0: [348, -282, -1686, -1326, -432, -432],
#    1: [180, -180, -1278, -864, -360, -360],
#    2: [206, -154, -1504, -874, -204, -204],
#    3: [38, -52, -1096, -412, -132, -132],
#    4: [348, -282, -1686, -1326, -432, -432],
#    5: [180, -180, -1278, -864, -360, -360],
#    6: [206, -154, -1504, -874, -204, -204],
#    7: [38, -52, -1096, -412, -132, -132]}),
#  2: ({0: [[-1, -1, -37, -37, -5, -5],
#     [-2, -2, -56, -29, -10, -10],
#     [-5, -23, -59, -41, -25, -25],
#     [-25, -133, -241, -241, -125, -125],
#     [-5, -5, -59, -59, -25, -25],
#     [-8, -35, -62, -62, -40, -40]],
#    1: [[-2, -2, -56, -29, -10, -10],
#     [-5, -5, -113, -5, -25, -25],
#     [-5, -5, -59, -59, -25, -25],
#     [-8, -35, -62, -62, -40, -40],
#     [-5, -23, -59, -41, -25, -25],
#     [-1, -1, -1, -1, -5, -5]],
#    2: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [-2, -2, -56, -29, -10, -10],
#     [-1, -1, -37, -37, -5, -5],
#     [-5, -23, -59, -41, -25, -25],
#     [-25, -133, -241, -241, -125, -125]],
#    3: [[1, 1, -53, 1, 5, 5],
#     [-5, -5, -113, -5, -25, -25],
#     [-5, -23, -59, -41, -25, -25],
#     [-2, -2, -56, -29, -10, -10]],
#    4: [[-1, -1, -37, -37, -5, -5],
#     [-2, -2, -56, -29, -10, -10],
#     [-5, -23, -59, -41, -25, -25],
#     [-25, -133, -241, -241, -125, -125],
#     [-5, -5, -59, -59, -25, -25],
#     [-8, -35, -62, -62, -40, -40]],
#    5: [[-2, -2, -56, -29, -10, -10],
#     [-5, -5, -113, -5, -25, -25],
#     [-8, -35, -62, -62, -40, -40],
#     [-5, -23, -59, -41, -25, -25],
#     [-5, -5, -59, -59, -25, -25],
#     [-1, -1, -1, -1, -5, -5]],
#    6: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [-2, -2, -56, -29, -10, -10],
#     [-1, -1, -37, -37, -5, -5],
#     [-5, -23, -59, -41, -25, -25],
#     [-25, -133, -241, -241, -125, -125]],
#    7: [[1, 1, -53, 1, 5, 5],
#     [-5, -5, -113, -5, -25, -25],
#     [-5, -23, -59, -41, -25, -25],
#     [-2, -2, -56, -29, -10, -10]]},
#   {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    6: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    7: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays},
#   {0: [-92, -398, -1028, -938, -460, -460],
#    1: [-52, -142, -700, -394, -260, -260],
#    2: [-62, -314, -890, -692, -310, -310],
#    3: [-22, -58, -562, -148, -110, -110],
#    4: [-92, -398, -1028, -938, -460, -460],
#    5: [-52, -142, -700, -394, -260, -260],
#    6: [-62, -314, -890, -692, -310, -310],
#    7: [-22, -58, -562, -148, -110, -110]}),
#  3: ({0: [[2, 2, -85, 1, 8, 8],
#     [2, 2, 1, 1, 8, 8],
#     [3, 2, 1, 1, 9, 9],
#     [1, 1, -48, 1, 4, 5],
#     [3, 2, -96, 1, 9, 9],
#     [1, 1, 1, 1, 4, 5]],
#    1: [[0, 0, -1, 0, 0, 0],
#     [2, 2, -85, 1, 8, 8],
#     [1, 1, -48, 1, 4, 5],
#     [3, 2, -96, 1, 9, 9]],
#    2: [[2, 2, -85, 1, 8, 8],
#     [2, 2, 1, 1, 8, 8],
#     [169, 4, -163, -163, 181, -149],
#     [38, 1, -37, -37, 41, -34],
#     [87, 2, -85, -84, 93, -77],
#     [12, 12, -37, -37, 48, -38]],
#    3: [[-5, -5, -96, -5, -20, -25],
#     [0, 0, -1, 0, 0, 0],
#     [5, 0, -7, -5, 5, -5],
#     [17, 17, -74, -74, 68, -97],
#     [12, 12, -37, -37, 48, -38],
#     [38, 1, -37, -37, 41, -34],
#     [2, 2, -85, 1, 8, 8],
#     [87, 2, -85, -84, 93, -77]],
#    4: [[50, 1, -48, -48, 53, -44],
#     [193, 4, -185, -185, 205, -169],
#     [99, 2, -96, -95, 105, -87],
#     [87, 2, -85, -84, 93, -77],
#     [169, 4, -163, -163, 181, -149],
#     [38, 1, -37, -37, 41, -34]],
#    5: [[-1, -1, -1, -1, -4, -5],
#     [50, 1, -48, -48, 53, -44],
#     [99, 2, -96, -95, 105, -87],
#     [5, 0, -7, -5, 5, -5],
#     [87, 2, -85, -84, 93, -77],
#     [38, 1, -37, -37, 41, -34],
#     [-5, -5, -96, -5, -20, -25],
#     [17, 17, -74, -74, 68, -97]],
#    6: [[2, 2, -85, 1, 8, 8],
#     [2, 2, 1, 1, 8, 8],
#     [3, 2, 1, 1, 9, 9],
#     [3, 2, -96, 1, 9, 9],
#     [193, 4, -185, -185, 205, -169],
#     [99, 2, -96, -95, 105, -87],
#     [87, 2, -85, -84, 93, -77],
#     [169, 4, -163, -163, 181, -149]],
#    7: [[0, 0, -1, 0, 0, 0],
#     [5, 0, -7, -5, 5, -5],
#     [99, 2, -96, -95, 105, -87],
#     [87, 2, -85, -84, 93, -77],
#     [2, 2, -85, 1, 8, 8],
#     [3, 2, -96, 1, 9, 9]]},
#   {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 8 rays,
#    4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays,
#    5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 8 rays,
#    6: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 8 rays,
#    7: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 6 rays},
#   {0: [24, 20, -452, 12, 84, 88],
#    1: [12, 10, -460, 6, 42, 44],
#    2: [620, 46, -812, -638, 758, -564],
#    3: [312, 58, -844, -482, 486, -536],
#    4: [1272, 28, -1228, -1224, 1356, -1120],
#    5: [580, 34, -888, -698, 682, -748],
#    6: [1116, 40, -1416, -1046, 1236, -896],
#    7: [392, 16, -740, -364, 440, -304]}),
#  4: ({0: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [-1, -1, -37, -37, -5, -5],
#     [-2, -2, -56, -29, -10, -10],
#     [55, 1, -53, -53, 59, -49]],
#    1: [[55, 1, -53, -53, 59, -49],
#     [1, 1, -53, 1, 5, 5],
#     [-2, -2, -56, -29, -10, -10],
#     [-5, -5, -113, -5, -25, -25]],
#    2: [[55, 1, -53, -53, 59, -49],
#     [-2, -2, -56, -29, -10, -10],
#     [-1, -1, -37, -37, -5, -5],
#     [-5, -5, -59, -59, -25, -25]],
#    3: [[55, 1, -53, -53, 59, -49],
#     [-2, -2, -56, -29, -10, -10],
#     [-5, -5, -113, -5, -25, -25],
#     [-1, -1, -1, -1, -5, -5],
#     [-5, -5, -59, -59, -25, -25]],
#    4: [[1, 1, -53, 1, 5, 5],
#     [1, 1, 1, 1, 5, 5],
#     [55, 1, -53, -53, 59, -49],
#     [-2, -2, -56, -29, -10, -10],
#     [-1, -1, -37, -37, -5, -5]],
#    5: [[55, 1, -53, -53, 59, -49],
#     [1, 1, -53, 1, 5, 5],
#     [-2, -2, -56, -29, -10, -10],
#     [-5, -5, -113, -5, -25, -25]]},
#   {0: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 5 rays,
#    1: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    2: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays,
#    3: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 5 rays,
#    4: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 5 rays,
#    5: A 4-dimensional polyhedron in QQ^6 defined as the convex hull of 1 vertex and 4 rays},
#   {0: [108, 0, -396, -234, 108, -108],
#    1: [98, -10, -550, -172, 58, -158],
#    2: [94, -14, -410, -356, 38, -178],
#    3: [84, -24, -564, -294, -12, -228],
#    4: [108, 0, -396, -234, 108, -108],
#    5: [98, -10, -550, -172, 58, -158]})}


# We record the sample points to compute the leading terms:

allWeightsCellMxl = {}
for i in range(len(vertexEqs)):
    print str(i)
    allWeightsCellMxl[i] =     PiecesCellTypeIICone[i][-1]

# # We record the output:
# allWeightsCellMxl
# {0: {0: [528, 186, -516, -390, 120, 120],
#   1: [208, 82, -548, -206, -40, -40],
#   2: [380, 146, -502, -268, 136, 136],
#   3: [60, 42, -534, -84, -24, -24],
#   4: [528, 186, -516, -390, 120, 120],
#   5: [208, 82, -548, -206, -40, -40],
#   6: [380, 146, -502, -268, 136, 136],
#   7: [60, 42, -534, -84, -24, -24]},
#  1: {0: [348, -282, -1686, -1326, -432, -432],
#   1: [180, -180, -1278, -864, -360, -360],
#   2: [206, -154, -1504, -874, -204, -204],
#   3: [38, -52, -1096, -412, -132, -132],
#   4: [348, -282, -1686, -1326, -432, -432],
#   5: [180, -180, -1278, -864, -360, -360],
#   6: [206, -154, -1504, -874, -204, -204],
#   7: [38, -52, -1096, -412, -132, -132]},
#  2: {0: [-92, -398, -1028, -938, -460, -460],
#   1: [-52, -142, -700, -394, -260, -260],
#   2: [-62, -314, -890, -692, -310, -310],
#   3: [-22, -58, -562, -148, -110, -110],
#   4: [-92, -398, -1028, -938, -460, -460],
#   5: [-52, -142, -700, -394, -260, -260],
#   6: [-62, -314, -890, -692, -310, -310],
#   7: [-22, -58, -562, -148, -110, -110]},
#  3: {0: [24, 20, -452, 12, 84, 88],
#   1: [12, 10, -460, 6, 42, 44],
#   2: [620, 46, -812, -638, 758, -564],
#   3: [312, 58, -844, -482, 486, -536],
#   4: [1272, 28, -1228, -1224, 1356, -1120],
#   5: [580, 34, -888, -698, 682, -748],
#   6: [1116, 40, -1416, -1046, 1236, -896],
#   7: [392, 16, -740, -364, 440, -304]},
#  4: {0: [108, 0, -396, -234, 108, -108],
#   1: [98, -10, -550, -172, 58, -158],
#   2: [94, -14, -410, -356, 38, -178],
#   3: [84, -24, -564, -294, -12, -228],
#   4: [108, 0, -396, -234, 108, -108],
#   5: [98, -10, -550, -172, 58, -158]}}

###########################
# Lower dimensional Cones #
###########################

allSubdivisions3 = {}
for i in range(len(vertexEqs)):
    print str(i)
    allSubdivisions3[i] = computeFacets(allSubdivisions[i])

PiecesCellTypeIICone3 = {}
for i in range(len(vertexEqs)):
    print str(i)
    PiecesCellTypeIICone3[i] = findRaysPiecesSamplePoint(allSubdivisions3[i][1])


allWeightsCellFacets = {}
for i in range(len(vertexEqs)):
    print str(i)
    allWeightsCellFacets[i]= PiecesCellTypeIICone3[i][-1]

# # We record the output
# allWeightsCellFacets
# {0: {0: [220, 94, -320, -194, 20, 20],
#   1: [70, 52, -308, -74, 26, 26],
#   2: [58, 40, -428, -86, -34, -34],
#   3: [70, 52, -308, -74, 26, 26],
#   4: [376, 142, -398, -272, 116, 116],
#   5: [220, 94, -320, -194, 20, 20],
#   6: [58, 40, -428, -86, -34, -34],
#   7: [220, 94, -320, -194, 20, 20],
#   8: [376, 142, -398, -272, 116, 116],
#   9: [376, 142, -398, -272, 116, 116],
#   10: [220, 94, -320, -194, 20, 20],
#   11: [70, 52, -308, -74, 26, 26],
#   12: [58, 40, -428, -86, -34, -34],
#   13: [70, 52, -308, -74, 26, 26],
#   14: [376, 142, -398, -272, 116, 116],
#   15: [58, 40, -428, -86, -34, -34]},
#  1: {0: [184, -176, -1220, -860, -336, -336],
#   1: [40, -50, -1040, -410, -120, -120],
#   2: [34, -56, -830, -416, -156, -156],
#   3: [40, -50, -1040, -410, -120, -120],
#   4: [200, -160, -1240, -880, -240, -240],
#   5: [184, -176, -1220, -860, -336, -336],
#   6: [34, -56, -830, -416, -156, -156],
#   7: [184, -176, -1220, -860, -336, -336],
#   8: [200, -160, -1240, -880, -240, -240],
#   9: [200, -160, -1240, -880, -240, -240],
#   10: [184, -176, -1220, -860, -336, -336],
#   11: [40, -50, -1040, -410, -120, -120],
#   12: [34, -56, -830, -416, -156, -156],
#   13: [40, -50, -1040, -410, -120, -120],
#   14: [200, -160, -1240, -880, -240, -240],
#   15: [34, -56, -830, -416, -156, -156]},
#  2: {0: [-40, -130, -472, -382, -200, -200],
#   1: [-12, -48, -336, -138, -60, -60],
#   2: [-24, -60, -456, -150, -120, -120],
#   3: [-12, -48, -336, -138, -60, -60],
#   4: [-66, -318, -786, -696, -330, -330],
#   5: [-40, -130, -472, -382, -200, -200],
#   6: [-24, -60, -456, -150, -120, -120],
#   7: [-40, -130, -472, -382, -200, -200],
#   8: [-66, -318, -786, -696, -330, -330],
#   9: [-66, -318, -786, -696, -330, -330],
#   10: [-40, -130, -472, -382, -200, -200],
#   11: [-12, -48, -336, -138, -60, -60],
#   12: [-24, -60, -456, -150, -120, -120],
#   13: [-12, -48, -336, -138, -60, -60],
#   14: [-66, -318, -786, -696, -330, -330],
#   15: [-24, -60, -456, -150, -120, -120]},
#  3: {0: [12, 10, -458, 6, 42, 44],
#   1: [520, 20, -664, -490, 580, -420],
#   2: [382, 16, -724, -354, 430, -294],
#   3: [1096, 24, -1058, -1054, 1168, -964],
#   4: [548, 12, -532, -528, 584, -484],
#   5: [382, 8, -376, -368, 406, -338],
#   6: [20, 16, -358, 8, 68, 68],
#   7: [278, 34, -488, -314, 380, -282],
#   8: [10, 8, -364, 4, 34, 34],
#   9: [188, 8, -356, -176, 212, -148],
#   10: [588, 14, -570, -568, 630, -520],
#   11: [284, 30, -598, -410, 374, -476]},
#  4: {0: [108, 0, -324, -162, 108, -108],
#   1: [96, -12, -444, -174, 48, -168],
#   2: [108, 0, -324, -162, 108, -108],
#   3: [108, 0, -324, -162, 108, -108],
#   4: [104, -4, -292, -238, 88, -128],
#   5: [96, -12, -336, -282, 48, -168],
#   6: [108, 0, -324, -162, 108, -108],
#   7: [104, -4, -292, -238, 88, -128],
#   8: [96, -12, -444, -174, 48, -168]}}


########
# Rays #
########

# We consider all the rays 
allRays = {}
for i in range(len(vertexEqs)):
    allRays[i]=[]
    for r in PiecesCellTypeIICone3[i][0].keys():
    	for x in PiecesCellTypeIICone3[i][0][r]:
	    if x in allRays[i]:
	       print 'already Counted'
	    else:
		allRays[i].append(x)

# [len(x) for x in allRays.values()]
# [8, 8, 8, 16, 6]

# Discard the ones in the boundary of ThetaIICone:
relInteriorRays = {}
for i in range(len(vertexEqs)):
    relInteriorRays[i] = []
    for r in allRays[i]:
        if r[1] != r[2]:
    	   if r[1] != r[3]:
       	     if r[0] != r[1]:
	       relInteriorRays[i].append(r)	     

# [len(x) for x in relInteriorRays.values()]
# [3, 3, 3, 9, 1]

allWeightsCellRays = {}
for i in range(len(vertexEqs)):
    print str(i)
    allWeightsCellRays[i]= {k: relInteriorRays[i][k] for k in range(len(relInteriorRays[i]))}
    
###################################
# Simplify Weight vectors to Test #
###################################

allWeightsCell = {}
for i in range(len(vertexEqs)):
    allWeightsCell[i] = allWeightsCellMxl[i].values() + allWeightsCellFacets[i].values() + allWeightsCellRays[i].values()

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by taking a primitive vector. This is implemented in the function "makePrimitive"

allWeightsCellSimplified = {}
for i in range(len(vertexEqs)):
    allWeightsCellSimplified[i] = []
    for k in range(len(allWeightsCell[i])):
    	print k
    	allWeightsCellSimplified[i].append(makePrimitive(allWeightsCell[i][k]))

# [len(x) for x in allWeightsCellSimplified.values()]
# [27, 27, 27, 29, 16]

##############################################################
# Maximizing monomials for each vertex and each Sample Point #
##############################################################

# We take each Sample point for each vertex and compute the leading terms in x,y with respect to those weights:


# We load the polynomial of expected leading terms  for the cell of interest:

PolyCell =load("expectedLTPolysPerCells.sobj")[0]
 	 
allLTCell={}

for i in range(len(vertexEqs)):
    allLTCell[i]={x: LTFromWeights(PolyCell, allWeightsCellSimplified[i][x], RX) for x in range(len(allWeightsCellSimplified[i]))}




# Expectation: no cancellations occur (this should be double checked for non-maximal cells)
allLTCellMonomials={}
for i in range(len(vertexEqs)):
    print i
    allLTCellMonomials[i]={}
    for x in range(len(allWeightsCellSimplified[i])):
    	print x
        allLTCellMonomials[i][x]  = ProjectMonomials(LTFromWeights(RX(PolyCell), allWeightsCellSimplified[i][x], RX), Rxy, RX)


allLTCell[0]
{0: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 1: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 2: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 3: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 4: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 5: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 6: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 7: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 8: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 9: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 10: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 11: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 12: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 13: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 14: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 15: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 16: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 17: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 18: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 19: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 20: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 21: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 22: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 23: 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 24: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2 + 2*b5^6*b4^2*b2^2*x^2*y - 3*b5^6*b4^2*b2^2*x*y^2 + b5^6*b4^2*b2^2*y^3 + 4*b5^5*x^2*y^2 - 4*b5^5*x*y^3 + b5^5*y^4,
 25: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2,
 26: b5^8*b4^8*b34^2*b2^2*x - b5^8*b4^8*b34^2*b2^2*y + 2*b5^7*b4^6*b34^2*x*y - b5^7*b4^6*b34^2*y^2}


allLTCellMonomials
{0: {0: x*y + y^2 + x + y,
  1: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  2: x*y + y^2 + x + y,
  3: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  4: x*y + y^2 + x + y,
  5: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  6: x*y + y^2 + x + y,
  7: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  8: x*y + y^2 + x + y,
  9: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  10: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  11: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  12: x*y + y^2 + x + y,
  13: x*y + y^2 + x + y,
  14: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  15: x*y + y^2 + x + y,
  16: x*y + y^2 + x + y,
  17: x*y + y^2 + x + y,
  18: x*y + y^2 + x + y,
  19: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  20: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  21: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  22: x*y + y^2 + x + y,
  23: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  24: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3 + x*y + y^2 + x + y,
  25: x*y + y^2 + x + y,
  26: x*y + y^2 + x + y},
 1: {0: x^2*y^2 + x*y^3 + y^4,
  1: x^2*y^2 + x*y^3 + y^4,
  2: x^2*y^2 + x*y^3 + y^4,
  3: x^2*y^2 + x*y^3 + y^4,
  4: x^2*y^2 + x*y^3 + y^4,
  5: x^2*y^2 + x*y^3 + y^4,
  6: x^2*y^2 + x*y^3 + y^4,
  7: x^2*y^2 + x*y^3 + y^4,
  8: x^2*y^2 + x*y^3 + y^4,
  9: x^2*y^2 + x*y^3 + y^4,
  10: x^2*y^2 + x*y^3 + y^4,
  11: x^2*y^2 + x*y^3 + y^4,
  12: x^2*y^2 + x*y^3 + y^4,
  13: x^2*y^2 + x*y^3 + y^4,
  14: x^2*y^2 + x*y^3 + y^4,
  15: x^2*y^2 + x*y^3 + y^4,
  16: x^2*y^2 + x*y^3 + y^4,
  17: x^2*y^2 + x*y^3 + y^4,
  18: x^2*y^2 + x*y^3 + y^4,
  19: x^2*y^2 + x*y^3 + y^4,
  20: x^2*y^2 + x*y^3 + y^4,
  21: x^2*y^2 + x*y^3 + y^4,
  22: x^2*y^2 + x*y^3 + y^4,
  23: x^2*y^2 + x*y^3 + y^4,
  24: x^2*y^2 + x*y^3 + y^4,
  25: x^2*y^2 + x*y^3 + y^4,
  26: x^2*y^2 + x*y^3 + y^4},
 2: {0: x^2*y^2 + x*y^3 + y^4,
  1: x^2*y^2 + x*y^3 + y^4,
  2: x^2*y^2 + x*y^3 + y^4,
  3: x^2*y^2 + x*y^3 + y^4,
  4: x^2*y^2 + x*y^3 + y^4,
  5: x^2*y^2 + x*y^3 + y^4,
  6: x^2*y^2 + x*y^3 + y^4,
  7: x^2*y^2 + x*y^3 + y^4,
  8: x^2*y^2 + x*y^3 + y^4,
  9: x^2*y^2 + x*y^3 + y^4,
  10: x^2*y^2 + x*y^3 + y^4,
  11: x^2*y^2 + x*y^3 + y^4,
  12: x^2*y^2 + x*y^3 + y^4,
  13: x^2*y^2 + x*y^3 + y^4,
  14: x^2*y^2 + x*y^3 + y^4,
  15: x^2*y^2 + x*y^3 + y^4,
  16: x^2*y^2 + x*y^3 + y^4,
  17: x^2*y^2 + x*y^3 + y^4,
  18: x^2*y^2 + x*y^3 + y^4,
  19: x^2*y^2 + x*y^3 + y^4,
  20: x^2*y^2 + x*y^3 + y^4,
  21: x^2*y^2 + x*y^3 + y^4,
  22: x^2*y^2 + x*y^3 + y^4,
  23: x^2*y^2 + x*y^3 + y^4,
  24: x^2*y^2 + x*y^3 + y^4,
  25: x^2*y^2 + x*y^3 + y^4,
  26: x^2*y^2 + x*y^3 + y^4},
 3: {0: y^4 + y^3,
  1: y^4 + y^3,
  2: x^3*y + x^3,
  3: x^3*y + x^3,
  4: x*y + x,
  5: x^3*y + x^3,
  6: x^2*y^2 + x^2*y,
  7: x^2*y^2 + x^2*y,
  8: y^4 + y^3,
  9: x^3*y + x^2*y^2 + x^3 + x^2*y,
  10: x^2*y^2 + x^2*y,
  11: x*y + x,
  12: x*y + x,
  13: x^2*y^2 + x^2*y,
  14: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  15: x^3*y + x^3,
  16: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  17: x^3*y + x^2*y^2 + x^3 + x^2*y,
  18: x*y + x,
  19: x^3*y + x^3,
  20: x^2*y^2 + x*y^3 + y^4 + x^2*y + x*y^2 + y^3,
  21: x^3*y + x^2*y^2 + x^3 + x^2*y + x*y + x,
  22: x*y + x,
  23: x^2*y^2 + x^2*y + x*y + x,
  24: x*y + x,
  25: x^3*y + x^3 + x*y + x,
  26: x*y + x,
  27: x^4 + x^3*y + x^2*y^2 + x^3 + x^2*y,
  28: x*y + y^2 + x + y},
 4: {0: x^3*y + x^2*y^2,
  1: x^3*y + x^2*y^2,
  2: x^3*y + x^2*y^2,
  3: x^3*y + x^2*y^2,
  4: x^3*y + x^2*y^2,
  5: x^3*y + x^2*y^2,
  6: x^3*y + x^2*y^2,
  7: x^3*y + x^2*y^2,
  8: x^3*y + x^2*y^2,
  9: x^3*y + x^2*y^2,
  10: x^3*y + x^2*y^2,
  11: x^3*y + x^2*y^2,
  12: x^3*y + x^2*y^2,
  13: x^3*y + x^2*y^2,
  14: x^3*y + x^2*y^2,
  15: x^4 + x^3*y + x^2*y^2 + x^3 + x^2*y + x^2 + x*y + x}}


==> anc/supplementaryMaterial/software/ComputingSubdivisionsCoefficientsxz.sage <==
##########################################################
# Computing potential heights of xz-projections of Theta #
##########################################################

# The following script computes the Grobner fans of the coefficients of the equation g(x,z) defining the xz-projection of the hyperelliptic genus 2 curve with Theta graph as minimal skeleton.

# The input polynomials are obtained from "projectionxz.sing". The variables (x,z) are substituted for (x,y).

# Our first task is to rewrite the coefficients (by replacing a3 by a4 + a34, where x34 = a3-a4.)

# We load the auxiliary files for computation of Leading terms for weight orders and Grobner fans:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

# We take two of the branch points to be 0 and 'Infinity', so we need only consider 4 variables b5, b4, b3, and b2, giving the branch points: a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2.

As = [var("b5"),var("b4"),var("b34"), var("b2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

# Our first task is to rewrite the coefficients, by replacing a3 by a4 + a34, where a34 = a3-a4. Since the initials of a3 and a4 agree, we may assume the same happens for b3 and b4 (otherwise, we would have replaced b4 with -b4). Then, a3-a4 = (b3-b4)(b3+b4). If we write b3-b4 = b34, we get a34 = b34*(b4+2b4). 

oldAs = [var("b5"),var("b4"),var("b3"),var("b34"), var("b2")]
oldR = PolynomialRing(QQ,oldAs)
oldK = FractionField(oldR); 

# K
# Fraction Field of Multivariate Polynomial Ring in a5, a4, a3, x34, a2 over Rational Field



################
# Type II Cone #
################

# Recall: the variables of R are ordered a5,a3,a34,a2

# The following script constructs the Type II cone, with respect to the variables a5,a4,a34,a2:
# Its defining inequalities are:
# a5 - a4 >= 0
# a4 - a34>=0
# a4 - a2 >= 0
TypeIICone = Polyhedron(ieqs=[(0,1,-1,0,0),(0,0,1,-1,0),(0,0,1,0,-1)])

# TypeIICone.Hrepresentation()
# (An inequality (0, 1, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -1) x + 0 >= 0,
#  An inequality (1, -1, 0, 0) x + 0 >= 0)

# TypeIICone.rays()
# (A ray in the direction (0, -1, -1, -1),
 A ray in the direction (0, 0, 0, -1),
 A ray in the direction (0, 0, -1, 0))

# TypeIICone.lines()
# (A line in the direction (1, 1, 1, 1),)

# dim(TypeIICone)
# 4

#################################
# Coefficients of xz-projection #
#################################

# We load the relevant coefficients of the xz-projection, computed with Singular in "projectionxz.sing". WARNING: we label our variables as x, y (refering to x, z).

load("coefficientsProjectionxz.sage")

# We turn the expressions into polynomials and perform the substitution b3 = b3+b4

Mx4 = R(expand(oldR(Mx4).substitute(b3=b34+b4)))
Mx3 = R(expand(oldR(Mx3).substitute(b3=b34+b4)))
Mx2 = R(expand(oldR(Mx2).substitute(b3=b34+b4)))


# We factor each one of the above polynomials
# factor(Mx4)
# (-1) * (2*b4^2 + 2*b4*b34 + b34^2 + b2^2)

# factor(Mx3)
# b4^4 + 2*b4^3*b34 - b5^2*b34^2 + b4^2*b34^2 - b5^2*b2^2 + 2*b4^2*b2^2 + 2*b4*b34*b2^2 + b34^2*b2^2

# factor(Mx2)
# b2^2 * (2*b5^2*b4^2 - b4^4 + 2*b5^2*b4*b34 - 2*b4^3*b34 + b5^2*b34^2 - b4^2*b34^2)

###############################
# Computation of Grobner fans #
###############################

# We load the relevant dictionary of maximal cones precomputed in "GrobnerConeComputationsCoefficientxz.sage" corresponding to the common refinement of all the Groebner fans of the coefficients.

PolyMaximalConesgfmallDict = load("coefficientsxz/PolyMaximalConesgfCommonRefinementDict.sobj")


###############################
# Computation of subdivisions #
###############################

# Our calculations are valid when the residue field has characteristic 0.

# We confirm that indeed the TypeIICone is subdivided by the Grobner fan of allm.

# PolyMaximalConesAllm = PolyMaximalConesgfmallDict
# checkNoSubdivisions(TypeIICone,PolyMaximalConesAllm)
# ([10, 11, 12], False)

# Next, we compute the induced subdivisions:

Subdivisions = computeSubdivisionsOfTypeConeByGrobnerFan(TypeIICone,PolyMaximalConesAllm)

# # We record the output
# Subdivisions
# ([10, 11, 12],
#  [A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line])


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesTypeIICone = findRaysPiecesSamplePoint(Subdivisions[1])
# # We record the output
# PiecesTypeIICone
# ({0: [[0, 0, 0, -1], [1, 1, 0, 1], [2, 1, 0, 0]],
#   1: [[0, 0, -1, 0], [0, -1, -2, -2], [0, -1, -1, -1]],
#   2: [[0, 0, 0, -1], [0, -1, -1, -1], [0, -1, -2, -2]]},
#  {0: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   1: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   2: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line},
#  {0: [6, 4, 0, 0], 1: [0, -4, -8, -6], 2: [0, -4, -6, -8]})


# We record the sample points to compute the leading terms:

allWeightsMxl = PiecesTypeIICone[-1]


###########################
# Lower dimensional Cones #
###########################

Subdivisions3 = computeFacets(Subdivisions)

# # We record the output
# Subdivisions3
# ([(0, 1), (1, 2), (0, 2)],
#  [A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line])


PiecesTypeIICone3 = findRaysPiecesSamplePoint(Subdivisions3[1])

# # We record the output:
# PiecesTypeIICone3
# ({0: [[1, 1, 0, 1], [2, 1, 0, 0]],
#   1: [[0, -1, -2, -2], [0, -1, -1, -1]],
#   2: [[0, 0, 0, -1], [2, 1, 0, 0]]},
#  {0: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   1: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   2: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line},
#  {0: [6, 4, 0, 2], 1: [0, -4, -6, -6], 2: [4, 2, 0, -2]})


allWeightsFacets = PiecesTypeIICone3[-1]
		 
# Since all the rays except for one ([17, 10, 3, 0]) lie in the the boundary of the TypeIICone, we need only consider one ray for our Leading term computations:

allWeightsRays = {0: [0,-1,-2,-2]}

###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsMxl.values() + allWeightsFacets.values() + allWeightsRays.values()

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the otput vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -1, -3, -3],
# [0, -2, -4, -3],
# [0, -2, -3, -4],
# [0, -1, -3, -2],
# [0, -2, -3, -3],
# [0, -1, -2, -3],
# [0, -1, -2, -2]]



################################
# Computation of Leading Terms #
################################

leadMx4 = {i: LTFromWeights(Mx4,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadMx3 = {i: LTFromWeights(Mx3,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadMx2 = {i: LTFromWeights(Mx2,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}


# # We record the output:
# leadMx4
# {0: -2*b4^2, 1: -2*b4^2, 2: -2*b4^2}
# leadMx3
# {0: b4^4, 1: -b5^2*b2^2, 2: -b5^2*b34^2}
# leadMx2
# {0: 2*b5^2*b4^2*b2^2, 1: 2*b5^2*b4^2*b2^2, 2: 2*b5^2*b4^2*b2^2}


#######################################
# Computation of Leading Terms Facets #
#######################################

# Labels of facets = Subdivisions3[0] = [(0, 1), (1, 2), (0, 2)]

leadFacetsMx4 = {i: factor(LTFromWeights(Mx4,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsMx3 = {i: factor(LTFromWeights(Mx3,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsMx2 = {i: factor(LTFromWeights(Mx2,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}

# We record the outputs:
# leadFacetsMx4
# {0: (-2) * b4^2, 1: (-2) * b4^2, 2: (-2) * b4^2}

# leadFacetsMx3
# {0: (-1) * (-b4^2 + b5*b2) * (b4^2 + b5*b2),
#  1: (-1) * b5^2 * (b34^2 + b2^2),
#  2: (-1) * (-b4^2 + b5*b34) * (b4^2 + b5*b34)}

# leadFacetsMx2
# {0: (2) * b2^2 * b4^2 * b5^2,
#  1: (2) * b2^2 * b4^2 * b5^2,
#  2: (2) * b2^2 * b4^2 * b5^2}

#####################################
# Computation of Leading Terms Rays #
#####################################

leadRaysMx4 = {i: factor(LTFromWeights(Mx4,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysMx3 = {i: factor(LTFromWeights(Mx3,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysMx2 = {i: factor(LTFromWeights(Mx2,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}

# We record the outputs:
# leadRaysMx4[0]
# (-2) * b4^2
# leadRaysMx3[0]
# (-1) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2)
# leadRaysMx2[0]
# (2) * b2^2 * b4^2 * b5^2

###########################
# Values of Leading Terms #
###########################

# Finally, we put together the indices giving the same leadingTerm values for each

lw = len(allWeightsMxl)
lf = len(allWeightsFacets)

numCells = lw + lf + 1
# numCells
# 7

labelCoefficients = [Mx4, Mx3, Mx2]

allLeadingTerms ={}
for p in range(len(labelCoefficients)):
    LTsp = {}
    for k in range(lw):
    	LTsp[k] = LTFromWeights(labelCoefficients[p],allWeightsMxl[k],R)
    for k in range(lf):
    	LTsp[k+lw] = LTFromWeights(labelCoefficients[p],allWeightsFacets[k],R)
    LTsp[lw+lf]= LTFromWeights(labelCoefficients[p],allWeightsRays[0],R)
    allLeadingTerms[p] =  LTsp

# We compute the leading terms without repetitions and all the indices with the given leading terms
allLeadingTermsNoRepetitions = {}
for p in range(len(labelCoefficients)):
    norepetitions=list(set(allLeadingTerms[p].values()))
    numCells = len(allLeadingTerms[p].keys())
    indicesNoRep = {}
    for x in norepetitions:
    	indicesNoRep[x] = sorted([j for j in allLeadingTerms[p].keys() if allLeadingTerms[p][j] == x])
    # print norepetitions
    allLeadingTermsNoRepetitions[p] = {factor(x):indicesNoRep[x] for x in norepetitions}

# # We record the number of leading terms per coefficient:
# [len(allLeadingTermsNoRepetitions[p].keys()) for p in range(len(labelCoefficients))]	
# [1, 7, 1]


# # We record the possible leading terms:
# allLeadingTermsNoRepetitions
# {0: {(-2) * b4^2: [0, 1, 2, 3, 4, 5, 6]},
# 1: {(-1) * b2^2 * b5^2: [1],
#  (-1) * b34^2 * b5^2: [2],
#  (-1) * b5^2 * (b34^2 + b2^2): [4],
#  b4^4: [0],
#  (-1) * (-b4^2 + b5*b2) * (b4^2 + b5*b2): [3],
#  (-1) * (-b4^2 + b5*b34) * (b4^2 + b5*b34): [5],
#  (-1) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2): [6]},
# 2: {(2) * b2^2 * b4^2 * b5^2: [0, 1, 2, 3, 4, 5, 6]}}




==> anc/supplementaryMaterial/software/ComputingSubdivisionsCoefficientsyz.sage <==
##########################################################
# Computing potential heights of yz-projections of Theta #
##########################################################

# In order to find all possible combinatorial types of resulting modified 3D-tropical curves with Theta graphs as minimal skeletons, we must compute the Groebner fans of all the coefficients. Afterwards, we intersect the fan with the TypeIICone, check for subdivisions (in "ComputingSubdivisionsCoefficientsyz.sage"), and compute the leading terms for each piece in the subdivision.
# The following script computes the Groebner fans of the coefficients of the equation g(y,z) defining the yz-projection of the hyperelliptic genus 2 curve with Theta graph as minimal skeleton.

# The input polynomials are obtained from "projectionyz.sing". The variables (y,z) are substituted for (x,y).

# Our first task is to rewrite the coefficients (by replacing a3 by a4 + a34, where x34 = a3-a4.)

# We load the auxiliary files for computation of Leading terms for weight orders and Grobner fans:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

# We take two of the branch points to be 0 and 'Infinity', so we need only consider 4 variables b5, b4, b3, and b2, giving the branch points: a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2.

As = [var("b5"),var("b4"),var("b34"), var("b2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

# Our first task is to rewrite the coefficients, by replacing a3 by a4 + a34, where a34 = a3-a4. Since the initials of a3 and a4 agree, we may assume the same happens for b3 and b4 (otherwise, we would have replaced b4 with -b4). Then, a3-a4 = (b3-b4)(b3+b4). If we write b3-b4 = b34, we get a34 = b34*(b4+2b4). 

oldAs = [var("b5"),var("b4"),var("b3"),var("b34"), var("b2")]
oldR = PolynomialRing(QQ,oldAs)
oldK = FractionField(oldR); 

# K
# Fraction Field of Multivariate Polynomial Ring in a5, a4, a3, x34, a2 over Rational Field



################
# Type II Cone #
################

# Recall: the variables of R are ordered a5,a3,a34,a2

# The following script constructs the Type II cone, with respect to the variables a5,a4,a34,a2:
# Its defining inequalities are:
# a5 - a4 >= 0
# a4 - a34>=0
# a4 - a2 >= 0
TypeIICone = Polyhedron(ieqs=[(0,1,-1,0,0),(0,0,1,-1,0),(0,0,1,0,-1)])

# TypeIICone.Hrepresentation()
# (An inequality (0, 1, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -1) x + 0 >= 0,
#  An inequality (1, -1, 0, 0) x + 0 >= 0)

# TypeIICone.rays()
# (A ray in the direction (0, -1, -1, -1),
#  A ray in the direction (0, 0, 0, -1),
#  A ray in the direction (0, 0, -1, 0))

# TypeIICone.lines()
# (A line in the direction (1, 1, 1, 1),)

# dim(TypeIICone)
# 4


#################################
# Coefficients of yz-projection #
#################################

# We load the relevant coefficients of the yz-projection, computed with Singular in "projectionyz.sing". WARNING: we label our variables as x, y (refering to y, z).


load("coefficientsProjectionyz.sage")

# We turn the expressions into polynomials and perform the substitution b3 = b3+b4

mx4 = R(expand(oldR(mx4).substitute(b3=b34+b4)))
mx3y = R(expand(oldR(mx3y).substitute(b3=b34+b4)))
mx2y2 = R(expand(oldR(mx2y2).substitute(b3=b34+b4)))
mxy3 = R(expand(oldR(mxy3).substitute(b3=b34+b4)))
my4 = R(expand(oldR(my4).substitute(b3=b34+b4)))
mx3 = R(expand(oldR(mx3).substitute(b3=b34+b4)))
mx2y = R(expand(oldR(mx2y).substitute(b3=b34+b4)))
mxy2 = R(expand(oldR(mxy2).substitute(b3=b34+b4)))
my3 = R(expand(oldR(my3).substitute(b3=b34+b4)))
mx2 = R(expand(oldR(mx2).substitute(b3=b34+b4)))
mxy = R(expand(oldR(mxy).substitute(b3=b34+b4)))
my2 = R(expand(oldR(my2).substitute(b3=b34+b4)))
mx = R(expand(oldR(mx).substitute(b3=b34+b4)))
my = R(expand(oldR(my).substitute(b3=b34+b4)))

# We take the product of all the above fans to compute the common refinement of all Grobner cones:

allm = mx4*mx3y*mx2y2*mxy3*my4*mx3*mx2y*mxy2*my3*mx2*mxy*my2*mx*my

# # We factor each one of the above polynomials
# factor(mx4)
# b5 * (2*b5^2*b34^2 + 3*b4^2*b34^2 + 3*b4*b34^3 + b34^4 + 2*b5^2*b2^2 - b4^2*b2^2 - b4*b34*b2^2 + b2^4)
# factor(mx3y)
# (-2) * b5 * (b5^2*b4^2 + b5^2*b4*b34 + 2*b5^2*b34^2 + 6*b4^2*b34^2 + 6*b4*b34^3 + 2*b34^4 + 2*b5^2*b2^2 - 2*b4^2*b2^2 - 2*b4*b34*b2^2 + 2*b2^4)
# factor(mx2y2)
# b5 * (4*b5^4 + 5*b5^2*b4^2 + 5*b5^2*b4*b34 + 2*b5^2*b34^2 + 18*b4^2*b34^2 + 18*b4*b34^3 + 6*b34^4 + 2*b5^2*b2^2 - 6*b4^2*b2^2 - 6*b4*b34*b2^2 + 6*b2^4)
# factor(mxy3)
# (-4) * b5 * (b5^4 + b5^2*b4^2 + b5^2*b4*b34 + 3*b4^2*b34^2 + 3*b4*b34^3 + b34^4 - b4^2*b2^2 - b4*b34*b2^2 + b2^4)
# factor(my4)
# b5 * (b5^4 + b5^2*b4^2 + b5^2*b4*b34 + 3*b4^2*b34^2 + 3*b4*b34^3 + b34^4 - b4^2*b2^2 - b4*b34*b2^2 + b2^4)
# factor(mx3)
# b5^2 * (-b5^2*b4^4*b34^2 - b4^6*b34^2 - 2*b5^2*b4^3*b34^3 - 3*b4^5*b34^3 + b5^4*b34^4 - 3*b4^4*b34^4 + b5^2*b4*b34^5 - b4^3*b34^5 - b5^2*b4^4*b2^2 - 2*b5^2*b4^3*b34*b2^2 + 2*b5^4*b34^2*b2^2 + 2*b5^2*b4^2*b34^2*b2^2 - 3*b4^4*b34^2*b2^2 + 3*b5^2*b4*b34^3*b2^2 - 6*b4^3*b34^3*b2^2 - 4*b4^2*b34^4*b2^2 - b4*b34^5*b2^2 + b5^4*b2^4 + b5^2*b4^2*b2^4 + b5^2*b4*b34*b2^4 + 3*b4^2*b34^2*b2^4 + 3*b4*b34^3*b2^4 + b34^4*b2^4)
# factor(mx2y)
# (-1) * b5^2 * (6*b5^4*b4^2*b34^2 + 5*b5^2*b4^4*b34^2 - 3*b4^6*b34^2 + 6*b5^4*b4*b34^3 + 10*b5^2*b4^3*b34^3 - 9*b4^5*b34^3 + 3*b5^4*b34^4 + 8*b5^2*b4^2*b34^4 - 9*b4^4*b34^4 + 3*b5^2*b4*b34^5 - 3*b4^3*b34^5 - 2*b5^4*b4^2*b2^2 - 3*b5^2*b4^4*b2^2 - 2*b5^4*b4*b34*b2^2 - 6*b5^2*b4^3*b34*b2^2 + 2*b5^4*b34^2*b2^2 - 9*b4^4*b34^2*b2^2 + 3*b5^2*b4*b34^3*b2^2 - 18*b4^3*b34^3*b2^2 - 12*b4^2*b34^4*b2^2 - 3*b4*b34^5*b2^2 + 3*b5^4*b2^4 + 3*b5^2*b4^2*b2^4 + 3*b5^2*b4*b34*b2^4 + 9*b4^2*b34^2*b2^4 + 9*b4*b34^3*b2^4 + 3*b34^4*b2^4)
# factor(mxy2)
# (3) * b5^2 * (3*b5^4*b4^2*b34^2 + 3*b5^2*b4^4*b34^2 - b4^6*b34^2 + 3*b5^4*b4*b34^3 + 6*b5^2*b4^3*b34^3 - 3*b4^5*b34^3 + b5^4*b34^4 + 4*b5^2*b4^2*b34^4 - 3*b4^4*b34^4 + b5^2*b4*b34^5 - b4^3*b34^5 - b5^4*b4^2*b2^2 - b5^2*b4^4*b2^2 - b5^4*b4*b34*b2^2 - 2*b5^2*b4^3*b34*b2^2 - b5^2*b4^2*b34^2*b2^2 - 3*b4^4*b34^2*b2^2 - 6*b4^3*b34^3*b2^2 - 4*b4^2*b34^4*b2^2 - b4*b34^5*b2^2 + b5^4*b2^4 + b5^2*b4^2*b2^4 + b5^2*b4*b34*b2^4 + 3*b4^2*b34^2*b2^4 + 3*b4*b34^3*b2^4 + b34^4*b2^4)
# factor(my3)
# (-1) * b5^2 * (3*b5^4*b4^2*b34^2 + 3*b5^2*b4^4*b34^2 - b4^6*b34^2 + 3*b5^4*b4*b34^3 + 6*b5^2*b4^3*b34^3 - 3*b4^5*b34^3 + b5^4*b34^4 + 4*b5^2*b4^2*b34^4 - 3*b4^4*b34^4 + b5^2*b4*b34^5 - b4^3*b34^5 - b5^4*b4^2*b2^2 - b5^2*b4^4*b2^2 - b5^4*b4*b34*b2^2 - 2*b5^2*b4^3*b34*b2^2 - b5^2*b4^2*b34^2*b2^2 - 3*b4^4*b34^2*b2^2 - 6*b4^3*b34^3*b2^2 - 4*b4^2*b34^4*b2^2 - b4*b34^5*b2^2 + b5^4*b2^4 + b5^2*b4^2*b2^4 + b5^2*b4*b34*b2^4 + 3*b4^2*b34^2*b2^4 + 3*b4*b34^3*b2^4 + b34^4*b2^4)
# factor(mx2)
# b2^2 * b34^2 * b5^3 * (-4*b5^4*b4^4 - 4*b5^2*b4^6 + b4^8 - 8*b5^4*b4^3*b34 - 12*b5^2*b4^5*b34 + 4*b4^7*b34 - 5*b5^4*b4^2*b34^2 - 13*b5^2*b4^4*b34^2 + 6*b4^6*b34^2 - b5^4*b4*b34^3 - 6*b5^2*b4^3*b34^3 + 4*b4^5*b34^3 - b5^2*b4^2*b34^4 + b4^4*b34^4 + 3*b5^4*b4^2*b2^2 + 3*b5^2*b4^4*b2^2 - b4^6*b2^2 + 3*b5^4*b4*b34*b2^2 + 6*b5^2*b4^3*b34*b2^2 - 3*b4^5*b34*b2^2 + b5^4*b34^2*b2^2 + 4*b5^2*b4^2*b34^2*b2^2 - 3*b4^4*b34^2*b2^2 + b5^2*b4*b34^3*b2^2 - b4^3*b34^3*b2^2)
# factor(mxy)
# (-2) * b34^2 * b5^3 * (-b5^4*b4^6 - b5^2*b4^8 - 3*b5^4*b4^5*b34 - 4*b5^2*b4^7*b34 - 3*b5^4*b4^4*b34^2 - 6*b5^2*b4^6*b34^2 - b5^4*b4^3*b34^3 - 4*b5^2*b4^5*b34^3 - b5^2*b4^4*b34^4 - 3*b5^4*b4^4*b2^2 - 3*b5^2*b4^6*b2^2 + b4^8*b2^2 - 6*b5^4*b4^3*b34*b2^2 - 9*b5^2*b4^5*b34*b2^2 + 4*b4^7*b34*b2^2 - 4*b5^4*b4^2*b34^2*b2^2 - 10*b5^2*b4^4*b34^2*b2^2 + 6*b4^6*b34^2*b2^2 - b5^4*b4*b34^3*b2^2 - 5*b5^2*b4^3*b34^3*b2^2 + 4*b4^5*b34^3*b2^2 - b5^2*b4^2*b34^4*b2^2 + b4^4*b34^4*b2^2 + 3*b5^4*b4^2*b2^4 + 3*b5^2*b4^4*b2^4 - b4^6*b2^4 + 3*b5^4*b4*b34*b2^4 + 6*b5^2*b4^3*b34*b2^4 - 3*b4^5*b34*b2^4 + b5^4*b34^2*b2^4 + 4*b5^2*b4^2*b34^2*b2^4 - 3*b4^4*b34^2*b2^4 + b5^2*b4*b34^3*b2^4 - b4^3*b34^3*b2^4)
# factor(my2)
# b34^2 * b5^3 * (-b5^4*b4^6 - b5^2*b4^8 - 3*b5^4*b4^5*b34 - 4*b5^2*b4^7*b34 - 3*b5^4*b4^4*b34^2 - 6*b5^2*b4^6*b34^2 - b5^4*b4^3*b34^3 - 4*b5^2*b4^5*b34^3 - b5^2*b4^4*b34^4 - 3*b5^4*b4^4*b2^2 - 3*b5^2*b4^6*b2^2 + b4^8*b2^2 - 6*b5^4*b4^3*b34*b2^2 - 9*b5^2*b4^5*b34*b2^2 + 4*b4^7*b34*b2^2 - 4*b5^4*b4^2*b34^2*b2^2 - 10*b5^2*b4^4*b34^2*b2^2 + 6*b4^6*b34^2*b2^2 - b5^4*b4*b34^3*b2^2 - 5*b5^2*b4^3*b34^3*b2^2 + 4*b4^5*b34^3*b2^2 - b5^2*b4^2*b34^4*b2^2 + b4^4*b34^4*b2^2 + 3*b5^4*b4^2*b2^4 + 3*b5^2*b4^4*b2^4 - b4^6*b2^4 + 3*b5^4*b4*b34*b2^4 + 6*b5^2*b4^3*b34*b2^4 - 3*b4^5*b34*b2^4 + b5^4*b34^2*b2^4 + 4*b5^2*b4^2*b34^2*b2^4 - 3*b4^4*b34^2*b2^4 + b5^2*b4*b34^3*b2^4 - b4^3*b34^3*b2^4)
# factor(mx)
# (-1) * b2^2 * b34^2 * b4^3 * (b4 + b34)^3 * b5^6 * (-b4^2 - b4*b34 + b2^2) * (b5^2 + b4^2 + b4*b34)
# factor(my)
# b2^2 * b34^2 * b4^3 * (b4 + b34)^3 * b5^6 * (-b4^2 - b4*b34 + b2^2) * (b5^2 + b4^2 + b4*b34)


###############################
# Computation of Grobner fans #
###############################

# We load the relevant dictionary of maximal cones precomputed in "GrobnerConeComputationsCoefficientyz.sage" corresponding to the common refinement of all the Groebner fans of the coefficients.

PolyMaximalConesgfmallDict = load("coefficientsyz/PolyMaximalConesgfCommonRefinementDictyz.sobj")

###############################
# Computation of subdivisions #
###############################

# Our calculations are valid when the residue field has characteristic 0.

# We confirm that indeed the TypeIICone is subdivided by the Grobner fan of allm.

# PolyMaximalConesAllm = PolyMaximalConesgfmallDict
# checkNoSubdivisions(TypeIICone,PolyMaximalConesAllm)
# ([31, 32, 33, 34], False)

# Next, we compute the induced subdivisions:

Subdivisions = computeSubdivisionsOfTypeConeByGrobnerFan(TypeIICone,PolyMaximalConesAllm)

# # We record the output
# Subdivisions
# ([31, 32, 33, 34],
#  [A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line])


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesTypeIICone = findRaysPiecesSamplePoint(Subdivisions[1])
# # We record the output
# PiecesTypeIICone
# ({0: [[1, 1, 0, 1], [2, 1, 0, 0], [1, 1, 0, 0]],
#   1: [[1, 1, 1, 0], [2, 1, 0, 0], [1, 1, 0, 0]],
#   2: [[0, 0, -1, 0], [0, -1, -2, -2], [0, -1, -1, -1]],
#   3: [[0, 0, 0, -1], [0, -1, -1, -1], [0, -1, -2, -2]]},
#  {0: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   1: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   2: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   3: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line},
#  {0: [8, 6, 0, 2], 1: [8, 6, 2, 0], 2: [0, -4, -8, -6], 3: [0, -4, -6, -8]})
 

# We record the sample points to compute the leading terms:

allWeightsMxl = PiecesTypeIICone[-1]


###########################
# Lower dimensional Cones #
###########################

Subdivisions3 = computeFacets(Subdivisions)

# # We record the output
# Subdivisions3
# ([(0, 1), (1, 3), (2, 3), (0, 2)],
#  [A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line])

PiecesTypeIICone3 = findRaysPiecesSamplePoint(Subdivisions3[1])

# # We record the output:
# PiecesTypeIICone3
# ({0: [[2, 1, 0, 0], [1, 1, 0, 0]],
#   1: [[1, 1, 1, 0], [2, 1, 0, 0]],
#   2: [[0, -1, -2, -2], [0, -1, -1, -1]],
#   3: [[1, 1, 0, 1], [2, 1, 0, 0]]},
#  {0: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   1: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   2: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   3: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line},
#  {0: [6, 4, 0, 0], 1: [6, 4, 2, 0], 2: [0, -4, -6, -6], 3: [6, 4, 0, 2]})


allWeightsFacets = PiecesTypeIICone3[-1]
		 
# Since all the rays except for one ([17, 10, 3, 0]) lie in the the boundary of the TypeIICone, we need only consider one ray for our Leading term computations:

allWeightsRays = {0: [0,-1,-2,-2]}

###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsMxl.values() + allWeightsFacets.values() + allWeightsRays.values()

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the output vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -1, -4, -3],
#  [0, -1, -3, -4],
#  [0, -2, -4, -3],
#  [0, -2, -3, -4],
#  [0, -1, -3, -3],
#  [0, -1, -2, -3],
#  [0, -2, -3, -3],
#  [0, -1, -3, -2],
#  [0, -1, -2, -2]]



################################
# Computation of Leading Terms #
################################

leadmx4 = {i: LTFromWeights(mx4,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmx3y = {i: LTFromWeights(mx3y,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmx2y2 = {i: LTFromWeights(mx2y2,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmxy3 = {i: LTFromWeights(mxy3,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmy4 = {i: LTFromWeights(my4,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmx3 = {i: LTFromWeights(mx3,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmx2y = {i: LTFromWeights(mx2y,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmxy2 = {i: LTFromWeights(mxy2,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmy3 = {i: LTFromWeights(my3,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmx2 = {i: LTFromWeights(mx2,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmxy = {i: LTFromWeights(mxy,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmy2 = {i: LTFromWeights(my2,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmx = {i: LTFromWeights(mx,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}
leadmy = {i: LTFromWeights(my,allWeightsMxl[i],R) for i in range(len(allWeightsMxl))}


# # We record the output:
# leadmx4
# {0: 2*b5^3*b2^2, 1: 2*b5^3*b34^2, 2: 2*b5^3*b2^2, 3: 2*b5^3*b34^2}
# leadmx3y
# {0: -2*b5^3*b4^2, 1: -2*b5^3*b4^2, 2: -2*b5^3*b4^2, 3: -2*b5^3*b4^2}
# leadmx2y2
# {0: 4*b5^5, 1: 4*b5^5, 2: 4*b5^5, 3: 4*b5^5}
# leadmxy3
# {0: -4*b5^5, 1: -4*b5^5, 2: -4*b5^5, 3: -4*b5^5}
# leadmy4
# {0: b5^5, 1: b5^5, 2: b5^5, 3: b5^5}
# leadmx3
# {0: -b5^4*b4^4*b2^2, 1: -b5^4*b4^4*b34^2, 2: b5^6*b2^4, 3: b5^6*b34^4}
# leadmx2y
# {0: 2*b5^6*b4^2*b2^2,
#  1: -6*b5^6*b4^2*b34^2,
#  2: 2*b5^6*b4^2*b2^2,
#  3: -6*b5^6*b4^2*b34^2}
# leadmxy2
# {0: -3*b5^6*b4^2*b2^2,
#  1: 9*b5^6*b4^2*b34^2,
#  2: -3*b5^6*b4^2*b2^2,
#  3: 9*b5^6*b4^2*b34^2}
# leadmy3
# {0: b5^6*b4^2*b2^2,
#  1: -3*b5^6*b4^2*b34^2,
#  2: b5^6*b4^2*b2^2,
#  3: -3*b5^6*b4^2*b34^2}
# leadmx2
# {0: -4*b5^7*b4^4*b34^2*b2^2,
#  1: -4*b5^7*b4^4*b34^2*b2^2,
#  2: -4*b5^7*b4^4*b34^2*b2^2,
#  3: -4*b5^7*b4^4*b34^2*b2^2}
# leadmxy
# {0: 2*b5^7*b4^6*b34^2,
#  1: 2*b5^7*b4^6*b34^2,
#  2: 2*b5^7*b4^6*b34^2,
#  3: 2*b5^7*b4^6*b34^2}
# leadmy2
# {0: -b5^7*b4^6*b34^2,
#  1: -b5^7*b4^6*b34^2,
#  2: -b5^7*b4^6*b34^2,
#  3: -b5^7*b4^6*b34^2}
# leadmx
# {0: b5^8*b4^8*b34^2*b2^2,
#  1: b5^8*b4^8*b34^2*b2^2,
#  2: b5^8*b4^8*b34^2*b2^2,
#  3: b5^8*b4^8*b34^2*b2^2}
# leadmy
# {0: -b5^8*b4^8*b34^2*b2^2,
#  1: -b5^8*b4^8*b34^2*b2^2,
#  2: -b5^8*b4^8*b34^2*b2^2,
#  3: -b5^8*b4^8*b34^2*b2^2}



#######################################
# Computation of Leading Terms Facets #
#######################################

# Labels of facets = Subdivisions3[0] = [(0, 1), (1, 3), (2, 3), (0, 2)]

leadFacetsmx4 = {i: factor(LTFromWeights(mx4,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmx3y = {i: factor(LTFromWeights(mx3y,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmx2y2 = {i: factor(LTFromWeights(mx2y2,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmxy3 = {i: factor(LTFromWeights(mxy3,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmy4 = {i: factor(LTFromWeights(my4,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmx3 = {i: factor(LTFromWeights(mx3,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmx2y = {i: factor(LTFromWeights(mx2y,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmxy2 = {i: factor(LTFromWeights(mxy2,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmy3 = {i: factor(LTFromWeights(my3,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmx2 = {i: factor(LTFromWeights(mx2,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmxy = {i: factor(LTFromWeights(mxy,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmy2 = {i: factor(LTFromWeights(my2,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmx = {i: factor(LTFromWeights(mx,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}
leadFacetsmy = {i: factor(LTFromWeights(my,allWeightsFacets[i],R)) for i in range(len(allWeightsFacets))}


# We record the outputs:
# leadFacetsmx4
# {0: (2) * b5^3 * (b34^2 + b2^2),
#  1: (2) * b34^2 * b5^3,
#  2: (2) * b5^3 * (b34^2 + b2^2),
#  3: (2) * b2^2 * b5^3}
# leadFacetsmx3y
# {0: (-2) * b4^2 * b5^3,
#  1: (-2) * b4^2 * b5^3,
#  2: (-2) * b4^2 * b5^3,
#  3: (-2) * b4^2 * b5^3}
# leadFacetsmx2y2
# {0: (4) * b5^5, 1: (4) * b5^5, 2: (4) * b5^5, 3: (4) * b5^5}
# leadFacetsmxy3
# {0: (-4) * b5^5, 1: (-4) * b5^5, 2: (-4) * b5^5, 3: (-4) * b5^5}
# leadFacetsmy4
# {0: b5^5, 1: b5^5, 2: b5^5, 3: b5^5}
# leadFacetsmx3
# {0: (-1) * b4^4 * b5^4 * (b34^2 + b2^2),
#  1: b34^2 * b5^4 * (-b4^2 + b5*b34) * (b4^2 + b5*b34),
#  2: b5^6 * (b34^2 + b2^2)^2,
#  3: b2^2 * b5^4 * (-b4^2 + b5*b2) * (b4^2 + b5*b2)}
# leadFacetsmx2y
# {0: (-2) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  1: (-6) * b34^2 * b4^2 * b5^6,
#  2: (-2) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  3: (2) * b2^2 * b4^2 * b5^6}
# leadFacetsmxy2
# {0: (3) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  1: (9) * b34^2 * b4^2 * b5^6,
#  2: (3) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  3: (-3) * b2^2 * b4^2 * b5^6}
# leadFacetsmy3
# {0: (-1) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  1: (-3) * b34^2 * b4^2 * b5^6,
#  2: (-1) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  3: b2^2 * b4^2 * b5^6}
# leadFacetsmx2
# {0: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  1: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  2: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  3: (-4) * b2^2 * b34^2 * b4^4 * b5^7}
# leadFacetsmxy
# {0: (2) * b34^2 * b4^6 * b5^7,
#  1: (2) * b34^2 * b4^6 * b5^7,
#  2: (2) * b34^2 * b4^6 * b5^7,
#  3: (2) * b34^2 * b4^6 * b5^7}
# leadFacetsmy2
# {0: (-1) * b34^2 * b4^6 * b5^7,
#  1: (-1) * b34^2 * b4^6 * b5^7,
#  2: (-1) * b34^2 * b4^6 * b5^7,
#  3: (-1) * b34^2 * b4^6 * b5^7}
# leadFacetsmx
# {0: b2^2 * b34^2 * b4^8 * b5^8,
#  1: b2^2 * b34^2 * b4^8 * b5^8,
#  2: b2^2 * b34^2 * b4^8 * b5^8,
#  3: b2^2 * b34^2 * b4^8 * b5^8}
# leadFacetsmy
# {0: (-1) * b2^2 * b34^2 * b4^8 * b5^8,
#  1: (-1) * b2^2 * b34^2 * b4^8 * b5^8,
#  2: (-1) * b2^2 * b34^2 * b4^8 * b5^8,
#  3: (-1) * b2^2 * b34^2 * b4^8 * b5^8}




#####################################
# Computation of Leading Terms Rays #
#####################################

leadRaysmx4 = {i: factor(LTFromWeights(mx4,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmx3y = {i: factor(LTFromWeights(mx3y,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmx2y2 = {i: factor(LTFromWeights(mx2y2,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmxy3 = {i: factor(LTFromWeights(mxy3,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmy4 = {i: factor(LTFromWeights(my4,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmx3 = {i: factor(LTFromWeights(mx3,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmx2y = {i: factor(LTFromWeights(mx2y,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmxy2 = {i: factor(LTFromWeights(mxy2,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmy3 = {i: factor(LTFromWeights(my3,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmx2 = {i: factor(LTFromWeights(mx2,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmxy = {i: factor(LTFromWeights(mxy,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmy2 = {i: factor(LTFromWeights(my2,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmx = {i: factor(LTFromWeights(mx,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}
leadRaysmy = {i: factor(LTFromWeights(my,allWeightsRays[i],R)) for i in range(len(allWeightsRays))}


# We record the outputs:
# leadRaysmx4[0]
# (2) * b5^3 * (b34^2 + b2^2)
# leadRaysmx4[0]
# (2) * b5^3 * (b34^2 + b2^2)
# leadRaysmx3y[0]
# (-2) * b4^2 * b5^3
# leadRaysmx2y2[0]
# (4) * b5^5
# leadRaysmxy3[0]
# (-4) * b5^5
# leadRaysmy4[0]
# b5^5
# leadRaysmx3[0]
# b5^4 * (b34^2 + b2^2) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2)
# leadRaysmx2y[0]
# (-2) * b4^2 * b5^6 * (3*b34^2 - b2^2)
# leadRaysmxy2[0]
# (3) * b4^2 * b5^6 * (3*b34^2 - b2^2)
# leadRaysmy3[0]
# (-1) * b4^2 * b5^6 * (3*b34^2 - b2^2)
# leadRaysmx2[0]
# (-4) * b2^2 * b34^2 * b4^4 * b5^7
# leadRaysmxy[0]
# (2) * b34^2 * b4^6 * b5^7
# leadRaysmy2[0]
# (-1) * b34^2 * b4^6 * b5^7
# leadRaysmx[0]
# b2^2 * b34^2 * b4^8 * b5^8
# leadRaysmy[0]
# (-1) * b2^2 * b34^2 * b4^8 * b5^8


###########################
# Values of Leading Terms #
###########################

# Finally, we put together the indices giving the same leadingTerm values for each

lw = len(allWeightsMxl)
lf = len(allWeightsFacets)

numCells = lw + lf + 1
# numCells
# 9

labelCoefficients = [mx4, mx3y, mx2y2, mxy3, my4, mx3, mx2y, mxy2, my3, mx2, mxy, my2, mx,my]

allLeadingTerms ={}
for p in range(len(labelCoefficients)):
    LTsp = {}
    for k in range(lw):
    	LTsp[k] = LTFromWeights(labelCoefficients[p],allWeightsMxl[k],R)
    for k in range(lf):
    	LTsp[k+lw] = LTFromWeights(labelCoefficients[p],allWeightsFacets[k],R)
    LTsp[lw+lf]= LTFromWeights(labelCoefficients[p],allWeightsRays[0],R)
    allLeadingTerms[p] =  LTsp

# We compute the leading terms without repetitions and all the indices with the given leading terms
allLeadingTermsNoRepetitions = {}
for p in range(len(labelCoefficients)):
    norepetitions=list(set(allLeadingTerms[p].values()))
    numCells = len(allLeadingTerms[p].keys())
    indicesNoRep = {}
    for x in norepetitions:
    	indicesNoRep[x] = sorted([j for j in allLeadingTerms[p].keys() if allLeadingTerms[p][j] == x])
    # print norepetitions
    allLeadingTermsNoRepetitions[p] = {factor(x):indicesNoRep[x] for x in norepetitions}

# # We record the number of leading terms per coefficient:
# [len(allLeadingTermsNoRepetitions[p].keys()) for p in range(len(labelCoefficients))]
# [3, 1, 1, 1, 1, 9, 3, 3, 3, 1, 1, 1, 1, 1]


# # We record the possible leading terms:
# allLeadingTermsNoRepetitions
# {0: {(2) * b2^2 * b5^3: [0, 2, 7],
#   (2) * b34^2 * b5^3: [1, 3, 5],
#   (2) * b5^3 * (b34^2 + b2^2): [4, 6, 8]},
#  1: {(-2) * b4^2 * b5^3: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  2: {(4) * b5^5: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  3: {(-4) * b5^5: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  4: {b5^5: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  5: {b2^4 * b5^6: [2],
#   (-1) * b2^2 * b4^4 * b5^4: [0],
#   b2^2 * b5^4 * (-b4^2 + b5*b2) * (b4^2 + b5*b2): [7],
#   b34^4 * b5^6: [3],
#   b5^6 * (b34^2 + b2^2)^2: [6],
#   (-1) * b34^2 * b4^4 * b5^4: [1],
#   (-1) * b4^4 * b5^4 * (b34^2 + b2^2): [4],
#   b34^2 * b5^4 * (-b4^2 + b5*b34) * (b4^2 + b5*b34): [5],
#   b5^4 * (b34^2 + b2^2) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2): [8]},
#  6: {(2) * b2^2 * b4^2 * b5^6: [0, 2, 7],
#   (-6) * b34^2 * b4^2 * b5^6: [1, 3, 5],
#   (-2) * b4^2 * b5^6 * (3*b34^2 - b2^2): [4, 6, 8]},
#  7: {(-3) * b2^2 * b4^2 * b5^6: [0, 2, 7],
#   (9) * b34^2 * b4^2 * b5^6: [1, 3, 5],
#   (3) * b4^2 * b5^6 * (3*b34^2 - b2^2): [4, 6, 8]},
#  8: {b2^2 * b4^2 * b5^6: [0, 2, 7],
#   (-3) * b34^2 * b4^2 * b5^6: [1, 3, 5],
#   (-1) * b4^2 * b5^6 * (3*b34^2 - b2^2): [4, 6, 8]},
#  9: {(-4) * b2^2 * b34^2 * b4^4 * b5^7: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  10: {(2) * b34^2 * b4^6 * b5^7: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  11: {(-1) * b34^2 * b4^6 * b5^7: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  12: {b2^2 * b34^2 * b4^8 * b5^8: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  13: {(-1) * b2^2 * b34^2 * b4^8 * b5^8: [0, 1, 2, 3, 4, 5, 6, 7, 8]}}



==> anc/supplementaryMaterial/software/ComputingSubdivisionsCoefficientsyzxz.sage <==
###############################################
# Common refinement of xz- and yz-projections #
###############################################

# The following script computes the Grobner fans of the coefficients of the equation g(y,z) and f(x,z) defining the yz- and xz-projection of the hyperelliptic genus 2 curve with Theta graph as minimal skeleton.

# The input polynomials are obtained from "projectionyz.sing" and "projectionyz.sing", respectively. The variables (y,z) and (x,z) are substituted for (x,y).

# Our first task is to rewrite the coefficients (by replacing a3 by a4 + a34, where x34 = a3-a4.)

# We load the auxiliary files for computation of Leading terms for weight orders and Grobner fans:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")


##########################################################
# Computing potential heights of xz-projections of Theta #
##########################################################

# The following script computes the Grobner fans of the coefficients of the equation g(x,z) defining the xz-projection of the hyperelliptic genus 2 curve with Theta graph as minimal skeleton.

# The input polynomials are obtained from "projectionxz.sing". The variables (x,z) are substituted for (x,y).

# Our first task is to rewrite the coefficients (by replacing a3 by a4 + a34, where x34 = a3-a4.)

# We load the auxiliary files for computation of Leading terms for weight orders and Grobner fans:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#########################################
# Generate the ambient ring and Weights #
#########################################

# We take two of the branch points to be 0 and 'Infinity', so we need only consider 4 variables b5, b4, b3, and b2, giving the branch points: a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2.

As = [var("b5"),var("b4"),var("b34"), var("b2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

# Our first task is to rewrite the coefficients, by replacing a3 by a4 + a34, where a34 = a3-a4. Since the initials of a3 and a4 agree, we may assume the same happens for b3 and b4 (otherwise, we would have replaced b4 with -b4). Then, a3-a4 = (b3-b4)(b3+b4). If we write b3-b4 = b34, we get a34 = b34*(b4+2b4). 

oldAs = [var("b5"),var("b4"),var("b3"),var("b34"), var("b2")]
oldR = PolynomialRing(QQ,oldAs)
oldK = FractionField(oldR); 

# K
# Fraction Field of Multivariate Polynomial Ring in a5, a4, a3, x34, a2 over Rational Field



################
# Type II Cone #
################

# Recall: the variables of R are ordered a5,a3,a34,a2

# The following script constructs the Type II cone, with respect to the variables a5,a4,a34,a2:
# Its defining inequalities are:
# a5 - a4 >= 0
# a4 - a34>=0
# a4 - a2 >= 0
TypeIICone = Polyhedron(ieqs=[(0,1,-1,0,0),(0,0,1,-1,0),(0,0,1,0,-1)])

# TypeIICone.Hrepresentation()
# (An inequality (0, 1, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -1) x + 0 >= 0,
#  An inequality (1, -1, 0, 0) x + 0 >= 0)

# TypeIICone.rays()
# (A ray in the direction (0, -1, -1, -1),
# A ray in the direction (0, 0, 0, -1),
# A ray in the direction (0, 0, -1, 0))

# TypeIICone.lines()
# (A line in the direction (1, 1, 1, 1),)

# dim(TypeIICone)
# 4


#################################
# Coefficients of yz-projection #
#################################

# We load the relevant coefficients of the yz-projection, computed with Singular in "projectionyz.sing". WARNING: we label our variables as x, y (refering to y, z).


load("coefficientsProjectionyz.sage")

# We turn the expressions into polynomials and perform the substitution b3 = b3+b4

mx4 = R(expand(oldR(mx4).substitute(b3=b34+b4)))
mx3y = R(expand(oldR(mx3y).substitute(b3=b34+b4)))
mx2y2 = R(expand(oldR(mx2y2).substitute(b3=b34+b4)))
mxy3 = R(expand(oldR(mxy3).substitute(b3=b34+b4)))
my4 = R(expand(oldR(my4).substitute(b3=b34+b4)))
mx3 = R(expand(oldR(mx3).substitute(b3=b34+b4)))
mx2y = R(expand(oldR(mx2y).substitute(b3=b34+b4)))
mxy2 = R(expand(oldR(mxy2).substitute(b3=b34+b4)))
my3 = R(expand(oldR(my3).substitute(b3=b34+b4)))
mx2 = R(expand(oldR(mx2).substitute(b3=b34+b4)))
mxy = R(expand(oldR(mxy).substitute(b3=b34+b4)))
my2 = R(expand(oldR(my2).substitute(b3=b34+b4)))
mx = R(expand(oldR(mx).substitute(b3=b34+b4)))
my = R(expand(oldR(my).substitute(b3=b34+b4)))


# # We factor each one of the above polynomials
# factor(mx4)
# b5 * (2*b5^2*b34^2 + 3*b4^2*b34^2 + 3*b4*b34^3 + b34^4 + 2*b5^2*b2^2 - b4^2*b2^2 - b4*b34*b2^2 + b2^4)
# factor(mx3y)
# (-2) * b5 * (b5^2*b4^2 + b5^2*b4*b34 + 2*b5^2*b34^2 + 6*b4^2*b34^2 + 6*b4*b34^3 + 2*b34^4 + 2*b5^2*b2^2 - 2*b4^2*b2^2 - 2*b4*b34*b2^2 + 2*b2^4)
# factor(mx2y2)
# b5 * (4*b5^4 + 5*b5^2*b4^2 + 5*b5^2*b4*b34 + 2*b5^2*b34^2 + 18*b4^2*b34^2 + 18*b4*b34^3 + 6*b34^4 + 2*b5^2*b2^2 - 6*b4^2*b2^2 - 6*b4*b34*b2^2 + 6*b2^4)
# factor(mxy3)
# (-4) * b5 * (b5^4 + b5^2*b4^2 + b5^2*b4*b34 + 3*b4^2*b34^2 + 3*b4*b34^3 + b34^4 - b4^2*b2^2 - b4*b34*b2^2 + b2^4)
# factor(my4)
# b5 * (b5^4 + b5^2*b4^2 + b5^2*b4*b34 + 3*b4^2*b34^2 + 3*b4*b34^3 + b34^4 - b4^2*b2^2 - b4*b34*b2^2 + b2^4)
# factor(mx3)
# b5^2 * (-b5^2*b4^4*b34^2 - b4^6*b34^2 - 2*b5^2*b4^3*b34^3 - 3*b4^5*b34^3 + b5^4*b34^4 - 3*b4^4*b34^4 + b5^2*b4*b34^5 - b4^3*b34^5 - b5^2*b4^4*b2^2 - 2*b5^2*b4^3*b34*b2^2 + 2*b5^4*b34^2*b2^2 + 2*b5^2*b4^2*b34^2*b2^2 - 3*b4^4*b34^2*b2^2 + 3*b5^2*b4*b34^3*b2^2 - 6*b4^3*b34^3*b2^2 - 4*b4^2*b34^4*b2^2 - b4*b34^5*b2^2 + b5^4*b2^4 + b5^2*b4^2*b2^4 + b5^2*b4*b34*b2^4 + 3*b4^2*b34^2*b2^4 + 3*b4*b34^3*b2^4 + b34^4*b2^4)
# factor(mx2y)
# (-1) * b5^2 * (6*b5^4*b4^2*b34^2 + 5*b5^2*b4^4*b34^2 - 3*b4^6*b34^2 + 6*b5^4*b4*b34^3 + 10*b5^2*b4^3*b34^3 - 9*b4^5*b34^3 + 3*b5^4*b34^4 + 8*b5^2*b4^2*b34^4 - 9*b4^4*b34^4 + 3*b5^2*b4*b34^5 - 3*b4^3*b34^5 - 2*b5^4*b4^2*b2^2 - 3*b5^2*b4^4*b2^2 - 2*b5^4*b4*b34*b2^2 - 6*b5^2*b4^3*b34*b2^2 + 2*b5^4*b34^2*b2^2 - 9*b4^4*b34^2*b2^2 + 3*b5^2*b4*b34^3*b2^2 - 18*b4^3*b34^3*b2^2 - 12*b4^2*b34^4*b2^2 - 3*b4*b34^5*b2^2 + 3*b5^4*b2^4 + 3*b5^2*b4^2*b2^4 + 3*b5^2*b4*b34*b2^4 + 9*b4^2*b34^2*b2^4 + 9*b4*b34^3*b2^4 + 3*b34^4*b2^4)
# factor(mxy2)
# (3) * b5^2 * (3*b5^4*b4^2*b34^2 + 3*b5^2*b4^4*b34^2 - b4^6*b34^2 + 3*b5^4*b4*b34^3 + 6*b5^2*b4^3*b34^3 - 3*b4^5*b34^3 + b5^4*b34^4 + 4*b5^2*b4^2*b34^4 - 3*b4^4*b34^4 + b5^2*b4*b34^5 - b4^3*b34^5 - b5^4*b4^2*b2^2 - b5^2*b4^4*b2^2 - b5^4*b4*b34*b2^2 - 2*b5^2*b4^3*b34*b2^2 - b5^2*b4^2*b34^2*b2^2 - 3*b4^4*b34^2*b2^2 - 6*b4^3*b34^3*b2^2 - 4*b4^2*b34^4*b2^2 - b4*b34^5*b2^2 + b5^4*b2^4 + b5^2*b4^2*b2^4 + b5^2*b4*b34*b2^4 + 3*b4^2*b34^2*b2^4 + 3*b4*b34^3*b2^4 + b34^4*b2^4)
# factor(my3)
# (-1) * b5^2 * (3*b5^4*b4^2*b34^2 + 3*b5^2*b4^4*b34^2 - b4^6*b34^2 + 3*b5^4*b4*b34^3 + 6*b5^2*b4^3*b34^3 - 3*b4^5*b34^3 + b5^4*b34^4 + 4*b5^2*b4^2*b34^4 - 3*b4^4*b34^4 + b5^2*b4*b34^5 - b4^3*b34^5 - b5^4*b4^2*b2^2 - b5^2*b4^4*b2^2 - b5^4*b4*b34*b2^2 - 2*b5^2*b4^3*b34*b2^2 - b5^2*b4^2*b34^2*b2^2 - 3*b4^4*b34^2*b2^2 - 6*b4^3*b34^3*b2^2 - 4*b4^2*b34^4*b2^2 - b4*b34^5*b2^2 + b5^4*b2^4 + b5^2*b4^2*b2^4 + b5^2*b4*b34*b2^4 + 3*b4^2*b34^2*b2^4 + 3*b4*b34^3*b2^4 + b34^4*b2^4)
# factor(mx2)
# b2^2 * b34^2 * b5^3 * (-4*b5^4*b4^4 - 4*b5^2*b4^6 + b4^8 - 8*b5^4*b4^3*b34 - 12*b5^2*b4^5*b34 + 4*b4^7*b34 - 5*b5^4*b4^2*b34^2 - 13*b5^2*b4^4*b34^2 + 6*b4^6*b34^2 - b5^4*b4*b34^3 - 6*b5^2*b4^3*b34^3 + 4*b4^5*b34^3 - b5^2*b4^2*b34^4 + b4^4*b34^4 + 3*b5^4*b4^2*b2^2 + 3*b5^2*b4^4*b2^2 - b4^6*b2^2 + 3*b5^4*b4*b34*b2^2 + 6*b5^2*b4^3*b34*b2^2 - 3*b4^5*b34*b2^2 + b5^4*b34^2*b2^2 + 4*b5^2*b4^2*b34^2*b2^2 - 3*b4^4*b34^2*b2^2 + b5^2*b4*b34^3*b2^2 - b4^3*b34^3*b2^2)
# factor(mxy)
# (-2) * b34^2 * b5^3 * (-b5^4*b4^6 - b5^2*b4^8 - 3*b5^4*b4^5*b34 - 4*b5^2*b4^7*b34 - 3*b5^4*b4^4*b34^2 - 6*b5^2*b4^6*b34^2 - b5^4*b4^3*b34^3 - 4*b5^2*b4^5*b34^3 - b5^2*b4^4*b34^4 - 3*b5^4*b4^4*b2^2 - 3*b5^2*b4^6*b2^2 + b4^8*b2^2 - 6*b5^4*b4^3*b34*b2^2 - 9*b5^2*b4^5*b34*b2^2 + 4*b4^7*b34*b2^2 - 4*b5^4*b4^2*b34^2*b2^2 - 10*b5^2*b4^4*b34^2*b2^2 + 6*b4^6*b34^2*b2^2 - b5^4*b4*b34^3*b2^2 - 5*b5^2*b4^3*b34^3*b2^2 + 4*b4^5*b34^3*b2^2 - b5^2*b4^2*b34^4*b2^2 + b4^4*b34^4*b2^2 + 3*b5^4*b4^2*b2^4 + 3*b5^2*b4^4*b2^4 - b4^6*b2^4 + 3*b5^4*b4*b34*b2^4 + 6*b5^2*b4^3*b34*b2^4 - 3*b4^5*b34*b2^4 + b5^4*b34^2*b2^4 + 4*b5^2*b4^2*b34^2*b2^4 - 3*b4^4*b34^2*b2^4 + b5^2*b4*b34^3*b2^4 - b4^3*b34^3*b2^4)
# factor(my2)
# b34^2 * b5^3 * (-b5^4*b4^6 - b5^2*b4^8 - 3*b5^4*b4^5*b34 - 4*b5^2*b4^7*b34 - 3*b5^4*b4^4*b34^2 - 6*b5^2*b4^6*b34^2 - b5^4*b4^3*b34^3 - 4*b5^2*b4^5*b34^3 - b5^2*b4^4*b34^4 - 3*b5^4*b4^4*b2^2 - 3*b5^2*b4^6*b2^2 + b4^8*b2^2 - 6*b5^4*b4^3*b34*b2^2 - 9*b5^2*b4^5*b34*b2^2 + 4*b4^7*b34*b2^2 - 4*b5^4*b4^2*b34^2*b2^2 - 10*b5^2*b4^4*b34^2*b2^2 + 6*b4^6*b34^2*b2^2 - b5^4*b4*b34^3*b2^2 - 5*b5^2*b4^3*b34^3*b2^2 + 4*b4^5*b34^3*b2^2 - b5^2*b4^2*b34^4*b2^2 + b4^4*b34^4*b2^2 + 3*b5^4*b4^2*b2^4 + 3*b5^2*b4^4*b2^4 - b4^6*b2^4 + 3*b5^4*b4*b34*b2^4 + 6*b5^2*b4^3*b34*b2^4 - 3*b4^5*b34*b2^4 + b5^4*b34^2*b2^4 + 4*b5^2*b4^2*b34^2*b2^4 - 3*b4^4*b34^2*b2^4 + b5^2*b4*b34^3*b2^4 - b4^3*b34^3*b2^4)
# factor(mx)
# (-1) * b2^2 * b34^2 * b4^3 * (b4 + b34)^3 * b5^6 * (-b4^2 - b4*b34 + b2^2) * (b5^2 + b4^2 + b4*b34)
# factor(my)
# b2^2 * b34^2 * b4^3 * (b4 + b34)^3 * b5^6 * (-b4^2 - b4*b34 + b2^2) * (b5^2 + b4^2 + b4*b34)



#################################
# Coefficients of xz-projection #
#################################

# We load the relevant coefficients of the xz-projection, computed with Singular in "projectionxz.sing". WARNING: we label our variables as x, y (refering to x, z).

load("coefficientsProjectionMxz.sage")

# We turn the expressions into polynomials and perform the substitution b3 = b3+b4

Mx4 = R(expand(oldR(Mx4).substitute(b3=b34+b4)))
Mx3 = R(expand(oldR(Mx3).substitute(b3=b34+b4)))
Mx2 = R(expand(oldR(Mx2).substitute(b3=b34+b4)))


# We factor each one of the above polynomials
# factor(Mx4)
# (-1) * (2*b4^2 + 2*b4*b34 + b34^2 + b2^2)

# factor(Mx3)
# b4^4 + 2*b4^3*b34 - b5^2*b34^2 + b4^2*b34^2 - b5^2*b2^2 + 2*b4^2*b2^2 + 2*b4*b34*b2^2 + b34^2*b2^2

# factor(Mx2)
# b2^2 * (2*b5^2*b4^2 - b4^4 + 2*b5^2*b4*b34 - 2*b4^3*b34 + b5^2*b34^2 - b4^2*b34^2)

#####################
# Common refinement #
#####################

allm = mx4*mx3y*mx2y2*mxy3*my4*mx3*mx2y*mxy2*my3*mx2*mxy*my2*mx*my
# We take the product of all the above fans to compute the common refinement of all Grobner cones:

allmyzxz = allM*allm


###############################
# Computation of Grobner fans #
###############################

# We load the relevant dictionary of maximal cones precomputed in "GrobnerConeComputationsCoefficientxz.sage" corresponding to the common refinement of all the Groebner fans of the coefficients of the xy- and yz-projections.

PolyMaximalConesgfmallDict = load("PolyMaximalConesgfCommonRefinementDictyzxz.sobj")


###############################
# Computation of subdivisions #
###############################

# Our calculations are valid when the residue field has characteristic 0.

# We confirm that indeed the TypeIICone is subdivided by the Grobner fan of allm.

# PolyMaximalConesAllm = PolyMaximalConesgfmallDict
# checkNoSubdivisions(TypeIICone,PolyMaximalConesAllm)
# ([31, 32, 33, 34], False)

# Next, we compute the induced subdivisions:

Subdivisions = computeSubdivisionsOfTypeConeByGrobnerFan(TypeIICone,PolyMaximalConesAllm)

# # We record the output
# Subdivisions
# ([31, 32, 33, 34],
#  [A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line])


# We compute the pieces of the subdivision and sample points to compute the leading terms:

PiecesTypeIICone = findRaysPiecesSamplePoint(Subdivisions[1])
# # We record the output
# PiecesTypeIICone
# ({0: [[1, 1, 0, 1], [2, 1, 0, 0], [1, 1, 0, 0]],
#   1: [[1, 1, 1, 0], [2, 1, 0, 0], [1, 1, 0, 0]],
#   2: [[0, 0, -1, 0], [0, -1, -2, -2], [0, -1, -1, -1]],
#   3: [[0, 0, 0, -1], [0, -1, -1, -1], [0, -1, -2, -2]]},
#  {0: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   1: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   2: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line,
#   3: A 4-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 3 rays, 1 line},
#  {0: [8, 6, 0, 2], 1: [8, 6, 2, 0], 2: [0, -4, -8, -6], 3: [0, -4, -6, -8]})


# We record the sample points to compute the leading terms:

allWeightsMxl = PiecesTypeIICone[-1]


###########################
# Lower dimensional Cones #
###########################

Subdivisions3 = computeFacets(Subdivisions)

# # We record the output
# Subdivisions3
# ([(0, 1), (1, 3), (2, 3), (0, 2)],
#  [A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line])


PiecesTypeIICone3 = findRaysPiecesSamplePoint(Subdivisions3[1])

# # We record the output:
# PiecesTypeIICone3
# ({0: [[2, 1, 0, 0], [1, 1, 0, 0]],
#   1: [[1, 1, 1, 0], [2, 1, 0, 0]],
#   2: [[0, -1, -2, -2], [0, -1, -1, -1]],
#   3: [[1, 1, 0, 1], [2, 1, 0, 0]]},
#  {0: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   1: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line,
#   2: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertexx, 2 rays, 1 line,
#   3: A 3-dimensional polyhedron in QQ^4 defined as the convex hull of 1 vertex, 2 rays, 1 line},
#  {0: [6, 4, 0, 0], 1: [6, 4, 2, 0], 2: [0, -4, -6, -6], 3: [6, 4, 0, 2]})


allWeightsFacets = PiecesTypeIICone3[-1]
		 
# Since all the rays except for one ([17, 10, 3, 0]) lie in the the boundary of the TypeIICone, we need only consider one ray for our Leading term computations:

allWeightsRays = {0: [0,-1,-2,-2]}

###################################
# Simplify Weight vectors to Test #
###################################

allWeights = allWeightsMxl.values() + allWeightsFacets.values() + allWeightsRays.values()

# We compute primitive vectors with non-positive coefficients equivalent to each one of the sample vectors above, by substracting appropriate multiplies of the all-ones vector  and taking a primitive vector thereafter. This is implemented in the function "makeNegativeAndPrimitive"

allWeightsSimplified = []
for k in range(len(allWeights)):
    allWeightsSimplified.append(makeNegativeAndPrimitive(allWeights[k]))

# # We record the otput vectors: we will use these to compute examples with Singular
# allWeightsSimplified
# [[0, -1, -4, -3],
#  [0, -1, -3, -4],
#  [0, -2, -4, -3],
#  [0, -2, -3, -4],
#  [0, -1, -3, -3],
#  [0, -1, -2, -3],
#  [0, -2, -3, -3],
#  [0, -1, -3, -2],
#  [0, -1, -2, -2]]



# We save the Pieces of the subdivisions as polyhedra:

# allPiecesTypeIICone = PiecesTypeIICone[1].values() +  PiecesTypeIICone3[1].values() + [Polyhedron(rays=[allWeightsSimplified[-1]], lines=[(1,1,1,1)])]

# save(allPiecesTypeIICone, "allPiecesTypeIICone.sobj")
allPiecesTypeIICone = load("allPiecesTypeIICone.sobj")


##################################
# H-representation of the pieces #
##################################

############
# Chambers #
############

# PiecesTypeIICone[1][0].Hrepresentation()
# (An inequality (1, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, -1, 1) x + 0 >= 0,
#  An inequality (-1, 2, 0, -1) x + 0 >= 0)
# PiecesTypeIICone[1][1].Hrepresentation()
# (An inequality (1, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 1, -1) x + 0 >= 0,
#  An inequality (-1, 2, -1, 0) x + 0 >= 0)
# PiecesTypeIICone[1][2].Hrepresentation()
# (An inequality (0, 0, -1, 1) x + 0 >= 0,
#  An inequality (1, -2, 0, 1) x + 0 >= 0,
#  An inequality (0, 1, 0, -1) x + 0 >= 0)
# PiecesTypeIICone[1][3].Hrepresentation()
# (An inequality (0, 0, 1, -1) x + 0 >= 0,
#  An inequality (1, -2, 1, 0) x + 0 >= 0,
#  An inequality (0, 1, -1, 0) x + 0 >= 0)

##########
# Facets #
##########

# PiecesTypeIICone3[1][0].Hrepresentation()
# (An equation (0, 0, 1, -1) x + 0 == 0,
#  An inequality (1, -1, 0, 0) x + 0 >= 0,
#  An inequality (-1, 2, -1, 0) x + 0 >= 0)
# PiecesTypeIICone3[1][1].Hrepresentation()
# (An equation (1, -2, 1, 0) x + 0 == 0,
#  An inequality (1, 0, -1, 0) x + 0 >= 0,
#  An inequality (0, 0, 1, -1) x + 0 >= 0)
# PiecesTypeIICone3[1][2].Hrepresentation()
# (An equation (0, 0, 1, -1) x + 0 == 0,
#  An inequality (1, -2, 0, 1) x + 0 >= 0,
#  An inequality (0, 1, 0, -1) x + 0 >= 0)
# PiecesTypeIICone3[1][3].Hrepresentation()
# (An equation (1, -2, 0, 1) x + 0 == 0,
#  An inequality (1, -1, 0, 0) x + 0 >= 0,
#  An inequality (-1, 2, -1, 0) x + 0 >= 0)

#######
# Ray #
#######

# Polyhedron(rays=[allWeightsSimplified[-1]], lines=[(1,1,1,1)]).Hrepresentation()
# (An equation (1, -2, 0, 1) x + 0 == 0,
#  An equation (0, 0, 1, -1) x + 0 == 0,
#  An inequality (1, 0, 0, -1) x + 0 >= 0)



################################
# Computation of Leading Terms #
################################

#################
# xz-projection #
#################

leadMx4 = {i: factor(LTFromWeights(Mx4,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadMx3 = {i: factor(LTFromWeights(Mx3,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadMx2 = {i: factor(LTFromWeights(Mx2,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}

# # We record the output:
# leadMx4
# {0: (-2) * b4^2,
#  1: (-2) * b4^2,
#  2: (-2) * b4^2,
#  3: (-2) * b4^2,
#  4: (-2) * b4^2,
#  5: (-2) * b4^2,
#  6: (-2) * b4^2,
#  7: (-2) * b4^2,
#  8: (-2) * b4^2}
# leadMx3
# {0: b4^4,
#  1: b4^4,
#  2: (-1) * b2^2 * b5^2,
#  3: (-1) * b34^2 * b5^2,
#  4: b4^4,
#  5: (-1) * (-b4^2 + b5*b34) * (b4^2 + b5*b34),
#  6: (-1) * b5^2 * (b34^2 + b2^2),
#  7: (-1) * (-b4^2 + b5*b2) * (b4^2 + b5*b2),
#  8: (-1) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2)}
# leadMx2
# {0: (2) * b2^2 * b4^2 * b5^2,
#  1: (2) * b2^2 * b4^2 * b5^2,
#  2: (2) * b2^2 * b4^2 * b5^2,
#  3: (2) * b2^2 * b4^2 * b5^2,
#  4: (2) * b2^2 * b4^2 * b5^2,
#  5: (2) * b2^2 * b4^2 * b5^2,
#  6: (2) * b2^2 * b4^2 * b5^2,
#  7: (2) * b2^2 * b4^2 * b5^2,
#  8: (2) * b2^2 * b4^2 * b5^2}



#################
# yz-projection #
#################

leadmx4 = {i: factor(LTFromWeights(mx4,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmx3y = {i: factor(LTFromWeights(mx3y,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmx2y2 = {i: factor(LTFromWeights(mx2y2,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmxy3 = {i: factor(LTFromWeights(mxy3,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmy4 = {i: factor(LTFromWeights(my4,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmx3 = {i: factor(LTFromWeights(mx3,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmx2y = {i: factor(LTFromWeights(mx2y,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmxy2 = {i: factor(LTFromWeights(mxy2,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmy3 = {i: factor(LTFromWeights(my3,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmx2 = {i: factor(LTFromWeights(mx2,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmxy = {i: factor(LTFromWeights(mxy,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmy2 = {i: factor(LTFromWeights(my2,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmx = {i: factor(LTFromWeights(mx,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}
leadmy = {i: factor(LTFromWeights(my,allWeightsSimplified[i],R)) for i in range(len(allWeightsSimplified))}

# # We record the output
# leadmx4
# {0: (2) * b2^2 * b5^3,
#  1: (2) * b34^2 * b5^3,
#  2: (2) * b2^2 * b5^3,
#  3: (2) * b34^2 * b5^3,
#  4: (2) * b5^3 * (b34^2 + b2^2),
#  5: (2) * b34^2 * b5^3,
#  6: (2) * b5^3 * (b34^2 + b2^2),
#  7: (2) * b2^2 * b5^3,
#  8: (2) * b5^3 * (b34^2 + b2^2)}
# leadmx3y
# {0: (-2) * b4^2 * b5^3,
#  1: (-2) * b4^2 * b5^3,
#  2: (-2) * b4^2 * b5^3,
#  3: (-2) * b4^2 * b5^3,
#  4: (-2) * b4^2 * b5^3,
#  5: (-2) * b4^2 * b5^3,
#  6: (-2) * b4^2 * b5^3,
#  7: (-2) * b4^2 * b5^3,
#  8: (-2) * b4^2 * b5^3}
# leadmx2y2
# {0: (4) * b5^5,
#  1: (4) * b5^5,
#  2: (4) * b5^5,
#  3: (4) * b5^5,
#  4: (4) * b5^5,
#  5: (4) * b5^5,
#  6: (4) * b5^5,
#  7: (4) * b5^5,
#  8: (4) * b5^5}
# leadmxy3
# {0: (-4) * b5^5,
#  1: (-4) * b5^5,
#  2: (-4) * b5^5,
#  3: (-4) * b5^5,
#  4: (-4) * b5^5,
#  5: (-4) * b5^5,
#  6: (-4) * b5^5,
#  7: (-4) * b5^5,
#  8: (-4) * b5^5}
# leadmy4
# {0: b5^5,
#  1: b5^5,
#  2: b5^5,
#  3: b5^5,
#  4: b5^5,
#  5: b5^5,
#  6: b5^5,
#  7: b5^5,
#  8: b5^5}
# leadmx3
# {0: (-1) * b2^2 * b4^4 * b5^4,
#  1: (-1) * b34^2 * b4^4 * b5^4,
#  2: b2^4 * b5^6,
#  3: b34^4 * b5^6,
#  4: (-1) * b4^4 * b5^4 * (b34^2 + b2^2),
#  5: b34^2 * b5^4 * (-b4^2 + b5*b34) * (b4^2 + b5*b34),
#  6: b5^6 * (b34^2 + b2^2)^2,
#  7: b2^2 * b5^4 * (-b4^2 + b5*b2) * (b4^2 + b5*b2),
#  8: b5^4 * (b34^2 + b2^2) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2)}
# leadmx2y
# {0: (2) * b2^2 * b4^2 * b5^6,
#  1: (-6) * b34^2 * b4^2 * b5^6,
#  2: (2) * b2^2 * b4^2 * b5^6,
#  3: (-6) * b34^2 * b4^2 * b5^6,
#  4: (-2) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  5: (-6) * b34^2 * b4^2 * b5^6,
#  6: (-2) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  7: (2) * b2^2 * b4^2 * b5^6,
#  8: (-2) * b4^2 * b5^6 * (3*b34^2 - b2^2)}
# leadmxy2
# {0: (-3) * b2^2 * b4^2 * b5^6,
#  1: (9) * b34^2 * b4^2 * b5^6,
#  2: (-3) * b2^2 * b4^2 * b5^6,
#  3: (9) * b34^2 * b4^2 * b5^6,
#  4: (3) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  5: (9) * b34^2 * b4^2 * b5^6,
#  6: (3) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  7: (-3) * b2^2 * b4^2 * b5^6,
#  8: (3) * b4^2 * b5^6 * (3*b34^2 - b2^2)}
# leadmy3
# {0: b2^2 * b4^2 * b5^6,
#  1: (-3) * b34^2 * b4^2 * b5^6,
#  2: b2^2 * b4^2 * b5^6,
#  3: (-3) * b34^2 * b4^2 * b5^6,
#  4: (-1) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  5: (-3) * b34^2 * b4^2 * b5^6,
#  6: (-1) * b4^2 * b5^6 * (3*b34^2 - b2^2),
#  7: b2^2 * b4^2 * b5^6,
#  8: (-1) * b4^2 * b5^6 * (3*b34^2 - b2^2)}
# leadmx2
# {0: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  1: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  2: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  3: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  4: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  5: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  6: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  7: (-4) * b2^2 * b34^2 * b4^4 * b5^7,
#  8: (-4) * b2^2 * b34^2 * b4^4 * b5^7}
# leadmxy
# {0: (2) * b34^2 * b4^6 * b5^7,
#  1: (2) * b34^2 * b4^6 * b5^7,
#  2: (2) * b34^2 * b4^6 * b5^7,
#  3: (2) * b34^2 * b4^6 * b5^7,
#  4: (2) * b34^2 * b4^6 * b5^7,
#  5: (2) * b34^2 * b4^6 * b5^7,
#  6: (2) * b34^2 * b4^6 * b5^7,
#  7: (2) * b34^2 * b4^6 * b5^7,
#  8: (2) * b34^2 * b4^6 * b5^7}
# leadmy2
# {0: (-1) * b34^2 * b4^6 * b5^7,
#  1: (-1) * b34^2 * b4^6 * b5^7,
#  2: (-1) * b34^2 * b4^6 * b5^7,
#  3: (-1) * b34^2 * b4^6 * b5^7,
#  4: (-1) * b34^2 * b4^6 * b5^7,
#  5: (-1) * b34^2 * b4^6 * b5^7,
#  6: (-1) * b34^2 * b4^6 * b5^7,
#  7: (-1) * b34^2 * b4^6 * b5^7,
#  8: (-1) * b34^2 * b4^6 * b5^7}
# leadmx
# {0: b2^2 * b34^2 * b4^8 * b5^8,
#  1: b2^2 * b34^2 * b4^8 * b5^8,
#  2: b2^2 * b34^2 * b4^8 * b5^8,
#  3: b2^2 * b34^2 * b4^8 * b5^8,
#  4: b2^2 * b34^2 * b4^8 * b5^8,
#  5: b2^2 * b34^2 * b4^8 * b5^8,
#  6: b2^2 * b34^2 * b4^8 * b5^8,
#  7: b2^2 * b34^2 * b4^8 * b5^8,
#  8: b2^2 * b34^2 * b4^8 * b5^8}
# leadmxy
# {0: (2) * b34^2 * b4^6 * b5^7,
#  1: (2) * b34^2 * b4^6 * b5^7,
#  2: (2) * b34^2 * b4^6 * b5^7,
#  3: (2) * b34^2 * b4^6 * b5^7,
#  4: (2) * b34^2 * b4^6 * b5^7,
#  5: (2) * b34^2 * b4^6 * b5^7,
#  6: (2) * b34^2 * b4^6 * b5^7,
#  7: (2) * b34^2 * b4^6 * b5^7,
#  8: (2) * b34^2 * b4^6 * b5^7}


###########################
# Values of Leading Terms #
###########################

# Finally, we put together the indices giving the same leadingTerm values for each coefficient

#################
# xz-projection #
#################

labelCoefficientsxz = [Mx4, Mx3, Mx2]

allLeadingTermsxz ={}
for p in range(len(labelCoefficientsxz)):
    LTsp = {}
    for k in range(len(allWeightsSimplified)):
    	LTsp[k] = LTFromWeights(labelCoefficientsxz[p],allWeightsSimplified[k],R)
    allLeadingTermsxz[p] =  LTsp

# # We save the output:
# save(allLeadingTermsxz, "allLeadingTermsxz.sobj")

# We compute the leading terms without repetitions and all the indices with the given leading terms
allLeadingTermsNoRepetitionsxz = {}
for p in range(len(labelCoefficientsxz)):
    norepetitions=list(set(allLeadingTermsxz[p].values()))
    numCells = len(allLeadingTermsxz[p].keys())
    indicesNoRep = {}
    for x in norepetitions:
    	indicesNoRep[x] = sorted([j for j in allLeadingTermsxz[p].keys() if allLeadingTermsxz[p][j] == x])
    # print norepetitions
    allLeadingTermsNoRepetitionsxz[p] = {factor(x):indicesNoRep[x] for x in norepetitions}

# # We record the number of leading terms per coefficient:
# [len(allLeadingTermsNoRepetitionsxz[p].keys()) for p in range(len(labelCoefficientsxz))]
# [1, 7, 1]

# labelCoefficientsxz = [Mx4, Mx3, Mx2]

# # We record the possible leading terms:
# # allLeadingTermsNoRepetitionsxz
# {0: {(-2) * b4^2: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  1: {(-1) * b2^2 * b5^2: [2],
#   (-1) * b34^2 * b5^2: [3],
#   (-1) * b5^2 * (b34^2 + b2^2): [6],
#   b4^4: [0, 1, 4],
#   (-1) * (-b4^2 + b5*b2) * (b4^2 + b5*b2): [7],
#   (-1) * (-b4^2 + b5*b34) * (b4^2 + b5*b34): [5],
#   (-1) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2): [8]},
#  2: {(2) * b2^2 * b4^2 * b5^2: [0, 1, 2, 3, 4, 5, 6, 7, 8]}}

#################
# yz-projection #
#################

labelCoefficientsyz = [mx4, mx3y, mx2y2, mxy3, my4, mx3, mx2y, mxy2, my3, mx2, mxy, my2, mx,my]

allLeadingTermsyz ={}
for p in range(len(labelCoefficientsyz)):
    LTsp = {}
    for k in range(len(allWeightsSimplified)):
    	LTsp[k] = LTFromWeights(labelCoefficientsyz[p],allWeightsSimplified[k],R)
    allLeadingTermsyz[p] =  LTsp

# # We save the output:
# save(allLeadingTermsyz, "allLeadingTermsyz.sobj")


# We compute the leading terms without repetitions and all the indices with the given leading terms
allLeadingTermsNoRepetitionsyz = {}
for p in range(len(labelCoefficientsyz)):
    norepetitions=list(set(allLeadingTermsyz[p].values()))
    numCells = len(allLeadingTermsyz[p].keys())
    indicesNoRep = {}
    for x in norepetitions:
    	indicesNoRep[x] = sorted([j for j in allLeadingTermsyz[p].keys() if allLeadingTermsyz[p][j] == x])
    # print norepetitions
    allLeadingTermsNoRepetitionsyz[p] = {factor(x):indicesNoRep[x] for x in norepetitions}

# # We record the number of leading terms per coefficient:
# [len(allLeadingTermsNoRepetitionsyz[p].keys()) for p in range(len(labelCoefficientsyz))]
# [3, 1, 1, 1, 1, 9, 3, 3, 3, 1, 1, 1, 1, 1]

# labelCoefficientsyz = [mx4, mx3y, mx2y2, mxy3, my4, mx3, mx2y, mxy2, my3, mx2, mxy, my2, mx,my]

# # We record the possible leading terms:
# allLeadingTermsNoRepetitionsyz
# {0: {(2) * b2^2 * b5^3: [0, 2, 7],
#   (2) * b34^2 * b5^3: [1, 3, 5],
#   (2) * b5^3 * (b34^2 + b2^2): [4, 6, 8]},
#  1: {(-2) * b4^2 * b5^3: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  2: {(4) * b5^5: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  3: {(-4) * b5^5: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  4: {b5^5: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  5: {b2^4 * b5^6: [2],
#   (-1) * b2^2 * b4^4 * b5^4: [0],
#   b2^2 * b5^4 * (-b4^2 + b5*b2) * (b4^2 + b5*b2): [7],
#   b34^4 * b5^6: [3],
#   b5^6 * (b34^2 + b2^2)^2: [6],
#   (-1) * b34^2 * b4^4 * b5^4: [1],
#   (-1) * b4^4 * b5^4 * (b34^2 + b2^2): [4],
#   b34^2 * b5^4 * (-b4^2 + b5*b34) * (b4^2 + b5*b34): [5],
#   b5^4 * (b34^2 + b2^2) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2): [8]},
#  6: {(2) * b2^2 * b4^2 * b5^6: [0, 2, 7],
#   (-6) * b34^2 * b4^2 * b5^6: [1, 3, 5],
#   (-2) * b4^2 * b5^6 * (3*b34^2 - b2^2): [4, 6, 8]},
#  7: {(-3) * b2^2 * b4^2 * b5^6: [0, 2, 7],
#   (9) * b34^2 * b4^2 * b5^6: [1, 3, 5],
#   (3) * b4^2 * b5^6 * (3*b34^2 - b2^2): [4, 6, 8]},
#  8: {b2^2 * b4^2 * b5^6: [0, 2, 7],
#   (-3) * b34^2 * b4^2 * b5^6: [1, 3, 5],
#   (-1) * b4^2 * b5^6 * (3*b34^2 - b2^2): [4, 6, 8]},
#  9: {(-4) * b2^2 * b34^2 * b4^4 * b5^7: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  10: {(2) * b34^2 * b4^6 * b5^7: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  11: {(-1) * b34^2 * b4^6 * b5^7: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  12: {b2^2 * b34^2 * b4^8 * b5^8: [0, 1, 2, 3, 4, 5, 6, 7, 8]},
#  13: {(-1) * b2^2 * b34^2 * b4^8 * b5^8: [0, 1, 2, 3, 4, 5, 6, 7, 8]}}



==> anc/supplementaryMaterial/software/Dumbbell.sing <==
//////////////////////////////////////
// Modifications for Dumbbell Graph //
//////////////////////////////////////

// The following contains an example for the modified tropical dumbbell graph in R^3. The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 < w4 < w5. 


LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^10+t^12);
poly b3 = (t^5+t^9);
poly b4 = (3*t^3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t24+2t22+t20+t18+t16+2t14+6t11+9t6-2t5-1)*x4+(-t42-3t40-5t38-5t36-6t35-3t34-12t33-6t31-11t30-4t29-17t28+4t27-9t26-10t25-6t24+2t23+2t22+2t21-16t20+4t19+t18+13t16+2t15+2t14+24t11+t10+9t6)*x3+(t58+2t56+3t54+6t53+3t52+12t51+18t49+6t48+22t47+14t46+6t45+23t44-10t43+33t42-10t41-14t39-29t38-4t37-18t36-42t35-25t34-48t33-2t32-32t31-54t30-24t29-18t28-31t26-48t25-9t24-24t21-18t20-9t16)*x2+y2+(t68+2t66+3t64+8t63+4t62+16t61+3t60+24t59+24t58+32t57+45t56+24t55+66t54+40t53+88t52+56t51+66t50+72t49+53t48+96t47+40t46+72t45+27t44+48t43+36t42+24t41+27t40+18t38+9t36)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t24+2t22+t20+t18+t16+2t14+6t11+t10+9t6)*x4+(-t42-3t40-5t38-5t36-6t35-3t34-12t33-6t31-11t30-4t29-17t28+2t27-9t26-10t25-6t24-8t22+2t21-16t20+4t19-9t18-14t17+13t16+2t15+2t14-14t13-6t12+24t11+t10-6t8+9t6)*x3+(-2t5-2)*x2y+(t58+2t56+3t54+6t53+3t52+12t51+18t49+6t48+22t47+14t46+6t45+24t44-10t43+33t42-10t41+2t40-6t39-29t38-4t37-17t36-26t35-3t34-48t33-2t32-24t31-10t30-18t28-9t26)*x2+(2t22+2t18+8t17+8t13+6t12+6t8)*xy+y2+(t68+2t66+3t64+8t63+4t62+16t61+3t60+24t59+24t58+32t57+45t56+24t55+66t54+40t53+88t52+56t51+66t50+72t49+53t48+96t47+40t46+72t45+27t44+48t43+36t42+24t41+27t40+18t38+9t36)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t53+4t51+6t49+t48+4t47+3t46+t45+4t44+2t42-3t41-2t40-6t39-2t38+t37-5t36-10t35-t34-6t33+16t32-10t31-3t30+4t29-32t28+42t27+9t26+9t25-18t24-76t23+109t22+60t21+9t20-42t19-76t18+149t17+92t16+6t15-23t14-40t13+69t12+66t11+2t10-12t8+18t6)*x4+(-4t53-16t51-24t49-4t48-16t47-12t46-4t45-16t44-8t42+12t41+8t40+28t39+8t38+4t37+20t36+44t35+16t34+28t33-50t32+44t31+24t30+4t29+130t28-204t27-20t25+100t24+256t23-548t22-120t21-20t20+192t19+188t18-696t17-184t16-12t15+100t14+60t13-306t12-132t11-4t10+18t8-36t6)*x3y+(6t53+24t51+36t49+6t48+24t47+18t46+6t45+24t44+12t42-18t41-12t40-46t39-12t38-14t37-30t36-70t35-36t34-46t33+61t32-70t31-48t30-26t29-197t28+342t27-36t26+18t25-178t24-336t23+934t22+60t21+34t20-312t19-166t18+1144t17+92t16+46t15-158t14+10t13+489t12+66t11+42t10+3t8+18t6+20t5+4)*x2y2+(-4t53-16t51-24t49-4t48-16t47-12t46-4t45-16t44-8t42+12t41+8t40+32t39+8t38+12t37+20t36+48t35+28t34+32t33-36t32+48t31+36t30+24t29+132t28-240t27+36t26-8t25+128t24+208t23-660t22-24t20+216t19+72t18-796t17-40t15+108t14-40t13-336t12-40t10-12t8-20t5-4)*xy3+(t53+4t51+6t49+t48+4t47+3t46+t45+4t44+2t42-3t41-2t40-8t39-2t38-3t37-5t36-12t35-7t34-8t33+9t32-12t31-9t30-6t29-33t28+60t27-9t26+2t25-32t24-52t23+165t22+6t20-54t19-18t18+199t17+10t15-27t14+10t13+84t12+10t10+3t8+5t5+1)*y4+(t94-t93+4t92-5t91+11t90-11t89+19t88-16t87+7t86+3t85-41t84+55t83-106t82+49t81-61t80-105t79+158t78-287t77+261t76-112t75-27t74+495t73-370t72+852t71+31t70+583t69+814t68-84t67+981t66+670t65+1023t64+663t63-456t62-136t61+1401t60+196t59-147t58-2060t57-720t56+977t55-1050t54-1332t53-1680t52-484t51-914t50-1357t49-882t48+1708t47-3195t46-2288t45+6t44+1509t43+2712t42-7880t41-133t40+1991t39+1695t38+213t37-7773t36+3917t35+1365t34-847t33-405t32-2982t31+4583t30-1159t29-1827t28+1188t27+159t26+2103t25-1787t24-832t23+1476t22+360t21+352t20-756t19-120t18+594t17+54t16-108t14+81t12)*x3+(-3t94+3t93-12t92+15t91-33t90+33t89-57t88+48t87-21t86-9t85+123t84-165t83+318t82-147t81+183t80+321t79-486t78+879t77-807t76+372t75+87t74-1557t73+1220t72-2738t71+199t70-1971t69-2538t68+406t67-3325t66-1148t65-4143t64-1775t63+1350t62+716t61-3349t60-2834t59+1599t58+7252t57+4196t56-4441t55+640t54+7580t53+10492t52+2192t51-3224t50+3057t49+10798t48+3872t47+2417t46-1086t45+1480t44+6615t43-3760t42+8812t41-3551t40-3683t39+2321t38-5289t37+10791t36-10005t35-4377t34+2937t33-6211t32+4908t31-10571t30+357t29+3069t28-7362t27+201t26-4869t25+2445t24+1248t23-5130t22-360t21-840t20+1134t19+180t18-1782t17-54t16+162t14-243t12)*x2y+(3t94-3t93+12t92-15t91+33t90-33t89+57t88-48t87+21t86+9t85-123t84+165t83-318t82+147t81-183t80-324t79+492t78-888t77+819t76-390t75-90t74+1593t73-1275t72+2829t71-345t70+2082t69+2586t68-483t67+3516t66+717t65+4680t64+1668t63-1341t62-870t61+2922t60+3957t59-2178t58-7788t57-5214t56+5196t55+615t54-9372t53-13218t52-2562t51+6207t50-2550t49-14874t48-8370t47+1167t46+5061t45-2229t44-12186t43+1572t42-1398t41+5526t40+2538t39-6024t38+7614t37-4527t36+9132t35+4518t34-3135t33+9924t32-2889t31+8982t30+1203t29-1863t28+9261t27-540t26+4149t25-987t24-624t23+5481t22+732t20-567t19-90t18+1782t17-81t14+243t12)*xy2+(-t94+t93-4t92+5t91-11t90+11t89-19t88+16t87-7t86-3t85+41t84-55t83+106t82-49t81+61t80+108t79-164t78+296t77-273t76+130t75+30t74-531t73+425t72-943t71+115t70-694t69-862t68+161t67-1172t66-239t65-1560t64-556t63+447t62+290t61-974t60-1319t59+726t58+2596t57+1738t56-1732t55-205t54+3124t53+4406t52+854t51-2069t50+850t49+4958t48+2790t47-389t46-1687t45+743t44+4062t43-524t42+466t41-1842t40-846t39+2008t38-2538t37+1509t36-3044t35-1506t34+1045t33-3308t32+963t31-2994t30-401t29+621t28-3087t27+180t26-1383t25+329t24+208t23-1827t22-244t20+189t19+30t18-594t17+27t14-81t12)*y3+(-t132+2t131-5t130+8t129-15t128+8t127-2t126-26t125+65t124-144t123+169t122-181t121+155t120+37t119-334t118+714t117-860t116+1413t115-1060t114+777t113+564t112-944t111+3295t110-4042t109+4533t108-3247t107+2022t106+334t105-6884t104+6329t103-9983t102+4580t101-10530t100-8827t99+2865t98-12986t97+2614t96-18338t95-10777t94+9610t93-7753t92+12950t91-13559t90-777t89+35693t88+7912t87+45135t86-5420t85+24299t84+48669t83+26499t82+54771t81-5456t80+21094t79+21417t78+15224t77+7355t76-18347t75-36716t74-19112t73-39908t72-49644t71-42527t70-91701t69-37408t68-89325t67-60829t66-58734t65-87928t64-31858t63-86087t62-37322t61-49654t60-48332t59-17224t58-49128t57-14193t56-26648t55-16887t54-5503t53-18054t52-3348t51-9348t50-3780t49-759t48-4212t47-378t46-2106t45-432t44-486t42-243t40)*x2+(2t132-4t131+10t130-16t129+30t128-16t127+4t126+52t125-130t124+288t123-338t122+362t121-310t120-74t119+666t118-1424t117+1714t116-2818t115+2104t114-1562t113-1088t112+1824t111-6496t110+7872t109-8934t108+6596t107-4226t106-326t105+12698t104-11344t103+19724t102-8838t101+20862t100+15518t99-526t98+24042t97-2914t96+31738t95+23372t94-8434t93+9480t92-25872t91+13314t90+21518t89-62534t88-35588t87-111518t86+3572t85+1184t84-115728t83-116352t82-160938t81+58052t80+19292t79-128630t78-164192t77-37584t76+173770t75+92232t74-133280t73-70324t72+205848t71+260646t70+119866t69-119224t68+145924t67+355932t66+219926t65+71634t64-29458t63+309740t62+290294t61+90258t60+47180t59+89696t58+290626t57+109272t56+6810t55+73964t54+127956t53+150446t52-11940t51+5640t50+79616t49+79710t48+35484t47-29448t46+19512t45+45270t44+25002t43-2214t42-10800t41+13986t40+13068t39+3186t38-2700t37-1296t36+4212t35+1512t34-324t32+486t30)*xy+(-t132+2t131-5t130+8t129-15t128+8t127-2t126-26t125+65t124-144t123+169t122-181t121+155t120+37t119-333t118+712t117-857t116+1409t115-1052t114+781t113+544t112-912t111+3248t110-3936t109+4467t108-3298t107+2113t106+163t105-6349t104+5672t103-9862t102+4419t101-10431t100-7759t99+263t98-12021t97+1457t96-15869t95-11686t94+4217t93-4740t92+12936t91-6657t90-10759t89+31267t88+17794t87+55759t86-1786t85-592t84+57864t83+58176t82+80469t81-29026t80-9646t79+64315t78+82096t77+18792t76-86885t75-46116t74+66640t73+35162t72-102924t71-130323t70-59933t69+59612t68-72962t67-177966t66-109963t65-35817t64+14729t63-154870t62-145147t61-45129t60-23590t59-44848t58-145313t57-54636t56-3405t55-36982t54-63978t53-75223t52+5970t51-2820t50-39808t49-39855t48-17742t47+14724t46-9756t45-22635t44-12501t43+1107t42+5400t41-6993t40-6534t39-1593t38+1350t37+648t36-2106t35-756t34+162t32-243t30)*y2+(-t164+2t163-5t162+8t161-16t160+4t159+4t158-48t157+96t156-232t155+210t154-239t153+40t152+273t151-1191t150+1605t149-2122t148+2397t147-1363t146-1427t145+4972t144-6757t143+13139t142-11685t141+10539t140+3125t139-2534t138+29847t137-32999t136+50208t135-23226t134+39441t133+6921t132-39457t131+79574t130-76315t129+91187t128-135318t127-17458t126-28805t125-122237t124-28303t123-395187t122-85652t121-321557t120-175201t119-460197t118-621790t117-387056t116-530324t115-310619t114-878221t113-644327t112-654440t111-268808t110-383845t109-636739t108-368045t107-258775t106+458885t105+27996t104+361855t103+256403t102+880323t101+1217213t100+977587t99+1388365t98+1075003t97+1909553t96+1599376t95+1778976t94+1737747t93+1615851t92+2038763t91+1498354t90+1789743t89+1413805t88+1522180t87+1412812t86+1058905t85+1174640t84+852633t83+980416t82+681438t81+555729t80+526821t79+397089t78+442236t77+229014t76+209772t75+161379t74+142776t73+138267t72+49437t71+55431t70+31644t69+38637t68+27810t67+5184t66+9882t65+3078t64+7290t63+2754t62+972t60+729t58)*x+(t164-2t163+5t162-8t161+16t160-4t159-4t158+48t157-96t156+232t155-210t154+239t153-40t152-273t151+1191t150-1605t149+2122t148-2397t147+1363t146+1427t145-4972t144+6757t143-13139t142+11685t141-10539t140-3125t139+2534t138-29847t137+32999t136-50208t135+23226t134-39441t133-6921t132+39457t131-79574t130+76315t129-91187t128+135318t127+17458t126+28805t125+122237t124+28303t123+395187t122+85652t121+321557t120+175201t119+460197t118+621790t117+387056t116+530324t115+310619t114+878221t113+644327t112+654440t111+268808t110+383845t109+636739t108+368045t107+258775t106-458885t105-27996t104-361855t103-256403t102-880323t101-1217213t100-977587t99-1388365t98-1075003t97-1909553t96-1599376t95-1778976t94-1737747t93-1615851t92-2038763t91-1498354t90-1789743t89-1413805t88-1522180t87-1412812t86-1058905t85-1174640t84-852633t83-980416t82-681438t81-555729t80-526821t79-397089t78-442236t77-229014t76-209772t75-161379t74-142776t73-138267t72-49437t71-55431t70-31644t69-38637t68-27810t67-5184t66-9882t65-3078t64-7290t63-2754t62-972t60-729t58)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/DumbbellRef.sing <==
//////////////////////////////////////////////
// Refined Modifications for Dumbbell Graph //
//////////////////////////////////////////////

// The following contains an example for the modified tropical dumbbell graph in R^3. The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 < w4 < w5. 

// We replace our coefficients a and b by a + t^e and b+t^e', respectively. This refinement gives a planar faithful re-embedding of the extended skeleton. 

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^10+t^12);
poly b3 = (t^5+t^9);
poly b4 = (3*t^3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;

// A5*A4*A3;
// (-t^44-2*t^40-8*t^39-t^36-16*t^35-22*t^34-8*t^31-44*t^30-24*t^29-22*t^26-48*t^25-9*t^24-24*t^21-18*t^20-9*t^16)

// A5*A4*A2;
// (-t^50-2*t^48-t^46-8*t^45-16*t^43-8*t^41-22*t^40-44*t^38-22*t^36-24*t^35-48*t^33-24*t^31-9*t^30-18*t^28-9*t^26)

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly f27 = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(f27);
// f2;
// -x5+(t24+2t22+t20+t18+t16+2t14+6t11+9t6-2t5-1)*x4+(-t42-3t40-5t38-5t36-6t35-3t34-12t33-6t31-11t30-4t29-17t28+4t27-9t26-10t25-6t24+2t23+2t22+2t21-16t20+4t19+t18+13t16+2t15+2t14+24t11+t10+9t6)*x3+(t58+2t56+3t54+6t53+3t52+12t51+18t49+6t48+22t47+14t46+6t45+23t44-10t43+33t42-10t41-14t39-29t38-4t37-18t36-42t35-25t34-48t33-2t32-32t31-54t30-24t29-18t28-31t26-48t25-9t24-24t21-18t20-9t16)*x2+y2+(t68+2t66+3t64+8t63+4t62+16t61+3t60+24t59+24t58+32t57+45t56+24t55+66t54+40t53+88t52+56t51+66t50+72t49+53t48+96t47+40t46+72t45+27t44+48t43+36t42+24t41+27t40+18t38+9t36)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^4)*x-b5*(1+t^2)*x^2);
// g2;
// -x5+(t24+2t22+t20+t18+t16+3t14+2t12+6t11+t10+2t9+4t7+9t6+t4+2t2)*x4+(-t42-3t40-5t38-5t36-6t35-3t34-14t33-8t31-11t30-8t29-27t28-19t26-12t25-26t24-14t23-18t22-12t21-26t20-24t19-15t18-28t17+7t16-12t15-10t14-14t13-12t12+24t11-5t10-6t8+9t6)*x3+(-2t7-2t5-2t2-2)*x2y+(t58+2t56+3t54+6t53+4t52+12t51+18t49+10t48+30t47+14t46+6t45+29t44+22t43+55t42-10t41+4t40+34t39+59t38+20t37-17t36-10t35+107t34+48t33+7t32-24t31+34t30+120t29+18t28-9t26+48t25+45t24+18t20)*x2+(2t26+4t22+8t21+2t18+16t17+6t16+8t13+12t12+6t8)*xy+y2+(t68+2t66+3t64+8t63+4t62+16t61+3t60+24t59+24t58+32t57+45t56+24t55+66t54+40t53+88t52+56t51+66t50+72t49+53t48+96t47+40t46+72t45+27t44+48t43+36t42+24t41+27t40+18t38+9t36)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^4)*x-b5*(1+t^2)*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t55+5t53+10t51+10t49+3t48+5t47+7t46-t45+5t44+3t43+t42+9t41-7t40+7t39+12t38+t37+32t36-23t35+47t34-23t33+21t32-20t31+15t30+20t29-63t28+33t27-62t26+119t25-38t24+36t23+94t22+42t21+170t20+5t19+205t18+143t17+144t16+109t15+44t14+183t13+66t12+106t11+27t10+20t9+47t8+26t6+4t4)*x4+(-4t55-20t53-40t51-40t49-12t48-20t47-28t46+8t45-20t44+8t43-4t42+4t41+30t40+16t39-8t38+32t37-38t36+84t35-96t34+92t33+18t32+88t31+4t30-140t29+314t28-76t27+228t26-220t25-84t24+240t23-444t22+96t21-322t20-80t19-220t18-624t17-94t16-208t15+4t14-336t13-226t12-112t11-52t10+60t9-90t8+40t7-32t6+12t4+8t2)*x3y+(6t55+30t53+60t51+60t49+18t48+30t47+42t46-16t45+30t44-32t43+6t42-46t41-47t40-68t39-28t38-84t37-33t36-114t35+52t34-118t33-129t32-100t31-50t30+310t29-433t28+78t27-122t26+118t25+562t24-544t23+834t22-8t21+185t20+580t19-70t18+1188t17+59t16+144t15+214t14+208t13+501t12+56t11+66t10-30t9+57t8+16t6+20t5-6t4+4)*x2y2+(-4t55-20t53-40t51-40t49-12t48-20t47-28t46+12t45-20t44+28t43-4t42+44t41+32t40+60t39+32t38+68t37+52t36+72t35-4t34+72t33+120t32+56t31+48t30-240t29+276t28-40t27+8t26-8t25-520t24+424t23-612t22-40t21-24t20-540t19+180t18-876t17-12t16-40t15-216t14-40t13-388t12-40t10-12t8-20t7-20t5-4t2-4)*xy3+(t55+5t53+10t51+10t49+3t48+5t47+7t46-3t45+5t44-7t43+t42-11t41-8t40-15t39-8t38-17t37-13t36-18t35+t34-18t33-30t32-14t31-12t30+60t29-69t28+10t27-2t26+2t25+130t24-106t23+153t22+10t21+6t20+135t19-45t18+219t17+3t16+10t15+54t14+10t13+97t12+10t10+3t8+5t7+5t5+t2+1)*y4+(-t99+t98-6t97+6t96-19t95+16t94-41t93+17t92-61t91-24t90-46t89-143t88+19t87-320t86+27t85-414t84-225t83-52t82-762t81+636t80-1446t79+846t78-631t77+253t76+1763t75-2171t74+3959t73-2113t72+5387t71+82t70+1307t69+3634t68+9105t66-3255t65+7197t64-3287t63+9286t62+2509t61+1470t60+4727t59-4966t58+13823t57-5472t56+9572t55-6855t54+1302t53+1970t52-3124t51+1159t50-14237t49-1533t48-14047t47-1056t46-20046t45-10210t44-14859t43-17415t42-7780t41-28299t40-915t39-21660t38-10074t37-12518t36-18096t35+4363t34-16640t33-2156t32-9055t31-5989t30+3799t29-7972t28+1532t27-3685t26-994t25+1640t24-2329t23+1592t22-936t21-83t20+432t19-327t18+594t17-135t16+54t14+81t12)*x3+(3t99-3t98+18t97-18t96+57t95-48t94+123t93-51t92+183t91+64t90+144t89+397t88-21t87+876t86-37t85+1092t84+617t83+104t82+1932t81-1628t80+3156t79-2104t78+179t77-189t76-6171t75+4363t74-11553t73+1393t72-11141t71-5916t70-1691t69-15826t68+4t67-18047t66+4035t65-9733t64-1003t63-6434t62-803t61+7624t60-1433t59+14034t58-4067t57+19452t56+824t55+19013t54+13222t53+12320t52+12506t51+7115t50+26747t49+12867t48+22329t47-3326t46+27684t45+10710t44+19275t43+14505t42-4108t41+33559t40-15959t39+22246t38-126t37+1270t36+17874t35-28617t34+18156t33-9452t32+2067t31+2761t30-21141t29+9908t28-10068t27+717t26-978t25-9060t24+3123t23-5676t22+126t21-291t20-2430t19+441t18-1782t17+27t16-324t14-243t12)*x2y+(-3t99+3t98-18t97+18t96-57t95+48t94-123t93+51t92-183t91-60t90-147t89-381t88+3t87-834t86+15t85-1017t84-588t83-78t82-1755t81+1488t80-2565t79+1887t78+678t77-96t76+6612t75-3288t74+11391t73+1080t72+8631t71+8751t70+576t69+18288t68-6t67+13413t66-1170t65+3804t64+6435t63-4278t62-2559t61-13641t60-4941t59-13602t58-14634t57-20970t56-15594t55-18237t54-21786t53-21435t52-14073t51-12411t50-18765t49-17001t48-12423t47+6573t46-11457t45-750t44-6624t43+4365t42+17832t41-7890t40+25311t39-879t38+15300t37+16872t36+333t35+36381t34-2274t33+17412t32+10482t31+4842t30+26013t29-2904t28+12804t27+4452t26+2958t25+11130t24-1191t23+6126t22+1215t21+561t20+2997t19-171t18+1782t17+162t16+405t14+243t12)*xy2+(t99-t98+6t97-6t96+19t95-16t94+41t93-17t92+61t91+20t90+49t89+127t88-t87+278t86-5t85+339t84+196t83+26t82+585t81-496t80+855t79-629t78-226t77+32t76-2204t75+1096t74-3797t73-360t72-2877t71-2917t70-192t69-6096t68+2t67-4471t66+390t65-1268t64-2145t63+1426t62+853t61+4547t60+1647t59+4534t58+4878t57+6990t56+5198t55+6079t54+7262t53+7145t52+4691t51+4137t50+6255t49+5667t48+4141t47-2191t46+3819t45+250t44+2208t43-1455t42-5944t41+2630t40-8437t39+293t38-5100t37-5624t36-111t35-12127t34+758t33-5804t32-3494t31-1614t30-8671t29+968t28-4268t27-1484t26-986t25-3710t24+397t23-2042t22-405t21-187t20-999t19+57t18-594t17-54t16-135t14-81t12)*y3+(t141-t140+5t139-7t138+17t137-13t136+36t135-2t134+16t133+82t132-81t131+356t130-256t129+651t128-372t127+637t126+535t125-115t124+2361t123-2471t122+4481t121-2851t120+5567t119-1005t118-1765t117+4562t116-8103t115+15526t114-18669t113+3961t112-21015t111+1305t110+1244t109-38467t108-24136t107-54269t106+19262t105-35743t104-66183t103-102310t102-20224t101+30842t100-28925t99-167812t98-78971t97+77051t96+117752t95-59548t94-273404t93+149770t92+146567t91+255297t90-332828t89-129151t88+314715t87+155033t86+95794t85-629233t84+226129t83+162847t82+55122t81-390017t80-424694t79+391738t78-84982t77-162220t76-539986t75+188039t74+254695t73-120457t72-252428t71-59106t70+565869t69+108387t68+31219t67-57971t66+446031t65+481702t64+117343t63+170650t62+168340t61+488708t60+245159t59+165543t58+180777t57+191732t56+263265t55+100935t54+139642t53+100188t52+98025t51+85848t50+43623t49+68172t48+29322t47+29322t46+17766t45+16929t44+18198t43+3564t42+5724t41+1971t40+4212t39+2079t38+648t36+486t34)*x2+(-2t141+2t140-10t139+14t138-34t137+26t136-70t135+2t134-26t133-174t132+186t131-716t130+546t129-1296t128+732t127-1096t126-1130t125+732t124-5002t123+5614t122-8944t121+6654t120-9122t119+1662t118+6758t117-11588t116+25684t115-27576t114+44192t113-9380t112+40640t111+31202t110+6776t109+98398t108+2478t107+143962t106+24068t105+110260t104+91314t103+70600t102+166226t101+9376t100+84756t99-13676t98-48t97+30326t96-204112t95-196324t94-269454t93-304630t92-195016t91-710486t90-431036t89-597762t88-397136t87-411904t86-942972t85-249298t84-497490t83+54594t82-380712t81-315726t80+348576t79+302376t78+640340t77+148630t76+778934t75+1035294t74+1140292t73+909536t72+925690t71+1475070t70+1361126t69+1314698t68+914880t67+1367262t66+1430962t65+1160794t64+975382t63+804556t62+1228398t61+930572t60+731380t59+577574t58+591636t57+752268t56+433600t55+388488t54+291796t53+327968t52+315580t51+161316t50+182372t49+115098t48+126510t47+89280t46+57096t45+67248t44+29700t43+32508t42+17010t41+18522t40+16092t39+3618t38+5724t37+1890t36+4212t35+1836t34+648t32+486t30)*xy+(t141-t140+5t139-7t138+17t137-13t136+35t135-t134+13t133+87t132-93t131+358t130-273t129+648t128-366t127+548t126+565t125-366t124+2501t123-2807t122+4472t121-3327t120+4561t119-831t118-3379t117+5794t116-12842t115+13788t114-22096t113+4690t112-20320t111-15601t110-3388t109-49199t108-1239t107-71981t106-12034t105-55130t104-45657t103-35300t102-83113t101-4688t100-42378t99+6838t98+24t97-15163t96+102056t95+98162t94+134727t93+152315t92+97508t91+355243t90+215518t89+298881t88+198568t87+205952t86+471486t85+124649t84+248745t83-27297t82+190356t81+157863t80-174288t79-151188t78-320170t77-74315t76-389467t75-517647t74-570146t73-454768t72-462845t71-737535t70-680563t69-657349t68-457440t67-683631t66-715481t65-580397t64-487691t63-402278t62-614199t61-465286t60-365690t59-288787t58-295818t57-376134t56-216800t55-194244t54-145898t53-163984t52-157790t51-80658t50-91186t49-57549t48-63255t47-44640t46-28548t45-33624t44-14850t43-16254t42-8505t41-9261t40-8046t39-1809t38-2862t37-945t36-2106t35-918t34-324t32-243t30)*y2+(t177-t176+5t175-7t174+19t173-9t172+40t171+14t170+12t169+169t168-74t167+605t166-215t165+1066t164+128t163+1260t162+2744t161+272t160+7463t159-2029t158+14494t157+3932t156+18357t155+18836t154+5579t153+57275t152+5721t151+105233t150+2637t149+96362t148+85797t147+89519t146+237986t145-63291t144+310155t143-67009t142+400884t141+37521t140-74280t139+159222t138-474851t137+523517t136-1080627t135-214123t134-1478332t133-1015419t132-1093972t131-2965205t130-1802090t129-4677625t128-2129251t127-5160984t126-4546931t125-5771736t124-6838395t123-4476688t122-8253575t121-4885509t120-8669472t119-4795352t118-5691677t117-4952414t116-2665328t115-4051271t114+1841374t113-433881t112+5152845t111+4404799t110+8620478t109+11024082t108+11804563t107+16265989t106+15521310t105+21063880t104+19625103t103+22861208t102+22573902t101+23972829t100+25347796t99+23553679t98+24847686t97+22246550t96+23713400t95+21314082t94+20491397t93+18652292t92+16815826t91+16417703t90+13750090t89+13011310t88+10458705t87+9707837t86+8276668t85+6934114t84+6015159t83+4536616t82+4166493t81+3087897t80+2675181t79+2002887t78+1524603t77+1276128t76+846513t75+755811t74+464427t73+386910t72+255204t71+167616t70+143721t69+70470t68+69444t67+25434t66+24462t65+14175t64+7290t63+6885t62+2430t60+729t58)*x+(-t177+t176-5t175+7t174-19t173+9t172-40t171-14t170-12t169-169t168+74t167-605t166+215t165-1066t164-128t163-1260t162-2744t161-272t160-7463t159+2029t158-14494t157-3932t156-18357t155-18836t154-5579t153-57275t152-5721t151-105233t150-2637t149-96362t148-85797t147-89519t146-237986t145+63291t144-310155t143+67009t142-400884t141-37521t140+74280t139-159222t138+474851t137-523517t136+1080627t135+214123t134+1478332t133+1015419t132+1093972t131+2965205t130+1802090t129+4677625t128+2129251t127+5160984t126+4546931t125+5771736t124+6838395t123+4476688t122+8253575t121+4885509t120+8669472t119+4795352t118+5691677t117+4952414t116+2665328t115+4051271t114-1841374t113+433881t112-5152845t111-4404799t110-8620478t109-11024082t108-11804563t107-16265989t106-15521310t105-21063880t104-19625103t103-22861208t102-22573902t101-23972829t100-25347796t99-23553679t98-24847686t97-22246550t96-23713400t95-21314082t94-20491397t93-18652292t92-16815826t91-16417703t90-13750090t89-13011310t88-10458705t87-9707837t86-8276668t85-6934114t84-6015159t83-4536616t82-4166493t81-3087897t80-2675181t79-2002887t78-1524603t77-1276128t76-846513t75-755811t74-464427t73-386910t72-255204t71-167616t70-143721t69-70470t68-69444t67-25434t66-24462t65-14175t64-7290t63-6885t62-2430t60-729t58)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/FigEight.sing <==
//////////////////////////////////////////
// Modifications for Figure Eight Graph //
//////////////////////////////////////////

// The following contains an example for the modified tropical figure eight graph in R^3. The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 < w5 with val(a3-a4)=val(a3)


LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^9+t^12);
poly b3 = (t^5+t^9);
poly b4 = (3*t^5+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t24+2t21+2t18+t16+2t14+6t13+9t10-2t5-1)*x4+(-t42-t40-2t39-2t38-8t37-t36-4t35-23t34-2t32-30t31-2t30+2t29-17t28-12t27+4t26-15t24+4t23+4t21+t20+4t19+14t18+t16+20t15+2t14+6t13+10t10)*x3+(t58+8t55+2t54+21t52+16t51+22t49+42t48-2t47+8t46+42t45-6t44-4t43-t42-10t41-11t40-50t39-12t38-24t37-66t36-8t35-42t34-44t33-26t32-34t31-11t30-36t29-31t28-12t27-t26-18t25-18t24-6t23-9t20)*x2+y2+(t68+8t65+2t64+2t63+22t62+16t61+17t60+28t59+45t58+52t57+41t56+58t55+72t54+88t53+56t52+58t51+97t50+68t49+53t48+44t47+57t46+48t45+22t44+18t43+18t42+24t41+9t38)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t24+2t21+2t18+t16+2t14+6t13+10t10)*x4+(-t42-t40-2t39-2t38-8t37-t36-4t35-23t34-2t32-30t31-2t30+2t29-17t28-14t27+4t26-21t24+2t23-4t22+4t21-5t20-8t19+10t18-2t17+t16+8t15-4t14+4t13+4t10)*x3+(-2t5-2)*x2y+(t58+8t55+2t54+21t52+16t51+22t49+42t48-2t47+8t46+42t45-5t44-4t43-t42-4t41-9t40-48t39-3t38-12t37-53t36-4t35-23t34-20t33-2t32-26t31-10t28)*x2+(2t22+6t19+2t18+2t17+6t15+6t14+2t13+6t10)*xy+y2+(t68+8t65+2t64+2t63+22t62+16t61+17t60+28t59+45t58+52t57+41t56+58t55+72t54+88t53+56t52+58t51+97t50+68t49+53t48+44t47+57t46+48t45+22t44+18t43+18t42+24t41+9t38)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t53+4t50+t48+6t47-t46+4t45+4t44-5t43+5t42+t41-8t40+t39-6t38-2t37-4t36-17t35+12t34-3t33-35t32+49t31-9t30-23t29+94t28-42t27+63t26+60t25-54t24+116t23-12t22+10t21+76t20-24t19+28t18-4t17+2t16+24t15-8t14+8t13+8t10)*x4+(-4t53-16t50-4t48-24t47+4t46-16t45-16t44+20t43-20t42-4t41+32t40+24t38+8t37+24t36+68t35-36t34+20t33+130t32-168t31+36t30+82t29-338t28+138t27-216t26-230t25+154t24-398t23+18t22-20t21-274t20+30t19-62t18+6t17-4t16-66t15+10t14-18t13-22t10)*x3y+(6t53+24t50+6t48+36t47-6t46+24t45+24t44-30t43+30t42+6t41-48t40-4t39-36t38-12t37-44t36-102t35+42t34-38t33-185t32+224t31-54t30-113t29+469t28-177t27+288t26+339t25-169t24+531t23+3t22+10t21+401t20+21t19+43t18+t17+2t16+109t15+7t14+13t13+63t10+20t5+4)*x2y2+(-4t53-16t50-4t48-24t47+4t46-16t45-16t44+20t43-20t42-4t41+32t40+4t39+24t38+8t37+32t36+68t35-24t34+28t33+120t32-140t31+36t30+72t29-300t28+108t27-180t26-224t25+92t24-332t23-12t22-264t20-36t19-12t18-4t17-76t15-12t14-4t13-52t10-20t5-4)*xy3+(t53+4t50+t48+6t47-t46+4t45+4t44-5t43+5t42+t41-8t40-t39-6t38-2t37-8t36-17t35+6t34-7t33-30t32+35t31-9t30-18t29+75t28-27t27+45t26+56t25-23t24+83t23+3t22+66t20+9t19+3t18+t17+19t15+3t14+t13+13t10+5t5+1)*y4+(t94-t93+3t91-2t90-t89-9t88+12t87-8t86-71t85+88t84-43t83-174t82+316t81-182t80-121t79+710t78-487t77+399t76+981t75-773t74+1291t73+698t72-639t71+1759t70-159t69-42t68+1077t67-953t66+216t65-245t64-1042t63-739t62-834t61-822t60-1824t59-732t58-1077t57-1254t56-1071t55-996t54-501t53-1179t52+32t51-1389t50+153t49+161t48-1849t47+1665t46-1115t45-313t44+1174t43-1615t42+1522t41-372t40-618t39+1318t38-940t37+719t36+200t35-484t34+720t33-303t32+192t31+228t30-184t29+224t28-48t27+24t26+96t25-32t24+32t23+16t20)*x3+(-3t94+3t93-9t91+6t90+3t89+27t88-36t87+24t86+213t85-264t84+129t83+522t82-948t81+546t80+369t79-2142t78+1467t77-1167t76-3021t75+2385t74-3873t73-2248t72+2149t71-5521t70+479t69+438t68-3735t67+3337t66-592t65+551t64+3940t63+2025t62+3196t61+3016t60+5896t59+3082t58+3523t57+5246t56+2611t55+4364t54+2045t53+2171t52+2052t51+1161t50+241t49-923t48+1799t47-3663t46-875t45+187t44-5536t43+1505t42-4448t41-2794t40+984t39-6424t38+1514t37-2383t36-3404t35+1202t34-3630t33+665t32-712t31-2082t30+546t29-1172t28+108t27-114t26-720t25+96t24-192t23-120t20)*x2y+(3t94-3t93+9t91-6t90-3t89-27t88+36t87-24t86-213t85+264t84-129t83-522t82+948t81-546t80-372t79+2148t78-1470t77+1152t76+3060t75-2418t74+3873t73+2325t72-2265t71+5643t70-480t69-594t68+3987t67-3576t66+564t65-459t64-4347t63-1929t62-3543t61-3291t60-6108t59-3525t58-3669t57-5988t56-2310t55-5052t54-2316t53-1488t52-3126t51+342t50-591t49+1143t48+75t47+2997t46+2985t45+189t44+6543t43+165t42+4389t41+4749t40-549t39+7659t38-861t37+2496t36+4806t35-1077t34+4365t33-543t32+780t31+2781t30-543t29+1422t28-90t27+135t26+936t25-96t24+240t23+156t20)*xy2+(-t94+t93-3t91+2t90+t89+9t88-12t87+8t86+71t85-88t84+43t83+174t82-316t81+182t80+124t79-716t78+490t77-384t76-1020t75+806t74-1291t73-775t72+755t71-1881t70+160t69+198t68-1329t67+1192t66-188t65+153t64+1449t63+643t62+1181t61+1097t60+2036t59+1175t58+1223t57+1996t56+770t55+1684t54+772t53+496t52+1042t51-114t50+197t49-381t48-25t47-999t46-995t45-63t44-2181t43-55t42-1463t41-1583t40+183t39-2553t38+287t37-832t36-1602t35+359t34-1455t33+181t32-260t31-927t30+181t29-474t28+30t27-45t26-312t25+32t24-80t23-52t20)*y3+(-t132+2t131-t130-13t129+27t128-14t127-65t126+148t125-79t124-150t123+426t122-227t121-133t120+695t119-365t118-14t117+663t116-538t115-410t114+428t113-1716t112-1912t111+47t110-5204t109-3486t108-1717t107-9554t106-2842t105-5614t104-9433t103+629t102-6898t101-1311t100+5780t99+2410t98+10334t97+14306t96+19225t95+18226t94+28097t93+24485t92+22609t91+37057t90+5624t89+26212t88+19535t87-20164t86+20554t85-30198t84-26771t83-10040t82-75978t81-22055t80-59151t79-76786t78-37124t77-86346t76-48719t75-65200t74-69694t73-39462t72-64844t71-37753t70-48599t69-36712t68-23480t67-39188t66-15068t65-23777t64-15441t63-8321t62-17332t61-3531t60-7332t59-5416t58-1616t57-4968t56-440t55-1148t54-1344t53-96t52-736t51-192t48)*x2+(2t132-4t131+2t130+26t129-54t128+28t127+130t126-296t125+158t124+300t123-852t122+454t121+266t120-1390t119+728t118+32t117-1328t116+1054t115+866t114-884t113+3354t112+4020t111-242t110+10380t109+7316t108+3086t107+19542t106+5768t105+10956t104+19694t103-1628t102+13842t101+2344t100-11744t99-6030t98-23120t97-29746t96-44140t95-40080t94-63406t93-60036t92-51152t91-90520t90-24516t89-66640t88-58106t87+27532t86-62924t85+48990t84+40192t83+10006t82+149042t81+36850t80+135742t79+158446t78+94116t77+202876t76+123560t75+181194t74+171744t73+134084t72+184406t71+126998t70+158052t69+120726t68+115660t67+125884t66+79628t65+96700t64+72544t63+67334t62+60092t61+39144t60+43876t59+36238t58+26276t57+19448t56+16926t55+14368t54+13504t53+6680t52+3980t51+6030t50+3158t49+3390t48+972t47+342t46+1512t45+432t44+432t43+216t40)*xy+(-t132+2t131-t130-13t129+27t128-14t127-65t126+148t125-79t124-150t123+426t122-227t121-133t120+695t119-364t118-16t117+664t116-527t115-433t114+442t113-1677t112-2010t111+121t110-5190t109-3658t108-1543t107-9771t106-2884t105-5478t104-9847t103+814t102-6921t101-1172t100+5872t99+3015t98+11560t97+14873t96+22070t95+20040t94+31703t93+30018t92+25576t91+45260t90+12258t89+33320t88+29053t87-13766t86+31462t85-24495t84-20096t83-5003t82-74521t81-18425t80-67871t79-79223t78-47058t77-101438t76-61780t75-90597t74-85872t73-67042t72-92203t71-63499t70-79026t69-60363t68-57830t67-62942t66-39814t65-48350t64-36272t63-33667t62-30046t61-19572t60-21938t59-18119t58-13138t57-9724t56-8463t55-7184t54-6752t53-3340t52-1990t51-3015t50-1579t49-1695t48-486t47-171t46-756t45-216t44-216t43-108t40)*y2+(-t164+2t163-t162-16t161+32t160-18t159-100t158+210t157-134t156-276t155+711t154-520t153-99t152+1250t151-1045t150+1367t149+946t148-750t147+3210t146+340t145+198t144+895t143+772t142-4482t141-8562t140-6453t139-26589t138-25941t137-44477t136-73308t135-68255t134-124632t133-144465t132-166841t131-223520t130-241421t129-303580t128-311178t127-351913t126-375698t125-370735t124-400410t123-304850t122-339432t121-259538t120-128125t119-99060t118+99946t117+151865t116+360941t115+537032t114+630876t113+857502t112+945842t111+1197738t110+1230532t109+1339436t108+1510544t107+1480604t106+1613947t105+1504976t104+1566915t103+1571173t102+1422600t101+1410601t100+1264318t99+1261941t98+1101667t97+965357t96+909297t95+771287t94+727764t93+556474t92+492817t91+444103t90+344554t89+300802t88+210692t87+194323t86+156223t85+110574t84+88998t83+58074t82+57546t81+36031t80+23598t79+18360t78+10362t77+11853t76+4374t75+2565t74+2592t73+972t72+1404t71+324t68)*x+(t164-2t163+t162+16t161-32t160+18t159+100t158-210t157+134t156+276t155-711t154+520t153+99t152-1250t151+1045t150-1367t149-946t148+750t147-3210t146-340t145-198t144-895t143-772t142+4482t141+8562t140+6453t139+26589t138+25941t137+44477t136+73308t135+68255t134+124632t133+144465t132+166841t131+223520t130+241421t129+303580t128+311178t127+351913t126+375698t125+370735t124+400410t123+304850t122+339432t121+259538t120+128125t119+99060t118-99946t117-151865t116-360941t115-537032t114-630876t113-857502t112-945842t111-1197738t110-1230532t109-1339436t108-1510544t107-1480604t106-1613947t105-1504976t104-1566915t103-1571173t102-1422600t101-1410601t100-1264318t99-1261941t98-1101667t97-965357t96-909297t95-771287t94-727764t93-556474t92-492817t91-444103t90-344554t89-300802t88-210692t87-194323t86-156223t85-110574t84-88998t83-58074t82-57546t81-36031t80-23598t79-18360t78-10362t77-11853t76-4374t75-2565t74-2592t73-972t72-1404t71-324t68)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/FigEightRef.sing <==
//////////////////////////////////////////////////
// Refined Modifications for Figure Eight Graph //
//////////////////////////////////////////////////

// The following contains an example for the modified tropical figure eight graph in R^3. The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 < w5 with val(a3-a4)=val(a3)

// We replace our coefficients a and b by a + t^e and b+t^e', respectively. This refinement gives a planar faithful re-embedding of the extended skeleton. 

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^9+t^12);
poly b3 = (t^5+t^9);
poly b4 = (3*t^5+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;

// A5*(A4+A3)*A2;
// (-t^52-t^50-2*t^49-2*t^48-10*t^47-t^46-6*t^45-27*t^44-4*t^43-19*t^42-28*t^41-9*t^40-48*t^39-12*t^38-12*t^37-53*t^36-4*t^35-23*t^34-20*t^33-2*t^32-26*t^31-10*t^28)

// A4+A3;
// (t^18+t^16+2*t^14+6*t^13+10*t^10)

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t24+2t21+2t18+t16+2t14+6t13+9t10-2t5-1)*x4+(-t42-t40-2t39-2t38-8t37-t36-4t35-23t34-2t32-30t31-2t30+2t29-17t28-12t27+4t26-15t24+4t23+4t21+t20+4t19+14t18+t16+20t15+2t14+6t13+10t10)*x3+(t58+8t55+2t54+21t52+16t51+22t49+42t48-2t47+8t46+42t45-6t44-4t43-t42-10t41-11t40-50t39-12t38-24t37-66t36-8t35-42t34-44t33-26t32-34t31-11t30-36t29-31t28-12t27-t26-18t25-18t24-6t23-9t20)*x2+y2+(t68+8t65+2t64+2t63+22t62+16t61+17t60+28t59+45t58+52t57+41t56+58t55+72t54+88t53+56t52+58t51+97t50+68t49+53t48+44t47+57t46+48t45+22t44+18t43+18t42+24t41+9t38)*x

drawTropicalCurve(f2,"max");


///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^3)*x-b5*(1+t^4)*x^2);
// g2;
// -x5+(t24+2t21+3t18+t16+4t14+8t13+10t10+4t9+t8+2t4)*x4+(-t42-t40-2t39-2t38-8t37-t36-4t35-25t34-2t32-38t31-6t30-2t29-23t28-28t27-14t26-8t25-29t24-16t23-32t22-8t21-9t20-20t19-8t18-16t17-t16+8t15-10t14-2t13+4t10)*x3+(-2t9-2t5-2t4-2)*x2y+(t58+8t55+2t54+21t52+16t51+t50+22t49+42t48+6t47+10t46+44t45+16t44+12t43+16t42+18t41+34t40+2t39+29t38+34t37+6t36+80t35+14t34+14t33+71t32+34t31+42t30+8t29+26t28+36t27+21t26+18t23)*x2+(2t25+8t22+2t21+2t20+6t19+8t18+8t17+2t16+6t15+6t14+8t13+6t10)*xy+y2+(t68+8t65+2t64+2t63+22t62+16t61+17t60+28t59+45t58+52t57+41t56+58t55+72t54+88t53+56t52+58t51+97t50+68t49+53t48+44t47+57t46+48t45+22t44+18t43+18t42+24t41+9t38)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^3)*x-b5*(1+t^4)*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t57+4t54+t53+t52+8t51+4t50+3t49+9t48+12t47+6t46+10t45+15t44+6t43+18t42+27t41+8t40+18t39+10t38+53t37+39t36+27t35+2t34+48t33+159t32+31t31+17t30+65t29+160t28+149t27+17t26+45t25+109t24+171t23+49t22-t21+69t20+66t19+59t18+20t17+3t16+24t15+22t14+16t13+8t12+8t10+4t8)*x4+(-4t57-16t54-4t53-4t52-28t51-16t50-12t49-28t48-36t47-12t46-28t45-36t44+6t43-36t42-44t41+20t40-14t39+2t38-82t37+4t36-38t35+22t34-76t33-318t32+46t31-50t30-232t29-324t28-206t27+26t26-196t25-296t24-266t23+78t22+46t21-260t20-70t19+58t18+52t17+2t16-66t15+30t14+60t13+4t12-22t10+40t9+12t8+8t4)*x3y+(6t57+24t54+6t53+6t52+38t51+24t50+18t49+34t48+42t47+6t46+34t45+30t44-39t43+18t42+22t41-62t40-37t39-45t38+33t37-66t36+27t35-63t34+38t33+359t32-39t31+97t30+340t29+370t28+319t27+67t26+334t25+404t24+381t23+9t22-11t21+398t20+111t19+19t18-10t17+3t16+109t15+37t14-14t13-2t12+63t10-6t8+20t5+4)*x2y2+(-4t57-16t54-4t53-4t52-24t51-16t50-12t49-20t48-24t47-20t45-12t44+36t43+52t40+44t39+44t38+8t37+64t36-8t35+52t34-200t32+16t31-72t30-224t29-208t28-216t27-80t26-236t25-256t24-248t23-48t22-12t21-268t20-76t19-48t18-16t17-4t16-76t15-52t14-16t13-52t10-20t9-20t5-4t4-4)*xy3+(t57+4t54+t53+t52+6t51+4t50+3t49+5t48+6t47+5t45+3t44-9t43-13t40-11t39-11t38-2t37-16t36+2t35-13t34+50t32-4t31+18t30+56t29+52t28+54t27+20t26+59t25+64t24+62t23+12t22+3t21+67t20+19t19+12t18+4t17+t16+19t15+13t14+4t13+13t10+5t9+5t5+t4+1)*y4+(t102-t100+4t99+6t98-6t97+2t96+24t95-2t94-16t93+42t92+24t91-28t90+114t89+37t88+2t87+381t86+184t85+127t84+726t83+811t82+660t81+1012t80+1640t79+1529t78+1936t77+2226t76+1694t75+3192t74+2836t73+1870t72+2598t71+2334t70+3048t69+1263t68+436t67+479t66+1218t65+285t64-5506t63-2250t62-2010t61-4816t60-8294t59-10366t58-5500t57-8673t56-12408t55-15033t54-10880t53-8563t52-14514t51-14699t50-12636t49-8506t48-9072t47-12847t46-9830t45-6076t44-4768t43-6654t42-7038t41-3198t40-1908t39-2215t38-3348t37-2222t36-160t35-641t34-800t33-981t32-378t31+198t30-140t29-172t28-172t27-4t26+96t25-24t24-16t23+16t20)*x3+(-3t102+3t100-12t99-18t98+18t97-6t96-72t95+8t94+48t93-128t92-68t91+96t90-342t89-131t88+10t87-1071t86-564t85-483t84-1990t83-2223t82-1944t81-2920t80-4368t79-3615t78-5116t77-5442t76-3338t75-6576t74-5212t73-2524t72-2678t71-1372t70-1948t69+2535t68+5360t67+6561t66+4382t65+7015t64+18810t63+10816t62+9758t61+14706t60+18850t59+19960t58+9920t57+14219t56+17720t55+18875t54+10968t53+6463t52+13302t51+11139t50+8204t49+2986t48+332t47+6161t46+3778t45-1216t44-3716t43-2558t42+2734t41-1692t40-4908t39-4369t38-796t37+846t36-3480t35-3055t34-2000t33-127t32+134t31-2134t30-1088t29-524t28-12t27-30t26-720t25-180t24-84t23-120t20)*x2y+(3t102-3t100+12t99+18t98-18t97+6t96+72t95-9t94-48t93+129t92+66t91-102t90+342t89+141t88-18t87+1035t86+570t85+534t84+1896t83+2118t82+1926t81+2862t80+4092t79+3129t78+4770t77+4824t76+2466t75+5076t74+3564t73+981t72+120t71-1443t70-1650t69-5697t68-8694t67-10560t66-8400t65-10950t64-19956t63-12849t62-11622t61-14835t60-15834t59-14391t58-6630t57-8319t56-7968t55-5763t54-132t53+3150t52+1818t51+5340t50+6648t49+8280t48+13110t47+10029t46+9078t45+10938t44+12726t43+13818t42+6456t41+7335t40+10224t39+9876t38+6216t37+2064t36+5460t35+5544t34+4200t33+1662t32+366t31+2904t30+1842t29+1044t28+276t27+51t26+936t25+306t24+150t23+156t20)*xy2+(-t102+t100-4t99-6t98+6t97-2t96-24t95+3t94+16t93-43t92-22t91+34t90-114t89-47t88+6t87-345t86-190t85-178t84-632t83-706t82-642t81-954t80-1364t79-1043t78-1590t77-1608t76-822t75-1692t74-1188t73-327t72-40t71+481t70+550t69+1899t68+2898t67+3520t66+2800t65+3650t64+6652t63+4283t62+3874t61+4945t60+5278t59+4797t58+2210t57+2773t56+2656t55+1921t54+44t53-1050t52-606t51-1780t50-2216t49-2760t48-4370t47-3343t46-3026t45-3646t44-4242t43-4606t42-2152t41-2445t40-3408t39-3292t38-2072t37-688t36-1820t35-1848t34-1400t33-554t32-122t31-968t30-614t29-348t28-92t27-17t26-312t25-102t24-50t23-52t20)*y3+(2t140-2t138+27t137+14t136-29t135+136t134+183t133-135t132+279t131+903t130-91t129+3t128+1987t127+1049t126-862t125+1287t124+2614t123-1325t122-2365t121-1224t120-3343t119-6402t118-12952t117-14119t116-14766t115-23007t114-30934t113-34188t112-31254t111-39198t110-44479t109-45290t108-42575t107-29618t106-39887t105-43087t104-26943t103-13271t102-16466t101-41033t100-26570t99-4643t98-28612t97-58526t96-71318t95-46140t94-56527t93-110724t92-119063t91-100298t90-59227t89-101175t88-126393t87-53399t86-9432t85+26519t84-13884t83+36643t82+153674t81+176128t80+160790t79+149910t78+271159t77+303180t76+249359t75+241348t74+262828t73+326585t72+259360t71+207255t70+224423t69+228760t68+205503t67+138856t66+140403t65+135151t64+112259t63+86599t62+60549t61+68457t60+50457t59+35671t58+27184t57+21911t56+20980t55+10689t54+8340t53+6008t52+5390t51+3456t50+936t49+1320t48+864t47+756t46+216t43)*x2+(-4t140+4t138-54t137-28t136+58t135-272t134-366t133+274t132-558t131-1810t130+234t129+22t128-4022t127-1838t126+2068t125-2734t124-4620t123+4274t122+4986t121+3188t120+10150t119+15560t118+27220t117+30638t116+34412t115+48814t114+58928t113+62488t112+55684t111+65156t110+50394t109+39088t108+27542t107-33152t106-51850t105-84630t104-140506t103-211078t102-268176t101-270538t100-332908t99-379894t98-396896t97-370376t96-317340t95-326596t94-254470t93-149516t92-25794t91+106552t90+173422t89+339450t88+511194t87+667986t86+769756t85+807662t84+1002408t83+1133726t82+1148340t81+1106916t80+1164172t79+1305616t78+1208910t77+1092828t76+1058738t75+1107196t74+1058896t73+841818t72+781240t71+782966t70+728998t69+577240t68+463874t67+467248t66+416526t65+332186t64+243922t63+221018t62+210114t61+152498t60+112350t59+88630t58+83816t57+62834t56+39432t55+30630t54+26696t53+21604t52+10916t51+8172t50+6308t49+5820t48+3024t47+612t46+1512t45+864t44+648t43+216t40)*xy+(2t140-2t138+27t137+14t136-29t135+136t134+183t133-137t132+279t131+905t130-117t129-11t128+2011t127+919t126-1034t125+1367t124+2310t123-2137t122-2493t121-1594t120-5075t119-7780t118-13610t117-15319t116-17206t115-24407t114-29464t113-31244t112-27842t111-32578t110-25197t109-19544t108-13771t107+16576t106+25925t105+42315t104+70253t103+105539t102+134088t101+135269t100+166454t99+189947t98+198448t97+185188t96+158670t95+163298t94+127235t93+74758t92+12897t91-53276t90-86711t89-169725t88-255597t87-333993t86-384878t85-403831t84-501204t83-566863t82-574170t81-553458t80-582086t79-652808t78-604455t77-546414t76-529369t75-553598t74-529448t73-420909t72-390620t71-391483t70-364499t69-288620t68-231937t67-233624t66-208263t65-166093t64-121961t63-110509t62-105057t61-76249t60-56175t59-44315t58-41908t57-31417t56-19716t55-15315t54-13348t53-10802t52-5458t51-4086t50-3154t49-2910t48-1512t47-306t46-756t45-432t44-324t43-108t40)*y2+(2t175-2t173+34t172+16t171-30t170+238t169+260t168-134t167+886t166+1750t165+202t164+2056t163+6230t162+4062t161+4568t160+12504t159+15626t158+13190t157+14768t156+24300t155+25038t154+10074t153-8420t152-12668t151-34018t150-128556t149-206528t148-270884t147-423756t146-646982t145-898660t144-1126916t143-1461190t142-1911820t141-2393880t140-2833514t139-3249856t138-3905114t137-4473854t136-4863874t135-5186810t134-5485506t133-5841694t132-5738354t131-5322506t130-4790030t129-4310438t128-3423602t127-1694830t126-116038t125+1411494t124+3176106t123+5693882t122+8398062t121+10237798t120+12242886t119+14783118t118+17466690t117+18991282t116+19994950t115+21782002t114+23259154t113+23825666t112+23447896t111+23568002t110+23917012t109+23085992t108+21683718t107+20472824t106+19780388t105+18338302t104+16329452t103+14781324t102+13490180t101+12148040t100+10321234t99+8844764t98+7814600t97+6695526t96+5524210t95+4449804t94+3789288t93+3130946t92+2450658t91+1910480t90+1501728t89+1234406t88+906510t87+659852t86+503314t85+381206t84+281654t83+177522t82+131676t81+94474t80+64530t79+40284t78+20946t77+19062t76+10908t75+5454t74+2592t73+1620t72+2052t71+324t68)*x+(-2t175+2t173-34t172-16t171+30t170-238t169-260t168+134t167-886t166-1750t165-202t164-2056t163-6230t162-4062t161-4568t160-12504t159-15626t158-13190t157-14768t156-24300t155-25038t154-10074t153+8420t152+12668t151+34018t150+128556t149+206528t148+270884t147+423756t146+646982t145+898660t144+1126916t143+1461190t142+1911820t141+2393880t140+2833514t139+3249856t138+3905114t137+4473854t136+4863874t135+5186810t134+5485506t133+5841694t132+5738354t131+5322506t130+4790030t129+4310438t128+3423602t127+1694830t126+116038t125-1411494t124-3176106t123-5693882t122-8398062t121-10237798t120-12242886t119-14783118t118-17466690t117-18991282t116-19994950t115-21782002t114-23259154t113-23825666t112-23447896t111-23568002t110-23917012t109-23085992t108-21683718t107-20472824t106-19780388t105-18338302t104-16329452t103-14781324t102-13490180t101-12148040t100-10321234t99-8844764t98-7814600t97-6695526t96-5524210t95-4449804t94-3789288t93-3130946t92-2450658t91-1910480t90-1501728t89-1234406t88-906510t87-659852t86-503314t85-381206t84-281654t83-177522t82-131676t81-94474t80-64530t79-40284t78-20946t77-19062t76-10908t75-5454t74-2592t73-1620t72-2052t71-324t68)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/FigEightRefvertical.sing <==
/////////////////////////////////////////////////////////////////////////////
// Refined Modifications for Figure Eight Graph with Vertical modification //
/////////////////////////////////////////////////////////////////////////////

// The following contains an example for the modified tropical figure eight graph in R^4. The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 < w5 with val(a3-a4)=val(a3)

// We replace our coefficients a and b by a + t^e and b+t^e', respectively. This refinement gives a planar faithful re-embedding of the extended skeleton. 

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^9+t^12);
poly b3 = (t^5+t^9);
poly b4 = (3*t^5+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;

// A5*(A4+A3)*A2;
// (-t^52-t^50-2*t^49-2*t^48-10*t^47-t^46-6*t^45-27*t^44-4*t^43-19*t^42-28*t^41-9*t^40-48*t^39-12*t^38-12*t^37-53*t^36-4*t^35-23*t^34-20*t^33-2*t^32-26*t^31-10*t^28)

// A4+A3;
// (t^18+t^16+2*t^14+6*t^13+10*t^10)

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t24+2t21+2t18+t16+2t14+6t13+9t10-2t5-1)*x4+(-t42-t40-2t39-2t38-8t37-t36-4t35-23t34-2t32-30t31-2t30+2t29-17t28-12t27+4t26-15t24+4t23+4t21+t20+4t19+14t18+t16+20t15+2t14+6t13+10t10)*x3+(t58+8t55+2t54+21t52+16t51+22t49+42t48-2t47+8t46+42t45-6t44-4t43-t42-10t41-11t40-50t39-12t38-24t37-66t36-8t35-42t34-44t33-26t32-34t31-11t30-36t29-31t28-12t27-t26-18t25-18t24-6t23-9t20)*x2+y2+(t68+8t65+2t64+2t63+22t62+16t61+17t60+28t59+45t58+52t57+41t56+58t55+72t54+88t53+56t52+58t51+97t50+68t49+53t48+44t47+57t46+48t45+22t44+18t43+18t42+24t41+9t38)*x

drawTropicalCurve(f2,"max");


///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^3)*x-b5*(1+t^4)*x^2);
// g2;
// -x5+(t24+2t21+3t18+t16+4t14+8t13+10t10+4t9+t8+2t4)*x4+(-t42-t40-2t39-2t38-8t37-t36-4t35-25t34-2t32-38t31-6t30-2t29-23t28-28t27-14t26-8t25-29t24-16t23-32t22-8t21-9t20-20t19-8t18-16t17-t16+8t15-10t14-2t13+4t10)*x3+(-2t9-2t5-2t4-2)*x2y+(t58+8t55+2t54+21t52+16t51+t50+22t49+42t48+6t47+10t46+44t45+16t44+12t43+16t42+18t41+34t40+2t39+29t38+34t37+6t36+80t35+14t34+14t33+71t32+34t31+42t30+8t29+26t28+36t27+21t26+18t23)*x2+(2t25+8t22+2t21+2t20+6t19+8t18+8t17+2t16+6t15+6t14+8t13+6t10)*xy+y2+(t68+8t65+2t64+2t63+22t62+16t61+17t60+28t59+45t58+52t57+41t56+58t55+72t54+88t53+56t52+58t51+97t50+68t49+53t48+44t47+57t46+48t45+22t44+18t43+18t42+24t41+9t38)*x

drawTropicalCurve(g2,"max");

///////////////////
// UY-projection //
///////////////////

poly guy = substitute(f2, x, x + b4^2); 
// guy;
// -x5+(t24+2t21+2t18-4t16+2t14-24t13-36t10-2t5-1)*x4+(-t42+3t40-2t39-2t38+24t37-t36-4t35+69t34-8t32+90t31+6t30-70t29+55t28+36t27-320t26+57t24-644t23-4t21-485t20+4t19-34t18-3t16-52t15+2t14-18t13-26t10)*x3+(-2t58+3t56-16t55-4t54+42t53-45t52-32t51+240t50-50t49-94t48+718t47-13t46-168t45+1212t44+68t43-547t42+1142t41+322t40-2072t39+501t38+678t37-4743t36+4t35+495t34-5750t33+43t32-262t31-2894t30+36t29-589t28+24t27-160t26-450t25+36t24-312t23-225t20)*x2+y2+(-t74+t72-14t71-2t70+20t69-80t68-28t67+173t66-236t65-161t64+844t63-371t62-494t61+2549t60-262t59-971t58+4928t57+151t56-1950t55+6057t54+1028t53-5407t52+4428t51+2485t50-12854t49+1533t48+3060t47-19657t46+150t45+947t44-17058t43+280t42-1968t41-6372t40-204t39-2547t38+216t37-1161t36-1296t35+162t34-1350t33-648t30)*x

drawTropicalCurve(guy,"max");


///////////////////
// UZ-projection //
///////////////////

poly guz = substitute(substitute(f2, y, y+b3*b4*b5*(1+t^3)*x-b5*(1+t^4)*x^2),x, x + b4^2); 
// guz;
// -x5+(t24+2t21+3t18-4t16+4t14-22t13-35t10+4t9+t8+2t4)*x4+(-t42+3t40-2t39-2t38+24t37-t36-4t35+71t34-8t32+106t31+10t30-66t29+85t28+68t27-286t26+8t25+119t24-568t23+64t22+16t21-451t20+124t19+28t18+32t17-t16+8t15+62t14-2t13+4t10)*x3+(-2t9-2t5-2t4-2)*x2y+(-2t58+3t56-16t55-4t54+42t53-45t52-32t51+241t50-50t49-94t48+738t47-11t46-166t45+1342t44+108t43-506t42+1494t41+583t40-1792t39+914t38+1396t37-3915t36+524t35+1331t34-4696t33+1436t32+346t31-2301t30+1388t29+440t28+720t27-30t26+216t25+702t24+36t23+108t20)*x2+(-2t25-16t22-2t21-2t20-30t19-16t18-16t17-2t16-30t15-30t14-16t13-30t10)*xy+y2+(-t74+t72-14t71-2t70+20t69-80t68-28t67+173t66-236t65-161t64+848t63-371t62-494t61+2617t60-254t59-963t58+5384t57+287t56-1810t55+7585t54+1944t53-4427t52+7184t51+5585t50-9366t49+4977t48+8620t47-13041t46+6202t45+6611t44-10422t43+10284t42+3540t41-1728t40+6732t39+4041t38+5184t37+351t36+1944t35+3402t34+1134t33+972t30)*x+(-4t38-36t35-4t34-4t33-108t32-36t31-36t30-112t29-108t28-108t27-36t26-108t25-108t24-108t23-108t20)*y+(4t76+72t73+8t72+8t71+540t70+144t69+148t68+2176t67+1084t66+1152t65+5148t64+4400t63+4868t62+7992t61+10404t60+12024t59+11560t58+14904t57+17604t56+19512t55+15012t54+15984t53+23868t52+15552t51+12636t50+13824t49+14580t48+11664t47+4860t46+5832t45+5832t44+5832t43+2916t40)

drawTropicalCurve(guz,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^3)*x-b5*(1+t^4)*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t57+4t54+t53+t52+8t51+4t50+3t49+9t48+12t47+6t46+10t45+15t44+6t43+18t42+27t41+8t40+18t39+10t38+53t37+39t36+27t35+2t34+48t33+159t32+31t31+17t30+65t29+160t28+149t27+17t26+45t25+109t24+171t23+49t22-t21+69t20+66t19+59t18+20t17+3t16+24t15+22t14+16t13+8t12+8t10+4t8)*x4+(-4t57-16t54-4t53-4t52-28t51-16t50-12t49-28t48-36t47-12t46-28t45-36t44+6t43-36t42-44t41+20t40-14t39+2t38-82t37+4t36-38t35+22t34-76t33-318t32+46t31-50t30-232t29-324t28-206t27+26t26-196t25-296t24-266t23+78t22+46t21-260t20-70t19+58t18+52t17+2t16-66t15+30t14+60t13+4t12-22t10+40t9+12t8+8t4)*x3y+(6t57+24t54+6t53+6t52+38t51+24t50+18t49+34t48+42t47+6t46+34t45+30t44-39t43+18t42+22t41-62t40-37t39-45t38+33t37-66t36+27t35-63t34+38t33+359t32-39t31+97t30+340t29+370t28+319t27+67t26+334t25+404t24+381t23+9t22-11t21+398t20+111t19+19t18-10t17+3t16+109t15+37t14-14t13-2t12+63t10-6t8+20t5+4)*x2y2+(-4t57-16t54-4t53-4t52-24t51-16t50-12t49-20t48-24t47-20t45-12t44+36t43+52t40+44t39+44t38+8t37+64t36-8t35+52t34-200t32+16t31-72t30-224t29-208t28-216t27-80t26-236t25-256t24-248t23-48t22-12t21-268t20-76t19-48t18-16t17-4t16-76t15-52t14-16t13-52t10-20t9-20t5-4t4-4)*xy3+(t57+4t54+t53+t52+6t51+4t50+3t49+5t48+6t47+5t45+3t44-9t43-13t40-11t39-11t38-2t37-16t36+2t35-13t34+50t32-4t31+18t30+56t29+52t28+54t27+20t26+59t25+64t24+62t23+12t22+3t21+67t20+19t19+12t18+4t17+t16+19t15+13t14+4t13+13t10+5t9+5t5+t4+1)*y4+(t102-t100+4t99+6t98-6t97+2t96+24t95-2t94-16t93+42t92+24t91-28t90+114t89+37t88+2t87+381t86+184t85+127t84+726t83+811t82+660t81+1012t80+1640t79+1529t78+1936t77+2226t76+1694t75+3192t74+2836t73+1870t72+2598t71+2334t70+3048t69+1263t68+436t67+479t66+1218t65+285t64-5506t63-2250t62-2010t61-4816t60-8294t59-10366t58-5500t57-8673t56-12408t55-15033t54-10880t53-8563t52-14514t51-14699t50-12636t49-8506t48-9072t47-12847t46-9830t45-6076t44-4768t43-6654t42-7038t41-3198t40-1908t39-2215t38-3348t37-2222t36-160t35-641t34-800t33-981t32-378t31+198t30-140t29-172t28-172t27-4t26+96t25-24t24-16t23+16t20)*x3+(-3t102+3t100-12t99-18t98+18t97-6t96-72t95+8t94+48t93-128t92-68t91+96t90-342t89-131t88+10t87-1071t86-564t85-483t84-1990t83-2223t82-1944t81-2920t80-4368t79-3615t78-5116t77-5442t76-3338t75-6576t74-5212t73-2524t72-2678t71-1372t70-1948t69+2535t68+5360t67+6561t66+4382t65+7015t64+18810t63+10816t62+9758t61+14706t60+18850t59+19960t58+9920t57+14219t56+17720t55+18875t54+10968t53+6463t52+13302t51+11139t50+8204t49+2986t48+332t47+6161t46+3778t45-1216t44-3716t43-2558t42+2734t41-1692t40-4908t39-4369t38-796t37+846t36-3480t35-3055t34-2000t33-127t32+134t31-2134t30-1088t29-524t28-12t27-30t26-720t25-180t24-84t23-120t20)*x2y+(3t102-3t100+12t99+18t98-18t97+6t96+72t95-9t94-48t93+129t92+66t91-102t90+342t89+141t88-18t87+1035t86+570t85+534t84+1896t83+2118t82+1926t81+2862t80+4092t79+3129t78+4770t77+4824t76+2466t75+5076t74+3564t73+981t72+120t71-1443t70-1650t69-5697t68-8694t67-10560t66-8400t65-10950t64-19956t63-12849t62-11622t61-14835t60-15834t59-14391t58-6630t57-8319t56-7968t55-5763t54-132t53+3150t52+1818t51+5340t50+6648t49+8280t48+13110t47+10029t46+9078t45+10938t44+12726t43+13818t42+6456t41+7335t40+10224t39+9876t38+6216t37+2064t36+5460t35+5544t34+4200t33+1662t32+366t31+2904t30+1842t29+1044t28+276t27+51t26+936t25+306t24+150t23+156t20)*xy2+(-t102+t100-4t99-6t98+6t97-2t96-24t95+3t94+16t93-43t92-22t91+34t90-114t89-47t88+6t87-345t86-190t85-178t84-632t83-706t82-642t81-954t80-1364t79-1043t78-1590t77-1608t76-822t75-1692t74-1188t73-327t72-40t71+481t70+550t69+1899t68+2898t67+3520t66+2800t65+3650t64+6652t63+4283t62+3874t61+4945t60+5278t59+4797t58+2210t57+2773t56+2656t55+1921t54+44t53-1050t52-606t51-1780t50-2216t49-2760t48-4370t47-3343t46-3026t45-3646t44-4242t43-4606t42-2152t41-2445t40-3408t39-3292t38-2072t37-688t36-1820t35-1848t34-1400t33-554t32-122t31-968t30-614t29-348t28-92t27-17t26-312t25-102t24-50t23-52t20)*y3+(2t140-2t138+27t137+14t136-29t135+136t134+183t133-135t132+279t131+903t130-91t129+3t128+1987t127+1049t126-862t125+1287t124+2614t123-1325t122-2365t121-1224t120-3343t119-6402t118-12952t117-14119t116-14766t115-23007t114-30934t113-34188t112-31254t111-39198t110-44479t109-45290t108-42575t107-29618t106-39887t105-43087t104-26943t103-13271t102-16466t101-41033t100-26570t99-4643t98-28612t97-58526t96-71318t95-46140t94-56527t93-110724t92-119063t91-100298t90-59227t89-101175t88-126393t87-53399t86-9432t85+26519t84-13884t83+36643t82+153674t81+176128t80+160790t79+149910t78+271159t77+303180t76+249359t75+241348t74+262828t73+326585t72+259360t71+207255t70+224423t69+228760t68+205503t67+138856t66+140403t65+135151t64+112259t63+86599t62+60549t61+68457t60+50457t59+35671t58+27184t57+21911t56+20980t55+10689t54+8340t53+6008t52+5390t51+3456t50+936t49+1320t48+864t47+756t46+216t43)*x2+(-4t140+4t138-54t137-28t136+58t135-272t134-366t133+274t132-558t131-1810t130+234t129+22t128-4022t127-1838t126+2068t125-2734t124-4620t123+4274t122+4986t121+3188t120+10150t119+15560t118+27220t117+30638t116+34412t115+48814t114+58928t113+62488t112+55684t111+65156t110+50394t109+39088t108+27542t107-33152t106-51850t105-84630t104-140506t103-211078t102-268176t101-270538t100-332908t99-379894t98-396896t97-370376t96-317340t95-326596t94-254470t93-149516t92-25794t91+106552t90+173422t89+339450t88+511194t87+667986t86+769756t85+807662t84+1002408t83+1133726t82+1148340t81+1106916t80+1164172t79+1305616t78+1208910t77+1092828t76+1058738t75+1107196t74+1058896t73+841818t72+781240t71+782966t70+728998t69+577240t68+463874t67+467248t66+416526t65+332186t64+243922t63+221018t62+210114t61+152498t60+112350t59+88630t58+83816t57+62834t56+39432t55+30630t54+26696t53+21604t52+10916t51+8172t50+6308t49+5820t48+3024t47+612t46+1512t45+864t44+648t43+216t40)*xy+(2t140-2t138+27t137+14t136-29t135+136t134+183t133-137t132+279t131+905t130-117t129-11t128+2011t127+919t126-1034t125+1367t124+2310t123-2137t122-2493t121-1594t120-5075t119-7780t118-13610t117-15319t116-17206t115-24407t114-29464t113-31244t112-27842t111-32578t110-25197t109-19544t108-13771t107+16576t106+25925t105+42315t104+70253t103+105539t102+134088t101+135269t100+166454t99+189947t98+198448t97+185188t96+158670t95+163298t94+127235t93+74758t92+12897t91-53276t90-86711t89-169725t88-255597t87-333993t86-384878t85-403831t84-501204t83-566863t82-574170t81-553458t80-582086t79-652808t78-604455t77-546414t76-529369t75-553598t74-529448t73-420909t72-390620t71-391483t70-364499t69-288620t68-231937t67-233624t66-208263t65-166093t64-121961t63-110509t62-105057t61-76249t60-56175t59-44315t58-41908t57-31417t56-19716t55-15315t54-13348t53-10802t52-5458t51-4086t50-3154t49-2910t48-1512t47-306t46-756t45-432t44-324t43-108t40)*y2+(2t175-2t173+34t172+16t171-30t170+238t169+260t168-134t167+886t166+1750t165+202t164+2056t163+6230t162+4062t161+4568t160+12504t159+15626t158+13190t157+14768t156+24300t155+25038t154+10074t153-8420t152-12668t151-34018t150-128556t149-206528t148-270884t147-423756t146-646982t145-898660t144-1126916t143-1461190t142-1911820t141-2393880t140-2833514t139-3249856t138-3905114t137-4473854t136-4863874t135-5186810t134-5485506t133-5841694t132-5738354t131-5322506t130-4790030t129-4310438t128-3423602t127-1694830t126-116038t125+1411494t124+3176106t123+5693882t122+8398062t121+10237798t120+12242886t119+14783118t118+17466690t117+18991282t116+19994950t115+21782002t114+23259154t113+23825666t112+23447896t111+23568002t110+23917012t109+23085992t108+21683718t107+20472824t106+19780388t105+18338302t104+16329452t103+14781324t102+13490180t101+12148040t100+10321234t99+8844764t98+7814600t97+6695526t96+5524210t95+4449804t94+3789288t93+3130946t92+2450658t91+1910480t90+1501728t89+1234406t88+906510t87+659852t86+503314t85+381206t84+281654t83+177522t82+131676t81+94474t80+64530t79+40284t78+20946t77+19062t76+10908t75+5454t74+2592t73+1620t72+2052t71+324t68)*x+(-2t175+2t173-34t172-16t171+30t170-238t169-260t168+134t167-886t166-1750t165-202t164-2056t163-6230t162-4062t161-4568t160-12504t159-15626t158-13190t157-14768t156-24300t155-25038t154-10074t153+8420t152+12668t151+34018t150+128556t149+206528t148+270884t147+423756t146+646982t145+898660t144+1126916t143+1461190t142+1911820t141+2393880t140+2833514t139+3249856t138+3905114t137+4473854t136+4863874t135+5186810t134+5485506t133+5841694t132+5738354t131+5322506t130+4790030t129+4310438t128+3423602t127+1694830t126+116038t125-1411494t124-3176106t123-5693882t122-8398062t121-10237798t120-12242886t119-14783118t118-17466690t117-18991282t116-19994950t115-21782002t114-23259154t113-23825666t112-23447896t111-23568002t110-23917012t109-23085992t108-21683718t107-20472824t106-19780388t105-18338302t104-16329452t103-14781324t102-13490180t101-12148040t100-10321234t99-8844764t98-7814600t97-6695526t96-5524210t95-4449804t94-3789288t93-3130946t92-2450658t91-1910480t90-1501728t89-1234406t88-906510t87-659852t86-503314t85-381206t84-281654t83-177522t82-131676t81-94474t80-64530t79-40284t78-20946t77-19062t76-10908t75-5454t74-2592t73-1620t72-2052t71-324t68)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/FigEightvertical.sing <==
/////////////////////////////////////////////////////////////////////
// Modifications for Figure Eight Graph with Vertical modification //
/////////////////////////////////////////////////////////////////////

// The following contains an example for the modified tropical figure eight graph in R^4. The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 < w5 with val(a3-a4)=val(a3)


LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^9+t^12);
poly b3 = (t^5+t^9);
poly b4 = (3*t^5+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;

// A5*(A4+A3)*A2;
// (-t^52-t^50-2*t^49-2*t^48-10*t^47-t^46-6*t^45-27*t^44-4*t^43-19*t^42-28*t^41-9*t^40-48*t^39-12*t^38-12*t^37-53*t^36-4*t^35-23*t^34-20*t^33-2*t^32-26*t^31-10*t^28)

// A4+A3;
// (t^18+t^16+2*t^14+6*t^13+10*t^10)

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t24+2t21+2t18+t16+2t14+6t13+9t10-2t5-1)*x4+(-t42-t40-2t39-2t38-8t37-t36-4t35-23t34-2t32-30t31-2t30+2t29-17t28-12t27+4t26-15t24+4t23+4t21+t20+4t19+14t18+t16+20t15+2t14+6t13+10t10)*x3+(t58+8t55+2t54+21t52+16t51+22t49+42t48-2t47+8t46+42t45-6t44-4t43-t42-10t41-11t40-50t39-12t38-24t37-66t36-8t35-42t34-44t33-26t32-34t31-11t30-36t29-31t28-12t27-t26-18t25-18t24-6t23-9t20)*x2+y2+(t68+8t65+2t64+2t63+22t62+16t61+17t60+28t59+45t58+52t57+41t56+58t55+72t54+88t53+56t52+58t51+97t50+68t49+53t48+44t47+57t46+48t45+22t44+18t43+18t42+24t41+9t38)*x

drawTropicalCurve(f2,"max");


///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t24+2t21+2t18+t16+2t14+6t13+10t10)*x4+(-t42-t40-2t39-2t38-8t37-t36-4t35-23t34-2t32-30t31-2t30+2t29-17t28-14t27+4t26-21t24+2t23-4t22+4t21-5t20-8t19+10t18-2t17+t16+8t15-4t14+4t13+4t10)*x3+(-2t5-2)*x2y+(t58+8t55+2t54+21t52+16t51+22t49+42t48-2t47+8t46+42t45-5t44-4t43-t42-4t41-9t40-48t39-3t38-12t37-53t36-4t35-23t34-20t33-2t32-26t31-10t28)*x2+(2t22+6t19+2t18+2t17+6t15+6t14+2t13+6t10)*xy+y2+(t68+8t65+2t64+2t63+22t62+16t61+17t60+28t59+45t58+52t57+41t56+58t55+72t54+88t53+56t52+58t51+97t50+68t49+53t48+44t47+57t46+48t45+22t44+18t43+18t42+24t41+9t38)*x

drawTropicalCurve(g2,"max");

///////////////////
// UY-projection //
///////////////////

poly guy = substitute(f2, x, x + b4^2); 
// guy;
// -x5+(t24+2t21+2t18-4t16+2t14-24t13-36t10-2t5-1)*x4+(-t42+3t40-2t39-2t38+24t37-t36-4t35+69t34-8t32+90t31+6t30-70t29+55t28+36t27-320t26+57t24-644t23-4t21-485t20+4t19-34t18-3t16-52t15+2t14-18t13-26t10)*x3+(-2t58+3t56-16t55-4t54+42t53-45t52-32t51+240t50-50t49-94t48+718t47-13t46-168t45+1212t44+68t43-547t42+1142t41+322t40-2072t39+501t38+678t37-4743t36+4t35+495t34-5750t33+43t32-262t31-2894t30+36t29-589t28+24t27-160t26-450t25+36t24-312t23-225t20)*x2+y2+(-t74+t72-14t71-2t70+20t69-80t68-28t67+173t66-236t65-161t64+844t63-371t62-494t61+2549t60-262t59-971t58+4928t57+151t56-1950t55+6057t54+1028t53-5407t52+4428t51+2485t50-12854t49+1533t48+3060t47-19657t46+150t45+947t44-17058t43+280t42-1968t41-6372t40-204t39-2547t38+216t37-1161t36-1296t35+162t34-1350t33-648t30)*x

drawTropicalCurve(guy,"max");


///////////////////
// UZ-projection //
///////////////////

poly guz = substitute(substitute(f2, y, y+b3*b4*b5*x-b5*x^2),x, x + b4^2); 
// guz;
// -x5+(t24+2t21+2t18-4t16+2t14-24t13-35t10)*x4+(-t42+3t40-2t39-2t38+24t37-t36-4t35+69t34-8t32+90t31+6t30-70t29+55t28+34t27-316t26+51t24-622t23-4t22+4t21-455t20-8t19+10t18-2t17+t16+8t15-4t14+4t13+4t10)*x3+(-2t5-2)*x2y+(-2t58+3t56-16t55-4t54+42t53-45t52-32t51+240t50-50t49-94t48+718t47-13t46-168t45+1213t44+62t43-541t42+1148t41+270t40-2004t39+498t38+540t37-4460t36-100t35+484t34-5246t33-251t32+286t31-2613t30-186t29+404t28-126t27+111t26+216t25-108t24+180t23+108t20)*x2+(2t22-4t21+6t19-22t18+2t17-4t16-30t15+6t14-22t13-30t10)*xy+y2+(-t74+t72-14t71-2t70+20t69-80t68-28t67+173t66-236t65-161t64+844t63-371t62-494t61+2551t60-268t59-967t58+4952t57+65t56-1880t55+6153t54+544t53-4907t52+4472t51+1215t50-11000t49+715t48+1990t47-15963t46-2592t45+3209t44-13608t43-3264t42+4944t41-6156t40-828t39+4851t38-1782t37+2187t36+1944t35-972t34+2268t33+972t30)*x+(2t38-2t37+18t35-22t34+2t33+52t32-90t31+18t30+32t29-162t28+54t27-90t26-108t25+54t24-162t23-108t20)*y+(t76-2t75+t74+18t73-40t72+24t71+131t70-340t69+247t68+460t67-1575t66+1420t65+532t64-4150t63+4955t62-1760t61-5337t60+10566t59-8240t58+1080t57+12717t56-14400t55+15255t54+5616t53-10665t52+24300t51-4860t50+2646t49+18225t48-7290t47+11421t46+5832t45-2916t44+8748t43+2916t40)

drawTropicalCurve(guz,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t53+4t50+t48+6t47-t46+4t45+4t44-5t43+5t42+t41-8t40+t39-6t38-2t37-4t36-17t35+12t34-3t33-35t32+49t31-9t30-23t29+94t28-42t27+63t26+60t25-54t24+116t23-12t22+10t21+76t20-24t19+28t18-4t17+2t16+24t15-8t14+8t13+8t10)*x4+(-4t53-16t50-4t48-24t47+4t46-16t45-16t44+20t43-20t42-4t41+32t40+24t38+8t37+24t36+68t35-36t34+20t33+130t32-168t31+36t30+82t29-338t28+138t27-216t26-230t25+154t24-398t23+18t22-20t21-274t20+30t19-62t18+6t17-4t16-66t15+10t14-18t13-22t10)*x3y+(6t53+24t50+6t48+36t47-6t46+24t45+24t44-30t43+30t42+6t41-48t40-4t39-36t38-12t37-44t36-102t35+42t34-38t33-185t32+224t31-54t30-113t29+469t28-177t27+288t26+339t25-169t24+531t23+3t22+10t21+401t20+21t19+43t18+t17+2t16+109t15+7t14+13t13+63t10+20t5+4)*x2y2+(-4t53-16t50-4t48-24t47+4t46-16t45-16t44+20t43-20t42-4t41+32t40+4t39+24t38+8t37+32t36+68t35-24t34+28t33+120t32-140t31+36t30+72t29-300t28+108t27-180t26-224t25+92t24-332t23-12t22-264t20-36t19-12t18-4t17-76t15-12t14-4t13-52t10-20t5-4)*xy3+(t53+4t50+t48+6t47-t46+4t45+4t44-5t43+5t42+t41-8t40-t39-6t38-2t37-8t36-17t35+6t34-7t33-30t32+35t31-9t30-18t29+75t28-27t27+45t26+56t25-23t24+83t23+3t22+66t20+9t19+3t18+t17+19t15+3t14+t13+13t10+5t5+1)*y4+(t94-t93+3t91-2t90-t89-9t88+12t87-8t86-71t85+88t84-43t83-174t82+316t81-182t80-121t79+710t78-487t77+399t76+981t75-773t74+1291t73+698t72-639t71+1759t70-159t69-42t68+1077t67-953t66+216t65-245t64-1042t63-739t62-834t61-822t60-1824t59-732t58-1077t57-1254t56-1071t55-996t54-501t53-1179t52+32t51-1389t50+153t49+161t48-1849t47+1665t46-1115t45-313t44+1174t43-1615t42+1522t41-372t40-618t39+1318t38-940t37+719t36+200t35-484t34+720t33-303t32+192t31+228t30-184t29+224t28-48t27+24t26+96t25-32t24+32t23+16t20)*x3+(-3t94+3t93-9t91+6t90+3t89+27t88-36t87+24t86+213t85-264t84+129t83+522t82-948t81+546t80+369t79-2142t78+1467t77-1167t76-3021t75+2385t74-3873t73-2248t72+2149t71-5521t70+479t69+438t68-3735t67+3337t66-592t65+551t64+3940t63+2025t62+3196t61+3016t60+5896t59+3082t58+3523t57+5246t56+2611t55+4364t54+2045t53+2171t52+2052t51+1161t50+241t49-923t48+1799t47-3663t46-875t45+187t44-5536t43+1505t42-4448t41-2794t40+984t39-6424t38+1514t37-2383t36-3404t35+1202t34-3630t33+665t32-712t31-2082t30+546t29-1172t28+108t27-114t26-720t25+96t24-192t23-120t20)*x2y+(3t94-3t93+9t91-6t90-3t89-27t88+36t87-24t86-213t85+264t84-129t83-522t82+948t81-546t80-372t79+2148t78-1470t77+1152t76+3060t75-2418t74+3873t73+2325t72-2265t71+5643t70-480t69-594t68+3987t67-3576t66+564t65-459t64-4347t63-1929t62-3543t61-3291t60-6108t59-3525t58-3669t57-5988t56-2310t55-5052t54-2316t53-1488t52-3126t51+342t50-591t49+1143t48+75t47+2997t46+2985t45+189t44+6543t43+165t42+4389t41+4749t40-549t39+7659t38-861t37+2496t36+4806t35-1077t34+4365t33-543t32+780t31+2781t30-543t29+1422t28-90t27+135t26+936t25-96t24+240t23+156t20)*xy2+(-t94+t93-3t91+2t90+t89+9t88-12t87+8t86+71t85-88t84+43t83+174t82-316t81+182t80+124t79-716t78+490t77-384t76-1020t75+806t74-1291t73-775t72+755t71-1881t70+160t69+198t68-1329t67+1192t66-188t65+153t64+1449t63+643t62+1181t61+1097t60+2036t59+1175t58+1223t57+1996t56+770t55+1684t54+772t53+496t52+1042t51-114t50+197t49-381t48-25t47-999t46-995t45-63t44-2181t43-55t42-1463t41-1583t40+183t39-2553t38+287t37-832t36-1602t35+359t34-1455t33+181t32-260t31-927t30+181t29-474t28+30t27-45t26-312t25+32t24-80t23-52t20)*y3+(-t132+2t131-t130-13t129+27t128-14t127-65t126+148t125-79t124-150t123+426t122-227t121-133t120+695t119-365t118-14t117+663t116-538t115-410t114+428t113-1716t112-1912t111+47t110-5204t109-3486t108-1717t107-9554t106-2842t105-5614t104-9433t103+629t102-6898t101-1311t100+5780t99+2410t98+10334t97+14306t96+19225t95+18226t94+28097t93+24485t92+22609t91+37057t90+5624t89+26212t88+19535t87-20164t86+20554t85-30198t84-26771t83-10040t82-75978t81-22055t80-59151t79-76786t78-37124t77-86346t76-48719t75-65200t74-69694t73-39462t72-64844t71-37753t70-48599t69-36712t68-23480t67-39188t66-15068t65-23777t64-15441t63-8321t62-17332t61-3531t60-7332t59-5416t58-1616t57-4968t56-440t55-1148t54-1344t53-96t52-736t51-192t48)*x2+(2t132-4t131+2t130+26t129-54t128+28t127+130t126-296t125+158t124+300t123-852t122+454t121+266t120-1390t119+728t118+32t117-1328t116+1054t115+866t114-884t113+3354t112+4020t111-242t110+10380t109+7316t108+3086t107+19542t106+5768t105+10956t104+19694t103-1628t102+13842t101+2344t100-11744t99-6030t98-23120t97-29746t96-44140t95-40080t94-63406t93-60036t92-51152t91-90520t90-24516t89-66640t88-58106t87+27532t86-62924t85+48990t84+40192t83+10006t82+149042t81+36850t80+135742t79+158446t78+94116t77+202876t76+123560t75+181194t74+171744t73+134084t72+184406t71+126998t70+158052t69+120726t68+115660t67+125884t66+79628t65+96700t64+72544t63+67334t62+60092t61+39144t60+43876t59+36238t58+26276t57+19448t56+16926t55+14368t54+13504t53+6680t52+3980t51+6030t50+3158t49+3390t48+972t47+342t46+1512t45+432t44+432t43+216t40)*xy+(-t132+2t131-t130-13t129+27t128-14t127-65t126+148t125-79t124-150t123+426t122-227t121-133t120+695t119-364t118-16t117+664t116-527t115-433t114+442t113-1677t112-2010t111+121t110-5190t109-3658t108-1543t107-9771t106-2884t105-5478t104-9847t103+814t102-6921t101-1172t100+5872t99+3015t98+11560t97+14873t96+22070t95+20040t94+31703t93+30018t92+25576t91+45260t90+12258t89+33320t88+29053t87-13766t86+31462t85-24495t84-20096t83-5003t82-74521t81-18425t80-67871t79-79223t78-47058t77-101438t76-61780t75-90597t74-85872t73-67042t72-92203t71-63499t70-79026t69-60363t68-57830t67-62942t66-39814t65-48350t64-36272t63-33667t62-30046t61-19572t60-21938t59-18119t58-13138t57-9724t56-8463t55-7184t54-6752t53-3340t52-1990t51-3015t50-1579t49-1695t48-486t47-171t46-756t45-216t44-216t43-108t40)*y2+(-t164+2t163-t162-16t161+32t160-18t159-100t158+210t157-134t156-276t155+711t154-520t153-99t152+1250t151-1045t150+1367t149+946t148-750t147+3210t146+340t145+198t144+895t143+772t142-4482t141-8562t140-6453t139-26589t138-25941t137-44477t136-73308t135-68255t134-124632t133-144465t132-166841t131-223520t130-241421t129-303580t128-311178t127-351913t126-375698t125-370735t124-400410t123-304850t122-339432t121-259538t120-128125t119-99060t118+99946t117+151865t116+360941t115+537032t114+630876t113+857502t112+945842t111+1197738t110+1230532t109+1339436t108+1510544t107+1480604t106+1613947t105+1504976t104+1566915t103+1571173t102+1422600t101+1410601t100+1264318t99+1261941t98+1101667t97+965357t96+909297t95+771287t94+727764t93+556474t92+492817t91+444103t90+344554t89+300802t88+210692t87+194323t86+156223t85+110574t84+88998t83+58074t82+57546t81+36031t80+23598t79+18360t78+10362t77+11853t76+4374t75+2565t74+2592t73+972t72+1404t71+324t68)*x+(t164-2t163+t162+16t161-32t160+18t159+100t158-210t157+134t156+276t155-711t154+520t153+99t152-1250t151+1045t150-1367t149-946t148+750t147-3210t146-340t145-198t144-895t143-772t142+4482t141+8562t140+6453t139+26589t138+25941t137+44477t136+73308t135+68255t134+124632t133+144465t132+166841t131+223520t130+241421t129+303580t128+311178t127+351913t126+375698t125+370735t124+400410t123+304850t122+339432t121+259538t120+128125t119+99060t118-99946t117-151865t116-360941t115-537032t114-630876t113-857502t112-945842t111-1197738t110-1230532t109-1339436t108-1510544t107-1480604t106-1613947t105-1504976t104-1566915t103-1571173t102-1422600t101-1410601t100-1264318t99-1261941t98-1101667t97-965357t96-909297t95-771287t94-727764t93-556474t92-492817t91-444103t90-344554t89-300802t88-210692t87-194323t86-156223t85-110574t84-88998t83-58074t82-57546t81-36031t80-23598t79-18360t78-10362t77-11853t76-4374t75-2565t74-2592t73-972t72-1404t71-324t68)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/GrobnerConeComputationsA.sage <==
#################################################
# Groebner cone, and subdivision computations A #
#################################################


# In order to certify the calculations in "Qrefinementwithx34Noa4BadPrimes.sage" does not depend on the chosen weight vector, we need to check the  Dumbbell Cone is not subdivided by the Grobner complex of A. This script computes the Grobner Cones for this polynomial and checks for potential subdivisions.

# Our calculations are valid when the residue field has characteristic 0. Based on the results, we later refine the calculation to include positive characteristic, based on the initial forms we obtain.

# The initial forms are computed in the script "initialFormsABCDQ4.sage"

# The necessary data (including the polynomials) and macros are obtained by loading the following file:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

load("Qrefinementwithx34Noa4.sage")

# We create the fraction field of the ambient polynomial rings
K = FractionField(S); 
KK = FractionField(SS);

########################################
# Calculation of the Groebner fan of A #
########################################

# Iq = ideal(A)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanA.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFAFan_as_RationalPolyhedra.sobj")
# newGF=load("GFAFan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanA.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 12, 60, 120, 90, 20]

# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, 1, 1, 1, 1, 1], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 5, -1], [-1, -1, -1, 5, -1, -1], [-1, -1, 5, -1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, 1, -5, 1, 1, 1], [1, 1, 1, -5, 1, 1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, 1, -5], [5, -1, -1, -1, -1, -1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 12 rays:
MaximalConesA = GFqFan.maximal_cones().values()[0]
# print MaximalConesA
# [[0, 1, 2, 3, 6, 7], [0, 1, 2, 4, 6, 8], [0, 1, 3, 4, 6, 9], [0, 2, 3, 4, 6, 10], [0, 1, 2, 5, 7, 8], [0, 1, 3, 5, 7, 9], [0, 2, 3, 5, 7, 10], [0, 1, 4, 5, 8, 9], [0, 2, 4, 5, 8, 10], [0, 3, 4, 5, 9, 10], [1, 2, 6, 7, 8, 11], [1, 3, 6, 7, 9, 11], [2, 3, 6, 7, 10, 11], [1, 4, 6, 8, 9, 11], [2, 4, 6, 8, 10, 11], [3, 4, 6, 9, 10, 11], [1, 5, 7, 8, 9, 11], [2, 5, 7, 8, 10, 11], [3, 5, 7, 9, 10, 11], [4, 5, 8, 9, 10, 11]]


# We record the maximal cones in the Grobner Fan of A as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalCones = MaximalCones(GFqFan)

# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalConesA.values()])
# {6}







###################
# Exponents of AT #
###################

# Recall: the variables of SS are ordered a6,a5,x34,a3,a2,a1

# We use the variable Q to refer to the polynomial

Q = AT

# We record the monomials and coefficients of B, as well about the exponent vectors.
monQ = Q.monomials()
coeffQ = Q.coefficients()
exponentVectorsQ = [x.exponents() for x in monQ]

# We convert each the tuple of each entry (a list) into a list of integers.
exponentVectorsQInZZ = []
m = len(exponentVectorsQ[0][0])
for x in exponentVectorsQ:
      v = [ZZ(x[0][j]) for j in range(0,m)]
      exponentVectorsQInZZ.append(v)

# len(exponentVectorsQInZZ)
# 177




#######################################
# Construct the Newton Polytope of AT #
#######################################

# The calculations of Grobner fans only require the vertices of the Newton polytope of Q. The number of vertices of this polytope is 24 compared to the 177 monomials in Q. The computation of the Grobner fan of the full Q does not terminate, as opposed to that of the alternative polynomial AltQ.

NPQ = Polyhedron(vertices=  exponentVectorsQInZZ)
# NPQ
# A 5-dimensional polyhedron in ZZ^6 defined as the convex hull of 24 vertices

# we record the extremal monomials of Q.

extremalExponents = [tuple(list(x)) for x in NPQ.vertices()]
# print len(extremalExponents)
# 24

# We construct AltQ, a polynomial obtained as the sum of the terms of Q involving extremal monomials.

AltQMonomials = [exponentVectorsQInZZ.index(list(x)) for x in extremalExponents]
	      
# len(AltQMonomials)
# 24

AltQ = SS(0)
for j in AltQMonomials:
    AltQ = AltQ + SS(coeffQ[j]*monQ[j])

# AltQ
# 6*a6^2*a5^2*x34^2 + 8*a6^2*a5^2*a3^2 + 6*a6^2*x34^2*a3^2 + 6*a5^2*x34^2*a3^2 + 6*a6^2*a3^4 + 6*a5^2*a3^4 + 6*a6^2*a5^2*a2^2 + 6*a6^2*x34^2*a2^2 + 6*a5^2*x34^2*a2^2 + 8*a6^2*a3^2*a2^2 + 8*a5^2*a3^2*a2^2 + 6*x34^2*a3^2*a2^2 + 6*a3^4*a2^2 + 6*a6^2*a5^2*a1^2 + 6*a6^2*x34^2*a1^2 + 6*a5^2*x34^2*a1^2 + 8*a6^2*a3^2*a1^2 + 8*a5^2*a3^2*a1^2 + 6*x34^2*a3^2*a1^2 + 6*a3^4*a1^2 + 6*a6^2*a2^2*a1^2 + 6*a5^2*a2^2*a1^2 + 6*x34^2*a2^2*a1^2 + 8*a3^2*a2^2*a1^2


#########################################
# Calculation of the Groebner fan of AT #
#########################################

# We use AltQ to compute the Grobner fan of AT:

# Iq = ideal(AltQ)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
GFqFan = GFq.polyhedralfan()
save(GFqFan,"GrobnerFanANoa4.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFAFan_as_RationalPolyhedra.sobj")
# newGF=load("GFAFan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanANoa4.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 12, 56, 110, 88, 24]

# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, 1, 1, 1, 1, 1], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 5, -1], [-1, -1, 2, 2, -1, -1], [-1, -1, 5, -1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, 1, -5, 1, 1, 1], [1, 1, 1, -5, 1, 1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, 1, -5], [5, -1, -1, -1, -1, -1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 12 rays:
MaximalConesQ = GFqFan.maximal_cones().values()[0]
# print MaximalConesQ
# [[0, 1, 2, 4, 6, 8], [0, 1, 3, 4, 6, 9], [0, 2, 3, 4, 6, 10], [0, 1, 2, 5, 7, 8], [0, 1, 4, 5, 8, 9], [0, 2, 4, 5, 8, 10], [0, 3, 4, 5, 9, 10], [0, 1, 2, 6, 7], [0, 1, 5, 7, 9], [0, 2, 5, 7, 10], [0, 1, 3, 6, 7, 9], [0, 2, 3, 6, 7, 10], [0, 3, 5, 7, 9, 10], [1, 2, 6, 7, 8, 11], [1, 4, 6, 8, 9, 11], [2, 4, 6, 8, 10, 11], [3, 4, 6, 9, 10, 11], [1, 5, 7, 8, 9, 11], [2, 5, 7, 8, 10, 11], [4, 5, 8, 9, 10, 11], [1, 6, 7, 9, 11], [2, 6, 7, 10, 11], [5, 7, 9, 10, 11], [3, 6, 7, 9, 10, 11]]


# We record the maximal cones in the Grobner Fan of C as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesAT = MaximalCones(GFqFan)
		   
# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalCones.values()])
# {6}



#####################################
# Subdivisions induced on each cone #
#####################################

# We start by loading the cones:

load("allConesGenus2.sage")



###########################################################
# Subdivision of Dumbbell induced by the Grobner fan of A #
###########################################################

# The following script computes the intersection of the Dumbbell cone with all maximal cells in the Grobner fan of Q.

IntersectionsQDumbbellCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = DumbbellCone.intersection(polyCone)
    IntersectionsQDumbbellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQDumbbellCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQDumbbellCone.keys() if dim(IntersectionsQDumbbellCone[i])==6]

# print maxIntersections
# [19]


SubdivisionsOfDumbbellByQ = [IntersectionsQDumbbellCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfDumbbellByQ[i].rays()) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [5]

# print [dim(SubdivisionsOfDumbbellByQ[i]) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [6]

# No subdivision is produced.


#########################################################
# Subdivision of Theta induced by the Grobner fan of AT #
#########################################################

# The following script computes the intersection of the Theta cone with all maximal cells in the Grobner fan of A.

IntersectionsQThetaCone = {}
for i in range(0,len(PolyMaximalConesAT.keys())):
    # print str(i)
    polyCone =PolyMaximalConesAT[i]
    IntersectionQPolyCone = ThetaCone.intersection(polyCone)
    IntersectionsQThetaCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQThetaCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQThetaCone.keys() if dim(IntersectionsQThetaCone[i])==6]

# print maxIntersections
# [22]

SubdivisionsOfThetaByQ = [IntersectionsQThetaCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfThetaByQ[i].rays()) for i in range(0,len(SubdivisionsOfThetaByQ))]
# [5]

# print [dim(SubdivisionsOfThetaByQ[i]) for i in range(0,len(SubdivisionsOfThetaByQ))]
# [6]

# No subdivision is produced.



###############################################################
# Subdivision of Figure Eight induced by the Grobner fan of A #
###############################################################

# The following script computes the intersection of the Figure Eight cone with all maximal cells in the Grobner fan of A.

IntersectionsQFigEightCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = FigEightCone.intersection(polyCone)
    IntersectionsQFigEightCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQFigEightCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQFigEightCone.keys() if dim(IntersectionsQFigEightCone[i])==5]

# print maxIntersections
# [18, 19]

SubdivisionsOfFigEightByQ = [IntersectionsQFigEightCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfFigEightByQ[i].rays()) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [4, 4]

# print [dim(SubdivisionsOfFigEightByQ[i]) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [5, 5]

# We check the two cells agree:

SubdivisionsOfFigEightByQ[0] == SubdivisionsOfFigEightByQ[1]
True

# No subdivision is produced.

##########################################################
# Subdivision of Type IV induced by the Grobner fan of A #
##########################################################

# The following script computes the intersection of the Type IV cone with all maximal cells in the Grobner fan of A.

IntersectionsQTypeIVCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeIVCone.intersection(polyCone)
    IntersectionsQTypeIVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeIVCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeIVCone.keys() if dim(IntersectionsQTypeIVCone[i])==5]

# print maxIntersections
# [19]


SubdivisionsOfTypeIVByQ = [IntersectionsQTypeIVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeIVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [4]

# print [dim(SubdivisionsOfTypeIVByQ[i]) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [5]

# No subdivision is produced.


#########################################################
# Subdivision of Type V induced by the Grobner fan of A #
#########################################################

# The following script computes the intersection of the Type V cone with all maximal cells in the Grobner fan of A.

IntersectionsQTypeVCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVCone.intersection(polyCone)
    IntersectionsQTypeVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVCone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVCone.keys() if dim(IntersectionsQTypeVCone[i])==4]

# print maxIntersections
# [19]

SubdivisionsOfTypeVByQ = [IntersectionsQTypeVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [3]

# print [dim(SubdivisionsOfTypeVByQ[i]) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [4]


# No subdivision is produced.


##########################################################
# Subdivision of Type VI induced by the Grobner fan of A #
##########################################################

# The following script computes the intersection of the Type VI cone with all maximal cells in the Grobner fan of A.

IntersectionsQTypeVICone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVICone.intersection(polyCone)
    IntersectionsQTypeVICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVICone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVICone.keys() if dim(IntersectionsQTypeVICone[i])==4]

# print maxIntersections
# [15, 18, 19]


SubdivisionsOfTypeVIByQ = [IntersectionsQTypeVICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [3, 3, 3]


# print [dim(SubdivisionsOfTypeVIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [4, 4, 4]


# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIByQ[i] == SubdivisionsOfTypeVIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True


# No subdivision is produced.

###########################################################
# Subdivision of Type VII induced by the Grobner fan of A #
###########################################################

# The following script computes the intersection of the Type VII cone with all maximal cells in the Grobner fan of A.

IntersectionsQTypeVIICone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVIICone.intersection(polyCone)
    IntersectionsQTypeVIICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVIICone.values()])
# {1, 2, 3}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVIICone.keys() if dim(IntersectionsQTypeVIICone[i])==3]

# print maxIntersections
# [12, 14, 15, 17, 18, 19]


SubdivisionsOfTypeVIIByQ = [IntersectionsQTypeVIICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [2, 2, 2, 2, 2, 2]


# print [dim(SubdivisionsOfTypeVIIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [3, 3, 3, 3, 3, 3]


# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIIByQ[i] == SubdivisionsOfTypeVIIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision is produced.


#############################################################################
# CONCLUSION: No subdivisions are produced and we can use any sample point to compute initial forms. 
##############################################################################



==> anc/supplementaryMaterial/software/GrobnerConeComputationsAchar3.sage <==
####################################################################
# Groebner cone and subdivision computations A in characteristic 3 #
####################################################################


# In order to certify the calculations in "Qrefinementwithx34Noa4BadPrimes.sage" does not depend on the chosen weight vector, we need to check the  Dumbbell Cone is not subdivided by the Grobner complex of A, B and C nor of the four components of A in characteristic 3.  This script computes the Grobner Cones for each of the polynomials. Since we know things behave well for the Theta Cone we only need to work with A, and not AT


# Our calculations are valid when the residue field has characteristic 0. Based on the results, we later refine the calculation to include positive characteristic.


# The necessary data (including the polynomials) and macros are obtained by loading the following file:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

load("Qrefinementwithx34Noa4.sage")

# We create the fraction field of the ambient polynomial rings
K = FractionField(S); 
KK = FractionField(SS);

# The decomposition of A is obtained by loading the auxiliary file:
load("Qrefinementwithx34Noa4BadPrimes.sage")

A4 = polynomialsAByCoefficients[4]
A6 = polynomialsAByCoefficients[6]
A12 = polynomialsAByCoefficients[12]
A120 = polynomialsAByCoefficients[120]



#########################################
# Calculation of the Groebner fan of A4 #
#########################################

# Iq = ideal(A4)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanA4.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFAFan_as_RationalPolyhedra.sobj")
# newGF=load("GFAFan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanA4.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 32, 180, 420, 360, 90]


# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, 1, 1, 1, 1, 1], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 5, -1], [-1, -1, -1, 1, 1, 1], [-1, -1, -1, 5, -1, -1], [-1, -1, 1, -1, 1, 1], [-1, -1, 1, 1, -1, 1], [-1, -1, 1, 1, 1, -1], [-1, -1, 5, -1, -1, -1], [-1, 1, -1, -1, 1, 1], [-1, 1, -1, 1, -1, 1], [-1, 1, -1, 1, 1, -1], [-1, 1, 1, -1, -1, 1], [-1, 1, 1, -1, 1, -1], [-1, 1, 1, 1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, -1, -1, -1, 1, 1], [1, -1, -1, 1, -1, 1], [1, -1, -1, 1, 1, -1], [1, -1, 1, -1, -1, 1], [1, -1, 1, -1, 1, -1], [1, -1, 1, 1, -1, -1], [1, 1, -5, 1, 1, 1], [1, 1, -1, -1, -1, 1], [1, 1, -1, -1, 1, -1], [1, 1, -1, 1, -1, -1], [1, 1, 1, -5, 1, 1], [1, 1, 1, -1, -1, -1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, 1, -5], [5, -1, -1, -1, -1, -1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 32 rays:
MaximalConesA4 = GFqFan.maximal_cones().values()[0]
# print MaximalConesA4
# [[0, 1, 2, 3, 5, 16], [0, 1, 3, 4, 6, 16], [0, 2, 3, 4, 7, 16], [0, 1, 5, 6, 8, 16], [0, 2, 5, 7, 8, 16], [0, 4, 6, 7, 8, 16], [0, 1, 2, 3, 9, 23], [0, 1, 3, 4, 10, 23], [0, 2, 3, 4, 11, 23], [0, 1, 2, 5, 9, 27], [0, 1, 4, 6, 10, 29], [0, 2, 4, 7, 11, 30], [0, 1, 5, 8, 12, 27], [0, 2, 5, 8, 13, 27], [0, 1, 6, 8, 12, 29], [0, 2, 7, 8, 13, 30], [0, 4, 6, 8, 14, 29], [0, 4, 7, 8, 14, 30], [0, 1, 9, 10, 15, 23], [0, 2, 9, 11, 15, 23], [0, 4, 10, 11, 15, 23], [0, 1, 9, 12, 15, 27], [0, 2, 9, 13, 15, 27], [0, 1, 10, 12, 15, 29], [0, 2, 11, 13, 15, 30], [0, 4, 10, 14, 15, 29], [0, 4, 11, 14, 15, 30], [0, 8, 12, 13, 15, 27], [0, 8, 12, 14, 15, 29], [0, 8, 13, 14, 15, 30], [1, 2, 3, 16, 17, 23], [1, 3, 4, 16, 18, 23], [2, 3, 4, 16, 19, 23], [1, 2, 5, 16, 17, 27], [1, 4, 6, 16, 18, 29], [2, 4, 7, 16, 19, 30], [1, 5, 8, 16, 20, 27], [2, 5, 8, 16, 21, 27], [1, 6, 8, 16, 20, 29], [2, 7, 8, 16, 21, 30], [4, 6, 8, 16, 22, 29], [4, 7, 8, 16, 22, 30], [1, 2, 9, 17, 23, 27], [1, 4, 10, 18, 23, 29], [2, 4, 11, 19, 23, 30], [1, 8, 12, 20, 27, 29], [2, 8, 13, 21, 27, 30], [4, 8, 14, 22, 29, 30], [1, 9, 15, 23, 24, 27], [2, 9, 15, 23, 25, 27], [1, 10, 15, 23, 24, 29], [2, 11, 15, 23, 25, 30], [4, 10, 15, 23, 26, 29], [4, 11, 15, 23, 26, 30], [1, 12, 15, 24, 27, 29], [2, 13, 15, 25, 27, 30], [4, 14, 15, 26, 29, 30], [8, 12, 15, 27, 28, 29], [8, 13, 15, 27, 28, 30], [8, 14, 15, 28, 29, 30], [1, 16, 17, 18, 23, 31], [2, 16, 17, 19, 23, 31], [4, 16, 18, 19, 23, 31], [1, 16, 17, 20, 27, 31], [2, 16, 17, 21, 27, 31], [1, 16, 18, 20, 29, 31], [2, 16, 19, 21, 30, 31], [4, 16, 18, 22, 29, 31], [4, 16, 19, 22, 30, 31], [8, 16, 20, 21, 27, 31], [8, 16, 20, 22, 29, 31], [8, 16, 21, 22, 30, 31], [1, 17, 23, 24, 27, 31], [2, 17, 23, 25, 27, 31], [1, 18, 23, 24, 29, 31], [2, 19, 23, 25, 30, 31], [4, 18, 23, 26, 29, 31], [4, 19, 23, 26, 30, 31], [1, 20, 24, 27, 29, 31], [2, 21, 25, 27, 30, 31], [4, 22, 26, 29, 30, 31], [8, 20, 27, 28, 29, 31], [8, 21, 27, 28, 30, 31], [8, 22, 28, 29, 30, 31], [15, 23, 24, 25, 27, 31], [15, 23, 24, 26, 29, 31], [15, 23, 25, 26, 30, 31], [15, 24, 27, 28, 29, 31], [15, 25, 27, 28, 30, 31], [15, 26, 28, 29, 30, 31]]


# We record the maximal cones in the Grobner Fan of A as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesA4 = MaximalCones(GFqFan)

# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalConesA4.values()])
# {6}



#########################################
# Calculation of the Groebner fan of A6 #
#########################################

# Iq = ideal(A6)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanA6.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFAFan_as_RationalPolyhedra.sobj")
# newGF=load("GFAFan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanA6.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 12, 60, 120, 90, 20]


# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, 1, 1, 1, 1, 1], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 5, -1], [-1, -1, -1, 5, -1, -1], [-1, -1, 5, -1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, 1, -5, 1, 1, 1], [1, 1, 1, -5, 1, 1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, 1, -5], [5, -1, -1, -1, -1, -1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 12 rays:
MaximalConesA6 = GFqFan.maximal_cones().values()[0]
# print MaximalConesA6
# [[0, 1, 2, 3, 6, 7], [0, 1, 2, 4, 6, 8], [0, 1, 3, 4, 6, 9], [0, 2, 3, 4, 6, 10], [0, 1, 2, 5, 7, 8], [0, 1, 3, 5, 7, 9], [0, 2, 3, 5, 7, 10], [0, 1, 4, 5, 8, 9], [0, 2, 4, 5, 8, 10], [0, 3, 4, 5, 9, 10], [1, 2, 6, 7, 8, 11], [1, 3, 6, 7, 9, 11], [2, 3, 6, 7, 10, 11], [1, 4, 6, 8, 9, 11], [2, 4, 6, 8, 10, 11], [3, 4, 6, 9, 10, 11], [1, 5, 7, 8, 9, 11], [2, 5, 7, 8, 10, 11], [3, 5, 7, 9, 10, 11], [4, 5, 8, 9, 10, 11]]


# We record the maximal cones in the Grobner Fan of A as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesA6 = MaximalCones(GFqFan)

# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalConesA6.values()])
# {6}



##########################################
# Calculation of the Groebner fan of A12 #
##########################################

# Iq = ideal(A12)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanA12.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFAFan_as_RationalPolyhedra.sobj")
# newGF=load("GFAFan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanA12.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 62, 180, 210, 120, 30]

# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, 1, 1, 1, 1, 1], [-2, -2, 1, 1, 1, 1], [-2, 1, -2, 1, 1, 1], [-2, 1, 1, -2, 1, 1], [-2, 1, 1, 1, -2, 1], [-2, 1, 1, 1, 1, -2], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 2, 2], [-1, -1, -1, -1, 5, -1], [-1, -1, -1, 1, 1, 1], [-1, -1, -1, 2, -1, 2], [-1, -1, -1, 2, 2, -1], [-1, -1, -1, 5, -1, -1], [-1, -1, 1, -1, 1, 1], [-1, -1, 1, 1, -1, 1], [-1, -1, 1, 1, 1, -1], [-1, -1, 2, -1, -1, 2], [-1, -1, 2, -1, 2, -1], [-1, -1, 2, 2, -1, -1], [-1, -1, 5, -1, -1, -1], [-1, 1, -1, -1, 1, 1], [-1, 1, -1, 1, -1, 1], [-1, 1, -1, 1, 1, -1], [-1, 1, 1, -1, -1, 1], [-1, 1, 1, -1, 1, -1], [-1, 1, 1, 1, -1, -1], [-1, 2, -1, -1, -1, 2], [-1, 2, -1, -1, 2, -1], [-1, 2, -1, 2, -1, -1], [-1, 2, 2, -1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, -2, -2, 1, 1, 1], [1, -2, 1, -2, 1, 1], [1, -2, 1, 1, -2, 1], [1, -2, 1, 1, 1, -2], [1, -1, -1, -1, 1, 1], [1, -1, -1, 1, -1, 1], [1, -1, -1, 1, 1, -1], [1, -1, 1, -1, -1, 1], [1, -1, 1, -1, 1, -1], [1, -1, 1, 1, -1, -1], [1, 1, -5, 1, 1, 1], [1, 1, -2, -2, 1, 1], [1, 1, -2, 1, -2, 1], [1, 1, -2, 1, 1, -2], [1, 1, -1, -1, -1, 1], [1, 1, -1, -1, 1, -1], [1, 1, -1, 1, -1, -1], [1, 1, 1, -5, 1, 1], [1, 1, 1, -2, -2, 1], [1, 1, 1, -2, 1, -2], [1, 1, 1, -1, -1, -1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, -2, -2], [1, 1, 1, 1, 1, -5], [2, -1, -1, -1, -1, 2], [2, -1, -1, -1, 2, -1], [2, -1, -1, 2, -1, -1], [2, -1, 2, -1, -1, -1], [2, 2, -1, -1, -1, -1], [5, -1, -1, -1, -1, -1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 62 rays:
MaximalConesA12 = GFqFan.maximal_cones().values()[0]
# print MaximalConesA12
# [[0, 1, 2, 3, 4, 6, 7, 9, 10, 13, 14, 16, 20, 21, 23, 26], [0, 1, 2, 3, 5, 7, 8, 9, 11, 13, 15, 17, 20, 22, 24, 27], [0, 1, 2, 4, 5, 9, 10, 11, 12, 14, 15, 18, 21, 22, 25, 28], [0, 1, 3, 4, 5, 13, 14, 15, 16, 17, 18, 19, 23, 24, 25, 29], [0, 2, 3, 4, 5, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30], [1, 6, 7, 9, 10, 13, 14, 16, 31, 32, 33, 34, 36, 37, 39, 56], [1, 7, 8, 9, 11, 13, 15, 17, 31, 32, 33, 35, 36, 38, 40, 57], [1, 9, 10, 11, 12, 14, 15, 18, 31, 32, 34, 35, 37, 38, 41, 58], [1, 13, 14, 15, 16, 17, 18, 19, 31, 33, 34, 35, 39, 40, 41, 59], [2, 6, 7, 9, 10, 20, 21, 26, 32, 36, 37, 42, 43, 44, 46, 56], [2, 7, 8, 9, 11, 20, 22, 27, 32, 36, 38, 42, 43, 45, 47, 57], [2, 9, 10, 11, 12, 21, 22, 28, 32, 37, 38, 42, 44, 45, 48, 58], [3, 6, 7, 13, 16, 20, 23, 26, 33, 36, 39, 43, 46, 49, 50, 56], [3, 7, 8, 13, 17, 20, 24, 27, 33, 36, 40, 43, 47, 49, 51, 57], [4, 6, 10, 14, 16, 21, 23, 26, 34, 37, 39, 44, 46, 50, 53, 56], [5, 8, 11, 15, 17, 22, 24, 27, 35, 38, 40, 45, 47, 51, 55, 57], [4, 10, 12, 14, 18, 21, 25, 28, 34, 37, 41, 44, 48, 53, 54, 58], [5, 11, 12, 15, 18, 22, 25, 28, 35, 38, 41, 45, 48, 54, 55, 58], [3, 13, 16, 17, 19, 23, 24, 29, 33, 39, 40, 49, 50, 51, 52, 59], [4, 14, 16, 18, 19, 23, 25, 29, 34, 39, 41, 50, 52, 53, 54, 59], [5, 15, 17, 18, 19, 24, 25, 29, 35, 40, 41, 51, 52, 54, 55, 59], [2, 20, 21, 22, 26, 27, 28, 30, 42, 43, 44, 45, 46, 47, 48, 60], [3, 20, 23, 24, 26, 27, 29, 30, 43, 46, 47, 49, 50, 51, 52, 60], [4, 21, 23, 25, 26, 28, 29, 30, 44, 46, 48, 50, 52, 53, 54, 60], [5, 22, 24, 25, 27, 28, 29, 30, 45, 47, 48, 51, 52, 54, 55, 60], [31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 56, 57, 58, 59, 61], [32, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 56, 57, 58, 60, 61], [33, 36, 39, 40, 43, 46, 47, 49, 50, 51, 52, 56, 57, 59, 60, 61], [34, 37, 39, 41, 44, 46, 48, 50, 52, 53, 54, 56, 58, 59, 60, 61], [35, 38, 40, 41, 45, 47, 48, 51, 52, 54, 55, 57, 58, 59, 60, 61]]


# We record the maximal cones in the Grobner Fan of A as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesA12 = MaximalCones(GFqFan)

# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalConesA12.values()])
# {6}




###########################################
# Calculation of the Groebner fan of A120 #
###########################################

# Iq = ideal(A120)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanA120.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFAFan_as_RationalPolyhedra.sobj")
# newGF=load("GFAFan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanA120.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1]

# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# []

# We confirm that the fan is trivial
# print GFqFan.lineality_dim()
# 6



#####################################
# Subdivisions induced on each cone #
#####################################

# We start by loading the cones:

load("allConesGenus2.sage")



#################
# Polynomial A4 #
#################

############################################################
# Subdivision of Dumbbell induced by the Grobner fan of A4 #
############################################################

# The following script computes the intersection of the Dumbbell cone with all maximal cells in the Grobner fan of A4.

IntersectionsQDumbbellCone = {}
for i in range(0,len(PolyMaximalConesA4.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA4[i]
    IntersectionQPolyCone = DumbbellCone.intersection(polyCone)
    IntersectionsQDumbbellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQDumbbellCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQDumbbellCone.keys() if dim(IntersectionsQDumbbellCone[i])==6]

# print maxIntersections
# [89]


SubdivisionsOfDumbbellByQ = [IntersectionsQDumbbellCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfDumbbellByQ[i].rays()) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [5]

# print [dim(SubdivisionsOfDumbbellByQ[i]) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [6]


# No subdivision is produced.




################################################################
# Subdivision of Figure Eight induced by the Grobner fan of A4 #
################################################################

# The following script computes the intersection of the Figure Eight cone with all maximal cells in the Grobner fan of A4.

IntersectionsQFigEightCone = {}
for i in range(0,len(PolyMaximalConesA4.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA4[i]
    IntersectionQPolyCone = FigEightCone.intersection(polyCone)
    IntersectionsQFigEightCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQFigEightCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQFigEightCone.keys() if dim(IntersectionsQFigEightCone[i])==5]

# print maxIntersections
# [89]


SubdivisionsOfFigEightByQ = [IntersectionsQFigEightCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfFigEightByQ[i].rays()) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [4]

# print [dim(SubdivisionsOfFigEightByQ[i]) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [5]

# No subdivision is produced.

###########################################################
# Subdivision of Type IV induced by the Grobner fan of A4 #
###########################################################

# The following script computes the intersection of the Type IV cone with all maximal cells in the Grobner fan of A4.

IntersectionsQTypeIVCone = {}
for i in range(0,len(PolyMaximalConesA4.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA4[i]
    IntersectionQPolyCone = TypeIVCone.intersection(polyCone)
    IntersectionsQTypeIVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeIVCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeIVCone.keys() if dim(IntersectionsQTypeIVCone[i])==5]

# print maxIntersections
# [83, 89]



SubdivisionsOfTypeIVByQ = [IntersectionsQTypeIVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeIVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [4, 4]

# print [dim(SubdivisionsOfTypeIVByQ[i]) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [5, 5]

# We check that these intersections are the same. We conclude there is no subdivision.

# all([SubdivisionsOfTypeIVByQ[i] == SubdivisionsOfTypeIVByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision is produced.


##########################################################
# Subdivision of Type V induced by the Grobner fan of A4 #
##########################################################

# The following script computes the intersection of the Type V cone with all maximal cells in the Grobner fan of A4.

IntersectionsQTypeVCone = {}
for i in range(0,len(PolyMaximalConesA4.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA4[i]
    IntersectionQPolyCone = TypeVCone.intersection(polyCone)
    IntersectionsQTypeVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVCone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVCone.keys() if dim(IntersectionsQTypeVCone[i])==4]

# print maxIntersections
# [82, 83, 88, 89]

SubdivisionsOfTypeVByQ = [IntersectionsQTypeVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [3, 3, 3, 3]

# print [dim(SubdivisionsOfTypeVByQ[i]) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [4, 4, 4, 4]

# We check that these intersections are the same. We conclude there is no subdivision.

# all([SubdivisionsOfTypeVByQ[i] == SubdivisionsOfTypeVByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision is produced.


###########################################################
# Subdivision of Type VI induced by the Grobner fan of A4 #
###########################################################

# The following script computes the intersection of the Type VI cone with all maximal cells in the Grobner fan of A4.

IntersectionsQTypeVICone = {}
for i in range(0,len(PolyMaximalConesA4.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA4[i]
    IntersectionQPolyCone = TypeVICone.intersection(polyCone)
    IntersectionsQTypeVICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVICone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVICone.keys() if dim(IntersectionsQTypeVICone[i])==4]

# print maxIntersections
# [80, 83, 89]


SubdivisionsOfTypeVIByQ = [IntersectionsQTypeVICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [3, 3, 3]

# print [dim(SubdivisionsOfTypeVIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [4, 4, 4]


# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIByQ[i] == SubdivisionsOfTypeVIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision is produced.

############################################################
# Subdivision of Type VII induced by the Grobner fan of A4 #
############################################################

# The following script computes the intersection of the Type VII cone with all maximal cells in the Grobner fan of A4.

IntersectionsQTypeVIICone = {}
for i in range(0,len(PolyMaximalConesA4.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA4[i]
    IntersectionQPolyCone = TypeVIICone.intersection(polyCone)
    IntersectionsQTypeVIICone[i] = IntersectionQPolyCone
    
set([dim(x) for x in IntersectionsQTypeVIICone.values()])
# {1, 2, 3}

# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVIICone.keys() if dim(IntersectionsQTypeVIICone[i])==3]

# print maxIntersections
# [66, 68, 71, 75, 77, 79, 80, 82, 83, 86, 88, 89]



SubdivisionsOfTypeVIIByQ = [IntersectionsQTypeVIICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2]


# print [dim(SubdivisionsOfTypeVIIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3]
[2, 2, 2]

# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIIByQ[i] == SubdivisionsOfTypeVIIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision is produced.


#############################################################################
# CONCLUSION: No subdivisions are produced for A4. 
##############################################################################





#################
# Polynomial A6 #
#################

############################################################
# Subdivision of Dumbbell induced by the Grobner fan of A6 #
############################################################

# The following script computes the intersection of the Dumbbell cone with all maximal cells in the Grobner fan of A6.

IntersectionsQDumbbellCone = {}
for i in range(0,len(PolyMaximalConesA6.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA6[i]
    IntersectionQPolyCone = DumbbellCone.intersection(polyCone)
    IntersectionsQDumbbellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQDumbbellCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQDumbbellCone.keys() if dim(IntersectionsQDumbbellCone[i])==6]

# print maxIntersections
# [19]

SubdivisionsOfDumbbellByQ = [IntersectionsQDumbbellCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfDumbbellByQ[i].rays()) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [5]

# print [dim(SubdivisionsOfDumbbellByQ[i]) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [6]

# No subdivision occurs!



################################################################
# Subdivision of Figure Eight induced by the Grobner fan of A6 #
################################################################

# The following script computes the intersection of the Figure Eight cone with all maximal cells in the Grobner fan of A6.

IntersectionsQFigEightCone = {}
for i in range(0,len(PolyMaximalConesA6.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA6[i]
    IntersectionQPolyCone = FigEightCone.intersection(polyCone)
    IntersectionsQFigEightCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQFigEightCone.values()])
# {1, 2, 3, 4, 5}



# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQFigEightCone.keys() if dim(IntersectionsQFigEightCone[i])==5]

# print maxIntersections
# [18, 19]


SubdivisionsOfFigEightByQ = [IntersectionsQFigEightCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfFigEightByQ[i].rays()) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [4, 4]

# print [dim(SubdivisionsOfFigEightByQ[i]) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [5, 5]

# We check the three cells agree:
# all([SubdivisionsOfFigEightByQ[i] == SubdivisionsOfFigEightByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision is produced.

###########################################################
# Subdivision of Type IV induced by the Grobner fan of A6 #
###########################################################

# The following script computes the intersection of the Type IV cone with all maximal cells in the Grobner fan of A6.

IntersectionsQTypeIVCone = {}
for i in range(0,len(PolyMaximalConesA6.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA6[i]
    IntersectionQPolyCone = TypeIVCone.intersection(polyCone)
    IntersectionsQTypeIVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeIVCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeIVCone.keys() if dim(IntersectionsQTypeIVCone[i])==5]

# print maxIntersections
# [19]


SubdivisionsOfTypeIVByQ = [IntersectionsQTypeIVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeIVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [4]

# print [dim(SubdivisionsOfTypeIVByQ[i]) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [5]

# No subdivision is produced.


##########################################################
# Subdivision of Type V induced by the Grobner fan of A6 #
##########################################################

# The following script computes the intersection of the Type V cone with all maximal cells in the Grobner fan of A6.

IntersectionsQTypeVCone = {}
for i in range(0,len(PolyMaximalConesA6.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA6[i]
    IntersectionQPolyCone = TypeVCone.intersection(polyCone)
    IntersectionsQTypeVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVCone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVCone.keys() if dim(IntersectionsQTypeVCone[i])==4]

# print maxIntersections
# [19]

SubdivisionsOfTypeVByQ = [IntersectionsQTypeVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [3]

# print [dim(SubdivisionsOfTypeVByQ[i]) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [4]

# No subdivision is produced.


###########################################################
# Subdivision of Type VI induced by the Grobner fan of A6 #
###########################################################

# The following script computes the intersection of the Type VI cone with all maximal cells in the Grobner fan of A6.

IntersectionsQTypeVICone = {}
for i in range(0,len(PolyMaximalConesA6.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA6[i]
    IntersectionQPolyCone = TypeVICone.intersection(polyCone)
    IntersectionsQTypeVICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVICone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVICone.keys() if dim(IntersectionsQTypeVICone[i])==4]

# print maxIntersections
# [15, 18, 19]


SubdivisionsOfTypeVIByQ = [IntersectionsQTypeVICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [3, 3, 3]

# print [dim(SubdivisionsOfTypeVIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [4, 4, 4]

# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIByQ[i] == SubdivisionsOfTypeVIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True


# No subdivision is produced.

############################################################
# Subdivision of Type VII induced by the Grobner fan of A6 #
############################################################

# The following script computes the intersection of the Type VII cone with all maximal cells in the Grobner fan of A6.

IntersectionsQTypeVIICone = {}
for i in range(0,len(PolyMaximalConesA6.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA6[i]
    IntersectionQPolyCone = TypeVIICone.intersection(polyCone)
    IntersectionsQTypeVIICone[i] = IntersectionQPolyCone
    
set([dim(x) for x in IntersectionsQTypeVIICone.values()])
# {1, 2, 3}

# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVIICone.keys() if dim(IntersectionsQTypeVIICone[i])==3]

# print maxIntersections
# [12, 14, 15, 17, 18, 19]


SubdivisionsOfTypeVIIByQ = [IntersectionsQTypeVIICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [2, 2, 2, 2, 2, 2]

# print [dim(SubdivisionsOfTypeVIIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [3, 3, 3, 3, 3, 3]


# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIIByQ[i] == SubdivisionsOfTypeVIIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision is produced.


#############################################################################
# CONCLUSION: No subdivisions are produced for A6. 
##############################################################################








##################
# Polynomial A12 #
##################

#############################################################
# Subdivision of Dumbbell induced by the Grobner fan of A12 #
#############################################################

# The following script computes the intersection of the Dumbbell cone with all maximal cells in the Grobner fan of A12.

IntersectionsQDumbbellCone = {}
for i in range(0,len(PolyMaximalConesA12.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA12[i]
    IntersectionQPolyCone = DumbbellCone.intersection(polyCone)
    IntersectionsQDumbbellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQDumbbellCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQDumbbellCone.keys() if dim(IntersectionsQDumbbellCone[i])==6]
		 
# print maxIntersections
# [29]

SubdivisionsOfDumbbellByQ = [IntersectionsQDumbbellCone[i] for i in maxIntersections]
			  
# print [len(SubdivisionsOfDumbbellByQ[i].rays()) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [5]

# print [dim(SubdivisionsOfDumbbellByQ[i]) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [6]

# No subdivision occurs!


#################################################################
# Subdivision of Figure Eight induced by the Grobner fan of A12 #
#################################################################

# The following script computes the intersection of the Figure Eight cone with all maximal cells in the Grobner fan of A12.

IntersectionsQFigEightCone = {}
for i in range(0,len(PolyMaximalConesA12.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA12[i]
    IntersectionQPolyCone = FigEightCone.intersection(polyCone)
    IntersectionsQFigEightCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQFigEightCone.values()])
# {1, 2, 3, 4, 5}



# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQFigEightCone.keys() if dim(IntersectionsQFigEightCone[i])==5]
		 
# print maxIntersections
# [29]


SubdivisionsOfFigEightByQ = [IntersectionsQFigEightCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfFigEightByQ[i].rays()) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [4]

# print [dim(SubdivisionsOfFigEightByQ[i]) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [5]


# No subdivision is produced.


############################################################
# Subdivision of Type IV induced by the Grobner fan of A12 #
############################################################

# The following script computes the intersection of the Type IV cone with all maximal cells in the Grobner fan of A12.

IntersectionsQTypeIVCone = {}
for i in range(0,len(PolyMaximalConesA12.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA12[i]
    IntersectionQPolyCone = TypeIVCone.intersection(polyCone)
    IntersectionsQTypeIVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeIVCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeIVCone.keys() if dim(IntersectionsQTypeIVCone[i])==5]

# print maxIntersections
# [29]


SubdivisionsOfTypeIVByQ = [IntersectionsQTypeIVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeIVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [4]

# print [dim(SubdivisionsOfTypeIVByQ[i]) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [5]

# No subdivision is produced.


###########################################################
# Subdivision of Type V induced by the Grobner fan of A12 #
###########################################################

# The following script computes the intersection of the Type V cone with all maximal cells in the Grobner fan of A12.

IntersectionsQTypeVCone = {}
for i in range(0,len(PolyMaximalConesA12.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA12[i]
    IntersectionQPolyCone = TypeVCone.intersection(polyCone)
    IntersectionsQTypeVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVCone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVCone.keys() if dim(IntersectionsQTypeVCone[i])==4]

# print maxIntersections
# [29]

SubdivisionsOfTypeVByQ = [IntersectionsQTypeVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [3]

# print [dim(SubdivisionsOfTypeVByQ[i]) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [4]

# No subdivision is produced.


############################################################
# Subdivision of Type VI induced by the Grobner fan of A12 #
############################################################

# The following script computes the intersection of the Type VI cone with all maximal cells in the Grobner fan of A12.

IntersectionsQTypeVICone = {}
for i in range(0,len(PolyMaximalConesA12.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA12[i]
    IntersectionQPolyCone = TypeVICone.intersection(polyCone)
    IntersectionsQTypeVICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVICone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVICone.keys() if dim(IntersectionsQTypeVICone[i])==4]

# print maxIntersections
# [29]


SubdivisionsOfTypeVIByQ = [IntersectionsQTypeVICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [3]

# print [dim(SubdivisionsOfTypeVIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [4]


# No subdivision is produced.


#############################################################
# Subdivision of Type VII induced by the Grobner fan of A12 #
#############################################################

# The following script computes the intersection of the Type VII cone with all maximal cells in the Grobner fan of A12.

IntersectionsQTypeVIICone = {}
for i in range(0,len(PolyMaximalConesA12.keys())):
    # print str(i)
    polyCone =PolyMaximalConesA12[i]
    IntersectionQPolyCone = TypeVIICone.intersection(polyCone)
    IntersectionsQTypeVIICone[i] = IntersectionQPolyCone
    
set([dim(x) for x in IntersectionsQTypeVIICone.values()])
# {1, 2, 3}

# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVIICone.keys() if dim(IntersectionsQTypeVIICone[i])==3]

# print maxIntersections
# [29]


SubdivisionsOfTypeVIIByQ = [IntersectionsQTypeVIICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [2]

# print [dim(SubdivisionsOfTypeVIIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [3]

# No subdivision is produced.


#############################################################################
# CONCLUSION: No subdivisions are produced for A12. 
##############################################################################


==> anc/supplementaryMaterial/software/GrobnerConeComputationsB.sage <==
################################################
# Groebner cone and subdivision computations B #
################################################


# In order to certify the calculations in "Qrefinementwithx34Noa4BadPrimes.sage" does not depend on the chosen weight vector, we need to check the  Dumbbell Cone and its faces are not subdivided by the Grobner complex of B. This script computes the Grobner Cones for this polynomial and checks for potential subdivisions.

# Our calculations are valid when the residue field has characteristic 0. Based on the results, we later refine the calculation to include positive characteristic, based on the initial forms we obtain.

# The initial forms are computed in the script "initialFormsABCDQ4.sage"


# The necessary data (including the polynomials) and macros are obtained by loading the following file:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

load("Qrefinementwithx34Noa4.sage")

# We create the fraction field of the ambient polynomial rings
K = FractionField(S); 
KK = FractionField(SS);



# The computation of the Groebner fan halts for B, so we use an alternative polynomial with the same extremal monomials to compute the Groebner fan.


##################
# Exponents of B #
##################

# Recall: the variables of S are ordered a6,a5,a4,a3,a2,a1

# We use the variable Q to refer to the polynomial

Q = B

# We record the monomials and coefficients of B, as well about the exponent vectors.
monQ = Q.monomials()
coeffQ = Q.coefficients()
exponentVectorsQ = [x.exponents() for x in monQ]

# We convert each the tuple of each entry (a list) into a list of integers.
exponentVectorsQInZZ = []
m = len(exponentVectorsQ[0][0])
for x in exponentVectorsQ:
      v = [ZZ(x[0][j]) for j in range(0,m)]
      exponentVectorsQInZZ.append(v)

# len(exponentVectorsQInZZ)
# 1531



######################################
# Construct the Newton Polytope of B #
######################################

# The calculations of Grobner fans only require the vertices of the Newton polytope of Q. The number of vertices of this polytope is 90 compared to the 1531 monomials in Q. The computation of the Grobner fan of the full Q does not terminate, as opposed to that of the alternative polynomial AltQ.

NPQ = Polyhedron(vertices=  exponentVectorsQInZZ)
# NPQ
# A 5-dimensional polyhedron in ZZ^6 defined as the convex hull of 90 vertices

# we record the extremal monomials of Q.

extremalExponents = [tuple(list(x)) for x in NPQ.vertices()]
# print len(extremalExponents)
# 90

# We construct AltQ, a polynomial obtained as the sum of the terms of Q involving extremal monomials.

AltQMonomials = [exponentVectorsQInZZ.index(list(x)) for x in extremalExponents]

# len(AltQMonomials)
# 90

AltQ = S(0)
for j in AltQMonomials:
    AltQ = AltQ + S(coeffQ[j]*monQ[j])

# AltQ
# 4*a6^4*a5^4*a4^2*a3^2 + 4*a6^4*a5^2*a4^4*a3^2 + 4*a6^2*a5^4*a4^4*a3^2 + 4*a6^4*a5^2*a4^2*a3^4 + 4*a6^2*a5^4*a4^2*a3^4 + 4*a6^2*a5^2*a4^4*a3^4 + 4*a6^4*a5^4*a4^2*a2^2 + 4*a6^4*a5^2*a4^4*a2^2 + 4*a6^2*a5^4*a4^4*a2^2 + 4*a6^4*a5^4*a3^2*a2^2 + 4*a6^4*a4^4*a3^2*a2^2 + 4*a5^4*a4^4*a3^2*a2^2 + 4*a6^4*a5^2*a3^4*a2^2 + 4*a6^2*a5^4*a3^4*a2^2 + 4*a6^4*a4^2*a3^4*a2^2 + 4*a5^4*a4^2*a3^4*a2^2 + 4*a6^2*a4^4*a3^4*a2^2 + 4*a5^2*a4^4*a3^4*a2^2 + 4*a6^4*a5^2*a4^2*a2^4 + 4*a6^2*a5^4*a4^2*a2^4 + 4*a6^2*a5^2*a4^4*a2^4 + 4*a6^4*a5^2*a3^2*a2^4 + 4*a6^2*a5^4*a3^2*a2^4 + 4*a6^4*a4^2*a3^2*a2^4 + 4*a5^4*a4^2*a3^2*a2^4 + 4*a6^2*a4^4*a3^2*a2^4 + 4*a5^2*a4^4*a3^2*a2^4 + 4*a6^2*a5^2*a3^4*a2^4 + 4*a6^2*a4^2*a3^4*a2^4 + 4*a5^2*a4^2*a3^4*a2^4 + 4*a6^4*a5^4*a4^2*a1^2 + 4*a6^4*a5^2*a4^4*a1^2 + 4*a6^2*a5^4*a4^4*a1^2 + 4*a6^4*a5^4*a3^2*a1^2 + 4*a6^4*a4^4*a3^2*a1^2 + 4*a5^4*a4^4*a3^2*a1^2 + 4*a6^4*a5^2*a3^4*a1^2 + 4*a6^2*a5^4*a3^4*a1^2 + 4*a6^4*a4^2*a3^4*a1^2 + 4*a5^4*a4^2*a3^4*a1^2 + 4*a6^2*a4^4*a3^4*a1^2 + 4*a5^2*a4^4*a3^4*a1^2 + 4*a6^4*a5^4*a2^2*a1^2 + 4*a6^4*a4^4*a2^2*a1^2 + 4*a5^4*a4^4*a2^2*a1^2 + 4*a6^4*a3^4*a2^2*a1^2 + 4*a5^4*a3^4*a2^2*a1^2 + 4*a4^4*a3^4*a2^2*a1^2 + 4*a6^4*a5^2*a2^4*a1^2 + 4*a6^2*a5^4*a2^4*a1^2 + 4*a6^4*a4^2*a2^4*a1^2 + 4*a5^4*a4^2*a2^4*a1^2 + 4*a6^2*a4^4*a2^4*a1^2 + 4*a5^2*a4^4*a2^4*a1^2 + 4*a6^4*a3^2*a2^4*a1^2 + 4*a5^4*a3^2*a2^4*a1^2 + 4*a4^4*a3^2*a2^4*a1^2 + 4*a6^2*a3^4*a2^4*a1^2 + 4*a5^2*a3^4*a2^4*a1^2 + 4*a4^2*a3^4*a2^4*a1^2 + 4*a6^4*a5^2*a4^2*a1^4 + 4*a6^2*a5^4*a4^2*a1^4 + 4*a6^2*a5^2*a4^4*a1^4 + 4*a6^4*a5^2*a3^2*a1^4 + 4*a6^2*a5^4*a3^2*a1^4 + 4*a6^4*a4^2*a3^2*a1^4 + 4*a5^4*a4^2*a3^2*a1^4 + 4*a6^2*a4^4*a3^2*a1^4 + 4*a5^2*a4^4*a3^2*a1^4 + 4*a6^2*a5^2*a3^4*a1^4 + 4*a6^2*a4^2*a3^4*a1^4 + 4*a5^2*a4^2*a3^4*a1^4 + 4*a6^4*a5^2*a2^2*a1^4 + 4*a6^2*a5^4*a2^2*a1^4 + 4*a6^4*a4^2*a2^2*a1^4 + 4*a5^4*a4^2*a2^2*a1^4 + 4*a6^2*a4^4*a2^2*a1^4 + 4*a5^2*a4^4*a2^2*a1^4 + 4*a6^4*a3^2*a2^2*a1^4 + 4*a5^4*a3^2*a2^2*a1^4 + 4*a4^4*a3^2*a2^2*a1^4 + 4*a6^2*a3^4*a2^2*a1^4 + 4*a5^2*a3^4*a2^2*a1^4 + 4*a4^2*a3^4*a2^2*a1^4 + 4*a6^2*a5^2*a2^4*a1^4 + 4*a6^2*a4^2*a2^4*a1^4 + 4*a5^2*a4^2*a2^4*a1^4 + 4*a6^2*a3^2*a2^4*a1^4 + 4*a5^2*a3^2*a2^4*a1^4 + 4*a4^2*a3^2*a2^4*a1^4



########################################
# Calculation of the Groebner fan of B #
########################################

# We use AltQ to compute the Grobner fan of B:

# Iq = ideal(AltQ)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanB.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFAFan_as_RationalPolyhedra.sobj")
# newGF=load("GFAFan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanB.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 32, 180, 420, 360, 90]

# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, 1, 1, 1, 1, 1], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 5, -1], [-1, -1, -1, 1, 1, 1], [-1, -1, -1, 5, -1, -1], [-1, -1, 1, -1, 1, 1], [-1, -1, 1, 1, -1, 1], [-1, -1, 1, 1, 1, -1], [-1, -1, 5, -1, -1, -1], [-1, 1, -1, -1, 1, 1], [-1, 1, -1, 1, -1, 1], [-1, 1, -1, 1, 1, -1], [-1, 1, 1, -1, -1, 1], [-1, 1, 1, -1, 1, -1], [-1, 1, 1, 1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, -1, -1, -1, 1, 1], [1, -1, -1, 1, -1, 1], [1, -1, -1, 1, 1, -1], [1, -1, 1, -1, -1, 1], [1, -1, 1, -1, 1, -1], [1, -1, 1, 1, -1, -1], [1, 1, -5, 1, 1, 1], [1, 1, -1, -1, -1, 1], [1, 1, -1, -1, 1, -1], [1, 1, -1, 1, -1, -1], [1, 1, 1, -5, 1, 1], [1, 1, 1, -1, -1, -1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, 1, -5], [5, -1, -1, -1, -1, -1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 32 rays:
MaximalConesQ = GFqFan.maximal_cones().values()[0]
# print MaximalConesQ
# [[0, 1, 2, 3, 5, 16], [0, 1, 3, 4, 6, 16], [0, 2, 3, 4, 7, 16], [0, 1, 5, 6, 8, 16], [0, 2, 5, 7, 8, 16], [0, 4, 6, 7, 8, 16], [0, 1, 2, 3, 9, 23], [0, 1, 3, 4, 10, 23], [0, 2, 3, 4, 11, 23], [0, 1, 2, 5, 9, 27], [0, 1, 4, 6, 10, 29], [0, 2, 4, 7, 11, 30], [0, 1, 5, 8, 12, 27], [0, 2, 5, 8, 13, 27], [0, 1, 6, 8, 12, 29], [0, 2, 7, 8, 13, 30], [0, 4, 6, 8, 14, 29], [0, 4, 7, 8, 14, 30], [0, 1, 9, 10, 15, 23], [0, 2, 9, 11, 15, 23], [0, 4, 10, 11, 15, 23], [0, 1, 9, 12, 15, 27], [0, 2, 9, 13, 15, 27], [0, 1, 10, 12, 15, 29], [0, 2, 11, 13, 15, 30], [0, 4, 10, 14, 15, 29], [0, 4, 11, 14, 15, 30], [0, 8, 12, 13, 15, 27], [0, 8, 12, 14, 15, 29], [0, 8, 13, 14, 15, 30], [1, 2, 3, 16, 17, 23], [1, 3, 4, 16, 18, 23], [2, 3, 4, 16, 19, 23], [1, 2, 5, 16, 17, 27], [1, 4, 6, 16, 18, 29], [2, 4, 7, 16, 19, 30], [1, 5, 8, 16, 20, 27], [2, 5, 8, 16, 21, 27], [1, 6, 8, 16, 20, 29], [2, 7, 8, 16, 21, 30], [4, 6, 8, 16, 22, 29], [4, 7, 8, 16, 22, 30], [1, 2, 9, 17, 23, 27], [1, 4, 10, 18, 23, 29], [2, 4, 11, 19, 23, 30], [1, 8, 12, 20, 27, 29], [2, 8, 13, 21, 27, 30], [4, 8, 14, 22, 29, 30], [1, 9, 15, 23, 24, 27], [2, 9, 15, 23, 25, 27], [1, 10, 15, 23, 24, 29], [2, 11, 15, 23, 25, 30], [4, 10, 15, 23, 26, 29], [4, 11, 15, 23, 26, 30], [1, 12, 15, 24, 27, 29], [2, 13, 15, 25, 27, 30], [4, 14, 15, 26, 29, 30], [8, 12, 15, 27, 28, 29], [8, 13, 15, 27, 28, 30], [8, 14, 15, 28, 29, 30], [1, 16, 17, 18, 23, 31], [2, 16, 17, 19, 23, 31], [4, 16, 18, 19, 23, 31], [1, 16, 17, 20, 27, 31], [2, 16, 17, 21, 27, 31], [1, 16, 18, 20, 29, 31], [2, 16, 19, 21, 30, 31], [4, 16, 18, 22, 29, 31], [4, 16, 19, 22, 30, 31], [8, 16, 20, 21, 27, 31], [8, 16, 20, 22, 29, 31], [8, 16, 21, 22, 30, 31], [1, 17, 23, 24, 27, 31], [2, 17, 23, 25, 27, 31], [1, 18, 23, 24, 29, 31], [2, 19, 23, 25, 30, 31], [4, 18, 23, 26, 29, 31], [4, 19, 23, 26, 30, 31], [1, 20, 24, 27, 29, 31], [2, 21, 25, 27, 30, 31], [4, 22, 26, 29, 30, 31], [8, 20, 27, 28, 29, 31], [8, 21, 27, 28, 30, 31], [8, 22, 28, 29, 30, 31], [15, 23, 24, 25, 27, 31], [15, 23, 24, 26, 29, 31], [15, 23, 25, 26, 30, 31], [15, 24, 27, 28, 29, 31], [15, 25, 27, 28, 30, 31], [15, 26, 28, 29, 30, 31]]


# We record the maximal cones in the Grobner Fan of C as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalCones = MaximalCones(GFqFan)

# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalCones.values()])
# {6}

# In order to work with the Theta cone, we need to replace B by BT

# The computation of the Groebner fan halts for BT, so we use an alternative polynomial with the same extremal monomials to compute the Groebner fan.


###################
# Exponents of BT #
###################

# Recall: the variables of SS are ordered a6,a5,x34,a3,a2,a1

# We use the variable Q to refer to the polynomial

Q = BT

# We record the monomials and coefficients of B, as well about the exponent vectors.
monQ = Q.monomials()
coeffQ = Q.coefficients()
exponentVectorsQ = [x.exponents() for x in monQ]

# We convert each the tuple of each entry (a list) into a list of integers.
exponentVectorsQInZZ = []
m = len(exponentVectorsQ[0][0])
for x in exponentVectorsQ:
      v = [ZZ(x[0][j]) for j in range(0,m)]
      exponentVectorsQInZZ.append(v)

# len(exponentVectorsQInZZ)
# 1911



#######################################
# Construct the Newton Polytope of BT #
#######################################

# The calculations of Grobner fans only require the vertices of the Newton polytope of Q. The number of vertices of this polytope is 90 compared to the 1911 monomials in Q. The computation of the Grobner fan of the full Q does not terminate, as opposed to that of the alternative polynomial AltQ.

NPQ = Polyhedron(vertices=  exponentVectorsQInZZ)
# NPQ
# A 5-dimensional polyhedron in ZZ^6 defined as the convex hull of 90 vertices

# we record the extremal monomials of Q.

extremalExponents = [tuple(list(x)) for x in NPQ.vertices()]
# print len(extremalExponents)
# 90

# We construct AltQ, a polynomial obtained as the sum of the terms of Q involving extremal monomials.

AltQMonomials = [exponentVectorsQInZZ.index(list(x)) for x in extremalExponents]
	      
# len(AltQMonomials)
# 90

AltQ = SS(0)
for j in AltQMonomials:
    AltQ = AltQ + SS(coeffQ[j]*monQ[j])

# AltQ
# 4*a6^4*a5^4*x34^2*a3^2 + 4*a6^4*a5^2*x34^4*a3^2 + 4*a6^2*a5^4*x34^4*a3^2 + 4*a6^4*a5^4*a3^4 + 4*a6^2*a5^2*x34^4*a3^4 + 4*a6^4*a5^2*a3^6 + 4*a6^2*a5^4*a3^6 + 4*a6^2*a5^2*a3^8 + 4*a6^4*a5^4*x34^2*a2^2 + 4*a6^4*a5^2*x34^4*a2^2 + 4*a6^2*a5^4*x34^4*a2^2 + 4*a6^4*a5^4*a3^2*a2^2 + 4*a6^4*x34^4*a3^2*a2^2 + 4*a5^4*x34^4*a3^2*a2^2 + 4*a6^2*x34^4*a3^4*a2^2 + 4*a5^2*x34^4*a3^4*a2^2 + 4*a6^4*a3^6*a2^2 + 4*a5^4*a3^6*a2^2 + 4*a6^2*a3^8*a2^2 + 4*a5^2*a3^8*a2^2 + 4*a6^4*a5^2*x34^2*a2^4 + 4*a6^2*a5^4*x34^2*a2^4 + 4*a6^2*a5^2*x34^4*a2^4 + 4*a6^4*a5^2*a3^2*a2^4 + 4*a6^2*a5^4*a3^2*a2^4 + 4*a6^4*x34^2*a3^2*a2^4 + 4*a5^4*x34^2*a3^2*a2^4 + 4*a6^2*x34^4*a3^2*a2^4 + 4*a5^2*x34^4*a3^2*a2^4 + 4*a6^4*a3^4*a2^4 + 4*a5^4*a3^4*a2^4 + 4*a6^2*a3^6*a2^4 + 4*a5^2*a3^6*a2^4 + 4*a6^4*a5^4*x34^2*a1^2 + 4*a6^4*a5^2*x34^4*a1^2 + 4*a6^2*a5^4*x34^4*a1^2 + 4*a6^4*a5^4*a3^2*a1^2 + 4*a6^4*x34^4*a3^2*a1^2 + 4*a5^4*x34^4*a3^2*a1^2 + 4*a6^2*x34^4*a3^4*a1^2 + 4*a5^2*x34^4*a3^4*a1^2 + 4*a6^4*a3^6*a1^2 + 4*a5^4*a3^6*a1^2 + 4*a6^2*a3^8*a1^2 + 4*a5^2*a3^8*a1^2 + 4*a6^4*a5^4*a2^2*a1^2 + 4*a6^4*x34^4*a2^2*a1^2 + 4*a5^4*x34^4*a2^2*a1^2 + 4*x34^4*a3^4*a2^2*a1^2 + 4*a3^8*a2^2*a1^2 + 4*a6^4*a5^2*a2^4*a1^2 + 4*a6^2*a5^4*a2^4*a1^2 + 4*a6^4*x34^2*a2^4*a1^2 + 4*a5^4*x34^2*a2^4*a1^2 + 4*a6^2*x34^4*a2^4*a1^2 + 4*a5^2*x34^4*a2^4*a1^2 + 4*a6^4*a3^2*a2^4*a1^2 + 4*a5^4*a3^2*a2^4*a1^2 + 4*x34^4*a3^2*a2^4*a1^2 + 4*a3^6*a2^4*a1^2 + 4*a6^4*a5^2*x34^2*a1^4 + 4*a6^2*a5^4*x34^2*a1^4 + 4*a6^2*a5^2*x34^4*a1^4 + 4*a6^4*a5^2*a3^2*a1^4 + 4*a6^2*a5^4*a3^2*a1^4 + 4*a6^4*x34^2*a3^2*a1^4 + 4*a5^4*x34^2*a3^2*a1^4 + 4*a6^2*x34^4*a3^2*a1^4 + 4*a5^2*x34^4*a3^2*a1^4 + 4*a6^4*a3^4*a1^4 + 4*a5^4*a3^4*a1^4 + 4*a6^2*a3^6*a1^4 + 4*a5^2*a3^6*a1^4 + 4*a6^4*a5^2*a2^2*a1^4 + 4*a6^2*a5^4*a2^2*a1^4 + 4*a6^4*x34^2*a2^2*a1^4 + 4*a5^4*x34^2*a2^2*a1^4 + 4*a6^2*x34^4*a2^2*a1^4 + 4*a5^2*x34^4*a2^2*a1^4 + 4*a6^4*a3^2*a2^2*a1^4 + 4*a5^4*a3^2*a2^2*a1^4 + 4*x34^4*a3^2*a2^2*a1^4 + 4*a3^6*a2^2*a1^4 + 4*a6^2*a5^2*a2^4*a1^4 + 4*a6^2*x34^2*a2^4*a1^4 + 4*a5^2*x34^2*a2^4*a1^4 + 4*a6^2*a3^2*a2^4*a1^4 + 4*a5^2*a3^2*a2^4*a1^4 + 4*x34^2*a3^2*a2^4*a1^4 + 4*a3^4*a2^4*a1^4


#########################################
# Calculation of the Groebner fan of BT #
#########################################

# We use AltQ to compute the Grobner fan of BT:

# Iq = ideal(AltQ)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanBNoa4.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFAFan_as_RationalPolyhedra.sobj")
# newGF=load("GFAFan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanBNoa4.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 26, 144, 330, 300, 90]

# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, 1, 1, 1, 1, 1], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 5, -1], [-1, -1, 1, -1, 1, 1], [-1, -1, 1, 1, -1, 1], [-1, -1, 1, 1, 1, -1], [-1, -1, 2, 2, -1, -1], [-1, -1, 5, -1, -1, -1], [-1, 1, -1, -1, 1, 1], [-1, 1, 1, -1, -1, 1], [-1, 1, 1, -1, 1, -1], [-1, 1, 1, 1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, -1, -1, -1, 1, 1], [1, -1, 1, -1, -1, 1], [1, -1, 1, -1, 1, -1], [1, -1, 1, 1, -1, -1], [1, 1, -5, 1, 1, 1], [1, 1, -1, -1, -1, 1], [1, 1, -1, -1, 1, -1], [1, 1, 1, -5, 1, 1], [1, 1, 1, -1, -1, -1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, 1, -5], [5, -1, -1, -1, -1, -1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 26 rays:
MaximalConesQ = GFqFan.maximal_cones().values()[0]
# print MaximalConesQ
# [[0, 1, 3, 4, 7, 13], [0, 2, 3, 5, 7, 13], [0, 4, 5, 6, 7, 13], [0, 1, 2, 3, 8, 21], [0, 1, 3, 7, 9, 21], [0, 2, 3, 7, 10, 21], [0, 1, 4, 7, 9, 23], [0, 2, 5, 7, 10, 24], [0, 4, 6, 7, 11, 23], [0, 5, 6, 7, 11, 24], [0, 1, 8, 9, 12, 21], [0, 2, 8, 10, 12, 21], [0, 7, 9, 10, 12, 21], [0, 7, 9, 11, 12, 23], [0, 7, 10, 11, 12, 24], [0, 1, 2, 3, 13], [0, 1, 2, 8, 18], [0, 1, 8, 12, 18], [0, 2, 8, 12, 18], [0, 1, 9, 12, 23], [0, 2, 10, 12, 24], [0, 4, 5, 6, 13, 18], [0, 4, 6, 11, 18, 23], [0, 5, 6, 11, 18, 24], [0, 1, 2, 13, 18], [0, 1, 4, 13, 18], [0, 2, 5, 13, 18], [0, 1, 4, 18, 23], [0, 2, 5, 18, 24], [0, 1, 12, 18, 23], [0, 2, 12, 18, 24], [0, 11, 12, 18, 23], [0, 11, 12, 18, 24], [1, 2, 3, 13, 14, 21], [1, 3, 7, 13, 15, 21], [2, 3, 7, 13, 16, 21], [1, 4, 7, 13, 15, 23], [2, 5, 7, 13, 16, 24], [4, 6, 7, 13, 17, 23], [5, 6, 7, 13, 17, 24], [1, 2, 8, 14, 18, 21], [1, 7, 9, 15, 21, 23], [2, 7, 10, 16, 21, 24], [6, 7, 11, 17, 23, 24], [1, 8, 12, 18, 19, 21], [2, 8, 12, 18, 20, 21], [1, 9, 12, 19, 21, 23], [2, 10, 12, 20, 21, 24], [7, 9, 12, 21, 22, 23], [7, 10, 12, 21, 22, 24], [7, 11, 12, 22, 23, 24], [1, 2, 13, 14, 18], [1, 4, 13, 18, 23], [2, 5, 13, 18, 24], [1, 12, 18, 19, 23], [2, 12, 18, 20, 24], [11, 12, 18, 23, 24], [4, 6, 13, 17, 18, 23], [5, 6, 13, 17, 18, 24], [6, 11, 17, 18, 23, 24], [1, 13, 14, 18, 25], [2, 13, 14, 18, 25], [1, 13, 15, 23, 25], [2, 13, 16, 24, 25], [1, 13, 18, 23, 25], [2, 13, 18, 24, 25], [1, 18, 19, 23, 25], [2, 18, 20, 24, 25], [12, 18, 19, 23, 25], [12, 18, 20, 24, 25], [12, 18, 23, 24, 25], [12, 22, 23, 24, 25], [1, 13, 14, 15, 21, 25], [2, 13, 14, 16, 21, 25], [7, 13, 15, 16, 21, 25], [7, 13, 15, 17, 23, 25], [7, 13, 16, 17, 24, 25], [1, 14, 18, 19, 21, 25], [2, 14, 18, 20, 21, 25], [1, 15, 19, 21, 23, 25], [2, 16, 20, 21, 24, 25], [7, 15, 21, 22, 23, 25], [7, 16, 21, 22, 24, 25], [7, 17, 22, 23, 24, 25], [12, 18, 19, 20, 21, 25], [12, 19, 21, 22, 23, 25], [12, 20, 21, 22, 24, 25], [13, 17, 18, 23, 25], [13, 17, 18, 24, 25], [17, 18, 23, 24, 25]]


# We record the maximal cones in the Grobner Fan of C as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesBT = MaximalCones(GFqFan)

# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalCones.values()])
# {6}



#####################################
# Subdivisions induced on each cone #
#####################################

# We start by loading the cones:

load("allConesGenus2.sage")



###########################################################
# Subdivision of Dumbbell induced by the Grobner fan of B #
###########################################################

# The following script computes the intersection of the Dumbbell cone with all maximal cells in the Grobner fan of Q.

IntersectionsQDumbbellCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = DumbbellCone.intersection(polyCone)
    IntersectionsQDumbbellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQDumbbellCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQDumbbellCone.keys() if dim(IntersectionsQDumbbellCone[i])==6]

# print maxIntersections
# [89]


SubdivisionsOfDumbbellByQ = [IntersectionsQDumbbellCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfDumbbellByQ[i].rays()) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [5]

# print [dim(SubdivisionsOfDumbbellByQ[i]) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [6]

# No subdivision is produced.


#########################################################
# Subdivision of Theta induced by the Grobner fan of BT #
#########################################################

# The following script computes the intersection of the Theta cone with all maximal cells in the Grobner fan of Q.

IntersectionsQThetaCone = {}
for i in range(0,len(PolyMaximalConesBT.keys())):
    # print str(i)
    polyCone =PolyMaximalConesBT[i]
    IntersectionQPolyCone = ThetaCone.intersection(polyCone)
    IntersectionsQThetaCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQThetaCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQThetaCone.keys() if dim(IntersectionsQThetaCone[i])==6]

# print maxIntersections
# [70]

SubdivisionsOfThetaByQ = [IntersectionsQThetaCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfThetaByQ[i].rays()) for i in range(0,len(SubdivisionsOfThetaByQ))]
# [5]

# print [dim(SubdivisionsOfThetaByQ[i]) for i in range(0,len(SubdivisionsOfThetaByQ))]
# [6]

# No subdivision is produced.



###############################################################
# Subdivision of Figure Eight induced by the Grobner fan of B #
###############################################################

# The following script computes the intersection of the Figure Eight cone with all maximal cells in the Grobner fan of Q.

IntersectionsQFigEightCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = FigEightCone.intersection(polyCone)
    IntersectionsQFigEightCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQFigEightCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQFigEightCone.keys() if dim(IntersectionsQFigEightCone[i])==5]

# print maxIntersections
# [89]


SubdivisionsOfFigEightByQ = [IntersectionsQFigEightCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfFigEightByQ[i].rays()) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [4]

# print [dim(SubdivisionsOfFigEightByQ[i]) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [5]

# No subdivision is produced.

##########################################################
# Subdivision of Type IV induced by the Grobner fan of B #
##########################################################

# The following script computes the intersection of the Type IV cone with all maximal cells in the Grobner fan of Q.

IntersectionsQTypeIVCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeIVCone.intersection(polyCone)
    IntersectionsQTypeIVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeIVCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeIVCone.keys() if dim(IntersectionsQTypeIVCone[i])==5]

# print maxIntersections
# [83, 89]


SubdivisionsOfTypeIVByQ = [IntersectionsQTypeIVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeIVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [4, 4]

# print [dim(SubdivisionsOfTypeIVByQ[i]) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [5, 5]

# We check that these intersections are the same. We conclude there is no subdivision.

# print [(i,j) for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections)) if SubdivisionsOfTypeIVByQ[i] == SubdivisionsOfTypeIVByQ[j]]
# [(0,1)]

# No subdivision is produced.


#########################################################
# Subdivision of Type V induced by the Grobner fan of B #
#########################################################

# The following script computes the intersection of the Type V cone with all maximal cells in the Grobner fan of Q.

IntersectionsQTypeVCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVCone.intersection(polyCone)
    IntersectionsQTypeVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVCone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVCone.keys() if dim(IntersectionsQTypeVCone[i])==4]

# print maxIntersections
# [82, 83, 88, 89]


SubdivisionsOfTypeVByQ = [IntersectionsQTypeVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [3, 3, 3, 3]

# print [dim(SubdivisionsOfTypeVByQ[i]) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [4, 4, 4, 4]

# We check that these intersections are the same. We conclude there is no subdivision.

# print [(i,j) for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections)) if SubdivisionsOfTypeVByQ[i] == SubdivisionsOfTypeVByQ[j]]
# [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)]

# No subdivision is produced.


##########################################################
# Subdivision of Type VI induced by the Grobner fan of B #
##########################################################

# The following script computes the intersection of the Type VI cone with all maximal cells in the Grobner fan of Q.

IntersectionsQTypeVICone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVICone.intersection(polyCone)
    IntersectionsQTypeVICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVICone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVICone.keys() if dim(IntersectionsQTypeVICone[i])==4]

# print maxIntersections
# [80, 83, 89]



SubdivisionsOfTypeVIByQ = [IntersectionsQTypeVICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [3, 3, 3]

# print [dim(SubdivisionsOfTypeVIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [4, 4, 4]

# We check that these intersections are the same. We conclude there is no subdivision.

# print [(i,j) for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections)) if SubdivisionsOfTypeVIByQ[i] == SubdivisionsOfTypeVIByQ[j]]
# [(0, 1), (0, 2), (1, 2)]


# No subdivision is produced.

###########################################################
# Subdivision of Type VII induced by the Grobner fan of B #
###########################################################

# The following script computes the intersection of the Type VII cone with all maximal cells in the Grobner fan of Q.

IntersectionsQTypeVIICone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVIICone.intersection(polyCone)
    IntersectionsQTypeVIICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVIICone.values()])
# {1, 2, 3}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVIICone.keys() if dim(IntersectionsQTypeVIICone[i])==3]

# print maxIntersections
# [66, 68, 71, 75, 77, 79, 80, 82, 83, 86, 88, 89]


SubdivisionsOfTypeVIIByQ = [IntersectionsQTypeVIICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2]


# print [dim(SubdivisionsOfTypeVIIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3]

# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIIByQ[i] == SubdivisionsOfTypeVIIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision is produced.


#############################################################################
# CONCLUSION: No subdivisions are produced and we can use any sample point to compute initial forms. 
##############################################################################





==> anc/supplementaryMaterial/software/GrobnerConeComputationsC.sage <==
#################################################
# Groebner cone, and subdivision computations C #
#################################################

# In order to certify the calculations in "Qrefinementwithx34Noa4BadPrimes.sage" does not depend on the chosen weight vector, we need to check the  Dumbbell Cone and its faces are not subdivided by the Grobner complex of  C. This script computes the Grobner Cones for this polynomial and checks for potential subdivisions.

# Our calculations are valid when the residue field has characteristic 0. Based on the results, we later refine the calculation to include positive characteristic, based on the initial forms we obtain.

# The initial forms are computed in the script "initialFormsABCDQ4.sage"

# The necessary data (including the polynomials) and macros are obtained by loading the following file:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

load("Qrefinementwithx34Noa4.sage")

# We create the fraction field of the ambient polynomial rings
K = FractionField(S); 
KK = FractionField(SS);



# The computation of the Grobner fan halts for C, so we use an alternative polynomial with the same extremal monomials to compute the Grobner fan.


##################
# Exponents of C #
##################

# Recall: the variables of S are ordered a6,a5,a4,a3,a2,a1

# We use the variable Q to refer to the polynomial

Q = C

# We record the monomials and coefficients of C, as well about the exponent vectors.
monQ = Q.monomials()
coeffQ = Q.coefficients()
exponentVectorsQ = [x.exponents() for x in monQ]

# We convert each the tuple of each entry (a list) into a list of integers.
exponentVectorsQInZZ = []
m = len(exponentVectorsQ[0][0])
for x in exponentVectorsQ:
      v = [ZZ(x[0][j]) for j in range(0,m)]
      exponentVectorsQInZZ.append(v)

# len(exponentVectorsQInZZ)
# 8531



######################################
# Construct the Newton Polytope of C #
######################################

# The calculations of Grobner fans only require the vertices of the Newton polytope of Q. The number of vertices of this polytope is 180 compared to the 8531 monomials in Q. The computation of the Grobner fan of the full Q does not terminate, as opposed to that of the alternative polynomial AltQ.

NPQ = Polyhedron(vertices=  exponentVectorsQInZZ)
# NPQ
# A 5-dimensional polyhedron in ZZ^6 defined as the convex hull of 180 vertices

# we record the extremal monomials of Q.

extremalExponents = [tuple(list(x)) for x in NPQ.vertices()]
# print len(extremalExponents)
# 180

# We construct AltQ, a polynomial obtained as the sum of the terms of Q involving extremal monomials.

AltQMonomials = [exponentVectorsQInZZ.index(list(x)) for x in extremalExponents]

# len(AltQMonomials)
# 180

AltQ = S(0)
for j in AltQMonomials:
    AltQ = AltQ + S(coeffQ[j]*monQ[j])

# AltQ
# 8*a6^6*a5^6*a4^4*a3^2 + 8*a6^6*a5^4*a4^6*a3^2 + 8*a6^4*a5^6*a4^6*a3^2 + 8*a6^6*a5^6*a4^2*a3^4 + 8*a6^6*a5^2*a4^6*a3^4 + 8*a6^2*a5^6*a4^6*a3^4 + 8*a6^6*a5^4*a4^2*a3^6 + 8*a6^4*a5^6*a4^2*a3^6 + 8*a6^6*a5^2*a4^4*a3^6 + 8*a6^2*a5^6*a4^4*a3^6 + 8*a6^4*a5^2*a4^6*a3^6 + 8*a6^2*a5^4*a4^6*a3^6 + 8*a6^6*a5^6*a4^4*a2^2 + 8*a6^6*a5^4*a4^6*a2^2 + 8*a6^4*a5^6*a4^6*a2^2 + 8*a6^6*a5^6*a3^4*a2^2 + 8*a6^6*a4^6*a3^4*a2^2 + 8*a5^6*a4^6*a3^4*a2^2 + 8*a6^6*a5^4*a3^6*a2^2 + 8*a6^4*a5^6*a3^6*a2^2 + 8*a6^6*a4^4*a3^6*a2^2 + 8*a5^6*a4^4*a3^6*a2^2 + 8*a6^4*a4^6*a3^6*a2^2 + 8*a5^4*a4^6*a3^6*a2^2 + 8*a6^6*a5^6*a4^2*a2^4 + 8*a6^6*a5^2*a4^6*a2^4 + 8*a6^2*a5^6*a4^6*a2^4 + 8*a6^6*a5^6*a3^2*a2^4 + 8*a6^6*a4^6*a3^2*a2^4 + 8*a5^6*a4^6*a3^2*a2^4 + 8*a6^6*a5^2*a3^6*a2^4 + 8*a6^2*a5^6*a3^6*a2^4 + 8*a6^6*a4^2*a3^6*a2^4 + 8*a5^6*a4^2*a3^6*a2^4 + 8*a6^2*a4^6*a3^6*a2^4 + 8*a5^2*a4^6*a3^6*a2^4 + 8*a6^6*a5^4*a4^2*a2^6 + 8*a6^4*a5^6*a4^2*a2^6 + 8*a6^6*a5^2*a4^4*a2^6 + 8*a6^2*a5^6*a4^4*a2^6 + 8*a6^4*a5^2*a4^6*a2^6 + 8*a6^2*a5^4*a4^6*a2^6 + 8*a6^6*a5^4*a3^2*a2^6 + 8*a6^4*a5^6*a3^2*a2^6 + 8*a6^6*a4^4*a3^2*a2^6 + 8*a5^6*a4^4*a3^2*a2^6 + 8*a6^4*a4^6*a3^2*a2^6 + 8*a5^4*a4^6*a3^2*a2^6 + 8*a6^6*a5^2*a3^4*a2^6 + 8*a6^2*a5^6*a3^4*a2^6 + 8*a6^6*a4^2*a3^4*a2^6 + 8*a5^6*a4^2*a3^4*a2^6 + 8*a6^2*a4^6*a3^4*a2^6 + 8*a5^2*a4^6*a3^4*a2^6 + 8*a6^4*a5^2*a3^6*a2^6 + 8*a6^2*a5^4*a3^6*a2^6 + 8*a6^4*a4^2*a3^6*a2^6 + 8*a5^4*a4^2*a3^6*a2^6 + 8*a6^2*a4^4*a3^6*a2^6 + 8*a5^2*a4^4*a3^6*a2^6 + 8*a6^6*a5^6*a4^4*a1^2 + 8*a6^6*a5^4*a4^6*a1^2 + 8*a6^4*a5^6*a4^6*a1^2 + 8*a6^6*a5^6*a3^4*a1^2 + 8*a6^6*a4^6*a3^4*a1^2 + 8*a5^6*a4^6*a3^4*a1^2 + 8*a6^6*a5^4*a3^6*a1^2 + 8*a6^4*a5^6*a3^6*a1^2 + 8*a6^6*a4^4*a3^6*a1^2 + 8*a5^6*a4^4*a3^6*a1^2 + 8*a6^4*a4^6*a3^6*a1^2 + 8*a5^4*a4^6*a3^6*a1^2 + 8*a6^6*a5^6*a2^4*a1^2 + 8*a6^6*a4^6*a2^4*a1^2 + 8*a5^6*a4^6*a2^4*a1^2 + 8*a6^6*a3^6*a2^4*a1^2 + 8*a5^6*a3^6*a2^4*a1^2 + 8*a4^6*a3^6*a2^4*a1^2 + 8*a6^6*a5^4*a2^6*a1^2 + 8*a6^4*a5^6*a2^6*a1^2 + 8*a6^6*a4^4*a2^6*a1^2 + 8*a5^6*a4^4*a2^6*a1^2 + 8*a6^4*a4^6*a2^6*a1^2 + 8*a5^4*a4^6*a2^6*a1^2 + 8*a6^6*a3^4*a2^6*a1^2 + 8*a5^6*a3^4*a2^6*a1^2 + 8*a4^6*a3^4*a2^6*a1^2 + 8*a6^4*a3^6*a2^6*a1^2 + 8*a5^4*a3^6*a2^6*a1^2 + 8*a4^4*a3^6*a2^6*a1^2 + 8*a6^6*a5^6*a4^2*a1^4 + 8*a6^6*a5^2*a4^6*a1^4 + 8*a6^2*a5^6*a4^6*a1^4 + 8*a6^6*a5^6*a3^2*a1^4 + 8*a6^6*a4^6*a3^2*a1^4 + 8*a5^6*a4^6*a3^2*a1^4 + 8*a6^6*a5^2*a3^6*a1^4 + 8*a6^2*a5^6*a3^6*a1^4 + 8*a6^6*a4^2*a3^6*a1^4 + 8*a5^6*a4^2*a3^6*a1^4 + 8*a6^2*a4^6*a3^6*a1^4 + 8*a5^2*a4^6*a3^6*a1^4 + 8*a6^6*a5^6*a2^2*a1^4 + 8*a6^6*a4^6*a2^2*a1^4 + 8*a5^6*a4^6*a2^2*a1^4 + 8*a6^6*a3^6*a2^2*a1^4 + 8*a5^6*a3^6*a2^2*a1^4 + 8*a4^6*a3^6*a2^2*a1^4 + 8*a6^6*a5^2*a2^6*a1^4 + 8*a6^2*a5^6*a2^6*a1^4 + 8*a6^6*a4^2*a2^6*a1^4 + 8*a5^6*a4^2*a2^6*a1^4 + 8*a6^2*a4^6*a2^6*a1^4 + 8*a5^2*a4^6*a2^6*a1^4 + 8*a6^6*a3^2*a2^6*a1^4 + 8*a5^6*a3^2*a2^6*a1^4 + 8*a4^6*a3^2*a2^6*a1^4 + 8*a6^2*a3^6*a2^6*a1^4 + 8*a5^2*a3^6*a2^6*a1^4 + 8*a4^2*a3^6*a2^6*a1^4 + 8*a6^6*a5^4*a4^2*a1^6 + 8*a6^4*a5^6*a4^2*a1^6 + 8*a6^6*a5^2*a4^4*a1^6 + 8*a6^2*a5^6*a4^4*a1^6 + 8*a6^4*a5^2*a4^6*a1^6 + 8*a6^2*a5^4*a4^6*a1^6 + 8*a6^6*a5^4*a3^2*a1^6 + 8*a6^4*a5^6*a3^2*a1^6 + 8*a6^6*a4^4*a3^2*a1^6 + 8*a5^6*a4^4*a3^2*a1^6 + 8*a6^4*a4^6*a3^2*a1^6 + 8*a5^4*a4^6*a3^2*a1^6 + 8*a6^6*a5^2*a3^4*a1^6 + 8*a6^2*a5^6*a3^4*a1^6 + 8*a6^6*a4^2*a3^4*a1^6 + 8*a5^6*a4^2*a3^4*a1^6 + 8*a6^2*a4^6*a3^4*a1^6 + 8*a5^2*a4^6*a3^4*a1^6 + 8*a6^4*a5^2*a3^6*a1^6 + 8*a6^2*a5^4*a3^6*a1^6 + 8*a6^4*a4^2*a3^6*a1^6 + 8*a5^4*a4^2*a3^6*a1^6 + 8*a6^2*a4^4*a3^6*a1^6 + 8*a5^2*a4^4*a3^6*a1^6 + 8*a6^6*a5^4*a2^2*a1^6 + 8*a6^4*a5^6*a2^2*a1^6 + 8*a6^6*a4^4*a2^2*a1^6 + 8*a5^6*a4^4*a2^2*a1^6 + 8*a6^4*a4^6*a2^2*a1^6 + 8*a5^4*a4^6*a2^2*a1^6 + 8*a6^6*a3^4*a2^2*a1^6 + 8*a5^6*a3^4*a2^2*a1^6 + 8*a4^6*a3^4*a2^2*a1^6 + 8*a6^4*a3^6*a2^2*a1^6 + 8*a5^4*a3^6*a2^2*a1^6 + 8*a4^4*a3^6*a2^2*a1^6 + 8*a6^6*a5^2*a2^4*a1^6 + 8*a6^2*a5^6*a2^4*a1^6 + 8*a6^6*a4^2*a2^4*a1^6 + 8*a5^6*a4^2*a2^4*a1^6 + 8*a6^2*a4^6*a2^4*a1^6 + 8*a5^2*a4^6*a2^4*a1^6 + 8*a6^6*a3^2*a2^4*a1^6 + 8*a5^6*a3^2*a2^4*a1^6 + 8*a4^6*a3^2*a2^4*a1^6 + 8*a6^2*a3^6*a2^4*a1^6 + 8*a5^2*a3^6*a2^4*a1^6 + 8*a4^2*a3^6*a2^4*a1^6 + 8*a6^4*a5^2*a2^6*a1^6 + 8*a6^2*a5^4*a2^6*a1^6 + 8*a6^4*a4^2*a2^6*a1^6 + 8*a5^4*a4^2*a2^6*a1^6 + 8*a6^2*a4^4*a2^6*a1^6 + 8*a5^2*a4^4*a2^6*a1^6 + 8*a6^4*a3^2*a2^6*a1^6 + 8*a5^4*a3^2*a2^6*a1^6 + 8*a4^4*a3^2*a2^6*a1^6 + 8*a6^2*a3^4*a2^6*a1^6 + 8*a5^2*a3^4*a2^6*a1^6 + 8*a4^2*a3^4*a2^6*a1^6


########################################
# Calculation of the Groebner fan of C #
########################################

# We use AltC to compute the Grobner fan of C:

# Iq = ideal(AltQ)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanC.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFAFan_as_RationalPolyhedra.sobj")
# newGF=load("GFAFan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanC.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 32, 180, 420, 450, 180]

# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, 1, 1, 1, 1, 1], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 5, -1], [-1, -1, -1, 1, 1, 1], [-1, -1, -1, 5, -1, -1], [-1, -1, 1, -1, 1, 1], [-1, -1, 1, 1, -1, 1], [-1, -1, 1, 1, 1, -1], [-1, -1, 5, -1, -1, -1], [-1, 1, -1, -1, 1, 1], [-1, 1, -1, 1, -1, 1], [-1, 1, -1, 1, 1, -1], [-1, 1, 1, -1, -1, 1], [-1, 1, 1, -1, 1, -1], [-1, 1, 1, 1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, -1, -1, -1, 1, 1], [1, -1, -1, 1, -1, 1], [1, -1, -1, 1, 1, -1], [1, -1, 1, -1, -1, 1], [1, -1, 1, -1, 1, -1], [1, -1, 1, 1, -1, -1], [1, 1, -5, 1, 1, 1], [1, 1, -1, -1, -1, 1], [1, 1, -1, -1, 1, -1], [1, 1, -1, 1, -1, -1], [1, 1, 1, -5, 1, 1], [1, 1, 1, -1, -1, -1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, 1, -5], [5, -1, -1, -1, -1, -1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 32 rays:
MaximalConesQ = GFqFan.maximal_cones().values()[0]
# print MaximalConesQ
# [[0, 1, 2, 3, 16], [0, 1, 3, 4, 16], [0, 2, 3, 4, 16], [0, 1, 2, 5, 16], [0, 1, 4, 6, 16], [0, 2, 4, 7, 16], [0, 1, 5, 8, 16], [0, 2, 5, 8, 16], [0, 1, 6, 8, 16], [0, 2, 7, 8, 16], [0, 4, 6, 8, 16], [0, 4, 7, 8, 16], [0, 1, 2, 3, 23], [0, 1, 3, 4, 23], [0, 2, 3, 4, 23], [0, 1, 2, 5, 27], [0, 1, 4, 6, 29], [0, 2, 4, 7, 30], [0, 1, 5, 8, 27], [0, 2, 5, 8, 27], [0, 1, 6, 8, 29], [0, 2, 7, 8, 30], [0, 4, 6, 8, 29], [0, 4, 7, 8, 30], [0, 1, 2, 9, 23], [0, 1, 4, 10, 23], [0, 2, 4, 11, 23], [0, 1, 2, 9, 27], [0, 1, 4, 10, 29], [0, 2, 4, 11, 30], [0, 1, 8, 12, 27], [0, 2, 8, 13, 27], [0, 1, 8, 12, 29], [0, 2, 8, 13, 30], [0, 4, 8, 14, 29], [0, 4, 8, 14, 30], [0, 1, 9, 15, 23], [0, 2, 9, 15, 23], [0, 1, 10, 15, 23], [0, 2, 11, 15, 23], [0, 4, 10, 15, 23], [0, 4, 11, 15, 23], [0, 1, 9, 15, 27], [0, 2, 9, 15, 27], [0, 1, 10, 15, 29], [0, 2, 11, 15, 30], [0, 4, 10, 15, 29], [0, 4, 11, 15, 30], [0, 1, 12, 15, 27], [0, 2, 13, 15, 27], [0, 1, 12, 15, 29], [0, 2, 13, 15, 30], [0, 4, 14, 15, 29], [0, 4, 14, 15, 30], [0, 8, 12, 15, 27], [0, 8, 13, 15, 27], [0, 8, 12, 15, 29], [0, 8, 13, 15, 30], [0, 8, 14, 15, 29], [0, 8, 14, 15, 30], [1, 2, 3, 16, 23], [1, 3, 4, 16, 23], [2, 3, 4, 16, 23], [1, 2, 5, 16, 27], [1, 4, 6, 16, 29], [2, 4, 7, 16, 30], [1, 5, 8, 16, 27], [2, 5, 8, 16, 27], [1, 6, 8, 16, 29], [2, 7, 8, 16, 30], [4, 6, 8, 16, 29], [4, 7, 8, 16, 30], [1, 2, 9, 23, 27], [1, 4, 10, 23, 29], [2, 4, 11, 23, 30], [1, 8, 12, 27, 29], [2, 8, 13, 27, 30], [4, 8, 14, 29, 30], [1, 9, 15, 23, 27], [2, 9, 15, 23, 27], [1, 10, 15, 23, 29], [2, 11, 15, 23, 30], [4, 10, 15, 23, 29], [4, 11, 15, 23, 30], [1, 12, 15, 27, 29], [2, 13, 15, 27, 30], [4, 14, 15, 29, 30], [8, 12, 15, 27, 29], [8, 13, 15, 27, 30], [8, 14, 15, 29, 30], [1, 2, 16, 17, 23], [1, 4, 16, 18, 23], [2, 4, 16, 19, 23], [1, 2, 16, 17, 27], [1, 4, 16, 18, 29], [2, 4, 16, 19, 30], [1, 8, 16, 20, 27], [2, 8, 16, 21, 27], [1, 8, 16, 20, 29], [2, 8, 16, 21, 30], [4, 8, 16, 22, 29], [4, 8, 16, 22, 30], [1, 2, 17, 23, 27], [1, 4, 18, 23, 29], [2, 4, 19, 23, 30], [1, 8, 20, 27, 29], [2, 8, 21, 27, 30], [4, 8, 22, 29, 30], [1, 15, 23, 24, 27], [2, 15, 23, 25, 27], [1, 15, 23, 24, 29], [2, 15, 23, 25, 30], [4, 15, 23, 26, 29], [4, 15, 23, 26, 30], [1, 15, 24, 27, 29], [2, 15, 25, 27, 30], [4, 15, 26, 29, 30], [8, 15, 27, 28, 29], [8, 15, 27, 28, 30], [8, 15, 28, 29, 30], [1, 16, 17, 23, 31], [2, 16, 17, 23, 31], [1, 16, 18, 23, 31], [2, 16, 19, 23, 31], [4, 16, 18, 23, 31], [4, 16, 19, 23, 31], [1, 16, 17, 27, 31], [2, 16, 17, 27, 31], [1, 16, 18, 29, 31], [2, 16, 19, 30, 31], [4, 16, 18, 29, 31], [4, 16, 19, 30, 31], [1, 16, 20, 27, 31], [2, 16, 21, 27, 31], [1, 16, 20, 29, 31], [2, 16, 21, 30, 31], [4, 16, 22, 29, 31], [4, 16, 22, 30, 31], [8, 16, 20, 27, 31], [8, 16, 21, 27, 31], [8, 16, 20, 29, 31], [8, 16, 21, 30, 31], [8, 16, 22, 29, 31], [8, 16, 22, 30, 31], [1, 17, 23, 27, 31], [2, 17, 23, 27, 31], [1, 18, 23, 29, 31], [2, 19, 23, 30, 31], [4, 18, 23, 29, 31], [4, 19, 23, 30, 31], [1, 20, 27, 29, 31], [2, 21, 27, 30, 31], [4, 22, 29, 30, 31], [8, 20, 27, 29, 31], [8, 21, 27, 30, 31], [8, 22, 29, 30, 31], [1, 23, 24, 27, 31], [2, 23, 25, 27, 31], [1, 23, 24, 29, 31], [2, 23, 25, 30, 31], [4, 23, 26, 29, 31], [4, 23, 26, 30, 31], [1, 24, 27, 29, 31], [2, 25, 27, 30, 31], [4, 26, 29, 30, 31], [8, 27, 28, 29, 31], [8, 27, 28, 30, 31], [8, 28, 29, 30, 31], [15, 23, 24, 27, 31], [15, 23, 25, 27, 31], [15, 23, 24, 29, 31], [15, 23, 25, 30, 31], [15, 23, 26, 29, 31], [15, 23, 26, 30, 31], [15, 24, 27, 29, 31], [15, 25, 27, 30, 31], [15, 26, 29, 30, 31], [15, 27, 28, 29, 31], [15, 27, 28, 30, 31], [15, 28, 29, 30, 31]]

# We record the maximal cones in the Grobner Fan of C as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalCones = MaximalCones(GFqFan)

# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalCones.values()])
# {6}




###################
# Exponents of CT #
###################

# Recall: the variables of SS are ordered a6,a5,x34,a3,a2,a1

# We use the variable Q to refer to the polynomial

Q = CT

# We record the monomials and coefficients of B, as well about the exponent vectors.
monQ = Q.monomials()
coeffQ = Q.coefficients()
exponentVectorsQ = [x.exponents() for x in monQ]

# We convert each the tuple of each entry (a list) into a list of integers.
exponentVectorsQInZZ = []
m = len(exponentVectorsQ[0][0])
for x in exponentVectorsQ:
      v = [ZZ(x[0][j]) for j in range(0,m)]
      exponentVectorsQInZZ.append(v)

# len(exponentVectorsQInZZ)
# 11745




#######################################
# Construct the Newton Polytope of CT #
#######################################

# The calculations of Grobner fans only require the vertices of the Newton polytope of Q. The number of vertices of this polytope is 144 compared to the 11745 monomials in Q. The computation of the Grobner fan of the full Q does not terminate, as opposed to that of the alternative polynomial AltQ.

NPQ = Polyhedron(vertices=  exponentVectorsQInZZ)
# NPQ
# A 5-dimensional polyhedron in ZZ^6 defined as the convex hull of 144 vertices

# we record the extremal monomials of Q.

extremalExponents = [tuple(list(x)) for x in NPQ.vertices()]
# print len(extremalExponents)
# 144

# We construct AltQ, a polynomial obtained as the sum of the terms of Q involving extremal monomials.

AltQMonomials = [exponentVectorsQInZZ.index(list(x)) for x in extremalExponents]
	      
# len(AltQMonomials)
# 144

AltQ = SS(0)
for j in AltQMonomials:
    AltQ = AltQ + SS(coeffQ[j]*monQ[j])

# AltQ
# 8*a6^6*a5^6*x34^4*a3^2 + 8*a6^6*a5^4*x34^6*a3^2 + 8*a6^4*a5^6*x34^6*a3^2 + 8*a6^6*a5^2*x34^6*a3^4 + 8*a6^2*a5^6*x34^6*a3^4 + 8*a6^6*a5^6*a3^6 + 8*a6^4*a5^2*x34^6*a3^6 + 8*a6^2*a5^4*x34^6*a3^6 + 8*a6^6*a5^2*a3^10 + 8*a6^2*a5^6*a3^10 + 8*a6^4*a5^2*a3^12 + 8*a6^2*a5^4*a3^12 + 8*a6^6*a5^6*x34^4*a2^2 + 8*a6^6*a5^4*x34^6*a2^2 + 8*a6^4*a5^6*x34^6*a2^2 + 8*a6^6*x34^6*a3^4*a2^2 + 8*a5^6*x34^6*a3^4*a2^2 + 8*a6^4*x34^6*a3^6*a2^2 + 8*a5^4*x34^6*a3^6*a2^2 + 8*a6^6*a3^10*a2^2 + 8*a5^6*a3^10*a2^2 + 8*a6^4*a3^12*a2^2 + 8*a5^4*a3^12*a2^2 + 8*a6^6*a5^6*x34^2*a2^4 + 8*a6^6*a5^2*x34^6*a2^4 + 8*a6^2*a5^6*x34^6*a2^4 + 8*a6^6*a5^6*a3^2*a2^4 + 8*a6^6*x34^6*a3^2*a2^4 + 8*a5^6*x34^6*a3^2*a2^4 + 8*a6^2*x34^6*a3^6*a2^4 + 8*a5^2*x34^6*a3^6*a2^4 + 8*a6^2*a3^12*a2^4 + 8*a5^2*a3^12*a2^4 + 8*a6^6*a5^4*x34^2*a2^6 + 8*a6^4*a5^6*x34^2*a2^6 + 8*a6^6*a5^2*x34^4*a2^6 + 8*a6^2*a5^6*x34^4*a2^6 + 8*a6^4*a5^2*x34^6*a2^6 + 8*a6^2*a5^4*x34^6*a2^6 + 8*a6^6*a5^4*a3^2*a2^6 + 8*a6^4*a5^6*a3^2*a2^6 + 8*a6^6*x34^4*a3^2*a2^6 + 8*a5^6*x34^4*a3^2*a2^6 + 8*a6^4*x34^6*a3^2*a2^6 + 8*a5^4*x34^6*a3^2*a2^6 + 8*a6^2*x34^6*a3^4*a2^6 + 8*a5^2*x34^6*a3^4*a2^6 + 8*a6^6*a3^6*a2^6 + 8*a5^6*a3^6*a2^6 + 8*a6^2*a3^10*a2^6 + 8*a5^2*a3^10*a2^6 + 8*a6^6*a5^6*x34^4*a1^2 + 8*a6^6*a5^4*x34^6*a1^2 + 8*a6^4*a5^6*x34^6*a1^2 + 8*a6^6*x34^6*a3^4*a1^2 + 8*a5^6*x34^6*a3^4*a1^2 + 8*a6^4*x34^6*a3^6*a1^2 + 8*a5^4*x34^6*a3^6*a1^2 + 8*a6^6*a3^10*a1^2 + 8*a5^6*a3^10*a1^2 + 8*a6^4*a3^12*a1^2 + 8*a5^4*a3^12*a1^2 + 8*a6^6*a5^6*a2^4*a1^2 + 8*a6^6*x34^6*a2^4*a1^2 + 8*a5^6*x34^6*a2^4*a1^2 + 8*x34^6*a3^6*a2^4*a1^2 + 8*a3^12*a2^4*a1^2 + 8*a6^6*a5^4*a2^6*a1^2 + 8*a6^4*a5^6*a2^6*a1^2 + 8*a6^6*x34^4*a2^6*a1^2 + 8*a5^6*x34^4*a2^6*a1^2 + 8*a6^4*x34^6*a2^6*a1^2 + 8*a5^4*x34^6*a2^6*a1^2 + 8*x34^6*a3^4*a2^6*a1^2 + 8*a3^10*a2^6*a1^2 + 8*a6^6*a5^6*x34^2*a1^4 + 8*a6^6*a5^2*x34^6*a1^4 + 8*a6^2*a5^6*x34^6*a1^4 + 8*a6^6*a5^6*a3^2*a1^4 + 8*a6^6*x34^6*a3^2*a1^4 + 8*a5^6*x34^6*a3^2*a1^4 + 8*a6^2*x34^6*a3^6*a1^4 + 8*a5^2*x34^6*a3^6*a1^4 + 8*a6^2*a3^12*a1^4 + 8*a5^2*a3^12*a1^4 + 8*a6^6*a5^6*a2^2*a1^4 + 8*a6^6*x34^6*a2^2*a1^4 + 8*a5^6*x34^6*a2^2*a1^4 + 8*x34^6*a3^6*a2^2*a1^4 + 8*a3^12*a2^2*a1^4 + 8*a6^6*a5^2*a2^6*a1^4 + 8*a6^2*a5^6*a2^6*a1^4 + 8*a6^6*x34^2*a2^6*a1^4 + 8*a5^6*x34^2*a2^6*a1^4 + 8*a6^2*x34^6*a2^6*a1^4 + 8*a5^2*x34^6*a2^6*a1^4 + 8*a6^6*a3^2*a2^6*a1^4 + 8*a5^6*a3^2*a2^6*a1^4 + 8*x34^6*a3^2*a2^6*a1^4 + 8*a6^6*a5^4*x34^2*a1^6 + 8*a6^4*a5^6*x34^2*a1^6 + 8*a6^6*a5^2*x34^4*a1^6 + 8*a6^2*a5^6*x34^4*a1^6 + 8*a6^4*a5^2*x34^6*a1^6 + 8*a6^2*a5^4*x34^6*a1^6 + 8*a6^6*a5^4*a3^2*a1^6 + 8*a6^4*a5^6*a3^2*a1^6 + 8*a6^6*x34^4*a3^2*a1^6 + 8*a5^6*x34^4*a3^2*a1^6 + 8*a6^4*x34^6*a3^2*a1^6 + 8*a5^4*x34^6*a3^2*a1^6 + 8*a6^2*x34^6*a3^4*a1^6 + 8*a5^2*x34^6*a3^4*a1^6 + 8*a6^6*a3^6*a1^6 + 8*a5^6*a3^6*a1^6 + 8*a6^2*a3^10*a1^6 + 8*a5^2*a3^10*a1^6 + 8*a6^6*a5^4*a2^2*a1^6 + 8*a6^4*a5^6*a2^2*a1^6 + 8*a6^6*x34^4*a2^2*a1^6 + 8*a5^6*x34^4*a2^2*a1^6 + 8*a6^4*x34^6*a2^2*a1^6 + 8*a5^4*x34^6*a2^2*a1^6 + 8*x34^6*a3^4*a2^2*a1^6 + 8*a3^10*a2^2*a1^6 + 8*a6^6*a5^2*a2^4*a1^6 + 8*a6^2*a5^6*a2^4*a1^6 + 8*a6^6*x34^2*a2^4*a1^6 + 8*a5^6*x34^2*a2^4*a1^6 + 8*a6^2*x34^6*a2^4*a1^6 + 8*a5^2*x34^6*a2^4*a1^6 + 8*a6^6*a3^2*a2^4*a1^6 + 8*a5^6*a3^2*a2^4*a1^6 + 8*x34^6*a3^2*a2^4*a1^6 + 8*a6^4*a5^2*a2^6*a1^6 + 8*a6^2*a5^4*a2^6*a1^6 + 8*a6^4*x34^2*a2^6*a1^6 + 8*a5^4*x34^2*a2^6*a1^6 + 8*a6^2*x34^4*a2^6*a1^6 + 8*a5^2*x34^4*a2^6*a1^6 + 8*a6^4*a3^2*a2^6*a1^6 + 8*a5^4*a3^2*a2^6*a1^6 + 8*x34^4*a3^2*a2^6*a1^6 + 8*a3^6*a2^6*a1^6


#########################################
# Calculation of the Groebner fan of CT #
#########################################

# We use AltQ to compute the Grobner fan of CT:

# Iq = ideal(AltQ)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanCNoa4.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFAFan_as_RationalPolyhedra.sobj")
# newGF=load("GFAFan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanCNoa4.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 26, 144, 336, 360, 144]

# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, 1, 1, 1, 1, 1], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 5, -1], [-1, -1, 1, -1, 1, 1], [-1, -1, 1, 1, -1, 1], [-1, -1, 1, 1, 1, -1], [-1, -1, 2, 2, -1, -1], [-1, -1, 5, -1, -1, -1], [-1, 1, -1, -1, 1, 1], [-1, 1, 1, -1, -1, 1], [-1, 1, 1, -1, 1, -1], [-1, 1, 1, 1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, -1, -1, -1, 1, 1], [1, -1, 1, -1, -1, 1], [1, -1, 1, -1, 1, -1], [1, -1, 1, 1, -1, -1], [1, 1, -5, 1, 1, 1], [1, 1, -1, -1, -1, 1], [1, 1, -1, -1, 1, -1], [1, 1, 1, -5, 1, 1], [1, 1, 1, -1, -1, -1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, 1, -5], [5, -1, -1, -1, -1, -1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 26 rays:
MaximalConesQ = GFqFan.maximal_cones().values()[0]
# print MaximalConesQ
# [[0, 1, 2, 3, 13], [0, 1, 3, 7, 13], [0, 2, 3, 7, 13], [0, 1, 4, 7, 13], [0, 2, 5, 7, 13], [0, 4, 6, 7, 13], [0, 5, 6, 7, 13], [0, 1, 2, 3, 21], [0, 1, 3, 7, 21], [0, 2, 3, 7, 21], [0, 1, 4, 7, 23], [0, 2, 5, 7, 24], [0, 4, 6, 7, 23], [0, 5, 6, 7, 24], [0, 1, 2, 8, 18], [0, 1, 2, 8, 21], [0, 1, 7, 9, 21], [0, 2, 7, 10, 21], [0, 1, 7, 9, 23], [0, 2, 7, 10, 24], [0, 6, 7, 11, 23], [0, 6, 7, 11, 24], [0, 1, 8, 12, 18], [0, 2, 8, 12, 18], [0, 1, 8, 12, 21], [0, 2, 8, 12, 21], [0, 1, 9, 12, 21], [0, 2, 10, 12, 21], [0, 1, 9, 12, 23], [0, 2, 10, 12, 24], [0, 7, 9, 12, 21], [0, 7, 10, 12, 21], [0, 7, 9, 12, 23], [0, 7, 10, 12, 24], [0, 7, 11, 12, 23], [0, 7, 11, 12, 24], [0, 1, 2, 13, 18], [0, 1, 4, 13, 18], [0, 2, 5, 13, 18], [0, 4, 6, 13, 18], [0, 5, 6, 13, 18], [0, 1, 4, 18, 23], [0, 2, 5, 18, 24], [0, 4, 6, 18, 23], [0, 5, 6, 18, 24], [0, 6, 11, 18, 23], [0, 6, 11, 18, 24], [0, 1, 12, 18, 23], [0, 2, 12, 18, 24], [0, 11, 12, 18, 23], [0, 11, 12, 18, 24], [1, 2, 3, 13, 21], [1, 3, 7, 13, 21], [2, 3, 7, 13, 21], [1, 4, 7, 13, 23], [2, 5, 7, 13, 24], [4, 6, 7, 13, 23], [5, 6, 7, 13, 24], [1, 2, 8, 18, 21], [1, 7, 9, 21, 23], [2, 7, 10, 21, 24], [6, 7, 11, 23, 24], [1, 8, 12, 18, 21], [2, 8, 12, 18, 21], [1, 9, 12, 21, 23], [2, 10, 12, 21, 24], [7, 9, 12, 21, 23], [7, 10, 12, 21, 24], [7, 11, 12, 23, 24], [1, 2, 13, 14, 18], [1, 2, 13, 14, 21], [1, 7, 13, 15, 21], [2, 7, 13, 16, 21], [1, 7, 13, 15, 23], [2, 7, 13, 16, 24], [6, 7, 13, 17, 23], [6, 7, 13, 17, 24], [1, 4, 13, 18, 23], [2, 5, 13, 18, 24], [4, 6, 13, 18, 23], [5, 6, 13, 18, 24], [1, 2, 14, 18, 21], [1, 7, 15, 21, 23], [2, 7, 16, 21, 24], [6, 7, 17, 23, 24], [6, 11, 18, 23, 24], [1, 12, 18, 19, 21], [2, 12, 18, 20, 21], [1, 12, 18, 19, 23], [2, 12, 18, 20, 24], [1, 12, 19, 21, 23], [2, 12, 20, 21, 24], [7, 12, 21, 22, 23], [7, 12, 21, 22, 24], [7, 12, 22, 23, 24], [11, 12, 18, 23, 24], [6, 13, 17, 18, 23], [6, 13, 17, 18, 24], [6, 17, 18, 23, 24], [1, 13, 14, 18, 25], [2, 13, 14, 18, 25], [1, 13, 14, 21, 25], [2, 13, 14, 21, 25], [1, 13, 15, 21, 25], [2, 13, 16, 21, 25], [1, 13, 15, 23, 25], [2, 13, 16, 24, 25], [7, 13, 15, 21, 25], [7, 13, 16, 21, 25], [7, 13, 15, 23, 25], [7, 13, 16, 24, 25], [7, 13, 17, 23, 25], [7, 13, 17, 24, 25], [1, 13, 18, 23, 25], [2, 13, 18, 24, 25], [1, 14, 18, 21, 25], [2, 14, 18, 21, 25], [1, 15, 21, 23, 25], [2, 16, 21, 24, 25], [7, 15, 21, 23, 25], [7, 16, 21, 24, 25], [7, 17, 23, 24, 25], [1, 18, 19, 21, 25], [2, 18, 20, 21, 25], [1, 18, 19, 23, 25], [2, 18, 20, 24, 25], [1, 19, 21, 23, 25], [2, 20, 21, 24, 25], [7, 21, 22, 23, 25], [7, 21, 22, 24, 25], [7, 22, 23, 24, 25], [12, 18, 19, 21, 25], [12, 18, 20, 21, 25], [12, 18, 19, 23, 25], [12, 18, 20, 24, 25], [12, 18, 23, 24, 25], [12, 19, 21, 23, 25], [12, 20, 21, 24, 25], [12, 21, 22, 23, 25], [12, 21, 22, 24, 25], [12, 22, 23, 24, 25], [13, 17, 18, 23, 25], [13, 17, 18, 24, 25], [17, 18, 23, 24, 25]]


# We record the maximal cones in the Grobner Fan of C as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesCT = MaximalCones(GFqFan)
		   
# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalCones.values()])
# {6}



#####################################
# Subdivisions induced on each cone #
#####################################

# We start by loading the cones:

load("allConesGenus2.sage")



###########################################################
# Subdivision of Dumbbell induced by the Grobner fan of C #
###########################################################

# The following script computes the intersection of the Dumbbell cone with all maximal cells in the Grobner fan of Q.

IntersectionsQDumbbellCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = DumbbellCone.intersection(polyCone)
    IntersectionsQDumbbellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQDumbbellCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQDumbbellCone.keys() if dim(IntersectionsQDumbbellCone[i])==6]

# print maxIntersections
# [179]


SubdivisionsOfDumbbellByQ = [IntersectionsQDumbbellCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfDumbbellByQ[i].rays()) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [5]

# print [dim(SubdivisionsOfDumbbellByQ[i]) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [6]

# No subdivision is produced.


#########################################################
# Subdivision of Theta induced by the Grobner fan of CT #
#########################################################

# The following script computes the intersection of the Theta cone with all maximal cells in the Grobner fan of Q.

IntersectionsQThetaCone = {}
for i in range(0,len(PolyMaximalConesCT.keys())):
    # print str(i)
    polyCone =PolyMaximalConesCT[i]
    IntersectionQPolyCone = ThetaCone.intersection(polyCone)
    IntersectionsQThetaCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQThetaCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQThetaCone.keys() if dim(IntersectionsQThetaCone[i])==6]

# print maxIntersections
# [135]

SubdivisionsOfThetaByQ = [IntersectionsQThetaCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfThetaByQ[i].rays()) for i in range(0,len(SubdivisionsOfThetaByQ))]
# [5]

# print [dim(SubdivisionsOfThetaByQ[i]) for i in range(0,len(SubdivisionsOfThetaByQ))]
# [6]

# No subdivision is produced.



###############################################################
# Subdivision of Figure Eight induced by the Grobner fan of C #
###############################################################

# The following script computes the intersection of the Figure Eight cone with all maximal cells in the Grobner fan of Q.

IntersectionsQFigEightCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = FigEightCone.intersection(polyCone)
    IntersectionsQFigEightCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQFigEightCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQFigEightCone.keys() if dim(IntersectionsQFigEightCone[i])==5]

# print maxIntersections
# [176, 179]


SubdivisionsOfFigEightByQ = [IntersectionsQFigEightCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfFigEightByQ[i].rays()) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [4, 4]

# print [dim(SubdivisionsOfFigEightByQ[i]) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [5, 5]

# We check the two cells agree:

# SubdivisionsOfFigEightByQ[0] == SubdivisionsOfFigEightByQ[1]
# True

# No subdivision is produced.

##########################################################
# Subdivision of Type IV induced by the Grobner fan of C #
##########################################################

# The following script computes the intersection of the Type IV cone with all maximal cells in the Grobner fan of Q.

IntersectionsQTypeIVCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeIVCone.intersection(polyCone)
    IntersectionsQTypeIVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeIVCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeIVCone.keys() if dim(IntersectionsQTypeIVCone[i])==5]

# print maxIntersections
# [83, 89]


SubdivisionsOfTypeIVByQ = [IntersectionsQTypeIVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeIVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [4, 4]

# print [dim(SubdivisionsOfTypeIVByQ[i]) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [5, 5]

# We check that these intersections are the same. We conclude there is no subdivision.

# print [(i,j) for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections)) if SubdivisionsOfTypeIVByQ[i] == SubdivisionsOfTypeIVByQ[j]]
# [(0,1)]

# No subdivision is produced.


#########################################################
# Subdivision of Type V induced by the Grobner fan of C #
#########################################################

# The following script computes the intersection of the Type V cone with all maximal cells in the Grobner fan of Q.

IntersectionsQTypeVCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVCone.intersection(polyCone)
    IntersectionsQTypeVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVCone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVCone.keys() if dim(IntersectionsQTypeVCone[i])==4]

# print maxIntersections
# [166, 167, 178, 179]

SubdivisionsOfTypeVByQ = [IntersectionsQTypeVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [3, 3, 3, 3]

# print [dim(SubdivisionsOfTypeVByQ[i]) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [4, 4, 4, 4]

# We check that these intersections are the same. We conclude there is no subdivision.

# print [(i,j) for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections)) if SubdivisionsOfTypeVByQ[i] == SubdivisionsOfTypeVByQ[j]]
# [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)]

# No subdivision is produced.


##########################################################
# Subdivision of Type VI induced by the Grobner fan of C #
##########################################################

# The following script computes the intersection of the Type VI cone with all maximal cells in the Grobner fan of Q.

IntersectionsQTypeVICone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVICone.intersection(polyCone)
    IntersectionsQTypeVICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVICone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVICone.keys() if dim(IntersectionsQTypeVICone[i])==4]

# print maxIntersections
# [152, 155, 164, 167, 176, 179]



SubdivisionsOfTypeVIByQ = [IntersectionsQTypeVICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [3, 3, 3, 3, 3, 3]


# print [dim(SubdivisionsOfTypeVIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [4, 4, 4, 4, 4, 4]


# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIByQ[i] == SubdivisionsOfTypeVIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True


# No subdivision is produced.

###########################################################
# Subdivision of Type VII induced by the Grobner fan of C #
###########################################################

# The following script computes the intersection of the Type VII cone with all maximal cells in the Grobner fan of Q.

IntersectionsQTypeVIICone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVIICone.intersection(polyCone)
    IntersectionsQTypeVIICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVIICone.values()])
# {1, 2, 3}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVIICone.keys() if dim(IntersectionsQTypeVIICone[i])==3]

# print maxIntersections
# [129, 131, 135, 137, 141, 143, 147, 149, 151, 152, 154, 155, 159, 161, 163, 164, 166, 167, 171, 173, 175, 176, 178, 179]


SubdivisionsOfTypeVIIByQ = [IntersectionsQTypeVIICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2]


# print [dim(SubdivisionsOfTypeVIIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3]


# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIIByQ[i] == SubdivisionsOfTypeVIIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision is produced.


#############################################################################
# CONCLUSION: No subdivisions are produced and we can use any sample point to compute initial forms. 
##############################################################################









==> anc/supplementaryMaterial/software/GrobnerConeComputationsCoefficientxz.sage <==
#########################################################
# Groebner cone computations Coefficients xz-projection #
#########################################################

# In order to find all possible combinatorial types of resulting modified 3D-tropical curves with Theta graphs as minimal skeletons, we must compute the Groebner fans of all the coefficients. Afterwards, we intersect the fan with the TypeIICone, check for subdivisions (in "ComputingSubdivisionsCoefficientsxz.sage"), and compute the leading terms for each piece in the subdivision.

# This script computes the Grobner Cones for each of the polynomials.

# Our calculations are valid when the residue field has characteristic 0.

# The necessary date (including the polynomials) is obtained by loading the following file:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

As = [var("b5"),var("b4"),var("b34"), var("b2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

oldAs = [var("b5"),var("b4"),var("b3"),var("b34"), var("b2")]
oldR = PolynomialRing(QQ,oldAs)
oldK = FractionField(oldR); 

load("coefficientsProjectionMxz.sage")

# We turn the expressions into polynomials and perform the substitution b3 = b3+b4

Mx4 = R(expand(oldR(Mx4).substitute(b3=b34+b4)))
Mx3 = R(expand(oldR(Mx3).substitute(b3=b34+b4)))
Mx2 = R(expand(oldR(Mx2).substitute(b3=b34+b4)))

# We take the product of all the above fans to compute the common refinement of all Grobner cones:

allM = Mx4*Mx3*Mx2

#################################
# Calculations of Grobner cones #
#################################

#######
# Mx4 #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(Mx4,R))

# We save it:
# save(gfm, "Coefficientsxz/GroebnerFanMx4.sobj")

gfm = load("Coefficientsxz/GroebnerFanMx4.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 3, 3]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[0, -2, 1, 1], [0, 1, -2, 1], [0, 1, 1, -2]]

# print gfm.lineality_dim()
# 2

# f = fromPolynomialsToExtremalMonomials(Mx4,R)
# ideal(f).groebner_fan().homogeneity_space()
# '_application PolyhedralCone\n_version 2.2\n_type PolyhedralCone\n\nAMBIENT_DIM\n4\n\nDIM\n2\n\nIMPLIED_EQUATIONS\n0 1 0 -1\n0 0 1 -1\n\nLINEALITY_DIM\n2\n\nLINEALITY_SPACE\n1 0 0 0\n0 1 1 1\n\nFACETS\n\nRELATIVE_INTERIOR_POINT\n0 0 0 0\n'

gfmLines = [[1, 0, 0, 0],[0, 1, 1, 1]]

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1], [0, 2], [1, 2]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalConesLines(gfm,gfmLines)
# save(PolyMaximalConesgfmDict, "Coefficientsxz/PolyMaximalConesgfMx4Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


#######
# Mx3 #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(Mx3,R))

# We save it:
# save(gfm, "Coefficientsxz/GroebnerFanMx3.sobj")

gfm = load("Coefficientsxz/GroebnerFanMx3.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 7, 11, 6]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 3, -1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3], [5, 1, -3, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 2, 3], [0, 1, 4], [0, 2, 5], [0, 4, 5, 6], [1, 3, 4, 6], [2, 3, 5, 6]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsxz/PolyMaximalConesgfMx3Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


#######
# Mx2 #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(Mx2,R))

# We save it:
# save(gfm, "Coefficientsxz/GroebnerFanMx2.sobj")

gfm = load("Coefficientsxz/GroebnerFanMx2.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 4, 4]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-2, 1, 1, 0], [-1, -1, 2, 0], [1, 1, -2, 0], [2, -1, -1, 0]]

# print gfm.lineality_dim()
# 2

# f = fromPolynomialsToExtremalMonomials(Mx2,R)
# ideal(f).groebner_fan().homogeneity_space()
# '_application PolyhedralCone\n_version 2.2\n_type PolyhedralCone\n\nAMBIENT_DIM\n4\n\nDIM\n2\n\nIMPLIED_EQUATIONS\n1 0 -1 0\n0 1 -1 0\n\nLINEALITY_DIM\n2\n\nLINEALITY_SPACE\n1 1 1 0\n0 0 0 1\n\nFACETS\n\nRELATIVE_INTERIOR_POINT\n0 0 0 0\n'

gfmLines = [[1, 0, 0, 0],[0, 1, 1, 1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1], [0, 2], [1, 3], [2, 3]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalConesLines(gfm,gfmLines)
# save(PolyMaximalConesgfmDict, "Coefficientsxz/PolyMaximalConesgfMx2Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


#####################
# Common refinement #
#####################

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(allM,R))

# We save it:
# save(gfm, "Coefficientsxz/GroebnerFansCommonRefinementMxz.sobj")

gfm = load("Coefficientsxz/GroebnerFansCommonRefinementMxz.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 9, 20, 13]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 1, 1], [-1, -1, 3, -1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3], [3, -1, -1, -1], [5, 1, -3, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 2], [0, 2, 3], [0, 1, 5], [0, 3, 6], [1, 2, 4], [2, 3, 4], [0, 5, 6], [1, 4, 7], [1, 5, 7], [3, 4, 6, 7], [5, 6, 8], [5, 7, 8], [6, 7, 8]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsxz/PolyMaximalConesgfCommonRefinementDictMxz.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}




==> anc/supplementaryMaterial/software/GrobnerConeComputationsCoefficientxzyz.sage <==
####################################################################################
# Groebner cone computations common refinement coefficients xz- and yz-projections #
####################################################################################

# In order to find all possible combinatorial types of resulting modified 3D-tropical curves with Theta graphs as minimal skeletons, we compute the Groebner fans of the product of all non-monomial coefficients of the (x,z) and (y,z)-projections. Afterwards, we intersect the fan with the TypeIICone, check for subdivisions (in "ComputingSubdivisionsCoefficientsxzyz.sage"), and compute the leading terms for each piece in the subdivision.

# This script computes the Grobner Cones for each of the polynomials.

# Our calculations are valid when the residue field has characteristic 0.

# The necessary date (including the polynomials) is obtained by loading the following file:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

As = [var("b5"),var("b4"),var("b34"), var("b2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

oldAs = [var("b5"),var("b4"),var("b3"),var("b34"), var("b2")]
oldR = PolynomialRing(QQ,oldAs)
oldK = FractionField(oldR); 

###################
# XZ Coefficients #
###################

load("coefficientsProjectionMxz.sage")

# We turn the expressions into polynomials and perform the substitution b3 = b3+b4

Mx4 = R(expand(oldR(Mx4).substitute(b3=b34+b4)))
Mx3 = R(expand(oldR(Mx3).substitute(b3=b34+b4)))
Mx2 = R(expand(oldR(Mx2).substitute(b3=b34+b4)))

# # We record the output as plain text file:
# f = file("RelevantCoefficientsXZThetaCone.txt",'w')
# f.write('Mx4 = ' + str(Mx4) +'\n'+'\n')
# f.write('Mx3 = ' + str(Mx3) +'\n'+'\n')
# f.write('Mx2 = ' + str(Mx2) +'\n'+'\n')
# f.close()

# We take the product of all the above fans to compute the common refinement of all Grobner cones:

allM = Mx4*Mx3*Mx2

###################
# YZ Coefficients #
###################

load("coefficientsProjectionyz.sage")

# We turn the expressions into polynomials and perform the substitution b3 = b3+b4

mx4 = R(expand(oldR(mx4).substitute(b3=b34+b4)))
mx3y = R(expand(oldR(mx3y).substitute(b3=b34+b4)))
mx2y2 = R(expand(oldR(mx2y2).substitute(b3=b34+b4)))
mxy3 = R(expand(oldR(mxy3).substitute(b3=b34+b4)))
my4 = R(expand(oldR(my4).substitute(b3=b34+b4)))
mx3 = R(expand(oldR(mx3).substitute(b3=b34+b4)))
mx2y = R(expand(oldR(mx2y).substitute(b3=b34+b4)))
mxy2 = R(expand(oldR(mxy2).substitute(b3=b34+b4)))
my3 = R(expand(oldR(my3).substitute(b3=b34+b4)))
mx2 = R(expand(oldR(mx2).substitute(b3=b34+b4)))
mxy = R(expand(oldR(mxy).substitute(b3=b34+b4)))
my2 = R(expand(oldR(my2).substitute(b3=b34+b4)))
mx = R(expand(oldR(mx).substitute(b3=b34+b4)))
my = R(expand(oldR(my).substitute(b3=b34+b4)))


# # We record the output as plain text file:
# f = file("RelevantCoefficientsYZThetaCone.txt",'w')
# f.write('my4 = ' + str(mx4) +'\n'+'\n')
# f.write('my3z = ' + str(mx3y) +'\n'+'\n')
# f.write('my2z2 = ' + str(mx2y2) +'\n'+'\n')
# f.write('myz3 = ' + str(mxy3) +'\n'+'\n')
# f.write('mz4 = ' + str(my4) +'\n'+'\n')
# f.write('my3 = ' + str(mx3) +'\n'+'\n')
# f.write('my2z = ' + str(mx2y) +'\n'+'\n')
# f.write('myz2 = ' + str(mxy2) +'\n'+'\n')
# f.write('mz3 = ' + str(my3) +'\n'+'\n')
# f.write('my2 = ' + str(mx2) +'\n'+'\n')
# f.write('my2 = ' + str(mxy) +'\n'+'\n')
# f.write('mz2 = ' + str(my2) +'\n'+'\n')
# f.write('my = ' + str(mx) +'\n'+'\n')
# f.write('mz = ' + str(my) +'\n'+'\n')
# f.close()

# We take the product of all the above fans to compute the common refinement of all Grobner cones:

allm = mx4*mx3y*mx2y2*mxy3*my4*mx3*mx2y*mxy2*my3*mx2*mxy*my2*mx*my

################
# Combination  #
################


allmyzxz = allM*allm


# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(allmyzxz,R))

# We save it:
# save(gfm, "GroebnerFansCommonRefinementyzxz.sobj")

gfm = load("GroebnerFansCommonRefinementyzxz.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 21, 54, 35]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, -3, 5, 1], [-3, 1, 1, 1], [-1, -5, 3, 3], [-1, -1, -1, 3], [-1, -1, 1, 1], [-1, -1, 3, -1], [-1, 1, -1, 1], [-1, 1, 1, -1], [-1, 3, -1, -1], [0, -1, 1, 0], [0, 1, -1, 0], [1, -3, 1, 1], [1, -3, 5, -3], [1, -1, -1, 1], [1, -1, 1, -1], [1, 1, -3, 1], [1, 1, -1, -1], [1, 1, 1, -3], [3, -5, 3, -1], [3, -1, -1, -1], [5, 1, -3, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 4], [0, 1, 5], [0, 2, 4, 9], [1, 3, 4], [1, 3, 6], [1, 5, 7], [1, 7, 8], [1, 6, 8, 10], [0, 5, 9], [2, 3, 4], [2, 3, 11], [3, 6, 15], [5, 7, 17], [7, 8, 17], [2, 9, 11], [5, 9, 12], [6, 10, 15], [8, 10, 16], [3, 11, 13], [5, 12, 17], [3, 13, 15], [8, 16, 17], [10, 15, 16], [12, 14, 17], [9, 11, 18], [9, 12, 14, 18], [11, 13, 19], [13, 15, 19], [14, 17, 19], [11, 18, 19], [14, 18, 19], [15, 16, 20], [16, 17, 20], [15, 19, 20], [17, 19, 20]]

# We record the maximal cones in the Grobner Fan  as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "PolyMaximalConesgfCommonRefinementDictyzxz.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}




==> anc/supplementaryMaterial/software/GrobnerConeComputationsCoefficientyz.sage <==
#########################################################
# Groebner cone computations Coefficients yz-projection #
#########################################################

# In order to find all possible combinatorial types of resulting modified 3D-tropical curves with Theta graphs as minimal skeletons, we must compute the Groebner fans of all the coefficients. Afterwards, we intersect the fan with the TypeIICone, check for subdivisions (in "ComputingSubdivisionsCoefficientsyz.sage"), and compute the leading terms for each piece in the subdivision.

# This script computes the Groebner Cones for each of the polynomials.

# Our calculations are valid when the residue field has characteristic 0.

# The necessary date (including the polynomials) is obtained by loading the following file:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

As = [var("b5"),var("b4"),var("b34"), var("b2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

oldAs = [var("b5"),var("b4"),var("b3"),var("b34"), var("b2")]
oldR = PolynomialRing(QQ,oldAs)
oldK = FractionField(oldR); 

load("coefficientsProjectionyz.sage")

# We turn the expressions into polynomials and perform the substitution b3 = b3+b4

mx4 = R(expand(oldR(mx4).substitute(b3=b34+b4)))
mx3y = R(expand(oldR(mx3y).substitute(b3=b34+b4)))
mx2y2 = R(expand(oldR(mx2y2).substitute(b3=b34+b4)))
mxy3 = R(expand(oldR(mxy3).substitute(b3=b34+b4)))
my4 = R(expand(oldR(my4).substitute(b3=b34+b4)))
mx3 = R(expand(oldR(mx3).substitute(b3=b34+b4)))
mx2y = R(expand(oldR(mx2y).substitute(b3=b34+b4)))
mxy2 = R(expand(oldR(mxy2).substitute(b3=b34+b4)))
my3 = R(expand(oldR(my3).substitute(b3=b34+b4)))
mx2 = R(expand(oldR(mx2).substitute(b3=b34+b4)))
mxy = R(expand(oldR(mxy).substitute(b3=b34+b4)))
my2 = R(expand(oldR(my2).substitute(b3=b34+b4)))
mx = R(expand(oldR(mx).substitute(b3=b34+b4)))
my = R(expand(oldR(my).substitute(b3=b34+b4)))

# We take the product of all the above fans to compute the common refinement of all Groebner cones:

allm = mx4*mx3y*mx2y2*mxy3*my4*mx3*mx2y*mxy2*my3*mx2*mxy*my2*mx*my

#################################
# Calculations of Groebner cones #
#################################

#######
# mx4 #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(mx4,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmx4.sobj")

gfm = load("Coefficientsyz/GroebnerFanmx4.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 5, 9, 6]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, -1, -1], [1, 1, 1, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 2], [0, 1, 4], [0, 2, 3], [0, 3, 4], [1, 2, 3], [1, 3, 4]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmx4Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


########
# mx3y #
########

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(mx3y,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmx3y.sobj")

gfm = load("Coefficientsyz/GroebnerFanmx3y.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 6, 11, 7]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, 3, -1, -1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 3], [0, 1, 4], [0, 2, 3], [0, 2, 4], [1, 3, 4, 5], [2, 3, 5], [2, 4, 5]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmx3yDict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


#########
# mx2y2 #
#########

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(mx2y2,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmx2y2.sobj")

gfm = load("Coefficientsyz/GroebnerFanmx2y2.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 5, 9, 6]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, 3, -1, -1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 3], [0, 1, 4], [0, 2, 3], [0, 2, 4], [1, 3, 4], [2, 3, 4]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmx2y2Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


########
# mxy3 #
########

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(mxy3,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmxy3.sobj")

gfm = load("Coefficientsyz/GroebnerFanmxy3.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 5, 9, 6]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, 3, -1, -1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 3], [0, 1, 4], [0, 2, 3], [0, 2, 4], [1, 3, 4], [2, 3, 4]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmxy3Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


#######
# my4 #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(my4,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmy4.sobj")

gfm = load("Coefficientsyz/GroebnerFanmy4.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 5, 9, 6]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, 3, -1, -1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 3], [0, 1, 4], [0, 2, 3], [0, 2, 4], [1, 3, 4], [2, 3, 4]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmy4Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}



#######
# mx3 #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(mx3,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmx3.sobj")

gfm = load("Coefficientsyz/GroebnerFanmx3.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 10, 19, 11]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 3, -1], [-1, 1, -1, 1], [0, -1, 1, 0], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, -1, -1], [1, 1, 1, -3], [5, 1, -3, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 3], [0, 2, 4], [0, 1, 4, 5], [0, 2, 8], [0, 3, 7, 8], [1, 3, 6], [2, 4, 8], [1, 5, 6, 9], [3, 6, 7, 9], [4, 5, 8, 9], [7, 8, 9]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmx3Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}



########
# mx2y #
########
 
# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(mx2y,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmx2y.sobj")

gfm = load("Coefficientsyz/GroebnerFanmx2y.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 10, 20, 12]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 3, -1], [-1, 1, -1, 1], [0, -1, 1, 0], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, -1, -1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 3], [0, 2, 4], [0, 1, 4, 5], [0, 2, 8], [0, 3, 7, 8], [1, 3, 6], [2, 4, 8], [3, 6, 7], [1, 5, 6, 9], [4, 5, 8, 9], [6, 7, 9], [7, 8, 9]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmx2yDict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


########
# mxy2 #
########

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(mxy2,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmxy2.sobj")

gfm = load("Coefficientsyz/GroebnerFanmxy2.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 10, 20, 12]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 3, -1], [-1, 1, -1, 1], [0, -1, 1, 0], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, -1, -1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 3], [0, 2, 4], [0, 1, 4, 5], [0, 2, 8], [0, 3, 7, 8], [1, 3, 6], [2, 4, 8], [3, 6, 7], [1, 5, 6, 9], [4, 5, 8, 9], [6, 7, 9], [7, 8, 9]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmxy2Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}

#######
# my3 #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(my3,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmy3.sobj")

gfm = load("Coefficientsyz/GroebnerFanmy3.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 10, 20, 12]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 3, -1], [-1, 1, -1, 1], [0, -1, 1, 0], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, -1, -1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 3], [0, 2, 4], [0, 1, 4, 5], [0, 2, 8], [0, 3, 7, 8], [1, 3, 6], [2, 4, 8], [3, 6, 7], [1, 5, 6, 9], [4, 5, 8, 9], [6, 7, 9], [7, 8, 9]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmy3Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


#######
# mx2 #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(mx2,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmx2.sobj")

gfm = load("Coefficientsyz/GroebnerFanmx2.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 7, 15, 10]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, -3, 5, 1], [-3, 1, 1, 1], [-1, -1, -1, 3], [0, -1, 1, 0], [1, 1, -3, 1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 2], [0, 1, 5], [0, 2, 3], [1, 2, 4], [0, 3, 5], [1, 4, 5], [2, 3, 6], [2, 4, 6], [3, 5, 6], [4, 5, 6]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmx2Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}

#######
# mxy #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(mxy,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmxy.sobj")

gfm = load("Coefficientsyz/GroebnerFanmxy.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 10, 21, 13]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, -3, 5, 1], [-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 3, -1], [-1, 1, 1, -1], [0, -1, 1, 0], [1, -3, 5, -3], [1, 1, -3, 1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 3, 4], [0, 1, 2], [0, 2, 5], [0, 3, 5, 6], [1, 2, 7], [1, 4, 7], [3, 4, 6, 8], [4, 7, 8], [2, 5, 9], [2, 7, 9], [5, 6, 9], [6, 8, 9], [7, 8, 9]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmxyDict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}

#######
# my2 #
######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(my2,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmy2.sobj")

gfm = load("Coefficientsyz/GroebnerFanmy2.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 10, 21, 13]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, -3, 5, 1], [-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 3, -1], [-1, 1, 1, -1], [0, -1, 1, 0], [1, -3, 5, -3], [1, 1, -3, 1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 3, 4], [0, 1, 2], [0, 2, 5], [0, 3, 5, 6], [1, 2, 7], [1, 4, 7], [3, 4, 6, 8], [4, 7, 8], [2, 5, 9], [2, 7, 9], [5, 6, 9], [6, 8, 9], [7, 8, 9]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmy2Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}

######
# mx #
######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(mx,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmx.sobj")

gfm = load("Coefficientsyz/GroebnerFanmx.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 6, 12, 8]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [0, -1, 1, 0], [1, 1, -3, 1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 2], [0, 1, 3], [0, 2, 4], [0, 3, 4], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmxDict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


######
# my #
######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(my,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFanmy.sobj")

gfm = load("Coefficientsyz/GroebnerFanmy.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 6, 12, 8]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [0, -1, 1, 0], [1, 1, -3, 1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 2], [0, 1, 3], [0, 2, 4], [0, 3, 4], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfmyDict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


#####################
# Common refinement #
#####################

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(allm,R))

# We save it:
# save(gfm, "Coefficientsyz/GroebnerFansCommonRefinementyz.sobj")

gfm = load("Coefficientsyz/GroebnerFansCommonRefinementyz.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 21, 54, 35]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Groebner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, -3, 5, 1], [-3, 1, 1, 1], [-1, -5, 3, 3], [-1, -1, -1, 3], [-1, -1, 1, 1], [-1, -1, 3, -1], [-1, 1, -1, 1], [-1, 1, 1, -1], [-1, 3, -1, -1], [0, -1, 1, 0], [0, 1, -1, 0], [1, -3, 1, 1], [1, -3, 5, -3], [1, -1, -1, 1], [1, -1, 1, -1], [1, 1, -3, 1], [1, 1, -1, -1], [1, 1, 1, -3], [3, -5, 3, -1], [3, -1, -1, -1], [5, 1, -3, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 4], [0, 1, 5], [0, 2, 4, 9], [1, 3, 4], [1, 3, 6], [1, 5, 7], [1, 7, 8], [1, 6, 8, 10], [0, 5, 9], [2, 3, 4], [2, 3, 11], [3, 6, 15], [5, 7, 17], [7, 8, 17], [2, 9, 11], [5, 9, 12], [6, 10, 15], [8, 10, 16], [3, 11, 13], [5, 12, 17], [3, 13, 15], [8, 16, 17], [10, 15, 16], [12, 14, 17], [9, 11, 18], [9, 12, 14, 18], [11, 13, 19], [13, 15, 19], [14, 17, 19], [11, 18, 19], [14, 18, 19], [15, 16, 20], [16, 17, 20], [15, 19, 20], [17, 19, 20]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsyz/PolyMaximalConesgfCommonRefinementDictyz.sobj")
			      
# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


==> anc/supplementaryMaterial/software/GrobnerConeComputationsQ4.sage <==
################################################################
# Groebner cone, subdivision and initial forms computations Q4 #
################################################################


# In order to certify the calculations in "Qrefinementwithx34Noa4BadPrimes.sage" does not depend on the chosen weight vector, we need to check the  Dumbbell Cone and its faces are not subdivided by the Grobner complex of  Q4. This script computes the Grobner Cones for this polynomial and checks for potential subdivisions. In the presence of subdivisions (which happens for the Theta Cone) it computes sample points on each cell.

# Our calculations are valid when the residue field has characteristic 0. Based on the results, we later refine the calculation to include positive characteristic, based on the initial forms we obtain.

# The initial forms are computed in the script "initialFormsABCDQ4.sage"

# The necessary data (including the polynomials) and macros are obtained by loading the following file:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

load("Qrefinementwithx34Noa4.sage")

# We create the fraction field of the ambient polynomial rings
K = FractionField(S); 
KK = FractionField(SS);



# The computation of the Grobner fan of Q4 was not done in "Qrefinementwithx34Noa4.sage" (it was done for Q4')




####################################### 
# Groebner complex computation for Q4 #
#######################################

# Recall: the variables of S are ordered a6,a5,a4,a3,a2,a1

Q = Q4

# We record the monomials and coefficients of Q, as well about the exponent vectors.
monQ = Q.monomials()
coeffQ = Q.coefficients()
exponentVectorsQ = [x.exponents() for x in monQ]

# We convert each the tuple of each entry (a list) into a list of integers.
exponentVectorsQInZZ = []
m = len(exponentVectorsQ[0][0])
for x in exponentVectorsQ:
      v = [ZZ(x[0][j]) for j in range(0,m)]
      exponentVectorsQInZZ.append(v)



#######################################
# Construct the Newton Polytope of Q4 #
#######################################

# The calculations of Grobner fans only require the vertices of the Newton polytope of Q. The number of vertices of this polytope is 366 compared to the 14111 monomials in Q. The computation of the Grobner fan of the full Q does not terminate, as opposed to that of the alternative polynomial AltQ.

NPQ = Polyhedron(vertices=  exponentVectorsQInZZ)
# NPQ
# A 5-dimensional polyhedron in ZZ^6 defined as the convex hull of 180 vertices


# we record the extremal monomials of Q.

extremalExponents = [tuple(list(x)) for x in NPQ.vertices()]
# print len(extremalExponents)
# 180

# We construct AltQ, a polynomial obtained as the sum of the terms of Q involving extremal monomials.

AltQMonomials = [exponentVectorsQInZZ.index(list(x)) for x in extremalExponents]

# len(AltQMonomials)
# 180

AltQ = S(0)
for j in AltQMonomials:
    AltQ = AltQ + S(coeffQ[j]*monQ[j])

# AltQ
# -8*a6^6*a5^6*a4^4*a3^2 - 8*a6^6*a5^4*a4^6*a3^2 - 8*a6^4*a5^6*a4^6*a3^2 - 8*a6^6*a5^6*a4^2*a3^4 - 8*a6^6*a5^2*a4^6*a3^4 - 8*a6^2*a5^6*a4^6*a3^4 - 8*a6^6*a5^4*a4^2*a3^6 - 8*a6^4*a5^6*a4^2*a3^6 - 8*a6^6*a5^2*a4^4*a3^6 - 8*a6^2*a5^6*a4^4*a3^6 - 8*a6^4*a5^2*a4^6*a3^6 - 8*a6^2*a5^4*a4^6*a3^6 - 8*a6^6*a5^6*a4^4*a2^2 - 8*a6^6*a5^4*a4^6*a2^2 - 8*a6^4*a5^6*a4^6*a2^2 - 8*a6^6*a5^6*a3^4*a2^2 - 8*a6^6*a4^6*a3^4*a2^2 - 8*a5^6*a4^6*a3^4*a2^2 - 8*a6^6*a5^4*a3^6*a2^2 - 8*a6^4*a5^6*a3^6*a2^2 - 8*a6^6*a4^4*a3^6*a2^2 - 8*a5^6*a4^4*a3^6*a2^2 - 8*a6^4*a4^6*a3^6*a2^2 - 8*a5^4*a4^6*a3^6*a2^2 - 8*a6^6*a5^6*a4^2*a2^4 - 8*a6^6*a5^2*a4^6*a2^4 - 8*a6^2*a5^6*a4^6*a2^4 - 8*a6^6*a5^6*a3^2*a2^4 - 8*a6^6*a4^6*a3^2*a2^4 - 8*a5^6*a4^6*a3^2*a2^4 - 8*a6^6*a5^2*a3^6*a2^4 - 8*a6^2*a5^6*a3^6*a2^4 - 8*a6^6*a4^2*a3^6*a2^4 - 8*a5^6*a4^2*a3^6*a2^4 - 8*a6^2*a4^6*a3^6*a2^4 - 8*a5^2*a4^6*a3^6*a2^4 - 8*a6^6*a5^4*a4^2*a2^6 - 8*a6^4*a5^6*a4^2*a2^6 - 8*a6^6*a5^2*a4^4*a2^6 - 8*a6^2*a5^6*a4^4*a2^6 - 8*a6^4*a5^2*a4^6*a2^6 - 8*a6^2*a5^4*a4^6*a2^6 - 8*a6^6*a5^4*a3^2*a2^6 - 8*a6^4*a5^6*a3^2*a2^6 - 8*a6^6*a4^4*a3^2*a2^6 - 8*a5^6*a4^4*a3^2*a2^6 - 8*a6^4*a4^6*a3^2*a2^6 - 8*a5^4*a4^6*a3^2*a2^6 - 8*a6^6*a5^2*a3^4*a2^6 - 8*a6^2*a5^6*a3^4*a2^6 - 8*a6^6*a4^2*a3^4*a2^6 - 8*a5^6*a4^2*a3^4*a2^6 - 8*a6^2*a4^6*a3^4*a2^6 - 8*a5^2*a4^6*a3^4*a2^6 - 8*a6^4*a5^2*a3^6*a2^6 - 8*a6^2*a5^4*a3^6*a2^6 - 8*a6^4*a4^2*a3^6*a2^6 - 8*a5^4*a4^2*a3^6*a2^6 - 8*a6^2*a4^4*a3^6*a2^6 - 8*a5^2*a4^4*a3^6*a2^6 - 8*a6^6*a5^6*a4^4*a1^2 - 8*a6^6*a5^4*a4^6*a1^2 - 8*a6^4*a5^6*a4^6*a1^2 - 8*a6^6*a5^6*a3^4*a1^2 - 8*a6^6*a4^6*a3^4*a1^2 - 8*a5^6*a4^6*a3^4*a1^2 - 8*a6^6*a5^4*a3^6*a1^2 - 8*a6^4*a5^6*a3^6*a1^2 - 8*a6^6*a4^4*a3^6*a1^2 - 8*a5^6*a4^4*a3^6*a1^2 - 8*a6^4*a4^6*a3^6*a1^2 - 8*a5^4*a4^6*a3^6*a1^2 - 8*a6^6*a5^6*a2^4*a1^2 - 8*a6^6*a4^6*a2^4*a1^2 - 8*a5^6*a4^6*a2^4*a1^2 - 8*a6^6*a3^6*a2^4*a1^2 - 8*a5^6*a3^6*a2^4*a1^2 - 8*a4^6*a3^6*a2^4*a1^2 - 8*a6^6*a5^4*a2^6*a1^2 - 8*a6^4*a5^6*a2^6*a1^2 - 8*a6^6*a4^4*a2^6*a1^2 - 8*a5^6*a4^4*a2^6*a1^2 - 8*a6^4*a4^6*a2^6*a1^2 - 8*a5^4*a4^6*a2^6*a1^2 - 8*a6^6*a3^4*a2^6*a1^2 - 8*a5^6*a3^4*a2^6*a1^2 - 8*a4^6*a3^4*a2^6*a1^2 - 8*a6^4*a3^6*a2^6*a1^2 - 8*a5^4*a3^6*a2^6*a1^2 - 8*a4^4*a3^6*a2^6*a1^2 - 8*a6^6*a5^6*a4^2*a1^4 - 8*a6^6*a5^2*a4^6*a1^4 - 8*a6^2*a5^6*a4^6*a1^4 - 8*a6^6*a5^6*a3^2*a1^4 - 8*a6^6*a4^6*a3^2*a1^4 - 8*a5^6*a4^6*a3^2*a1^4 - 8*a6^6*a5^2*a3^6*a1^4 - 8*a6^2*a5^6*a3^6*a1^4 - 8*a6^6*a4^2*a3^6*a1^4 - 8*a5^6*a4^2*a3^6*a1^4 - 8*a6^2*a4^6*a3^6*a1^4 - 8*a5^2*a4^6*a3^6*a1^4 - 8*a6^6*a5^6*a2^2*a1^4 - 8*a6^6*a4^6*a2^2*a1^4 - 8*a5^6*a4^6*a2^2*a1^4 - 8*a6^6*a3^6*a2^2*a1^4 - 8*a5^6*a3^6*a2^2*a1^4 - 8*a4^6*a3^6*a2^2*a1^4 - 8*a6^6*a5^2*a2^6*a1^4 - 8*a6^2*a5^6*a2^6*a1^4 - 8*a6^6*a4^2*a2^6*a1^4 - 8*a5^6*a4^2*a2^6*a1^4 - 8*a6^2*a4^6*a2^6*a1^4 - 8*a5^2*a4^6*a2^6*a1^4 - 8*a6^6*a3^2*a2^6*a1^4 - 8*a5^6*a3^2*a2^6*a1^4 - 8*a4^6*a3^2*a2^6*a1^4 - 8*a6^2*a3^6*a2^6*a1^4 - 8*a5^2*a3^6*a2^6*a1^4 - 8*a4^2*a3^6*a2^6*a1^4 - 8*a6^6*a5^4*a4^2*a1^6 - 8*a6^4*a5^6*a4^2*a1^6 - 8*a6^6*a5^2*a4^4*a1^6 - 8*a6^2*a5^6*a4^4*a1^6 - 8*a6^4*a5^2*a4^6*a1^6 - 8*a6^2*a5^4*a4^6*a1^6 - 8*a6^6*a5^4*a3^2*a1^6 - 8*a6^4*a5^6*a3^2*a1^6 - 8*a6^6*a4^4*a3^2*a1^6 - 8*a5^6*a4^4*a3^2*a1^6 - 8*a6^4*a4^6*a3^2*a1^6 - 8*a5^4*a4^6*a3^2*a1^6 - 8*a6^6*a5^2*a3^4*a1^6 - 8*a6^2*a5^6*a3^4*a1^6 - 8*a6^6*a4^2*a3^4*a1^6 - 8*a5^6*a4^2*a3^4*a1^6 - 8*a6^2*a4^6*a3^4*a1^6 - 8*a5^2*a4^6*a3^4*a1^6 - 8*a6^4*a5^2*a3^6*a1^6 - 8*a6^2*a5^4*a3^6*a1^6 - 8*a6^4*a4^2*a3^6*a1^6 - 8*a5^4*a4^2*a3^6*a1^6 - 8*a6^2*a4^4*a3^6*a1^6 - 8*a5^2*a4^4*a3^6*a1^6 - 8*a6^6*a5^4*a2^2*a1^6 - 8*a6^4*a5^6*a2^2*a1^6 - 8*a6^6*a4^4*a2^2*a1^6 - 8*a5^6*a4^4*a2^2*a1^6 - 8*a6^4*a4^6*a2^2*a1^6 - 8*a5^4*a4^6*a2^2*a1^6 - 8*a6^6*a3^4*a2^2*a1^6 - 8*a5^6*a3^4*a2^2*a1^6 - 8*a4^6*a3^4*a2^2*a1^6 - 8*a6^4*a3^6*a2^2*a1^6 - 8*a5^4*a3^6*a2^2*a1^6 - 8*a4^4*a3^6*a2^2*a1^6 - 8*a6^6*a5^2*a2^4*a1^6 - 8*a6^2*a5^6*a2^4*a1^6 - 8*a6^6*a4^2*a2^4*a1^6 - 8*a5^6*a4^2*a2^4*a1^6 - 8*a6^2*a4^6*a2^4*a1^6 - 8*a5^2*a4^6*a2^4*a1^6 - 8*a6^6*a3^2*a2^4*a1^6 - 8*a5^6*a3^2*a2^4*a1^6 - 8*a4^6*a3^2*a2^4*a1^6 - 8*a6^2*a3^6*a2^4*a1^6 - 8*a5^2*a3^6*a2^4*a1^6 - 8*a4^2*a3^6*a2^4*a1^6 - 8*a6^4*a5^2*a2^6*a1^6 - 8*a6^2*a5^4*a2^6*a1^6 - 8*a6^4*a4^2*a2^6*a1^6 - 8*a5^4*a4^2*a2^6*a1^6 - 8*a6^2*a4^4*a2^6*a1^6 - 8*a5^2*a4^4*a2^6*a1^6 - 8*a6^4*a3^2*a2^6*a1^6 - 8*a5^4*a3^2*a2^6*a1^6 - 8*a4^4*a3^2*a2^6*a1^6 - 8*a6^2*a3^4*a2^6*a1^6 - 8*a5^2*a3^4*a2^6*a1^6 - 8*a4^2*a3^4*a2^6*a1^6




#########################################
# Calculation of the Groebner fan of Q4 #
#########################################

# We use AltQ to compute the Grobner fan of Q4:

# Iq = ideal(AltQ)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanAltQ4.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFq4Fan_as_RationalPolyhedra.sobj")
# newGF=load("GFq4Fan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanAltQ4.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 32, 180, 420, 450, 180]

# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, 1, 1, 1, 1, 1], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 5, -1], [-1, -1, -1, 1, 1, 1], [-1, -1, -1, 5, -1, -1], [-1, -1, 1, -1, 1, 1], [-1, -1, 1, 1, -1, 1], [-1, -1, 1, 1, 1, -1], [-1, -1, 5, -1, -1, -1], [-1, 1, -1, -1, 1, 1], [-1, 1, -1, 1, -1, 1], [-1, 1, -1, 1, 1, -1], [-1, 1, 1, -1, -1, 1], [-1, 1, 1, -1, 1, -1], [-1, 1, 1, 1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, -1, -1, -1, 1, 1], [1, -1, -1, 1, -1, 1], [1, -1, -1, 1, 1, -1], [1, -1, 1, -1, -1, 1], [1, -1, 1, -1, 1, -1], [1, -1, 1, 1, -1, -1], [1, 1, -5, 1, 1, 1], [1, 1, -1, -1, -1, 1], [1, 1, -1, -1, 1, -1], [1, 1, -1, 1, -1, -1], [1, 1, 1, -5, 1, 1], [1, 1, 1, -1, -1, -1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, 1, -5], [5, -1, -1, -1, -1, -1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 32 rays:
MaximalConesQAlt = GFqFan.maximal_cones().values()[0]
# print MaximalConesQAlt
# [[0, 1, 2, 3, 16], [0, 1, 3, 4, 16], [0, 2, 3, 4, 16], [0, 1, 2, 5, 16], [0, 1, 4, 6, 16], [0, 2, 4, 7, 16], [0, 1, 5, 8, 16], [0, 2, 5, 8, 16], [0, 1, 6, 8, 16], [0, 2, 7, 8, 16], [0, 4, 6, 8, 16], [0, 4, 7, 8, 16], [0, 1, 2, 3, 23], [0, 1, 3, 4, 23], [0, 2, 3, 4, 23], [0, 1, 2, 5, 27], [0, 1, 4, 6, 29], [0, 2, 4, 7, 30], [0, 1, 5, 8, 27], [0, 2, 5, 8, 27], [0, 1, 6, 8, 29], [0, 2, 7, 8, 30], [0, 4, 6, 8, 29], [0, 4, 7, 8, 30], [0, 1, 2, 9, 23], [0, 1, 4, 10, 23], [0, 2, 4, 11, 23], [0, 1, 2, 9, 27], [0, 1, 4, 10, 29], [0, 2, 4, 11, 30], [0, 1, 8, 12, 27], [0, 2, 8, 13, 27], [0, 1, 8, 12, 29], [0, 2, 8, 13, 30], [0, 4, 8, 14, 29], [0, 4, 8, 14, 30], [0, 1, 9, 15, 23], [0, 2, 9, 15, 23], [0, 1, 10, 15, 23], [0, 2, 11, 15, 23], [0, 4, 10, 15, 23], [0, 4, 11, 15, 23], [0, 1, 9, 15, 27], [0, 2, 9, 15, 27], [0, 1, 10, 15, 29], [0, 2, 11, 15, 30], [0, 4, 10, 15, 29], [0, 4, 11, 15, 30], [0, 1, 12, 15, 27], [0, 2, 13, 15, 27], [0, 1, 12, 15, 29], [0, 2, 13, 15, 30], [0, 4, 14, 15, 29], [0, 4, 14, 15, 30], [0, 8, 12, 15, 27], [0, 8, 13, 15, 27], [0, 8, 12, 15, 29], [0, 8, 13, 15, 30], [0, 8, 14, 15, 29], [0, 8, 14, 15, 30], [1, 2, 3, 16, 23], [1, 3, 4, 16, 23], [2, 3, 4, 16, 23], [1, 2, 5, 16, 27], [1, 4, 6, 16, 29], [2, 4, 7, 16, 30], [1, 5, 8, 16, 27], [2, 5, 8, 16, 27], [1, 6, 8, 16, 29], [2, 7, 8, 16, 30], [4, 6, 8, 16, 29], [4, 7, 8, 16, 30], [1, 2, 9, 23, 27], [1, 4, 10, 23, 29], [2, 4, 11, 23, 30], [1, 8, 12, 27, 29], [2, 8, 13, 27, 30], [4, 8, 14, 29, 30], [1, 9, 15, 23, 27], [2, 9, 15, 23, 27], [1, 10, 15, 23, 29], [2, 11, 15, 23, 30], [4, 10, 15, 23, 29], [4, 11, 15, 23, 30], [1, 12, 15, 27, 29], [2, 13, 15, 27, 30], [4, 14, 15, 29, 30], [8, 12, 15, 27, 29], [8, 13, 15, 27, 30], [8, 14, 15, 29, 30], [1, 2, 16, 17, 23], [1, 4, 16, 18, 23], [2, 4, 16, 19, 23], [1, 2, 16, 17, 27], [1, 4, 16, 18, 29], [2, 4, 16, 19, 30], [1, 8, 16, 20, 27], [2, 8, 16, 21, 27], [1, 8, 16, 20, 29], [2, 8, 16, 21, 30], [4, 8, 16, 22, 29], [4, 8, 16, 22, 30], [1, 2, 17, 23, 27], [1, 4, 18, 23, 29], [2, 4, 19, 23, 30], [1, 8, 20, 27, 29], [2, 8, 21, 27, 30], [4, 8, 22, 29, 30], [1, 15, 23, 24, 27], [2, 15, 23, 25, 27], [1, 15, 23, 24, 29], [2, 15, 23, 25, 30], [4, 15, 23, 26, 29], [4, 15, 23, 26, 30], [1, 15, 24, 27, 29], [2, 15, 25, 27, 30], [4, 15, 26, 29, 30], [8, 15, 27, 28, 29], [8, 15, 27, 28, 30], [8, 15, 28, 29, 30], [1, 16, 17, 23, 31], [2, 16, 17, 23, 31], [1, 16, 18, 23, 31], [2, 16, 19, 23, 31], [4, 16, 18, 23, 31], [4, 16, 19, 23, 31], [1, 16, 17, 27, 31], [2, 16, 17, 27, 31], [1, 16, 18, 29, 31], [2, 16, 19, 30, 31], [4, 16, 18, 29, 31], [4, 16, 19, 30, 31], [1, 16, 20, 27, 31], [2, 16, 21, 27, 31], [1, 16, 20, 29, 31], [2, 16, 21, 30, 31], [4, 16, 22, 29, 31], [4, 16, 22, 30, 31], [8, 16, 20, 27, 31], [8, 16, 21, 27, 31], [8, 16, 20, 29, 31], [8, 16, 21, 30, 31], [8, 16, 22, 29, 31], [8, 16, 22, 30, 31], [1, 17, 23, 27, 31], [2, 17, 23, 27, 31], [1, 18, 23, 29, 31], [2, 19, 23, 30, 31], [4, 18, 23, 29, 31], [4, 19, 23, 30, 31], [1, 20, 27, 29, 31], [2, 21, 27, 30, 31], [4, 22, 29, 30, 31], [8, 20, 27, 29, 31], [8, 21, 27, 30, 31], [8, 22, 29, 30, 31], [1, 23, 24, 27, 31], [2, 23, 25, 27, 31], [1, 23, 24, 29, 31], [2, 23, 25, 30, 31], [4, 23, 26, 29, 31], [4, 23, 26, 30, 31], [1, 24, 27, 29, 31], [2, 25, 27, 30, 31], [4, 26, 29, 30, 31], [8, 27, 28, 29, 31], [8, 27, 28, 30, 31], [8, 28, 29, 30, 31], [15, 23, 24, 27, 31], [15, 23, 25, 27, 31], [15, 23, 24, 29, 31], [15, 23, 25, 30, 31], [15, 23, 26, 29, 31], [15, 23, 26, 30, 31], [15, 24, 27, 29, 31], [15, 25, 27, 30, 31], [15, 26, 29, 30, 31], [15, 27, 28, 29, 31], [15, 27, 28, 30, 31], [15, 28, 29, 30, 31]]


# We record the maximal cones in the Grobner Fan of Q as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalCones = MaximalCones(GFqFan)

# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalCones.values()])
# {6}



###############################################
# Subdivisions induced on each non-Theta Cone #
###############################################

# We start by loading the cones:
load("allConesGenus2.sage")



############################################################
# Subdivision of Dumbbell induced by the Grobner fan of Q4 #
############################################################

# The following script computes the intersection of the Dumbbell cone with all maximal cells in the Grobner fan of Q4.

IntersectionsQDumbbellCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = DumbbellCone.intersection(polyCone)
    IntersectionsQDumbbellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQDumbbellCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQDumbbellCone.keys() if dim(IntersectionsQDumbbellCone[i])==6]

# print maxIntersections
# [179]


SubdivisionsOfDumbbellByQ = [IntersectionsQDumbbellCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfDumbbellByQ[i].rays()) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [5]

# print [dim(SubdivisionsOfDumbbellByQ[i]) for i in range(0,len(SubdivisionsOfDumbbellByQ))]
# [6]

# No subdivision is produced.





################################################################
# Subdivision of Figure Eight induced by the Grobner fan of Q4 #
################################################################

# The following script computes the intersection of the Figure Eight cone with all maximal cells in the Grobner fan of Q4.

IntersectionsQFigEightCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = FigEightCone.intersection(polyCone)
    IntersectionsQFigEightCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQFigEightCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQFigEightCone.keys() if dim(IntersectionsQFigEightCone[i])==5]

# print maxIntersections
# [176, 179]


SubdivisionsOfFigEightByQ = [IntersectionsQFigEightCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfFigEightByQ[i].rays()) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [4, 4]

# print [dim(SubdivisionsOfFigEightByQ[i]) for i in range(0,len(SubdivisionsOfFigEightByQ))]
# [5, 5]

# We check the two cells agree:

# SubdivisionsOfFigEightByQ[0] == SubdivisionsOfFigEightByQ[1]
# True

# No subdivision is produced.

###########################################################
# Subdivision of Type IV induced by the Grobner fan of Q4 #
###########################################################

# The following script computes the intersection of the Type IV cone with all maximal cells in the Grobner fan of Q4.

IntersectionsQTypeIVCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeIVCone.intersection(polyCone)
    IntersectionsQTypeIVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeIVCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeIVCone.keys() if dim(IntersectionsQTypeIVCone[i])==5]

# print maxIntersections
# [167, 179]

SubdivisionsOfTypeIVByQ = [IntersectionsQTypeIVCone[i] for i in maxIntersections]
			
# print [len(SubdivisionsOfTypeIVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [4, 4]

# print [dim(SubdivisionsOfTypeIVByQ[i]) for i in range(0,len(SubdivisionsOfTypeIVByQ))]
# [5, 5]

# We check that these intersections are the same. We conclude there is no subdivision.

# print [(i,j) for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections)) if SubdivisionsOfTypeIVByQ[i] == SubdivisionsOfTypeIVByQ[j]]
# [(0,1)]

# No subdivision is produced.


##########################################################
# Subdivision of Type V induced by the Grobner fan of Q4 #
##########################################################

# The following script computes the intersection of the Type V cone with all maximal cells in the Grobner fan of Q4.

IntersectionsQTypeVCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVCone.intersection(polyCone)
    IntersectionsQTypeVCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVCone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVCone.keys() if dim(IntersectionsQTypeVCone[i])==4]

# print maxIntersections
# [166, 167, 178, 179]

SubdivisionsOfTypeVByQ = [IntersectionsQTypeVCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [3, 3, 3, 3]

# print [dim(SubdivisionsOfTypeVByQ[i]) for i in range(0,len(SubdivisionsOfTypeVByQ))]
# [4, 4, 4, 4]

# We check that these intersections are the same. We conclude there is no subdivision.

# print [(i,j) for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections)) if SubdivisionsOfTypeVByQ[i] == SubdivisionsOfTypeVByQ[j]]
# [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)]

# No subdivision is produced.


###########################################################
# Subdivision of Type VI induced by the Grobner fan of Q4 #
###########################################################

# The following script computes the intersection of the Type VI cone with all maximal cells in the Grobner fan of Q4.

IntersectionsQTypeVICone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVICone.intersection(polyCone)
    IntersectionsQTypeVICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVICone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVICone.keys() if dim(IntersectionsQTypeVICone[i])==4]

# print maxIntersections
# [152, 155, 164, 167, 176, 179]



SubdivisionsOfTypeVIByQ = [IntersectionsQTypeVICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [3, 3, 3, 3, 3, 3]


# print [dim(SubdivisionsOfTypeVIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIByQ))]
# [4, 4, 4, 4, 4, 4]


# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIByQ[i] == SubdivisionsOfTypeVIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True


# No subdivision is produced.

############################################################
# Subdivision of Type VII induced by the Grobner fan of Q4 #
############################################################

# The following script computes the intersection of the Type VII cone with all maximal cells in the Grobner fan of Q4.

IntersectionsQTypeVIICone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = TypeVIICone.intersection(polyCone)
    IntersectionsQTypeVIICone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQTypeVIICone.values()])
# {1, 2, 3}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQTypeVIICone.keys() if dim(IntersectionsQTypeVIICone[i])==3]

# print maxIntersections
# [129, 131, 135, 137, 141, 143, 147, 149, 151, 152, 154, 155, 159, 161, 163, 164, 166, 167, 171, 173, 175, 176, 178, 179]


SubdivisionsOfTypeVIIByQ = [IntersectionsQTypeVIICone[i] for i in maxIntersections]

# print [len(SubdivisionsOfTypeVIIByQ[i].rays()) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2]


# print [dim(SubdivisionsOfTypeVIIByQ[i]) for i in range(0,len(SubdivisionsOfTypeVIIByQ))]
# [3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3]


# We check that these intersections are the same. We conclude there is no subdivision.

# all( [SubdivisionsOfTypeVIIByQ[i] == SubdivisionsOfTypeVIIByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision is produced.


#############################################################################
# CONCLUSION: No subdivisions are produced and we can use any sample point to compute initial forms. 
##############################################################################








######################################
# Subdivisions induced on Theta Cone #
######################################


##############
# Theta Cone #
##############

# Recall: the variables of SS are ordered a6,a5,x34,a3,a2,a1

# The following script constructs the Theta cone, with respect to the variables a6,a5,x34,a3,a2,a1:
# Its defining inequalities are:
# a6 - a5 >= 0
# a5 - a3 >= 0
# a3 - a2 >= 0
# a2 - a1 >= 0
# a3 - x34 >= 0

ThetaCone = Polyhedron(ieqs=[(0,1,-1,0,0,0,0),(0,0,1,0,-1,0,0), (0,0,0,0,1,-1,0),(0,0,0,0,0,1,-1), (0,0,0,-1,1,0,0)])

# ThetaCone.Hrepresentation()
# (An inequality (0, 0, -1, 1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 0, 0, 1, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# ThetaCone.rays()
# (A ray in the direction (0, -1, -1, -1, -1, -1),
#  A ray in the direction (0, 0, -1, -1, -1, -1),
#  A ray in the direction (0, 0, 0, 0, -1, -1),
#  A ray in the direction (0, 0, 0, 0, 0, -1),
#  A ray in the direction (0, 0, -1, 0, 0, 0))

# ThetaCone.lines()
# (A line in the direction (1, 1, 1, 1, 1, 1),)


# print dim(ThetaCone)
# 6


#########################################################
# Subdivision of Theta induced by the Grobner fan of Q4 #
#########################################################

# We load the Groebner fan and compute the dictionary of maximal cones. This fan was computed in "Qrefinementwithx34Noa4.sage"

GFqFan = load("GrobnerFanAltQ4x34.sobj")
PolyMaximalCones = MaximalCones(GFqFan)

# The following script computes the intersection of the Theta cone with all maximal cells in the Grobner fan of Q4.

IntersectionsQThetaCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = ThetaCone.intersection(polyCone)
    IntersectionsQThetaCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQThetaCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQThetaCone.keys() if dim(IntersectionsQThetaCone[i])==6]

# print maxIntersections
# [163, 164, 167]


SubdivisionsOfThetaByQ = [IntersectionsQThetaCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfThetaByQ[i].rays()) for i in range(0,len(SubdivisionsOfThetaByQ))]
# [5, 5, 5]

# print [dim(SubdivisionsOfThetaByQ[i]) for i in range(0,len(SubdivisionsOfThetaByQ))]
# [6, 6, 6]



# We check that these 3 intersections are distinct. We know there are no containments by construction since they are maximal dimension and the maximal cells of Q have disjoint relative interiors. Thus, there are precisely 3 cells in the subdivision of Theta induced by the Grobner fan of Q.

# SubdivisionsOfThetaByQ[0] == SubdivisionsOfThetaByQ[1]
# # False
# SubdivisionsOfThetaByQ[0] == SubdivisionsOfThetaByQ[2]
# # False
# SubdivisionsOfThetaByQ[1] == SubdivisionsOfThetaByQ[2]
# # False




########################################
# Subdivision pieces and sample points #
########################################

# We record the list of rays of each of the 3 cells of the Theta cone, the polyhedron they generate, and a point in the relative interior of each cone. The latter will allow us to compute the initial form of Q induced by the weight given by each of these points.

raysOfThetaGfan = {}
ThetaSubdividedGfan = {}
pointThetaGfan = {}

CellIndices = [0,1,2]
for i in CellIndices:
    raysOfThetaGfan[i] = [list(x) for x in SubdivisionsOfThetaByQ[i].rays()]
    ThetaSubdividedGfan[i] = Polyhedron(rays=raysOfThetaGfan[i])
    pointThetaGfan[i]= list(2*sum([vector(r) for r in raysOfThetaGfan[i]]))


# We record the Rays of the Subdivisions:

# for i in CellIndices:
#     print 'Cell ' + str(i)
#     for j in SubdivisionsOfThetaByQ[i].rays():
#     	print j
#     print SubdivisionsOfThetaByQ[i].lines()
#     print ''

# Cell 0 -- Theta 2
# A ray in the direction (0, 0, 0, 0, 0, -1)
# A ray in the direction (0, 0, -1, 0, 0, 0)
# A ray in the direction (0, 0, -2, -1, -2, -2)
# A ray in the direction (0, -1, -1, -1, -1, -1)
# A ray in the direction (0, 0, -1, -1, -1, -1)
# (A line in the direction (1, 1, 1, 1, 1, 1),)

# Cell 1 -- Theta 0
# A ray in the direction (0, 0, 0, 0, 0, -1)
# A ray in the direction (0, 0, 0, 0, -1, -1)
# A ray in the direction (0, 0, -2, -1, -2, -2)
# A ray in the direction (0, 0, -1, -1, -1, -1)
# A ray in the direction (0, -1, -1, -1, -1, -1)
# (A line in the direction (1, 1, 1, 1, 1, 1),)

# Cell 2 -- Theta 1
# A ray in the direction (0, -1, -1, -1, -1, -1)
# A ray in the direction (0, 0, 0, 0, 0, -1)
# A ray in the direction (0, 0, 0, 0, -1, -1)
# A ray in the direction (0, 0, -1, 0, 0, 0)
# A ray in the direction (0, 0, -2, -1, -2, -2)
# (A line in the direction (1, 1, 1, 1, 1, 1),)



# We record the H-representation of each piece: this gives us the inequalities satisfied by the three edges of the Theta graph.
ThetaCellPiecesHRep = {}
for i in CellIndices:
    ThetaCellPiecesHRep[i] =  SubdivisionsOfThetaByQ[i].Hrepresentation()    

# for i in CellIndices:
#     print 'Cell ' + str(i)
#     ThetaCellPiecesHRep[i]

# Cell 0 -- Theta 2
# (An inequality (0, 0, -1, 0, 1, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 0, 0, 1, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -2, 1, 0) x + 0 >= 0)
# Cell 1 -- Theta 0
# (An inequality (0, 0, -1, 1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 1, 0, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 1, -2, 0, 0) x + 0 >= 0)
# Cell 2 -- Theta 1
# (An inequality (0, -1, -1, 2, 0, 0) x + 0 >= 0,
#  An inequality (0, -1, 0, 2, -1, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0)


findingCones = {}
for i in CellIndices:
    testPoint = pointThetaGfan[i]
    findingCones[i]=[]
    for j in range(0,len(PolyMaximalCones.keys())):
    	# print str(j)
    	polyCone =PolyMaximalCones[j]
	if testPoint in polyCone:
	   findingCones[i].append(j)

# findingCones
# {0: [163], 1: [164], 2: [167]}


# As sample points to compute the initial forms, we take the sum of the rays on each piece.

pointThetaGfan = {i: sum([vector(raysOfThetaGfan[i][j]) for j in range(0, len(raysOfThetaGfan[i]))]) for i in CellIndices}


# We record the sample points:
# pointThetaGfan
# {0: (0, -1, -5, -3, -4, -5),
#  1: (0, -1, -4, -3, -5, -6),
#  2: (0, -1, -4, -2, -4, -5)}

# We take appropriate shifts by the all-ones vector to ensure that the entries of the points are positive.

shiftedPointThetaGfan = {}
for k in pointThetaGfan.keys():
    shiftedPointThetaGfan[k] = [pointThetaGfan[k][j]+6 for j in range(0,6)]

shiftedPointThetaGfan
# {0: [6, 5, 1, 3, 2, 1],
#  1: [6, 5, 2, 3, 1, 0],
#  2: [6, 5, 2, 4, 2, 1]}




###############################
# Computing the intersections #
###############################

Cell01 = SubdivisionsOfThetaByQ[0].intersection(SubdivisionsOfThetaByQ[1])
# print dim(Cell01)
# 5
# Cell01.Hrepresentation()    
# (An equation (0, 0, 1, 0, -1, 0) x + 0 == 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 1, 0, 0, -1) x + 0 >= 0,
#  An inequality (0, 0, -1, 1, 0, 0) x + 0 >= 0,
#  An inequality (0, 1, 1, -2, 0, 0) x + 0 >= 0)

Cell02 =  SubdivisionsOfThetaByQ[0].intersection(SubdivisionsOfThetaByQ[2])
# print dim(Cell02)
# 5
# Cell02.Hrepresentation()    
# (An equation (0, 1, 0, -2, 1, 0) x + 0 == 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, -1, -1, 2, 0, 0) x + 0 >= 0,
#  An inequality (0, -1, 0, 2, 0, -1) x + 0 >= 0,
#  An inequality (0, 1, 0, -1, 0, 0) x + 0 >= 0)

Cell12 =  SubdivisionsOfThetaByQ[1].intersection(SubdivisionsOfThetaByQ[2])
# print dim(Cell12)
# 5
# Cell12.Hrepresentation()    
# (An equation (0, 1, 1, -2, 0, 0) x + 0 == 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, 1, -1, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 0, 1, 0, -1, 0) x + 0 >= 0)

Cell012 =  Cell01.intersection(SubdivisionsOfThetaByQ[2])
print dim(Cell012)
4
Cell012.Hrepresentation()    
(An equation (0, 0, 1, 0, -1, 0) x + 0 == 0,
 An equation (0, 1, 1, -2, 0, 0) x + 0 == 0,
 An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0,
 An inequality (0, 0, 1, 0, 0, -1) x + 0 >= 0,
 An inequality (0, 1, -1, 0, 0, 0) x + 0 >= 0)


#####################################################
# Checking subdivision on the low dimensional cells #
#####################################################

# We check that the low dimensional cells Cell01 throught Cell012 don't get subdivided by the Grobner fan of QT4. This will allow us to pick any sample point to compute initial forms on these cells.

# We load the Groebner fan and compute the dictionary of maximal cones. This fan was computed in "Qrefinementwithx34Noa4.sage"

GFqFan = load("GrobnerFanAltQ4x34.sobj")
PolyMaximalCones = MaximalCones(GFqFan)


###########
# Cell 01 #
###########

# The following script computes the intersection of the Cell cone with all maximal cells in the Grobner fan of QT4.

CellCone = Cell01
IntersectionsQCellCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = CellCone.intersection(polyCone)
    IntersectionsQCellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQCellCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Cell Cone.
maxIntersections = [i for i in IntersectionsQCellCone.keys() if dim(IntersectionsQCellCone[i])==5]

# print maxIntersections
# [163, 164]


SubdivisionsOfCellByQ = [IntersectionsQCellCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfCellByQ[i].rays()) for i in range(0,len(SubdivisionsOfCellByQ))]
# [4, 4]

# print [dim(SubdivisionsOfCellByQ[i]) for i in range(0,len(SubdivisionsOfCellByQ))]
# [5, 5]

# all( [SubdivisionsOfCellByQ[i] == SubdivisionsOfCellByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision needed.



###########
# Cell 02 #
###########

# The following script computes the intersection of the Cell cone with all maximal cells in the Grobner fan of QT4.

CellCone = Cell02
IntersectionsQCellCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = CellCone.intersection(polyCone)
    IntersectionsQCellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQCellCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Cell Cone.
maxIntersections = [i for i in IntersectionsQCellCone.keys() if dim(IntersectionsQCellCone[i])==5]

# print maxIntersections
# [163, 167]


SubdivisionsOfCellByQ = [IntersectionsQCellCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfCellByQ[i].rays()) for i in range(0,len(SubdivisionsOfCellByQ))]
# [4, 4]

# print [dim(SubdivisionsOfCellByQ[i]) for i in range(0,len(SubdivisionsOfCellByQ))]
# [5, 5]

# all( [SubdivisionsOfCellByQ[i] == SubdivisionsOfCellByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision needed.


###########
# Cell 12 #
###########

# The following script computes the intersection of the Cell cone with all maximal cells in the Grobner fan of QT4.

CellCone = Cell12
IntersectionsQCellCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = CellCone.intersection(polyCone)
    IntersectionsQCellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQCellCone.values()])
# {1, 2, 3, 4, 5}


# We record those intersection of maximal dimension, i.e. the dimension of the Cell Cone.
maxIntersections = [i for i in IntersectionsQCellCone.keys() if dim(IntersectionsQCellCone[i])==5]

# print maxIntersections
# [164, 167]


SubdivisionsOfCellByQ = [IntersectionsQCellCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfCellByQ[i].rays()) for i in range(0,len(SubdivisionsOfCellByQ))]
# [4, 4]

# print [dim(SubdivisionsOfCellByQ[i]) for i in range(0,len(SubdivisionsOfCellByQ))]
# [5, 5]

# all( [SubdivisionsOfCellByQ[i] == SubdivisionsOfCellByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision needed.


############
# Cell 012 #
############

# The following script computes the intersection of the Cell cone with all maximal cells in the Grobner fan of QT4.

CellCone = Cell012
IntersectionsQCellCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = CellCone.intersection(polyCone)
    IntersectionsQCellCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQCellCone.values()])
# {1, 2, 3, 4}


# We record those intersection of maximal dimension, i.e. the dimension of the Cell Cone.
maxIntersections = [i for i in IntersectionsQCellCone.keys() if dim(IntersectionsQCellCone[i])==4]

# print maxIntersections
# [163, 164, 167]


SubdivisionsOfCellByQ = [IntersectionsQCellCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfCellByQ[i].rays()) for i in range(0,len(SubdivisionsOfCellByQ))]
# [3, 3, 3]

# print [dim(SubdivisionsOfCellByQ[i]) for i in range(0,len(SubdivisionsOfCellByQ))]
# [4, 4, 4]

# all( [SubdivisionsOfCellByQ[i] == SubdivisionsOfCellByQ[j] for i in range(0,len(maxIntersections)-1) for j in range(i+1,len(maxIntersections))])
# True

# No subdivision needed.



##################################################
# Computing sample points for the  intersections #
##################################################

subdivisionsOfTypeCone = Cell01
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointCell01 = makeNegativeAndPrimitive(samplePoint[0])
# print pointCell01
# [0, -1, -4, -3, -4, -5]


subdivisionsOfTypeCone = Cell02
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointCell02 = makeNegativeAndPrimitive(samplePoint[0])
# print pointCell02
# [0, -1, -4, -2, -3, -4]


subdivisionsOfTypeCone = Cell12
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointCell12 = makeNegativeAndPrimitive(samplePoint[0])
# print pointCell12
# [0, -1, -3, -2, -4, -5]

subdivisionsOfTypeCone = Cell012
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointCell012 = makeNegativeAndPrimitive(samplePoint[0])
# print pointCell012
# [0, -1, -3, -2, -3, -4]






==> anc/supplementaryMaterial/software/GrobnerConeComputationsjC1.sage <==
##################################
# Groebner cone computations jC1 #
##################################


# In order to certify the calculations in "ComputationOfJInvariantsTypeV.sage" does not depend on the chosen weight vector, we need to check the  TypeVCone is not subdivided by the Grobner complex of the numerator and denominator of the j-invariant corresponding to the left-most vertex. This script computes the Grobner Cones for each of the polynomials.

# Our calculations are valid when the residue field has characteristic 0.

# The necessary date (including the polynomials) is obtained by loading the following file:

As = [var("a5"),var("a4"),var("a3"), var("a2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

load("jC1OutputNumAndDenom.sage")

# We turn both expressions into polynomials

jC1Num = R(jC1Num)
jC1Denom = R(jC1Denom)

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#################################
# Calculations of Grobner cones #
#################################

##########
# jC1Num #
##########

# gfjC1Num = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(jC1Num,R))
# We save it:
# save(gfjC1Num, "gFjC1/GroebnerFanjC1Num.sobj")

gfjC1Num = load("gFjC1/GroebnerFanjC1Num.sobj")

# We record the f-vector:
# print gfjC1Num.f_vector()
# [1, 4, 6, 4]

# We confirm the dimension of the fan is the expected one:
# print gfjC1Num.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = gfjC1Num.rays()
# print RaysGFqfan
# [[-1, -1, -1, 3], [-1, -1, 3, -1], [-1, 3, -1, -1], [3, -1, -1, -1]]

# print gfjC1Num.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesjC1Num = gfjC1Num.maximal_cones().values()[0]
# print MaximalConesjC1Num
# [[0, 1, 2], [0, 1, 3], [0, 2, 3], [1, 2, 3]]

# We record the maximal cones in the Grobner Fan of jC1 as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfjC1NumDict = MaximalCones(gfjC1Num)
# save(PolyMaximalConesgfjC1NumDict, "gFjC1/PolyMaximalConesgfjC1NumDict.sobj")

# set([dim(x) for x in PolyMaximalConesgfjC1NumDict.values()])
# {4}


############
# jC1Denom #
############

# gfjC1Denom = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(jC1Denom,R))
# We save it:
# save(gfjC1Denom, "gFjC1/GroebnerFanjC1Denom.sobj")

gfjC1Denom = load("gFjC1/GroebnerFanjC1Denom.sobj")

# We record the f-vector:
# print gfjC1Denom.f_vector()
# [1, 8, 18, 12]

# We confirm the dimension of the fan is the expected one:
# print gfjC1Denom.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = gfjC1Denom.rays()
# print RaysGFqfan
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 3, -1], [-1, 3, -1, -1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfjC1Denom.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesjC1Denom = gfjC1Denom.maximal_cones().values()[0]
# print MaximalConesjC1Denom
# [[0, 1, 2], [0, 1, 3], [0, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 6], [1, 4, 7], [2, 4, 7], [1, 5, 7], [2, 6, 7], [3, 5, 7], [3, 6, 7]]

# We record the maximal cones in the Grobner Fan of jC1 as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfjC1DenomDict = MaximalCones(gfjC1Denom)
# save(PolyMaximalConesgfjC1DenomDict, "gFjC1/PolyMaximalConesgfjC1DenomDict.sobj")

# set([dim(x) for x in PolyMaximalConesgfjC1DenomDict.values()])
# {4}



==> anc/supplementaryMaterial/software/GrobnerConeComputationsjC2.sage <==
##################################
# Groebner cone computations jC2 #
##################################

# In order to certify the calculations in "ComputationOfJInvariantsTypeIV.sage" and "ComputationOfJInvariantsTypeV.sage" do not depend on the chosen weight vector, we need to check the TypeIVCone and TypeVCone are not subdivided by the Grobner complex of the numerator and denominator of the j-invariant corresponding to the right-most vertex. This script computes the Grobner Cones for each of the polynomials.


# Our calculations are valid when the residue field has characteristic 0.

# The necessary date (including the polynomials) is obtained by loading the following file:

As = [var("a5"),var("a4"),var("a3"), var("a2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

load("jC2OutputNumAndDenom.sage")

# We turn both expressions into polynomials

jC2Num = R(jC2Num)
jC2Denom = R(jC2Denom)

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")


#################################
# Calculations of Grobner cones #
#################################

##########
# jC2Num #
##########

# gfjC2Num = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(jC2Num,R))
# We save it:
# save(gfjC2Num, "gFjC2/GroebnerFanjC2Num.sobj")

gfjC2Num = load("gFjC2/GroebnerFanjC2Num.sobj")

# We record the f-vector:
# print gfjC2Num.f_vector()
# [1, 4, 6, 4]

# We confirm the dimension of the fan is the expected one:
# print gfjC2Num.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = gfjC2Num.rays()
# print RaysGFqfan
# [[-3, 1, 1, 1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3]]

# print gfjC2Num.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesjC2Num = gfjC2Num.maximal_cones().values()[0]
# print MaximalConesjC2Num
# [[0, 1, 2], [0, 1, 3], [0, 2, 3], [1, 2, 3]]

# We record the maximal cones in the Grobner Fan of jC2 as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfjC2NumDict = MaximalCones(gfjC2Num)
# save(PolyMaximalConesgfjC2NumDict, "gFjC2/PolyMaximalConesgfjC2NumDict.sobj")

# set([dim(x) for x in PolyMaximalConesgfjC2NumDict.values()])
# {4}


############
# jC2Denom #
############

# gfjC2Denom = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(jC2Denom,R))
# We save it:
# save(gfjC2Denom, "gFjC2/GroebnerFanjC2Denom.sobj")

gfjC2Denom = load("gFjC2/GroebnerFanjC2Denom.sobj")

# We record the f-vector:
# print gfjC2Denom.f_vector()
# [1, 8, 18, 12]

# We confirm the dimension of the fan is the expected one:
# print gfjC2Denom.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = gfjC2Denom.rays()
# print RaysGFqfan
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 3, -1], [-1, 3, -1, -1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3], [3, -1, -1, -1]]

# print gfjC2Denom.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesjC2Denom = gfjC2Denom.maximal_cones().values()[0]
# print MaximalConesjC2Denom
# [[0, 1, 4], [0, 2, 4], [0, 1, 5], [0, 2, 6], [0, 3, 5], [0, 3, 6], [1, 4, 5], [2, 4, 6], [3, 5, 6], [4, 5, 7], [4, 6, 7], [5, 6, 7]]

# We record the maximal cones in the Grobner Fan of jC2 as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfjC2DenomDict = MaximalCones(gfjC2Denom)
# save(PolyMaximalConesgfjC2DenomDict, "gFjC2/PolyMaximalConesgfjC2DenomDict.sobj")

# set([dim(x) for x in PolyMaximalConesgfjC2DenomDict.values()])
# {4}



==> anc/supplementaryMaterial/software/GrobnerConeComputationsxyz.sage <==
#####################################################
# Groebner cone computations ideal in xyz-variables #
#####################################################

# In order to find all possible combinatorial types of resulting modified 3D-tropical curves with Theta graphs as minimal skeletons, we must compute the Groebner fans of the defining ideal, and project the result to the space of branch points. Afterwards, we intersect the fan with the TypeIICone, check for subdivisions (in "ComputingSubdivisionsCoefficientsxz.sage"), and compute the leading terms for each piece in the subdivision, checking for liftings to the xyz-plane to determine the combinatorics. Rather than projecting, we can take the intersection with the Theta cone x R^3.

# This script computes the Grobner Cones for each of the polynomials.

# Our calculations are valid when the residue field has characteristic 0.

# The necessary date (including the polynomials) is obtained by loading the following file:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

As = [var("b5"),var("b4"),var("b34"), var("b2")]
R = PolynomialRing(QQ,As)
K = FractionField(R); 

# oldAs = [var("b5"),var("b4"),var("b3"),var("b34"), var("b2")]
# oldR = PolynomialRing(QQ,oldAs)
# oldK = FractionField(oldR); 
     
S = PolynomialRing(R,[var("x"), var("y"), var("z")])
newAxyz = As +  [var("x"), var("y"), var("z")] 
Rxyz = PolynomialRing(QQ,newAxyz)

# We build f and g using the substitution b3 = b3+b4

f=y^2-x*(x-b2^2)*(x-(b34+b4)^2)*(x-b4^2)*(x+b5^2)
# f
# -x^5+(b2^2+b3^2+b4^2-b5^2)*x^4+(-b2^2*b3^2-b2^2*b4^2+b2^2*b5^2-b3^2*b4^2+b3^2*b5^2+b4^2*b5^2)*x^3+(b2^2*b3^2*b4^2-b2^2*b3^2*b5^2-b2^2*b4^2*b5^2-b3^2*b4^2*b5^2)*x^2+y^2+(b2^2*b3^2*b4^2*b5^2)*x

g = z-y+(b34+b4)*b4*b5*x-b5*x^2

Iq = Rxyz.ideal([f,g])


#################################
# Calculations of Grobner cones #
#################################



#######
# Mx4 #
#######

gfm = Iq.groebner_fan()
GFqFan = gfm.polyhedralfan()

# We save it:
save(GFqFan,"GrobnerFanIdealxyz.sobj")

gfm = load("Coefficientsxz/GroebnerFanMx4.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 3, 3]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[0, -2, 1, 1], [0, 1, -2, 1], [0, 1, 1, -2]]

# print gfm.lineality_dim()
# 2

# f = fromPolynomialsToExtremalMonomials(Mx4,R)
# ideal(f).groebner_fan().homogeneity_space()
# '_application PolyhedralCone\n_version 2.2\n_type PolyhedralCone\n\nAMBIENT_DIM\n4\n\nDIM\n2\n\nIMPLIED_EQUATIONS\n0 1 0 -1\n0 0 1 -1\n\nLINEALITY_DIM\n2\n\nLINEALITY_SPACE\n1 0 0 0\n0 1 1 1\n\nFACETS\n\nRELATIVE_INTERIOR_POINT\n0 0 0 0\n'

gfmLines = [[1, 0, 0, 0],[0, 1, 1, 1]]

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1], [0, 2], [1, 2]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalConesLines(gfm,gfmLines)
# save(PolyMaximalConesgfmDict, "Coefficientsxz/PolyMaximalConesgfMx4Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


#######
# Mx3 #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(Mx3,R))

# We save it:
# save(gfm, "Coefficientsxz/GroebnerFanMx3.sobj")

gfm = load("Coefficientsxz/GroebnerFanMx3.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 7, 11, 6]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 3, -1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3], [5, 1, -3, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 2, 3], [0, 1, 4], [0, 2, 5], [0, 4, 5, 6], [1, 3, 4, 6], [2, 3, 5, 6]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsxz/PolyMaximalConesgfMx3Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


#######
# Mx2 #
#######

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(Mx2,R))

# We save it:
# save(gfm, "Coefficientsxz/GroebnerFanMx2.sobj")

gfm = load("Coefficientsxz/GroebnerFanMx2.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 4, 4]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-2, 1, 1, 0], [-1, -1, 2, 0], [1, 1, -2, 0], [2, -1, -1, 0]]

# print gfm.lineality_dim()
# 2

# f = fromPolynomialsToExtremalMonomials(Mx2,R)
# ideal(f).groebner_fan().homogeneity_space()
# '_application PolyhedralCone\n_version 2.2\n_type PolyhedralCone\n\nAMBIENT_DIM\n4\n\nDIM\n2\n\nIMPLIED_EQUATIONS\n1 0 -1 0\n0 1 -1 0\n\nLINEALITY_DIM\n2\n\nLINEALITY_SPACE\n1 1 1 0\n0 0 0 1\n\nFACETS\n\nRELATIVE_INTERIOR_POINT\n0 0 0 0\n'

gfmLines = [[1, 0, 0, 0],[0, 1, 1, 1]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1], [0, 2], [1, 3], [2, 3]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalConesLines(gfm,gfmLines)
# save(PolyMaximalConesgfmDict, "Coefficientsxz/PolyMaximalConesgfMx2Dict.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}


#####################
# Common refinement #
#####################

# gfm = GrobnerFanComputations(fromPolynomialsToExtremalMonomials(allM,R))

# We save it:
# save(gfm, "Coefficientsxz/GroebnerFansCommonRefinementMxz.sobj")

gfm = load("Coefficientsxz/GroebnerFansCommonRefinementMxz.sobj")

# We record the f-vector:
# print gfm.f_vector()
# [1, 9, 20, 13]

# We confirm the dimension of the fan is the expected one:
# print gfm.dim()
# 4

# We record the coordinates of the rays of the Grobner fan:
RaysGFm = gfm.rays()
# print RaysGFm
# [[-3, 1, 1, 1], [-1, -1, -1, 3], [-1, -1, 1, 1], [-1, -1, 3, -1], [1, -3, 1, 1], [1, 1, -3, 1], [1, 1, 1, -3], [3, -1, -1, -1], [5, 1, -3, -3]]

# print gfm.lineality_dim()
# 1

# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesgfm = gfm.maximal_cones().values()[0]
# print MaximalConesgfm
# [[0, 1, 2], [0, 2, 3], [0, 1, 5], [0, 3, 6], [1, 2, 4], [2, 3, 4], [0, 5, 6], [1, 4, 7], [1, 5, 7], [3, 4, 6, 7], [5, 6, 8], [5, 7, 8], [6, 7, 8]]

# We record the maximal cones in the Groebner Fan as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalConesgfmDict = MaximalCones(gfm)
# save(PolyMaximalConesgfmDict, "Coefficientsxz/PolyMaximalConesgfCommonRefinementDictMxz.sobj")

# set([dim(x) for x in PolyMaximalConesgfmDict.values()])
# {4}




==> anc/supplementaryMaterial/software/IgusaInvariantsWithInfinityAsBranchPoint.sage <==
#############################################################
# Igusa Invariants with 0, 1, and Infinity as Branch Points #
#############################################################

# The following script shows how the polynomialas A, B, C and D change after setting three of the coordinates to be 0, 1 and Infinity.

# We load the functions for computing leading terms and Grobner fans and refinements:
# load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

#################################################
# Building blocks for Igusa Invariants Dumbbell #
#################################################

# We use the inverse of the map 
# finverse = ((z-a6)/(z-a1))*((a2-a1)/(a2-a6))

S = QQ['a6','a5','a4','a3', 'a2', 'a1']
a6,a5,a4,a3,a2,a1 = S.gens()


# 1) xij = difference of root i  and rootj

x12=a1-a2
x13=a1-a3
x14=a1-a4
x15=a1-a5
x23=a2-a3
x24=a2-a4
x25=a2-a5
x34=a4-a3 # to agree with our convention for the theta graph
x35=a3-a5
x45=a4-a5
x16= -1
x26= -1
x36= -1
x46= -1
x56= -1

# 2) yij = xij^2
y12=x12^2
y13=x13^2
y14=x14^2
y15=x15^2
y23=x23^2
y24=x24^2
y25=x25^2
y34=x34^2
y35=x35^2
y45=x45^2
y16=x16^2
y26=x26^2
y36=x36^2
y46=x46^2
y56=x56^2

#############################
#Absolute Igusa Invariants: #
#############################

# We record the relevant absolute Igusa invariants.


newA = y12*y34*y56 + y12*y35*y46 + y12*y36*y45 + y13*y24*y56 + y13*y25*y46 + y13*y26*y45 +  y14*y23*y56 + y14*y25*y36 +  y14*y26*y35 +  y15*y23*y46 +  y15*y24*y36 +  y15*y26*y34 + y16*y23*y45 + y16*y24*y35 +      y16*y25*y34

newA01Inf = newA.subs(a1=0).subs(a2=1)
# newA01Inf.factor()
# (2) * (3*a5^2*a4^2 - 2*a5^2*a4*a3 - 2*a5*a4^2*a3 + 3*a5^2*a3^2 - 2*a5*a4*a3^2 + 3*a4^2*a3^2 - 2*a5^2*a4 - 2*a5*a4^2 - 2*a5^2*a3 + 6*a5*a4*a3 - 2*a4^2*a3 - 2*a5*a3^2 - 2*a4*a3^2 + 3*a5^2 - 2*a5*a4 + 3*a4^2 - 2*a5*a3 - 2*a4*a3 + 3*a3^2)

# print len(newA01Inf.monomials())
# 19

newB = y12*y23*y13*y45*y56*y46 + y12*y24*y14*y35*y56*y36  + y12*y25*y15*y34*y46*y36  + y12*y26*y16*y34*y45*y35 + y13*y34*y14*y25*y56*y26 + y13*y35*y15*y24*y46*y26 + y13*y36*y16*y24*y45*y25 + y14*y45*y15*y23*y36*y26 + y14*y46*y16*y23*y35*y25 + y15*y56*y16*y23*y34*y24

newB01Inf = newB.subs(a1=0).subs(a2=1)
# newB01Inf.factor()
# (4) * (a5^4*a4^2*a3^2 - a5^3*a4^3*a3^2 + a5^2*a4^4*a3^2 - a5^3*a4^2*a3^3 - a5^2*a4^3*a3^3 + a5^2*a4^2*a3^4 - a5^4*a4^2*a3 + a5^3*a4^3*a3 - a5^2*a4^4*a3 - a5^4*a4*a3^2 + a5^3*a4^2*a3^2 + a5^2*a4^3*a3^2 - a5*a4^4*a3^2 + a5^3*a4*a3^3 + a5^2*a4^2*a3^3 + a5*a4^3*a3^3 - a5^2*a4*a3^4 - a5*a4^2*a3^4 + a5^4*a4^2 - a5^3*a4^3 + a5^2*a4^4 - a5^4*a4*a3 + a5^3*a4^2*a3 + a5^2*a4^3*a3 - a5*a4^4*a3 + a5^4*a3^2 + a5^3*a4*a3^2 - 6*a5^2*a4^2*a3^2 + a5*a4^3*a3^2 + a4^4*a3^2 - a5^3*a3^3 + a5^2*a4*a3^3 + a5*a4^2*a3^3 - a4^3*a3^3 + a5^2*a3^4 - a5*a4*a3^4 + a4^2*a3^4 - a5^3*a4^2 - a5^2*a4^3 + a5^3*a4*a3 + a5^2*a4^2*a3 + a5*a4^3*a3 - a5^3*a3^2 + a5^2*a4*a3^2 + a5*a4^2*a3^2 - a4^3*a3^2 - a5^2*a3^3 + a5*a4*a3^3 - a4^2*a3^3 + a5^2*a4^2 - a5^2*a4*a3 - a5*a4^2*a3 + a5^2*a3^2 - a5*a4*a3^2 + a4^2*a3^2)

# print len(newB01Inf.monomials())
# 55

newC = y12*y23*y13*y45*y56*y46*( y14*(y25*y36 + y26*y35) + y15*(y24*y36 + y26*y34) + y16*(y25*y34+y24*y35)) +  y12*y24*y14*y35*y56*y36*( y13*(y25*y46 + y26*y45) + y15*(y23*y46 + y26*y34) + y16*(y25*y34+y23*y45))   + y12*y25*y15*y34*y46*y36*( y13*(y24*y56 + y26*y45) + y14*(y23*y56 + y26*y35) + y16*(y23*y45+y24*y35))  + y12*y26*y16*y34*y45*y35* ( y13*(y24*y56 + y25*y46) + y14*(y23*y56 + y25*y36) + y15*(y23*y46+y24*y36))   + y13*y34*y14*y25*y56*y26*( y12*(y35*y46 + y36*y45) + y15*(y23*y46 + y36*y24) + y16*(y23*y45+y24*y35))  + y13*y35*y15*y24*y46*y26*( y12*(y34*y56 + y36*y45) + y14*(y23*y56 + y25*y36) + y16*(y23*y45+y25*y34))  + y13*y36*y16*y24*y45*y25*( y12*(y34*y56 + y35*y46) + y14*(y23*y56 + y26*y35) + y15*(y23*y46+y26*y34))   + y14*y45*y15*y23*y36*y26*( y12*(y34*y56 + y35*y46) + y13*(y24*y56 + y25*y46) +   y16*(y24*y35+y25*y34)) +  y14*y46*y16*y23*y35*y25*( y12*(y34*y56 + y36*y45) + y13*(y24*y56 + y26*y45) + y15*(y24*y36+y26*y34))  + y15*y56*y16*y23*y34*y24*( y12*(y35*y46 + y36*y45) + y13*(y25*y46 + y26*y45) + y14*(y25*y36+y26*y35))

newC01Inf = newC.subs(a1=0).subs(a2=1)
# newC01Inf.factor()
(2) * (4*a5^6*a4^4*a3^2 - 4*a5^5*a4^5*a3^2 + 4*a5^4*a4^6*a3^2 - 4*a5^6*a4^3*a3^3 - 2*a5^5*a4^4*a3^3 - 2*a5^4*a4^5*a3^3 - 4*a5^3*a4^6*a3^3 + 4*a5^6*a4^2*a3^4 - 2*a5^5*a4^3*a3^4 + 12*a5^4*a4^4*a3^4 - 2*a5^3*a4^5*a3^4 + 4*a5^2*a4^6*a3^4 - 4*a5^5*a4^2*a3^5 - 2*a5^4*a4^3*a3^5 - 2*a5^3*a4^4*a3^5 - 4*a5^2*a4^5*a3^5 + 4*a5^4*a4^2*a3^6 - 4*a5^3*a4^3*a3^6 + 4*a5^2*a4^4*a3^6 - 4*a5^6*a4^4*a3 + 4*a5^5*a4^5*a3 - 4*a5^4*a4^6*a3 - 2*a5^6*a4^3*a3^2 + a5^5*a4^4*a3^2 + a5^4*a4^5*a3^2 - 2*a5^3*a4^6*a3^2 - 2*a5^6*a4^2*a3^3 + 20*a5^5*a4^3*a3^3 - 14*a5^4*a4^4*a3^3 + 20*a5^3*a4^5*a3^3 - 2*a5^2*a4^6*a3^3 - 4*a5^6*a4*a3^4 + a5^5*a4^2*a3^4 - 14*a5^4*a4^3*a3^4 - 14*a5^3*a4^4*a3^4 + a5^2*a4^5*a3^4 - 4*a5*a4^6*a3^4 + 4*a5^5*a4*a3^5 + a5^4*a4^2*a3^5 + 20*a5^3*a4^3*a3^5 + a5^2*a4^4*a3^5 + 4*a5*a4^5*a3^5 - 4*a5^4*a4*a3^6 - 2*a5^3*a4^2*a3^6 - 2*a5^2*a4^3*a3^6 - 4*a5*a4^4*a3^6 + 4*a5^6*a4^4 - 4*a5^5*a4^5 + 4*a5^4*a4^6 - 2*a5^6*a4^3*a3 + a5^5*a4^4*a3 + a5^4*a4^5*a3 - 2*a5^3*a4^6*a3 + 12*a5^6*a4^2*a3^2 - 14*a5^5*a4^3*a3^2 + 16*a5^4*a4^4*a3^2 - 14*a5^3*a4^5*a3^2 + 12*a5^2*a4^6*a3^2 - 2*a5^6*a4*a3^3 - 14*a5^5*a4^2*a3^3 - 2*a5^4*a4^3*a3^3 - 2*a5^3*a4^4*a3^3 - 14*a5^2*a4^5*a3^3 - 2*a5*a4^6*a3^3 + 4*a5^6*a3^4 + a5^5*a4*a3^4 + 16*a5^4*a4^2*a3^4 - 2*a5^3*a4^3*a3^4 + 16*a5^2*a4^4*a3^4 + a5*a4^5*a3^4 + 4*a4^6*a3^4 - 4*a5^5*a3^5 + a5^4*a4*a3^5 - 14*a5^3*a4^2*a3^5 - 14*a5^2*a4^3*a3^5 + a5*a4^4*a3^5 - 4*a4^5*a3^5 + 4*a5^4*a3^6 - 2*a5^3*a4*a3^6 + 12*a5^2*a4^2*a3^6 - 2*a5*a4^3*a3^6 + 4*a4^4*a3^6 - 4*a5^6*a4^3 - 2*a5^5*a4^4 - 2*a5^4*a4^5 - 4*a5^3*a4^6 - 2*a5^6*a4^2*a3 + 20*a5^5*a4^3*a3 - 14*a5^4*a4^4*a3 + 20*a5^3*a4^5*a3 - 2*a5^2*a4^6*a3 - 2*a5^6*a4*a3^2 - 14*a5^5*a4^2*a3^2 - 2*a5^4*a4^3*a3^2 - 2*a5^3*a4^4*a3^2 - 14*a5^2*a4^5*a3^2 - 2*a5*a4^6*a3^2 - 4*a5^6*a3^3 + 20*a5^5*a4*a3^3 - 2*a5^4*a4^2*a3^3 + 24*a5^3*a4^3*a3^3 - 2*a5^2*a4^4*a3^3 + 20*a5*a4^5*a3^3 - 4*a4^6*a3^3 - 2*a5^5*a3^4 - 14*a5^4*a4*a3^4 - 2*a5^3*a4^2*a3^4 - 2*a5^2*a4^3*a3^4 - 14*a5*a4^4*a3^4 - 2*a4^5*a3^4 - 2*a5^4*a3^5 + 20*a5^3*a4*a3^5 - 14*a5^2*a4^2*a3^5 + 20*a5*a4^3*a3^5 - 2*a4^4*a3^5 - 4*a5^3*a3^6 - 2*a5^2*a4*a3^6 - 2*a5*a4^2*a3^6 - 4*a4^3*a3^6 + 4*a5^6*a4^2 - 2*a5^5*a4^3 + 12*a5^4*a4^4 - 2*a5^3*a4^5 + 4*a5^2*a4^6 - 4*a5^6*a4*a3 + a5^5*a4^2*a3 - 14*a5^4*a4^3*a3 - 14*a5^3*a4^4*a3 + a5^2*a4^5*a3 - 4*a5*a4^6*a3 + 4*a5^6*a3^2 + a5^5*a4*a3^2 + 16*a5^4*a4^2*a3^2 - 2*a5^3*a4^3*a3^2 + 16*a5^2*a4^4*a3^2 + a5*a4^5*a3^2 + 4*a4^6*a3^2 - 2*a5^5*a3^3 - 14*a5^4*a4*a3^3 - 2*a5^3*a4^2*a3^3 - 2*a5^2*a4^3*a3^3 - 14*a5*a4^4*a3^3 - 2*a4^5*a3^3 + 12*a5^4*a3^4 - 14*a5^3*a4*a3^4 + 16*a5^2*a4^2*a3^4 - 14*a5*a4^3*a3^4 + 12*a4^4*a3^4 - 2*a5^3*a3^5 + a5^2*a4*a3^5 + a5*a4^2*a3^5 - 2*a4^3*a3^5 + 4*a5^2*a3^6 - 4*a5*a4*a3^6 + 4*a4^2*a3^6 - 4*a5^5*a4^2 - 2*a5^4*a4^3 - 2*a5^3*a4^4 - 4*a5^2*a4^5 + 4*a5^5*a4*a3 + a5^4*a4^2*a3 + 20*a5^3*a4^3*a3 + a5^2*a4^4*a3 + 4*a5*a4^5*a3 - 4*a5^5*a3^2 + a5^4*a4*a3^2 - 14*a5^3*a4^2*a3^2 - 14*a5^2*a4^3*a3^2 + a5*a4^4*a3^2 - 4*a4^5*a3^2 - 2*a5^4*a3^3 + 20*a5^3*a4*a3^3 - 14*a5^2*a4^2*a3^3 + 20*a5*a4^3*a3^3 - 2*a4^4*a3^3 - 2*a5^3*a3^4 + a5^2*a4*a3^4 + a5*a4^2*a3^4 - 2*a4^3*a3^4 - 4*a5^2*a3^5 + 4*a5*a4*a3^5 - 4*a4^2*a3^5 + 4*a5^4*a4^2 - 4*a5^3*a4^3 + 4*a5^2*a4^4 - 4*a5^4*a4*a3 - 2*a5^3*a4^2*a3 - 2*a5^2*a4^3*a3 - 4*a5*a4^4*a3 + 4*a5^4*a3^2 - 2*a5^3*a4*a3^2 + 12*a5^2*a4^2*a3^2 - 2*a5*a4^3*a3^2 + 4*a4^4*a3^2 - 4*a5^3*a3^3 - 2*a5^2*a4*a3^3 - 2*a5*a4^2*a3^3 - 4*a4^3*a3^3 + 4*a5^2*a3^4 - 4*a5*a4*a3^4 + 4*a4^2*a3^4)

len(newC01Inf.monomials())
# 201

newD = y12*y13*y14*y15*y16*y23*y24*y25*y26*y34*y35*y36*y45*y46*y56

newD01Inf = newD.subs(a1=0).subs(a2=1)
newD01Inf.factor()
a3^2 * (a3 - 1)^2 * (-a4 + a3)^2 * a4^2 * (a4 - 1)^2 * (-a5 + a3)^2 * (-a5 + a4)^2 * a5^2 * (a5 - 1)^2
len(newD01Inf.monomials())
# 201 


############################
# Change from ai to x(i-1) #
############################

F = QQ['a5','a4','a3']
R = QQ['x2', 'x1', 'x0']
f = F.hom([R('x2'),R('x1'),R('x0')],R);
# f
# Ring morphism:
#   From: Multivariate Polynomial Ring in a5, a4, a3 over Rational Field
#   To:   Multivariate Polynomial Ring in x2, x1, x0 over Rational Field
#   Defn: a5 |--> x2
#         a4 |--> x1
#         a3 |--> x0

newA01InfSym = f(F(newA01Inf))
newB01InfSym = f(F(newB01Inf))
newC01InfSym = f(F(newC01Inf))
newD01InfSym = f(F(newD01Inf))


# We record the output:
# newA01InfSym
# 6*x2^2*x1^2 - 4*x2^2*x1*x0 - 4*x2*x1^2*x0 + 6*x2^2*x0^2 - 4*x2*x1*x0^2 + 6*x1^2*x0^2 - 4*x2^2*x1 - 4*x2*x1^2 - 4*x2^2*x0 + 12*x2*x1*x0 - 4*x1^2*x0 - 4*x2*x0^2 - 4*x1*x0^2 + 6*x2^2 - 4*x2*x1 + 6*x1^2 - 4*x2*x0 - 4*x1*x0 + 6*x0^2
# newB01InfSym
# 4*x2^4*x1^2*x0^2 - 4*x2^3*x1^3*x0^2 + 4*x2^2*x1^4*x0^2 - 4*x2^3*x1^2*x0^3 - 4*x2^2*x1^3*x0^3 + 4*x2^2*x1^2*x0^4 - 4*x2^4*x1^2*x0 + 4*x2^3*x1^3*x0 - 4*x2^2*x1^4*x0 - 4*x2^4*x1*x0^2 + 4*x2^3*x1^2*x0^2 + 4*x2^2*x1^3*x0^2 - 4*x2*x1^4*x0^2 + 4*x2^3*x1*x0^3 + 4*x2^2*x1^2*x0^3 + 4*x2*x1^3*x0^3 - 4*x2^2*x1*x0^4 - 4*x2*x1^2*x0^4 + 4*x2^4*x1^2 - 4*x2^3*x1^3 + 4*x2^2*x1^4 - 4*x2^4*x1*x0 + 4*x2^3*x1^2*x0 + 4*x2^2*x1^3*x0 - 4*x2*x1^4*x0 + 4*x2^4*x0^2 + 4*x2^3*x1*x0^2 - 24*x2^2*x1^2*x0^2 + 4*x2*x1^3*x0^2 + 4*x1^4*x0^2 - 4*x2^3*x0^3 + 4*x2^2*x1*x0^3 + 4*x2*x1^2*x0^3 - 4*x1^3*x0^3 + 4*x2^2*x0^4 - 4*x2*x1*x0^4 + 4*x1^2*x0^4 - 4*x2^3*x1^2 - 4*x2^2*x1^3 + 4*x2^3*x1*x0 + 4*x2^2*x1^2*x0 + 4*x2*x1^3*x0 - 4*x2^3*x0^2 + 4*x2^2*x1*x0^2 + 4*x2*x1^2*x0^2 - 4*x1^3*x0^2 - 4*x2^2*x0^3 + 4*x2*x1*x0^3 - 4*x1^2*x0^3 + 4*x2^2*x1^2 - 4*x2^2*x1*x0 - 4*x2*x1^2*x0 + 4*x2^2*x0^2 - 4*x2*x1*x0^2 + 4*x1^2*x0^2
# newC01InfSym
# 8*x2^6*x1^4*x0^2 - 8*x2^5*x1^5*x0^2 + 8*x2^4*x1^6*x0^2 - 8*x2^6*x1^3*x0^3 - 4*x2^5*x1^4*x0^3 - 4*x2^4*x1^5*x0^3 - 8*x2^3*x1^6*x0^3 + 8*x2^6*x1^2*x0^4 - 4*x2^5*x1^3*x0^4 + 24*x2^4*x1^4*x0^4 - 4*x2^3*x1^5*x0^4 + 8*x2^2*x1^6*x0^4 - 8*x2^5*x1^2*x0^5 - 4*x2^4*x1^3*x0^5 - 4*x2^3*x1^4*x0^5 - 8*x2^2*x1^5*x0^5 + 8*x2^4*x1^2*x0^6 - 8*x2^3*x1^3*x0^6 + 8*x2^2*x1^4*x0^6 - 8*x2^6*x1^4*x0 + 8*x2^5*x1^5*x0 - 8*x2^4*x1^6*x0 - 4*x2^6*x1^3*x0^2 + 2*x2^5*x1^4*x0^2 + 2*x2^4*x1^5*x0^2 - 4*x2^3*x1^6*x0^2 - 4*x2^6*x1^2*x0^3 + 40*x2^5*x1^3*x0^3 - 28*x2^4*x1^4*x0^3 + 40*x2^3*x1^5*x0^3 - 4*x2^2*x1^6*x0^3 - 8*x2^6*x1*x0^4 + 2*x2^5*x1^2*x0^4 - 28*x2^4*x1^3*x0^4 - 28*x2^3*x1^4*x0^4 + 2*x2^2*x1^5*x0^4 - 8*x2*x1^6*x0^4 + 8*x2^5*x1*x0^5 + 2*x2^4*x1^2*x0^5 + 40*x2^3*x1^3*x0^5 + 2*x2^2*x1^4*x0^5 + 8*x2*x1^5*x0^5 - 8*x2^4*x1*x0^6 - 4*x2^3*x1^2*x0^6 - 4*x2^2*x1^3*x0^6 - 8*x2*x1^4*x0^6 + 8*x2^6*x1^4 - 8*x2^5*x1^5 + 8*x2^4*x1^6 - 4*x2^6*x1^3*x0 + 2*x2^5*x1^4*x0 + 2*x2^4*x1^5*x0 - 4*x2^3*x1^6*x0 + 24*x2^6*x1^2*x0^2 - 28*x2^5*x1^3*x0^2 + 32*x2^4*x1^4*x0^2 - 28*x2^3*x1^5*x0^2 + 24*x2^2*x1^6*x0^2 - 4*x2^6*x1*x0^3 - 28*x2^5*x1^2*x0^3 - 4*x2^4*x1^3*x0^3 - 4*x2^3*x1^4*x0^3 - 28*x2^2*x1^5*x0^3 - 4*x2*x1^6*x0^3 + 8*x2^6*x0^4 + 2*x2^5*x1*x0^4 + 32*x2^4*x1^2*x0^4 - 4*x2^3*x1^3*x0^4 + 32*x2^2*x1^4*x0^4 + 2*x2*x1^5*x0^4 + 8*x1^6*x0^4 - 8*x2^5*x0^5 + 2*x2^4*x1*x0^5 - 28*x2^3*x1^2*x0^5 - 28*x2^2*x1^3*x0^5 + 2*x2*x1^4*x0^5 - 8*x1^5*x0^5 + 8*x2^4*x0^6 - 4*x2^3*x1*x0^6 + 24*x2^2*x1^2*x0^6 - 4*x2*x1^3*x0^6 + 8*x1^4*x0^6 - 8*x2^6*x1^3 - 4*x2^5*x1^4 - 4*x2^4*x1^5 - 8*x2^3*x1^6 - 4*x2^6*x1^2*x0 + 40*x2^5*x1^3*x0 - 28*x2^4*x1^4*x0 + 40*x2^3*x1^5*x0 - 4*x2^2*x1^6*x0 - 4*x2^6*x1*x0^2 - 28*x2^5*x1^2*x0^2 - 4*x2^4*x1^3*x0^2 - 4*x2^3*x1^4*x0^2 - 28*x2^2*x1^5*x0^2 - 4*x2*x1^6*x0^2 - 8*x2^6*x0^3 + 40*x2^5*x1*x0^3 - 4*x2^4*x1^2*x0^3 + 48*x2^3*x1^3*x0^3 - 4*x2^2*x1^4*x0^3 + 40*x2*x1^5*x0^3 - 8*x1^6*x0^3 - 4*x2^5*x0^4 - 28*x2^4*x1*x0^4 - 4*x2^3*x1^2*x0^4 - 4*x2^2*x1^3*x0^4 - 28*x2*x1^4*x0^4 - 4*x1^5*x0^4 - 4*x2^4*x0^5 + 40*x2^3*x1*x0^5 - 28*x2^2*x1^2*x0^5 + 40*x2*x1^3*x0^5 - 4*x1^4*x0^5 - 8*x2^3*x0^6 - 4*x2^2*x1*x0^6 - 4*x2*x1^2*x0^6 - 8*x1^3*x0^6 + 8*x2^6*x1^2 - 4*x2^5*x1^3 + 24*x2^4*x1^4 - 4*x2^3*x1^5 + 8*x2^2*x1^6 - 8*x2^6*x1*x0 + 2*x2^5*x1^2*x0 - 28*x2^4*x1^3*x0 - 28*x2^3*x1^4*x0 + 2*x2^2*x1^5*x0 - 8*x2*x1^6*x0 + 8*x2^6*x0^2 + 2*x2^5*x1*x0^2 + 32*x2^4*x1^2*x0^2 - 4*x2^3*x1^3*x0^2 + 32*x2^2*x1^4*x0^2 + 2*x2*x1^5*x0^2 + 8*x1^6*x0^2 - 4*x2^5*x0^3 - 28*x2^4*x1*x0^3 - 4*x2^3*x1^2*x0^3 - 4*x2^2*x1^3*x0^3 - 28*x2*x1^4*x0^3 - 4*x1^5*x0^3 + 24*x2^4*x0^4 - 28*x2^3*x1*x0^4 + 32*x2^2*x1^2*x0^4 - 28*x2*x1^3*x0^4 + 24*x1^4*x0^4 - 4*x2^3*x0^5 + 2*x2^2*x1*x0^5 + 2*x2*x1^2*x0^5 - 4*x1^3*x0^5 + 8*x2^2*x0^6 - 8*x2*x1*x0^6 + 8*x1^2*x0^6 - 8*x2^5*x1^2 - 4*x2^4*x1^3 - 4*x2^3*x1^4 - 8*x2^2*x1^5 + 8*x2^5*x1*x0 + 2*x2^4*x1^2*x0 + 40*x2^3*x1^3*x0 + 2*x2^2*x1^4*x0 + 8*x2*x1^5*x0 - 8*x2^5*x0^2 + 2*x2^4*x1*x0^2 - 28*x2^3*x1^2*x0^2 - 28*x2^2*x1^3*x0^2 + 2*x2*x1^4*x0^2 - 8*x1^5*x0^2 - 4*x2^4*x0^3 + 40*x2^3*x1*x0^3 - 28*x2^2*x1^2*x0^3 + 40*x2*x1^3*x0^3 - 4*x1^4*x0^3 - 4*x2^3*x0^4 + 2*x2^2*x1*x0^4 + 2*x2*x1^2*x0^4 - 4*x1^3*x0^4 - 8*x2^2*x0^5 + 8*x2*x1*x0^5 - 8*x1^2*x0^5 + 8*x2^4*x1^2 - 8*x2^3*x1^3 + 8*x2^2*x1^4 - 8*x2^4*x1*x0 - 4*x2^3*x1^2*x0 - 4*x2^2*x1^3*x0 - 8*x2*x1^4*x0 + 8*x2^4*x0^2 - 4*x2^3*x1*x0^2 + 24*x2^2*x1^2*x0^2 - 4*x2*x1^3*x0^2 + 8*x1^4*x0^2 - 8*x2^3*x0^3 - 4*x2^2*x1*x0^3 - 4*x2*x1^2*x0^3 - 8*x1^3*x0^3 + 8*x2^2*x0^4 - 8*x2*x1*x0^4 + 8*x1^2*x0^4

# newD01InfSym.factor()
# x0^2 * (x0 - 1)^2 * (-x1 + x0)^2 * x1^2 * (x1 - 1)^2 * (-x2 + x0)^2 * (-x2 + x1)^2 * x2^2 * (x2 - 1)^2


###################################################################
# Rewriting the polynomials in terms of elementary symmetric ones #
###################################################################

# We use Sage build in commands for Symmetric functions

Sym = SymmetricFunctions(QQ)
# Elementary symmetric functions
e = Sym.e()

# The expression of each A, B, C, D in terms of the e polynomials assumes we are in infinitely many variables. Since we know we only have 3 variables x2, x1, x0, this means that we should disregard e[p] whenever the partition p has an entry of value 4 or more. Similarly, for the monomial basis, if we have a partition of size bigger than 3, we ignore this term. Since the expressions are ordered lexicographically, it is very easy to find the true expression: just delete all terms after an e[4,...] is spotted.

################
# Polynomial A #
################

AA = Sym.from_polynomial(newA01InfSym)
# AA
# -4*m[1, 1] + 12*m[1, 1, 1] + 6*m[2] - 4*m[2, 1] - 4*m[2, 1, 1] + 6*m[2, 2]
# e(AA)
# 6*e[1, 1] - 16*e[2] - 4*e[2, 1] + 6*e[2, 2] + 24*e[3] - 16*e[3, 1] + 28*e[4]

# E-basis description of A: 
True_eAA = 6*e[1, 1] - 16*e[2] - 4*e[2, 1] + 6*e[2, 2] + 24*e[3] - 16*e[3, 1]

################
# Polynomial B #
################

BB = Sym.from_polynomial(newB01InfSym)
BB
-4*m[2, 1, 1] + 4*m[2, 2] + 4*m[2, 2, 1] - 24*m[2, 2, 2] + 4*m[3, 1, 1] - 4*m[3, 2] + 4*m[3, 2, 1] + 4*m[3, 2, 2] - 4*m[3, 3] + 4*m[3, 3, 1] - 4*m[3, 3, 2] - 4*m[4, 1, 1] + 4*m[4, 2] - 4*m[4, 2, 1] + 4*m[4, 2, 2]
e(BB)
4*e[2, 2] - 4*e[2, 2, 1] + 4*e[2, 2, 1, 1] - 12*e[2, 2, 2] - 12*e[3, 1] + 12*e[3, 1, 1] - 12*e[3, 1, 1, 1] + 44*e[3, 2, 1] - 4*e[3, 2, 1, 1] + 12*e[3, 2, 2] - 72*e[3, 3] + 4*e[3, 3, 1, 1] - 12*e[3, 3, 2] + 24*e[4] - 36*e[4, 1] - 12*e[4, 1, 1] + 12*e[4, 1, 1, 1] + 76*e[4, 2] - 44*e[4, 2, 1] - 8*e[4, 2, 1, 1] + 24*e[4, 2, 2] + 24*e[4, 3] + 4*e[4, 3, 1] - 32*e[4, 4] + 60*e[5] - 36*e[5, 1] + 12*e[5, 1, 1] + 8*e[5, 1, 1, 1] - 36*e[5, 2, 1] + 60*e[5, 3] + 36*e[6] - 12*e[6, 1] + 12*e[6, 1, 1] - 24*e[6, 2]

# E-basis description of B: 
True_eBB = 4*e[2, 2] - 4*e[2, 2, 1] + 4*e[2, 2, 1, 1] - 12*e[2, 2, 2] - 12*e[3, 1] + 12*e[3, 1, 1] - 12*e[3, 1, 1, 1] + 44*e[3, 2, 1] - 4*e[3, 2, 1, 1] + 12*e[3, 2, 2] - 72*e[3, 3] + 4*e[3, 3, 1, 1] - 12*e[3, 3, 2]


################
# Polynomial C #
################

CC = Sym.from_polynomial(newC01InfSym)
# CC
# 24*m[2, 2, 2] - 4*m[3, 2, 1] - 28*m[3, 2, 2] - 8*m[3, 3] + 40*m[3, 3, 1] - 4*m[3, 3, 2] + 48*m[3, 3, 3] - 8*m[4, 1, 1] + 8*m[4, 2] + 2*m[4, 2, 1] + 32*m[4, 2, 2] - 4*m[4, 3] - 28*m[4, 3, 1] - 4*m[4, 3, 2] - 4*m[4, 3, 3] + 24*m[4, 4] - 28*m[4, 4, 1] + 32*m[4, 4, 2] - 28*m[4, 4, 3] + 24*m[4, 4, 4] + 8*m[5, 1, 1] - 8*m[5, 2] + 2*m[5, 2, 1] - 28*m[5, 2, 2] - 4*m[5, 3] + 40*m[5, 3, 1] - 28*m[5, 3, 2] + 40*m[5, 3, 3] - 4*m[5, 4] + 2*m[5, 4, 1] + 2*m[5, 4, 2] - 4*m[5, 4, 3] - 8*m[5, 5] + 8*m[5, 5, 1] - 8*m[5, 5, 2] - 8*m[6, 1, 1] + 8*m[6, 2] - 4*m[6, 2, 1] + 24*m[6, 2, 2] - 8*m[6, 3] - 4*m[6, 3, 1] - 4*m[6, 3, 2] - 8*m[6, 3, 3] + 8*m[6, 4] - 8*m[6, 4, 1] + 8*m[6, 4, 2]

# e(CC)
# 8*e[2, 2, 1, 1] - 8*e[2, 2, 1, 1, 1] + 8*e[2, 2, 1, 1, 1, 1] - 24*e[2, 2, 2] + 20*e[2, 2, 2, 1] - 36*e[2, 2, 2, 1, 1] - 8*e[2, 2, 2, 1, 1, 1] + 48*e[2, 2, 2, 2] + 20*e[2, 2, 2, 2, 1] + 8*e[2, 2, 2, 2, 1, 1] - 24*e[2, 2, 2, 2, 2] - 24*e[3, 1, 1, 1] + 24*e[3, 1, 1, 1, 1] - 24*e[3, 1, 1, 1, 1, 1] + 76*e[3, 2, 1] - 66*e[3, 2, 1, 1] + 118*e[3, 2, 1, 1, 1] + 20*e[3, 2, 1, 1, 1, 1] + 32*e[3, 2, 2] - 194*e[3, 2, 2, 1] - 36*e[3, 2, 2, 1, 1, 1] - 136*e[3, 2, 2, 2] + 118*e[3, 2, 2, 2, 1] - 8*e[3, 2, 2, 2, 1, 1] + 24*e[3, 2, 2, 2, 2] - 36*e[3, 3] - 42*e[3, 3, 1] + 10*e[3, 3, 1, 1] - 136*e[3, 3, 1, 1, 1] + 48*e[3, 3, 1, 1, 1, 1] + 150*e[3, 3, 2] + 412*e[3, 3, 2, 1] - 194*e[3, 3, 2, 1, 1] + 20*e[3, 3, 2, 1, 1, 1] + 10*e[3, 3, 2, 2] - 66*e[3, 3, 2, 2, 1] + 8*e[3, 3, 2, 2, 1, 1] - 24*e[3, 3, 2, 2, 2] - 252*e[3, 3, 3] + 150*e[3, 3, 3, 1] + 32*e[3, 3, 3, 1, 1] - 24*e[3, 3, 3, 1, 1, 1] - 42*e[3, 3, 3, 2] + 76*e[3, 3, 3, 2, 1] - 36*e[3, 3, 3, 3] + 12*e[4, 1, 1] - 42*e[4, 1, 1, 1] + 6*e[4, 1, 1, 1, 1] - 12*e[4, 1, 1, 1, 1, 1] - 40*e[4, 2] + 96*e[4, 2, 1] + 38*e[4, 2, 1, 1] + 40*e[4, 2, 1, 1, 1] - 12*e[4, 2, 1, 1, 1, 1] - 16*e[4, 2, 2] - 64*e[4, 2, 2, 1] + 98*e[4, 2, 2, 1, 1] + 16*e[4, 2, 2, 1, 1, 1] - 152*e[4, 2, 2, 2] - 52*e[4, 2, 2, 2, 1] - 16*e[4, 2, 2, 2, 1, 1] + 48*e[4, 2, 2, 2, 2] + 132*e[4, 3] - 292*e[4, 3, 1] + 96*e[4, 3, 1, 1] - 6*e[4, 3, 1, 1, 1] - 36*e[4, 3, 1, 1, 1, 1] - 56*e[4, 3, 2] + 4*e[4, 3, 2, 1] + 16*e[4, 3, 2, 1, 1] + 56*e[4, 3, 2, 1, 1, 1] + 304*e[4, 3, 2, 2] - 172*e[4, 3, 2, 2, 1] - 180*e[4, 3, 3] - 78*e[4, 3, 3, 1] - 4*e[4, 3, 3, 1, 1] + 68*e[4, 3, 3, 2] + 192*e[4, 4] + 52*e[4, 4, 1] - 132*e[4, 4, 1, 1] + 126*e[4, 4, 1, 1, 1] - 48*e[4, 4, 1, 1, 1, 1] + 472*e[4, 4, 2] - 392*e[4, 4, 2, 1] + 172*e[4, 4, 2, 1, 1] - 96*e[4, 4, 2, 2] + 16*e[4, 4, 3] - 8*e[4, 4, 3, 1] - 12*e[5, 1] + 162*e[5, 1, 1] - 150*e[5, 1, 1, 1] + 132*e[5, 1, 1, 1, 1] - 392*e[5, 2] + 360*e[5, 2, 1] - 536*e[5, 2, 1, 1] - 86*e[5, 2, 1, 1, 1] - 28*e[5, 2, 1, 1, 1, 1] + 568*e[5, 2, 2] + 214*e[5, 2, 2, 1] + 228*e[5, 2, 2, 1, 1] - 8*e[5, 2, 2, 1, 1, 1] - 372*e[5, 2, 2, 2] + 12*e[5, 2, 2, 2, 1] + 6*e[5, 3] - 40*e[5, 3, 1] + 216*e[5, 3, 1, 1] - 100*e[5, 3, 1, 1, 1] + 40*e[5, 3, 1, 1, 1, 1] - 584*e[5, 3, 2] + 164*e[5, 3, 2, 1] - 160*e[5, 3, 2, 1, 1] + 228*e[5, 3, 2, 2] + 102*e[5, 3, 3] - 44*e[5, 3, 3, 1] - 364*e[5, 4] - 150*e[5, 4, 1] - 18*e[5, 4, 1, 1] + 20*e[5, 4, 1, 1, 1] + 528*e[5, 4, 2] - 144*e[5, 4, 2, 1] + 8*e[5, 4, 3] + 490*e[5, 5] - 420*e[5, 5, 1] + 156*e[5, 5, 1, 1] - 180*e[5, 5, 2] + 72*e[6] - 72*e[6, 1] + 290*e[6, 1, 1] + 8*e[6, 1, 1, 1] + 90*e[6, 1, 1, 1, 1] + 60*e[6, 1, 1, 1, 1, 1] - 624*e[6, 2] - 224*e[6, 2, 1] - 408*e[6, 2, 1, 1] - 412*e[6, 2, 1, 1, 1] - 24*e[6, 2, 1, 1, 1, 1] + 408*e[6, 2, 2] + 720*e[6, 2, 2, 1] + 148*e[6, 2, 2, 1, 1] - 240*e[6, 2, 2, 2] + 828*e[6, 3] + 306*e[6, 3, 1] + 282*e[6, 3, 1, 1] - 20*e[6, 3, 1, 1, 1] - 1176*e[6, 3, 2] + 96*e[6, 3, 2, 1] + 36*e[6, 3, 3] - 888*e[6, 4] + 260*e[6, 4, 1] - 228*e[6, 4, 1, 1] + 496*e[6, 4, 2] + 540*e[6, 5] - 132*e[6, 5, 1] - 144*e[6, 6] + 252*e[7] - 146*e[7, 1] + 400*e[7, 1, 1] + 54*e[7, 1, 1, 1] + 120*e[7, 1, 1, 1, 1] + 24*e[7, 1, 1, 1, 1, 1] - 828*e[7, 2] - 342*e[7, 2, 1] - 558*e[7, 2, 1, 1] - 180*e[7, 2, 1, 1, 1] + 512*e[7, 2, 2] + 328*e[7, 2, 2, 1] + 636*e[7, 3] + 464*e[7, 3, 1] + 192*e[7, 3, 1, 1] - 664*e[7, 3, 2] - 952*e[7, 4] + 92*e[7, 4, 1] + 420*e[7, 5] + 384*e[8] - 148*e[8, 1] + 198*e[8, 1, 1] + 118*e[8, 1, 1, 1] + 60*e[8, 1, 1, 1, 1] - 312*e[8, 2] - 452*e[8, 2, 1] - 308*e[8, 2, 1, 1] + 336*e[8, 2, 2] + 528*e[8, 3] + 188*e[8, 3, 1] - 512*e[8, 4] + 324*e[9] - 102*e[9, 1] + 58*e[9, 1, 1] + 68*e[9, 1, 1, 1] - 36*e[9, 2] - 244*e[9, 2, 1] + 324*e[9, 3] + 120*e[10] - 40*e[10, 1] + 40*e[10, 1, 1] - 80*e[10, 2]

# E-basis description of C: 
True_eCC = 8*e[2, 2, 1, 1] - 8*e[2, 2, 1, 1, 1] + 8*e[2, 2, 1, 1, 1, 1] - 24*e[2, 2, 2] + 20*e[2, 2, 2, 1] - 36*e[2, 2, 2, 1, 1] - 8*e[2, 2, 2, 1, 1, 1] + 48*e[2, 2, 2, 2] + 20*e[2, 2, 2, 2, 1] + 8*e[2, 2, 2, 2, 1, 1] - 24*e[2, 2, 2, 2, 2] - 24*e[3, 1, 1, 1] + 24*e[3, 1, 1, 1, 1] - 24*e[3, 1, 1, 1, 1, 1] + 76*e[3, 2, 1] - 66*e[3, 2, 1, 1] + 118*e[3, 2, 1, 1, 1] + 20*e[3, 2, 1, 1, 1, 1] + 32*e[3, 2, 2] - 194*e[3, 2, 2, 1] - 36*e[3, 2, 2, 1, 1, 1] - 136*e[3, 2, 2, 2] + 118*e[3, 2, 2, 2, 1] - 8*e[3, 2, 2, 2, 1, 1] + 24*e[3, 2, 2, 2, 2] - 36*e[3, 3] - 42*e[3, 3, 1] + 10*e[3, 3, 1, 1] - 136*e[3, 3, 1, 1, 1] + 48*e[3, 3, 1, 1, 1, 1] + 150*e[3, 3, 2] + 412*e[3, 3, 2, 1] - 194*e[3, 3, 2, 1, 1] + 20*e[3, 3, 2, 1, 1, 1] + 10*e[3, 3, 2, 2] - 66*e[3, 3, 2, 2, 1] + 8*e[3, 3, 2, 2, 1, 1] - 24*e[3, 3, 2, 2, 2] - 252*e[3, 3, 3] + 150*e[3, 3, 3, 1] + 32*e[3, 3, 3, 1, 1] - 24*e[3, 3, 3, 1, 1, 1] - 42*e[3, 3, 3, 2] + 76*e[3, 3, 3, 2, 1] - 36*e[3, 3, 3, 3]


################
# Polynomial D #
################

DD = Sym.from_polynomial(newD01InfSym)
# DD
# -6*m[4, 4, 4] + 2*m[5, 4, 3] + 4*m[5, 4, 4] - 2*m[5, 5, 2] - 4*m[5, 5, 3] - 6*m[5, 5, 4] + 24*m[5, 5, 5] - 2*m[6, 3, 3] + m[6, 4, 2] - 2*m[6, 4, 3] + 4*m[6, 4, 4] + 2*m[6, 5, 2] + 4*m[6, 5, 3] - 6*m[6, 5, 4] - 6*m[6, 5, 5] - 6*m[6, 6, 2] + 4*m[6, 6, 3] + 4*m[6, 6, 4] + 4*m[6, 6, 5] - 6*m[6, 6, 6] + 4*m[7, 3, 3] - 2*m[7, 4, 2] - 2*m[7, 4, 3] + 4*m[7, 4, 4] + 2*m[7, 5, 2] - 4*m[7, 5, 3] + 4*m[7, 5, 4] - 4*m[7, 5, 5] + 2*m[7, 6, 2] - 2*m[7, 6, 3] - 2*m[7, 6, 4] + 2*m[7, 6, 5] - 2*m[7, 7, 2] + 4*m[7, 7, 3] - 2*m[7, 7, 4] - 2*m[8, 3, 3] + m[8, 4, 2] + 2*m[8, 4, 3] - 6*m[8, 4, 4] - 2*m[8, 5, 2] + 2*m[8, 5, 3] + 2*m[8, 5, 4] - 2*m[8, 5, 5] + m[8, 6, 2] - 2*m[8, 6, 3] + m[8, 6, 4]

# e(DD)
e[3, 3, 2, 2, 1, 1] - 2*e[3, 3, 2, 2, 1, 1, 1] + e[3, 3, 2, 2, 1, 1, 1, 1] - 4*e[3, 3, 2, 2, 2] + 8*e[3, 3, 2, 2, 2, 1] - 2*e[3, 3, 2, 2, 2, 1, 1] - 2*e[3, 3, 2, 2, 2, 1, 1, 1] - 8*e[3, 3, 2, 2, 2, 2] + 8*e[3, 3, 2, 2, 2, 2, 1] + e[3, 3, 2, 2, 2, 2, 1, 1] - 4*e[3, 3, 2, 2, 2, 2, 2] - 4*e[3, 3, 3, 1, 1, 1] + 8*e[3, 3, 3, 1, 1, 1, 1] - 4*e[3, 3, 3, 1, 1, 1, 1, 1] + 18*e[3, 3, 3, 2, 1] - 36*e[3, 3, 3, 2, 1, 1] + 10*e[3, 3, 3, 2, 1, 1, 1] + 8*e[3, 3, 3, 2, 1, 1, 1, 1] + 36*e[3, 3, 3, 2, 2, 1] - 38*e[3, 3, 3, 2, 2, 1, 1] - 2*e[3, 3, 3, 2, 2, 1, 1, 1] + 8*e[3, 3, 3, 2, 2, 2] + 10*e[3, 3, 3, 2, 2, 2, 1] - 2*e[3, 3, 3, 2, 2, 2, 1, 1] + 8*e[3, 3, 3, 2, 2, 2, 2] - 27*e[3, 3, 3, 3] + 54*e[3, 3, 3, 3, 1] - 27*e[3, 3, 3, 3, 1, 1] + 8*e[3, 3, 3, 3, 1, 1, 1] - 8*e[3, 3, 3, 3, 1, 1, 1, 1] - 54*e[3, 3, 3, 3, 2] + 18*e[3, 3, 3, 3, 2, 1] + 36*e[3, 3, 3, 3, 2, 1, 1] + 8*e[3, 3, 3, 3, 2, 1, 1, 1] - 27*e[3, 3, 3, 3, 2, 2] - 36*e[3, 3, 3, 3, 2, 2, 1] + e[3, 3, 3, 3, 2, 2, 1, 1] - 4*e[3, 3, 3, 3, 2, 2, 2] + 54*e[3, 3, 3, 3, 3] - 54*e[3, 3, 3, 3, 3, 1] - 4*e[3, 3, 3, 3, 3, 1, 1, 1] + 54*e[3, 3, 3, 3, 3, 2] + 18*e[3, 3, 3, 3, 3, 2, 1] - 27*e[3, 3, 3, 3, 3, 3] - 2*e[4, 2, 2, 2, 1, 1] + 4*e[4, 2, 2, 2, 1, 1, 1] - 2*e[4, 2, 2, 2, 1, 1, 1, 1] + 8*e[4, 2, 2, 2, 2] - 16*e[4, 2, 2, 2, 2, 1] + 4*e[4, 2, 2, 2, 2, 1, 1] + 4*e[4, 2, 2, 2, 2, 1, 1, 1] + 16*e[4, 2, 2, 2, 2, 2] - 16*e[4, 2, 2, 2, 2, 2, 1] - 2*e[4, 2, 2, 2, 2, 2, 1, 1] + 8*e[4, 2, 2, 2, 2, 2, 2] + 10*e[4, 3, 2, 1, 1, 1] - 20*e[4, 3, 2, 1, 1, 1, 1] + 10*e[4, 3, 2, 1, 1, 1, 1, 1] - 44*e[4, 3, 2, 2, 1] + 90*e[4, 3, 2, 2, 1, 1] - 28*e[4, 3, 2, 2, 1, 1, 1] - 18*e[4, 3, 2, 2, 1, 1, 1, 1] - 8*e[4, 3, 2, 2, 2] - 72*e[4, 3, 2, 2, 2, 1] + 88*e[4, 3, 2, 2, 2, 1, 1] + 2*e[4, 3, 2, 2, 2, 1, 1, 1] - 32*e[4, 3, 2, 2, 2, 2] - 12*e[4, 3, 2, 2, 2, 2, 1] + 6*e[4, 3, 2, 2, 2, 2, 1, 1] - 24*e[4, 3, 2, 2, 2, 2, 2] - 6*e[4, 3, 3, 1, 1] + 4*e[4, 3, 3, 1, 1, 1] + 10*e[4, 3, 3, 1, 1, 1, 1] - 8*e[4, 3, 3, 1, 1, 1, 1, 1] + 90*e[4, 3, 3, 2] - 144*e[4, 3, 3, 2, 1] + 6*e[4, 3, 3, 2, 1, 1] + 12*e[4, 3, 3, 2, 1, 1, 1] + 36*e[4, 3, 3, 2, 1, 1, 1, 1] + 180*e[4, 3, 3, 2, 2] - 20*e[4, 3, 3, 2, 2, 1] - 168*e[4, 3, 3, 2, 2, 1, 1] - 26*e[4, 3, 3, 2, 2, 1, 1, 1] + 98*e[4, 3, 3, 2, 2, 2] + 116*e[4, 3, 3, 2, 2, 2, 1] - 4*e[4, 3, 3, 2, 2, 2, 1, 1] + 16*e[4, 3, 3, 2, 2, 2, 2] - 54*e[4, 3, 3, 3] + 108*e[4, 3, 3, 3, 1] - 42*e[4, 3, 3, 3, 1, 1] - 4*e[4, 3, 3, 3, 1, 1, 1] - 8*e[4, 3, 3, 3, 1, 1, 1, 1] - 288*e[4, 3, 3, 3, 2] + 252*e[4, 3, 3, 3, 2, 1] + 48*e[4, 3, 3, 3, 2, 1, 1] + 18*e[4, 3, 3, 3, 2, 1, 1, 1] - 234*e[4, 3, 3, 3, 2, 2] - 80*e[4, 3, 3, 3, 2, 2, 1] + 54*e[4, 3, 3, 3, 3] - 54*e[4, 3, 3, 3, 3, 1] - 6*e[4, 3, 3, 3, 3, 1, 1] + 144*e[4, 3, 3, 3, 3, 2] - 9*e[4, 4, 1, 1, 1, 1] + 18*e[4, 4, 1, 1, 1, 1, 1] - 9*e[4, 4, 1, 1, 1, 1, 1, 1] + 50*e[4, 4, 2, 1, 1] - 94*e[4, 4, 2, 1, 1, 1] + 20*e[4, 4, 2, 1, 1, 1, 1] + 24*e[4, 4, 2, 1, 1, 1, 1, 1] - 48*e[4, 4, 2, 2] + 72*e[4, 4, 2, 2, 1] + 106*e[4, 4, 2, 2, 1, 1] - 124*e[4, 4, 2, 2, 1, 1, 1] - 15*e[4, 4, 2, 2, 1, 1, 1, 1] - 120*e[4, 4, 2, 2, 2] + 96*e[4, 4, 2, 2, 2, 1] + 82*e[4, 4, 2, 2, 2, 1, 1] - 2*e[4, 4, 2, 2, 2, 1, 1, 1] - 80*e[4, 4, 2, 2, 2, 2] + 8*e[4, 4, 2, 2, 2, 2, 1] + 2*e[4, 4, 2, 2, 2, 2, 1, 1] - 8*e[4, 4, 2, 2, 2, 2, 2] - 72*e[4, 4, 3, 1] + 130*e[4, 4, 3, 1, 1] - 62*e[4, 4, 3, 1, 1, 1] + 40*e[4, 4, 3, 1, 1, 1, 1] - 36*e[4, 4, 3, 1, 1, 1, 1, 1] + 96*e[4, 4, 3, 2] - 252*e[4, 4, 3, 2, 1] - 52*e[4, 4, 3, 2, 1, 1] + 176*e[4, 4, 3, 2, 1, 1, 1] + 50*e[4, 4, 3, 2, 1, 1, 1, 1] + 272*e[4, 4, 3, 2, 2] - 200*e[4, 4, 3, 2, 2, 1] - 258*e[4, 4, 3, 2, 2, 1, 1] - 10*e[4, 4, 3, 2, 2, 1, 1, 1] + 192*e[4, 4, 3, 2, 2, 2] + 44*e[4, 4, 3, 2, 2, 2, 1] - 108*e[4, 4, 3, 3] + 372*e[4, 4, 3, 3, 1] - 250*e[4, 4, 3, 3, 1, 1] - 4*e[4, 4, 3, 3, 1, 1, 1] - 19*e[4, 4, 3, 3, 1, 1, 1, 1] - 258*e[4, 4, 3, 3, 2] + 366*e[4, 4, 3, 3, 2, 1] + 108*e[4, 4, 3, 3, 2, 1, 1] - 182*e[4, 4, 3, 3, 2, 2] + 54*e[4, 4, 3, 3, 3] - 138*e[4, 4, 3, 3, 3, 1] + 64*e[4, 4, 4] - 160*e[4, 4, 4, 1] + 92*e[4, 4, 4, 1, 1] + 4*e[4, 4, 4, 1, 1, 1] + 18*e[4, 4, 4, 1, 1, 1, 1] - 18*e[4, 4, 4, 1, 1, 1, 1, 1] + 224*e[4, 4, 4, 2] - 256*e[4, 4, 4, 2, 1] - 98*e[4, 4, 4, 2, 1, 1] + 100*e[4, 4, 4, 2, 1, 1, 1] + 12*e[4, 4, 4, 2, 1, 1, 1, 1] + 240*e[4, 4, 4, 2, 2] - 104*e[4, 4, 4, 2, 2, 1] - 64*e[4, 4, 4, 2, 2, 1, 1] + 56*e[4, 4, 4, 2, 2, 2] - 320*e[4, 4, 4, 3] + 472*e[4, 4, 4, 3, 1] - 130*e[4, 4, 4, 3, 1, 1] - 4*e[4, 4, 4, 3, 1, 1, 1] - 320*e[4, 4, 4, 3, 2] + 108*e[4, 4, 4, 3, 2, 1] + 148*e[4, 4, 4, 3, 3] - 192*e[4, 4, 4, 4] + 160*e[4, 4, 4, 4, 1] - 4*e[4, 4, 4, 4, 1, 1] - 96*e[4, 4, 4, 4, 2] - 4*e[5, 2, 2, 1, 1, 1] + 8*e[5, 2, 2, 1, 1, 1, 1] - 4*e[5, 2, 2, 1, 1, 1, 1, 1] + 16*e[5, 2, 2, 2, 1] - 38*e[5, 2, 2, 2, 1, 1] + 20*e[5, 2, 2, 2, 1, 1, 1] + 2*e[5, 2, 2, 2, 1, 1, 1, 1] + 24*e[5, 2, 2, 2, 2] - 16*e[5, 2, 2, 2, 2, 1] - 20*e[5, 2, 2, 2, 2, 1, 1] + 8*e[5, 2, 2, 2, 2, 1, 1, 1] + 48*e[5, 2, 2, 2, 2, 2] - 32*e[5, 2, 2, 2, 2, 2, 1] - 6*e[5, 2, 2, 2, 2, 2, 1, 1] + 24*e[5, 2, 2, 2, 2, 2, 2] + 8*e[5, 3, 1, 1, 1, 1] - 16*e[5, 3, 1, 1, 1, 1, 1] + 8*e[5, 3, 1, 1, 1, 1, 1, 1] - 30*e[5, 3, 2, 1, 1] + 80*e[5, 3, 2, 1, 1, 1] - 54*e[5, 3, 2, 1, 1, 1, 1] + 4*e[5, 3, 2, 1, 1, 1, 1, 1] - 40*e[5, 3, 2, 2] - 12*e[5, 3, 2, 2, 1] + 76*e[5, 3, 2, 2, 1, 1] + 32*e[5, 3, 2, 2, 1, 1, 1] - 48*e[5, 3, 2, 2, 1, 1, 1, 1] - 48*e[5, 3, 2, 2, 2] - 200*e[5, 3, 2, 2, 2, 1] + 214*e[5, 3, 2, 2, 2, 1, 1] + 32*e[5, 3, 2, 2, 2, 1, 1, 1] - 24*e[5, 3, 2, 2, 2, 2] - 140*e[5, 3, 2, 2, 2, 2, 1] + 4*e[5, 3, 2, 2, 2, 2, 1, 1] - 16*e[5, 3, 2, 2, 2, 2, 2] + 66*e[5, 3, 3, 1] - 128*e[5, 3, 3, 1, 1] + 78*e[5, 3, 3, 1, 1, 1] - 52*e[5, 3, 3, 1, 1, 1, 1] + 36*e[5, 3, 3, 1, 1, 1, 1, 1] + 114*e[5, 3, 3, 2] - 192*e[5, 3, 3, 2, 1] + 234*e[5, 3, 3, 2, 1, 1] - 148*e[5, 3, 3, 2, 1, 1, 1] - 24*e[5, 3, 3, 2, 1, 1, 1, 1] + 340*e[5, 3, 3, 2, 2] - 314*e[5, 3, 3, 2, 2, 1] + 102*e[5, 3, 3, 2, 2, 1, 1] - 22*e[5, 3, 3, 2, 2, 1, 1, 1] + 202*e[5, 3, 3, 2, 2, 2] + 96*e[5, 3, 3, 2, 2, 2, 1] + 108*e[5, 3, 3, 3] - 372*e[5, 3, 3, 3, 1] + 260*e[5, 3, 3, 3, 1, 1] - 8*e[5, 3, 3, 3, 1, 1, 1] + 20*e[5, 3, 3, 3, 1, 1, 1, 1] + 48*e[5, 3, 3, 3, 2] - 144*e[5, 3, 3, 3, 2, 1] - 86*e[5, 3, 3, 3, 2, 1, 1] - 132*e[5, 3, 3, 3, 2, 2] - 54*e[5, 3, 3, 3, 3] + 144*e[5, 3, 3, 3, 3, 1] - 14*e[5, 4, 1, 1, 1] + 4*e[5, 4, 1, 1, 1, 1] + 34*e[5, 4, 1, 1, 1, 1, 1] - 24*e[5, 4, 1, 1, 1, 1, 1, 1] + 68*e[5, 4, 2, 1] + 8*e[5, 4, 2, 1, 1] - 230*e[5, 4, 2, 1, 1, 1] + 88*e[5, 4, 2, 1, 1, 1, 1] + 66*e[5, 4, 2, 1, 1, 1, 1, 1] - 168*e[5, 4, 2, 2] + 400*e[5, 4, 2, 2, 1] + 136*e[5, 4, 2, 2, 1, 1] - 362*e[5, 4, 2, 2, 1, 1, 1] - 44*e[5, 4, 2, 2, 1, 1, 1, 1] - 368*e[5, 4, 2, 2, 2] + 356*e[5, 4, 2, 2, 2, 1] + 232*e[5, 4, 2, 2, 2, 1, 1] + 2*e[5, 4, 2, 2, 2, 1, 1, 1] - 200*e[5, 4, 2, 2, 2, 2] - 8*e[5, 4, 2, 2, 2, 2, 1] - 120*e[5, 4, 3] + 124*e[5, 4, 3, 1] + 162*e[5, 4, 3, 1, 1] - 120*e[5, 4, 3, 1, 1, 1] - 50*e[5, 4, 3, 1, 1, 1, 1] + 4*e[5, 4, 3, 1, 1, 1, 1, 1] - 204*e[5, 4, 3, 2] - 416*e[5, 4, 3, 2, 1] + 666*e[5, 4, 3, 2, 1, 1] + 24*e[5, 4, 3, 2, 1, 1, 1] + 22*e[5, 4, 3, 2, 1, 1, 1, 1] - 4*e[5, 4, 3, 2, 2] - 480*e[5, 4, 3, 2, 2, 1] - 126*e[5, 4, 3, 2, 2, 1, 1] + 152*e[5, 4, 3, 2, 2, 2] + 588*e[5, 4, 3, 3] - 658*e[5, 4, 3, 3, 1] + 36*e[5, 4, 3, 3, 1, 1] - 20*e[5, 4, 3, 3, 1, 1, 1] + 432*e[5, 4, 3, 3, 2] + 238*e[5, 4, 3, 3, 2, 1] - 306*e[5, 4, 3, 3, 3] + 160*e[5, 4, 4] - 408*e[5, 4, 4, 1] + 244*e[5, 4, 4, 1, 1] + 26*e[5, 4, 4, 1, 1, 1] - 10*e[5, 4, 4, 1, 1, 1, 1] - 12*e[5, 4, 4, 1, 1, 1, 1, 1] + 576*e[5, 4, 4, 2] - 756*e[5, 4, 4, 2, 1] + 38*e[5, 4, 4, 2, 1, 1] + 84*e[5, 4, 4, 2, 1, 1, 1] + 424*e[5, 4, 4, 2, 2] - 148*e[5, 4, 4, 2, 2, 1] + 296*e[5, 4, 4, 3] - 60*e[5, 4, 4, 3, 1] - 80*e[5, 4, 4, 3, 1, 1] - 20*e[5, 4, 4, 3, 2] - 160*e[5, 4, 4, 4] + 104*e[5, 4, 4, 4, 1] - 25*e[5, 5, 1, 1] + 10*e[5, 5, 1, 1, 1] + 7*e[5, 5, 1, 1, 1, 1] + 56*e[5, 5, 1, 1, 1, 1, 1] - 48*e[5, 5, 1, 1, 1, 1, 1, 1] + 50*e[5, 5, 2] + 30*e[5, 5, 2, 1] - 54*e[5, 5, 2, 1, 1] - 368*e[5, 5, 2, 1, 1, 1] + 302*e[5, 5, 2, 1, 1, 1, 1] + 40*e[5, 5, 2, 1, 1, 1, 1, 1] - 10*e[5, 5, 2, 2] + 568*e[5, 5, 2, 2, 1] - 416*e[5, 5, 2, 2, 1, 1] - 254*e[5, 5, 2, 2, 1, 1, 1] - e[5, 5, 2, 2, 1, 1, 1, 1] - 32*e[5, 5, 2, 2, 2] + 364*e[5, 5, 2, 2, 2, 1] + 6*e[5, 5, 2, 2, 2, 1, 1] - 8*e[5, 5, 2, 2, 2, 2] - 150*e[5, 5, 3] + 60*e[5, 5, 3, 1] + 496*e[5, 5, 3, 1, 1] - 386*e[5, 5, 3, 1, 1, 1] + 4*e[5, 5, 3, 1, 1, 1, 1] - 24*e[5, 5, 3, 1, 1, 1, 1, 1] - 920*e[5, 5, 3, 2] + 676*e[5, 5, 3, 2, 1] + 302*e[5, 5, 3, 2, 1, 1] + 152*e[5, 5, 3, 2, 1, 1, 1] - 596*e[5, 5, 3, 2, 2] - 220*e[5, 5, 3, 2, 2, 1] + 15*e[5, 5, 3, 3] + 42*e[5, 5, 3, 3, 1] - 202*e[5, 5, 3, 3, 1, 1] + 390*e[5, 5, 3, 3, 2] + 300*e[5, 5, 4] - 780*e[5, 5, 4, 1] + 502*e[5, 5, 4, 1, 1] - 14*e[5, 5, 4, 1, 1, 1] - 8*e[5, 5, 4, 1, 1, 1, 1] + 110*e[5, 5, 4, 2] - 376*e[5, 5, 4, 2, 1] + 44*e[5, 5, 4, 2, 1, 1] - 24*e[5, 5, 4, 2, 2] + 30*e[5, 5, 4, 3] + 188*e[5, 5, 4, 3, 1] - 100*e[5, 5, 4, 4] + 500*e[5, 5, 5] - 450*e[5, 5, 5, 1] + 10*e[5, 5, 5, 1, 1] + 4*e[5, 5, 5, 1, 1, 1] + 350*e[5, 5, 5, 2] - 20*e[5, 5, 5, 2, 1] - 200*e[5, 5, 5, 3] - 6*e[6, 2, 2, 1, 1] + 2*e[6, 2, 2, 1, 1, 1] + 14*e[6, 2, 2, 1, 1, 1, 1] - 10*e[6, 2, 2, 1, 1, 1, 1, 1] + 24*e[6, 2, 2, 2] - 8*e[6, 2, 2, 2, 1] - 72*e[6, 2, 2, 2, 1, 1] + 40*e[6, 2, 2, 2, 1, 1, 1] + 16*e[6, 2, 2, 2, 1, 1, 1, 1] + 64*e[6, 2, 2, 2, 2] - 78*e[6, 2, 2, 2, 2, 1, 1] - 2*e[6, 2, 2, 2, 2, 1, 1, 1] + 56*e[6, 2, 2, 2, 2, 2] + 8*e[6, 2, 2, 2, 2, 2, 1] - 4*e[6, 2, 2, 2, 2, 2, 1, 1] + 16*e[6, 2, 2, 2, 2, 2, 2] + 12*e[6, 3, 1, 1, 1] - 4*e[6, 3, 1, 1, 1, 1] - 28*e[6, 3, 1, 1, 1, 1, 1] + 20*e[6, 3, 1, 1, 1, 1, 1, 1] - 60*e[6, 3, 2, 1] + 32*e[6, 3, 2, 1, 1] + 138*e[6, 3, 2, 1, 1, 1] - 68*e[6, 3, 2, 1, 1, 1, 1] - 42*e[6, 3, 2, 1, 1, 1, 1, 1] - 48*e[6, 3, 2, 2] - 24*e[6, 3, 2, 2, 1] - 100*e[6, 3, 2, 2, 1, 1] + 208*e[6, 3, 2, 2, 1, 1, 1] - 4*e[6, 3, 2, 2, 1, 1, 1, 1] - 112*e[6, 3, 2, 2, 2] - 60*e[6, 3, 2, 2, 2, 1] + 28*e[6, 3, 2, 2, 2, 1, 1] + 26*e[6, 3, 2, 2, 2, 1, 1, 1] - 64*e[6, 3, 2, 2, 2, 2] - 112*e[6, 3, 2, 2, 2, 2, 1] + 54*e[6, 3, 3] + 18*e[6, 3, 3, 1] - 204*e[6, 3, 3, 1, 1] + 94*e[6, 3, 3, 1, 1, 1] + 18*e[6, 3, 3, 1, 1, 1, 1] + 20*e[6, 3, 3, 1, 1, 1, 1, 1] + 72*e[6, 3, 3, 2] + 384*e[6, 3, 3, 2, 1] - 374*e[6, 3, 3, 2, 1, 1] - 108*e[6, 3, 3, 2, 1, 1, 1] - 38*e[6, 3, 3, 2, 1, 1, 1, 1] + 174*e[6, 3, 3, 2, 2] + 102*e[6, 3, 3, 2, 2, 1] + 162*e[6, 3, 3, 2, 2, 1, 1] + 148*e[6, 3, 3, 2, 2, 2] - 216*e[6, 3, 3, 3] + 90*e[6, 3, 3, 3, 1] + 132*e[6, 3, 3, 3, 1, 1] + 26*e[6, 3, 3, 3, 1, 1, 1] - 72*e[6, 3, 3, 3, 2] - 378*e[6, 3, 3, 3, 2, 1] + 162*e[6, 3, 3, 3, 3] + 24*e[6, 4, 1, 1] - 44*e[6, 4, 1, 1, 1] + 46*e[6, 4, 1, 1, 1, 1] - 56*e[6, 4, 1, 1, 1, 1, 1] + 30*e[6, 4, 1, 1, 1, 1, 1, 1] - 48*e[6, 4, 2] + 136*e[6, 4, 2, 1] - 164*e[6, 4, 2, 1, 1] + 232*e[6, 4, 2, 1, 1, 1] - 160*e[6, 4, 2, 1, 1, 1, 1] + 4*e[6, 4, 2, 1, 1, 1, 1, 1] - 176*e[6, 4, 2, 2] + 112*e[6, 4, 2, 2, 1] + 184*e[6, 4, 2, 2, 1, 1] - 36*e[6, 4, 2, 2, 1, 1, 1] - 26*e[6, 4, 2, 2, 1, 1, 1, 1] - 288*e[6, 4, 2, 2, 2] + 88*e[6, 4, 2, 2, 2, 1] + 140*e[6, 4, 2, 2, 2, 1, 1] - 128*e[6, 4, 2, 2, 2, 2] - 144*e[6, 4, 3] + 576*e[6, 4, 3, 1] - 704*e[6, 4, 3, 1, 1] + 254*e[6, 4, 3, 1, 1, 1] - 32*e[6, 4, 3, 1, 1, 1, 1] + 50*e[6, 4, 3, 1, 1, 1, 1, 1] - 72*e[6, 4, 3, 2] + 152*e[6, 4, 3, 2, 1] + 136*e[6, 4, 3, 2, 1, 1] - 268*e[6, 4, 3, 2, 1, 1, 1] - 40*e[6, 4, 3, 2, 2] + 56*e[6, 4, 3, 2, 2, 1] + 36*e[6, 4, 3, 3] - 468*e[6, 4, 3, 3, 1] + 386*e[6, 4, 3, 3, 1, 1] - 60*e[6, 4, 3, 3, 2] - 192*e[6, 4, 4] + 496*e[6, 4, 4, 1] - 326*e[6, 4, 4, 1, 1] + 30*e[6, 4, 4, 1, 1, 1] - 8*e[6, 4, 4, 1, 1, 1, 1] + 240*e[6, 4, 4, 2] - 112*e[6, 4, 4, 2, 1] + 36*e[6, 4, 4, 2, 1, 1] + 216*e[6, 4, 4, 2, 2] + 480*e[6, 4, 4, 3] - 508*e[6, 4, 4, 3, 1] + 96*e[6, 4, 4, 4] - 60*e[6, 5, 1, 1] + 26*e[6, 5, 1, 1, 1] + 88*e[6, 5, 1, 1, 1, 1] - 14*e[6, 5, 1, 1, 1, 1, 1] - 40*e[6, 5, 1, 1, 1, 1, 1, 1] + 120*e[6, 5, 2] + 68*e[6, 5, 2, 1] - 528*e[6, 5, 2, 1, 1] + 10*e[6, 5, 2, 1, 1, 1] + 304*e[6, 5, 2, 1, 1, 1, 1] + 26*e[6, 5, 2, 1, 1, 1, 1, 1] + 352*e[6, 5, 2, 2] + 252*e[6, 5, 2, 2, 1] - 632*e[6, 5, 2, 2, 1, 1] - 166*e[6, 5, 2, 2, 1, 1, 1] + 232*e[6, 5, 2, 2, 2] + 240*e[6, 5, 2, 2, 2, 1] - 360*e[6, 5, 3] + 708*e[6, 5, 3, 1] - 20*e[6, 5, 3, 1, 1] - 304*e[6, 5, 3, 1, 1, 1] - 24*e[6, 5, 3, 1, 1, 1, 1] - 816*e[6, 5, 3, 2] + 880*e[6, 5, 3, 2, 1] + 344*e[6, 5, 3, 2, 1, 1] - 536*e[6, 5, 3, 2, 2] - 72*e[6, 5, 3, 3] - 174*e[6, 5, 3, 3, 1] - 720*e[6, 5, 4] + 236*e[6, 5, 4, 1] + 388*e[6, 5, 4, 1, 1] - 24*e[6, 5, 4, 1, 1, 1] - 704*e[6, 5, 4, 2] - 168*e[6, 5, 4, 2, 1] + 612*e[6, 5, 4, 3] + 450*e[6, 5, 5] - 370*e[6, 5, 5, 1] + 8*e[6, 5, 5, 1, 1] + 220*e[6, 5, 5, 2] - 108*e[6, 6, 1, 1] + 156*e[6, 6, 1, 1, 1] - 13*e[6, 6, 1, 1, 1, 1] - 10*e[6, 6, 1, 1, 1, 1, 1] - 25*e[6, 6, 1, 1, 1, 1, 1, 1] + 216*e[6, 6, 2] - 384*e[6, 6, 2, 1] - 82*e[6, 6, 2, 1, 1] + 66*e[6, 6, 2, 1, 1, 1] + 184*e[6, 6, 2, 1, 1, 1, 1] + 240*e[6, 6, 2, 2] - 96*e[6, 6, 2, 2, 1] - 362*e[6, 6, 2, 2, 1, 1] + 120*e[6, 6, 2, 2, 2] + 216*e[6, 6, 3] + 36*e[6, 6, 3, 1] + 30*e[6, 6, 3, 1, 1] - 232*e[6, 6, 3, 1, 1, 1] - 72*e[6, 6, 3, 2] + 684*e[6, 6, 3, 2, 1] - 324*e[6, 6, 3, 3] - 288*e[6, 6, 4] - 24*e[6, 6, 4, 1] + 232*e[6, 6, 4, 1, 1] - 456*e[6, 6, 4, 2] + 360*e[6, 6, 5] - 228*e[6, 6, 5, 1] + 216*e[6, 6, 6] - 14*e[7, 2, 2, 1, 1] + 22*e[7, 2, 2, 1, 1, 1] - 2*e[7, 2, 2, 1, 1, 1, 1] - 6*e[7, 2, 2, 1, 1, 1, 1, 1] + 56*e[7, 2, 2, 2] - 88*e[7, 2, 2, 2, 1] - 20*e[7, 2, 2, 2, 1, 1] + 40*e[7, 2, 2, 2, 1, 1, 1] + 12*e[7, 2, 2, 2, 1, 1, 1, 1] + 112*e[7, 2, 2, 2, 2] - 64*e[7, 2, 2, 2, 2, 1] - 62*e[7, 2, 2, 2, 2, 1, 1] - 6*e[7, 2, 2, 2, 2, 1, 1, 1] + 56*e[7, 2, 2, 2, 2, 2] + 24*e[7, 2, 2, 2, 2, 2, 1] + 28*e[7, 3, 1, 1, 1] - 44*e[7, 3, 1, 1, 1, 1] + 4*e[7, 3, 1, 1, 1, 1, 1] + 12*e[7, 3, 1, 1, 1, 1, 1, 1] - 140*e[7, 3, 2, 1] + 206*e[7, 3, 2, 1, 1] + 52*e[7, 3, 2, 1, 1, 1] - 82*e[7, 3, 2, 1, 1, 1, 1] - 36*e[7, 3, 2, 1, 1, 1, 1, 1] + 56*e[7, 3, 2, 2] - 344*e[7, 3, 2, 2, 1] + 120*e[7, 3, 2, 2, 1, 1] + 184*e[7, 3, 2, 2, 1, 1, 1] + 24*e[7, 3, 2, 2, 1, 1, 1, 1] - 92*e[7, 3, 2, 2, 2, 1] - 94*e[7, 3, 2, 2, 2, 1, 1] - 56*e[7, 3, 2, 2, 2, 2] + 126*e[7, 3, 3] - 240*e[7, 3, 3, 1] + 38*e[7, 3, 3, 1, 1] + 48*e[7, 3, 3, 1, 1, 1] + 40*e[7, 3, 3, 1, 1, 1, 1] - 12*e[7, 3, 3, 1, 1, 1, 1, 1] + 336*e[7, 3, 3, 2] - 22*e[7, 3, 3, 2, 1] - 412*e[7, 3, 3, 2, 1, 1] + 18*e[7, 3, 3, 2, 1, 1, 1] + 154*e[7, 3, 3, 2, 2] + 310*e[7, 3, 3, 2, 2, 1] - 126*e[7, 3, 3, 3] + 276*e[7, 3, 3, 3, 1] - 86*e[7, 3, 3, 3, 1, 1] - 210*e[7, 3, 3, 3, 2] + 56*e[7, 4, 1, 1] - 46*e[7, 4, 1, 1, 1] - 40*e[7, 4, 1, 1, 1, 1] - 6*e[7, 4, 1, 1, 1, 1, 1] + 36*e[7, 4, 1, 1, 1, 1, 1, 1] - 112*e[7, 4, 2] + 36*e[7, 4, 2, 1] + 312*e[7, 4, 2, 1, 1] + 8*e[7, 4, 2, 1, 1, 1] - 220*e[7, 4, 2, 1, 1, 1, 1] - 24*e[7, 4, 2, 1, 1, 1, 1, 1] - 392*e[7, 4, 2, 2] + 92*e[7, 4, 2, 2, 1] + 340*e[7, 4, 2, 2, 1, 1] + 118*e[7, 4, 2, 2, 1, 1, 1] - 280*e[7, 4, 2, 2, 2] - 64*e[7, 4, 2, 2, 2, 1] + 168*e[7, 4, 3] - 220*e[7, 4, 3, 1] - 242*e[7, 4, 3, 1, 1] + 236*e[7, 4, 3, 1, 1, 1] + 58*e[7, 4, 3, 1, 1, 1, 1] + 112*e[7, 4, 3, 2] + 88*e[7, 4, 3, 2, 1] - 496*e[7, 4, 3, 2, 1, 1] + 168*e[7, 4, 3, 2, 2] - 420*e[7, 4, 3, 3] + 478*e[7, 4, 3, 3, 1] + 224*e[7, 4, 4] + 176*e[7, 4, 4, 1] - 366*e[7, 4, 4, 1, 1] + 20*e[7, 4, 4, 1, 1, 1] + 336*e[7, 4, 4, 2] + 172*e[7, 4, 4, 2, 1] - 392*e[7, 4, 4, 3] + 70*e[7, 5, 1, 1] - 136*e[7, 5, 1, 1, 1] + 86*e[7, 5, 1, 1, 1, 1] - 44*e[7, 5, 1, 1, 1, 1, 1] + 24*e[7, 5, 1, 1, 1, 1, 1, 1] - 140*e[7, 5, 2] + 412*e[7, 5, 2, 1] - 350*e[7, 5, 2, 1, 1] + 220*e[7, 5, 2, 1, 1, 1] - 142*e[7, 5, 2, 1, 1, 1, 1] + 84*e[7, 5, 2, 2] - 120*e[7, 5, 2, 2, 1] + 158*e[7, 5, 2, 2, 1, 1] + 56*e[7, 5, 2, 2, 2] - 420*e[7, 5, 3] + 548*e[7, 5, 3, 1] - 416*e[7, 5, 3, 1, 1] + 240*e[7, 5, 3, 1, 1, 1] + 112*e[7, 5, 3, 2] - 468*e[7, 5, 3, 2, 1] + 210*e[7, 5, 3, 3] - 560*e[7, 5, 4] + 716*e[7, 5, 4, 1] - 240*e[7, 5, 4, 1, 1] + 28*e[7, 5, 4, 2] - 350*e[7, 5, 5] + 220*e[7, 5, 5, 1] - 84*e[7, 6, 1, 1] + 134*e[7, 6, 1, 1, 1] - 16*e[7, 6, 1, 1, 1, 1] - 34*e[7, 6, 1, 1, 1, 1, 1] + 168*e[7, 6, 2] - 352*e[7, 6, 2, 1] - 36*e[7, 6, 2, 1, 1] + 220*e[7, 6, 2, 1, 1, 1] + 168*e[7, 6, 2, 2] - 320*e[7, 6, 2, 2, 1] + 252*e[7, 6, 3] + 36*e[7, 6, 3, 1] - 220*e[7, 6, 3, 1, 1] + 420*e[7, 6, 3, 2] - 336*e[7, 6, 4] + 220*e[7, 6, 4, 1] - 420*e[7, 6, 5] - 49*e[7, 7, 1, 1] + 98*e[7, 7, 1, 1, 1] - 49*e[7, 7, 1, 1, 1, 1] + 98*e[7, 7, 2] - 294*e[7, 7, 2, 1] + 196*e[7, 7, 2, 1, 1] - 98*e[7, 7, 2, 2] + 294*e[7, 7, 3] - 196*e[7, 7, 3, 1] + 196*e[7, 7, 4] - 8*e[8, 2, 2, 1, 1] + 16*e[8, 2, 2, 1, 1, 1] - 8*e[8, 2, 2, 1, 1, 1, 1] + 32*e[8, 2, 2, 2] - 64*e[8, 2, 2, 2, 1] + 16*e[8, 2, 2, 2, 1, 1] + 16*e[8, 2, 2, 2, 1, 1, 1] + 64*e[8, 2, 2, 2, 2] - 64*e[8, 2, 2, 2, 2, 1] - 8*e[8, 2, 2, 2, 2, 1, 1] + 32*e[8, 2, 2, 2, 2, 2] + 16*e[8, 3, 1, 1, 1] - 32*e[8, 3, 1, 1, 1, 1] + 16*e[8, 3, 1, 1, 1, 1, 1] - 80*e[8, 3, 2, 1] + 144*e[8, 3, 2, 1, 1] - 16*e[8, 3, 2, 1, 1, 1] - 48*e[8, 3, 2, 1, 1, 1, 1] + 64*e[8, 3, 2, 2] - 288*e[8, 3, 2, 2, 1] + 208*e[8, 3, 2, 2, 1, 1] + 32*e[8, 3, 2, 2, 1, 1, 1] + 64*e[8, 3, 2, 2, 2] - 144*e[8, 3, 2, 2, 2, 1] + 72*e[8, 3, 3] - 192*e[8, 3, 3, 1] + 120*e[8, 3, 3, 1, 1] + 16*e[8, 3, 3, 1, 1, 1] - 16*e[8, 3, 3, 1, 1, 1, 1] + 288*e[8, 3, 3, 2] - 400*e[8, 3, 3, 2, 1] + 80*e[8, 3, 3, 2, 1, 1] + 152*e[8, 3, 3, 2, 2] + 144*e[8, 3, 3, 3] - 96*e[8, 3, 3, 3, 1] + 32*e[8, 4, 1, 1] - 16*e[8, 4, 1, 1, 1] - 64*e[8, 4, 1, 1, 1, 1] + 48*e[8, 4, 1, 1, 1, 1, 1] - 64*e[8, 4, 2] - 32*e[8, 4, 2, 1] + 384*e[8, 4, 2, 1, 1] - 256*e[8, 4, 2, 1, 1, 1] - 32*e[8, 4, 2, 1, 1, 1, 1] - 288*e[8, 4, 2, 2] + 192*e[8, 4, 2, 2, 1] + 176*e[8, 4, 2, 2, 1, 1] - 160*e[8, 4, 2, 2, 2] + 192*e[8, 4, 3] - 528*e[8, 4, 3, 1] + 352*e[8, 4, 3, 1, 1] - 16*e[8, 4, 3, 1, 1, 1] - 32*e[8, 4, 3, 2] - 176*e[8, 4, 3, 2, 1] + 96*e[8, 4, 3, 3] + 384*e[8, 4, 4] - 320*e[8, 4, 4, 1] + 8*e[8, 4, 4, 1, 1] + 192*e[8, 4, 4, 2] + 80*e[8, 5, 1, 1] - 128*e[8, 5, 1, 1, 1] + 16*e[8, 5, 1, 1, 1, 1] + 32*e[8, 5, 1, 1, 1, 1, 1] - 160*e[8, 5, 2] + 336*e[8, 5, 2, 1] + 32*e[8, 5, 2, 1, 1] - 208*e[8, 5, 2, 1, 1, 1] - 160*e[8, 5, 2, 2] + 304*e[8, 5, 2, 2, 1] - 240*e[8, 5, 3] - 32*e[8, 5, 3, 1] + 208*e[8, 5, 3, 1, 1] - 400*e[8, 5, 3, 2] + 320*e[8, 5, 4] - 208*e[8, 5, 4, 1] + 200*e[8, 5, 5] + 48*e[8, 6, 1, 1] - 96*e[8, 6, 1, 1, 1] + 48*e[8, 6, 1, 1, 1, 1] - 96*e[8, 6, 2] + 288*e[8, 6, 2, 1] - 192*e[8, 6, 2, 1, 1] + 96*e[8, 6, 2, 2] - 288*e[8, 6, 3] + 192*e[8, 6, 3, 1] - 192*e[8, 6, 4]



# E-basis description of D: 
True_eDD = e[3, 3, 2, 2, 1, 1] - 2*e[3, 3, 2, 2, 1, 1, 1] + e[3, 3, 2, 2, 1, 1, 1, 1] - 4*e[3, 3, 2, 2, 2] + 8*e[3, 3, 2, 2, 2, 1] - 2*e[3, 3, 2, 2, 2, 1, 1] - 2*e[3, 3, 2, 2, 2, 1, 1, 1] - 8*e[3, 3, 2, 2, 2, 2] + 8*e[3, 3, 2, 2, 2, 2, 1] + e[3, 3, 2, 2, 2, 2, 1, 1] - 4*e[3, 3, 2, 2, 2, 2, 2] - 4*e[3, 3, 3, 1, 1, 1] + 8*e[3, 3, 3, 1, 1, 1, 1] - 4*e[3, 3, 3, 1, 1, 1, 1, 1] + 18*e[3, 3, 3, 2, 1] - 36*e[3, 3, 3, 2, 1, 1] + 10*e[3, 3, 3, 2, 1, 1, 1] + 8*e[3, 3, 3, 2, 1, 1, 1, 1] + 36*e[3, 3, 3, 2, 2, 1] - 38*e[3, 3, 3, 2, 2, 1, 1] - 2*e[3, 3, 3, 2, 2, 1, 1, 1] + 8*e[3, 3, 3, 2, 2, 2] + 10*e[3, 3, 3, 2, 2, 2, 1] - 2*e[3, 3, 3, 2, 2, 2, 1, 1] + 8*e[3, 3, 3, 2, 2, 2, 2] - 27*e[3, 3, 3, 3] + 54*e[3, 3, 3, 3, 1] - 27*e[3, 3, 3, 3, 1, 1] + 8*e[3, 3, 3, 3, 1, 1, 1] - 8*e[3, 3, 3, 3, 1, 1, 1, 1] - 54*e[3, 3, 3, 3, 2] + 18*e[3, 3, 3, 3, 2, 1] + 36*e[3, 3, 3, 3, 2, 1, 1] + 8*e[3, 3, 3, 3, 2, 1, 1, 1] - 27*e[3, 3, 3, 3, 2, 2] - 36*e[3, 3, 3, 3, 2, 2, 1] + e[3, 3, 3, 3, 2, 2, 1, 1] - 4*e[3, 3, 3, 3, 2, 2, 2] + 54*e[3, 3, 3, 3, 3] - 54*e[3, 3, 3, 3, 3, 1] - 4*e[3, 3, 3, 3, 3, 1, 1, 1] + 54*e[3, 3, 3, 3, 3, 2] + 18*e[3, 3, 3, 3, 3, 2, 1] - 27*e[3, 3, 3, 3, 3, 3]



#########################################
# Playing to try to find new invariants #
#########################################

T = PolynomialRing(QQ, [var('x0'), var('x1'), var('x2'), var('u')])

j1Num = T(newA01InfSym^5)

j2Num = T(newA01InfSym^3*newB01InfSym)

j3Num = T(newA01InfSym^2*newC01InfSym)

jD = T(newD01InfSym)
# jD.factor()
# x2^2 * (x2 - 1)^2 * (-x1 + x2)^2 * x1^2 * (x1 - 1)^2 * (-x0 + x2)^2 * (-x0 + x1)^2 * x0^2 * (x0 - 1)^2


I = T.ideal([j1Num,j2Num, j3Num, jD*u-1])


J = I.groebner_basis()



##############################################
# Building blocks for Igusa Invariants Theta #
##############################################

SS = QQ['a6','a5','x34','a3', 'a2', 'a1']
a6,a5,x34,a3,a2,a1 = SS.gens()


# 0) we introduce the polynomial a4 (it was a variable for the Dumbbell graph)

a4 = a3 + x34

# 1) xij = difference of root i  and rootj

x12=a1-a2
x13=a1-a3
x14=a1-a4
x15=a1-a5
x23=a2-a3
x24=a2-a4
x25=a2-a5
x35=a3-a5
x45=a4-a5
x16= -1
x26= -1
x36= -1
x46= -1
x56= -1

# 2) yij = xij^2
y12=x12^2
y13=x13^2
y14=x14^2
y15=x15^2
y23=x23^2
y24=x24^2
y25=x25^2
y34=x34^2
y35=x35^2
y45=x45^2
y16=x16^2
y26=x26^2
y36=x36^2
y46=x46^2
y56=x56^2

#############################
#Absolute Igusa Invariants: #
#############################

# We record the relevant absolute Igusa invariants.


newAT = y12*y34*y56 + y12*y35*y46 + y12*y36*y45 + y13*y24*y56 + y13*y25*y46 + y13*y26*y45 +  y14*y23*y56 + y14*y25*y36 +  y14*y26*y35 +  y15*y23*y46 +  y15*y24*y36 +  y15*y26*y34 + y16*y23*y45 + y16*y24*y35 +      y16*y25*y34

newAT01Inf = newAT.subs(a1=0).subs(a2=1)
# newAT01Inf.factor()
# (2) * (3*a5^2*x34^2 + 4*a5^2*x34*a3 - 2*a5*x34^2*a3 + 4*a5^2*a3^2 - 6*a5*x34*a3^2 + 3*x34^2*a3^2 - 4*a5*a3^3 + 6*x34*a3^3 + 3*a3^4 - 2*a5^2*x34 - 2*a5*x34^2 - 4*a5^2*a3 + 2*a5*x34*a3 - 2*x34^2*a3 + 2*a5*a3^2 - 6*x34*a3^2 - 4*a3^3 + 3*a5^2 - 2*a5*x34 + 3*x34^2 - 4*a5*a3 + 4*x34*a3 + 4*a3^2)

# print len(newAT01Inf.monomials())
# 23

newBT = y12*y23*y13*y45*y56*y46 + y12*y24*y14*y35*y56*y36  + y12*y25*y15*y34*y46*y36  + y12*y26*y16*y34*y45*y35 + y13*y34*y14*y25*y56*y26 + y13*y35*y15*y24*y46*y26 + y13*y36*y16*y24*y45*y25 + y14*y45*y15*y23*y36*y26 + y14*y46*y16*y23*y35*y25 + y15*y56*y16*y23*y34*y24

newBT01Inf = newBT.subs(a1=0).subs(a2=1)
# newBT01Inf.factor()
# (4) * (a5^4*x34^2*a3^2 - a5^3*x34^3*a3^2 + a5^2*x34^4*a3^2 + 2*a5^4*x34*a3^3 - 4*a5^3*x34^2*a3^3 + 3*a5^2*x34^3*a3^3 + a5^4*a3^4 - 5*a5^3*x34*a3^4 + 4*a5^2*x34^2*a3^4 - 2*a5^3*a3^5 + 3*a5^2*x34*a3^5 + a5^2*a3^6 - a5^4*x34^2*a3 + a5^3*x34^3*a3 - a5^2*x34^4*a3 - 3*a5^4*x34*a3^2 + 4*a5^3*x34^2*a3^2 - 3*a5^2*x34^3*a3^2 - a5*x34^4*a3^2 - 2*a5^4*a3^3 + 6*a5^3*x34*a3^3 - 2*a5^2*x34^2*a3^3 - 3*a5*x34^3*a3^3 + 3*a5^3*a3^4 - 4*a5*x34^2*a3^4 - 3*a5*x34*a3^5 - a5*a3^6 + a5^4*x34^2 - a5^3*x34^3 + a5^2*x34^4 + a5^4*x34*a3 - 2*a5^3*x34^2*a3 + 5*a5^2*x34^3*a3 - a5*x34^4*a3 + a5^4*a3^2 + 3*a5^2*x34^2*a3^2 - 3*a5*x34^3*a3^2 + x34^4*a3^2 - 4*a5^2*x34*a3^3 - 2*a5*x34^2*a3^3 + 3*x34^3*a3^3 - 2*a5^2*a3^4 + 4*x34^2*a3^4 + 3*x34*a3^5 + a3^6 - a5^3*x34^2 - a5^2*x34^3 - a5^3*x34*a3 - 2*a5^2*x34^2*a3 + a5*x34^3*a3 - a5^3*a3^2 + 4*a5*x34^2*a3^2 - x34^3*a3^2 + 6*a5*x34*a3^3 - 4*x34^2*a3^3 + 3*a5*a3^4 - 5*x34*a3^4 - 2*a3^5 + a5^2*x34^2 + a5^2*x34*a3 - a5*x34^2*a3 + a5^2*a3^2 - 3*a5*x34*a3^2 + x34^2*a3^2 - 2*a5*a3^3 + 2*x34*a3^3 + a3^4)

# print len(newBT01Inf.monomials())
# 67

newCT = y12*y23*y13*y45*y56*y46*( y14*(y25*y36 + y26*y35) + y15*(y24*y36 + y26*y34) + y16*(y25*y34+y24*y35)) +  y12*y24*y14*y35*y56*y36*( y13*(y25*y46 + y26*y45) + y15*(y23*y46 + y26*y34) + y16*(y25*y34+y23*y45))   + y12*y25*y15*y34*y46*y36*( y13*(y24*y56 + y26*y45) + y14*(y23*y56 + y26*y35) + y16*(y23*y45+y24*y35))  + y12*y26*y16*y34*y45*y35* ( y13*(y24*y56 + y25*y46) + y14*(y23*y56 + y25*y36) + y15*(y23*y46+y24*y36))   + y13*y34*y14*y25*y56*y26*( y12*(y35*y46 + y36*y45) + y15*(y23*y46 + y36*y24) + y16*(y23*y45+y24*y35))  + y13*y35*y15*y24*y46*y26*( y12*(y34*y56 + y36*y45) + y14*(y23*y56 + y25*y36) + y16*(y23*y45+y25*y34))  + y13*y36*y16*y24*y45*y25*( y12*(y34*y56 + y35*y46) + y14*(y23*y56 + y26*y35) + y15*(y23*y46+y26*y34))   + y14*y45*y15*y23*y36*y26*( y12*(y34*y56 + y35*y46) + y13*(y24*y56 + y25*y46) +   y16*(y24*y35+y25*y34)) +  y14*y46*y16*y23*y35*y25*( y12*(y34*y56 + y36*y45) + y13*(y24*y56 + y26*y45) + y15*(y24*y36+y26*y34))  + y15*y56*y16*y23*y34*y24*( y12*(y35*y46 + y36*y45) + y13*(y25*y46 + y26*y45) + y14*(y25*y36+y26*y35))

newCT01Inf = newCT.subs(a1=0).subs(a2=1)
# newCT01Inf.factor()
newCT01Inf.factor()
(2) * (4*a5^6*x34^4*a3^2 - 4*a5^5*x34^5*a3^2 + 4*a5^4*x34^6*a3^2 + 12*a5^6*x34^3*a3^3 - 22*a5^5*x34^4*a3^3 + 22*a5^4*x34^5*a3^3 - 4*a5^3*x34^6*a3^3 + 16*a5^6*x34^2*a3^4 - 50*a5^5*x34^3*a3^4 + 62*a5^4*x34^4*a3^4 - 26*a5^3*x34^5*a3^4 + 4*a5^2*x34^6*a3^4 + 12*a5^6*x34*a3^5 - 62*a5^5*x34^2*a3^5 + 106*a5^4*x34^3*a3^5 - 72*a5^3*x34^4*a3^5 + 20*a5^2*x34^5*a3^5 + 4*a5^6*a3^6 - 42*a5^5*x34*a3^6 + 110*a5^4*x34^2*a3^6 - 112*a5^3*x34^3*a3^6 + 44*a5^2*x34^4*a3^6 - 12*a5^5*a3^7 + 64*a5^4*x34*a3^7 - 104*a5^3*x34^2*a3^7 + 56*a5^2*x34^3*a3^7 + 16*a5^4*a3^8 - 54*a5^3*x34*a3^8 + 44*a5^2*x34^2*a3^8 - 12*a5^3*a3^9 + 20*a5^2*x34*a3^9 + 4*a5^2*a3^10 - 4*a5^6*x34^4*a3 + 4*a5^5*x34^5*a3 - 4*a5^4*x34^6*a3 - 18*a5^6*x34^3*a3^2 + 21*a5^5*x34^4*a3^2 - 23*a5^4*x34^5*a3^2 - 2*a5^3*x34^6*a3^2 - 32*a5^6*x34^2*a3^3 + 64*a5^5*x34^3*a3^3 - 69*a5^4*x34^4*a3^3 + 8*a5^3*x34^5*a3^3 - 2*a5^2*x34^6*a3^3 - 30*a5^6*x34*a3^4 + 107*a5^5*x34^2*a3^4 - 140*a5^4*x34^3*a3^4 + 56*a5^3*x34^4*a3^4 - 11*a5^2*x34^5*a3^4 - 4*a5*x34^6*a3^4 - 12*a5^6*a3^5 + 90*a5^5*x34*a3^5 - 175*a5^4*x34^2*a3^5 + 124*a5^3*x34^3*a3^5 - 24*a5^2*x34^4*a3^5 - 20*a5*x34^5*a3^5 + 30*a5^5*a3^6 - 119*a5^4*x34*a3^6 + 144*a5^3*x34^2*a3^6 - 28*a5^2*x34^3*a3^6 - 44*a5*x34^4*a3^6 - 34*a5^4*a3^7 + 88*a5^3*x34*a3^7 - 20*a5^2*x34^2*a3^7 - 56*a5*x34^3*a3^7 + 22*a5^3*a3^8 - 9*a5^2*x34*a3^8 - 44*a5*x34^2*a3^8 - 2*a5^2*a3^9 - 20*a5*x34*a3^9 - 4*a5*a3^10 + 4*a5^6*x34^4 - 4*a5^5*x34^5 + 4*a5^4*x34^6 + 14*a5^6*x34^3*a3 - 19*a5^5*x34^4*a3 + 25*a5^4*x34^5*a3 - 2*a5^3*x34^6*a3 + 30*a5^6*x34^2*a3^2 - 50*a5^5*x34^3*a3^2 + 81*a5^4*x34^4*a3^2 - 26*a5^3*x34^5*a3^2 + 12*a5^2*x34^6*a3^2 + 32*a5^6*x34*a3^3 - 90*a5^5*x34^2*a3^3 + 152*a5^4*x34^3*a3^3 - 102*a5^3*x34^4*a3^3 + 58*a5^2*x34^5*a3^3 - 2*a5*x34^6*a3^3 + 16*a5^6*a3^4 - 85*a5^5*x34*a3^4 + 176*a5^4*x34^2*a3^4 - 190*a5^3*x34^3*a3^4 + 126*a5^2*x34^4*a3^4 - 11*a5*x34^5*a3^4 + 4*x34^6*a3^4 - 34*a5^5*a3^5 + 120*a5^4*x34*a3^5 - 202*a5^3*x34^2*a3^5 + 150*a5^2*x34^3*a3^5 - 24*a5*x34^4*a3^5 + 20*x34^5*a3^5 + 40*a5^4*a3^6 - 126*a5^3*x34*a3^6 + 106*a5^2*x34^2*a3^6 - 28*a5*x34^3*a3^6 + 44*x34^4*a3^6 - 36*a5^3*a3^7 + 48*a5^2*x34*a3^7 - 20*a5*x34^2*a3^7 + 56*x34^3*a3^7 + 12*a5^2*a3^8 - 9*a5*x34*a3^8 + 44*x34^2*a3^8 - 2*a5*a3^9 + 20*x34*a3^9 + 4*a3^10 - 4*a5^6*x34^3 - 2*a5^5*x34^4 - 2*a5^4*x34^5 - 4*a5^3*x34^6 - 14*a5^6*x34^2*a3 + 12*a5^5*x34^3*a3 - 24*a5^4*x34^4*a3 - 4*a5^3*x34^5*a3 - 2*a5^2*x34^6*a3 - 18*a5^6*x34*a3^2 + 34*a5^5*x34^2*a3^2 - 78*a5^4*x34^3*a3^2 + 38*a5^3*x34^4*a3^2 - 26*a5^2*x34^5*a3^2 - 2*a5*x34^6*a3^2 - 12*a5^6*a3^3 + 44*a5^5*x34*a3^3 - 112*a5^4*x34^2*a3^3 + 136*a5^3*x34^3*a3^3 - 102*a5^2*x34^4*a3^3 + 8*a5*x34^5*a3^3 - 4*x34^6*a3^3 + 22*a5^5*a3^4 - 90*a5^4*x34*a3^4 + 198*a5^3*x34^2*a3^4 - 190*a5^2*x34^3*a3^4 + 56*a5*x34^4*a3^4 - 26*x34^5*a3^4 - 36*a5^4*a3^5 + 156*a5^3*x34*a3^5 - 202*a5^2*x34^2*a3^5 + 124*a5*x34^3*a3^5 - 72*x34^4*a3^5 + 52*a5^3*a3^6 - 126*a5^2*x34*a3^6 + 144*a5*x34^2*a3^6 - 112*x34^3*a3^6 - 36*a5^2*a3^7 + 88*a5*x34*a3^7 - 104*x34^2*a3^7 + 22*a5*a3^8 - 54*x34*a3^8 - 12*a3^9 + 4*a5^6*x34^2 - 2*a5^5*x34^3 + 12*a5^4*x34^4 - 2*a5^3*x34^5 + 4*a5^2*x34^6 + 4*a5^6*x34*a3 - 5*a5^5*x34^2*a3 + 34*a5^4*x34^3*a3 - 24*a5^3*x34^4*a3 + 25*a5^2*x34^5*a3 - 4*a5*x34^6*a3 + 4*a5^6*a3^2 - 3*a5^5*x34*a3^2 + 46*a5^4*x34^2*a3^2 - 78*a5^3*x34^3*a3^2 + 81*a5^2*x34^4*a3^2 - 23*a5*x34^5*a3^2 + 4*x34^6*a3^2 - 2*a5^5*a3^3 + 24*a5^4*x34*a3^3 - 112*a5^3*x34^2*a3^3 + 152*a5^2*x34^3*a3^3 - 69*a5*x34^4*a3^3 + 22*x34^5*a3^3 + 12*a5^4*a3^4 - 90*a5^3*x34*a3^4 + 176*a5^2*x34^2*a3^4 - 140*a5*x34^3*a3^4 + 62*x34^4*a3^4 - 36*a5^3*a3^5 + 120*a5^2*x34*a3^5 - 175*a5*x34^2*a3^5 + 106*x34^3*a3^5 + 40*a5^2*a3^6 - 119*a5*x34*a3^6 + 110*x34^2*a3^6 - 34*a5*a3^7 + 64*x34*a3^7 + 16*a3^8 - 4*a5^5*x34^2 - 2*a5^4*x34^3 - 2*a5^3*x34^4 - 4*a5^2*x34^5 - 4*a5^5*x34*a3 - 5*a5^4*x34^2*a3 + 12*a5^3*x34^3*a3 - 19*a5^2*x34^4*a3 + 4*a5*x34^5*a3 - 4*a5^5*a3^2 - 3*a5^4*x34*a3^2 + 34*a5^3*x34^2*a3^2 - 50*a5^2*x34^3*a3^2 + 21*a5*x34^4*a3^2 - 4*x34^5*a3^2 - 2*a5^4*a3^3 + 44*a5^3*x34*a3^3 - 90*a5^2*x34^2*a3^3 + 64*a5*x34^3*a3^3 - 22*x34^4*a3^3 + 22*a5^3*a3^4 - 85*a5^2*x34*a3^4 + 107*a5*x34^2*a3^4 - 50*x34^3*a3^4 - 34*a5^2*a3^5 + 90*a5*x34*a3^5 - 62*x34^2*a3^5 + 30*a5*a3^6 - 42*x34*a3^6 - 12*a3^7 + 4*a5^4*x34^2 - 4*a5^3*x34^3 + 4*a5^2*x34^4 + 4*a5^4*x34*a3 - 14*a5^3*x34^2*a3 + 14*a5^2*x34^3*a3 - 4*a5*x34^4*a3 + 4*a5^4*a3^2 - 18*a5^3*x34*a3^2 + 30*a5^2*x34^2*a3^2 - 18*a5*x34^3*a3^2 + 4*x34^4*a3^2 - 12*a5^3*a3^3 + 32*a5^2*x34*a3^3 - 32*a5*x34^2*a3^3 + 12*x34^3*a3^3 + 16*a5^2*a3^4 - 30*a5*x34*a3^4 + 16*x34^2*a3^4 - 12*a5*a3^5 + 12*x34*a3^5 + 4*a3^6)

len(newCT01Inf.monomials())
# 251

newDT = y12*y13*y14*y15*y16*y23*y24*y25*y26*y34*y35*y36*y45*y46*y56

newDT01Inf = newDT.subs(a1=0).subs(a2=1)
newDT01Inf.factor()
a3^2 * (a3 - 1)^2 * x34^2 * (x34 + a3)^2 * (x34 + a3 - 1)^2 * (-a5 + a3)^2 * (-a5 + x34 + a3)^2 * a5^2 * (a5 - 1)^2
len(newDT01Inf.monomials())
# 251 





==> anc/supplementaryMaterial/software/InvariantsDumbbell.sing <==
LIB "all.lib";
LIB "elim.lib";
ring R = 0, (x0,x1,x2,u),dp;
ideal I = (7776*x0^10*x1^10 - 25920*x0^10*x1^9*x2 - 25920*x0^9*x1^10*x2 + 73440*x0^10*x1^8*x2^2 + 43200*x0^9*x1^9*x2^2 + 73440*x0^8*x1^10*x2^2 - 126720*x0^10*x1^7*x2^3 - 103680*x0^9*x1^8*x2^3 - 103680*x0^8*x1^9*x2^3 - 126720*x0^7*x1^10*x2^3 + 189120*x0^10*x1^6*x2^4 + 65280*x0^9*x1^7*x2^4 + 305280*x0^8*x1^8*x2^4 + 65280*x0^7*x1^9*x2^4 + 189120*x0^6*x1^10*x2^4 - 202624*x0^10*x1^5*x2^5 - 60800*x0^9*x1^6*x2^5 - 275200*x0^8*x1^7*x2^5 - 275200*x0^7*x1^8*x2^5 - 60800*x0^6*x1^9*x2^5 - 202624*x0^5*x1^10*x2^5 + 189120*x0^10*x1^4*x2^6 - 60800*x0^9*x1^5*x2^6 + 450880*x0^8*x1^6*x2^6 - 72960*x0^7*x1^7*x2^6 + 450880*x0^6*x1^8*x2^6 - 60800*x0^5*x1^9*x2^6 + 189120*x0^4*x1^10*x2^6 - 126720*x0^10*x1^3*x2^7 + 65280*x0^9*x1^4*x2^7 - 275200*x0^8*x1^5*x2^7 - 72960*x0^7*x1^6*x2^7 - 72960*x0^6*x1^7*x2^7 - 275200*x0^5*x1^8*x2^7 + 65280*x0^4*x1^9*x2^7 - 126720*x0^3*x1^10*x2^7 + 73440*x0^10*x1^2*x2^8 - 103680*x0^9*x1^3*x2^8 + 305280*x0^8*x1^4*x2^8 - 275200*x0^7*x1^5*x2^8 + 450880*x0^6*x1^6*x2^8 - 275200*x0^5*x1^7*x2^8 + 305280*x0^4*x1^8*x2^8 - 103680*x0^3*x1^9*x2^8 + 73440*x0^2*x1^10*x2^8 - 25920*x0^10*x1*x2^9 + 43200*x0^9*x1^2*x2^9 - 103680*x0^8*x1^3*x2^9 + 65280*x0^7*x1^4*x2^9 - 60800*x0^6*x1^5*x2^9 - 60800*x0^5*x1^6*x2^9 + 65280*x0^4*x1^7*x2^9 - 103680*x0^3*x1^8*x2^9 + 43200*x0^2*x1^9*x2^9 - 25920*x0*x1^10*x2^9 + 7776*x0^10*x2^10 - 25920*x0^9*x1*x2^10 + 73440*x0^8*x1^2*x2^10 - 126720*x0^7*x1^3*x2^10 + 189120*x0^6*x1^4*x2^10 - 202624*x0^5*x1^5*x2^10 + 189120*x0^4*x1^6*x2^10 - 126720*x0^3*x1^7*x2^10 + 73440*x0^2*x1^8*x2^10 - 25920*x0*x1^9*x2^10 + 7776*x1^10*x2^10 - 25920*x0^10*x1^9 - 25920*x0^9*x1^10 + 43200*x0^10*x1^8*x2 + 216000*x0^9*x1^9*x2 + 43200*x0^8*x1^10*x2 - 103680*x0^10*x1^7*x2^2 - 406080*x0^9*x1^8*x2^2 - 406080*x0^8*x1^9*x2^2 - 103680*x0^7*x1^10*x2^2 + 65280*x0^10*x1^6*x2^3 + 917760*x0^9*x1^7*x2^3 + 322560*x0^8*x1^8*x2^3 + 917760*x0^7*x1^9*x2^3 + 65280*x0^6*x1^10*x2^3 - 60800*x0^10*x1^5*x2^4 - 1022080*x0^9*x1^6*x2^4 - 826880*x0^8*x1^7*x2^4 - 826880*x0^7*x1^8*x2^4 - 1022080*x0^6*x1^9*x2^4 - 60800*x0^5*x1^10*x2^4 - 60800*x0^10*x1^4*x2^5 + 1377920*x0^9*x1^5*x2^5 - 115840*x0^8*x1^6*x2^5 + 2420480*x0^7*x1^7*x2^5 - 115840*x0^6*x1^8*x2^5 + 1377920*x0^5*x1^9*x2^5 - 60800*x0^4*x1^10*x2^5 + 65280*x0^10*x1^3*x2^6 - 1022080*x0^9*x1^4*x2^6 - 115840*x0^8*x1^5*x2^6 - 1292800*x0^7*x1^6*x2^6 - 1292800*x0^6*x1^7*x2^6 - 115840*x0^5*x1^8*x2^6 - 1022080*x0^4*x1^9*x2^6 + 65280*x0^3*x1^10*x2^6 - 103680*x0^10*x1^2*x2^7 + 917760*x0^9*x1^3*x2^7 - 826880*x0^8*x1^4*x2^7 + 2420480*x0^7*x1^5*x2^7 - 1292800*x0^6*x1^6*x2^7 + 2420480*x0^5*x1^7*x2^7 - 826880*x0^4*x1^8*x2^7 + 917760*x0^3*x1^9*x2^7 - 103680*x0^2*x1^10*x2^7 + 43200*x0^10*x1*x2^8 - 406080*x0^9*x1^2*x2^8 + 322560*x0^8*x1^3*x2^8 - 826880*x0^7*x1^4*x2^8 - 115840*x0^6*x1^5*x2^8 - 115840*x0^5*x1^6*x2^8 - 826880*x0^4*x1^7*x2^8 + 322560*x0^3*x1^8*x2^8 - 406080*x0^2*x1^9*x2^8 + 43200*x0*x1^10*x2^8 - 25920*x0^10*x2^9 + 216000*x0^9*x1*x2^9 - 406080*x0^8*x1^2*x2^9 + 917760*x0^7*x1^3*x2^9 - 1022080*x0^6*x1^4*x2^9 + 1377920*x0^5*x1^5*x2^9 - 1022080*x0^4*x1^6*x2^9 + 917760*x0^3*x1^7*x2^9 - 406080*x0^2*x1^8*x2^9 + 216000*x0*x1^9*x2^9 - 25920*x1^10*x2^9 - 25920*x0^9*x2^10 + 43200*x0^8*x1*x2^10 - 103680*x0^7*x1^2*x2^10 + 65280*x0^6*x1^3*x2^10 - 60800*x0^5*x1^4*x2^10 - 60800*x0^4*x1^5*x2^10 + 65280*x0^3*x1^6*x2^10 - 103680*x0^2*x1^7*x2^10 + 43200*x0*x1^8*x2^10 - 25920*x1^9*x2^10 + 73440*x0^10*x1^8 + 43200*x0^9*x1^9 + 73440*x0^8*x1^10 - 103680*x0^10*x1^7*x2 - 406080*x0^9*x1^8*x2 - 406080*x0^8*x1^9*x2 - 103680*x0^7*x1^10*x2 + 305280*x0^10*x1^6*x2^2 + 322560*x0^9*x1^7*x2^2 + 2043360*x0^8*x1^8*x2^2 + 322560*x0^7*x1^9*x2^2 + 305280*x0^6*x1^10*x2^2 - 275200*x0^10*x1^5*x2^3 - 826880*x0^9*x1^6*x2^3 - 2452480*x0^8*x1^7*x2^3 - 2452480*x0^7*x1^8*x2^3 - 826880*x0^6*x1^9*x2^3 - 275200*x0^5*x1^10*x2^3 + 450880*x0^10*x1^4*x2^4 - 115840*x0^9*x1^5*x2^4 + 5368640*x0^8*x1^6*x2^4 + 120320*x0^7*x1^7*x2^4 + 5368640*x0^6*x1^8*x2^4 - 115840*x0^5*x1^9*x2^4 + 450880*x0^4*x1^10*x2^4 - 275200*x0^10*x1^3*x2^5 - 115840*x0^9*x1^4*x2^5 - 3888000*x0^8*x1^5*x2^5 - 2781440*x0^7*x1^6*x2^5 - 2781440*x0^6*x1^7*x2^5 - 3888000*x0^5*x1^8*x2^5 - 115840*x0^4*x1^9*x2^5 - 275200*x0^3*x1^10*x2^5 + 305280*x0^10*x1^2*x2^6 - 826880*x0^9*x1^3*x2^6 + 5368640*x0^8*x1^4*x2^6 - 2781440*x0^7*x1^5*x2^6 + 9390720*x0^6*x1^6*x2^6 - 2781440*x0^5*x1^7*x2^6 + 5368640*x0^4*x1^8*x2^6 - 826880*x0^3*x1^9*x2^6 + 305280*x0^2*x1^10*x2^6 - 103680*x0^10*x1*x2^7 + 322560*x0^9*x1^2*x2^7 - 2452480*x0^8*x1^3*x2^7 + 120320*x0^7*x1^4*x2^7 - 2781440*x0^6*x1^5*x2^7 - 2781440*x0^5*x1^6*x2^7 + 120320*x0^4*x1^7*x2^7 - 2452480*x0^3*x1^8*x2^7 + 322560*x0^2*x1^9*x2^7 - 103680*x0*x1^10*x2^7 + 73440*x0^10*x2^8 - 406080*x0^9*x1*x2^8 + 2043360*x0^8*x1^2*x2^8 - 2452480*x0^7*x1^3*x2^8 + 5368640*x0^6*x1^4*x2^8 - 3888000*x0^5*x1^5*x2^8 + 5368640*x0^4*x1^6*x2^8 - 2452480*x0^3*x1^7*x2^8 + 2043360*x0^2*x1^8*x2^8 - 406080*x0*x1^9*x2^8 + 73440*x1^10*x2^8 + 43200*x0^9*x2^9 - 406080*x0^8*x1*x2^9 + 322560*x0^7*x1^2*x2^9 - 826880*x0^6*x1^3*x2^9 - 115840*x0^5*x1^4*x2^9 - 115840*x0^4*x1^5*x2^9 - 826880*x0^3*x1^6*x2^9 + 322560*x0^2*x1^7*x2^9 - 406080*x0*x1^8*x2^9 + 43200*x1^9*x2^9 + 73440*x0^8*x2^10 - 103680*x0^7*x1*x2^10 + 305280*x0^6*x1^2*x2^10 - 275200*x0^5*x1^3*x2^10 + 450880*x0^4*x1^4*x2^10 - 275200*x0^3*x1^5*x2^10 + 305280*x0^2*x1^6*x2^10 - 103680*x0*x1^7*x2^10 + 73440*x1^8*x2^10 - 126720*x0^10*x1^7 - 103680*x0^9*x1^8 - 103680*x0^8*x1^9 - 126720*x0^7*x1^10 + 65280*x0^10*x1^6*x2 + 917760*x0^9*x1^7*x2 + 322560*x0^8*x1^8*x2 + 917760*x0^7*x1^9*x2 + 65280*x0^6*x1^10*x2 - 275200*x0^10*x1^5*x2^2 - 826880*x0^9*x1^6*x2^2 - 2452480*x0^8*x1^7*x2^2 - 2452480*x0^7*x1^8*x2^2 - 826880*x0^6*x1^9*x2^2 - 275200*x0^5*x1^10*x2^2 - 72960*x0^10*x1^4*x2^3 + 2420480*x0^9*x1^5*x2^3 + 120320*x0^8*x1^6*x2^3 + 9711360*x0^7*x1^7*x2^3 + 120320*x0^6*x1^8*x2^3 + 2420480*x0^5*x1^9*x2^3 - 72960*x0^4*x1^10*x2^3 - 72960*x0^10*x1^3*x2^4 - 1292800*x0^9*x1^4*x2^4 - 2781440*x0^8*x1^5*x2^4 - 7348480*x0^7*x1^6*x2^4 - 7348480*x0^6*x1^7*x2^4 - 2781440*x0^5*x1^8*x2^4 - 1292800*x0^4*x1^9*x2^4 - 72960*x0^3*x1^10*x2^4 - 275200*x0^10*x1^2*x2^5 + 2420480*x0^9*x1^3*x2^5 - 2781440*x0^8*x1^4*x2^5 + 16640000*x0^7*x1^5*x2^5 - 4764160*x0^6*x1^6*x2^5 + 16640000*x0^5*x1^7*x2^5 - 2781440*x0^4*x1^8*x2^5 + 2420480*x0^3*x1^9*x2^5 - 275200*x0^2*x1^10*x2^5 + 65280*x0^10*x1*x2^6 - 826880*x0^9*x1^2*x2^6 + 120320*x0^8*x1^3*x2^6 - 7348480*x0^7*x1^4*x2^6 - 4764160*x0^6*x1^5*x2^6 - 4764160*x0^5*x1^6*x2^6 - 7348480*x0^4*x1^7*x2^6 + 120320*x0^3*x1^8*x2^6 - 826880*x0^2*x1^9*x2^6 + 65280*x0*x1^10*x2^6 - 126720*x0^10*x2^7 + 917760*x0^9*x1*x2^7 - 2452480*x0^8*x1^2*x2^7 + 9711360*x0^7*x1^3*x2^7 - 7348480*x0^6*x1^4*x2^7 + 16640000*x0^5*x1^5*x2^7 - 7348480*x0^4*x1^6*x2^7 + 9711360*x0^3*x1^7*x2^7 - 2452480*x0^2*x1^8*x2^7 + 917760*x0*x1^9*x2^7 - 126720*x1^10*x2^7 - 103680*x0^9*x2^8 + 322560*x0^8*x1*x2^8 - 2452480*x0^7*x1^2*x2^8 + 120320*x0^6*x1^3*x2^8 - 2781440*x0^5*x1^4*x2^8 - 2781440*x0^4*x1^5*x2^8 + 120320*x0^3*x1^6*x2^8 - 2452480*x0^2*x1^7*x2^8 + 322560*x0*x1^8*x2^8 - 103680*x1^9*x2^8 - 103680*x0^8*x2^9 + 917760*x0^7*x1*x2^9 - 826880*x0^6*x1^2*x2^9 + 2420480*x0^5*x1^3*x2^9 - 1292800*x0^4*x1^4*x2^9 + 2420480*x0^3*x1^5*x2^9 - 826880*x0^2*x1^6*x2^9 + 917760*x0*x1^7*x2^9 - 103680*x1^8*x2^9 - 126720*x0^7*x2^10 + 65280*x0^6*x1*x2^10 - 275200*x0^5*x1^2*x2^10 - 72960*x0^4*x1^3*x2^10 - 72960*x0^3*x1^4*x2^10 - 275200*x0^2*x1^5*x2^10 + 65280*x0*x1^6*x2^10 - 126720*x1^7*x2^10 + 189120*x0^10*x1^6 + 65280*x0^9*x1^7 + 305280*x0^8*x1^8 + 65280*x0^7*x1^9 + 189120*x0^6*x1^10 - 60800*x0^10*x1^5*x2 - 1022080*x0^9*x1^6*x2 - 826880*x0^8*x1^7*x2 - 826880*x0^7*x1^8*x2 - 1022080*x0^6*x1^9*x2 - 60800*x0^5*x1^10*x2 + 450880*x0^10*x1^4*x2^2 - 115840*x0^9*x1^5*x2^2 + 5368640*x0^8*x1^6*x2^2 + 120320*x0^7*x1^7*x2^2 + 5368640*x0^6*x1^8*x2^2 - 115840*x0^5*x1^9*x2^2 + 450880*x0^4*x1^10*x2^2 - 72960*x0^10*x1^3*x2^3 - 1292800*x0^9*x1^4*x2^3 - 2781440*x0^8*x1^5*x2^3 - 7348480*x0^7*x1^6*x2^3 - 7348480*x0^6*x1^7*x2^3 - 2781440*x0^5*x1^8*x2^3 - 1292800*x0^4*x1^9*x2^3 - 72960*x0^3*x1^10*x2^3 + 450880*x0^10*x1^2*x2^4 - 1292800*x0^9*x1^3*x2^4 + 9390720*x0^8*x1^4*x2^4 - 4764160*x0^7*x1^5*x2^4 + 27650880*x0^6*x1^6*x2^4 - 4764160*x0^5*x1^7*x2^4 + 9390720*x0^4*x1^8*x2^4 - 1292800*x0^3*x1^9*x2^4 + 450880*x0^2*x1^10*x2^4 - 60800*x0^10*x1*x2^5 - 115840*x0^9*x1^2*x2^5 - 2781440*x0^8*x1^3*x2^5 - 4764160*x0^7*x1^4*x2^5 - 12572800*x0^6*x1^5*x2^5 - 12572800*x0^5*x1^6*x2^5 - 4764160*x0^4*x1^7*x2^5 - 2781440*x0^3*x1^8*x2^5 - 115840*x0^2*x1^9*x2^5 - 60800*x0*x1^10*x2^5 + 189120*x0^10*x2^6 - 1022080*x0^9*x1*x2^6 + 5368640*x0^8*x1^2*x2^6 - 7348480*x0^7*x1^3*x2^6 + 27650880*x0^6*x1^4*x2^6 - 12572800*x0^5*x1^5*x2^6 + 27650880*x0^4*x1^6*x2^6 - 7348480*x0^3*x1^7*x2^6 + 5368640*x0^2*x1^8*x2^6 - 1022080*x0*x1^9*x2^6 + 189120*x1^10*x2^6 + 65280*x0^9*x2^7 - 826880*x0^8*x1*x2^7 + 120320*x0^7*x1^2*x2^7 - 7348480*x0^6*x1^3*x2^7 - 4764160*x0^5*x1^4*x2^7 - 4764160*x0^4*x1^5*x2^7 - 7348480*x0^3*x1^6*x2^7 + 120320*x0^2*x1^7*x2^7 - 826880*x0*x1^8*x2^7 + 65280*x1^9*x2^7 + 305280*x0^8*x2^8 - 826880*x0^7*x1*x2^8 + 5368640*x0^6*x1^2*x2^8 - 2781440*x0^5*x1^3*x2^8 + 9390720*x0^4*x1^4*x2^8 - 2781440*x0^3*x1^5*x2^8 + 5368640*x0^2*x1^6*x2^8 - 826880*x0*x1^7*x2^8 + 305280*x1^8*x2^8 + 65280*x0^7*x2^9 - 1022080*x0^6*x1*x2^9 - 115840*x0^5*x1^2*x2^9 - 1292800*x0^4*x1^3*x2^9 - 1292800*x0^3*x1^4*x2^9 - 115840*x0^2*x1^5*x2^9 - 1022080*x0*x1^6*x2^9 + 65280*x1^7*x2^9 + 189120*x0^6*x2^10 - 60800*x0^5*x1*x2^10 + 450880*x0^4*x1^2*x2^10 - 72960*x0^3*x1^3*x2^10 + 450880*x0^2*x1^4*x2^10 - 60800*x0*x1^5*x2^10 + 189120*x1^6*x2^10 - 202624*x0^10*x1^5 - 60800*x0^9*x1^6 - 275200*x0^8*x1^7 - 275200*x0^7*x1^8 - 60800*x0^6*x1^9 - 202624*x0^5*x1^10 - 60800*x0^10*x1^4*x2 + 1377920*x0^9*x1^5*x2 - 115840*x0^8*x1^6*x2 + 2420480*x0^7*x1^7*x2 - 115840*x0^6*x1^8*x2 + 1377920*x0^5*x1^9*x2 - 60800*x0^4*x1^10*x2 - 275200*x0^10*x1^3*x2^2 - 115840*x0^9*x1^4*x2^2 - 3888000*x0^8*x1^5*x2^2 - 2781440*x0^7*x1^6*x2^2 - 2781440*x0^6*x1^7*x2^2 - 3888000*x0^5*x1^8*x2^2 - 115840*x0^4*x1^9*x2^2 - 275200*x0^3*x1^10*x2^2 - 275200*x0^10*x1^2*x2^3 + 2420480*x0^9*x1^3*x2^3 - 2781440*x0^8*x1^4*x2^3 + 16640000*x0^7*x1^5*x2^3 - 4764160*x0^6*x1^6*x2^3 + 16640000*x0^5*x1^7*x2^3 - 2781440*x0^4*x1^8*x2^3 + 2420480*x0^3*x1^9*x2^3 - 275200*x0^2*x1^10*x2^3 - 60800*x0^10*x1*x2^4 - 115840*x0^9*x1^2*x2^4 - 2781440*x0^8*x1^3*x2^4 - 4764160*x0^7*x1^4*x2^4 - 12572800*x0^6*x1^5*x2^4 - 12572800*x0^5*x1^6*x2^4 - 4764160*x0^4*x1^7*x2^4 - 2781440*x0^3*x1^8*x2^4 - 115840*x0^2*x1^9*x2^4 - 60800*x0*x1^10*x2^4 - 202624*x0^10*x2^5 + 1377920*x0^9*x1*x2^5 - 3888000*x0^8*x1^2*x2^5 + 16640000*x0^7*x1^3*x2^5 - 12572800*x0^6*x1^4*x2^5 + 42774912*x0^5*x1^5*x2^5 - 12572800*x0^4*x1^6*x2^5 + 16640000*x0^3*x1^7*x2^5 - 3888000*x0^2*x1^8*x2^5 + 1377920*x0*x1^9*x2^5 - 202624*x1^10*x2^5 - 60800*x0^9*x2^6 - 115840*x0^8*x1*x2^6 - 2781440*x0^7*x1^2*x2^6 - 4764160*x0^6*x1^3*x2^6 - 12572800*x0^5*x1^4*x2^6 - 12572800*x0^4*x1^5*x2^6 - 4764160*x0^3*x1^6*x2^6 - 2781440*x0^2*x1^7*x2^6 - 115840*x0*x1^8*x2^6 - 60800*x1^9*x2^6 - 275200*x0^8*x2^7 + 2420480*x0^7*x1*x2^7 - 2781440*x0^6*x1^2*x2^7 + 16640000*x0^5*x1^3*x2^7 - 4764160*x0^4*x1^4*x2^7 + 16640000*x0^3*x1^5*x2^7 - 2781440*x0^2*x1^6*x2^7 + 2420480*x0*x1^7*x2^7 - 275200*x1^8*x2^7 - 275200*x0^7*x2^8 - 115840*x0^6*x1*x2^8 - 3888000*x0^5*x1^2*x2^8 - 2781440*x0^4*x1^3*x2^8 - 2781440*x0^3*x1^4*x2^8 - 3888000*x0^2*x1^5*x2^8 - 115840*x0*x1^6*x2^8 - 275200*x1^7*x2^8 - 60800*x0^6*x2^9 + 1377920*x0^5*x1*x2^9 - 115840*x0^4*x1^2*x2^9 + 2420480*x0^3*x1^3*x2^9 - 115840*x0^2*x1^4*x2^9 + 1377920*x0*x1^5*x2^9 - 60800*x1^6*x2^9 - 202624*x0^5*x2^10 - 60800*x0^4*x1*x2^10 - 275200*x0^3*x1^2*x2^10 - 275200*x0^2*x1^3*x2^10 - 60800*x0*x1^4*x2^10 - 202624*x1^5*x2^10 + 189120*x0^10*x1^4 - 60800*x0^9*x1^5 + 450880*x0^8*x1^6 - 72960*x0^7*x1^7 + 450880*x0^6*x1^8 - 60800*x0^5*x1^9 + 189120*x0^4*x1^10 + 65280*x0^10*x1^3*x2 - 1022080*x0^9*x1^4*x2 - 115840*x0^8*x1^5*x2 - 1292800*x0^7*x1^6*x2 - 1292800*x0^6*x1^7*x2 - 115840*x0^5*x1^8*x2 - 1022080*x0^4*x1^9*x2 + 65280*x0^3*x1^10*x2 + 305280*x0^10*x1^2*x2^2 - 826880*x0^9*x1^3*x2^2 + 5368640*x0^8*x1^4*x2^2 - 2781440*x0^7*x1^5*x2^2 + 9390720*x0^6*x1^6*x2^2 - 2781440*x0^5*x1^7*x2^2 + 5368640*x0^4*x1^8*x2^2 - 826880*x0^3*x1^9*x2^2 + 305280*x0^2*x1^10*x2^2 + 65280*x0^10*x1*x2^3 - 826880*x0^9*x1^2*x2^3 + 120320*x0^8*x1^3*x2^3 - 7348480*x0^7*x1^4*x2^3 - 4764160*x0^6*x1^5*x2^3 - 4764160*x0^5*x1^6*x2^3 - 7348480*x0^4*x1^7*x2^3 + 120320*x0^3*x1^8*x2^3 - 826880*x0^2*x1^9*x2^3 + 65280*x0*x1^10*x2^3 + 189120*x0^10*x2^4 - 1022080*x0^9*x1*x2^4 + 5368640*x0^8*x1^2*x2^4 - 7348480*x0^7*x1^3*x2^4 + 27650880*x0^6*x1^4*x2^4 - 12572800*x0^5*x1^5*x2^4 + 27650880*x0^4*x1^6*x2^4 - 7348480*x0^3*x1^7*x2^4 + 5368640*x0^2*x1^8*x2^4 - 1022080*x0*x1^9*x2^4 + 189120*x1^10*x2^4 - 60800*x0^9*x2^5 - 115840*x0^8*x1*x2^5 - 2781440*x0^7*x1^2*x2^5 - 4764160*x0^6*x1^3*x2^5 - 12572800*x0^5*x1^4*x2^5 - 12572800*x0^4*x1^5*x2^5 - 4764160*x0^3*x1^6*x2^5 - 2781440*x0^2*x1^7*x2^5 - 115840*x0*x1^8*x2^5 - 60800*x1^9*x2^5 + 450880*x0^8*x2^6 - 1292800*x0^7*x1*x2^6 + 9390720*x0^6*x1^2*x2^6 - 4764160*x0^5*x1^3*x2^6 + 27650880*x0^4*x1^4*x2^6 - 4764160*x0^3*x1^5*x2^6 + 9390720*x0^2*x1^6*x2^6 - 1292800*x0*x1^7*x2^6 + 450880*x1^8*x2^6 - 72960*x0^7*x2^7 - 1292800*x0^6*x1*x2^7 - 2781440*x0^5*x1^2*x2^7 - 7348480*x0^4*x1^3*x2^7 - 7348480*x0^3*x1^4*x2^7 - 2781440*x0^2*x1^5*x2^7 - 1292800*x0*x1^6*x2^7 - 72960*x1^7*x2^7 + 450880*x0^6*x2^8 - 115840*x0^5*x1*x2^8 + 5368640*x0^4*x1^2*x2^8 + 120320*x0^3*x1^3*x2^8 + 5368640*x0^2*x1^4*x2^8 - 115840*x0*x1^5*x2^8 + 450880*x1^6*x2^8 - 60800*x0^5*x2^9 - 1022080*x0^4*x1*x2^9 - 826880*x0^3*x1^2*x2^9 - 826880*x0^2*x1^3*x2^9 - 1022080*x0*x1^4*x2^9 - 60800*x1^5*x2^9 + 189120*x0^4*x2^10 + 65280*x0^3*x1*x2^10 + 305280*x0^2*x1^2*x2^10 + 65280*x0*x1^3*x2^10 + 189120*x1^4*x2^10 - 126720*x0^10*x1^3 + 65280*x0^9*x1^4 - 275200*x0^8*x1^5 - 72960*x0^7*x1^6 - 72960*x0^6*x1^7 - 275200*x0^5*x1^8 + 65280*x0^4*x1^9 - 126720*x0^3*x1^10 - 103680*x0^10*x1^2*x2 + 917760*x0^9*x1^3*x2 - 826880*x0^8*x1^4*x2 + 2420480*x0^7*x1^5*x2 - 1292800*x0^6*x1^6*x2 + 2420480*x0^5*x1^7*x2 - 826880*x0^4*x1^8*x2 + 917760*x0^3*x1^9*x2 - 103680*x0^2*x1^10*x2 - 103680*x0^10*x1*x2^2 + 322560*x0^9*x1^2*x2^2 - 2452480*x0^8*x1^3*x2^2 + 120320*x0^7*x1^4*x2^2 - 2781440*x0^6*x1^5*x2^2 - 2781440*x0^5*x1^6*x2^2 + 120320*x0^4*x1^7*x2^2 - 2452480*x0^3*x1^8*x2^2 + 322560*x0^2*x1^9*x2^2 - 103680*x0*x1^10*x2^2 - 126720*x0^10*x2^3 + 917760*x0^9*x1*x2^3 - 2452480*x0^8*x1^2*x2^3 + 9711360*x0^7*x1^3*x2^3 - 7348480*x0^6*x1^4*x2^3 + 16640000*x0^5*x1^5*x2^3 - 7348480*x0^4*x1^6*x2^3 + 9711360*x0^3*x1^7*x2^3 - 2452480*x0^2*x1^8*x2^3 + 917760*x0*x1^9*x2^3 - 126720*x1^10*x2^3 + 65280*x0^9*x2^4 - 826880*x0^8*x1*x2^4 + 120320*x0^7*x1^2*x2^4 - 7348480*x0^6*x1^3*x2^4 - 4764160*x0^5*x1^4*x2^4 - 4764160*x0^4*x1^5*x2^4 - 7348480*x0^3*x1^6*x2^4 + 120320*x0^2*x1^7*x2^4 - 826880*x0*x1^8*x2^4 + 65280*x1^9*x2^4 - 275200*x0^8*x2^5 + 2420480*x0^7*x1*x2^5 - 2781440*x0^6*x1^2*x2^5 + 16640000*x0^5*x1^3*x2^5 - 4764160*x0^4*x1^4*x2^5 + 16640000*x0^3*x1^5*x2^5 - 2781440*x0^2*x1^6*x2^5 + 2420480*x0*x1^7*x2^5 - 275200*x1^8*x2^5 - 72960*x0^7*x2^6 - 1292800*x0^6*x1*x2^6 - 2781440*x0^5*x1^2*x2^6 - 7348480*x0^4*x1^3*x2^6 - 7348480*x0^3*x1^4*x2^6 - 2781440*x0^2*x1^5*x2^6 - 1292800*x0*x1^6*x2^6 - 72960*x1^7*x2^6 - 72960*x0^6*x2^7 + 2420480*x0^5*x1*x2^7 + 120320*x0^4*x1^2*x2^7 + 9711360*x0^3*x1^3*x2^7 + 120320*x0^2*x1^4*x2^7 + 2420480*x0*x1^5*x2^7 - 72960*x1^6*x2^7 - 275200*x0^5*x2^8 - 826880*x0^4*x1*x2^8 - 2452480*x0^3*x1^2*x2^8 - 2452480*x0^2*x1^3*x2^8 - 826880*x0*x1^4*x2^8 - 275200*x1^5*x2^8 + 65280*x0^4*x2^9 + 917760*x0^3*x1*x2^9 + 322560*x0^2*x1^2*x2^9 + 917760*x0*x1^3*x2^9 + 65280*x1^4*x2^9 - 126720*x0^3*x2^10 - 103680*x0^2*x1*x2^10 - 103680*x0*x1^2*x2^10 - 126720*x1^3*x2^10 + 73440*x0^10*x1^2 - 103680*x0^9*x1^3 + 305280*x0^8*x1^4 - 275200*x0^7*x1^5 + 450880*x0^6*x1^6 - 275200*x0^5*x1^7 + 305280*x0^4*x1^8 - 103680*x0^3*x1^9 + 73440*x0^2*x1^10 + 43200*x0^10*x1*x2 - 406080*x0^9*x1^2*x2 + 322560*x0^8*x1^3*x2 - 826880*x0^7*x1^4*x2 - 115840*x0^6*x1^5*x2 - 115840*x0^5*x1^6*x2 - 826880*x0^4*x1^7*x2 + 322560*x0^3*x1^8*x2 - 406080*x0^2*x1^9*x2 + 43200*x0*x1^10*x2 + 73440*x0^10*x2^2 - 406080*x0^9*x1*x2^2 + 2043360*x0^8*x1^2*x2^2 - 2452480*x0^7*x1^3*x2^2 + 5368640*x0^6*x1^4*x2^2 - 3888000*x0^5*x1^5*x2^2 + 5368640*x0^4*x1^6*x2^2 - 2452480*x0^3*x1^7*x2^2 + 2043360*x0^2*x1^8*x2^2 - 406080*x0*x1^9*x2^2 + 73440*x1^10*x2^2 - 103680*x0^9*x2^3 + 322560*x0^8*x1*x2^3 - 2452480*x0^7*x1^2*x2^3 + 120320*x0^6*x1^3*x2^3 - 2781440*x0^5*x1^4*x2^3 - 2781440*x0^4*x1^5*x2^3 + 120320*x0^3*x1^6*x2^3 - 2452480*x0^2*x1^7*x2^3 + 322560*x0*x1^8*x2^3 - 103680*x1^9*x2^3 + 305280*x0^8*x2^4 - 826880*x0^7*x1*x2^4 + 5368640*x0^6*x1^2*x2^4 - 2781440*x0^5*x1^3*x2^4 + 9390720*x0^4*x1^4*x2^4 - 2781440*x0^3*x1^5*x2^4 + 5368640*x0^2*x1^6*x2^4 - 826880*x0*x1^7*x2^4 + 305280*x1^8*x2^4 - 275200*x0^7*x2^5 - 115840*x0^6*x1*x2^5 - 3888000*x0^5*x1^2*x2^5 - 2781440*x0^4*x1^3*x2^5 - 2781440*x0^3*x1^4*x2^5 - 3888000*x0^2*x1^5*x2^5 - 115840*x0*x1^6*x2^5 - 275200*x1^7*x2^5 + 450880*x0^6*x2^6 - 115840*x0^5*x1*x2^6 + 5368640*x0^4*x1^2*x2^6 + 120320*x0^3*x1^3*x2^6 + 5368640*x0^2*x1^4*x2^6 - 115840*x0*x1^5*x2^6 + 450880*x1^6*x2^6 - 275200*x0^5*x2^7 - 826880*x0^4*x1*x2^7 - 2452480*x0^3*x1^2*x2^7 - 2452480*x0^2*x1^3*x2^7 - 826880*x0*x1^4*x2^7 - 275200*x1^5*x2^7 + 305280*x0^4*x2^8 + 322560*x0^3*x1*x2^8 + 2043360*x0^2*x1^2*x2^8 + 322560*x0*x1^3*x2^8 + 305280*x1^4*x2^8 - 103680*x0^3*x2^9 - 406080*x0^2*x1*x2^9 - 406080*x0*x1^2*x2^9 - 103680*x1^3*x2^9 + 73440*x0^2*x2^10 + 43200*x0*x1*x2^10 + 73440*x1^2*x2^10 - 25920*x0^10*x1 + 43200*x0^9*x1^2 - 103680*x0^8*x1^3 + 65280*x0^7*x1^4 - 60800*x0^6*x1^5 - 60800*x0^5*x1^6 + 65280*x0^4*x1^7 - 103680*x0^3*x1^8 + 43200*x0^2*x1^9 - 25920*x0*x1^10 - 25920*x0^10*x2 + 216000*x0^9*x1*x2 - 406080*x0^8*x1^2*x2 + 917760*x0^7*x1^3*x2 - 1022080*x0^6*x1^4*x2 + 1377920*x0^5*x1^5*x2 - 1022080*x0^4*x1^6*x2 + 917760*x0^3*x1^7*x2 - 406080*x0^2*x1^8*x2 + 216000*x0*x1^9*x2 - 25920*x1^10*x2 + 43200*x0^9*x2^2 - 406080*x0^8*x1*x2^2 + 322560*x0^7*x1^2*x2^2 - 826880*x0^6*x1^3*x2^2 - 115840*x0^5*x1^4*x2^2 - 115840*x0^4*x1^5*x2^2 - 826880*x0^3*x1^6*x2^2 + 322560*x0^2*x1^7*x2^2 - 406080*x0*x1^8*x2^2 + 43200*x1^9*x2^2 - 103680*x0^8*x2^3 + 917760*x0^7*x1*x2^3 - 826880*x0^6*x1^2*x2^3 + 2420480*x0^5*x1^3*x2^3 - 1292800*x0^4*x1^4*x2^3 + 2420480*x0^3*x1^5*x2^3 - 826880*x0^2*x1^6*x2^3 + 917760*x0*x1^7*x2^3 - 103680*x1^8*x2^3 + 65280*x0^7*x2^4 - 1022080*x0^6*x1*x2^4 - 115840*x0^5*x1^2*x2^4 - 1292800*x0^4*x1^3*x2^4 - 1292800*x0^3*x1^4*x2^4 - 115840*x0^2*x1^5*x2^4 - 1022080*x0*x1^6*x2^4 + 65280*x1^7*x2^4 - 60800*x0^6*x2^5 + 1377920*x0^5*x1*x2^5 - 115840*x0^4*x1^2*x2^5 + 2420480*x0^3*x1^3*x2^5 - 115840*x0^2*x1^4*x2^5 + 1377920*x0*x1^5*x2^5 - 60800*x1^6*x2^5 - 60800*x0^5*x2^6 - 1022080*x0^4*x1*x2^6 - 826880*x0^3*x1^2*x2^6 - 826880*x0^2*x1^3*x2^6 - 1022080*x0*x1^4*x2^6 - 60800*x1^5*x2^6 + 65280*x0^4*x2^7 + 917760*x0^3*x1*x2^7 + 322560*x0^2*x1^2*x2^7 + 917760*x0*x1^3*x2^7 + 65280*x1^4*x2^7 - 103680*x0^3*x2^8 - 406080*x0^2*x1*x2^8 - 406080*x0*x1^2*x2^8 - 103680*x1^3*x2^8 + 43200*x0^2*x2^9 + 216000*x0*x1*x2^9 + 43200*x1^2*x2^9 - 25920*x0*x2^10 - 25920*x1*x2^10 + 7776*x0^10 - 25920*x0^9*x1 + 73440*x0^8*x1^2 - 126720*x0^7*x1^3 + 189120*x0^6*x1^4 - 202624*x0^5*x1^5 + 189120*x0^4*x1^6 - 126720*x0^3*x1^7 + 73440*x0^2*x1^8 - 25920*x0*x1^9 + 7776*x1^10 - 25920*x0^9*x2 + 43200*x0^8*x1*x2 - 103680*x0^7*x1^2*x2 + 65280*x0^6*x1^3*x2 - 60800*x0^5*x1^4*x2 - 60800*x0^4*x1^5*x2 + 65280*x0^3*x1^6*x2 - 103680*x0^2*x1^7*x2 + 43200*x0*x1^8*x2 - 25920*x1^9*x2 + 73440*x0^8*x2^2 - 103680*x0^7*x1*x2^2 + 305280*x0^6*x1^2*x2^2 - 275200*x0^5*x1^3*x2^2 + 450880*x0^4*x1^4*x2^2 - 275200*x0^3*x1^5*x2^2 + 305280*x0^2*x1^6*x2^2 - 103680*x0*x1^7*x2^2 + 73440*x1^8*x2^2 - 126720*x0^7*x2^3 + 65280*x0^6*x1*x2^3 - 275200*x0^5*x1^2*x2^3 - 72960*x0^4*x1^3*x2^3 - 72960*x0^3*x1^4*x2^3 - 275200*x0^2*x1^5*x2^3 + 65280*x0*x1^6*x2^3 - 126720*x1^7*x2^3 + 189120*x0^6*x2^4 - 60800*x0^5*x1*x2^4 + 450880*x0^4*x1^2*x2^4 - 72960*x0^3*x1^3*x2^4 + 450880*x0^2*x1^4*x2^4 - 60800*x0*x1^5*x2^4 + 189120*x1^6*x2^4 - 202624*x0^5*x2^5 - 60800*x0^4*x1*x2^5 - 275200*x0^3*x1^2*x2^5 - 275200*x0^2*x1^3*x2^5 - 60800*x0*x1^4*x2^5 - 202624*x1^5*x2^5 + 189120*x0^4*x2^6 + 65280*x0^3*x1*x2^6 + 305280*x0^2*x1^2*x2^6 + 65280*x0*x1^3*x2^6 + 189120*x1^4*x2^6 - 126720*x0^3*x2^7 - 103680*x0^2*x1*x2^7 - 103680*x0*x1^2*x2^7 - 126720*x1^3*x2^7 + 73440*x0^2*x2^8 + 43200*x0*x1*x2^8 + 73440*x1^2*x2^8 - 25920*x0*x2^9 - 25920*x1*x2^9 + 7776*x2^10, 864*x0^10*x1^8*x2^2 - 864*x0^9*x1^9*x2^2 + 864*x0^8*x1^10*x2^2 - 1728*x0^10*x1^7*x2^3 - 864*x0^9*x1^8*x2^3 - 864*x0^8*x1^9*x2^3 - 1728*x0^7*x1^10*x2^3 + 3744*x0^10*x1^6*x2^4 - 1440*x0^9*x1^7*x2^4 + 11232*x0^8*x1^8*x2^4 - 1440*x0^7*x1^9*x2^4 + 3744*x0^6*x1^10*x2^4 - 3712*x0^10*x1^5*x2^5 - 1952*x0^9*x1^6*x2^5 - 9760*x0^8*x1^7*x2^5 - 9760*x0^7*x1^8*x2^5 - 1952*x0^6*x1^9*x2^5 - 3712*x0^5*x1^10*x2^5 + 3744*x0^10*x1^4*x2^6 - 1952*x0^9*x1^5*x2^6 + 22144*x0^8*x1^6*x2^6 - 6528*x0^7*x1^7*x2^6 + 22144*x0^6*x1^8*x2^6 - 1952*x0^5*x1^9*x2^6 + 3744*x0^4*x1^10*x2^6 - 1728*x0^10*x1^3*x2^7 - 1440*x0^9*x1^4*x2^7 - 9760*x0^8*x1^5*x2^7 - 6528*x0^7*x1^6*x2^7 - 6528*x0^6*x1^7*x2^7 - 9760*x0^5*x1^8*x2^7 - 1440*x0^4*x1^9*x2^7 - 1728*x0^3*x1^10*x2^7 + 864*x0^10*x1^2*x2^8 - 864*x0^9*x1^3*x2^8 + 11232*x0^8*x1^4*x2^8 - 9760*x0^7*x1^5*x2^8 + 22144*x0^6*x1^6*x2^8 - 9760*x0^5*x1^7*x2^8 + 11232*x0^4*x1^8*x2^8 - 864*x0^3*x1^9*x2^8 + 864*x0^2*x1^10*x2^8 - 864*x0^9*x1^2*x2^9 - 864*x0^8*x1^3*x2^9 - 1440*x0^7*x1^4*x2^9 - 1952*x0^6*x1^5*x2^9 - 1952*x0^5*x1^6*x2^9 - 1440*x0^4*x1^7*x2^9 - 864*x0^3*x1^8*x2^9 - 864*x0^2*x1^9*x2^9 + 864*x0^8*x1^2*x2^10 - 1728*x0^7*x1^3*x2^10 + 3744*x0^6*x1^4*x2^10 - 3712*x0^5*x1^5*x2^10 + 3744*x0^4*x1^6*x2^10 - 1728*x0^3*x1^7*x2^10 + 864*x0^2*x1^8*x2^10 - 864*x0^10*x1^8*x2 + 864*x0^9*x1^9*x2 - 864*x0^8*x1^10*x2 - 864*x0^10*x1^7*x2^2 + 864*x0^9*x1^8*x2^2 + 864*x0^8*x1^9*x2^2 - 864*x0^7*x1^10*x2^2 - 1440*x0^10*x1^6*x2^3 + 14976*x0^9*x1^7*x2^3 - 14688*x0^8*x1^8*x2^3 + 14976*x0^7*x1^9*x2^3 - 1440*x0^6*x1^10*x2^3 - 1952*x0^10*x1^5*x2^4 - 8800*x0^9*x1^6*x2^4 - 14048*x0^8*x1^7*x2^4 - 14048*x0^7*x1^8*x2^4 - 8800*x0^6*x1^9*x2^4 - 1952*x0^5*x1^10*x2^4 - 1952*x0^10*x1^4*x2^5 + 30272*x0^9*x1^5*x2^5 - 23488*x0^8*x1^6*x2^5 + 97664*x0^7*x1^7*x2^5 - 23488*x0^6*x1^8*x2^5 + 30272*x0^5*x1^9*x2^5 - 1952*x0^4*x1^10*x2^5 - 1440*x0^10*x1^3*x2^6 - 8800*x0^9*x1^4*x2^6 - 23488*x0^8*x1^5*x2^6 - 42880*x0^7*x1^6*x2^6 - 42880*x0^6*x1^7*x2^6 - 23488*x0^5*x1^8*x2^6 - 8800*x0^4*x1^9*x2^6 - 1440*x0^3*x1^10*x2^6 - 864*x0^10*x1^2*x2^7 + 14976*x0^9*x1^3*x2^7 - 14048*x0^8*x1^4*x2^7 + 97664*x0^7*x1^5*x2^7 - 42880*x0^6*x1^6*x2^7 + 97664*x0^5*x1^7*x2^7 - 14048*x0^4*x1^8*x2^7 + 14976*x0^3*x1^9*x2^7 - 864*x0^2*x1^10*x2^7 - 864*x0^10*x1*x2^8 + 864*x0^9*x1^2*x2^8 - 14688*x0^8*x1^3*x2^8 - 14048*x0^7*x1^4*x2^8 - 23488*x0^6*x1^5*x2^8 - 23488*x0^5*x1^6*x2^8 - 14048*x0^4*x1^7*x2^8 - 14688*x0^3*x1^8*x2^8 + 864*x0^2*x1^9*x2^8 - 864*x0*x1^10*x2^8 + 864*x0^9*x1*x2^9 + 864*x0^8*x1^2*x2^9 + 14976*x0^7*x1^3*x2^9 - 8800*x0^6*x1^4*x2^9 + 30272*x0^5*x1^5*x2^9 - 8800*x0^4*x1^6*x2^9 + 14976*x0^3*x1^7*x2^9 + 864*x0^2*x1^8*x2^9 + 864*x0*x1^9*x2^9 - 864*x0^8*x1*x2^10 - 864*x0^7*x1^2*x2^10 - 1440*x0^6*x1^3*x2^10 - 1952*x0^5*x1^4*x2^10 - 1952*x0^4*x1^5*x2^10 - 1440*x0^3*x1^6*x2^10 - 864*x0^2*x1^7*x2^10 - 864*x0*x1^8*x2^10 + 864*x0^10*x1^8 - 864*x0^9*x1^9 + 864*x0^8*x1^10 - 864*x0^10*x1^7*x2 + 864*x0^9*x1^8*x2 + 864*x0^8*x1^9*x2 - 864*x0^7*x1^10*x2 + 11232*x0^10*x1^6*x2^2 - 14688*x0^9*x1^7*x2^2 + 10368*x0^8*x1^8*x2^2 - 14688*x0^7*x1^9*x2^2 + 11232*x0^6*x1^10*x2^2 - 9760*x0^10*x1^5*x2^3 - 14048*x0^9*x1^6*x2^3 + 8384*x0^8*x1^7*x2^3 + 8384*x0^7*x1^8*x2^3 - 14048*x0^6*x1^9*x2^3 - 9760*x0^5*x1^10*x2^3 + 22144*x0^10*x1^4*x2^4 - 23488*x0^9*x1^5*x2^4 + 99296*x0^8*x1^6*x2^4 - 85120*x0^7*x1^7*x2^4 + 99296*x0^6*x1^8*x2^4 - 23488*x0^5*x1^9*x2^4 + 22144*x0^4*x1^10*x2^4 - 9760*x0^10*x1^3*x2^5 - 23488*x0^9*x1^4*x2^5 - 10944*x0^8*x1^5*x2^5 - 72704*x0^7*x1^6*x2^5 - 72704*x0^6*x1^7*x2^5 - 10944*x0^5*x1^8*x2^5 - 23488*x0^4*x1^9*x2^5 - 9760*x0^3*x1^10*x2^5 + 11232*x0^10*x1^2*x2^6 - 14048*x0^9*x1^3*x2^6 + 99296*x0^8*x1^4*x2^6 - 72704*x0^7*x1^5*x2^6 + 282720*x0^6*x1^6*x2^6 - 72704*x0^5*x1^7*x2^6 + 99296*x0^4*x1^8*x2^6 - 14048*x0^3*x1^9*x2^6 + 11232*x0^2*x1^10*x2^6 - 864*x0^10*x1*x2^7 - 14688*x0^9*x1^2*x2^7 + 8384*x0^8*x1^3*x2^7 - 85120*x0^7*x1^4*x2^7 - 72704*x0^6*x1^5*x2^7 - 72704*x0^5*x1^6*x2^7 - 85120*x0^4*x1^7*x2^7 + 8384*x0^3*x1^8*x2^7 - 14688*x0^2*x1^9*x2^7 - 864*x0*x1^10*x2^7 + 864*x0^10*x2^8 + 864*x0^9*x1*x2^8 + 10368*x0^8*x1^2*x2^8 + 8384*x0^7*x1^3*x2^8 + 99296*x0^6*x1^4*x2^8 - 10944*x0^5*x1^5*x2^8 + 99296*x0^4*x1^6*x2^8 + 8384*x0^3*x1^7*x2^8 + 10368*x0^2*x1^8*x2^8 + 864*x0*x1^9*x2^8 + 864*x1^10*x2^8 - 864*x0^9*x2^9 + 864*x0^8*x1*x2^9 - 14688*x0^7*x1^2*x2^9 - 14048*x0^6*x1^3*x2^9 - 23488*x0^5*x1^4*x2^9 - 23488*x0^4*x1^5*x2^9 - 14048*x0^3*x1^6*x2^9 - 14688*x0^2*x1^7*x2^9 + 864*x0*x1^8*x2^9 - 864*x1^9*x2^9 + 864*x0^8*x2^10 - 864*x0^7*x1*x2^10 + 11232*x0^6*x1^2*x2^10 - 9760*x0^5*x1^3*x2^10 + 22144*x0^4*x1^4*x2^10 - 9760*x0^3*x1^5*x2^10 + 11232*x0^2*x1^6*x2^10 - 864*x0*x1^7*x2^10 + 864*x1^8*x2^10 - 1728*x0^10*x1^7 - 864*x0^9*x1^8 - 864*x0^8*x1^9 - 1728*x0^7*x1^10 - 1440*x0^10*x1^6*x2 + 14976*x0^9*x1^7*x2 - 14688*x0^8*x1^8*x2 + 14976*x0^7*x1^9*x2 - 1440*x0^6*x1^10*x2 - 9760*x0^10*x1^5*x2^2 - 14048*x0^9*x1^6*x2^2 + 8384*x0^8*x1^7*x2^2 + 8384*x0^7*x1^8*x2^2 - 14048*x0^6*x1^9*x2^2 - 9760*x0^5*x1^10*x2^2 - 6528*x0^10*x1^4*x2^3 + 97664*x0^9*x1^5*x2^3 - 85120*x0^8*x1^6*x2^3 + 67200*x0^7*x1^7*x2^3 - 85120*x0^6*x1^8*x2^3 + 97664*x0^5*x1^9*x2^3 - 6528*x0^4*x1^10*x2^3 - 6528*x0^10*x1^3*x2^4 - 42880*x0^9*x1^4*x2^4 - 72704*x0^8*x1^5*x2^4 + 26048*x0^7*x1^6*x2^4 + 26048*x0^6*x1^7*x2^4 - 72704*x0^5*x1^8*x2^4 - 42880*x0^4*x1^9*x2^4 - 6528*x0^3*x1^10*x2^4 - 9760*x0^10*x1^2*x2^5 + 97664*x0^9*x1^3*x2^5 - 72704*x0^8*x1^4*x2^5 + 247808*x0^7*x1^5*x2^5 - 167200*x0^6*x1^6*x2^5 + 247808*x0^5*x1^7*x2^5 - 72704*x0^4*x1^8*x2^5 + 97664*x0^3*x1^9*x2^5 - 9760*x0^2*x1^10*x2^5 - 1440*x0^10*x1*x2^6 - 14048*x0^9*x1^2*x2^6 - 85120*x0^8*x1^3*x2^6 + 26048*x0^7*x1^4*x2^6 - 167200*x0^6*x1^5*x2^6 - 167200*x0^5*x1^6*x2^6 + 26048*x0^4*x1^7*x2^6 - 85120*x0^3*x1^8*x2^6 - 14048*x0^2*x1^9*x2^6 - 1440*x0*x1^10*x2^6 - 1728*x0^10*x2^7 + 14976*x0^9*x1*x2^7 + 8384*x0^8*x1^2*x2^7 + 67200*x0^7*x1^3*x2^7 + 26048*x0^6*x1^4*x2^7 + 247808*x0^5*x1^5*x2^7 + 26048*x0^4*x1^6*x2^7 + 67200*x0^3*x1^7*x2^7 + 8384*x0^2*x1^8*x2^7 + 14976*x0*x1^9*x2^7 - 1728*x1^10*x2^7 - 864*x0^9*x2^8 - 14688*x0^8*x1*x2^8 + 8384*x0^7*x1^2*x2^8 - 85120*x0^6*x1^3*x2^8 - 72704*x0^5*x1^4*x2^8 - 72704*x0^4*x1^5*x2^8 - 85120*x0^3*x1^6*x2^8 + 8384*x0^2*x1^7*x2^8 - 14688*x0*x1^8*x2^8 - 864*x1^9*x2^8 - 864*x0^8*x2^9 + 14976*x0^7*x1*x2^9 - 14048*x0^6*x1^2*x2^9 + 97664*x0^5*x1^3*x2^9 - 42880*x0^4*x1^4*x2^9 + 97664*x0^3*x1^5*x2^9 - 14048*x0^2*x1^6*x2^9 + 14976*x0*x1^7*x2^9 - 864*x1^8*x2^9 - 1728*x0^7*x2^10 - 1440*x0^6*x1*x2^10 - 9760*x0^5*x1^2*x2^10 - 6528*x0^4*x1^3*x2^10 - 6528*x0^3*x1^4*x2^10 - 9760*x0^2*x1^5*x2^10 - 1440*x0*x1^6*x2^10 - 1728*x1^7*x2^10 + 3744*x0^10*x1^6 - 1440*x0^9*x1^7 + 11232*x0^8*x1^8 - 1440*x0^7*x1^9 + 3744*x0^6*x1^10 - 1952*x0^10*x1^5*x2 - 8800*x0^9*x1^6*x2 - 14048*x0^8*x1^7*x2 - 14048*x0^7*x1^8*x2 - 8800*x0^6*x1^9*x2 - 1952*x0^5*x1^10*x2 + 22144*x0^10*x1^4*x2^2 - 23488*x0^9*x1^5*x2^2 + 99296*x0^8*x1^6*x2^2 - 85120*x0^7*x1^7*x2^2 + 99296*x0^6*x1^8*x2^2 - 23488*x0^5*x1^9*x2^2 + 22144*x0^4*x1^10*x2^2 - 6528*x0^10*x1^3*x2^3 - 42880*x0^9*x1^4*x2^3 - 72704*x0^8*x1^5*x2^3 + 26048*x0^7*x1^6*x2^3 + 26048*x0^6*x1^7*x2^3 - 72704*x0^5*x1^8*x2^3 - 42880*x0^4*x1^9*x2^3 - 6528*x0^3*x1^10*x2^3 + 22144*x0^10*x1^2*x2^4 - 42880*x0^9*x1^3*x2^4 + 282720*x0^8*x1^4*x2^4 - 167200*x0^7*x1^5*x2^4 + 112128*x0^6*x1^6*x2^4 - 167200*x0^5*x1^7*x2^4 + 282720*x0^4*x1^8*x2^4 - 42880*x0^3*x1^9*x2^4 + 22144*x0^2*x1^10*x2^4 - 1952*x0^10*x1*x2^5 - 23488*x0^9*x1^2*x2^5 - 72704*x0^8*x1^3*x2^5 - 167200*x0^7*x1^4*x2^5 + 48128*x0^6*x1^5*x2^5 + 48128*x0^5*x1^6*x2^5 - 167200*x0^4*x1^7*x2^5 - 72704*x0^3*x1^8*x2^5 - 23488*x0^2*x1^9*x2^5 - 1952*x0*x1^10*x2^5 + 3744*x0^10*x2^6 - 8800*x0^9*x1*x2^6 + 99296*x0^8*x1^2*x2^6 + 26048*x0^7*x1^3*x2^6 + 112128*x0^6*x1^4*x2^6 + 48128*x0^5*x1^5*x2^6 + 112128*x0^4*x1^6*x2^6 + 26048*x0^3*x1^7*x2^6 + 99296*x0^2*x1^8*x2^6 - 8800*x0*x1^9*x2^6 + 3744*x1^10*x2^6 - 1440*x0^9*x2^7 - 14048*x0^8*x1*x2^7 - 85120*x0^7*x1^2*x2^7 + 26048*x0^6*x1^3*x2^7 - 167200*x0^5*x1^4*x2^7 - 167200*x0^4*x1^5*x2^7 + 26048*x0^3*x1^6*x2^7 - 85120*x0^2*x1^7*x2^7 - 14048*x0*x1^8*x2^7 - 1440*x1^9*x2^7 + 11232*x0^8*x2^8 - 14048*x0^7*x1*x2^8 + 99296*x0^6*x1^2*x2^8 - 72704*x0^5*x1^3*x2^8 + 282720*x0^4*x1^4*x2^8 - 72704*x0^3*x1^5*x2^8 + 99296*x0^2*x1^6*x2^8 - 14048*x0*x1^7*x2^8 + 11232*x1^8*x2^8 - 1440*x0^7*x2^9 - 8800*x0^6*x1*x2^9 - 23488*x0^5*x1^2*x2^9 - 42880*x0^4*x1^3*x2^9 - 42880*x0^3*x1^4*x2^9 - 23488*x0^2*x1^5*x2^9 - 8800*x0*x1^6*x2^9 - 1440*x1^7*x2^9 + 3744*x0^6*x2^10 - 1952*x0^5*x1*x2^10 + 22144*x0^4*x1^2*x2^10 - 6528*x0^3*x1^3*x2^10 + 22144*x0^2*x1^4*x2^10 - 1952*x0*x1^5*x2^10 + 3744*x1^6*x2^10 - 3712*x0^10*x1^5 - 1952*x0^9*x1^6 - 9760*x0^8*x1^7 - 9760*x0^7*x1^8 - 1952*x0^6*x1^9 - 3712*x0^5*x1^10 - 1952*x0^10*x1^4*x2 + 30272*x0^9*x1^5*x2 - 23488*x0^8*x1^6*x2 + 97664*x0^7*x1^7*x2 - 23488*x0^6*x1^8*x2 + 30272*x0^5*x1^9*x2 - 1952*x0^4*x1^10*x2 - 9760*x0^10*x1^3*x2^2 - 23488*x0^9*x1^4*x2^2 - 10944*x0^8*x1^5*x2^2 - 72704*x0^7*x1^6*x2^2 - 72704*x0^6*x1^7*x2^2 - 10944*x0^5*x1^8*x2^2 - 23488*x0^4*x1^9*x2^2 - 9760*x0^3*x1^10*x2^2 - 9760*x0^10*x1^2*x2^3 + 97664*x0^9*x1^3*x2^3 - 72704*x0^8*x1^4*x2^3 + 247808*x0^7*x1^5*x2^3 - 167200*x0^6*x1^6*x2^3 + 247808*x0^5*x1^7*x2^3 - 72704*x0^4*x1^8*x2^3 + 97664*x0^3*x1^9*x2^3 - 9760*x0^2*x1^10*x2^3 - 1952*x0^10*x1*x2^4 - 23488*x0^9*x1^2*x2^4 - 72704*x0^8*x1^3*x2^4 - 167200*x0^7*x1^4*x2^4 + 48128*x0^6*x1^5*x2^4 + 48128*x0^5*x1^6*x2^4 - 167200*x0^4*x1^7*x2^4 - 72704*x0^3*x1^8*x2^4 - 23488*x0^2*x1^9*x2^4 - 1952*x0*x1^10*x2^4 - 3712*x0^10*x2^5 + 30272*x0^9*x1*x2^5 - 10944*x0^8*x1^2*x2^5 + 247808*x0^7*x1^3*x2^5 + 48128*x0^6*x1^4*x2^5 - 157248*x0^5*x1^5*x2^5 + 48128*x0^4*x1^6*x2^5 + 247808*x0^3*x1^7*x2^5 - 10944*x0^2*x1^8*x2^5 + 30272*x0*x1^9*x2^5 - 3712*x1^10*x2^5 - 1952*x0^9*x2^6 - 23488*x0^8*x1*x2^6 - 72704*x0^7*x1^2*x2^6 - 167200*x0^6*x1^3*x2^6 + 48128*x0^5*x1^4*x2^6 + 48128*x0^4*x1^5*x2^6 - 167200*x0^3*x1^6*x2^6 - 72704*x0^2*x1^7*x2^6 - 23488*x0*x1^8*x2^6 - 1952*x1^9*x2^6 - 9760*x0^8*x2^7 + 97664*x0^7*x1*x2^7 - 72704*x0^6*x1^2*x2^7 + 247808*x0^5*x1^3*x2^7 - 167200*x0^4*x1^4*x2^7 + 247808*x0^3*x1^5*x2^7 - 72704*x0^2*x1^6*x2^7 + 97664*x0*x1^7*x2^7 - 9760*x1^8*x2^7 - 9760*x0^7*x2^8 - 23488*x0^6*x1*x2^8 - 10944*x0^5*x1^2*x2^8 - 72704*x0^4*x1^3*x2^8 - 72704*x0^3*x1^4*x2^8 - 10944*x0^2*x1^5*x2^8 - 23488*x0*x1^6*x2^8 - 9760*x1^7*x2^8 - 1952*x0^6*x2^9 + 30272*x0^5*x1*x2^9 - 23488*x0^4*x1^2*x2^9 + 97664*x0^3*x1^3*x2^9 - 23488*x0^2*x1^4*x2^9 + 30272*x0*x1^5*x2^9 - 1952*x1^6*x2^9 - 3712*x0^5*x2^10 - 1952*x0^4*x1*x2^10 - 9760*x0^3*x1^2*x2^10 - 9760*x0^2*x1^3*x2^10 - 1952*x0*x1^4*x2^10 - 3712*x1^5*x2^10 + 3744*x0^10*x1^4 - 1952*x0^9*x1^5 + 22144*x0^8*x1^6 - 6528*x0^7*x1^7 + 22144*x0^6*x1^8 - 1952*x0^5*x1^9 + 3744*x0^4*x1^10 - 1440*x0^10*x1^3*x2 - 8800*x0^9*x1^4*x2 - 23488*x0^8*x1^5*x2 - 42880*x0^7*x1^6*x2 - 42880*x0^6*x1^7*x2 - 23488*x0^5*x1^8*x2 - 8800*x0^4*x1^9*x2 - 1440*x0^3*x1^10*x2 + 11232*x0^10*x1^2*x2^2 - 14048*x0^9*x1^3*x2^2 + 99296*x0^8*x1^4*x2^2 - 72704*x0^7*x1^5*x2^2 + 282720*x0^6*x1^6*x2^2 - 72704*x0^5*x1^7*x2^2 + 99296*x0^4*x1^8*x2^2 - 14048*x0^3*x1^9*x2^2 + 11232*x0^2*x1^10*x2^2 - 1440*x0^10*x1*x2^3 - 14048*x0^9*x1^2*x2^3 - 85120*x0^8*x1^3*x2^3 + 26048*x0^7*x1^4*x2^3 - 167200*x0^6*x1^5*x2^3 - 167200*x0^5*x1^6*x2^3 + 26048*x0^4*x1^7*x2^3 - 85120*x0^3*x1^8*x2^3 - 14048*x0^2*x1^9*x2^3 - 1440*x0*x1^10*x2^3 + 3744*x0^10*x2^4 - 8800*x0^9*x1*x2^4 + 99296*x0^8*x1^2*x2^4 + 26048*x0^7*x1^3*x2^4 + 112128*x0^6*x1^4*x2^4 + 48128*x0^5*x1^5*x2^4 + 112128*x0^4*x1^6*x2^4 + 26048*x0^3*x1^7*x2^4 + 99296*x0^2*x1^8*x2^4 - 8800*x0*x1^9*x2^4 + 3744*x1^10*x2^4 - 1952*x0^9*x2^5 - 23488*x0^8*x1*x2^5 - 72704*x0^7*x1^2*x2^5 - 167200*x0^6*x1^3*x2^5 + 48128*x0^5*x1^4*x2^5 + 48128*x0^4*x1^5*x2^5 - 167200*x0^3*x1^6*x2^5 - 72704*x0^2*x1^7*x2^5 - 23488*x0*x1^8*x2^5 - 1952*x1^9*x2^5 + 22144*x0^8*x2^6 - 42880*x0^7*x1*x2^6 + 282720*x0^6*x1^2*x2^6 - 167200*x0^5*x1^3*x2^6 + 112128*x0^4*x1^4*x2^6 - 167200*x0^3*x1^5*x2^6 + 282720*x0^2*x1^6*x2^6 - 42880*x0*x1^7*x2^6 + 22144*x1^8*x2^6 - 6528*x0^7*x2^7 - 42880*x0^6*x1*x2^7 - 72704*x0^5*x1^2*x2^7 + 26048*x0^4*x1^3*x2^7 + 26048*x0^3*x1^4*x2^7 - 72704*x0^2*x1^5*x2^7 - 42880*x0*x1^6*x2^7 - 6528*x1^7*x2^7 + 22144*x0^6*x2^8 - 23488*x0^5*x1*x2^8 + 99296*x0^4*x1^2*x2^8 - 85120*x0^3*x1^3*x2^8 + 99296*x0^2*x1^4*x2^8 - 23488*x0*x1^5*x2^8 + 22144*x1^6*x2^8 - 1952*x0^5*x2^9 - 8800*x0^4*x1*x2^9 - 14048*x0^3*x1^2*x2^9 - 14048*x0^2*x1^3*x2^9 - 8800*x0*x1^4*x2^9 - 1952*x1^5*x2^9 + 3744*x0^4*x2^10 - 1440*x0^3*x1*x2^10 + 11232*x0^2*x1^2*x2^10 - 1440*x0*x1^3*x2^10 + 3744*x1^4*x2^10 - 1728*x0^10*x1^3 - 1440*x0^9*x1^4 - 9760*x0^8*x1^5 - 6528*x0^7*x1^6 - 6528*x0^6*x1^7 - 9760*x0^5*x1^8 - 1440*x0^4*x1^9 - 1728*x0^3*x1^10 - 864*x0^10*x1^2*x2 + 14976*x0^9*x1^3*x2 - 14048*x0^8*x1^4*x2 + 97664*x0^7*x1^5*x2 - 42880*x0^6*x1^6*x2 + 97664*x0^5*x1^7*x2 - 14048*x0^4*x1^8*x2 + 14976*x0^3*x1^9*x2 - 864*x0^2*x1^10*x2 - 864*x0^10*x1*x2^2 - 14688*x0^9*x1^2*x2^2 + 8384*x0^8*x1^3*x2^2 - 85120*x0^7*x1^4*x2^2 - 72704*x0^6*x1^5*x2^2 - 72704*x0^5*x1^6*x2^2 - 85120*x0^4*x1^7*x2^2 + 8384*x0^3*x1^8*x2^2 - 14688*x0^2*x1^9*x2^2 - 864*x0*x1^10*x2^2 - 1728*x0^10*x2^3 + 14976*x0^9*x1*x2^3 + 8384*x0^8*x1^2*x2^3 + 67200*x0^7*x1^3*x2^3 + 26048*x0^6*x1^4*x2^3 + 247808*x0^5*x1^5*x2^3 + 26048*x0^4*x1^6*x2^3 + 67200*x0^3*x1^7*x2^3 + 8384*x0^2*x1^8*x2^3 + 14976*x0*x1^9*x2^3 - 1728*x1^10*x2^3 - 1440*x0^9*x2^4 - 14048*x0^8*x1*x2^4 - 85120*x0^7*x1^2*x2^4 + 26048*x0^6*x1^3*x2^4 - 167200*x0^5*x1^4*x2^4 - 167200*x0^4*x1^5*x2^4 + 26048*x0^3*x1^6*x2^4 - 85120*x0^2*x1^7*x2^4 - 14048*x0*x1^8*x2^4 - 1440*x1^9*x2^4 - 9760*x0^8*x2^5 + 97664*x0^7*x1*x2^5 - 72704*x0^6*x1^2*x2^5 + 247808*x0^5*x1^3*x2^5 - 167200*x0^4*x1^4*x2^5 + 247808*x0^3*x1^5*x2^5 - 72704*x0^2*x1^6*x2^5 + 97664*x0*x1^7*x2^5 - 9760*x1^8*x2^5 - 6528*x0^7*x2^6 - 42880*x0^6*x1*x2^6 - 72704*x0^5*x1^2*x2^6 + 26048*x0^4*x1^3*x2^6 + 26048*x0^3*x1^4*x2^6 - 72704*x0^2*x1^5*x2^6 - 42880*x0*x1^6*x2^6 - 6528*x1^7*x2^6 - 6528*x0^6*x2^7 + 97664*x0^5*x1*x2^7 - 85120*x0^4*x1^2*x2^7 + 67200*x0^3*x1^3*x2^7 - 85120*x0^2*x1^4*x2^7 + 97664*x0*x1^5*x2^7 - 6528*x1^6*x2^7 - 9760*x0^5*x2^8 - 14048*x0^4*x1*x2^8 + 8384*x0^3*x1^2*x2^8 + 8384*x0^2*x1^3*x2^8 - 14048*x0*x1^4*x2^8 - 9760*x1^5*x2^8 - 1440*x0^4*x2^9 + 14976*x0^3*x1*x2^9 - 14688*x0^2*x1^2*x2^9 + 14976*x0*x1^3*x2^9 - 1440*x1^4*x2^9 - 1728*x0^3*x2^10 - 864*x0^2*x1*x2^10 - 864*x0*x1^2*x2^10 - 1728*x1^3*x2^10 + 864*x0^10*x1^2 - 864*x0^9*x1^3 + 11232*x0^8*x1^4 - 9760*x0^7*x1^5 + 22144*x0^6*x1^6 - 9760*x0^5*x1^7 + 11232*x0^4*x1^8 - 864*x0^3*x1^9 + 864*x0^2*x1^10 - 864*x0^10*x1*x2 + 864*x0^9*x1^2*x2 - 14688*x0^8*x1^3*x2 - 14048*x0^7*x1^4*x2 - 23488*x0^6*x1^5*x2 - 23488*x0^5*x1^6*x2 - 14048*x0^4*x1^7*x2 - 14688*x0^3*x1^8*x2 + 864*x0^2*x1^9*x2 - 864*x0*x1^10*x2 + 864*x0^10*x2^2 + 864*x0^9*x1*x2^2 + 10368*x0^8*x1^2*x2^2 + 8384*x0^7*x1^3*x2^2 + 99296*x0^6*x1^4*x2^2 - 10944*x0^5*x1^5*x2^2 + 99296*x0^4*x1^6*x2^2 + 8384*x0^3*x1^7*x2^2 + 10368*x0^2*x1^8*x2^2 + 864*x0*x1^9*x2^2 + 864*x1^10*x2^2 - 864*x0^9*x2^3 - 14688*x0^8*x1*x2^3 + 8384*x0^7*x1^2*x2^3 - 85120*x0^6*x1^3*x2^3 - 72704*x0^5*x1^4*x2^3 - 72704*x0^4*x1^5*x2^3 - 85120*x0^3*x1^6*x2^3 + 8384*x0^2*x1^7*x2^3 - 14688*x0*x1^8*x2^3 - 864*x1^9*x2^3 + 11232*x0^8*x2^4 - 14048*x0^7*x1*x2^4 + 99296*x0^6*x1^2*x2^4 - 72704*x0^5*x1^3*x2^4 + 282720*x0^4*x1^4*x2^4 - 72704*x0^3*x1^5*x2^4 + 99296*x0^2*x1^6*x2^4 - 14048*x0*x1^7*x2^4 + 11232*x1^8*x2^4 - 9760*x0^7*x2^5 - 23488*x0^6*x1*x2^5 - 10944*x0^5*x1^2*x2^5 - 72704*x0^4*x1^3*x2^5 - 72704*x0^3*x1^4*x2^5 - 10944*x0^2*x1^5*x2^5 - 23488*x0*x1^6*x2^5 - 9760*x1^7*x2^5 + 22144*x0^6*x2^6 - 23488*x0^5*x1*x2^6 + 99296*x0^4*x1^2*x2^6 - 85120*x0^3*x1^3*x2^6 + 99296*x0^2*x1^4*x2^6 - 23488*x0*x1^5*x2^6 + 22144*x1^6*x2^6 - 9760*x0^5*x2^7 - 14048*x0^4*x1*x2^7 + 8384*x0^3*x1^2*x2^7 + 8384*x0^2*x1^3*x2^7 - 14048*x0*x1^4*x2^7 - 9760*x1^5*x2^7 + 11232*x0^4*x2^8 - 14688*x0^3*x1*x2^8 + 10368*x0^2*x1^2*x2^8 - 14688*x0*x1^3*x2^8 + 11232*x1^4*x2^8 - 864*x0^3*x2^9 + 864*x0^2*x1*x2^9 + 864*x0*x1^2*x2^9 - 864*x1^3*x2^9 + 864*x0^2*x2^10 - 864*x0*x1*x2^10 + 864*x1^2*x2^10 - 864*x0^9*x1^2 - 864*x0^8*x1^3 - 1440*x0^7*x1^4 - 1952*x0^6*x1^5 - 1952*x0^5*x1^6 - 1440*x0^4*x1^7 - 864*x0^3*x1^8 - 864*x0^2*x1^9 + 864*x0^9*x1*x2 + 864*x0^8*x1^2*x2 + 14976*x0^7*x1^3*x2 - 8800*x0^6*x1^4*x2 + 30272*x0^5*x1^5*x2 - 8800*x0^4*x1^6*x2 + 14976*x0^3*x1^7*x2 + 864*x0^2*x1^8*x2 + 864*x0*x1^9*x2 - 864*x0^9*x2^2 + 864*x0^8*x1*x2^2 - 14688*x0^7*x1^2*x2^2 - 14048*x0^6*x1^3*x2^2 - 23488*x0^5*x1^4*x2^2 - 23488*x0^4*x1^5*x2^2 - 14048*x0^3*x1^6*x2^2 - 14688*x0^2*x1^7*x2^2 + 864*x0*x1^8*x2^2 - 864*x1^9*x2^2 - 864*x0^8*x2^3 + 14976*x0^7*x1*x2^3 - 14048*x0^6*x1^2*x2^3 + 97664*x0^5*x1^3*x2^3 - 42880*x0^4*x1^4*x2^3 + 97664*x0^3*x1^5*x2^3 - 14048*x0^2*x1^6*x2^3 + 14976*x0*x1^7*x2^3 - 864*x1^8*x2^3 - 1440*x0^7*x2^4 - 8800*x0^6*x1*x2^4 - 23488*x0^5*x1^2*x2^4 - 42880*x0^4*x1^3*x2^4 - 42880*x0^3*x1^4*x2^4 - 23488*x0^2*x1^5*x2^4 - 8800*x0*x1^6*x2^4 - 1440*x1^7*x2^4 - 1952*x0^6*x2^5 + 30272*x0^5*x1*x2^5 - 23488*x0^4*x1^2*x2^5 + 97664*x0^3*x1^3*x2^5 - 23488*x0^2*x1^4*x2^5 + 30272*x0*x1^5*x2^5 - 1952*x1^6*x2^5 - 1952*x0^5*x2^6 - 8800*x0^4*x1*x2^6 - 14048*x0^3*x1^2*x2^6 - 14048*x0^2*x1^3*x2^6 - 8800*x0*x1^4*x2^6 - 1952*x1^5*x2^6 - 1440*x0^4*x2^7 + 14976*x0^3*x1*x2^7 - 14688*x0^2*x1^2*x2^7 + 14976*x0*x1^3*x2^7 - 1440*x1^4*x2^7 - 864*x0^3*x2^8 + 864*x0^2*x1*x2^8 + 864*x0*x1^2*x2^8 - 864*x1^3*x2^8 - 864*x0^2*x2^9 + 864*x0*x1*x2^9 - 864*x1^2*x2^9 + 864*x0^8*x1^2 - 1728*x0^7*x1^3 + 3744*x0^6*x1^4 - 3712*x0^5*x1^5 + 3744*x0^4*x1^6 - 1728*x0^3*x1^7 + 864*x0^2*x1^8 - 864*x0^8*x1*x2 - 864*x0^7*x1^2*x2 - 1440*x0^6*x1^3*x2 - 1952*x0^5*x1^4*x2 - 1952*x0^4*x1^5*x2 - 1440*x0^3*x1^6*x2 - 864*x0^2*x1^7*x2 - 864*x0*x1^8*x2 + 864*x0^8*x2^2 - 864*x0^7*x1*x2^2 + 11232*x0^6*x1^2*x2^2 - 9760*x0^5*x1^3*x2^2 + 22144*x0^4*x1^4*x2^2 - 9760*x0^3*x1^5*x2^2 + 11232*x0^2*x1^6*x2^2 - 864*x0*x1^7*x2^2 + 864*x1^8*x2^2 - 1728*x0^7*x2^3 - 1440*x0^6*x1*x2^3 - 9760*x0^5*x1^2*x2^3 - 6528*x0^4*x1^3*x2^3 - 6528*x0^3*x1^4*x2^3 - 9760*x0^2*x1^5*x2^3 - 1440*x0*x1^6*x2^3 - 1728*x1^7*x2^3 + 3744*x0^6*x2^4 - 1952*x0^5*x1*x2^4 + 22144*x0^4*x1^2*x2^4 - 6528*x0^3*x1^3*x2^4 + 22144*x0^2*x1^4*x2^4 - 1952*x0*x1^5*x2^4 + 3744*x1^6*x2^4 - 3712*x0^5*x2^5 - 1952*x0^4*x1*x2^5 - 9760*x0^3*x1^2*x2^5 - 9760*x0^2*x1^3*x2^5 - 1952*x0*x1^4*x2^5 - 3712*x1^5*x2^5 + 3744*x0^4*x2^6 - 1440*x0^3*x1*x2^6 + 11232*x0^2*x1^2*x2^6 - 1440*x0*x1^3*x2^6 + 3744*x1^4*x2^6 - 1728*x0^3*x2^7 - 864*x0^2*x1*x2^7 - 864*x0*x1^2*x2^7 - 1728*x1^3*x2^7 + 864*x0^2*x2^8 - 864*x0*x1*x2^8 + 864*x1^2*x2^8, 288*x0^10*x1^8*x2^2 - 288*x0^9*x1^9*x2^2 + 288*x0^8*x1^10*x2^2 - 672*x0^10*x1^7*x2^3 - 144*x0^9*x1^8*x2^3 - 144*x0^8*x1^9*x2^3 - 672*x0^7*x1^10*x2^3 + 1376*x0^10*x1^6*x2^4 - 400*x0^9*x1^7*x2^4 + 2784*x0^8*x1^8*x2^4 - 400*x0^7*x1^9*x2^4 + 1376*x0^6*x1^10*x2^4 - 1472*x0^10*x1^5*x2^5 - 448*x0^9*x1^6*x2^5 - 2480*x0^8*x1^7*x2^5 - 2480*x0^7*x1^8*x2^5 - 448*x0^6*x1^9*x2^5 - 1472*x0^5*x1^10*x2^5 + 1376*x0^10*x1^4*x2^6 - 448*x0^9*x1^5*x2^6 + 5504*x0^8*x1^6*x2^6 - 1568*x0^7*x1^7*x2^6 + 5504*x0^6*x1^8*x2^6 - 448*x0^5*x1^9*x2^6 + 1376*x0^4*x1^10*x2^6 - 672*x0^10*x1^3*x2^7 - 400*x0^9*x1^4*x2^7 - 2480*x0^8*x1^5*x2^7 - 1568*x0^7*x1^6*x2^7 - 1568*x0^6*x1^7*x2^7 - 2480*x0^5*x1^8*x2^7 - 400*x0^4*x1^9*x2^7 - 672*x0^3*x1^10*x2^7 + 288*x0^10*x1^2*x2^8 - 144*x0^9*x1^3*x2^8 + 2784*x0^8*x1^4*x2^8 - 2480*x0^7*x1^5*x2^8 + 5504*x0^6*x1^6*x2^8 - 2480*x0^5*x1^7*x2^8 + 2784*x0^4*x1^8*x2^8 - 144*x0^3*x1^9*x2^8 + 288*x0^2*x1^10*x2^8 - 288*x0^9*x1^2*x2^9 - 144*x0^8*x1^3*x2^9 - 400*x0^7*x1^4*x2^9 - 448*x0^6*x1^5*x2^9 - 448*x0^5*x1^6*x2^9 - 400*x0^4*x1^7*x2^9 - 144*x0^3*x1^8*x2^9 - 288*x0^2*x1^9*x2^9 + 288*x0^8*x1^2*x2^10 - 672*x0^7*x1^3*x2^10 + 1376*x0^6*x1^4*x2^10 - 1472*x0^5*x1^5*x2^10 + 1376*x0^4*x1^6*x2^10 - 672*x0^3*x1^7*x2^10 + 288*x0^2*x1^8*x2^10 - 288*x0^10*x1^8*x2 + 288*x0^9*x1^9*x2 - 288*x0^8*x1^10*x2 - 144*x0^10*x1^7*x2^2 + 72*x0^9*x1^8*x2^2 + 72*x0^8*x1^9*x2^2 - 144*x0^7*x1^10*x2^2 - 400*x0^10*x1^6*x2^3 + 4736*x0^9*x1^7*x2^3 - 4272*x0^8*x1^8*x2^3 + 4736*x0^7*x1^9*x2^3 - 400*x0^6*x1^10*x2^3 - 448*x0^10*x1^5*x2^4 - 4360*x0^9*x1^6*x2^4 - 3136*x0^8*x1^7*x2^4 - 3136*x0^7*x1^8*x2^4 - 4360*x0^6*x1^9*x2^4 - 448*x0^5*x1^10*x2^4 - 448*x0^10*x1^4*x2^5 + 10048*x0^9*x1^5*x2^5 - 5816*x0^8*x1^6*x2^5 + 24544*x0^7*x1^7*x2^5 - 5816*x0^6*x1^8*x2^5 + 10048*x0^5*x1^9*x2^5 - 448*x0^4*x1^10*x2^5 - 400*x0^10*x1^3*x2^6 - 4360*x0^9*x1^4*x2^6 - 5816*x0^8*x1^5*x2^6 - 11040*x0^7*x1^6*x2^6 - 11040*x0^6*x1^7*x2^6 - 5816*x0^5*x1^8*x2^6 - 4360*x0^4*x1^9*x2^6 - 400*x0^3*x1^10*x2^6 - 144*x0^10*x1^2*x2^7 + 4736*x0^9*x1^3*x2^7 - 3136*x0^8*x1^4*x2^7 + 24544*x0^7*x1^5*x2^7 - 11040*x0^6*x1^6*x2^7 + 24544*x0^5*x1^7*x2^7 - 3136*x0^4*x1^8*x2^7 + 4736*x0^3*x1^9*x2^7 - 144*x0^2*x1^10*x2^7 - 288*x0^10*x1*x2^8 + 72*x0^9*x1^2*x2^8 - 4272*x0^8*x1^3*x2^8 - 3136*x0^7*x1^4*x2^8 - 5816*x0^6*x1^5*x2^8 - 5816*x0^5*x1^6*x2^8 - 3136*x0^4*x1^7*x2^8 - 4272*x0^3*x1^8*x2^8 + 72*x0^2*x1^9*x2^8 - 288*x0*x1^10*x2^8 + 288*x0^9*x1*x2^9 + 72*x0^8*x1^2*x2^9 + 4736*x0^7*x1^3*x2^9 - 4360*x0^6*x1^4*x2^9 + 10048*x0^5*x1^5*x2^9 - 4360*x0^4*x1^6*x2^9 + 4736*x0^3*x1^7*x2^9 + 72*x0^2*x1^8*x2^9 + 288*x0*x1^9*x2^9 - 288*x0^8*x1*x2^10 - 144*x0^7*x1^2*x2^10 - 400*x0^6*x1^3*x2^10 - 448*x0^5*x1^4*x2^10 - 448*x0^4*x1^5*x2^10 - 400*x0^3*x1^6*x2^10 - 144*x0^2*x1^7*x2^10 - 288*x0*x1^8*x2^10 + 288*x0^10*x1^8 - 288*x0^9*x1^9 + 288*x0^8*x1^10 - 144*x0^10*x1^7*x2 + 72*x0^9*x1^8*x2 + 72*x0^8*x1^9*x2 - 144*x0^7*x1^10*x2 + 2784*x0^10*x1^6*x2^2 - 4272*x0^9*x1^7*x2^2 + 5760*x0^8*x1^8*x2^2 - 4272*x0^7*x1^9*x2^2 + 2784*x0^6*x1^10*x2^2 - 2480*x0^10*x1^5*x2^3 - 3136*x0^9*x1^6*x2^3 - 2048*x0^8*x1^7*x2^3 - 2048*x0^7*x1^8*x2^3 - 3136*x0^6*x1^9*x2^3 - 2480*x0^5*x1^10*x2^3 + 5504*x0^10*x1^4*x2^4 - 5816*x0^9*x1^5*x2^4 + 33376*x0^8*x1^6*x2^4 - 21776*x0^7*x1^7*x2^4 + 33376*x0^6*x1^8*x2^4 - 5816*x0^5*x1^9*x2^4 + 5504*x0^4*x1^10*x2^4 - 2480*x0^10*x1^3*x2^5 - 5816*x0^9*x1^4*x2^5 - 13008*x0^8*x1^5*x2^5 - 19600*x0^7*x1^6*x2^5 - 19600*x0^6*x1^7*x2^5 - 13008*x0^5*x1^8*x2^5 - 5816*x0^4*x1^9*x2^5 - 2480*x0^3*x1^10*x2^5 + 2784*x0^10*x1^2*x2^6 - 3136*x0^9*x1^3*x2^6 + 33376*x0^8*x1^4*x2^6 - 19600*x0^7*x1^5*x2^6 + 77280*x0^6*x1^6*x2^6 - 19600*x0^5*x1^7*x2^6 + 33376*x0^4*x1^8*x2^6 - 3136*x0^3*x1^9*x2^6 + 2784*x0^2*x1^10*x2^6 - 144*x0^10*x1*x2^7 - 4272*x0^9*x1^2*x2^7 - 2048*x0^8*x1^3*x2^7 - 21776*x0^7*x1^4*x2^7 - 19600*x0^6*x1^5*x2^7 - 19600*x0^5*x1^6*x2^7 - 21776*x0^4*x1^7*x2^7 - 2048*x0^3*x1^8*x2^7 - 4272*x0^2*x1^9*x2^7 - 144*x0*x1^10*x2^7 + 288*x0^10*x2^8 + 72*x0^9*x1*x2^8 + 5760*x0^8*x1^2*x2^8 - 2048*x0^7*x1^3*x2^8 + 33376*x0^6*x1^4*x2^8 - 13008*x0^5*x1^5*x2^8 + 33376*x0^4*x1^6*x2^8 - 2048*x0^3*x1^7*x2^8 + 5760*x0^2*x1^8*x2^8 + 72*x0*x1^9*x2^8 + 288*x1^10*x2^8 - 288*x0^9*x2^9 + 72*x0^8*x1*x2^9 - 4272*x0^7*x1^2*x2^9 - 3136*x0^6*x1^3*x2^9 - 5816*x0^5*x1^4*x2^9 - 5816*x0^4*x1^5*x2^9 - 3136*x0^3*x1^6*x2^9 - 4272*x0^2*x1^7*x2^9 + 72*x0*x1^8*x2^9 - 288*x1^9*x2^9 + 288*x0^8*x2^10 - 144*x0^7*x1*x2^10 + 2784*x0^6*x1^2*x2^10 - 2480*x0^5*x1^3*x2^10 + 5504*x0^4*x1^4*x2^10 - 2480*x0^3*x1^5*x2^10 + 2784*x0^2*x1^6*x2^10 - 144*x0*x1^7*x2^10 + 288*x1^8*x2^10 - 672*x0^10*x1^7 - 144*x0^9*x1^8 - 144*x0^8*x1^9 - 672*x0^7*x1^10 - 400*x0^10*x1^6*x2 + 4736*x0^9*x1^7*x2 - 4272*x0^8*x1^8*x2 + 4736*x0^7*x1^9*x2 - 400*x0^6*x1^10*x2 - 2480*x0^10*x1^5*x2^2 - 3136*x0^9*x1^6*x2^2 - 2048*x0^8*x1^7*x2^2 - 2048*x0^7*x1^8*x2^2 - 3136*x0^6*x1^9*x2^2 - 2480*x0^5*x1^10*x2^2 - 1568*x0^10*x1^4*x2^3 + 24544*x0^9*x1^5*x2^3 - 21776*x0^8*x1^6*x2^3 + 41216*x0^7*x1^7*x2^3 - 21776*x0^6*x1^8*x2^3 + 24544*x0^5*x1^9*x2^3 - 1568*x0^4*x1^10*x2^3 - 1568*x0^10*x1^3*x2^4 - 11040*x0^9*x1^4*x2^4 - 19600*x0^8*x1^5*x2^4 - 15024*x0^7*x1^6*x2^4 - 15024*x0^6*x1^7*x2^4 - 19600*x0^5*x1^8*x2^4 - 11040*x0^4*x1^9*x2^4 - 1568*x0^3*x1^10*x2^4 - 2480*x0^10*x1^2*x2^5 + 24544*x0^9*x1^3*x2^5 - 19600*x0^8*x1^4*x2^5 + 96832*x0^7*x1^5*x2^5 - 47600*x0^6*x1^6*x2^5 + 96832*x0^5*x1^7*x2^5 - 19600*x0^4*x1^8*x2^5 + 24544*x0^3*x1^9*x2^5 - 2480*x0^2*x1^10*x2^5 - 400*x0^10*x1*x2^6 - 3136*x0^9*x1^2*x2^6 - 21776*x0^8*x1^3*x2^6 - 15024*x0^7*x1^4*x2^6 - 47600*x0^6*x1^5*x2^6 - 47600*x0^5*x1^6*x2^6 - 15024*x0^4*x1^7*x2^6 - 21776*x0^3*x1^8*x2^6 - 3136*x0^2*x1^9*x2^6 - 400*x0*x1^10*x2^6 - 672*x0^10*x2^7 + 4736*x0^9*x1*x2^7 - 2048*x0^8*x1^2*x2^7 + 41216*x0^7*x1^3*x2^7 - 15024*x0^6*x1^4*x2^7 + 96832*x0^5*x1^5*x2^7 - 15024*x0^4*x1^6*x2^7 + 41216*x0^3*x1^7*x2^7 - 2048*x0^2*x1^8*x2^7 + 4736*x0*x1^9*x2^7 - 672*x1^10*x2^7 - 144*x0^9*x2^8 - 4272*x0^8*x1*x2^8 - 2048*x0^7*x1^2*x2^8 - 21776*x0^6*x1^3*x2^8 - 19600*x0^5*x1^4*x2^8 - 19600*x0^4*x1^5*x2^8 - 21776*x0^3*x1^6*x2^8 - 2048*x0^2*x1^7*x2^8 - 4272*x0*x1^8*x2^8 - 144*x1^9*x2^8 - 144*x0^8*x2^9 + 4736*x0^7*x1*x2^9 - 3136*x0^6*x1^2*x2^9 + 24544*x0^5*x1^3*x2^9 - 11040*x0^4*x1^4*x2^9 + 24544*x0^3*x1^5*x2^9 - 3136*x0^2*x1^6*x2^9 + 4736*x0*x1^7*x2^9 - 144*x1^8*x2^9 - 672*x0^7*x2^10 - 400*x0^6*x1*x2^10 - 2480*x0^5*x1^2*x2^10 - 1568*x0^4*x1^3*x2^10 - 1568*x0^3*x1^4*x2^10 - 2480*x0^2*x1^5*x2^10 - 400*x0*x1^6*x2^10 - 672*x1^7*x2^10 + 1376*x0^10*x1^6 - 400*x0^9*x1^7 + 2784*x0^8*x1^8 - 400*x0^7*x1^9 + 1376*x0^6*x1^10 - 448*x0^10*x1^5*x2 - 4360*x0^9*x1^6*x2 - 3136*x0^8*x1^7*x2 - 3136*x0^7*x1^8*x2 - 4360*x0^6*x1^9*x2 - 448*x0^5*x1^10*x2 + 5504*x0^10*x1^4*x2^2 - 5816*x0^9*x1^5*x2^2 + 33376*x0^8*x1^6*x2^2 - 21776*x0^7*x1^7*x2^2 + 33376*x0^6*x1^8*x2^2 - 5816*x0^5*x1^9*x2^2 + 5504*x0^4*x1^10*x2^2 - 1568*x0^10*x1^3*x2^3 - 11040*x0^9*x1^4*x2^3 - 19600*x0^8*x1^5*x2^3 - 15024*x0^7*x1^6*x2^3 - 15024*x0^6*x1^7*x2^3 - 19600*x0^5*x1^8*x2^3 - 11040*x0^4*x1^9*x2^3 - 1568*x0^3*x1^10*x2^3 + 5504*x0^10*x1^2*x2^4 - 11040*x0^9*x1^3*x2^4 + 77280*x0^8*x1^4*x2^4 - 47600*x0^7*x1^5*x2^4 + 111104*x0^6*x1^6*x2^4 - 47600*x0^5*x1^7*x2^4 + 77280*x0^4*x1^8*x2^4 - 11040*x0^3*x1^9*x2^4 + 5504*x0^2*x1^10*x2^4 - 448*x0^10*x1*x2^5 - 5816*x0^9*x1^2*x2^5 - 19600*x0^8*x1^3*x2^5 - 47600*x0^7*x1^4*x2^5 - 33488*x0^6*x1^5*x2^5 - 33488*x0^5*x1^6*x2^5 - 47600*x0^4*x1^7*x2^5 - 19600*x0^3*x1^8*x2^5 - 5816*x0^2*x1^9*x2^5 - 448*x0*x1^10*x2^5 + 1376*x0^10*x2^6 - 4360*x0^9*x1*x2^6 + 33376*x0^8*x1^2*x2^6 - 15024*x0^7*x1^3*x2^6 + 111104*x0^6*x1^4*x2^6 - 33488*x0^5*x1^5*x2^6 + 111104*x0^4*x1^6*x2^6 - 15024*x0^3*x1^7*x2^6 + 33376*x0^2*x1^8*x2^6 - 4360*x0*x1^9*x2^6 + 1376*x1^10*x2^6 - 400*x0^9*x2^7 - 3136*x0^8*x1*x2^7 - 21776*x0^7*x1^2*x2^7 - 15024*x0^6*x1^3*x2^7 - 47600*x0^5*x1^4*x2^7 - 47600*x0^4*x1^5*x2^7 - 15024*x0^3*x1^6*x2^7 - 21776*x0^2*x1^7*x2^7 - 3136*x0*x1^8*x2^7 - 400*x1^9*x2^7 + 2784*x0^8*x2^8 - 3136*x0^7*x1*x2^8 + 33376*x0^6*x1^2*x2^8 - 19600*x0^5*x1^3*x2^8 + 77280*x0^4*x1^4*x2^8 - 19600*x0^3*x1^5*x2^8 + 33376*x0^2*x1^6*x2^8 - 3136*x0*x1^7*x2^8 + 2784*x1^8*x2^8 - 400*x0^7*x2^9 - 4360*x0^6*x1*x2^9 - 5816*x0^5*x1^2*x2^9 - 11040*x0^4*x1^3*x2^9 - 11040*x0^3*x1^4*x2^9 - 5816*x0^2*x1^5*x2^9 - 4360*x0*x1^6*x2^9 - 400*x1^7*x2^9 + 1376*x0^6*x2^10 - 448*x0^5*x1*x2^10 + 5504*x0^4*x1^2*x2^10 - 1568*x0^3*x1^3*x2^10 + 5504*x0^2*x1^4*x2^10 - 448*x0*x1^5*x2^10 + 1376*x1^6*x2^10 - 1472*x0^10*x1^5 - 448*x0^9*x1^6 - 2480*x0^8*x1^7 - 2480*x0^7*x1^8 - 448*x0^6*x1^9 - 1472*x0^5*x1^10 - 448*x0^10*x1^4*x2 + 10048*x0^9*x1^5*x2 - 5816*x0^8*x1^6*x2 + 24544*x0^7*x1^7*x2 - 5816*x0^6*x1^8*x2 + 10048*x0^5*x1^9*x2 - 448*x0^4*x1^10*x2 - 2480*x0^10*x1^3*x2^2 - 5816*x0^9*x1^4*x2^2 - 13008*x0^8*x1^5*x2^2 - 19600*x0^7*x1^6*x2^2 - 19600*x0^6*x1^7*x2^2 - 13008*x0^5*x1^8*x2^2 - 5816*x0^4*x1^9*x2^2 - 2480*x0^3*x1^10*x2^2 - 2480*x0^10*x1^2*x2^3 + 24544*x0^9*x1^3*x2^3 - 19600*x0^8*x1^4*x2^3 + 96832*x0^7*x1^5*x2^3 - 47600*x0^6*x1^6*x2^3 + 96832*x0^5*x1^7*x2^3 - 19600*x0^4*x1^8*x2^3 + 24544*x0^3*x1^9*x2^3 - 2480*x0^2*x1^10*x2^3 - 448*x0^10*x1*x2^4 - 5816*x0^9*x1^2*x2^4 - 19600*x0^8*x1^3*x2^4 - 47600*x0^7*x1^4*x2^4 - 33488*x0^6*x1^5*x2^4 - 33488*x0^5*x1^6*x2^4 - 47600*x0^4*x1^7*x2^4 - 19600*x0^3*x1^8*x2^4 - 5816*x0^2*x1^9*x2^4 - 448*x0*x1^10*x2^4 - 1472*x0^10*x2^5 + 10048*x0^9*x1*x2^5 - 13008*x0^8*x1^2*x2^5 + 96832*x0^7*x1^3*x2^5 - 33488*x0^6*x1^4*x2^5 + 124992*x0^5*x1^5*x2^5 - 33488*x0^4*x1^6*x2^5 + 96832*x0^3*x1^7*x2^5 - 13008*x0^2*x1^8*x2^5 + 10048*x0*x1^9*x2^5 - 1472*x1^10*x2^5 - 448*x0^9*x2^6 - 5816*x0^8*x1*x2^6 - 19600*x0^7*x1^2*x2^6 - 47600*x0^6*x1^3*x2^6 - 33488*x0^5*x1^4*x2^6 - 33488*x0^4*x1^5*x2^6 - 47600*x0^3*x1^6*x2^6 - 19600*x0^2*x1^7*x2^6 - 5816*x0*x1^8*x2^6 - 448*x1^9*x2^6 - 2480*x0^8*x2^7 + 24544*x0^7*x1*x2^7 - 19600*x0^6*x1^2*x2^7 + 96832*x0^5*x1^3*x2^7 - 47600*x0^4*x1^4*x2^7 + 96832*x0^3*x1^5*x2^7 - 19600*x0^2*x1^6*x2^7 + 24544*x0*x1^7*x2^7 - 2480*x1^8*x2^7 - 2480*x0^7*x2^8 - 5816*x0^6*x1*x2^8 - 13008*x0^5*x1^2*x2^8 - 19600*x0^4*x1^3*x2^8 - 19600*x0^3*x1^4*x2^8 - 13008*x0^2*x1^5*x2^8 - 5816*x0*x1^6*x2^8 - 2480*x1^7*x2^8 - 448*x0^6*x2^9 + 10048*x0^5*x1*x2^9 - 5816*x0^4*x1^2*x2^9 + 24544*x0^3*x1^3*x2^9 - 5816*x0^2*x1^4*x2^9 + 10048*x0*x1^5*x2^9 - 448*x1^6*x2^9 - 1472*x0^5*x2^10 - 448*x0^4*x1*x2^10 - 2480*x0^3*x1^2*x2^10 - 2480*x0^2*x1^3*x2^10 - 448*x0*x1^4*x2^10 - 1472*x1^5*x2^10 + 1376*x0^10*x1^4 - 448*x0^9*x1^5 + 5504*x0^8*x1^6 - 1568*x0^7*x1^7 + 5504*x0^6*x1^8 - 448*x0^5*x1^9 + 1376*x0^4*x1^10 - 400*x0^10*x1^3*x2 - 4360*x0^9*x1^4*x2 - 5816*x0^8*x1^5*x2 - 11040*x0^7*x1^6*x2 - 11040*x0^6*x1^7*x2 - 5816*x0^5*x1^8*x2 - 4360*x0^4*x1^9*x2 - 400*x0^3*x1^10*x2 + 2784*x0^10*x1^2*x2^2 - 3136*x0^9*x1^3*x2^2 + 33376*x0^8*x1^4*x2^2 - 19600*x0^7*x1^5*x2^2 + 77280*x0^6*x1^6*x2^2 - 19600*x0^5*x1^7*x2^2 + 33376*x0^4*x1^8*x2^2 - 3136*x0^3*x1^9*x2^2 + 2784*x0^2*x1^10*x2^2 - 400*x0^10*x1*x2^3 - 3136*x0^9*x1^2*x2^3 - 21776*x0^8*x1^3*x2^3 - 15024*x0^7*x1^4*x2^3 - 47600*x0^6*x1^5*x2^3 - 47600*x0^5*x1^6*x2^3 - 15024*x0^4*x1^7*x2^3 - 21776*x0^3*x1^8*x2^3 - 3136*x0^2*x1^9*x2^3 - 400*x0*x1^10*x2^3 + 1376*x0^10*x2^4 - 4360*x0^9*x1*x2^4 + 33376*x0^8*x1^2*x2^4 - 15024*x0^7*x1^3*x2^4 + 111104*x0^6*x1^4*x2^4 - 33488*x0^5*x1^5*x2^4 + 111104*x0^4*x1^6*x2^4 - 15024*x0^3*x1^7*x2^4 + 33376*x0^2*x1^8*x2^4 - 4360*x0*x1^9*x2^4 + 1376*x1^10*x2^4 - 448*x0^9*x2^5 - 5816*x0^8*x1*x2^5 - 19600*x0^7*x1^2*x2^5 - 47600*x0^6*x1^3*x2^5 - 33488*x0^5*x1^4*x2^5 - 33488*x0^4*x1^5*x2^5 - 47600*x0^3*x1^6*x2^5 - 19600*x0^2*x1^7*x2^5 - 5816*x0*x1^8*x2^5 - 448*x1^9*x2^5 + 5504*x0^8*x2^6 - 11040*x0^7*x1*x2^6 + 77280*x0^6*x1^2*x2^6 - 47600*x0^5*x1^3*x2^6 + 111104*x0^4*x1^4*x2^6 - 47600*x0^3*x1^5*x2^6 + 77280*x0^2*x1^6*x2^6 - 11040*x0*x1^7*x2^6 + 5504*x1^8*x2^6 - 1568*x0^7*x2^7 - 11040*x0^6*x1*x2^7 - 19600*x0^5*x1^2*x2^7 - 15024*x0^4*x1^3*x2^7 - 15024*x0^3*x1^4*x2^7 - 19600*x0^2*x1^5*x2^7 - 11040*x0*x1^6*x2^7 - 1568*x1^7*x2^7 + 5504*x0^6*x2^8 - 5816*x0^5*x1*x2^8 + 33376*x0^4*x1^2*x2^8 - 21776*x0^3*x1^3*x2^8 + 33376*x0^2*x1^4*x2^8 - 5816*x0*x1^5*x2^8 + 5504*x1^6*x2^8 - 448*x0^5*x2^9 - 4360*x0^4*x1*x2^9 - 3136*x0^3*x1^2*x2^9 - 3136*x0^2*x1^3*x2^9 - 4360*x0*x1^4*x2^9 - 448*x1^5*x2^9 + 1376*x0^4*x2^10 - 400*x0^3*x1*x2^10 + 2784*x0^2*x1^2*x2^10 - 400*x0*x1^3*x2^10 + 1376*x1^4*x2^10 - 672*x0^10*x1^3 - 400*x0^9*x1^4 - 2480*x0^8*x1^5 - 1568*x0^7*x1^6 - 1568*x0^6*x1^7 - 2480*x0^5*x1^8 - 400*x0^4*x1^9 - 672*x0^3*x1^10 - 144*x0^10*x1^2*x2 + 4736*x0^9*x1^3*x2 - 3136*x0^8*x1^4*x2 + 24544*x0^7*x1^5*x2 - 11040*x0^6*x1^6*x2 + 24544*x0^5*x1^7*x2 - 3136*x0^4*x1^8*x2 + 4736*x0^3*x1^9*x2 - 144*x0^2*x1^10*x2 - 144*x0^10*x1*x2^2 - 4272*x0^9*x1^2*x2^2 - 2048*x0^8*x1^3*x2^2 - 21776*x0^7*x1^4*x2^2 - 19600*x0^6*x1^5*x2^2 - 19600*x0^5*x1^6*x2^2 - 21776*x0^4*x1^7*x2^2 - 2048*x0^3*x1^8*x2^2 - 4272*x0^2*x1^9*x2^2 - 144*x0*x1^10*x2^2 - 672*x0^10*x2^3 + 4736*x0^9*x1*x2^3 - 2048*x0^8*x1^2*x2^3 + 41216*x0^7*x1^3*x2^3 - 15024*x0^6*x1^4*x2^3 + 96832*x0^5*x1^5*x2^3 - 15024*x0^4*x1^6*x2^3 + 41216*x0^3*x1^7*x2^3 - 2048*x0^2*x1^8*x2^3 + 4736*x0*x1^9*x2^3 - 672*x1^10*x2^3 - 400*x0^9*x2^4 - 3136*x0^8*x1*x2^4 - 21776*x0^7*x1^2*x2^4 - 15024*x0^6*x1^3*x2^4 - 47600*x0^5*x1^4*x2^4 - 47600*x0^4*x1^5*x2^4 - 15024*x0^3*x1^6*x2^4 - 21776*x0^2*x1^7*x2^4 - 3136*x0*x1^8*x2^4 - 400*x1^9*x2^4 - 2480*x0^8*x2^5 + 24544*x0^7*x1*x2^5 - 19600*x0^6*x1^2*x2^5 + 96832*x0^5*x1^3*x2^5 - 47600*x0^4*x1^4*x2^5 + 96832*x0^3*x1^5*x2^5 - 19600*x0^2*x1^6*x2^5 + 24544*x0*x1^7*x2^5 - 2480*x1^8*x2^5 - 1568*x0^7*x2^6 - 11040*x0^6*x1*x2^6 - 19600*x0^5*x1^2*x2^6 - 15024*x0^4*x1^3*x2^6 - 15024*x0^3*x1^4*x2^6 - 19600*x0^2*x1^5*x2^6 - 11040*x0*x1^6*x2^6 - 1568*x1^7*x2^6 - 1568*x0^6*x2^7 + 24544*x0^5*x1*x2^7 - 21776*x0^4*x1^2*x2^7 + 41216*x0^3*x1^3*x2^7 - 21776*x0^2*x1^4*x2^7 + 24544*x0*x1^5*x2^7 - 1568*x1^6*x2^7 - 2480*x0^5*x2^8 - 3136*x0^4*x1*x2^8 - 2048*x0^3*x1^2*x2^8 - 2048*x0^2*x1^3*x2^8 - 3136*x0*x1^4*x2^8 - 2480*x1^5*x2^8 - 400*x0^4*x2^9 + 4736*x0^3*x1*x2^9 - 4272*x0^2*x1^2*x2^9 + 4736*x0*x1^3*x2^9 - 400*x1^4*x2^9 - 672*x0^3*x2^10 - 144*x0^2*x1*x2^10 - 144*x0*x1^2*x2^10 - 672*x1^3*x2^10 + 288*x0^10*x1^2 - 144*x0^9*x1^3 + 2784*x0^8*x1^4 - 2480*x0^7*x1^5 + 5504*x0^6*x1^6 - 2480*x0^5*x1^7 + 2784*x0^4*x1^8 - 144*x0^3*x1^9 + 288*x0^2*x1^10 - 288*x0^10*x1*x2 + 72*x0^9*x1^2*x2 - 4272*x0^8*x1^3*x2 - 3136*x0^7*x1^4*x2 - 5816*x0^6*x1^5*x2 - 5816*x0^5*x1^6*x2 - 3136*x0^4*x1^7*x2 - 4272*x0^3*x1^8*x2 + 72*x0^2*x1^9*x2 - 288*x0*x1^10*x2 + 288*x0^10*x2^2 + 72*x0^9*x1*x2^2 + 5760*x0^8*x1^2*x2^2 - 2048*x0^7*x1^3*x2^2 + 33376*x0^6*x1^4*x2^2 - 13008*x0^5*x1^5*x2^2 + 33376*x0^4*x1^6*x2^2 - 2048*x0^3*x1^7*x2^2 + 5760*x0^2*x1^8*x2^2 + 72*x0*x1^9*x2^2 + 288*x1^10*x2^2 - 144*x0^9*x2^3 - 4272*x0^8*x1*x2^3 - 2048*x0^7*x1^2*x2^3 - 21776*x0^6*x1^3*x2^3 - 19600*x0^5*x1^4*x2^3 - 19600*x0^4*x1^5*x2^3 - 21776*x0^3*x1^6*x2^3 - 2048*x0^2*x1^7*x2^3 - 4272*x0*x1^8*x2^3 - 144*x1^9*x2^3 + 2784*x0^8*x2^4 - 3136*x0^7*x1*x2^4 + 33376*x0^6*x1^2*x2^4 - 19600*x0^5*x1^3*x2^4 + 77280*x0^4*x1^4*x2^4 - 19600*x0^3*x1^5*x2^4 + 33376*x0^2*x1^6*x2^4 - 3136*x0*x1^7*x2^4 + 2784*x1^8*x2^4 - 2480*x0^7*x2^5 - 5816*x0^6*x1*x2^5 - 13008*x0^5*x1^2*x2^5 - 19600*x0^4*x1^3*x2^5 - 19600*x0^3*x1^4*x2^5 - 13008*x0^2*x1^5*x2^5 - 5816*x0*x1^6*x2^5 - 2480*x1^7*x2^5 + 5504*x0^6*x2^6 - 5816*x0^5*x1*x2^6 + 33376*x0^4*x1^2*x2^6 - 21776*x0^3*x1^3*x2^6 + 33376*x0^2*x1^4*x2^6 - 5816*x0*x1^5*x2^6 + 5504*x1^6*x2^6 - 2480*x0^5*x2^7 - 3136*x0^4*x1*x2^7 - 2048*x0^3*x1^2*x2^7 - 2048*x0^2*x1^3*x2^7 - 3136*x0*x1^4*x2^7 - 2480*x1^5*x2^7 + 2784*x0^4*x2^8 - 4272*x0^3*x1*x2^8 + 5760*x0^2*x1^2*x2^8 - 4272*x0*x1^3*x2^8 + 2784*x1^4*x2^8 - 144*x0^3*x2^9 + 72*x0^2*x1*x2^9 + 72*x0*x1^2*x2^9 - 144*x1^3*x2^9 + 288*x0^2*x2^10 - 288*x0*x1*x2^10 + 288*x1^2*x2^10 - 288*x0^9*x1^2 - 144*x0^8*x1^3 - 400*x0^7*x1^4 - 448*x0^6*x1^5 - 448*x0^5*x1^6 - 400*x0^4*x1^7 - 144*x0^3*x1^8 - 288*x0^2*x1^9 + 288*x0^9*x1*x2 + 72*x0^8*x1^2*x2 + 4736*x0^7*x1^3*x2 - 4360*x0^6*x1^4*x2 + 10048*x0^5*x1^5*x2 - 4360*x0^4*x1^6*x2 + 4736*x0^3*x1^7*x2 + 72*x0^2*x1^8*x2 + 288*x0*x1^9*x2 - 288*x0^9*x2^2 + 72*x0^8*x1*x2^2 - 4272*x0^7*x1^2*x2^2 - 3136*x0^6*x1^3*x2^2 - 5816*x0^5*x1^4*x2^2 - 5816*x0^4*x1^5*x2^2 - 3136*x0^3*x1^6*x2^2 - 4272*x0^2*x1^7*x2^2 + 72*x0*x1^8*x2^2 - 288*x1^9*x2^2 - 144*x0^8*x2^3 + 4736*x0^7*x1*x2^3 - 3136*x0^6*x1^2*x2^3 + 24544*x0^5*x1^3*x2^3 - 11040*x0^4*x1^4*x2^3 + 24544*x0^3*x1^5*x2^3 - 3136*x0^2*x1^6*x2^3 + 4736*x0*x1^7*x2^3 - 144*x1^8*x2^3 - 400*x0^7*x2^4 - 4360*x0^6*x1*x2^4 - 5816*x0^5*x1^2*x2^4 - 11040*x0^4*x1^3*x2^4 - 11040*x0^3*x1^4*x2^4 - 5816*x0^2*x1^5*x2^4 - 4360*x0*x1^6*x2^4 - 400*x1^7*x2^4 - 448*x0^6*x2^5 + 10048*x0^5*x1*x2^5 - 5816*x0^4*x1^2*x2^5 + 24544*x0^3*x1^3*x2^5 - 5816*x0^2*x1^4*x2^5 + 10048*x0*x1^5*x2^5 - 448*x1^6*x2^5 - 448*x0^5*x2^6 - 4360*x0^4*x1*x2^6 - 3136*x0^3*x1^2*x2^6 - 3136*x0^2*x1^3*x2^6 - 4360*x0*x1^4*x2^6 - 448*x1^5*x2^6 - 400*x0^4*x2^7 + 4736*x0^3*x1*x2^7 - 4272*x0^2*x1^2*x2^7 + 4736*x0*x1^3*x2^7 - 400*x1^4*x2^7 - 144*x0^3*x2^8 + 72*x0^2*x1*x2^8 + 72*x0*x1^2*x2^8 - 144*x1^3*x2^8 - 288*x0^2*x2^9 + 288*x0*x1*x2^9 - 288*x1^2*x2^9 + 288*x0^8*x1^2 - 672*x0^7*x1^3 + 1376*x0^6*x1^4 - 1472*x0^5*x1^5 + 1376*x0^4*x1^6 - 672*x0^3*x1^7 + 288*x0^2*x1^8 - 288*x0^8*x1*x2 - 144*x0^7*x1^2*x2 - 400*x0^6*x1^3*x2 - 448*x0^5*x1^4*x2 - 448*x0^4*x1^5*x2 - 400*x0^3*x1^6*x2 - 144*x0^2*x1^7*x2 - 288*x0*x1^8*x2 + 288*x0^8*x2^2 - 144*x0^7*x1*x2^2 + 2784*x0^6*x1^2*x2^2 - 2480*x0^5*x1^3*x2^2 + 5504*x0^4*x1^4*x2^2 - 2480*x0^3*x1^5*x2^2 + 2784*x0^2*x1^6*x2^2 - 144*x0*x1^7*x2^2 + 288*x1^8*x2^2 - 672*x0^7*x2^3 - 400*x0^6*x1*x2^3 - 2480*x0^5*x1^2*x2^3 - 1568*x0^4*x1^3*x2^3 - 1568*x0^3*x1^4*x2^3 - 2480*x0^2*x1^5*x2^3 - 400*x0*x1^6*x2^3 - 672*x1^7*x2^3 + 1376*x0^6*x2^4 - 448*x0^5*x1*x2^4 + 5504*x0^4*x1^2*x2^4 - 1568*x0^3*x1^3*x2^4 + 5504*x0^2*x1^4*x2^4 - 448*x0*x1^5*x2^4 + 1376*x1^6*x2^4 - 1472*x0^5*x2^5 - 448*x0^4*x1*x2^5 - 2480*x0^3*x1^2*x2^5 - 2480*x0^2*x1^3*x2^5 - 448*x0*x1^4*x2^5 - 1472*x1^5*x2^5 + 1376*x0^4*x2^6 - 400*x0^3*x1*x2^6 + 2784*x0^2*x1^2*x2^6 - 400*x0*x1^3*x2^6 + 1376*x1^4*x2^6 - 672*x0^3*x2^7 - 144*x0^2*x1*x2^7 - 144*x0*x1^2*x2^7 - 672*x1^3*x2^7 + 288*x0^2*x2^8 - 288*x0*x1*x2^8 + 288*x1^2*x2^8, x0^8*x1^6*x2^4*u - 2*x0^7*x1^7*x2^4*u + x0^6*x1^8*x2^4*u - 2*x0^8*x1^5*x2^5*u + 2*x0^7*x1^6*x2^5*u + 2*x0^6*x1^7*x2^5*u - 2*x0^5*x1^8*x2^5*u + x0^8*x1^4*x2^6*u + 2*x0^7*x1^5*x2^6*u - 6*x0^6*x1^6*x2^6*u + 2*x0^5*x1^7*x2^6*u + x0^4*x1^8*x2^6*u - 2*x0^7*x1^4*x2^7*u + 2*x0^6*x1^5*x2^7*u + 2*x0^5*x1^6*x2^7*u - 2*x0^4*x1^7*x2^7*u + x0^6*x1^4*x2^8*u - 2*x0^5*x1^5*x2^8*u + x0^4*x1^6*x2^8*u - 2*x0^8*x1^6*x2^3*u + 4*x0^7*x1^7*x2^3*u - 2*x0^6*x1^8*x2^3*u + 2*x0^8*x1^5*x2^4*u - 2*x0^7*x1^6*x2^4*u - 2*x0^6*x1^7*x2^4*u + 2*x0^5*x1^8*x2^4*u + 2*x0^8*x1^4*x2^5*u - 4*x0^7*x1^5*x2^5*u + 4*x0^6*x1^6*x2^5*u - 4*x0^5*x1^7*x2^5*u + 2*x0^4*x1^8*x2^5*u - 2*x0^8*x1^3*x2^6*u - 2*x0^7*x1^4*x2^6*u + 4*x0^6*x1^5*x2^6*u + 4*x0^5*x1^6*x2^6*u - 2*x0^4*x1^7*x2^6*u - 2*x0^3*x1^8*x2^6*u + 4*x0^7*x1^3*x2^7*u - 2*x0^6*x1^4*x2^7*u - 4*x0^5*x1^5*x2^7*u - 2*x0^4*x1^6*x2^7*u + 4*x0^3*x1^7*x2^7*u - 2*x0^6*x1^3*x2^8*u + 2*x0^5*x1^4*x2^8*u + 2*x0^4*x1^5*x2^8*u - 2*x0^3*x1^6*x2^8*u + x0^8*x1^6*x2^2*u - 2*x0^7*x1^7*x2^2*u + x0^6*x1^8*x2^2*u + 2*x0^8*x1^5*x2^3*u - 2*x0^7*x1^6*x2^3*u - 2*x0^6*x1^7*x2^3*u + 2*x0^5*x1^8*x2^3*u - 6*x0^8*x1^4*x2^4*u + 4*x0^7*x1^5*x2^4*u + 4*x0^6*x1^6*x2^4*u + 4*x0^5*x1^7*x2^4*u - 6*x0^4*x1^8*x2^4*u + 2*x0^8*x1^3*x2^5*u + 4*x0^7*x1^4*x2^5*u - 6*x0^6*x1^5*x2^5*u - 6*x0^5*x1^6*x2^5*u + 4*x0^4*x1^7*x2^5*u + 2*x0^3*x1^8*x2^5*u + x0^8*x1^2*x2^6*u - 2*x0^7*x1^3*x2^6*u + 4*x0^6*x1^4*x2^6*u - 6*x0^5*x1^5*x2^6*u + 4*x0^4*x1^6*x2^6*u - 2*x0^3*x1^7*x2^6*u + x0^2*x1^8*x2^6*u - 2*x0^7*x1^2*x2^7*u - 2*x0^6*x1^3*x2^7*u + 4*x0^5*x1^4*x2^7*u + 4*x0^4*x1^5*x2^7*u - 2*x0^3*x1^6*x2^7*u - 2*x0^2*x1^7*x2^7*u + x0^6*x1^2*x2^8*u + 2*x0^5*x1^3*x2^8*u - 6*x0^4*x1^4*x2^8*u + 2*x0^3*x1^5*x2^8*u + x0^2*x1^6*x2^8*u - 2*x0^8*x1^5*x2^2*u + 2*x0^7*x1^6*x2^2*u + 2*x0^6*x1^7*x2^2*u - 2*x0^5*x1^8*x2^2*u + 2*x0^8*x1^4*x2^3*u - 4*x0^7*x1^5*x2^3*u + 4*x0^6*x1^6*x2^3*u - 4*x0^5*x1^7*x2^3*u + 2*x0^4*x1^8*x2^3*u + 2*x0^8*x1^3*x2^4*u + 4*x0^7*x1^4*x2^4*u - 6*x0^6*x1^5*x2^4*u - 6*x0^5*x1^6*x2^4*u + 4*x0^4*x1^7*x2^4*u + 2*x0^3*x1^8*x2^4*u - 2*x0^8*x1^2*x2^5*u - 4*x0^7*x1^3*x2^5*u - 6*x0^6*x1^4*x2^5*u + 24*x0^5*x1^5*x2^5*u - 6*x0^4*x1^6*x2^5*u - 4*x0^3*x1^7*x2^5*u - 2*x0^2*x1^8*x2^5*u + 2*x0^7*x1^2*x2^6*u + 4*x0^6*x1^3*x2^6*u - 6*x0^5*x1^4*x2^6*u - 6*x0^4*x1^5*x2^6*u + 4*x0^3*x1^6*x2^6*u + 2*x0^2*x1^7*x2^6*u + 2*x0^6*x1^2*x2^7*u - 4*x0^5*x1^3*x2^7*u + 4*x0^4*x1^4*x2^7*u - 4*x0^3*x1^5*x2^7*u + 2*x0^2*x1^6*x2^7*u - 2*x0^5*x1^2*x2^8*u + 2*x0^4*x1^3*x2^8*u + 2*x0^3*x1^4*x2^8*u - 2*x0^2*x1^5*x2^8*u + x0^8*x1^4*x2^2*u + 2*x0^7*x1^5*x2^2*u - 6*x0^6*x1^6*x2^2*u + 2*x0^5*x1^7*x2^2*u + x0^4*x1^8*x2^2*u - 2*x0^8*x1^3*x2^3*u - 2*x0^7*x1^4*x2^3*u + 4*x0^6*x1^5*x2^3*u + 4*x0^5*x1^6*x2^3*u - 2*x0^4*x1^7*x2^3*u - 2*x0^3*x1^8*x2^3*u + x0^8*x1^2*x2^4*u - 2*x0^7*x1^3*x2^4*u + 4*x0^6*x1^4*x2^4*u - 6*x0^5*x1^5*x2^4*u + 4*x0^4*x1^6*x2^4*u - 2*x0^3*x1^7*x2^4*u + x0^2*x1^8*x2^4*u + 2*x0^7*x1^2*x2^5*u + 4*x0^6*x1^3*x2^5*u - 6*x0^5*x1^4*x2^5*u - 6*x0^4*x1^5*x2^5*u + 4*x0^3*x1^6*x2^5*u + 2*x0^2*x1^7*x2^5*u - 6*x0^6*x1^2*x2^6*u + 4*x0^5*x1^3*x2^6*u + 4*x0^4*x1^4*x2^6*u + 4*x0^3*x1^5*x2^6*u - 6*x0^2*x1^6*x2^6*u + 2*x0^5*x1^2*x2^7*u - 2*x0^4*x1^3*x2^7*u - 2*x0^3*x1^4*x2^7*u + 2*x0^2*x1^5*x2^7*u + x0^4*x1^2*x2^8*u - 2*x0^3*x1^3*x2^8*u + x0^2*x1^4*x2^8*u - 2*x0^7*x1^4*x2^2*u + 2*x0^6*x1^5*x2^2*u + 2*x0^5*x1^6*x2^2*u - 2*x0^4*x1^7*x2^2*u + 4*x0^7*x1^3*x2^3*u - 2*x0^6*x1^4*x2^3*u - 4*x0^5*x1^5*x2^3*u - 2*x0^4*x1^6*x2^3*u + 4*x0^3*x1^7*x2^3*u - 2*x0^7*x1^2*x2^4*u - 2*x0^6*x1^3*x2^4*u + 4*x0^5*x1^4*x2^4*u + 4*x0^4*x1^5*x2^4*u - 2*x0^3*x1^6*x2^4*u - 2*x0^2*x1^7*x2^4*u + 2*x0^6*x1^2*x2^5*u - 4*x0^5*x1^3*x2^5*u + 4*x0^4*x1^4*x2^5*u - 4*x0^3*x1^5*x2^5*u + 2*x0^2*x1^6*x2^5*u + 2*x0^5*x1^2*x2^6*u - 2*x0^4*x1^3*x2^6*u - 2*x0^3*x1^4*x2^6*u + 2*x0^2*x1^5*x2^6*u - 2*x0^4*x1^2*x2^7*u + 4*x0^3*x1^3*x2^7*u - 2*x0^2*x1^4*x2^7*u + x0^6*x1^4*x2^2*u - 2*x0^5*x1^5*x2^2*u + x0^4*x1^6*x2^2*u - 2*x0^6*x1^3*x2^3*u + 2*x0^5*x1^4*x2^3*u + 2*x0^4*x1^5*x2^3*u - 2*x0^3*x1^6*x2^3*u + x0^6*x1^2*x2^4*u + 2*x0^5*x1^3*x2^4*u - 6*x0^4*x1^4*x2^4*u + 2*x0^3*x1^5*x2^4*u + x0^2*x1^6*x2^4*u - 2*x0^5*x1^2*x2^5*u + 2*x0^4*x1^3*x2^5*u + 2*x0^3*x1^4*x2^5*u - 2*x0^2*x1^5*x2^5*u + x0^4*x1^2*x2^6*u - 2*x0^3*x1^3*x2^6*u + x0^2*x1^4*x2^6*u - 1);
ideal J = std(I);
J;

==> anc/supplementaryMaterial/software/NonGenericTypeVIcoefficients.sage <==
# We write down all the elmination ideals and evaluation the resul at the expected values of

MX4 = (-b2^2-b3^2-b4^2-b5^2*e2^2-2*b5^2*e2)

MX3 = (b2^2*b3^2+b2^2*b4^2-b2^2*b5^2+b3^2*b4^2-b3^2*b5^2+2*b3*b4*b5^2*e1*e2+2*b3*b4*b5^2*e1+2*b3*b4*b5^2*e2+2*b3*b4*b5^2-b4^2*b5^2)

MX2 = (-b2^2*b3^2*b4^2+b2^2*b3^2*b5^2+b2^2*b4^2*b5^2-b3^2*b4^2*b5^2*e1^2-2*b3^2*b4^2*b5^2*e1)

MX = (-b2^2*b3^2*b4^2*b5^2)

MXZ = (-2*b3*b4*b5*e1-2*b3*b4*b5)

MX2Z = (2*b5*e2+2*b5)



==> anc/supplementaryMaterial/software/OutputsChar3.txt <==
##############################################################
# Summary of initial form computations on M_2^trop in char 3 #
##############################################################

From the file "OutputsPerCone.txt", we know that assuming generic conditions on the branch points, out of all the polynomials A, B, C, and Q4, the polynomial A is the only one whose valuation is sensitive to the characteristic of the residue field. This phenomenon occurs for only 3 cones: Dumbbell, Type IV and Type V, ie. those that are not obtained from degenerations of the Theta cone. In this file, we record all possible leading terms for these 3 cones.

The file "Qrefinementwithx34Noa4BadPrimes.sage" shows that the polynomial A can be written as

A = 4 * A4 + 6 * A6 + 12 * A12 + 120 * A120,

where all A4, A6, A12, A120 have only coefficients = +1 or -1. Furthermore, the polynomial A120 is a monomial. Furthermore, A4, A6, A12 and A120 have pairwise disjoint supports.

The computations in "Qrefinementwithx34Noa4BadPrimes.sage" show that the initial forms of these polynomials is constant on the 3 relevant cells of M_2^trop. Since the factor 3 is present in all summands except A4, we breat A into a sum of two polynomials:

A = 4 * A4 + 3*Q, where Q = (6*A6 + 12*A12 + 120*A120)/6.

Since the 3 components of Q have disjoint supports, we know that the leading term of Q is constant along the relevant cells of M_2^{trop}.

The factorization of the possible leading terms is done over F_3 and each variable should be replaced by its initial form.


###############
# CONCLUSION: #
###############

# Dumbbell: both A4 and Q have monomials as their leading terms. In characteristic 3,  the valuations are:
# For A4: w3 + w4 + 2*w5 + 2w6
# For Q: -1 + 2*w4 +  2*w5 + 2w6
Thus, the true valuation will be obtained by comparing w3 to w4 - 1

# For the lower dimensional cells,  the true valuation will be obtained by comparing the leading terms of A4 and Q, and ensuring no cancellation occurs when w3 = w4-1. We analyze 3 cases: expected leading terms for A4, Q, and A4 + Q, or cancellation of either A4 or Q.  These conditions are described below.

#################
# Dumbbell Cone #
#################

LTA4 =  (-1) * a3 * a4 * a5^2 * a6^2
LTQ = (2) * a4^2 * a5^2 * a6^2
(LTA4 + LTQ) = (-1) * a4 * (a4 + a3) * a5^2 * a6^2

No genericity conditions, unless there is a tie between LTQ and LTA4:
w3 = w4 - 1
In this case we need a4 + a3 !=0


###############
# TypeIV Cone #
###############

LTA4 = (-1) * a3 * a4 * a5 * (a5 + a4) * a6^2
LTQ = (2) * a4^2 * a5^2 * a6^2
(LTA4 + LTQ) = (-1) * a4 * a5 * a6^2 * (a5*a4 + a5*a3 + a4*a3)

Genericity conditions:
1) If w3 > w4 - 1: (a5 + a4)!=0
2) If w4 - 1 > w3: no conditions
3) If w3 = w4 - 1: 
3.0) (a5+a4)!=0 and (a5*a4 + a5*a3 + a4*a3) != 0 ), or
3.1) a5+a4 = 0.

##############
# TypeV Cone #
##############

LTA4 = (-1) * (a3 + a2) * a4 * a5 * (a5 + a4) * a6^2
LTQ = (2) * a4^2 * a5^2 * a6^2
(LTA4 + LTQ) = (-1) * a4 * a5 * a6^2 * (a5*a4 + a5*a3 + a4*a3 + a5*a2 + a4*a2)

Genericity conditions:
1) If w3 > w4 - 1: (a5 + a4)!=0
2) If w4 - 1 > w3: no conditions
3) If w3 = w4 - 1:
3.0) (a5+a4)!=0 and (a5*a4 + a5*a3 + a4*a3 + a5*a2 + a4*a2) != 0, or 
3.1) a5+a4 = 0.

#####################
# Figure Eight Cone #
#####################

LTA4 = (-1) * a3 * a4 * a5^2 * a6^2
LTQ = (2) * a5^2 * a6^2 * (a4^2 + a3^2)
(LTA4 + LTQ) = (-1) * (a4 - a3)^2 * a5^2 * a6^2

Genericity conditions:
1) If w3 > w4 - 1:  no conditions
2) If w4 - 1 > w3: (a4^2 + a3^2)!=0
3) If w3 = w4 - 1: 
3.0) ((a4^2 + a3^2)!=0 and (a4 - a3)!=0), or
3.1) a4^2+a3^2 = 0

###############
# TypeVI Cone #
###############

LTA4 = (-1) * a3 * a4 * a5 * (a5 + a4 + a3) * a6^2
LTQ = (2) * a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2)
(LTA4 + LTQ) = (-1) * a6^2 * (a5^2*a4^2 + a5^2*a4*a3 + a5*a4^2*a3 + a5^2*a3^2 + a5*a4*a3^2 + a4^2*a3^2)

Genericity conditions:
1) If w3 > w4 - 1:   (a5 + a4 + a3) != 0 
2) If w4 - 1 > w3: (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2)!=0
3) If w3 = w4 - 1:
3.0) (a5 + a4 + a3) != 0 and (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2)!=0 and 
(a5^2*a4^2 + a5^2*a4*a3 + a5*a4^2*a3 + a5^2*a3^2 + a5*a4*a3^2 + a4^2*a3^2)!=0, or
3.1) (a5 + a4 + a3) = 0 and (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2)!=0, or
3.2) (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2)=0 and (a5 + a4 + a3) != 0.


################
# TypeVII Cone #
################

LTA4 = (-1) * a6^2 * (a5^2*a4*a3 + a5*a4^2*a3 + a5*a4*a3^2 + a5^2*a4*a2 + a5*a4^2*a2 + a5^2*a3*a2 + a4^2*a3*a2 + a5*a3^2*a2 + a4*a3^2*a2 + a5*a4*a2^2 + a5*a3*a2^2 + a4*a3*a2^2)
LTQ = (-1) * a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2 - a5*a4*a3*a2 + a5^2*a2^2 + a4^2*a2^2 + a3^2*a2^2)
(LTA4 + LTQ) = (-1) * a6^2 * (a5^2*a4^2 + a5^2*a4*a3 + a5*a4^2*a3 + a5^2*a3^2 + a5*a4*a3^2 + a4^2*a3^2 + a5^2*a4*a2 + a5*a4^2*a2 + a5^2*a3*a2 - a5*a4*a3*a2 + a4^2*a3*a2 + a5*a3^2*a2 + a4*a3^2*a2 + a5^2*a2^2 + a5*a4*a2^2 + a4^2*a2^2 + a5*a3*a2^2 + a4*a3*a2^2 + a3^2*a2^2)

Genericity conditions:
1) If w3 > w4 - 1:  (a5^2*a4*a3 + a5*a4^2*a3 + a5*a4*a3^2 + a5^2*a4*a2 + a5*a4^2*a2 + a5^2*a3*a2 + a4^2*a3*a2 + a5*a3^2*a2 + a4*a3^2*a2 + a5*a4*a2^2 + a5*a3*a2^2 + a4*a3*a2^2) != 0
2) If w4 - 1 > w3: (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2 - a5*a4*a3*a2 + a5^2*a2^2 + a4^2*a2^2 + a3^2*a2^2)!=0
3) If w3 = w4 - 1:
3.0) (a5^2*a4*a3 + a5*a4^2*a3 + a5*a4*a3^2 + a5^2*a4*a2 + a5*a4^2*a2 + a5^2*a3*a2 + a4^2*a3*a2 + a5*a3^2*a2 + a4*a3^2*a2 + a5*a4*a2^2 + a5*a3*a2^2 + a4*a3*a2^2) != 0,
(a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2 - a5*a4*a3*a2 + a5^2*a2^2 + a4^2*a2^2 + a3^2*a2^2)!=0 and
(a5^2*a4^2 + a5^2*a4*a3 + a5*a4^2*a3 + a5^2*a3^2 + a5*a4*a3^2 + a4^2*a3^2 + a5^2*a4*a2 + a5*a4^2*a2 + a5^2*a3*a2 - a5*a4*a3*a2 + a4^2*a3*a2 + a5*a3^2*a2 + a4*a3^2*a2 + a5^2*a2^2 + a5*a4*a2^2 + a4^2*a2^2 + a5*a3*a2^2 + a4*a3*a2^2 + a3^2*a2^2) != 0
3.1) (a5^2*a4*a3 + a5*a4^2*a3 + a5*a4*a3^2 + a5^2*a4*a2 + a5*a4^2*a2 + a5^2*a3*a2 + a4^2*a3*a2 + a5*a3^2*a2 + a4*a3^2*a2 + a5*a4*a2^2 + a5*a3*a2^2 + a4*a3*a2^2) = 0, and
(a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2 - a5*a4*a3*a2 + a5^2*a2^2 + a4^2*a2^2 + a3^2*a2^2)!=0
3.2) (a5^2*a4*a3 + a5*a4^2*a3 + a5*a4*a3^2 + a5^2*a4*a2 + a5*a4^2*a2 + a5^2*a3*a2 + a4^2*a3*a2 + a5*a3^2*a2 + a4*a3^2*a2 + a5*a4*a2^2 + a5*a3*a2^2 + a4*a3*a2^2) != 0, and
(a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2 - a5*a4*a3*a2 + a5^2*a2^2 + a4^2*a2^2 + a3^2*a2^2) = 0



==> anc/supplementaryMaterial/software/OutputsPerCone.txt <==
####################################################
# Summary of initial form computations on M_2^trop #
####################################################

In this file, we summarize our findings a give precise polynomial equations defining the genericity conditions on each representative cone in M_2^{trop} that ensure that the negative valuation of each Igusa invariant agrees with the tropical Igusa invariant.

Along the way we determine that the result remains true on any characteristic other than 2 and 3. The issues in characteristic 3 occur only for the polynomia A and in only 3 cones: Dumbbell, Type IV and Type V, ie. those that are not obtained from degenerations of the Theta cone. The outputs are recorded in the file "OutputsChar3.txt"

NOTE: In each equation describing  genericity conditions each variable should be replaced by its initial form.
#################
# Dumbbell Cone #
#################

LT_A =  6*a6^2*a5^2*a4^2
LT_B =  4*a6^4*a5^4*a4^2*a3^2
LT_C =   8*a6^6*a5^6*a4^4*a3^2
LT_Q4 =  -8*a6^6*a5^6*a4^4*a3^2

##############
# Theta Cone #
##############

We need to subdivide the cone into three maximal dimensional pieces to get the true expected leading term for Q4. The other polynomials give no issue:


LT_A = (8) * a3^2 * a5^2 * a6^2
LT_B = (4) * a3^4 * a5^4 * a6^4 
LT_C = (8) * a3^6 * a5^6 * a6^6

We have many options for LT_Q4. We will have genericity conditions on the 4 lower dimensional cells.

##########
# Cell 0 # -- Theta 2 (L_2 is smallest)
##########

LTQ4 = (-8) * a2^2 * a3^4 * a5^6 * a6^6

No genericity issues!

##########
# Cell 1 # -- Theta 0 (L_0 is smallest)
##########

LTQ4 = (-8) * x34^2 * a3^4 * a5^6 * a6^6

No genericity issues!

##########
# Cell 2 #  -- Theta 1 (L_1 is smallest)
##########

LTQ4 = (-8) * a5^4 * a6^6 * a3^8

No genericity issues!

###########
# Cell 01 #
###########

LTQ4 = (-8) * a3^4 * a5^6 * a6^6 * (x34^2 + a2^2)

Genericity conditions for L_2 = L_0 > 0
x34^2 + a2^2 != 0 

###########
# Cell 02 #
###########

LTQ4 = (-8) * a3^4 * a5^4 * a6^6 * (a3^4 + a5^2*a2^2)

Genericity conditions for L_2 = L_1 > 0
a3^4 + a5^2*a2^2 != 0

###########
# Cell 12 #
###########

LTQ4 = (-8) * a3^4 * a5^4 * a6^6 * (a5^2*x34^2 + a3^4)

Genericity conditions for L_0 = L_1 > 0 
a5^2*x34^2 + a3^4 !=0

############
# Cell 012 #
############

LTQ4 = (-8) * a3^4 * a5^4 * a6^6 * (a5^2*x34^2 + a3^4 + a5^2*a2^2)

Genericity conditions for L_0 = L_1 = L_2 > 0
a5^2*x34^2 + a3^4 + a5^2*a2^2 != 0


#####################
# Figure Eight Cone #
#####################

LT_A = (2) * a5^2 * a6^2 * (3*a4^2 - 2*a4*a3 + 3*a3^2)
LT_B = (4) * a3^2 * a4^2 * a5^4 * a6^4
LT_C = (8) * a3^2 * a4^2 * a5^6 * a6^6 * (a4^2 - a4*a3 + a3^2)
LT_Q4 =  (-8) * a3^2 * a4^2 * (a4 - a3)^2 * a5^6 * a6^6

Genericity conditions:
3*a4^2 - 2*a4*a3 + 3*a3^2 !=0,
a4^2 - a4*a3 + a3^2 != 0.

No characteristic issue!

###############
# TypeIV Cone #
###############

LT_A =  (6) * a4^2 * a5^2 * a6^2
LT_B = (4) * a3^2 * a4^2 * a5^2 * a6^4 * (a5^2 - a5*a4 + a4^2)
LT_C = (8) * a3^2 * a4^4 * a5^4 * a6^6 * (a5^2 - a5*a4 + a4^2)
LT_Q4 = (-8) * a3^2 * a4^4 * a5^4 * a6^6 * (a5^2 - a5*a4 + a4^2)

Genericity conditions:
a5^2 - a5*a4 + a4^2 != 0 

characteristic issue for A and char = 3 

##############
# TypeV Cone #
##############

LT_A = (6) * a4^2 * a5^2 * a6^2
LT_B = (4) * a4^2 * a5^2 * a6^4 * (a3^2 - a3*a2 + a2^2) * (a5^2 - a5*a4 + a4^2)
LT_C = (8) * a4^4 * a5^4 * a6^6 * (a3^2 - a3*a2 + a2^2) * (a5^2 - a5*a4 + a4^2)
LT_Q4 = (-8) * a4^4 * a5^4 * a6^6 * (a3^2 - a3*a2 + a2^2) * (a5^2 - a5*a4 + a4^2)

Genericity conditions:
a5^2 - a5*a4 + a4^2 != 0 
a3^2 - a3*a2 + a2^2 != 0

characteristic issue for A and char = 3 


###############
# TypeVI Cone #
###############

LT_A = (2) * a6^2 * (3*a5^2*a4^2 - 2*a5^2*a4*a3 - 2*a5*a4^2*a3 + 3*a5^2*a3^2 - 2*a5*a4*a3^2 + 3*a4^2*a3^2)
LT_B = (4) * a3^2 * a4^2 * a5^2 * a6^4 * (a5^2 - a5*a4 + a4^2 - a5*a3 - a4*a3 + a3^2)`
LT_C = (4) * a3^2 * a4^2 * a5^2 * a6^6 * (2*a5^4*a4^2 - 2*a5^3*a4^3 + 2*a5^2*a4^4 - 2*a5^4*a4*a3 - a5^3*a4^2*a3 - a5^2*a4^3*a3 - 2*a5*a4^4*a3 + 2*a5^4*a3^2 - a5^3*a4*a3^2 + 6*a5^2*a4^2*a3^2 - a5*a4^3*a3^2 + 2*a4^4*a3^2 - 2*a5^3*a3^3 - a5^2*a4*a3^3 - a5*a4^2*a3^3 - 2*a4^3*a3^3 + 2*a5^2*a3^4 - 2*a5*a4*a3^4 + 2*a4^2*a3^4)

LT_Q4 =  (-8) * a3^2 * a4^2 * a5^2 * a6^6 * (a5^4*a4^2 - a5^3*a4^3 + a5^2*a4^4 - 2*a5^4*a4*a3 + a5^3*a4^2*a3 + a5^2*a4^3*a3 - 2*a5*a4^4*a3 + a5^4*a3^2 + a5^3*a4*a3^2 - 3*a5^2*a4^2*a3^2 + a5*a4^3*a3^2 + a4^4*a3^2 - a5^3*a3^3 + a5^2*a4*a3^3 + a5*a4^2*a3^3 - a4^3*a3^3 + a5^2*a3^4 - 2*a5*a4*a3^4 + a4^2*a3^4)


Genericity conditions:
(3*a5^2*a4^2 - 2*a5^2*a4*a3 - 2*a5*a4^2*a3 + 3*a5^2*a3^2 - 2*a5*a4*a3^2 + 3*a4^2*a3^2) != 0
(a5^2 - a5*a4 + a4^2 - a5*a3 - a4*a3 + a3^2) != 0
(2*a5^4*a4^2 - 2*a5^3*a4^3 + 2*a5^2*a4^4 - 2*a5^4*a4*a3 - a5^3*a4^2*a3 - a5^2*a4^3*a3 - 2*a5*a4^4*a3 + 2*a5^4*a3^2 - a5^3*a4*a3^2 + 6*a5^2*a4^2*a3^2 - a5*a4^3*a3^2 + 2*a4^4*a3^2 - 2*a5^3*a3^3 - a5^2*a4*a3^3 - a5*a4^2*a3^3 - 2*a4^3*a3^3 + 2*a5^2*a3^4 - 2*a5*a4*a3^4 + 2*a4^2*a3^4) `!= 0
(a5^4*a4^2 - a5^3*a4^3 + a5^2*a4^4 - 2*a5^4*a4*a3 + a5^3*a4^2*a3 + a5^2*a4^3*a3 - 2*a5*a4^4*a3 + a5^4*a3^2 + a5^3*a4*a3^2 - 3*a5^2*a4^2*a3^2 + a5*a4^3*a3^2 + a4^4*a3^2 - a5^3*a3^3 + a5^2*a4*a3^3 + a5*a4^2*a3^3 - a4^3*a3^3 + a5^2*a3^4 - 2*a5*a4*a3^4 + a4^2*a3^4) !=0

No characteristic issues!

################
# TypeVII Cone #
################
LT_A = (2) * a6^2 * (3*a5^2*a4^2 - 2*a5^2*a4*a3 - 2*a5*a4^2*a3 + 3*a5^2*a3^2 - 2*a5*a4*a3^2 + 3*a4^2*a3^2 - 2*a5^2*a4*a2 - 2*a5*a4^2*a2 - 2*a5^2*a3*a2 + 6*a5*a4*a3*a2 - 2*a4^2*a3*a2 - 2*a5*a3^2*a2 - 2*a4*a3^2*a2 + 3*a5^2*a2^2 - 2*a5*a4*a2^2 + 3*a4^2*a2^2 - 2*a5*a3*a2^2 - 2*a4*a3*a2^2 + 3*a3^2*a2^2)

LT_B = (4) * a6^4 * (a5^4*a4^2*a3^2 - a5^3*a4^3*a3^2 + a5^2*a4^4*a3^2 - a5^3*a4^2*a3^3 - a5^2*a4^3*a3^3 + a5^2*a4^2*a3^4 - a5^4*a4^2*a3*a2 + a5^3*a4^3*a3*a2 - a5^2*a4^4*a3*a2 - a5^4*a4*a3^2*a2 + a5^3*a4^2*a3^2*a2 + a5^2*a4^3*a3^2*a2 - a5*a4^4*a3^2*a2 + a5^3*a4*a3^3*a2 + a5^2*a4^2*a3^3*a2 + a5*a4^3*a3^3*a2 - a5^2*a4*a3^4*a2 - a5*a4^2*a3^4*a2 + a5^4*a4^2*a2^2 - a5^3*a4^3*a2^2 + a5^2*a4^4*a2^2 - a5^4*a4*a3*a2^2 + a5^3*a4^2*a3*a2^2 + a5^2*a4^3*a3*a2^2 - a5*a4^4*a3*a2^2 + a5^4*a3^2*a2^2 + a5^3*a4*a3^2*a2^2 - 6*a5^2*a4^2*a3^2*a2^2 + a5*a4^3*a3^2*a2^2 + a4^4*a3^2*a2^2 - a5^3*a3^3*a2^2 + a5^2*a4*a3^3*a2^2 + a5*a4^2*a3^3*a2^2 - a4^3*a3^3*a2^2 + a5^2*a3^4*a2^2 - a5*a4*a3^4*a2^2 + a4^2*a3^4*a2^2 - a5^3*a4^2*a2^3 - a5^2*a4^3*a2^3 + a5^3*a4*a3*a2^3 + a5^2*a4^2*a3*a2^3 + a5*a4^3*a3*a2^3 - a5^3*a3^2*a2^3 + a5^2*a4*a3^2*a2^3 + a5*a4^2*a3^2*a2^3 - a4^3*a3^2*a2^3 - a5^2*a3^3*a2^3 + a5*a4*a3^3*a2^3 - a4^2*a3^3*a2^3 + a5^2*a4^2*a2^4 - a5^2*a4*a3*a2^4 - a5*a4^2*a3*a2^4 + a5^2*a3^2*a2^4 - a5*a4*a3^2*a2^4 + a4^2*a3^2*a2^4)

LT_C = (2) * a6^6 * (4*a5^6*a4^4*a3^2 - 4*a5^5*a4^5*a3^2 + 4*a5^4*a4^6*a3^2 - 4*a5^6*a4^3*a3^3 - 2*a5^5*a4^4*a3^3 - 2*a5^4*a4^5*a3^3 - 4*a5^3*a4^6*a3^3 + 4*a5^6*a4^2*a3^4 - 2*a5^5*a4^3*a3^4 + 12*a5^4*a4^4*a3^4 - 2*a5^3*a4^5*a3^4 + 4*a5^2*a4^6*a3^4 - 4*a5^5*a4^2*a3^5 - 2*a5^4*a4^3*a3^5 - 2*a5^3*a4^4*a3^5 - 4*a5^2*a4^5*a3^5 + 4*a5^4*a4^2*a3^6 - 4*a5^3*a4^3*a3^6 + 4*a5^2*a4^4*a3^6 - 4*a5^6*a4^4*a3*a2 + 4*a5^5*a4^5*a3*a2 - 4*a5^4*a4^6*a3*a2 - 2*a5^6*a4^3*a3^2*a2 + a5^5*a4^4*a3^2*a2 + a5^4*a4^5*a3^2*a2 - 2*a5^3*a4^6*a3^2*a2 - 2*a5^6*a4^2*a3^3*a2 + 20*a5^5*a4^3*a3^3*a2 - 14*a5^4*a4^4*a3^3*a2 + 20*a5^3*a4^5*a3^3*a2 - 2*a5^2*a4^6*a3^3*a2 - 4*a5^6*a4*a3^4*a2 + a5^5*a4^2*a3^4*a2 - 14*a5^4*a4^3*a3^4*a2 - 14*a5^3*a4^4*a3^4*a2 + a5^2*a4^5*a3^4*a2 - 4*a5*a4^6*a3^4*a2 + 4*a5^5*a4*a3^5*a2 + a5^4*a4^2*a3^5*a2 + 20*a5^3*a4^3*a3^5*a2 + a5^2*a4^4*a3^5*a2 + 4*a5*a4^5*a3^5*a2 - 4*a5^4*a4*a3^6*a2 - 2*a5^3*a4^2*a3^6*a2 - 2*a5^2*a4^3*a3^6*a2 - 4*a5*a4^4*a3^6*a2 + 4*a5^6*a4^4*a2^2 - 4*a5^5*a4^5*a2^2 + 4*a5^4*a4^6*a2^2 - 2*a5^6*a4^3*a3*a2^2 + a5^5*a4^4*a3*a2^2 + a5^4*a4^5*a3*a2^2 - 2*a5^3*a4^6*a3*a2^2 + 12*a5^6*a4^2*a3^2*a2^2 - 14*a5^5*a4^3*a3^2*a2^2 + 16*a5^4*a4^4*a3^2*a2^2 - 14*a5^3*a4^5*a3^2*a2^2 + 12*a5^2*a4^6*a3^2*a2^2 - 2*a5^6*a4*a3^3*a2^2 - 14*a5^5*a4^2*a3^3*a2^2 - 2*a5^4*a4^3*a3^3*a2^2 - 2*a5^3*a4^4*a3^3*a2^2 - 14*a5^2*a4^5*a3^3*a2^2 - 2*a5*a4^6*a3^3*a2^2 + 4*a5^6*a3^4*a2^2 + a5^5*a4*a3^4*a2^2 + 16*a5^4*a4^2*a3^4*a2^2 - 2*a5^3*a4^3*a3^4*a2^2 + 16*a5^2*a4^4*a3^4*a2^2 + a5*a4^5*a3^4*a2^2 + 4*a4^6*a3^4*a2^2 - 4*a5^5*a3^5*a2^2 + a5^4*a4*a3^5*a2^2 - 14*a5^3*a4^2*a3^5*a2^2 - 14*a5^2*a4^3*a3^5*a2^2 + a5*a4^4*a3^5*a2^2 - 4*a4^5*a3^5*a2^2 + 4*a5^4*a3^6*a2^2 - 2*a5^3*a4*a3^6*a2^2 + 12*a5^2*a4^2*a3^6*a2^2 - 2*a5*a4^3*a3^6*a2^2 + 4*a4^4*a3^6*a2^2 - 4*a5^6*a4^3*a2^3 - 2*a5^5*a4^4*a2^3 - 2*a5^4*a4^5*a2^3 - 4*a5^3*a4^6*a2^3 - 2*a5^6*a4^2*a3*a2^3 + 20*a5^5*a4^3*a3*a2^3 - 14*a5^4*a4^4*a3*a2^3 + 20*a5^3*a4^5*a3*a2^3 - 2*a5^2*a4^6*a3*a2^3 - 2*a5^6*a4*a3^2*a2^3 - 14*a5^5*a4^2*a3^2*a2^3 - 2*a5^4*a4^3*a3^2*a2^3 - 2*a5^3*a4^4*a3^2*a2^3 - 14*a5^2*a4^5*a3^2*a2^3 - 2*a5*a4^6*a3^2*a2^3 - 4*a5^6*a3^3*a2^3 + 20*a5^5*a4*a3^3*a2^3 - 2*a5^4*a4^2*a3^3*a2^3 + 24*a5^3*a4^3*a3^3*a2^3 - 2*a5^2*a4^4*a3^3*a2^3 + 20*a5*a4^5*a3^3*a2^3 - 4*a4^6*a3^3*a2^3 - 2*a5^5*a3^4*a2^3 - 14*a5^4*a4*a3^4*a2^3 - 2*a5^3*a4^2*a3^4*a2^3 - 2*a5^2*a4^3*a3^4*a2^3 - 14*a5*a4^4*a3^4*a2^3 - 2*a4^5*a3^4*a2^3 - 2*a5^4*a3^5*a2^3 + 20*a5^3*a4*a3^5*a2^3 - 14*a5^2*a4^2*a3^5*a2^3 + 20*a5*a4^3*a3^5*a2^3 - 2*a4^4*a3^5*a2^3 - 4*a5^3*a3^6*a2^3 - 2*a5^2*a4*a3^6*a2^3 - 2*a5*a4^2*a3^6*a2^3 - 4*a4^3*a3^6*a2^3 + 4*a5^6*a4^2*a2^4 - 2*a5^5*a4^3*a2^4 + 12*a5^4*a4^4*a2^4 - 2*a5^3*a4^5*a2^4 + 4*a5^2*a4^6*a2^4 - 4*a5^6*a4*a3*a2^4 + a5^5*a4^2*a3*a2^4 - 14*a5^4*a4^3*a3*a2^4 - 14*a5^3*a4^4*a3*a2^4 + a5^2*a4^5*a3*a2^4 - 4*a5*a4^6*a3*a2^4 + 4*a5^6*a3^2*a2^4 + a5^5*a4*a3^2*a2^4 + 16*a5^4*a4^2*a3^2*a2^4 - 2*a5^3*a4^3*a3^2*a2^4 + 16*a5^2*a4^4*a3^2*a2^4 + a5*a4^5*a3^2*a2^4 + 4*a4^6*a3^2*a2^4 - 2*a5^5*a3^3*a2^4 - 14*a5^4*a4*a3^3*a2^4 - 2*a5^3*a4^2*a3^3*a2^4 - 2*a5^2*a4^3*a3^3*a2^4 - 14*a5*a4^4*a3^3*a2^4 - 2*a4^5*a3^3*a2^4 + 12*a5^4*a3^4*a2^4 - 14*a5^3*a4*a3^4*a2^4 + 16*a5^2*a4^2*a3^4*a2^4 - 14*a5*a4^3*a3^4*a2^4 + 12*a4^4*a3^4*a2^4 - 2*a5^3*a3^5*a2^4 + a5^2*a4*a3^5*a2^4 + a5*a4^2*a3^5*a2^4 - 2*a4^3*a3^5*a2^4 + 4*a5^2*a3^6*a2^4 - 4*a5*a4*a3^6*a2^4 + 4*a4^2*a3^6*a2^4 - 4*a5^5*a4^2*a2^5 - 2*a5^4*a4^3*a2^5 - 2*a5^3*a4^4*a2^5 - 4*a5^2*a4^5*a2^5 + 4*a5^5*a4*a3*a2^5 + a5^4*a4^2*a3*a2^5 + 20*a5^3*a4^3*a3*a2^5 + a5^2*a4^4*a3*a2^5 + 4*a5*a4^5*a3*a2^5 - 4*a5^5*a3^2*a2^5 + a5^4*a4*a3^2*a2^5 - 14*a5^3*a4^2*a3^2*a2^5 - 14*a5^2*a4^3*a3^2*a2^5 + a5*a4^4*a3^2*a2^5 - 4*a4^5*a3^2*a2^5 - 2*a5^4*a3^3*a2^5 + 20*a5^3*a4*a3^3*a2^5 - 14*a5^2*a4^2*a3^3*a2^5 + 20*a5*a4^3*a3^3*a2^5 - 2*a4^4*a3^3*a2^5 - 2*a5^3*a3^4*a2^5 + a5^2*a4*a3^4*a2^5 + a5*a4^2*a3^4*a2^5 - 2*a4^3*a3^4*a2^5 - 4*a5^2*a3^5*a2^5 + 4*a5*a4*a3^5*a2^5 - 4*a4^2*a3^5*a2^5 + 4*a5^4*a4^2*a2^6 - 4*a5^3*a4^3*a2^6 + 4*a5^2*a4^4*a2^6 - 4*a5^4*a4*a3*a2^6 - 2*a5^3*a4^2*a3*a2^6 - 2*a5^2*a4^3*a3*a2^6 - 4*a5*a4^4*a3*a2^6 + 4*a5^4*a3^2*a2^6 - 2*a5^3*a4*a3^2*a2^6 + 12*a5^2*a4^2*a3^2*a2^6 - 2*a5*a4^3*a3^2*a2^6 + 4*a4^4*a3^2*a2^6 - 4*a5^3*a3^3*a2^6 - 2*a5^2*a4*a3^3*a2^6 - 2*a5*a4^2*a3^3*a2^6 - 4*a4^3*a3^3*a2^6 + 4*a5^2*a3^4*a2^6 - 4*a5*a4*a3^4*a2^6 + 4*a4^2*a3^4*a2^6)

LT_Q4 = (-8) * a6^6 * (a5^6*a4^4*a3^2 - a5^5*a4^5*a3^2 + a5^4*a4^6*a3^2 - 2*a5^6*a4^3*a3^3 + a5^5*a4^4*a3^3 + a5^4*a4^5*a3^3 - 2*a5^3*a4^6*a3^3 + a5^6*a4^2*a3^4 + a5^5*a4^3*a3^4 - 3*a5^4*a4^4*a3^4 + a5^3*a4^5*a3^4 + a5^2*a4^6*a3^4 - a5^5*a4^2*a3^5 + a5^4*a4^3*a3^5 + a5^3*a4^4*a3^5 - a5^2*a4^5*a3^5 + a5^4*a4^2*a3^6 - 2*a5^3*a4^3*a3^6 + a5^2*a4^4*a3^6 - a5^6*a4^4*a3*a2 + a5^5*a4^5*a3*a2 - a5^4*a4^6*a3*a2 + a5^6*a4^3*a3^2*a2 - 2*a5^5*a4^4*a3^2*a2 - 2*a5^4*a4^5*a3^2*a2 + a5^3*a4^6*a3^2*a2 + a5^6*a4^2*a3^3*a2 + 2*a5^5*a4^3*a3^3*a2 + a5^4*a4^4*a3^3*a2 + 2*a5^3*a4^5*a3^3*a2 + a5^2*a4^6*a3^3*a2 - a5^6*a4*a3^4*a2 - 2*a5^5*a4^2*a3^4*a2 + a5^4*a4^3*a3^4*a2 + a5^3*a4^4*a3^4*a2 - 2*a5^2*a4^5*a3^4*a2 - a5*a4^6*a3^4*a2 + a5^5*a4*a3^5*a2 - 2*a5^4*a4^2*a3^5*a2 + 2*a5^3*a4^3*a3^5*a2 - 2*a5^2*a4^4*a3^5*a2 + a5*a4^5*a3^5*a2 - a5^4*a4*a3^6*a2 + a5^3*a4^2*a3^6*a2 + a5^2*a4^3*a3^6*a2 - a5*a4^4*a3^6*a2 + a5^6*a4^4*a2^2 - a5^5*a4^5*a2^2 + a5^4*a4^6*a2^2 + a5^6*a4^3*a3*a2^2 - 2*a5^5*a4^4*a3*a2^2 - 2*a5^4*a4^5*a3*a2^2 + a5^3*a4^6*a3*a2^2 - 3*a5^6*a4^2*a3^2*a2^2 + a5^5*a4^3*a3^2*a2^2 + 16*a5^4*a4^4*a3^2*a2^2 + a5^3*a4^5*a3^2*a2^2 - 3*a5^2*a4^6*a3^2*a2^2 + a5^6*a4*a3^3*a2^2 + a5^5*a4^2*a3^3*a2^2 - 14*a5^4*a4^3*a3^3*a2^2 - 14*a5^3*a4^4*a3^3*a2^2 + a5^2*a4^5*a3^3*a2^2 + a5*a4^6*a3^3*a2^2 + a5^6*a3^4*a2^2 - 2*a5^5*a4*a3^4*a2^2 + 16*a5^4*a4^2*a3^4*a2^2 - 14*a5^3*a4^3*a3^4*a2^2 + 16*a5^2*a4^4*a3^4*a2^2 - 2*a5*a4^5*a3^4*a2^2 + a4^6*a3^4*a2^2 - a5^5*a3^5*a2^2 - 2*a5^4*a4*a3^5*a2^2 + a5^3*a4^2*a3^5*a2^2 + a5^2*a4^3*a3^5*a2^2 - 2*a5*a4^4*a3^5*a2^2 - a4^5*a3^5*a2^2 + a5^4*a3^6*a2^2 + a5^3*a4*a3^6*a2^2 - 3*a5^2*a4^2*a3^6*a2^2 + a5*a4^3*a3^6*a2^2 + a4^4*a3^6*a2^2 - 2*a5^6*a4^3*a2^3 + a5^5*a4^4*a2^3 + a5^4*a4^5*a2^3 - 2*a5^3*a4^6*a2^3 + a5^6*a4^2*a3*a2^3 + 2*a5^5*a4^3*a3*a2^3 + a5^4*a4^4*a3*a2^3 + 2*a5^3*a4^5*a3*a2^3 + a5^2*a4^6*a3*a2^3 + a5^6*a4*a3^2*a2^3 + a5^5*a4^2*a3^2*a2^3 - 14*a5^4*a4^3*a3^2*a2^3 - 14*a5^3*a4^4*a3^2*a2^3 + a5^2*a4^5*a3^2*a2^3 + a5*a4^6*a3^2*a2^3 - 2*a5^6*a3^3*a2^3 + 2*a5^5*a4*a3^3*a2^3 - 14*a5^4*a4^2*a3^3*a2^3 + 66*a5^3*a4^3*a3^3*a2^3 - 14*a5^2*a4^4*a3^3*a2^3 + 2*a5*a4^5*a3^3*a2^3 - 2*a4^6*a3^3*a2^3 + a5^5*a3^4*a2^3 + a5^4*a4*a3^4*a2^3 - 14*a5^3*a4^2*a3^4*a2^3 - 14*a5^2*a4^3*a3^4*a2^3 + a5*a4^4*a3^4*a2^3 + a4^5*a3^4*a2^3 + a5^4*a3^5*a2^3 + 2*a5^3*a4*a3^5*a2^3 + a5^2*a4^2*a3^5*a2^3 + 2*a5*a4^3*a3^5*a2^3 + a4^4*a3^5*a2^3 - 2*a5^3*a3^6*a2^3 + a5^2*a4*a3^6*a2^3 + a5*a4^2*a3^6*a2^3 - 2*a4^3*a3^6*a2^3 + a5^6*a4^2*a2^4 + a5^5*a4^3*a2^4 - 3*a5^4*a4^4*a2^4 + a5^3*a4^5*a2^4 + a5^2*a4^6*a2^4 - a5^6*a4*a3*a2^4 - 2*a5^5*a4^2*a3*a2^4 + a5^4*a4^3*a3*a2^4 + a5^3*a4^4*a3*a2^4 - 2*a5^2*a4^5*a3*a2^4 - a5*a4^6*a3*a2^4 + a5^6*a3^2*a2^4 - 2*a5^5*a4*a3^2*a2^4 + 16*a5^4*a4^2*a3^2*a2^4 - 14*a5^3*a4^3*a3^2*a2^4 + 16*a5^2*a4^4*a3^2*a2^4 - 2*a5*a4^5*a3^2*a2^4 + a4^6*a3^2*a2^4 + a5^5*a3^3*a2^4 + a5^4*a4*a3^3*a2^4 - 14*a5^3*a4^2*a3^3*a2^4 - 14*a5^2*a4^3*a3^3*a2^4 + a5*a4^4*a3^3*a2^4 + a4^5*a3^3*a2^4 - 3*a5^4*a3^4*a2^4 + a5^3*a4*a3^4*a2^4 + 16*a5^2*a4^2*a3^4*a2^4 + a5*a4^3*a3^4*a2^4 - 3*a4^4*a3^4*a2^4 + a5^3*a3^5*a2^4 - 2*a5^2*a4*a3^5*a2^4 - 2*a5*a4^2*a3^5*a2^4 + a4^3*a3^5*a2^4 + a5^2*a3^6*a2^4 - a5*a4*a3^6*a2^4 + a4^2*a3^6*a2^4 - a5^5*a4^2*a2^5 + a5^4*a4^3*a2^5 + a5^3*a4^4*a2^5 - a5^2*a4^5*a2^5 + a5^5*a4*a3*a2^5 - 2*a5^4*a4^2*a3*a2^5 + 2*a5^3*a4^3*a3*a2^5 - 2*a5^2*a4^4*a3*a2^5 + a5*a4^5*a3*a2^5 - a5^5*a3^2*a2^5 - 2*a5^4*a4*a3^2*a2^5 + a5^3*a4^2*a3^2*a2^5 + a5^2*a4^3*a3^2*a2^5 - 2*a5*a4^4*a3^2*a2^5 - a4^5*a3^2*a2^5 + a5^4*a3^3*a2^5 + 2*a5^3*a4*a3^3*a2^5 + a5^2*a4^2*a3^3*a2^5 + 2*a5*a4^3*a3^3*a2^5 + a4^4*a3^3*a2^5 + a5^3*a3^4*a2^5 - 2*a5^2*a4*a3^4*a2^5 - 2*a5*a4^2*a3^4*a2^5 + a4^3*a3^4*a2^5 - a5^2*a3^5*a2^5 + a5*a4*a3^5*a2^5 - a4^2*a3^5*a2^5 + a5^4*a4^2*a2^6 - 2*a5^3*a4^3*a2^6 + a5^2*a4^4*a2^6 - a5^4*a4*a3*a2^6 + a5^3*a4^2*a3*a2^6 + a5^2*a4^3*a3*a2^6 - a5*a4^4*a3*a2^6 + a5^4*a3^2*a2^6 + a5^3*a4*a3^2*a2^6 - 3*a5^2*a4^2*a3^2*a2^6 + a5*a4^3*a3^2*a2^6 + a4^4*a3^2*a2^6 - 2*a5^3*a3^3*a2^6 + a5^2*a4*a3^3*a2^6 + a5*a4^2*a3^3*a2^6 - 2*a4^3*a3^3*a2^6 + a5^2*a3^4*a2^6 - a5*a4*a3^4*a2^6 + a4^2*a3^4*a2^6)


Generic conditions:
 (3*a5^2*a4^2 - 2*a5^2*a4*a3 - 2*a5*a4^2*a3 + 3*a5^2*a3^2 - 2*a5*a4*a3^2 + 3*a4^2*a3^2 - 2*a5^2*a4*a2 - 2*a5*a4^2*a2 - 2*a5^2*a3*a2 + 6*a5*a4*a3*a2 - 2*a4^2*a3*a2 - 2*a5*a3^2*a2 - 2*a4*a3^2*a2 + 3*a5^2*a2^2 - 2*a5*a4*a2^2 + 3*a4^2*a2^2 - 2*a5*a3*a2^2 - 2*a4*a3*a2^2 + 3*a3^2*a2^2) != 0 

(a5^4*a4^2*a3^2 - a5^3*a4^3*a3^2 + a5^2*a4^4*a3^2 - a5^3*a4^2*a3^3 - a5^2*a4^3*a3^3 + a5^2*a4^2*a3^4 - a5^4*a4^2*a3*a2 + a5^3*a4^3*a3*a2 - a5^2*a4^4*a3*a2 - a5^4*a4*a3^2*a2 + a5^3*a4^2*a3^2*a2 + a5^2*a4^3*a3^2*a2 - a5*a4^4*a3^2*a2 + a5^3*a4*a3^3*a2 + a5^2*a4^2*a3^3*a2 + a5*a4^3*a3^3*a2 - a5^2*a4*a3^4*a2 - a5*a4^2*a3^4*a2 + a5^4*a4^2*a2^2 - a5^3*a4^3*a2^2 + a5^2*a4^4*a2^2 - a5^4*a4*a3*a2^2 + a5^3*a4^2*a3*a2^2 + a5^2*a4^3*a3*a2^2 - a5*a4^4*a3*a2^2 + a5^4*a3^2*a2^2 + a5^3*a4*a3^2*a2^2 - 6*a5^2*a4^2*a3^2*a2^2 + a5*a4^3*a3^2*a2^2 + a4^4*a3^2*a2^2 - a5^3*a3^3*a2^2 + a5^2*a4*a3^3*a2^2 + a5*a4^2*a3^3*a2^2 - a4^3*a3^3*a2^2 + a5^2*a3^4*a2^2 - a5*a4*a3^4*a2^2 + a4^2*a3^4*a2^2 - a5^3*a4^2*a2^3 - a5^2*a4^3*a2^3 + a5^3*a4*a3*a2^3 + a5^2*a4^2*a3*a2^3 + a5*a4^3*a3*a2^3 - a5^3*a3^2*a2^3 + a5^2*a4*a3^2*a2^3 + a5*a4^2*a3^2*a2^3 - a4^3*a3^2*a2^3 - a5^2*a3^3*a2^3 + a5*a4*a3^3*a2^3 - a4^2*a3^3*a2^3 + a5^2*a4^2*a2^4 - a5^2*a4*a3*a2^4 - a5*a4^2*a3*a2^4 + a5^2*a3^2*a2^4 - a5*a4*a3^2*a2^4 + a4^2*a3^2*a2^4) != 0

(4*a5^6*a4^4*a3^2 - 4*a5^5*a4^5*a3^2 + 4*a5^4*a4^6*a3^2 - 4*a5^6*a4^3*a3^3 - 2*a5^5*a4^4*a3^3 - 2*a5^4*a4^5*a3^3 - 4*a5^3*a4^6*a3^3 + 4*a5^6*a4^2*a3^4 - 2*a5^5*a4^3*a3^4 + 12*a5^4*a4^4*a3^4 - 2*a5^3*a4^5*a3^4 + 4*a5^2*a4^6*a3^4 - 4*a5^5*a4^2*a3^5 - 2*a5^4*a4^3*a3^5 - 2*a5^3*a4^4*a3^5 - 4*a5^2*a4^5*a3^5 + 4*a5^4*a4^2*a3^6 - 4*a5^3*a4^3*a3^6 + 4*a5^2*a4^4*a3^6 - 4*a5^6*a4^4*a3*a2 + 4*a5^5*a4^5*a3*a2 - 4*a5^4*a4^6*a3*a2 - 2*a5^6*a4^3*a3^2*a2 + a5^5*a4^4*a3^2*a2 + a5^4*a4^5*a3^2*a2 - 2*a5^3*a4^6*a3^2*a2 - 2*a5^6*a4^2*a3^3*a2 + 20*a5^5*a4^3*a3^3*a2 - 14*a5^4*a4^4*a3^3*a2 + 20*a5^3*a4^5*a3^3*a2 - 2*a5^2*a4^6*a3^3*a2 - 4*a5^6*a4*a3^4*a2 + a5^5*a4^2*a3^4*a2 - 14*a5^4*a4^3*a3^4*a2 - 14*a5^3*a4^4*a3^4*a2 + a5^2*a4^5*a3^4*a2 - 4*a5*a4^6*a3^4*a2 + 4*a5^5*a4*a3^5*a2 + a5^4*a4^2*a3^5*a2 + 20*a5^3*a4^3*a3^5*a2 + a5^2*a4^4*a3^5*a2 + 4*a5*a4^5*a3^5*a2 - 4*a5^4*a4*a3^6*a2 - 2*a5^3*a4^2*a3^6*a2 - 2*a5^2*a4^3*a3^6*a2 - 4*a5*a4^4*a3^6*a2 + 4*a5^6*a4^4*a2^2 - 4*a5^5*a4^5*a2^2 + 4*a5^4*a4^6*a2^2 - 2*a5^6*a4^3*a3*a2^2 + a5^5*a4^4*a3*a2^2 + a5^4*a4^5*a3*a2^2 - 2*a5^3*a4^6*a3*a2^2 + 12*a5^6*a4^2*a3^2*a2^2 - 14*a5^5*a4^3*a3^2*a2^2 + 16*a5^4*a4^4*a3^2*a2^2 - 14*a5^3*a4^5*a3^2*a2^2 + 12*a5^2*a4^6*a3^2*a2^2 - 2*a5^6*a4*a3^3*a2^2 - 14*a5^5*a4^2*a3^3*a2^2 - 2*a5^4*a4^3*a3^3*a2^2 - 2*a5^3*a4^4*a3^3*a2^2 - 14*a5^2*a4^5*a3^3*a2^2 - 2*a5*a4^6*a3^3*a2^2 + 4*a5^6*a3^4*a2^2 + a5^5*a4*a3^4*a2^2 + 16*a5^4*a4^2*a3^4*a2^2 - 2*a5^3*a4^3*a3^4*a2^2 + 16*a5^2*a4^4*a3^4*a2^2 + a5*a4^5*a3^4*a2^2 + 4*a4^6*a3^4*a2^2 - 4*a5^5*a3^5*a2^2 + a5^4*a4*a3^5*a2^2 - 14*a5^3*a4^2*a3^5*a2^2 - 14*a5^2*a4^3*a3^5*a2^2 + a5*a4^4*a3^5*a2^2 - 4*a4^5*a3^5*a2^2 + 4*a5^4*a3^6*a2^2 - 2*a5^3*a4*a3^6*a2^2 + 12*a5^2*a4^2*a3^6*a2^2 - 2*a5*a4^3*a3^6*a2^2 + 4*a4^4*a3^6*a2^2 - 4*a5^6*a4^3*a2^3 - 2*a5^5*a4^4*a2^3 - 2*a5^4*a4^5*a2^3 - 4*a5^3*a4^6*a2^3 - 2*a5^6*a4^2*a3*a2^3 + 20*a5^5*a4^3*a3*a2^3 - 14*a5^4*a4^4*a3*a2^3 + 20*a5^3*a4^5*a3*a2^3 - 2*a5^2*a4^6*a3*a2^3 - 2*a5^6*a4*a3^2*a2^3 - 14*a5^5*a4^2*a3^2*a2^3 - 2*a5^4*a4^3*a3^2*a2^3 - 2*a5^3*a4^4*a3^2*a2^3 - 14*a5^2*a4^5*a3^2*a2^3 - 2*a5*a4^6*a3^2*a2^3 - 4*a5^6*a3^3*a2^3 + 20*a5^5*a4*a3^3*a2^3 - 2*a5^4*a4^2*a3^3*a2^3 + 24*a5^3*a4^3*a3^3*a2^3 - 2*a5^2*a4^4*a3^3*a2^3 + 20*a5*a4^5*a3^3*a2^3 - 4*a4^6*a3^3*a2^3 - 2*a5^5*a3^4*a2^3 - 14*a5^4*a4*a3^4*a2^3 - 2*a5^3*a4^2*a3^4*a2^3 - 2*a5^2*a4^3*a3^4*a2^3 - 14*a5*a4^4*a3^4*a2^3 - 2*a4^5*a3^4*a2^3 - 2*a5^4*a3^5*a2^3 + 20*a5^3*a4*a3^5*a2^3 - 14*a5^2*a4^2*a3^5*a2^3 + 20*a5*a4^3*a3^5*a2^3 - 2*a4^4*a3^5*a2^3 - 4*a5^3*a3^6*a2^3 - 2*a5^2*a4*a3^6*a2^3 - 2*a5*a4^2*a3^6*a2^3 - 4*a4^3*a3^6*a2^3 + 4*a5^6*a4^2*a2^4 - 2*a5^5*a4^3*a2^4 + 12*a5^4*a4^4*a2^4 - 2*a5^3*a4^5*a2^4 + 4*a5^2*a4^6*a2^4 - 4*a5^6*a4*a3*a2^4 + a5^5*a4^2*a3*a2^4 - 14*a5^4*a4^3*a3*a2^4 - 14*a5^3*a4^4*a3*a2^4 + a5^2*a4^5*a3*a2^4 - 4*a5*a4^6*a3*a2^4 + 4*a5^6*a3^2*a2^4 + a5^5*a4*a3^2*a2^4 + 16*a5^4*a4^2*a3^2*a2^4 - 2*a5^3*a4^3*a3^2*a2^4 + 16*a5^2*a4^4*a3^2*a2^4 + a5*a4^5*a3^2*a2^4 + 4*a4^6*a3^2*a2^4 - 2*a5^5*a3^3*a2^4 - 14*a5^4*a4*a3^3*a2^4 - 2*a5^3*a4^2*a3^3*a2^4 - 2*a5^2*a4^3*a3^3*a2^4 - 14*a5*a4^4*a3^3*a2^4 - 2*a4^5*a3^3*a2^4 + 12*a5^4*a3^4*a2^4 - 14*a5^3*a4*a3^4*a2^4 + 16*a5^2*a4^2*a3^4*a2^4 - 14*a5*a4^3*a3^4*a2^4 + 12*a4^4*a3^4*a2^4 - 2*a5^3*a3^5*a2^4 + a5^2*a4*a3^5*a2^4 + a5*a4^2*a3^5*a2^4 - 2*a4^3*a3^5*a2^4 + 4*a5^2*a3^6*a2^4 - 4*a5*a4*a3^6*a2^4 + 4*a4^2*a3^6*a2^4 - 4*a5^5*a4^2*a2^5 - 2*a5^4*a4^3*a2^5 - 2*a5^3*a4^4*a2^5 - 4*a5^2*a4^5*a2^5 + 4*a5^5*a4*a3*a2^5 + a5^4*a4^2*a3*a2^5 + 20*a5^3*a4^3*a3*a2^5 + a5^2*a4^4*a3*a2^5 + 4*a5*a4^5*a3*a2^5 - 4*a5^5*a3^2*a2^5 + a5^4*a4*a3^2*a2^5 - 14*a5^3*a4^2*a3^2*a2^5 - 14*a5^2*a4^3*a3^2*a2^5 + a5*a4^4*a3^2*a2^5 - 4*a4^5*a3^2*a2^5 - 2*a5^4*a3^3*a2^5 + 20*a5^3*a4*a3^3*a2^5 - 14*a5^2*a4^2*a3^3*a2^5 + 20*a5*a4^3*a3^3*a2^5 - 2*a4^4*a3^3*a2^5 - 2*a5^3*a3^4*a2^5 + a5^2*a4*a3^4*a2^5 + a5*a4^2*a3^4*a2^5 - 2*a4^3*a3^4*a2^5 - 4*a5^2*a3^5*a2^5 + 4*a5*a4*a3^5*a2^5 - 4*a4^2*a3^5*a2^5 + 4*a5^4*a4^2*a2^6 - 4*a5^3*a4^3*a2^6 + 4*a5^2*a4^4*a2^6 - 4*a5^4*a4*a3*a2^6 - 2*a5^3*a4^2*a3*a2^6 - 2*a5^2*a4^3*a3*a2^6 - 4*a5*a4^4*a3*a2^6 + 4*a5^4*a3^2*a2^6 - 2*a5^3*a4*a3^2*a2^6 + 12*a5^2*a4^2*a3^2*a2^6 - 2*a5*a4^3*a3^2*a2^6 + 4*a4^4*a3^2*a2^6 - 4*a5^3*a3^3*a2^6 - 2*a5^2*a4*a3^3*a2^6 - 2*a5*a4^2*a3^3*a2^6 - 4*a4^3*a3^3*a2^6 + 4*a5^2*a3^4*a2^6 - 4*a5*a4*a3^4*a2^6 + 4*a4^2*a3^4*a2^6) != 0

 (a5^6*a4^4*a3^2 - a5^5*a4^5*a3^2 + a5^4*a4^6*a3^2 - 2*a5^6*a4^3*a3^3 + a5^5*a4^4*a3^3 + a5^4*a4^5*a3^3 - 2*a5^3*a4^6*a3^3 + a5^6*a4^2*a3^4 + a5^5*a4^3*a3^4 - 3*a5^4*a4^4*a3^4 + a5^3*a4^5*a3^4 + a5^2*a4^6*a3^4 - a5^5*a4^2*a3^5 + a5^4*a4^3*a3^5 + a5^3*a4^4*a3^5 - a5^2*a4^5*a3^5 + a5^4*a4^2*a3^6 - 2*a5^3*a4^3*a3^6 + a5^2*a4^4*a3^6 - a5^6*a4^4*a3*a2 + a5^5*a4^5*a3*a2 - a5^4*a4^6*a3*a2 + a5^6*a4^3*a3^2*a2 - 2*a5^5*a4^4*a3^2*a2 - 2*a5^4*a4^5*a3^2*a2 + a5^3*a4^6*a3^2*a2 + a5^6*a4^2*a3^3*a2 + 2*a5^5*a4^3*a3^3*a2 + a5^4*a4^4*a3^3*a2 + 2*a5^3*a4^5*a3^3*a2 + a5^2*a4^6*a3^3*a2 - a5^6*a4*a3^4*a2 - 2*a5^5*a4^2*a3^4*a2 + a5^4*a4^3*a3^4*a2 + a5^3*a4^4*a3^4*a2 - 2*a5^2*a4^5*a3^4*a2 - a5*a4^6*a3^4*a2 + a5^5*a4*a3^5*a2 - 2*a5^4*a4^2*a3^5*a2 + 2*a5^3*a4^3*a3^5*a2 - 2*a5^2*a4^4*a3^5*a2 + a5*a4^5*a3^5*a2 - a5^4*a4*a3^6*a2 + a5^3*a4^2*a3^6*a2 + a5^2*a4^3*a3^6*a2 - a5*a4^4*a3^6*a2 + a5^6*a4^4*a2^2 - a5^5*a4^5*a2^2 + a5^4*a4^6*a2^2 + a5^6*a4^3*a3*a2^2 - 2*a5^5*a4^4*a3*a2^2 - 2*a5^4*a4^5*a3*a2^2 + a5^3*a4^6*a3*a2^2 - 3*a5^6*a4^2*a3^2*a2^2 + a5^5*a4^3*a3^2*a2^2 + 16*a5^4*a4^4*a3^2*a2^2 + a5^3*a4^5*a3^2*a2^2 - 3*a5^2*a4^6*a3^2*a2^2 + a5^6*a4*a3^3*a2^2 + a5^5*a4^2*a3^3*a2^2 - 14*a5^4*a4^3*a3^3*a2^2 - 14*a5^3*a4^4*a3^3*a2^2 + a5^2*a4^5*a3^3*a2^2 + a5*a4^6*a3^3*a2^2 + a5^6*a3^4*a2^2 - 2*a5^5*a4*a3^4*a2^2 + 16*a5^4*a4^2*a3^4*a2^2 - 14*a5^3*a4^3*a3^4*a2^2 + 16*a5^2*a4^4*a3^4*a2^2 - 2*a5*a4^5*a3^4*a2^2 + a4^6*a3^4*a2^2 - a5^5*a3^5*a2^2 - 2*a5^4*a4*a3^5*a2^2 + a5^3*a4^2*a3^5*a2^2 + a5^2*a4^3*a3^5*a2^2 - 2*a5*a4^4*a3^5*a2^2 - a4^5*a3^5*a2^2 + a5^4*a3^6*a2^2 + a5^3*a4*a3^6*a2^2 - 3*a5^2*a4^2*a3^6*a2^2 + a5*a4^3*a3^6*a2^2 + a4^4*a3^6*a2^2 - 2*a5^6*a4^3*a2^3 + a5^5*a4^4*a2^3 + a5^4*a4^5*a2^3 - 2*a5^3*a4^6*a2^3 + a5^6*a4^2*a3*a2^3 + 2*a5^5*a4^3*a3*a2^3 + a5^4*a4^4*a3*a2^3 + 2*a5^3*a4^5*a3*a2^3 + a5^2*a4^6*a3*a2^3 + a5^6*a4*a3^2*a2^3 + a5^5*a4^2*a3^2*a2^3 - 14*a5^4*a4^3*a3^2*a2^3 - 14*a5^3*a4^4*a3^2*a2^3 + a5^2*a4^5*a3^2*a2^3 + a5*a4^6*a3^2*a2^3 - 2*a5^6*a3^3*a2^3 + 2*a5^5*a4*a3^3*a2^3 - 14*a5^4*a4^2*a3^3*a2^3 + 66*a5^3*a4^3*a3^3*a2^3 - 14*a5^2*a4^4*a3^3*a2^3 + 2*a5*a4^5*a3^3*a2^3 - 2*a4^6*a3^3*a2^3 + a5^5*a3^4*a2^3 + a5^4*a4*a3^4*a2^3 - 14*a5^3*a4^2*a3^4*a2^3 - 14*a5^2*a4^3*a3^4*a2^3 + a5*a4^4*a3^4*a2^3 + a4^5*a3^4*a2^3 + a5^4*a3^5*a2^3 + 2*a5^3*a4*a3^5*a2^3 + a5^2*a4^2*a3^5*a2^3 + 2*a5*a4^3*a3^5*a2^3 + a4^4*a3^5*a2^3 - 2*a5^3*a3^6*a2^3 + a5^2*a4*a3^6*a2^3 + a5*a4^2*a3^6*a2^3 - 2*a4^3*a3^6*a2^3 + a5^6*a4^2*a2^4 + a5^5*a4^3*a2^4 - 3*a5^4*a4^4*a2^4 + a5^3*a4^5*a2^4 + a5^2*a4^6*a2^4 - a5^6*a4*a3*a2^4 - 2*a5^5*a4^2*a3*a2^4 + a5^4*a4^3*a3*a2^4 + a5^3*a4^4*a3*a2^4 - 2*a5^2*a4^5*a3*a2^4 - a5*a4^6*a3*a2^4 + a5^6*a3^2*a2^4 - 2*a5^5*a4*a3^2*a2^4 + 16*a5^4*a4^2*a3^2*a2^4 - 14*a5^3*a4^3*a3^2*a2^4 + 16*a5^2*a4^4*a3^2*a2^4 - 2*a5*a4^5*a3^2*a2^4 + a4^6*a3^2*a2^4 + a5^5*a3^3*a2^4 + a5^4*a4*a3^3*a2^4 - 14*a5^3*a4^2*a3^3*a2^4 - 14*a5^2*a4^3*a3^3*a2^4 + a5*a4^4*a3^3*a2^4 + a4^5*a3^3*a2^4 - 3*a5^4*a3^4*a2^4 + a5^3*a4*a3^4*a2^4 + 16*a5^2*a4^2*a3^4*a2^4 + a5*a4^3*a3^4*a2^4 - 3*a4^4*a3^4*a2^4 + a5^3*a3^5*a2^4 - 2*a5^2*a4*a3^5*a2^4 - 2*a5*a4^2*a3^5*a2^4 + a4^3*a3^5*a2^4 + a5^2*a3^6*a2^4 - a5*a4*a3^6*a2^4 + a4^2*a3^6*a2^4 - a5^5*a4^2*a2^5 + a5^4*a4^3*a2^5 + a5^3*a4^4*a2^5 - a5^2*a4^5*a2^5 + a5^5*a4*a3*a2^5 - 2*a5^4*a4^2*a3*a2^5 + 2*a5^3*a4^3*a3*a2^5 - 2*a5^2*a4^4*a3*a2^5 + a5*a4^5*a3*a2^5 - a5^5*a3^2*a2^5 - 2*a5^4*a4*a3^2*a2^5 + a5^3*a4^2*a3^2*a2^5 + a5^2*a4^3*a3^2*a2^5 - 2*a5*a4^4*a3^2*a2^5 - a4^5*a3^2*a2^5 + a5^4*a3^3*a2^5 + 2*a5^3*a4*a3^3*a2^5 + a5^2*a4^2*a3^3*a2^5 + 2*a5*a4^3*a3^3*a2^5 + a4^4*a3^3*a2^5 + a5^3*a3^4*a2^5 - 2*a5^2*a4*a3^4*a2^5 - 2*a5*a4^2*a3^4*a2^5 + a4^3*a3^4*a2^5 - a5^2*a3^5*a2^5 + a5*a4*a3^5*a2^5 - a4^2*a3^5*a2^5 + a5^4*a4^2*a2^6 - 2*a5^3*a4^3*a2^6 + a5^2*a4^4*a2^6 - a5^4*a4*a3*a2^6 + a5^3*a4^2*a3*a2^6 + a5^2*a4^3*a3*a2^6 - a5*a4^4*a3*a2^6 + a5^4*a3^2*a2^6 + a5^3*a4*a3^2*a2^6 - 3*a5^2*a4^2*a3^2*a2^6 + a5*a4^3*a3^2*a2^6 + a4^4*a3^2*a2^6 - 2*a5^3*a3^3*a2^6 + a5^2*a4*a3^3*a2^6 + a5*a4^2*a3^3*a2^6 - 2*a4^3*a3^3*a2^6 + a5^2*a3^4*a2^6 - a5*a4*a3^4*a2^6 + a4^2*a3^4*a2^6) ! = 0


No characteristic issues!







==> anc/supplementaryMaterial/software/Q3Dumbbell.m2 <==
-- Dumbbell graph calculations
-- polynomial Q3

S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];
Q3 = 8*a6^6*a5^6*a4^3*a3^3 - 12*a6^6*a5^5*a4^4*a3^3 - 12*a6^5*a5^6*a4^4*a3^3 - 12*a6^6*a5^4*a4^5*a3^3 + 48*a6^5*a5^5*a4^5*a3^3 - 12*a6^4*a5^6*a4^5*a3^3 + 8*a6^6*a5^3*a4^6*a3^3 - 12*a6^5*a5^4*a4^6*a3^3 - 12*a6^4*a5^5*a4^6*a3^3 + 8*a6^3*a5^6*a4^6*a3^3 - 12*a6^6*a5^5*a4^3*a3^4 - 12*a6^5*a5^6*a4^3*a3^4 + 48*a6^6*a5^4*a4^4*a3^4 - 24*a6^5*a5^5*a4^4*a3^4 + 48*a6^4*a5^6*a4^4*a3^4 - 12*a6^6*a5^3*a4^5*a3^4 - 24*a6^5*a5^4*a4^5*a3^4 - 24*a6^4*a5^5*a4^5*a3^4 - 12*a6^3*a5^6*a4^5*a3^4 - 12*a6^5*a5^3*a4^6*a3^4 + 48*a6^4*a5^4*a4^6*a3^4 - 12*a6^3*a5^5*a4^6*a3^4 - 12*a6^6*a5^4*a4^3*a3^5 + 48*a6^5*a5^5*a4^3*a3^5 - 12*a6^4*a5^6*a4^3*a3^5 - 12*a6^6*a5^3*a4^4*a3^5 - 24*a6^5*a5^4*a4^4*a3^5 - 24*a6^4*a5^5*a4^4*a3^5 - 12*a6^3*a5^6*a4^4*a3^5 + 48*a6^5*a5^3*a4^5*a3^5 - 24*a6^4*a5^4*a4^5*a3^5 + 48*a6^3*a5^5*a4^5*a3^5 - 12*a6^4*a5^3*a4^6*a3^5 - 12*a6^3*a5^4*a4^6*a3^5 + 8*a6^6*a5^3*a4^3*a3^6 - 12*a6^5*a5^4*a4^3*a3^6 - 12*a6^4*a5^5*a4^3*a3^6 + 8*a6^3*a5^6*a4^3*a3^6 - 12*a6^5*a5^3*a4^4*a3^6 + 48*a6^4*a5^4*a4^4*a3^6 - 12*a6^3*a5^5*a4^4*a3^6 - 12*a6^4*a5^3*a4^5*a3^6 - 12*a6^3*a5^4*a4^5*a3^6 + 8*a6^3*a5^3*a4^6*a3^6 - 12*a6^6*a5^6*a4^3*a3^2*a2 + 18*a6^6*a5^5*a4^4*a3^2*a2 + 18*a6^5*a5^6*a4^4*a3^2*a2 + 18*a6^6*a5^4*a4^5*a3^2*a2 - 72*a6^5*a5^5*a4^5*a3^2*a2 + 18*a6^4*a5^6*a4^5*a3^2*a2 - 12*a6^6*a5^3*a4^6*a3^2*a2 + 18*a6^5*a5^4*a4^6*a3^2*a2 + 18*a6^4*a5^5*a4^6*a3^2*a2 - 12*a6^3*a5^6*a4^6*a3^2*a2 - 12*a6^6*a5^6*a4^2*a3^3*a2 + 24*a6^6*a5^5*a4^3*a3^3*a2 + 24*a6^5*a5^6*a4^3*a3^3*a2 - 36*a6^6*a5^4*a4^4*a3^3*a2 - 36*a6^4*a5^6*a4^4*a3^3*a2 + 24*a6^6*a5^3*a4^5*a3^3*a2 + 24*a6^3*a5^6*a4^5*a3^3*a2 - 12*a6^6*a5^2*a4^6*a3^3*a2 + 24*a6^5*a5^3*a4^6*a3^3*a2 - 36*a6^4*a5^4*a4^6*a3^3*a2 + 24*a6^3*a5^5*a4^6*a3^3*a2 - 12*a6^2*a5^6*a4^6*a3^3*a2 + 18*a6^6*a5^5*a4^2*a3^4*a2 + 18*a6^5*a5^6*a4^2*a3^4*a2 - 36*a6^6*a5^4*a4^3*a3^4*a2 - 36*a6^4*a5^6*a4^3*a3^4*a2 - 36*a6^6*a5^3*a4^4*a3^4*a2 + 36*a6^5*a5^4*a4^4*a3^4*a2 + 36*a6^4*a5^5*a4^4*a3^4*a2 - 36*a6^3*a5^6*a4^4*a3^4*a2 + 18*a6^6*a5^2*a4^5*a3^4*a2 + 36*a6^4*a5^4*a4^5*a3^4*a2 + 18*a6^2*a5^6*a4^5*a3^4*a2 + 18*a6^5*a5^2*a4^6*a3^4*a2 - 36*a6^4*a5^3*a4^6*a3^4*a2 - 36*a6^3*a5^4*a4^6*a3^4*a2 + 18*a6^2*a5^5*a4^6*a3^4*a2 + 18*a6^6*a5^4*a4^2*a3^5*a2 - 72*a6^5*a5^5*a4^2*a3^5*a2 + 18*a6^4*a5^6*a4^2*a3^5*a2 + 24*a6^6*a5^3*a4^3*a3^5*a2 + 24*a6^3*a5^6*a4^3*a3^5*a2 + 18*a6^6*a5^2*a4^4*a3^5*a2 + 36*a6^4*a5^4*a4^4*a3^5*a2 + 18*a6^2*a5^6*a4^4*a3^5*a2 - 72*a6^5*a5^2*a4^5*a3^5*a2 - 72*a6^2*a5^5*a4^5*a3^5*a2 + 18*a6^4*a5^2*a4^6*a3^5*a2 + 24*a6^3*a5^3*a4^6*a3^5*a2 + 18*a6^2*a5^4*a4^6*a3^5*a2 - 12*a6^6*a5^3*a4^2*a3^6*a2 + 18*a6^5*a5^4*a4^2*a3^6*a2 + 18*a6^4*a5^5*a4^2*a3^6*a2 - 12*a6^3*a5^6*a4^2*a3^6*a2 - 12*a6^6*a5^2*a4^3*a3^6*a2 + 24*a6^5*a5^3*a4^3*a3^6*a2 - 36*a6^4*a5^4*a4^3*a3^6*a2 + 24*a6^3*a5^5*a4^3*a3^6*a2 - 12*a6^2*a5^6*a4^3*a3^6*a2 + 18*a6^5*a5^2*a4^4*a3^6*a2 - 36*a6^4*a5^3*a4^4*a3^6*a2 - 36*a6^3*a5^4*a4^4*a3^6*a2 + 18*a6^2*a5^5*a4^4*a3^6*a2 + 18*a6^4*a5^2*a4^5*a3^6*a2 + 24*a6^3*a5^3*a4^5*a3^6*a2 + 18*a6^2*a5^4*a4^5*a3^6*a2 - 12*a6^3*a5^2*a4^6*a3^6*a2 - 12*a6^2*a5^3*a4^6*a3^6*a2 - 12*a6^6*a5^6*a4^3*a3*a2^2 + 18*a6^6*a5^5*a4^4*a3*a2^2 + 18*a6^5*a5^6*a4^4*a3*a2^2 + 18*a6^6*a5^4*a4^5*a3*a2^2 - 72*a6^5*a5^5*a4^5*a3*a2^2 + 18*a6^4*a5^6*a4^5*a3*a2^2 - 12*a6^6*a5^3*a4^6*a3*a2^2 + 18*a6^5*a5^4*a4^6*a3*a2^2 + 18*a6^4*a5^5*a4^6*a3*a2^2 - 12*a6^3*a5^6*a4^6*a3*a2^2 + 48*a6^6*a5^6*a4^2*a3^2*a2^2 - 36*a6^6*a5^5*a4^3*a3^2*a2^2 - 36*a6^5*a5^6*a4^3*a3^2*a2^2 - 96*a6^6*a5^4*a4^4*a3^2*a2^2 + 120*a6^5*a5^5*a4^4*a3^2*a2^2 - 96*a6^4*a5^6*a4^4*a3^2*a2^2 - 36*a6^6*a5^3*a4^5*a3^2*a2^2 + 120*a6^5*a5^4*a4^5*a3^2*a2^2 + 120*a6^4*a5^5*a4^5*a3^2*a2^2 - 36*a6^3*a5^6*a4^5*a3^2*a2^2 + 48*a6^6*a5^2*a4^6*a3^2*a2^2 - 36*a6^5*a5^3*a4^6*a3^2*a2^2 - 96*a6^4*a5^4*a4^6*a3^2*a2^2 - 36*a6^3*a5^5*a4^6*a3^2*a2^2 + 48*a6^2*a5^6*a4^6*a3^2*a2^2 - 12*a6^6*a5^6*a4*a3^3*a2^2 - 36*a6^6*a5^5*a4^2*a3^3*a2^2 - 36*a6^5*a5^6*a4^2*a3^3*a2^2 + 108*a6^6*a5^4*a4^3*a3^3*a2^2 - 48*a6^5*a5^5*a4^3*a3^3*a2^2 + 108*a6^4*a5^6*a4^3*a3^3*a2^2 + 108*a6^6*a5^3*a4^4*a3^3*a2^2 - 84*a6^5*a5^4*a4^4*a3^3*a2^2 - 84*a6^4*a5^5*a4^4*a3^3*a2^2 + 108*a6^3*a5^6*a4^4*a3^3*a2^2 - 36*a6^6*a5^2*a4^5*a3^3*a2^2 - 48*a6^5*a5^3*a4^5*a3^3*a2^2 - 84*a6^4*a5^4*a4^5*a3^3*a2^2 - 48*a6^3*a5^5*a4^5*a3^3*a2^2 - 36*a6^2*a5^6*a4^5*a3^3*a2^2 - 12*a6^6*a5*a4^6*a3^3*a2^2 - 36*a6^5*a5^2*a4^6*a3^3*a2^2 + 108*a6^4*a5^3*a4^6*a3^3*a2^2 + 108*a6^3*a5^4*a4^6*a3^3*a2^2 - 36*a6^2*a5^5*a4^6*a3^3*a2^2 - 12*a6*a5^6*a4^6*a3^3*a2^2 + 18*a6^6*a5^5*a4*a3^4*a2^2 + 18*a6^5*a5^6*a4*a3^4*a2^2 - 96*a6^6*a5^4*a4^2*a3^4*a2^2 + 120*a6^5*a5^5*a4^2*a3^4*a2^2 - 96*a6^4*a5^6*a4^2*a3^4*a2^2 + 108*a6^6*a5^3*a4^3*a3^4*a2^2 - 84*a6^5*a5^4*a4^3*a3^4*a2^2 - 84*a6^4*a5^5*a4^3*a3^4*a2^2 + 108*a6^3*a5^6*a4^3*a3^4*a2^2 - 96*a6^6*a5^2*a4^4*a3^4*a2^2 - 84*a6^5*a5^3*a4^4*a3^4*a2^2 + 288*a6^4*a5^4*a4^4*a3^4*a2^2 - 84*a6^3*a5^5*a4^4*a3^4*a2^2 - 96*a6^2*a5^6*a4^4*a3^4*a2^2 + 18*a6^6*a5*a4^5*a3^4*a2^2 + 120*a6^5*a5^2*a4^5*a3^4*a2^2 - 84*a6^4*a5^3*a4^5*a3^4*a2^2 - 84*a6^3*a5^4*a4^5*a3^4*a2^2 + 120*a6^2*a5^5*a4^5*a3^4*a2^2 + 18*a6*a5^6*a4^5*a3^4*a2^2 + 18*a6^5*a5*a4^6*a3^4*a2^2 - 96*a6^4*a5^2*a4^6*a3^4*a2^2 + 108*a6^3*a5^3*a4^6*a3^4*a2^2 - 96*a6^2*a5^4*a4^6*a3^4*a2^2 + 18*a6*a5^5*a4^6*a3^4*a2^2 + 18*a6^6*a5^4*a4*a3^5*a2^2 - 72*a6^5*a5^5*a4*a3^5*a2^2 + 18*a6^4*a5^6*a4*a3^5*a2^2 - 36*a6^6*a5^3*a4^2*a3^5*a2^2 + 120*a6^5*a5^4*a4^2*a3^5*a2^2 + 120*a6^4*a5^5*a4^2*a3^5*a2^2 - 36*a6^3*a5^6*a4^2*a3^5*a2^2 - 36*a6^6*a5^2*a4^3*a3^5*a2^2 - 48*a6^5*a5^3*a4^3*a3^5*a2^2 - 84*a6^4*a5^4*a4^3*a3^5*a2^2 - 48*a6^3*a5^5*a4^3*a3^5*a2^2 - 36*a6^2*a5^6*a4^3*a3^5*a2^2 + 18*a6^6*a5*a4^4*a3^5*a2^2 + 120*a6^5*a5^2*a4^4*a3^5*a2^2 - 84*a6^4*a5^3*a4^4*a3^5*a2^2 - 84*a6^3*a5^4*a4^4*a3^5*a2^2 + 120*a6^2*a5^5*a4^4*a3^5*a2^2 + 18*a6*a5^6*a4^4*a3^5*a2^2 - 72*a6^5*a5*a4^5*a3^5*a2^2 + 120*a6^4*a5^2*a4^5*a3^5*a2^2 - 48*a6^3*a5^3*a4^5*a3^5*a2^2 + 120*a6^2*a5^4*a4^5*a3^5*a2^2 - 72*a6*a5^5*a4^5*a3^5*a2^2 + 18*a6^4*a5*a4^6*a3^5*a2^2 - 36*a6^3*a5^2*a4^6*a3^5*a2^2 - 36*a6^2*a5^3*a4^6*a3^5*a2^2 + 18*a6*a5^4*a4^6*a3^5*a2^2 - 12*a6^6*a5^3*a4*a3^6*a2^2 + 18*a6^5*a5^4*a4*a3^6*a2^2 + 18*a6^4*a5^5*a4*a3^6*a2^2 - 12*a6^3*a5^6*a4*a3^6*a2^2 + 48*a6^6*a5^2*a4^2*a3^6*a2^2 - 36*a6^5*a5^3*a4^2*a3^6*a2^2 - 96*a6^4*a5^4*a4^2*a3^6*a2^2 - 36*a6^3*a5^5*a4^2*a3^6*a2^2 + 48*a6^2*a5^6*a4^2*a3^6*a2^2 - 12*a6^6*a5*a4^3*a3^6*a2^2 - 36*a6^5*a5^2*a4^3*a3^6*a2^2 + 108*a6^4*a5^3*a4^3*a3^6*a2^2 + 108*a6^3*a5^4*a4^3*a3^6*a2^2 - 36*a6^2*a5^5*a4^3*a3^6*a2^2 - 12*a6*a5^6*a4^3*a3^6*a2^2 + 18*a6^5*a5*a4^4*a3^6*a2^2 - 96*a6^4*a5^2*a4^4*a3^6*a2^2 + 108*a6^3*a5^3*a4^4*a3^6*a2^2 - 96*a6^2*a5^4*a4^4*a3^6*a2^2 + 18*a6*a5^5*a4^4*a3^6*a2^2 + 18*a6^4*a5*a4^5*a3^6*a2^2 - 36*a6^3*a5^2*a4^5*a3^6*a2^2 - 36*a6^2*a5^3*a4^5*a3^6*a2^2 + 18*a6*a5^4*a4^5*a3^6*a2^2 - 12*a6^3*a5*a4^6*a3^6*a2^2 + 48*a6^2*a5^2*a4^6*a3^6*a2^2 - 12*a6*a5^3*a4^6*a3^6*a2^2 + 8*a6^6*a5^6*a4^3*a2^3 - 12*a6^6*a5^5*a4^4*a2^3 - 12*a6^5*a5^6*a4^4*a2^3 - 12*a6^6*a5^4*a4^5*a2^3 + 48*a6^5*a5^5*a4^5*a2^3 - 12*a6^4*a5^6*a4^5*a2^3 + 8*a6^6*a5^3*a4^6*a2^3 - 12*a6^5*a5^4*a4^6*a2^3 - 12*a6^4*a5^5*a4^6*a2^3 + 8*a6^3*a5^6*a4^6*a2^3 - 12*a6^6*a5^6*a4^2*a3*a2^3 + 24*a6^6*a5^5*a4^3*a3*a2^3 + 24*a6^5*a5^6*a4^3*a3*a2^3 - 36*a6^6*a5^4*a4^4*a3*a2^3 - 36*a6^4*a5^6*a4^4*a3*a2^3 + 24*a6^6*a5^3*a4^5*a3*a2^3 + 24*a6^3*a5^6*a4^5*a3*a2^3 - 12*a6^6*a5^2*a4^6*a3*a2^3 + 24*a6^5*a5^3*a4^6*a3*a2^3 - 36*a6^4*a5^4*a4^6*a3*a2^3 + 24*a6^3*a5^5*a4^6*a3*a2^3 - 12*a6^2*a5^6*a4^6*a3*a2^3 - 12*a6^6*a5^6*a4*a3^2*a2^3 - 36*a6^6*a5^5*a4^2*a3^2*a2^3 - 36*a6^5*a5^6*a4^2*a3^2*a2^3 + 108*a6^6*a5^4*a4^3*a3^2*a2^3 - 48*a6^5*a5^5*a4^3*a3^2*a2^3 + 108*a6^4*a5^6*a4^3*a3^2*a2^3 + 108*a6^6*a5^3*a4^4*a3^2*a2^3 - 84*a6^5*a5^4*a4^4*a3^2*a2^3 - 84*a6^4*a5^5*a4^4*a3^2*a2^3 + 108*a6^3*a5^6*a4^4*a3^2*a2^3 - 36*a6^6*a5^2*a4^5*a3^2*a2^3 - 48*a6^5*a5^3*a4^5*a3^2*a2^3 - 84*a6^4*a5^4*a4^5*a3^2*a2^3 - 48*a6^3*a5^5*a4^5*a3^2*a2^3 - 36*a6^2*a5^6*a4^5*a3^2*a2^3 - 12*a6^6*a5*a4^6*a3^2*a2^3 - 36*a6^5*a5^2*a4^6*a3^2*a2^3 + 108*a6^4*a5^3*a4^6*a3^2*a2^3 + 108*a6^3*a5^4*a4^6*a3^2*a2^3 - 36*a6^2*a5^5*a4^6*a3^2*a2^3 - 12*a6*a5^6*a4^6*a3^2*a2^3 + 8*a6^6*a5^6*a3^3*a2^3 + 24*a6^6*a5^5*a4*a3^3*a2^3 + 24*a6^5*a5^6*a4*a3^3*a2^3 + 108*a6^6*a5^4*a4^2*a3^3*a2^3 - 48*a6^5*a5^5*a4^2*a3^3*a2^3 + 108*a6^4*a5^6*a4^2*a3^3*a2^3 - 480*a6^6*a5^3*a4^3*a3^3*a2^3 + 144*a6^5*a5^4*a4^3*a3^3*a2^3 + 144*a6^4*a5^5*a4^3*a3^3*a2^3 - 480*a6^3*a5^6*a4^3*a3^3*a2^3 + 108*a6^6*a5^2*a4^4*a3^3*a2^3 + 144*a6^5*a5^3*a4^4*a3^3*a2^3 - 96*a6^4*a5^4*a4^4*a3^3*a2^3 + 144*a6^3*a5^5*a4^4*a3^3*a2^3 + 108*a6^2*a5^6*a4^4*a3^3*a2^3 + 24*a6^6*a5*a4^5*a3^3*a2^3 - 48*a6^5*a5^2*a4^5*a3^3*a2^3 + 144*a6^4*a5^3*a4^5*a3^3*a2^3 + 144*a6^3*a5^4*a4^5*a3^3*a2^3 - 48*a6^2*a5^5*a4^5*a3^3*a2^3 + 24*a6*a5^6*a4^5*a3^3*a2^3 + 8*a6^6*a4^6*a3^3*a2^3 + 24*a6^5*a5*a4^6*a3^3*a2^3 + 108*a6^4*a5^2*a4^6*a3^3*a2^3 - 480*a6^3*a5^3*a4^6*a3^3*a2^3 + 108*a6^2*a5^4*a4^6*a3^3*a2^3 + 24*a6*a5^5*a4^6*a3^3*a2^3 + 8*a5^6*a4^6*a3^3*a2^3 - 12*a6^6*a5^5*a3^4*a2^3 - 12*a6^5*a5^6*a3^4*a2^3 - 36*a6^6*a5^4*a4*a3^4*a2^3 - 36*a6^4*a5^6*a4*a3^4*a2^3 + 108*a6^6*a5^3*a4^2*a3^4*a2^3 - 84*a6^5*a5^4*a4^2*a3^4*a2^3 - 84*a6^4*a5^5*a4^2*a3^4*a2^3 + 108*a6^3*a5^6*a4^2*a3^4*a2^3 + 108*a6^6*a5^2*a4^3*a3^4*a2^3 + 144*a6^5*a5^3*a4^3*a3^4*a2^3 - 96*a6^4*a5^4*a4^3*a3^4*a2^3 + 144*a6^3*a5^5*a4^3*a3^4*a2^3 + 108*a6^2*a5^6*a4^3*a3^4*a2^3 - 36*a6^6*a5*a4^4*a3^4*a2^3 - 84*a6^5*a5^2*a4^4*a3^4*a2^3 - 96*a6^4*a5^3*a4^4*a3^4*a2^3 - 96*a6^3*a5^4*a4^4*a3^4*a2^3 - 84*a6^2*a5^5*a4^4*a3^4*a2^3 - 36*a6*a5^6*a4^4*a3^4*a2^3 - 12*a6^6*a4^5*a3^4*a2^3 - 84*a6^4*a5^2*a4^5*a3^4*a2^3 + 144*a6^3*a5^3*a4^5*a3^4*a2^3 - 84*a6^2*a5^4*a4^5*a3^4*a2^3 - 12*a5^6*a4^5*a3^4*a2^3 - 12*a6^5*a4^6*a3^4*a2^3 - 36*a6^4*a5*a4^6*a3^4*a2^3 + 108*a6^3*a5^2*a4^6*a3^4*a2^3 + 108*a6^2*a5^3*a4^6*a3^4*a2^3 - 36*a6*a5^4*a4^6*a3^4*a2^3 - 12*a5^5*a4^6*a3^4*a2^3 - 12*a6^6*a5^4*a3^5*a2^3 + 48*a6^5*a5^5*a3^5*a2^3 - 12*a6^4*a5^6*a3^5*a2^3 + 24*a6^6*a5^3*a4*a3^5*a2^3 + 24*a6^3*a5^6*a4*a3^5*a2^3 - 36*a6^6*a5^2*a4^2*a3^5*a2^3 - 48*a6^5*a5^3*a4^2*a3^5*a2^3 - 84*a6^4*a5^4*a4^2*a3^5*a2^3 - 48*a6^3*a5^5*a4^2*a3^5*a2^3 - 36*a6^2*a5^6*a4^2*a3^5*a2^3 + 24*a6^6*a5*a4^3*a3^5*a2^3 - 48*a6^5*a5^2*a4^3*a3^5*a2^3 + 144*a6^4*a5^3*a4^3*a3^5*a2^3 + 144*a6^3*a5^4*a4^3*a3^5*a2^3 - 48*a6^2*a5^5*a4^3*a3^5*a2^3 + 24*a6*a5^6*a4^3*a3^5*a2^3 - 12*a6^6*a4^4*a3^5*a2^3 - 84*a6^4*a5^2*a4^4*a3^5*a2^3 + 144*a6^3*a5^3*a4^4*a3^5*a2^3 - 84*a6^2*a5^4*a4^4*a3^5*a2^3 - 12*a5^6*a4^4*a3^5*a2^3 + 48*a6^5*a4^5*a3^5*a2^3 - 48*a6^3*a5^2*a4^5*a3^5*a2^3 - 48*a6^2*a5^3*a4^5*a3^5*a2^3 + 48*a5^5*a4^5*a3^5*a2^3 - 12*a6^4*a4^6*a3^5*a2^3 + 24*a6^3*a5*a4^6*a3^5*a2^3 - 36*a6^2*a5^2*a4^6*a3^5*a2^3 + 24*a6*a5^3*a4^6*a3^5*a2^3 - 12*a5^4*a4^6*a3^5*a2^3 + 8*a6^6*a5^3*a3^6*a2^3 - 12*a6^5*a5^4*a3^6*a2^3 - 12*a6^4*a5^5*a3^6*a2^3 + 8*a6^3*a5^6*a3^6*a2^3 - 12*a6^6*a5^2*a4*a3^6*a2^3 + 24*a6^5*a5^3*a4*a3^6*a2^3 - 36*a6^4*a5^4*a4*a3^6*a2^3 + 24*a6^3*a5^5*a4*a3^6*a2^3 - 12*a6^2*a5^6*a4*a3^6*a2^3 - 12*a6^6*a5*a4^2*a3^6*a2^3 - 36*a6^5*a5^2*a4^2*a3^6*a2^3 + 108*a6^4*a5^3*a4^2*a3^6*a2^3 + 108*a6^3*a5^4*a4^2*a3^6*a2^3 - 36*a6^2*a5^5*a4^2*a3^6*a2^3 - 12*a6*a5^6*a4^2*a3^6*a2^3 + 8*a6^6*a4^3*a3^6*a2^3 + 24*a6^5*a5*a4^3*a3^6*a2^3 + 108*a6^4*a5^2*a4^3*a3^6*a2^3 - 480*a6^3*a5^3*a4^3*a3^6*a2^3 + 108*a6^2*a5^4*a4^3*a3^6*a2^3 + 24*a6*a5^5*a4^3*a3^6*a2^3 + 8*a5^6*a4^3*a3^6*a2^3 - 12*a6^5*a4^4*a3^6*a2^3 - 36*a6^4*a5*a4^4*a3^6*a2^3 + 108*a6^3*a5^2*a4^4*a3^6*a2^3 + 108*a6^2*a5^3*a4^4*a3^6*a2^3 - 36*a6*a5^4*a4^4*a3^6*a2^3 - 12*a5^5*a4^4*a3^6*a2^3 - 12*a6^4*a4^5*a3^6*a2^3 + 24*a6^3*a5*a4^5*a3^6*a2^3 - 36*a6^2*a5^2*a4^5*a3^6*a2^3 + 24*a6*a5^3*a4^5*a3^6*a2^3 - 12*a5^4*a4^5*a3^6*a2^3 + 8*a6^3*a4^6*a3^6*a2^3 - 12*a6^2*a5*a4^6*a3^6*a2^3 - 12*a6*a5^2*a4^6*a3^6*a2^3 + 8*a5^3*a4^6*a3^6*a2^3 - 12*a6^6*a5^5*a4^3*a2^4 - 12*a6^5*a5^6*a4^3*a2^4 + 48*a6^6*a5^4*a4^4*a2^4 - 24*a6^5*a5^5*a4^4*a2^4 + 48*a6^4*a5^6*a4^4*a2^4 - 12*a6^6*a5^3*a4^5*a2^4 - 24*a6^5*a5^4*a4^5*a2^4 - 24*a6^4*a5^5*a4^5*a2^4 - 12*a6^3*a5^6*a4^5*a2^4 - 12*a6^5*a5^3*a4^6*a2^4 + 48*a6^4*a5^4*a4^6*a2^4 - 12*a6^3*a5^5*a4^6*a2^4 + 18*a6^6*a5^5*a4^2*a3*a2^4 + 18*a6^5*a5^6*a4^2*a3*a2^4 - 36*a6^6*a5^4*a4^3*a3*a2^4 - 36*a6^4*a5^6*a4^3*a3*a2^4 - 36*a6^6*a5^3*a4^4*a3*a2^4 + 36*a6^5*a5^4*a4^4*a3*a2^4 + 36*a6^4*a5^5*a4^4*a3*a2^4 - 36*a6^3*a5^6*a4^4*a3*a2^4 + 18*a6^6*a5^2*a4^5*a3*a2^4 + 36*a6^4*a5^4*a4^5*a3*a2^4 + 18*a6^2*a5^6*a4^5*a3*a2^4 + 18*a6^5*a5^2*a4^6*a3*a2^4 - 36*a6^4*a5^3*a4^6*a3*a2^4 - 36*a6^3*a5^4*a4^6*a3*a2^4 + 18*a6^2*a5^5*a4^6*a3*a2^4 + 18*a6^6*a5^5*a4*a3^2*a2^4 + 18*a6^5*a5^6*a4*a3^2*a2^4 - 96*a6^6*a5^4*a4^2*a3^2*a2^4 + 120*a6^5*a5^5*a4^2*a3^2*a2^4 - 96*a6^4*a5^6*a4^2*a3^2*a2^4 + 108*a6^6*a5^3*a4^3*a3^2*a2^4 - 84*a6^5*a5^4*a4^3*a3^2*a2^4 - 84*a6^4*a5^5*a4^3*a3^2*a2^4 + 108*a6^3*a5^6*a4^3*a3^2*a2^4 - 96*a6^6*a5^2*a4^4*a3^2*a2^4 - 84*a6^5*a5^3*a4^4*a3^2*a2^4 + 288*a6^4*a5^4*a4^4*a3^2*a2^4 - 84*a6^3*a5^5*a4^4*a3^2*a2^4 - 96*a6^2*a5^6*a4^4*a3^2*a2^4 + 18*a6^6*a5*a4^5*a3^2*a2^4 + 120*a6^5*a5^2*a4^5*a3^2*a2^4 - 84*a6^4*a5^3*a4^5*a3^2*a2^4 - 84*a6^3*a5^4*a4^5*a3^2*a2^4 + 120*a6^2*a5^5*a4^5*a3^2*a2^4 + 18*a6*a5^6*a4^5*a3^2*a2^4 + 18*a6^5*a5*a4^6*a3^2*a2^4 - 96*a6^4*a5^2*a4^6*a3^2*a2^4 + 108*a6^3*a5^3*a4^6*a3^2*a2^4 - 96*a6^2*a5^4*a4^6*a3^2*a2^4 + 18*a6*a5^5*a4^6*a3^2*a2^4 - 12*a6^6*a5^5*a3^3*a2^4 - 12*a6^5*a5^6*a3^3*a2^4 - 36*a6^6*a5^4*a4*a3^3*a2^4 - 36*a6^4*a5^6*a4*a3^3*a2^4 + 108*a6^6*a5^3*a4^2*a3^3*a2^4 - 84*a6^5*a5^4*a4^2*a3^3*a2^4 - 84*a6^4*a5^5*a4^2*a3^3*a2^4 + 108*a6^3*a5^6*a4^2*a3^3*a2^4 + 108*a6^6*a5^2*a4^3*a3^3*a2^4 + 144*a6^5*a5^3*a4^3*a3^3*a2^4 - 96*a6^4*a5^4*a4^3*a3^3*a2^4 + 144*a6^3*a5^5*a4^3*a3^3*a2^4 + 108*a6^2*a5^6*a4^3*a3^3*a2^4 - 36*a6^6*a5*a4^4*a3^3*a2^4 - 84*a6^5*a5^2*a4^4*a3^3*a2^4 - 96*a6^4*a5^3*a4^4*a3^3*a2^4 - 96*a6^3*a5^4*a4^4*a3^3*a2^4 - 84*a6^2*a5^5*a4^4*a3^3*a2^4 - 36*a6*a5^6*a4^4*a3^3*a2^4 - 12*a6^6*a4^5*a3^3*a2^4 - 84*a6^4*a5^2*a4^5*a3^3*a2^4 + 144*a6^3*a5^3*a4^5*a3^3*a2^4 - 84*a6^2*a5^4*a4^5*a3^3*a2^4 - 12*a5^6*a4^5*a3^3*a2^4 - 12*a6^5*a4^6*a3^3*a2^4 - 36*a6^4*a5*a4^6*a3^3*a2^4 + 108*a6^3*a5^2*a4^6*a3^3*a2^4 + 108*a6^2*a5^3*a4^6*a3^3*a2^4 - 36*a6*a5^4*a4^6*a3^3*a2^4 - 12*a5^5*a4^6*a3^3*a2^4 + 48*a6^6*a5^4*a3^4*a2^4 - 24*a6^5*a5^5*a3^4*a2^4 + 48*a6^4*a5^6*a3^4*a2^4 - 36*a6^6*a5^3*a4*a3^4*a2^4 + 36*a6^5*a5^4*a4*a3^4*a2^4 + 36*a6^4*a5^5*a4*a3^4*a2^4 - 36*a6^3*a5^6*a4*a3^4*a2^4 - 96*a6^6*a5^2*a4^2*a3^4*a2^4 - 84*a6^5*a5^3*a4^2*a3^4*a2^4 + 288*a6^4*a5^4*a4^2*a3^4*a2^4 - 84*a6^3*a5^5*a4^2*a3^4*a2^4 - 96*a6^2*a5^6*a4^2*a3^4*a2^4 - 36*a6^6*a5*a4^3*a3^4*a2^4 - 84*a6^5*a5^2*a4^3*a3^4*a2^4 - 96*a6^4*a5^3*a4^3*a3^4*a2^4 - 96*a6^3*a5^4*a4^3*a3^4*a2^4 - 84*a6^2*a5^5*a4^3*a3^4*a2^4 - 36*a6*a5^6*a4^3*a3^4*a2^4 + 48*a6^6*a4^4*a3^4*a2^4 + 36*a6^5*a5*a4^4*a3^4*a2^4 + 288*a6^4*a5^2*a4^4*a3^4*a2^4 - 96*a6^3*a5^3*a4^4*a3^4*a2^4 + 288*a6^2*a5^4*a4^4*a3^4*a2^4 + 36*a6*a5^5*a4^4*a3^4*a2^4 + 48*a5^6*a4^4*a3^4*a2^4 - 24*a6^5*a4^5*a3^4*a2^4 + 36*a6^4*a5*a4^5*a3^4*a2^4 - 84*a6^3*a5^2*a4^5*a3^4*a2^4 - 84*a6^2*a5^3*a4^5*a3^4*a2^4 + 36*a6*a5^4*a4^5*a3^4*a2^4 - 24*a5^5*a4^5*a3^4*a2^4 + 48*a6^4*a4^6*a3^4*a2^4 - 36*a6^3*a5*a4^6*a3^4*a2^4 - 96*a6^2*a5^2*a4^6*a3^4*a2^4 - 36*a6*a5^3*a4^6*a3^4*a2^4 + 48*a5^4*a4^6*a3^4*a2^4 - 12*a6^6*a5^3*a3^5*a2^4 - 24*a6^5*a5^4*a3^5*a2^4 - 24*a6^4*a5^5*a3^5*a2^4 - 12*a6^3*a5^6*a3^5*a2^4 + 18*a6^6*a5^2*a4*a3^5*a2^4 + 36*a6^4*a5^4*a4*a3^5*a2^4 + 18*a6^2*a5^6*a4*a3^5*a2^4 + 18*a6^6*a5*a4^2*a3^5*a2^4 + 120*a6^5*a5^2*a4^2*a3^5*a2^4 - 84*a6^4*a5^3*a4^2*a3^5*a2^4 - 84*a6^3*a5^4*a4^2*a3^5*a2^4 + 120*a6^2*a5^5*a4^2*a3^5*a2^4 + 18*a6*a5^6*a4^2*a3^5*a2^4 - 12*a6^6*a4^3*a3^5*a2^4 - 84*a6^4*a5^2*a4^3*a3^5*a2^4 + 144*a6^3*a5^3*a4^3*a3^5*a2^4 - 84*a6^2*a5^4*a4^3*a3^5*a2^4 - 12*a5^6*a4^3*a3^5*a2^4 - 24*a6^5*a4^4*a3^5*a2^4 + 36*a6^4*a5*a4^4*a3^5*a2^4 - 84*a6^3*a5^2*a4^4*a3^5*a2^4 - 84*a6^2*a5^3*a4^4*a3^5*a2^4 + 36*a6*a5^4*a4^4*a3^5*a2^4 - 24*a5^5*a4^4*a3^5*a2^4 - 24*a6^4*a4^5*a3^5*a2^4 + 120*a6^2*a5^2*a4^5*a3^5*a2^4 - 24*a5^4*a4^5*a3^5*a2^4 - 12*a6^3*a4^6*a3^5*a2^4 + 18*a6^2*a5*a4^6*a3^5*a2^4 + 18*a6*a5^2*a4^6*a3^5*a2^4 - 12*a5^3*a4^6*a3^5*a2^4 - 12*a6^5*a5^3*a3^6*a2^4 + 48*a6^4*a5^4*a3^6*a2^4 - 12*a6^3*a5^5*a3^6*a2^4 + 18*a6^5*a5^2*a4*a3^6*a2^4 - 36*a6^4*a5^3*a4*a3^6*a2^4 - 36*a6^3*a5^4*a4*a3^6*a2^4 + 18*a6^2*a5^5*a4*a3^6*a2^4 + 18*a6^5*a5*a4^2*a3^6*a2^4 - 96*a6^4*a5^2*a4^2*a3^6*a2^4 + 108*a6^3*a5^3*a4^2*a3^6*a2^4 - 96*a6^2*a5^4*a4^2*a3^6*a2^4 + 18*a6*a5^5*a4^2*a3^6*a2^4 - 12*a6^5*a4^3*a3^6*a2^4 - 36*a6^4*a5*a4^3*a3^6*a2^4 + 108*a6^3*a5^2*a4^3*a3^6*a2^4 + 108*a6^2*a5^3*a4^3*a3^6*a2^4 - 36*a6*a5^4*a4^3*a3^6*a2^4 - 12*a5^5*a4^3*a3^6*a2^4 + 48*a6^4*a4^4*a3^6*a2^4 - 36*a6^3*a5*a4^4*a3^6*a2^4 - 96*a6^2*a5^2*a4^4*a3^6*a2^4 - 36*a6*a5^3*a4^4*a3^6*a2^4 + 48*a5^4*a4^4*a3^6*a2^4 - 12*a6^3*a4^5*a3^6*a2^4 + 18*a6^2*a5*a4^5*a3^6*a2^4 + 18*a6*a5^2*a4^5*a3^6*a2^4 - 12*a5^3*a4^5*a3^6*a2^4 - 12*a6^6*a5^4*a4^3*a2^5 + 48*a6^5*a5^5*a4^3*a2^5 - 12*a6^4*a5^6*a4^3*a2^5 - 12*a6^6*a5^3*a4^4*a2^5 - 24*a6^5*a5^4*a4^4*a2^5 - 24*a6^4*a5^5*a4^4*a2^5 - 12*a6^3*a5^6*a4^4*a2^5 + 48*a6^5*a5^3*a4^5*a2^5 - 24*a6^4*a5^4*a4^5*a2^5 + 48*a6^3*a5^5*a4^5*a2^5 - 12*a6^4*a5^3*a4^6*a2^5 - 12*a6^3*a5^4*a4^6*a2^5 + 18*a6^6*a5^4*a4^2*a3*a2^5 - 72*a6^5*a5^5*a4^2*a3*a2^5 + 18*a6^4*a5^6*a4^2*a3*a2^5 + 24*a6^6*a5^3*a4^3*a3*a2^5 + 24*a6^3*a5^6*a4^3*a3*a2^5 + 18*a6^6*a5^2*a4^4*a3*a2^5 + 36*a6^4*a5^4*a4^4*a3*a2^5 + 18*a6^2*a5^6*a4^4*a3*a2^5 - 72*a6^5*a5^2*a4^5*a3*a2^5 - 72*a6^2*a5^5*a4^5*a3*a2^5 + 18*a6^4*a5^2*a4^6*a3*a2^5 + 24*a6^3*a5^3*a4^6*a3*a2^5 + 18*a6^2*a5^4*a4^6*a3*a2^5 + 18*a6^6*a5^4*a4*a3^2*a2^5 - 72*a6^5*a5^5*a4*a3^2*a2^5 + 18*a6^4*a5^6*a4*a3^2*a2^5 - 36*a6^6*a5^3*a4^2*a3^2*a2^5 + 120*a6^5*a5^4*a4^2*a3^2*a2^5 + 120*a6^4*a5^5*a4^2*a3^2*a2^5 - 36*a6^3*a5^6*a4^2*a3^2*a2^5 - 36*a6^6*a5^2*a4^3*a3^2*a2^5 - 48*a6^5*a5^3*a4^3*a3^2*a2^5 - 84*a6^4*a5^4*a4^3*a3^2*a2^5 - 48*a6^3*a5^5*a4^3*a3^2*a2^5 - 36*a6^2*a5^6*a4^3*a3^2*a2^5 + 18*a6^6*a5*a4^4*a3^2*a2^5 + 120*a6^5*a5^2*a4^4*a3^2*a2^5 - 84*a6^4*a5^3*a4^4*a3^2*a2^5 - 84*a6^3*a5^4*a4^4*a3^2*a2^5 + 120*a6^2*a5^5*a4^4*a3^2*a2^5 + 18*a6*a5^6*a4^4*a3^2*a2^5 - 72*a6^5*a5*a4^5*a3^2*a2^5 + 120*a6^4*a5^2*a4^5*a3^2*a2^5 - 48*a6^3*a5^3*a4^5*a3^2*a2^5 + 120*a6^2*a5^4*a4^5*a3^2*a2^5 - 72*a6*a5^5*a4^5*a3^2*a2^5 + 18*a6^4*a5*a4^6*a3^2*a2^5 - 36*a6^3*a5^2*a4^6*a3^2*a2^5 - 36*a6^2*a5^3*a4^6*a3^2*a2^5 + 18*a6*a5^4*a4^6*a3^2*a2^5 - 12*a6^6*a5^4*a3^3*a2^5 + 48*a6^5*a5^5*a3^3*a2^5 - 12*a6^4*a5^6*a3^3*a2^5 + 24*a6^6*a5^3*a4*a3^3*a2^5 + 24*a6^3*a5^6*a4*a3^3*a2^5 - 36*a6^6*a5^2*a4^2*a3^3*a2^5 - 48*a6^5*a5^3*a4^2*a3^3*a2^5 - 84*a6^4*a5^4*a4^2*a3^3*a2^5 - 48*a6^3*a5^5*a4^2*a3^3*a2^5 - 36*a6^2*a5^6*a4^2*a3^3*a2^5 + 24*a6^6*a5*a4^3*a3^3*a2^5 - 48*a6^5*a5^2*a4^3*a3^3*a2^5 + 144*a6^4*a5^3*a4^3*a3^3*a2^5 + 144*a6^3*a5^4*a4^3*a3^3*a2^5 - 48*a6^2*a5^5*a4^3*a3^3*a2^5 + 24*a6*a5^6*a4^3*a3^3*a2^5 - 12*a6^6*a4^4*a3^3*a2^5 - 84*a6^4*a5^2*a4^4*a3^3*a2^5 + 144*a6^3*a5^3*a4^4*a3^3*a2^5 - 84*a6^2*a5^4*a4^4*a3^3*a2^5 - 12*a5^6*a4^4*a3^3*a2^5 + 48*a6^5*a4^5*a3^3*a2^5 - 48*a6^3*a5^2*a4^5*a3^3*a2^5 - 48*a6^2*a5^3*a4^5*a3^3*a2^5 + 48*a5^5*a4^5*a3^3*a2^5 - 12*a6^4*a4^6*a3^3*a2^5 + 24*a6^3*a5*a4^6*a3^3*a2^5 - 36*a6^2*a5^2*a4^6*a3^3*a2^5 + 24*a6*a5^3*a4^6*a3^3*a2^5 - 12*a5^4*a4^6*a3^3*a2^5 - 12*a6^6*a5^3*a3^4*a2^5 - 24*a6^5*a5^4*a3^4*a2^5 - 24*a6^4*a5^5*a3^4*a2^5 - 12*a6^3*a5^6*a3^4*a2^5 + 18*a6^6*a5^2*a4*a3^4*a2^5 + 36*a6^4*a5^4*a4*a3^4*a2^5 + 18*a6^2*a5^6*a4*a3^4*a2^5 + 18*a6^6*a5*a4^2*a3^4*a2^5 + 120*a6^5*a5^2*a4^2*a3^4*a2^5 - 84*a6^4*a5^3*a4^2*a3^4*a2^5 - 84*a6^3*a5^4*a4^2*a3^4*a2^5 + 120*a6^2*a5^5*a4^2*a3^4*a2^5 + 18*a6*a5^6*a4^2*a3^4*a2^5 - 12*a6^6*a4^3*a3^4*a2^5 - 84*a6^4*a5^2*a4^3*a3^4*a2^5 + 144*a6^3*a5^3*a4^3*a3^4*a2^5 - 84*a6^2*a5^4*a4^3*a3^4*a2^5 - 12*a5^6*a4^3*a3^4*a2^5 - 24*a6^5*a4^4*a3^4*a2^5 + 36*a6^4*a5*a4^4*a3^4*a2^5 - 84*a6^3*a5^2*a4^4*a3^4*a2^5 - 84*a6^2*a5^3*a4^4*a3^4*a2^5 + 36*a6*a5^4*a4^4*a3^4*a2^5 - 24*a5^5*a4^4*a3^4*a2^5 - 24*a6^4*a4^5*a3^4*a2^5 + 120*a6^2*a5^2*a4^5*a3^4*a2^5 - 24*a5^4*a4^5*a3^4*a2^5 - 12*a6^3*a4^6*a3^4*a2^5 + 18*a6^2*a5*a4^6*a3^4*a2^5 + 18*a6*a5^2*a4^6*a3^4*a2^5 - 12*a5^3*a4^6*a3^4*a2^5 + 48*a6^5*a5^3*a3^5*a2^5 - 24*a6^4*a5^4*a3^5*a2^5 + 48*a6^3*a5^5*a3^5*a2^5 - 72*a6^5*a5^2*a4*a3^5*a2^5 - 72*a6^2*a5^5*a4*a3^5*a2^5 - 72*a6^5*a5*a4^2*a3^5*a2^5 + 120*a6^4*a5^2*a4^2*a3^5*a2^5 - 48*a6^3*a5^3*a4^2*a3^5*a2^5 + 120*a6^2*a5^4*a4^2*a3^5*a2^5 - 72*a6*a5^5*a4^2*a3^5*a2^5 + 48*a6^5*a4^3*a3^5*a2^5 - 48*a6^3*a5^2*a4^3*a3^5*a2^5 - 48*a6^2*a5^3*a4^3*a3^5*a2^5 + 48*a5^5*a4^3*a3^5*a2^5 - 24*a6^4*a4^4*a3^5*a2^5 + 120*a6^2*a5^2*a4^4*a3^5*a2^5 - 24*a5^4*a4^4*a3^5*a2^5 + 48*a6^3*a4^5*a3^5*a2^5 - 72*a6^2*a5*a4^5*a3^5*a2^5 - 72*a6*a5^2*a4^5*a3^5*a2^5 + 48*a5^3*a4^5*a3^5*a2^5 - 12*a6^4*a5^3*a3^6*a2^5 - 12*a6^3*a5^4*a3^6*a2^5 + 18*a6^4*a5^2*a4*a3^6*a2^5 + 24*a6^3*a5^3*a4*a3^6*a2^5 + 18*a6^2*a5^4*a4*a3^6*a2^5 + 18*a6^4*a5*a4^2*a3^6*a2^5 - 36*a6^3*a5^2*a4^2*a3^6*a2^5 - 36*a6^2*a5^3*a4^2*a3^6*a2^5 + 18*a6*a5^4*a4^2*a3^6*a2^5 - 12*a6^4*a4^3*a3^6*a2^5 + 24*a6^3*a5*a4^3*a3^6*a2^5 - 36*a6^2*a5^2*a4^3*a3^6*a2^5 + 24*a6*a5^3*a4^3*a3^6*a2^5 - 12*a5^4*a4^3*a3^6*a2^5 - 12*a6^3*a4^4*a3^6*a2^5 + 18*a6^2*a5*a4^4*a3^6*a2^5 + 18*a6*a5^2*a4^4*a3^6*a2^5 - 12*a5^3*a4^4*a3^6*a2^5 + 8*a6^6*a5^3*a4^3*a2^6 - 12*a6^5*a5^4*a4^3*a2^6 - 12*a6^4*a5^5*a4^3*a2^6 + 8*a6^3*a5^6*a4^3*a2^6 - 12*a6^5*a5^3*a4^4*a2^6 + 48*a6^4*a5^4*a4^4*a2^6 - 12*a6^3*a5^5*a4^4*a2^6 - 12*a6^4*a5^3*a4^5*a2^6 - 12*a6^3*a5^4*a4^5*a2^6 + 8*a6^3*a5^3*a4^6*a2^6 - 12*a6^6*a5^3*a4^2*a3*a2^6 + 18*a6^5*a5^4*a4^2*a3*a2^6 + 18*a6^4*a5^5*a4^2*a3*a2^6 - 12*a6^3*a5^6*a4^2*a3*a2^6 - 12*a6^6*a5^2*a4^3*a3*a2^6 + 24*a6^5*a5^3*a4^3*a3*a2^6 - 36*a6^4*a5^4*a4^3*a3*a2^6 + 24*a6^3*a5^5*a4^3*a3*a2^6 - 12*a6^2*a5^6*a4^3*a3*a2^6 + 18*a6^5*a5^2*a4^4*a3*a2^6 - 36*a6^4*a5^3*a4^4*a3*a2^6 - 36*a6^3*a5^4*a4^4*a3*a2^6 + 18*a6^2*a5^5*a4^4*a3*a2^6 + 18*a6^4*a5^2*a4^5*a3*a2^6 + 24*a6^3*a5^3*a4^5*a3*a2^6 + 18*a6^2*a5^4*a4^5*a3*a2^6 - 12*a6^3*a5^2*a4^6*a3*a2^6 - 12*a6^2*a5^3*a4^6*a3*a2^6 - 12*a6^6*a5^3*a4*a3^2*a2^6 + 18*a6^5*a5^4*a4*a3^2*a2^6 + 18*a6^4*a5^5*a4*a3^2*a2^6 - 12*a6^3*a5^6*a4*a3^2*a2^6 + 48*a6^6*a5^2*a4^2*a3^2*a2^6 - 36*a6^5*a5^3*a4^2*a3^2*a2^6 - 96*a6^4*a5^4*a4^2*a3^2*a2^6 - 36*a6^3*a5^5*a4^2*a3^2*a2^6 + 48*a6^2*a5^6*a4^2*a3^2*a2^6 - 12*a6^6*a5*a4^3*a3^2*a2^6 - 36*a6^5*a5^2*a4^3*a3^2*a2^6 + 108*a6^4*a5^3*a4^3*a3^2*a2^6 + 108*a6^3*a5^4*a4^3*a3^2*a2^6 - 36*a6^2*a5^5*a4^3*a3^2*a2^6 - 12*a6*a5^6*a4^3*a3^2*a2^6 + 18*a6^5*a5*a4^4*a3^2*a2^6 - 96*a6^4*a5^2*a4^4*a3^2*a2^6 + 108*a6^3*a5^3*a4^4*a3^2*a2^6 - 96*a6^2*a5^4*a4^4*a3^2*a2^6 + 18*a6*a5^5*a4^4*a3^2*a2^6 + 18*a6^4*a5*a4^5*a3^2*a2^6 - 36*a6^3*a5^2*a4^5*a3^2*a2^6 - 36*a6^2*a5^3*a4^5*a3^2*a2^6 + 18*a6*a5^4*a4^5*a3^2*a2^6 - 12*a6^3*a5*a4^6*a3^2*a2^6 + 48*a6^2*a5^2*a4^6*a3^2*a2^6 - 12*a6*a5^3*a4^6*a3^2*a2^6 + 8*a6^6*a5^3*a3^3*a2^6 - 12*a6^5*a5^4*a3^3*a2^6 - 12*a6^4*a5^5*a3^3*a2^6 + 8*a6^3*a5^6*a3^3*a2^6 - 12*a6^6*a5^2*a4*a3^3*a2^6 + 24*a6^5*a5^3*a4*a3^3*a2^6 - 36*a6^4*a5^4*a4*a3^3*a2^6 + 24*a6^3*a5^5*a4*a3^3*a2^6 - 12*a6^2*a5^6*a4*a3^3*a2^6 - 12*a6^6*a5*a4^2*a3^3*a2^6 - 36*a6^5*a5^2*a4^2*a3^3*a2^6 + 108*a6^4*a5^3*a4^2*a3^3*a2^6 + 108*a6^3*a5^4*a4^2*a3^3*a2^6 - 36*a6^2*a5^5*a4^2*a3^3*a2^6 - 12*a6*a5^6*a4^2*a3^3*a2^6 + 8*a6^6*a4^3*a3^3*a2^6 + 24*a6^5*a5*a4^3*a3^3*a2^6 + 108*a6^4*a5^2*a4^3*a3^3*a2^6 - 480*a6^3*a5^3*a4^3*a3^3*a2^6 + 108*a6^2*a5^4*a4^3*a3^3*a2^6 + 24*a6*a5^5*a4^3*a3^3*a2^6 + 8*a5^6*a4^3*a3^3*a2^6 - 12*a6^5*a4^4*a3^3*a2^6 - 36*a6^4*a5*a4^4*a3^3*a2^6 + 108*a6^3*a5^2*a4^4*a3^3*a2^6 + 108*a6^2*a5^3*a4^4*a3^3*a2^6 - 36*a6*a5^4*a4^4*a3^3*a2^6 - 12*a5^5*a4^4*a3^3*a2^6 - 12*a6^4*a4^5*a3^3*a2^6 + 24*a6^3*a5*a4^5*a3^3*a2^6 - 36*a6^2*a5^2*a4^5*a3^3*a2^6 + 24*a6*a5^3*a4^5*a3^3*a2^6 - 12*a5^4*a4^5*a3^3*a2^6 + 8*a6^3*a4^6*a3^3*a2^6 - 12*a6^2*a5*a4^6*a3^3*a2^6 - 12*a6*a5^2*a4^6*a3^3*a2^6 + 8*a5^3*a4^6*a3^3*a2^6 - 12*a6^5*a5^3*a3^4*a2^6 + 48*a6^4*a5^4*a3^4*a2^6 - 12*a6^3*a5^5*a3^4*a2^6 + 18*a6^5*a5^2*a4*a3^4*a2^6 - 36*a6^4*a5^3*a4*a3^4*a2^6 - 36*a6^3*a5^4*a4*a3^4*a2^6 + 18*a6^2*a5^5*a4*a3^4*a2^6 + 18*a6^5*a5*a4^2*a3^4*a2^6 - 96*a6^4*a5^2*a4^2*a3^4*a2^6 + 108*a6^3*a5^3*a4^2*a3^4*a2^6 - 96*a6^2*a5^4*a4^2*a3^4*a2^6 + 18*a6*a5^5*a4^2*a3^4*a2^6 - 12*a6^5*a4^3*a3^4*a2^6 - 36*a6^4*a5*a4^3*a3^4*a2^6 + 108*a6^3*a5^2*a4^3*a3^4*a2^6 + 108*a6^2*a5^3*a4^3*a3^4*a2^6 - 36*a6*a5^4*a4^3*a3^4*a2^6 - 12*a5^5*a4^3*a3^4*a2^6 + 48*a6^4*a4^4*a3^4*a2^6 - 36*a6^3*a5*a4^4*a3^4*a2^6 - 96*a6^2*a5^2*a4^4*a3^4*a2^6 - 36*a6*a5^3*a4^4*a3^4*a2^6 + 48*a5^4*a4^4*a3^4*a2^6 - 12*a6^3*a4^5*a3^4*a2^6 + 18*a6^2*a5*a4^5*a3^4*a2^6 + 18*a6*a5^2*a4^5*a3^4*a2^6 - 12*a5^3*a4^5*a3^4*a2^6 - 12*a6^4*a5^3*a3^5*a2^6 - 12*a6^3*a5^4*a3^5*a2^6 + 18*a6^4*a5^2*a4*a3^5*a2^6 + 24*a6^3*a5^3*a4*a3^5*a2^6 + 18*a6^2*a5^4*a4*a3^5*a2^6 + 18*a6^4*a5*a4^2*a3^5*a2^6 - 36*a6^3*a5^2*a4^2*a3^5*a2^6 - 36*a6^2*a5^3*a4^2*a3^5*a2^6 + 18*a6*a5^4*a4^2*a3^5*a2^6 - 12*a6^4*a4^3*a3^5*a2^6 + 24*a6^3*a5*a4^3*a3^5*a2^6 - 36*a6^2*a5^2*a4^3*a3^5*a2^6 + 24*a6*a5^3*a4^3*a3^5*a2^6 - 12*a5^4*a4^3*a3^5*a2^6 - 12*a6^3*a4^4*a3^5*a2^6 + 18*a6^2*a5*a4^4*a3^5*a2^6 + 18*a6*a5^2*a4^4*a3^5*a2^6 - 12*a5^3*a4^4*a3^5*a2^6 + 8*a6^3*a5^3*a3^6*a2^6 - 12*a6^3*a5^2*a4*a3^6*a2^6 - 12*a6^2*a5^3*a4*a3^6*a2^6 - 12*a6^3*a5*a4^2*a3^6*a2^6 + 48*a6^2*a5^2*a4^2*a3^6*a2^6 - 12*a6*a5^3*a4^2*a3^6*a2^6 + 8*a6^3*a4^3*a3^6*a2^6 - 12*a6^2*a5*a4^3*a3^6*a2^6 - 12*a6*a5^2*a4^3*a3^6*a2^6 + 8*a5^3*a4^3*a3^6*a2^6 - 12*a6^6*a5^6*a4^3*a3^2*a1 + 18*a6^6*a5^5*a4^4*a3^2*a1 + 18*a6^5*a5^6*a4^4*a3^2*a1 + 18*a6^6*a5^4*a4^5*a3^2*a1 - 72*a6^5*a5^5*a4^5*a3^2*a1 + 18*a6^4*a5^6*a4^5*a3^2*a1 - 12*a6^6*a5^3*a4^6*a3^2*a1 + 18*a6^5*a5^4*a4^6*a3^2*a1 + 18*a6^4*a5^5*a4^6*a3^2*a1 - 12*a6^3*a5^6*a4^6*a3^2*a1 - 12*a6^6*a5^6*a4^2*a3^3*a1 + 24*a6^6*a5^5*a4^3*a3^3*a1 + 24*a6^5*a5^6*a4^3*a3^3*a1 - 36*a6^6*a5^4*a4^4*a3^3*a1 - 36*a6^4*a5^6*a4^4*a3^3*a1 + 24*a6^6*a5^3*a4^5*a3^3*a1 + 24*a6^3*a5^6*a4^5*a3^3*a1 - 12*a6^6*a5^2*a4^6*a3^3*a1 + 24*a6^5*a5^3*a4^6*a3^3*a1 - 36*a6^4*a5^4*a4^6*a3^3*a1 + 24*a6^3*a5^5*a4^6*a3^3*a1 - 12*a6^2*a5^6*a4^6*a3^3*a1 + 18*a6^6*a5^5*a4^2*a3^4*a1 + 18*a6^5*a5^6*a4^2*a3^4*a1 - 36*a6^6*a5^4*a4^3*a3^4*a1 - 36*a6^4*a5^6*a4^3*a3^4*a1 - 36*a6^6*a5^3*a4^4*a3^4*a1 + 36*a6^5*a5^4*a4^4*a3^4*a1 + 36*a6^4*a5^5*a4^4*a3^4*a1 - 36*a6^3*a5^6*a4^4*a3^4*a1 + 18*a6^6*a5^2*a4^5*a3^4*a1 + 36*a6^4*a5^4*a4^5*a3^4*a1 + 18*a6^2*a5^6*a4^5*a3^4*a1 + 18*a6^5*a5^2*a4^6*a3^4*a1 - 36*a6^4*a5^3*a4^6*a3^4*a1 - 36*a6^3*a5^4*a4^6*a3^4*a1 + 18*a6^2*a5^5*a4^6*a3^4*a1 + 18*a6^6*a5^4*a4^2*a3^5*a1 - 72*a6^5*a5^5*a4^2*a3^5*a1 + 18*a6^4*a5^6*a4^2*a3^5*a1 + 24*a6^6*a5^3*a4^3*a3^5*a1 + 24*a6^3*a5^6*a4^3*a3^5*a1 + 18*a6^6*a5^2*a4^4*a3^5*a1 + 36*a6^4*a5^4*a4^4*a3^5*a1 + 18*a6^2*a5^6*a4^4*a3^5*a1 - 72*a6^5*a5^2*a4^5*a3^5*a1 - 72*a6^2*a5^5*a4^5*a3^5*a1 + 18*a6^4*a5^2*a4^6*a3^5*a1 + 24*a6^3*a5^3*a4^6*a3^5*a1 + 18*a6^2*a5^4*a4^6*a3^5*a1 - 12*a6^6*a5^3*a4^2*a3^6*a1 + 18*a6^5*a5^4*a4^2*a3^6*a1 + 18*a6^4*a5^5*a4^2*a3^6*a1 - 12*a6^3*a5^6*a4^2*a3^6*a1 - 12*a6^6*a5^2*a4^3*a3^6*a1 + 24*a6^5*a5^3*a4^3*a3^6*a1 - 36*a6^4*a5^4*a4^3*a3^6*a1 + 24*a6^3*a5^5*a4^3*a3^6*a1 - 12*a6^2*a5^6*a4^3*a3^6*a1 + 18*a6^5*a5^2*a4^4*a3^6*a1 - 36*a6^4*a5^3*a4^4*a3^6*a1 - 36*a6^3*a5^4*a4^4*a3^6*a1 + 18*a6^2*a5^5*a4^4*a3^6*a1 + 18*a6^4*a5^2*a4^5*a3^6*a1 + 24*a6^3*a5^3*a4^5*a3^6*a1 + 18*a6^2*a5^4*a4^5*a3^6*a1 - 12*a6^3*a5^2*a4^6*a3^6*a1 - 12*a6^2*a5^3*a4^6*a3^6*a1 + 48*a6^6*a5^6*a4^3*a3*a2*a1 - 72*a6^6*a5^5*a4^4*a3*a2*a1 - 72*a6^5*a5^6*a4^4*a3*a2*a1 - 72*a6^6*a5^4*a4^5*a3*a2*a1 + 288*a6^5*a5^5*a4^5*a3*a2*a1 - 72*a6^4*a5^6*a4^5*a3*a2*a1 + 48*a6^6*a5^3*a4^6*a3*a2*a1 - 72*a6^5*a5^4*a4^6*a3*a2*a1 - 72*a6^4*a5^5*a4^6*a3*a2*a1 + 48*a6^3*a5^6*a4^6*a3*a2*a1 - 24*a6^6*a5^6*a4^2*a3^2*a2*a1 + 120*a6^6*a5^4*a4^4*a3^2*a2*a1 - 96*a6^5*a5^5*a4^4*a3^2*a2*a1 + 120*a6^4*a5^6*a4^4*a3^2*a2*a1 - 96*a6^5*a5^4*a4^5*a3^2*a2*a1 - 96*a6^4*a5^5*a4^5*a3^2*a2*a1 - 24*a6^6*a5^2*a4^6*a3^2*a2*a1 + 120*a6^4*a5^4*a4^6*a3^2*a2*a1 - 24*a6^2*a5^6*a4^6*a3^2*a2*a1 + 48*a6^6*a5^6*a4*a3^3*a2*a1 - 48*a6^6*a5^4*a4^3*a3^3*a2*a1 - 192*a6^5*a5^5*a4^3*a3^3*a2*a1 - 48*a6^4*a5^6*a4^3*a3^3*a2*a1 - 48*a6^6*a5^3*a4^4*a3^3*a2*a1 + 240*a6^5*a5^4*a4^4*a3^3*a2*a1 + 240*a6^4*a5^5*a4^4*a3^3*a2*a1 - 48*a6^3*a5^6*a4^4*a3^3*a2*a1 - 192*a6^5*a5^3*a4^5*a3^3*a2*a1 + 240*a6^4*a5^4*a4^5*a3^3*a2*a1 - 192*a6^3*a5^5*a4^5*a3^3*a2*a1 + 48*a6^6*a5*a4^6*a3^3*a2*a1 - 48*a6^4*a5^3*a4^6*a3^3*a2*a1 - 48*a6^3*a5^4*a4^6*a3^3*a2*a1 + 48*a6*a5^6*a4^6*a3^3*a2*a1 - 72*a6^6*a5^5*a4*a3^4*a2*a1 - 72*a6^5*a5^6*a4*a3^4*a2*a1 + 120*a6^6*a5^4*a4^2*a3^4*a2*a1 - 96*a6^5*a5^5*a4^2*a3^4*a2*a1 + 120*a6^4*a5^6*a4^2*a3^4*a2*a1 - 48*a6^6*a5^3*a4^3*a3^4*a2*a1 + 240*a6^5*a5^4*a4^3*a3^4*a2*a1 + 240*a6^4*a5^5*a4^3*a3^4*a2*a1 - 48*a6^3*a5^6*a4^3*a3^4*a2*a1 + 120*a6^6*a5^2*a4^4*a3^4*a2*a1 + 240*a6^5*a5^3*a4^4*a3^4*a2*a1 - 1296*a6^4*a5^4*a4^4*a3^4*a2*a1 + 240*a6^3*a5^5*a4^4*a3^4*a2*a1 + 120*a6^2*a5^6*a4^4*a3^4*a2*a1 - 72*a6^6*a5*a4^5*a3^4*a2*a1 - 96*a6^5*a5^2*a4^5*a3^4*a2*a1 + 240*a6^4*a5^3*a4^5*a3^4*a2*a1 + 240*a6^3*a5^4*a4^5*a3^4*a2*a1 - 96*a6^2*a5^5*a4^5*a3^4*a2*a1 - 72*a6*a5^6*a4^5*a3^4*a2*a1 - 72*a6^5*a5*a4^6*a3^4*a2*a1 + 120*a6^4*a5^2*a4^6*a3^4*a2*a1 - 48*a6^3*a5^3*a4^6*a3^4*a2*a1 + 120*a6^2*a5^4*a4^6*a3^4*a2*a1 - 72*a6*a5^5*a4^6*a3^4*a2*a1 - 72*a6^6*a5^4*a4*a3^5*a2*a1 + 288*a6^5*a5^5*a4*a3^5*a2*a1 - 72*a6^4*a5^6*a4*a3^5*a2*a1 - 96*a6^5*a5^4*a4^2*a3^5*a2*a1 - 96*a6^4*a5^5*a4^2*a3^5*a2*a1 - 192*a6^5*a5^3*a4^3*a3^5*a2*a1 + 240*a6^4*a5^4*a4^3*a3^5*a2*a1 - 192*a6^3*a5^5*a4^3*a3^5*a2*a1 - 72*a6^6*a5*a4^4*a3^5*a2*a1 - 96*a6^5*a5^2*a4^4*a3^5*a2*a1 + 240*a6^4*a5^3*a4^4*a3^5*a2*a1 + 240*a6^3*a5^4*a4^4*a3^5*a2*a1 - 96*a6^2*a5^5*a4^4*a3^5*a2*a1 - 72*a6*a5^6*a4^4*a3^5*a2*a1 + 288*a6^5*a5*a4^5*a3^5*a2*a1 - 96*a6^4*a5^2*a4^5*a3^5*a2*a1 - 192*a6^3*a5^3*a4^5*a3^5*a2*a1 - 96*a6^2*a5^4*a4^5*a3^5*a2*a1 + 288*a6*a5^5*a4^5*a3^5*a2*a1 - 72*a6^4*a5*a4^6*a3^5*a2*a1 - 72*a6*a5^4*a4^6*a3^5*a2*a1 + 48*a6^6*a5^3*a4*a3^6*a2*a1 - 72*a6^5*a5^4*a4*a3^6*a2*a1 - 72*a6^4*a5^5*a4*a3^6*a2*a1 + 48*a6^3*a5^6*a4*a3^6*a2*a1 - 24*a6^6*a5^2*a4^2*a3^6*a2*a1 + 120*a6^4*a5^4*a4^2*a3^6*a2*a1 - 24*a6^2*a5^6*a4^2*a3^6*a2*a1 + 48*a6^6*a5*a4^3*a3^6*a2*a1 - 48*a6^4*a5^3*a4^3*a3^6*a2*a1 - 48*a6^3*a5^4*a4^3*a3^6*a2*a1 + 48*a6*a5^6*a4^3*a3^6*a2*a1 - 72*a6^5*a5*a4^4*a3^6*a2*a1 + 120*a6^4*a5^2*a4^4*a3^6*a2*a1 - 48*a6^3*a5^3*a4^4*a3^6*a2*a1 + 120*a6^2*a5^4*a4^4*a3^6*a2*a1 - 72*a6*a5^5*a4^4*a3^6*a2*a1 - 72*a6^4*a5*a4^5*a3^6*a2*a1 - 72*a6*a5^4*a4^5*a3^6*a2*a1 + 48*a6^3*a5*a4^6*a3^6*a2*a1 - 24*a6^2*a5^2*a4^6*a3^6*a2*a1 + 48*a6*a5^3*a4^6*a3^6*a2*a1 - 12*a6^6*a5^6*a4^3*a2^2*a1 + 18*a6^6*a5^5*a4^4*a2^2*a1 + 18*a6^5*a5^6*a4^4*a2^2*a1 + 18*a6^6*a5^4*a4^5*a2^2*a1 - 72*a6^5*a5^5*a4^5*a2^2*a1 + 18*a6^4*a5^6*a4^5*a2^2*a1 - 12*a6^6*a5^3*a4^6*a2^2*a1 + 18*a6^5*a5^4*a4^6*a2^2*a1 + 18*a6^4*a5^5*a4^6*a2^2*a1 - 12*a6^3*a5^6*a4^6*a2^2*a1 - 24*a6^6*a5^6*a4^2*a3*a2^2*a1 + 120*a6^6*a5^4*a4^4*a3*a2^2*a1 - 96*a6^5*a5^5*a4^4*a3*a2^2*a1 + 120*a6^4*a5^6*a4^4*a3*a2^2*a1 - 96*a6^5*a5^4*a4^5*a3*a2^2*a1 - 96*a6^4*a5^5*a4^5*a3*a2^2*a1 - 24*a6^6*a5^2*a4^6*a3*a2^2*a1 + 120*a6^4*a5^4*a4^6*a3*a2^2*a1 - 24*a6^2*a5^6*a4^6*a3*a2^2*a1 - 24*a6^6*a5^6*a4*a3^2*a2^2*a1 + 36*a6^6*a5^5*a4^2*a3^2*a2^2*a1 + 36*a6^5*a5^6*a4^2*a3^2*a2^2*a1 - 84*a6^6*a5^4*a4^3*a3^2*a2^2*a1 + 240*a6^5*a5^5*a4^3*a3^2*a2^2*a1 - 84*a6^4*a5^6*a4^3*a3^2*a2^2*a1 - 84*a6^6*a5^3*a4^4*a3^2*a2^2*a1 - 120*a6^5*a5^4*a4^4*a3^2*a2^2*a1 - 120*a6^4*a5^5*a4^4*a3^2*a2^2*a1 - 84*a6^3*a5^6*a4^4*a3^2*a2^2*a1 + 36*a6^6*a5^2*a4^5*a3^2*a2^2*a1 + 240*a6^5*a5^3*a4^5*a3^2*a2^2*a1 - 120*a6^4*a5^4*a4^5*a3^2*a2^2*a1 + 240*a6^3*a5^5*a4^5*a3^2*a2^2*a1 + 36*a6^2*a5^6*a4^5*a3^2*a2^2*a1 - 24*a6^6*a5*a4^6*a3^2*a2^2*a1 + 36*a6^5*a5^2*a4^6*a3^2*a2^2*a1 - 84*a6^4*a5^3*a4^6*a3^2*a2^2*a1 - 84*a6^3*a5^4*a4^6*a3^2*a2^2*a1 + 36*a6^2*a5^5*a4^6*a3^2*a2^2*a1 - 24*a6*a5^6*a4^6*a3^2*a2^2*a1 - 12*a6^6*a5^6*a3^3*a2^2*a1 - 84*a6^6*a5^4*a4^2*a3^3*a2^2*a1 + 240*a6^5*a5^5*a4^2*a3^3*a2^2*a1 - 84*a6^4*a5^6*a4^2*a3^3*a2^2*a1 + 144*a6^6*a5^3*a4^3*a3^3*a2^2*a1 - 168*a6^5*a5^4*a4^3*a3^3*a2^2*a1 - 168*a6^4*a5^5*a4^3*a3^3*a2^2*a1 + 144*a6^3*a5^6*a4^3*a3^3*a2^2*a1 - 84*a6^6*a5^2*a4^4*a3^3*a2^2*a1 - 168*a6^5*a5^3*a4^4*a3^3*a2^2*a1 + 396*a6^4*a5^4*a4^4*a3^3*a2^2*a1 - 168*a6^3*a5^5*a4^4*a3^3*a2^2*a1 - 84*a6^2*a5^6*a4^4*a3^3*a2^2*a1 + 240*a6^5*a5^2*a4^5*a3^3*a2^2*a1 - 168*a6^4*a5^3*a4^5*a3^3*a2^2*a1 - 168*a6^3*a5^4*a4^5*a3^3*a2^2*a1 + 240*a6^2*a5^5*a4^5*a3^3*a2^2*a1 - 12*a6^6*a4^6*a3^3*a2^2*a1 - 84*a6^4*a5^2*a4^6*a3^3*a2^2*a1 + 144*a6^3*a5^3*a4^6*a3^3*a2^2*a1 - 84*a6^2*a5^4*a4^6*a3^3*a2^2*a1 - 12*a5^6*a4^6*a3^3*a2^2*a1 + 18*a6^6*a5^5*a3^4*a2^2*a1 + 18*a6^5*a5^6*a3^4*a2^2*a1 + 120*a6^6*a5^4*a4*a3^4*a2^2*a1 - 96*a6^5*a5^5*a4*a3^4*a2^2*a1 + 120*a6^4*a5^6*a4*a3^4*a2^2*a1 - 84*a6^6*a5^3*a4^2*a3^4*a2^2*a1 - 120*a6^5*a5^4*a4^2*a3^4*a2^2*a1 - 120*a6^4*a5^5*a4^2*a3^4*a2^2*a1 - 84*a6^3*a5^6*a4^2*a3^4*a2^2*a1 - 84*a6^6*a5^2*a4^3*a3^4*a2^2*a1 - 168*a6^5*a5^3*a4^3*a3^4*a2^2*a1 + 396*a6^4*a5^4*a4^3*a3^4*a2^2*a1 - 168*a6^3*a5^5*a4^3*a3^4*a2^2*a1 - 84*a6^2*a5^6*a4^3*a3^4*a2^2*a1 + 120*a6^6*a5*a4^4*a3^4*a2^2*a1 - 120*a6^5*a5^2*a4^4*a3^4*a2^2*a1 + 396*a6^4*a5^3*a4^4*a3^4*a2^2*a1 + 396*a6^3*a5^4*a4^4*a3^4*a2^2*a1 - 120*a6^2*a5^5*a4^4*a3^4*a2^2*a1 + 120*a6*a5^6*a4^4*a3^4*a2^2*a1 + 18*a6^6*a4^5*a3^4*a2^2*a1 - 96*a6^5*a5*a4^5*a3^4*a2^2*a1 - 120*a6^4*a5^2*a4^5*a3^4*a2^2*a1 - 168*a6^3*a5^3*a4^5*a3^4*a2^2*a1 - 120*a6^2*a5^4*a4^5*a3^4*a2^2*a1 - 96*a6*a5^5*a4^5*a3^4*a2^2*a1 + 18*a5^6*a4^5*a3^4*a2^2*a1 + 18*a6^5*a4^6*a3^4*a2^2*a1 + 120*a6^4*a5*a4^6*a3^4*a2^2*a1 - 84*a6^3*a5^2*a4^6*a3^4*a2^2*a1 - 84*a6^2*a5^3*a4^6*a3^4*a2^2*a1 + 120*a6*a5^4*a4^6*a3^4*a2^2*a1 + 18*a5^5*a4^6*a3^4*a2^2*a1 + 18*a6^6*a5^4*a3^5*a2^2*a1 - 72*a6^5*a5^5*a3^5*a2^2*a1 + 18*a6^4*a5^6*a3^5*a2^2*a1 - 96*a6^5*a5^4*a4*a3^5*a2^2*a1 - 96*a6^4*a5^5*a4*a3^5*a2^2*a1 + 36*a6^6*a5^2*a4^2*a3^5*a2^2*a1 + 240*a6^5*a5^3*a4^2*a3^5*a2^2*a1 - 120*a6^4*a5^4*a4^2*a3^5*a2^2*a1 + 240*a6^3*a5^5*a4^2*a3^5*a2^2*a1 + 36*a6^2*a5^6*a4^2*a3^5*a2^2*a1 + 240*a6^5*a5^2*a4^3*a3^5*a2^2*a1 - 168*a6^4*a5^3*a4^3*a3^5*a2^2*a1 - 168*a6^3*a5^4*a4^3*a3^5*a2^2*a1 + 240*a6^2*a5^5*a4^3*a3^5*a2^2*a1 + 18*a6^6*a4^4*a3^5*a2^2*a1 - 96*a6^5*a5*a4^4*a3^5*a2^2*a1 - 120*a6^4*a5^2*a4^4*a3^5*a2^2*a1 - 168*a6^3*a5^3*a4^4*a3^5*a2^2*a1 - 120*a6^2*a5^4*a4^4*a3^5*a2^2*a1 - 96*a6*a5^5*a4^4*a3^5*a2^2*a1 + 18*a5^6*a4^4*a3^5*a2^2*a1 - 72*a6^5*a4^5*a3^5*a2^2*a1 - 96*a6^4*a5*a4^5*a3^5*a2^2*a1 + 240*a6^3*a5^2*a4^5*a3^5*a2^2*a1 + 240*a6^2*a5^3*a4^5*a3^5*a2^2*a1 - 96*a6*a5^4*a4^5*a3^5*a2^2*a1 - 72*a5^5*a4^5*a3^5*a2^2*a1 + 18*a6^4*a4^6*a3^5*a2^2*a1 + 36*a6^2*a5^2*a4^6*a3^5*a2^2*a1 + 18*a5^4*a4^6*a3^5*a2^2*a1 - 12*a6^6*a5^3*a3^6*a2^2*a1 + 18*a6^5*a5^4*a3^6*a2^2*a1 + 18*a6^4*a5^5*a3^6*a2^2*a1 - 12*a6^3*a5^6*a3^6*a2^2*a1 - 24*a6^6*a5^2*a4*a3^6*a2^2*a1 + 120*a6^4*a5^4*a4*a3^6*a2^2*a1 - 24*a6^2*a5^6*a4*a3^6*a2^2*a1 - 24*a6^6*a5*a4^2*a3^6*a2^2*a1 + 36*a6^5*a5^2*a4^2*a3^6*a2^2*a1 - 84*a6^4*a5^3*a4^2*a3^6*a2^2*a1 - 84*a6^3*a5^4*a4^2*a3^6*a2^2*a1 + 36*a6^2*a5^5*a4^2*a3^6*a2^2*a1 - 24*a6*a5^6*a4^2*a3^6*a2^2*a1 - 12*a6^6*a4^3*a3^6*a2^2*a1 - 84*a6^4*a5^2*a4^3*a3^6*a2^2*a1 + 144*a6^3*a5^3*a4^3*a3^6*a2^2*a1 - 84*a6^2*a5^4*a4^3*a3^6*a2^2*a1 - 12*a5^6*a4^3*a3^6*a2^2*a1 + 18*a6^5*a4^4*a3^6*a2^2*a1 + 120*a6^4*a5*a4^4*a3^6*a2^2*a1 - 84*a6^3*a5^2*a4^4*a3^6*a2^2*a1 - 84*a6^2*a5^3*a4^4*a3^6*a2^2*a1 + 120*a6*a5^4*a4^4*a3^6*a2^2*a1 + 18*a5^5*a4^4*a3^6*a2^2*a1 + 18*a6^4*a4^5*a3^6*a2^2*a1 + 36*a6^2*a5^2*a4^5*a3^6*a2^2*a1 + 18*a5^4*a4^5*a3^6*a2^2*a1 - 12*a6^3*a4^6*a3^6*a2^2*a1 - 24*a6^2*a5*a4^6*a3^6*a2^2*a1 - 24*a6*a5^2*a4^6*a3^6*a2^2*a1 - 12*a5^3*a4^6*a3^6*a2^2*a1 - 12*a6^6*a5^6*a4^2*a2^3*a1 + 24*a6^6*a5^5*a4^3*a2^3*a1 + 24*a6^5*a5^6*a4^3*a2^3*a1 - 36*a6^6*a5^4*a4^4*a2^3*a1 - 36*a6^4*a5^6*a4^4*a2^3*a1 + 24*a6^6*a5^3*a4^5*a2^3*a1 + 24*a6^3*a5^6*a4^5*a2^3*a1 - 12*a6^6*a5^2*a4^6*a2^3*a1 + 24*a6^5*a5^3*a4^6*a2^3*a1 - 36*a6^4*a5^4*a4^6*a2^3*a1 + 24*a6^3*a5^5*a4^6*a2^3*a1 - 12*a6^2*a5^6*a4^6*a2^3*a1 + 48*a6^6*a5^6*a4*a3*a2^3*a1 - 48*a6^6*a5^4*a4^3*a3*a2^3*a1 - 192*a6^5*a5^5*a4^3*a3*a2^3*a1 - 48*a6^4*a5^6*a4^3*a3*a2^3*a1 - 48*a6^6*a5^3*a4^4*a3*a2^3*a1 + 240*a6^5*a5^4*a4^4*a3*a2^3*a1 + 240*a6^4*a5^5*a4^4*a3*a2^3*a1 - 48*a6^3*a5^6*a4^4*a3*a2^3*a1 - 192*a6^5*a5^3*a4^5*a3*a2^3*a1 + 240*a6^4*a5^4*a4^5*a3*a2^3*a1 - 192*a6^3*a5^5*a4^5*a3*a2^3*a1 + 48*a6^6*a5*a4^6*a3*a2^3*a1 - 48*a6^4*a5^3*a4^6*a3*a2^3*a1 - 48*a6^3*a5^4*a4^6*a3*a2^3*a1 + 48*a6*a5^6*a4^6*a3*a2^3*a1 - 12*a6^6*a5^6*a3^2*a2^3*a1 - 84*a6^6*a5^4*a4^2*a3^2*a2^3*a1 + 240*a6^5*a5^5*a4^2*a3^2*a2^3*a1 - 84*a6^4*a5^6*a4^2*a3^2*a2^3*a1 + 144*a6^6*a5^3*a4^3*a3^2*a2^3*a1 - 168*a6^5*a5^4*a4^3*a3^2*a2^3*a1 - 168*a6^4*a5^5*a4^3*a3^2*a2^3*a1 + 144*a6^3*a5^6*a4^3*a3^2*a2^3*a1 - 84*a6^6*a5^2*a4^4*a3^2*a2^3*a1 - 168*a6^5*a5^3*a4^4*a3^2*a2^3*a1 + 396*a6^4*a5^4*a4^4*a3^2*a2^3*a1 - 168*a6^3*a5^5*a4^4*a3^2*a2^3*a1 - 84*a6^2*a5^6*a4^4*a3^2*a2^3*a1 + 240*a6^5*a5^2*a4^5*a3^2*a2^3*a1 - 168*a6^4*a5^3*a4^5*a3^2*a2^3*a1 - 168*a6^3*a5^4*a4^5*a3^2*a2^3*a1 + 240*a6^2*a5^5*a4^5*a3^2*a2^3*a1 - 12*a6^6*a4^6*a3^2*a2^3*a1 - 84*a6^4*a5^2*a4^6*a3^2*a2^3*a1 + 144*a6^3*a5^3*a4^6*a3^2*a2^3*a1 - 84*a6^2*a5^4*a4^6*a3^2*a2^3*a1 - 12*a5^6*a4^6*a3^2*a2^3*a1 + 24*a6^6*a5^5*a3^3*a2^3*a1 + 24*a6^5*a5^6*a3^3*a2^3*a1 - 48*a6^6*a5^4*a4*a3^3*a2^3*a1 - 192*a6^5*a5^5*a4*a3^3*a2^3*a1 - 48*a6^4*a5^6*a4*a3^3*a2^3*a1 + 144*a6^6*a5^3*a4^2*a3^3*a2^3*a1 - 168*a6^5*a5^4*a4^2*a3^3*a2^3*a1 - 168*a6^4*a5^5*a4^2*a3^3*a2^3*a1 + 144*a6^3*a5^6*a4^2*a3^3*a2^3*a1 + 144*a6^6*a5^2*a4^3*a3^3*a2^3*a1 + 576*a6^5*a5^3*a4^3*a3^3*a2^3*a1 - 288*a6^4*a5^4*a4^3*a3^3*a2^3*a1 + 576*a6^3*a5^5*a4^3*a3^3*a2^3*a1 + 144*a6^2*a5^6*a4^3*a3^3*a2^3*a1 - 48*a6^6*a5*a4^4*a3^3*a2^3*a1 - 168*a6^5*a5^2*a4^4*a3^3*a2^3*a1 - 288*a6^4*a5^3*a4^4*a3^3*a2^3*a1 - 288*a6^3*a5^4*a4^4*a3^3*a2^3*a1 - 168*a6^2*a5^5*a4^4*a3^3*a2^3*a1 - 48*a6*a5^6*a4^4*a3^3*a2^3*a1 + 24*a6^6*a4^5*a3^3*a2^3*a1 - 192*a6^5*a5*a4^5*a3^3*a2^3*a1 - 168*a6^4*a5^2*a4^5*a3^3*a2^3*a1 + 576*a6^3*a5^3*a4^5*a3^3*a2^3*a1 - 168*a6^2*a5^4*a4^5*a3^3*a2^3*a1 - 192*a6*a5^5*a4^5*a3^3*a2^3*a1 + 24*a5^6*a4^5*a3^3*a2^3*a1 + 24*a6^5*a4^6*a3^3*a2^3*a1 - 48*a6^4*a5*a4^6*a3^3*a2^3*a1 + 144*a6^3*a5^2*a4^6*a3^3*a2^3*a1 + 144*a6^2*a5^3*a4^6*a3^3*a2^3*a1 - 48*a6*a5^4*a4^6*a3^3*a2^3*a1 + 24*a5^5*a4^6*a3^3*a2^3*a1 - 36*a6^6*a5^4*a3^4*a2^3*a1 - 36*a6^4*a5^6*a3^4*a2^3*a1 - 48*a6^6*a5^3*a4*a3^4*a2^3*a1 + 240*a6^5*a5^4*a4*a3^4*a2^3*a1 + 240*a6^4*a5^5*a4*a3^4*a2^3*a1 - 48*a6^3*a5^6*a4*a3^4*a2^3*a1 - 84*a6^6*a5^2*a4^2*a3^4*a2^3*a1 - 168*a6^5*a5^3*a4^2*a3^4*a2^3*a1 + 396*a6^4*a5^4*a4^2*a3^4*a2^3*a1 - 168*a6^3*a5^5*a4^2*a3^4*a2^3*a1 - 84*a6^2*a5^6*a4^2*a3^4*a2^3*a1 - 48*a6^6*a5*a4^3*a3^4*a2^3*a1 - 168*a6^5*a5^2*a4^3*a3^4*a2^3*a1 - 288*a6^4*a5^3*a4^3*a3^4*a2^3*a1 - 288*a6^3*a5^4*a4^3*a3^4*a2^3*a1 - 168*a6^2*a5^5*a4^3*a3^4*a2^3*a1 - 48*a6*a5^6*a4^3*a3^4*a2^3*a1 - 36*a6^6*a4^4*a3^4*a2^3*a1 + 240*a6^5*a5*a4^4*a3^4*a2^3*a1 + 396*a6^4*a5^2*a4^4*a3^4*a2^3*a1 - 288*a6^3*a5^3*a4^4*a3^4*a2^3*a1 + 396*a6^2*a5^4*a4^4*a3^4*a2^3*a1 + 240*a6*a5^5*a4^4*a3^4*a2^3*a1 - 36*a5^6*a4^4*a3^4*a2^3*a1 + 240*a6^4*a5*a4^5*a3^4*a2^3*a1 - 168*a6^3*a5^2*a4^5*a3^4*a2^3*a1 - 168*a6^2*a5^3*a4^5*a3^4*a2^3*a1 + 240*a6*a5^4*a4^5*a3^4*a2^3*a1 - 36*a6^4*a4^6*a3^4*a2^3*a1 - 48*a6^3*a5*a4^6*a3^4*a2^3*a1 - 84*a6^2*a5^2*a4^6*a3^4*a2^3*a1 - 48*a6*a5^3*a4^6*a3^4*a2^3*a1 - 36*a5^4*a4^6*a3^4*a2^3*a1 + 24*a6^6*a5^3*a3^5*a2^3*a1 + 24*a6^3*a5^6*a3^5*a2^3*a1 - 192*a6^5*a5^3*a4*a3^5*a2^3*a1 + 240*a6^4*a5^4*a4*a3^5*a2^3*a1 - 192*a6^3*a5^5*a4*a3^5*a2^3*a1 + 240*a6^5*a5^2*a4^2*a3^5*a2^3*a1 - 168*a6^4*a5^3*a4^2*a3^5*a2^3*a1 - 168*a6^3*a5^4*a4^2*a3^5*a2^3*a1 + 240*a6^2*a5^5*a4^2*a3^5*a2^3*a1 + 24*a6^6*a4^3*a3^5*a2^3*a1 - 192*a6^5*a5*a4^3*a3^5*a2^3*a1 - 168*a6^4*a5^2*a4^3*a3^5*a2^3*a1 + 576*a6^3*a5^3*a4^3*a3^5*a2^3*a1 - 168*a6^2*a5^4*a4^3*a3^5*a2^3*a1 - 192*a6*a5^5*a4^3*a3^5*a2^3*a1 + 24*a5^6*a4^3*a3^5*a2^3*a1 + 240*a6^4*a5*a4^4*a3^5*a2^3*a1 - 168*a6^3*a5^2*a4^4*a3^5*a2^3*a1 - 168*a6^2*a5^3*a4^4*a3^5*a2^3*a1 + 240*a6*a5^4*a4^4*a3^5*a2^3*a1 - 192*a6^3*a5*a4^5*a3^5*a2^3*a1 + 240*a6^2*a5^2*a4^5*a3^5*a2^3*a1 - 192*a6*a5^3*a4^5*a3^5*a2^3*a1 + 24*a6^3*a4^6*a3^5*a2^3*a1 + 24*a5^3*a4^6*a3^5*a2^3*a1 - 12*a6^6*a5^2*a3^6*a2^3*a1 + 24*a6^5*a5^3*a3^6*a2^3*a1 - 36*a6^4*a5^4*a3^6*a2^3*a1 + 24*a6^3*a5^5*a3^6*a2^3*a1 - 12*a6^2*a5^6*a3^6*a2^3*a1 + 48*a6^6*a5*a4*a3^6*a2^3*a1 - 48*a6^4*a5^3*a4*a3^6*a2^3*a1 - 48*a6^3*a5^4*a4*a3^6*a2^3*a1 + 48*a6*a5^6*a4*a3^6*a2^3*a1 - 12*a6^6*a4^2*a3^6*a2^3*a1 - 84*a6^4*a5^2*a4^2*a3^6*a2^3*a1 + 144*a6^3*a5^3*a4^2*a3^6*a2^3*a1 - 84*a6^2*a5^4*a4^2*a3^6*a2^3*a1 - 12*a5^6*a4^2*a3^6*a2^3*a1 + 24*a6^5*a4^3*a3^6*a2^3*a1 - 48*a6^4*a5*a4^3*a3^6*a2^3*a1 + 144*a6^3*a5^2*a4^3*a3^6*a2^3*a1 + 144*a6^2*a5^3*a4^3*a3^6*a2^3*a1 - 48*a6*a5^4*a4^3*a3^6*a2^3*a1 + 24*a5^5*a4^3*a3^6*a2^3*a1 - 36*a6^4*a4^4*a3^6*a2^3*a1 - 48*a6^3*a5*a4^4*a3^6*a2^3*a1 - 84*a6^2*a5^2*a4^4*a3^6*a2^3*a1 - 48*a6*a5^3*a4^4*a3^6*a2^3*a1 - 36*a5^4*a4^4*a3^6*a2^3*a1 + 24*a6^3*a4^5*a3^6*a2^3*a1 + 24*a5^3*a4^5*a3^6*a2^3*a1 - 12*a6^2*a4^6*a3^6*a2^3*a1 + 48*a6*a5*a4^6*a3^6*a2^3*a1 - 12*a5^2*a4^6*a3^6*a2^3*a1 + 18*a6^6*a5^5*a4^2*a2^4*a1 + 18*a6^5*a5^6*a4^2*a2^4*a1 - 36*a6^6*a5^4*a4^3*a2^4*a1 - 36*a6^4*a5^6*a4^3*a2^4*a1 - 36*a6^6*a5^3*a4^4*a2^4*a1 + 36*a6^5*a5^4*a4^4*a2^4*a1 + 36*a6^4*a5^5*a4^4*a2^4*a1 - 36*a6^3*a5^6*a4^4*a2^4*a1 + 18*a6^6*a5^2*a4^5*a2^4*a1 + 36*a6^4*a5^4*a4^5*a2^4*a1 + 18*a6^2*a5^6*a4^5*a2^4*a1 + 18*a6^5*a5^2*a4^6*a2^4*a1 - 36*a6^4*a5^3*a4^6*a2^4*a1 - 36*a6^3*a5^4*a4^6*a2^4*a1 + 18*a6^2*a5^5*a4^6*a2^4*a1 - 72*a6^6*a5^5*a4*a3*a2^4*a1 - 72*a6^5*a5^6*a4*a3*a2^4*a1 + 120*a6^6*a5^4*a4^2*a3*a2^4*a1 - 96*a6^5*a5^5*a4^2*a3*a2^4*a1 + 120*a6^4*a5^6*a4^2*a3*a2^4*a1 - 48*a6^6*a5^3*a4^3*a3*a2^4*a1 + 240*a6^5*a5^4*a4^3*a3*a2^4*a1 + 240*a6^4*a5^5*a4^3*a3*a2^4*a1 - 48*a6^3*a5^6*a4^3*a3*a2^4*a1 + 120*a6^6*a5^2*a4^4*a3*a2^4*a1 + 240*a6^5*a5^3*a4^4*a3*a2^4*a1 - 1296*a6^4*a5^4*a4^4*a3*a2^4*a1 + 240*a6^3*a5^5*a4^4*a3*a2^4*a1 + 120*a6^2*a5^6*a4^4*a3*a2^4*a1 - 72*a6^6*a5*a4^5*a3*a2^4*a1 - 96*a6^5*a5^2*a4^5*a3*a2^4*a1 + 240*a6^4*a5^3*a4^5*a3*a2^4*a1 + 240*a6^3*a5^4*a4^5*a3*a2^4*a1 - 96*a6^2*a5^5*a4^5*a3*a2^4*a1 - 72*a6*a5^6*a4^5*a3*a2^4*a1 - 72*a6^5*a5*a4^6*a3*a2^4*a1 + 120*a6^4*a5^2*a4^6*a3*a2^4*a1 - 48*a6^3*a5^3*a4^6*a3*a2^4*a1 + 120*a6^2*a5^4*a4^6*a3*a2^4*a1 - 72*a6*a5^5*a4^6*a3*a2^4*a1 + 18*a6^6*a5^5*a3^2*a2^4*a1 + 18*a6^5*a5^6*a3^2*a2^4*a1 + 120*a6^6*a5^4*a4*a3^2*a2^4*a1 - 96*a6^5*a5^5*a4*a3^2*a2^4*a1 + 120*a6^4*a5^6*a4*a3^2*a2^4*a1 - 84*a6^6*a5^3*a4^2*a3^2*a2^4*a1 - 120*a6^5*a5^4*a4^2*a3^2*a2^4*a1 - 120*a6^4*a5^5*a4^2*a3^2*a2^4*a1 - 84*a6^3*a5^6*a4^2*a3^2*a2^4*a1 - 84*a6^6*a5^2*a4^3*a3^2*a2^4*a1 - 168*a6^5*a5^3*a4^3*a3^2*a2^4*a1 + 396*a6^4*a5^4*a4^3*a3^2*a2^4*a1 - 168*a6^3*a5^5*a4^3*a3^2*a2^4*a1 - 84*a6^2*a5^6*a4^3*a3^2*a2^4*a1 + 120*a6^6*a5*a4^4*a3^2*a2^4*a1 - 120*a6^5*a5^2*a4^4*a3^2*a2^4*a1 + 396*a6^4*a5^3*a4^4*a3^2*a2^4*a1 + 396*a6^3*a5^4*a4^4*a3^2*a2^4*a1 - 120*a6^2*a5^5*a4^4*a3^2*a2^4*a1 + 120*a6*a5^6*a4^4*a3^2*a2^4*a1 + 18*a6^6*a4^5*a3^2*a2^4*a1 - 96*a6^5*a5*a4^5*a3^2*a2^4*a1 - 120*a6^4*a5^2*a4^5*a3^2*a2^4*a1 - 168*a6^3*a5^3*a4^5*a3^2*a2^4*a1 - 120*a6^2*a5^4*a4^5*a3^2*a2^4*a1 - 96*a6*a5^5*a4^5*a3^2*a2^4*a1 + 18*a5^6*a4^5*a3^2*a2^4*a1 + 18*a6^5*a4^6*a3^2*a2^4*a1 + 120*a6^4*a5*a4^6*a3^2*a2^4*a1 - 84*a6^3*a5^2*a4^6*a3^2*a2^4*a1 - 84*a6^2*a5^3*a4^6*a3^2*a2^4*a1 + 120*a6*a5^4*a4^6*a3^2*a2^4*a1 + 18*a5^5*a4^6*a3^2*a2^4*a1 - 36*a6^6*a5^4*a3^3*a2^4*a1 - 36*a6^4*a5^6*a3^3*a2^4*a1 - 48*a6^6*a5^3*a4*a3^3*a2^4*a1 + 240*a6^5*a5^4*a4*a3^3*a2^4*a1 + 240*a6^4*a5^5*a4*a3^3*a2^4*a1 - 48*a6^3*a5^6*a4*a3^3*a2^4*a1 - 84*a6^6*a5^2*a4^2*a3^3*a2^4*a1 - 168*a6^5*a5^3*a4^2*a3^3*a2^4*a1 + 396*a6^4*a5^4*a4^2*a3^3*a2^4*a1 - 168*a6^3*a5^5*a4^2*a3^3*a2^4*a1 - 84*a6^2*a5^6*a4^2*a3^3*a2^4*a1 - 48*a6^6*a5*a4^3*a3^3*a2^4*a1 - 168*a6^5*a5^2*a4^3*a3^3*a2^4*a1 - 288*a6^4*a5^3*a4^3*a3^3*a2^4*a1 - 288*a6^3*a5^4*a4^3*a3^3*a2^4*a1 - 168*a6^2*a5^5*a4^3*a3^3*a2^4*a1 - 48*a6*a5^6*a4^3*a3^3*a2^4*a1 - 36*a6^6*a4^4*a3^3*a2^4*a1 + 240*a6^5*a5*a4^4*a3^3*a2^4*a1 + 396*a6^4*a5^2*a4^4*a3^3*a2^4*a1 - 288*a6^3*a5^3*a4^4*a3^3*a2^4*a1 + 396*a6^2*a5^4*a4^4*a3^3*a2^4*a1 + 240*a6*a5^5*a4^4*a3^3*a2^4*a1 - 36*a5^6*a4^4*a3^3*a2^4*a1 + 240*a6^4*a5*a4^5*a3^3*a2^4*a1 - 168*a6^3*a5^2*a4^5*a3^3*a2^4*a1 - 168*a6^2*a5^3*a4^5*a3^3*a2^4*a1 + 240*a6*a5^4*a4^5*a3^3*a2^4*a1 - 36*a6^4*a4^6*a3^3*a2^4*a1 - 48*a6^3*a5*a4^6*a3^3*a2^4*a1 - 84*a6^2*a5^2*a4^6*a3^3*a2^4*a1 - 48*a6*a5^3*a4^6*a3^3*a2^4*a1 - 36*a5^4*a4^6*a3^3*a2^4*a1 - 36*a6^6*a5^3*a3^4*a2^4*a1 + 36*a6^5*a5^4*a3^4*a2^4*a1 + 36*a6^4*a5^5*a3^4*a2^4*a1 - 36*a6^3*a5^6*a3^4*a2^4*a1 + 120*a6^6*a5^2*a4*a3^4*a2^4*a1 + 240*a6^5*a5^3*a4*a3^4*a2^4*a1 - 1296*a6^4*a5^4*a4*a3^4*a2^4*a1 + 240*a6^3*a5^5*a4*a3^4*a2^4*a1 + 120*a6^2*a5^6*a4*a3^4*a2^4*a1 + 120*a6^6*a5*a4^2*a3^4*a2^4*a1 - 120*a6^5*a5^2*a4^2*a3^4*a2^4*a1 + 396*a6^4*a5^3*a4^2*a3^4*a2^4*a1 + 396*a6^3*a5^4*a4^2*a3^4*a2^4*a1 - 120*a6^2*a5^5*a4^2*a3^4*a2^4*a1 + 120*a6*a5^6*a4^2*a3^4*a2^4*a1 - 36*a6^6*a4^3*a3^4*a2^4*a1 + 240*a6^5*a5*a4^3*a3^4*a2^4*a1 + 396*a6^4*a5^2*a4^3*a3^4*a2^4*a1 - 288*a6^3*a5^3*a4^3*a3^4*a2^4*a1 + 396*a6^2*a5^4*a4^3*a3^4*a2^4*a1 + 240*a6*a5^5*a4^3*a3^4*a2^4*a1 - 36*a5^6*a4^3*a3^4*a2^4*a1 + 36*a6^5*a4^4*a3^4*a2^4*a1 - 1296*a6^4*a5*a4^4*a3^4*a2^4*a1 + 396*a6^3*a5^2*a4^4*a3^4*a2^4*a1 + 396*a6^2*a5^3*a4^4*a3^4*a2^4*a1 - 1296*a6*a5^4*a4^4*a3^4*a2^4*a1 + 36*a5^5*a4^4*a3^4*a2^4*a1 + 36*a6^4*a4^5*a3^4*a2^4*a1 + 240*a6^3*a5*a4^5*a3^4*a2^4*a1 - 120*a6^2*a5^2*a4^5*a3^4*a2^4*a1 + 240*a6*a5^3*a4^5*a3^4*a2^4*a1 + 36*a5^4*a4^5*a3^4*a2^4*a1 - 36*a6^3*a4^6*a3^4*a2^4*a1 + 120*a6^2*a5*a4^6*a3^4*a2^4*a1 + 120*a6*a5^2*a4^6*a3^4*a2^4*a1 - 36*a5^3*a4^6*a3^4*a2^4*a1 + 18*a6^6*a5^2*a3^5*a2^4*a1 + 36*a6^4*a5^4*a3^5*a2^4*a1 + 18*a6^2*a5^6*a3^5*a2^4*a1 - 72*a6^6*a5*a4*a3^5*a2^4*a1 - 96*a6^5*a5^2*a4*a3^5*a2^4*a1 + 240*a6^4*a5^3*a4*a3^5*a2^4*a1 + 240*a6^3*a5^4*a4*a3^5*a2^4*a1 - 96*a6^2*a5^5*a4*a3^5*a2^4*a1 - 72*a6*a5^6*a4*a3^5*a2^4*a1 + 18*a6^6*a4^2*a3^5*a2^4*a1 - 96*a6^5*a5*a4^2*a3^5*a2^4*a1 - 120*a6^4*a5^2*a4^2*a3^5*a2^4*a1 - 168*a6^3*a5^3*a4^2*a3^5*a2^4*a1 - 120*a6^2*a5^4*a4^2*a3^5*a2^4*a1 - 96*a6*a5^5*a4^2*a3^5*a2^4*a1 + 18*a5^6*a4^2*a3^5*a2^4*a1 + 240*a6^4*a5*a4^3*a3^5*a2^4*a1 - 168*a6^3*a5^2*a4^3*a3^5*a2^4*a1 - 168*a6^2*a5^3*a4^3*a3^5*a2^4*a1 + 240*a6*a5^4*a4^3*a3^5*a2^4*a1 + 36*a6^4*a4^4*a3^5*a2^4*a1 + 240*a6^3*a5*a4^4*a3^5*a2^4*a1 - 120*a6^2*a5^2*a4^4*a3^5*a2^4*a1 + 240*a6*a5^3*a4^4*a3^5*a2^4*a1 + 36*a5^4*a4^4*a3^5*a2^4*a1 - 96*a6^2*a5*a4^5*a3^5*a2^4*a1 - 96*a6*a5^2*a4^5*a3^5*a2^4*a1 + 18*a6^2*a4^6*a3^5*a2^4*a1 - 72*a6*a5*a4^6*a3^5*a2^4*a1 + 18*a5^2*a4^6*a3^5*a2^4*a1 + 18*a6^5*a5^2*a3^6*a2^4*a1 - 36*a6^4*a5^3*a3^6*a2^4*a1 - 36*a6^3*a5^4*a3^6*a2^4*a1 + 18*a6^2*a5^5*a3^6*a2^4*a1 - 72*a6^5*a5*a4*a3^6*a2^4*a1 + 120*a6^4*a5^2*a4*a3^6*a2^4*a1 - 48*a6^3*a5^3*a4*a3^6*a2^4*a1 + 120*a6^2*a5^4*a4*a3^6*a2^4*a1 - 72*a6*a5^5*a4*a3^6*a2^4*a1 + 18*a6^5*a4^2*a3^6*a2^4*a1 + 120*a6^4*a5*a4^2*a3^6*a2^4*a1 - 84*a6^3*a5^2*a4^2*a3^6*a2^4*a1 - 84*a6^2*a5^3*a4^2*a3^6*a2^4*a1 + 120*a6*a5^4*a4^2*a3^6*a2^4*a1 + 18*a5^5*a4^2*a3^6*a2^4*a1 - 36*a6^4*a4^3*a3^6*a2^4*a1 - 48*a6^3*a5*a4^3*a3^6*a2^4*a1 - 84*a6^2*a5^2*a4^3*a3^6*a2^4*a1 - 48*a6*a5^3*a4^3*a3^6*a2^4*a1 - 36*a5^4*a4^3*a3^6*a2^4*a1 - 36*a6^3*a4^4*a3^6*a2^4*a1 + 120*a6^2*a5*a4^4*a3^6*a2^4*a1 + 120*a6*a5^2*a4^4*a3^6*a2^4*a1 - 36*a5^3*a4^4*a3^6*a2^4*a1 + 18*a6^2*a4^5*a3^6*a2^4*a1 - 72*a6*a5*a4^5*a3^6*a2^4*a1 + 18*a5^2*a4^5*a3^6*a2^4*a1 + 18*a6^6*a5^4*a4^2*a2^5*a1 - 72*a6^5*a5^5*a4^2*a2^5*a1 + 18*a6^4*a5^6*a4^2*a2^5*a1 + 24*a6^6*a5^3*a4^3*a2^5*a1 + 24*a6^3*a5^6*a4^3*a2^5*a1 + 18*a6^6*a5^2*a4^4*a2^5*a1 + 36*a6^4*a5^4*a4^4*a2^5*a1 + 18*a6^2*a5^6*a4^4*a2^5*a1 - 72*a6^5*a5^2*a4^5*a2^5*a1 - 72*a6^2*a5^5*a4^5*a2^5*a1 + 18*a6^4*a5^2*a4^6*a2^5*a1 + 24*a6^3*a5^3*a4^6*a2^5*a1 + 18*a6^2*a5^4*a4^6*a2^5*a1 - 72*a6^6*a5^4*a4*a3*a2^5*a1 + 288*a6^5*a5^5*a4*a3*a2^5*a1 - 72*a6^4*a5^6*a4*a3*a2^5*a1 - 96*a6^5*a5^4*a4^2*a3*a2^5*a1 - 96*a6^4*a5^5*a4^2*a3*a2^5*a1 - 192*a6^5*a5^3*a4^3*a3*a2^5*a1 + 240*a6^4*a5^4*a4^3*a3*a2^5*a1 - 192*a6^3*a5^5*a4^3*a3*a2^5*a1 - 72*a6^6*a5*a4^4*a3*a2^5*a1 - 96*a6^5*a5^2*a4^4*a3*a2^5*a1 + 240*a6^4*a5^3*a4^4*a3*a2^5*a1 + 240*a6^3*a5^4*a4^4*a3*a2^5*a1 - 96*a6^2*a5^5*a4^4*a3*a2^5*a1 - 72*a6*a5^6*a4^4*a3*a2^5*a1 + 288*a6^5*a5*a4^5*a3*a2^5*a1 - 96*a6^4*a5^2*a4^5*a3*a2^5*a1 - 192*a6^3*a5^3*a4^5*a3*a2^5*a1 - 96*a6^2*a5^4*a4^5*a3*a2^5*a1 + 288*a6*a5^5*a4^5*a3*a2^5*a1 - 72*a6^4*a5*a4^6*a3*a2^5*a1 - 72*a6*a5^4*a4^6*a3*a2^5*a1 + 18*a6^6*a5^4*a3^2*a2^5*a1 - 72*a6^5*a5^5*a3^2*a2^5*a1 + 18*a6^4*a5^6*a3^2*a2^5*a1 - 96*a6^5*a5^4*a4*a3^2*a2^5*a1 - 96*a6^4*a5^5*a4*a3^2*a2^5*a1 + 36*a6^6*a5^2*a4^2*a3^2*a2^5*a1 + 240*a6^5*a5^3*a4^2*a3^2*a2^5*a1 - 120*a6^4*a5^4*a4^2*a3^2*a2^5*a1 + 240*a6^3*a5^5*a4^2*a3^2*a2^5*a1 + 36*a6^2*a5^6*a4^2*a3^2*a2^5*a1 + 240*a6^5*a5^2*a4^3*a3^2*a2^5*a1 - 168*a6^4*a5^3*a4^3*a3^2*a2^5*a1 - 168*a6^3*a5^4*a4^3*a3^2*a2^5*a1 + 240*a6^2*a5^5*a4^3*a3^2*a2^5*a1 + 18*a6^6*a4^4*a3^2*a2^5*a1 - 96*a6^5*a5*a4^4*a3^2*a2^5*a1 - 120*a6^4*a5^2*a4^4*a3^2*a2^5*a1 - 168*a6^3*a5^3*a4^4*a3^2*a2^5*a1 - 120*a6^2*a5^4*a4^4*a3^2*a2^5*a1 - 96*a6*a5^5*a4^4*a3^2*a2^5*a1 + 18*a5^6*a4^4*a3^2*a2^5*a1 - 72*a6^5*a4^5*a3^2*a2^5*a1 - 96*a6^4*a5*a4^5*a3^2*a2^5*a1 + 240*a6^3*a5^2*a4^5*a3^2*a2^5*a1 + 240*a6^2*a5^3*a4^5*a3^2*a2^5*a1 - 96*a6*a5^4*a4^5*a3^2*a2^5*a1 - 72*a5^5*a4^5*a3^2*a2^5*a1 + 18*a6^4*a4^6*a3^2*a2^5*a1 + 36*a6^2*a5^2*a4^6*a3^2*a2^5*a1 + 18*a5^4*a4^6*a3^2*a2^5*a1 + 24*a6^6*a5^3*a3^3*a2^5*a1 + 24*a6^3*a5^6*a3^3*a2^5*a1 - 192*a6^5*a5^3*a4*a3^3*a2^5*a1 + 240*a6^4*a5^4*a4*a3^3*a2^5*a1 - 192*a6^3*a5^5*a4*a3^3*a2^5*a1 + 240*a6^5*a5^2*a4^2*a3^3*a2^5*a1 - 168*a6^4*a5^3*a4^2*a3^3*a2^5*a1 - 168*a6^3*a5^4*a4^2*a3^3*a2^5*a1 + 240*a6^2*a5^5*a4^2*a3^3*a2^5*a1 + 24*a6^6*a4^3*a3^3*a2^5*a1 - 192*a6^5*a5*a4^3*a3^3*a2^5*a1 - 168*a6^4*a5^2*a4^3*a3^3*a2^5*a1 + 576*a6^3*a5^3*a4^3*a3^3*a2^5*a1 - 168*a6^2*a5^4*a4^3*a3^3*a2^5*a1 - 192*a6*a5^5*a4^3*a3^3*a2^5*a1 + 24*a5^6*a4^3*a3^3*a2^5*a1 + 240*a6^4*a5*a4^4*a3^3*a2^5*a1 - 168*a6^3*a5^2*a4^4*a3^3*a2^5*a1 - 168*a6^2*a5^3*a4^4*a3^3*a2^5*a1 + 240*a6*a5^4*a4^4*a3^3*a2^5*a1 - 192*a6^3*a5*a4^5*a3^3*a2^5*a1 + 240*a6^2*a5^2*a4^5*a3^3*a2^5*a1 - 192*a6*a5^3*a4^5*a3^3*a2^5*a1 + 24*a6^3*a4^6*a3^3*a2^5*a1 + 24*a5^3*a4^6*a3^3*a2^5*a1 + 18*a6^6*a5^2*a3^4*a2^5*a1 + 36*a6^4*a5^4*a3^4*a2^5*a1 + 18*a6^2*a5^6*a3^4*a2^5*a1 - 72*a6^6*a5*a4*a3^4*a2^5*a1 - 96*a6^5*a5^2*a4*a3^4*a2^5*a1 + 240*a6^4*a5^3*a4*a3^4*a2^5*a1 + 240*a6^3*a5^4*a4*a3^4*a2^5*a1 - 96*a6^2*a5^5*a4*a3^4*a2^5*a1 - 72*a6*a5^6*a4*a3^4*a2^5*a1 + 18*a6^6*a4^2*a3^4*a2^5*a1 - 96*a6^5*a5*a4^2*a3^4*a2^5*a1 - 120*a6^4*a5^2*a4^2*a3^4*a2^5*a1 - 168*a6^3*a5^3*a4^2*a3^4*a2^5*a1 - 120*a6^2*a5^4*a4^2*a3^4*a2^5*a1 - 96*a6*a5^5*a4^2*a3^4*a2^5*a1 + 18*a5^6*a4^2*a3^4*a2^5*a1 + 240*a6^4*a5*a4^3*a3^4*a2^5*a1 - 168*a6^3*a5^2*a4^3*a3^4*a2^5*a1 - 168*a6^2*a5^3*a4^3*a3^4*a2^5*a1 + 240*a6*a5^4*a4^3*a3^4*a2^5*a1 + 36*a6^4*a4^4*a3^4*a2^5*a1 + 240*a6^3*a5*a4^4*a3^4*a2^5*a1 - 120*a6^2*a5^2*a4^4*a3^4*a2^5*a1 + 240*a6*a5^3*a4^4*a3^4*a2^5*a1 + 36*a5^4*a4^4*a3^4*a2^5*a1 - 96*a6^2*a5*a4^5*a3^4*a2^5*a1 - 96*a6*a5^2*a4^5*a3^4*a2^5*a1 + 18*a6^2*a4^6*a3^4*a2^5*a1 - 72*a6*a5*a4^6*a3^4*a2^5*a1 + 18*a5^2*a4^6*a3^4*a2^5*a1 - 72*a6^5*a5^2*a3^5*a2^5*a1 - 72*a6^2*a5^5*a3^5*a2^5*a1 + 288*a6^5*a5*a4*a3^5*a2^5*a1 - 96*a6^4*a5^2*a4*a3^5*a2^5*a1 - 192*a6^3*a5^3*a4*a3^5*a2^5*a1 - 96*a6^2*a5^4*a4*a3^5*a2^5*a1 + 288*a6*a5^5*a4*a3^5*a2^5*a1 - 72*a6^5*a4^2*a3^5*a2^5*a1 - 96*a6^4*a5*a4^2*a3^5*a2^5*a1 + 240*a6^3*a5^2*a4^2*a3^5*a2^5*a1 + 240*a6^2*a5^3*a4^2*a3^5*a2^5*a1 - 96*a6*a5^4*a4^2*a3^5*a2^5*a1 - 72*a5^5*a4^2*a3^5*a2^5*a1 - 192*a6^3*a5*a4^3*a3^5*a2^5*a1 + 240*a6^2*a5^2*a4^3*a3^5*a2^5*a1 - 192*a6*a5^3*a4^3*a3^5*a2^5*a1 - 96*a6^2*a5*a4^4*a3^5*a2^5*a1 - 96*a6*a5^2*a4^4*a3^5*a2^5*a1 - 72*a6^2*a4^5*a3^5*a2^5*a1 + 288*a6*a5*a4^5*a3^5*a2^5*a1 - 72*a5^2*a4^5*a3^5*a2^5*a1 + 18*a6^4*a5^2*a3^6*a2^5*a1 + 24*a6^3*a5^3*a3^6*a2^5*a1 + 18*a6^2*a5^4*a3^6*a2^5*a1 - 72*a6^4*a5*a4*a3^6*a2^5*a1 - 72*a6*a5^4*a4*a3^6*a2^5*a1 + 18*a6^4*a4^2*a3^6*a2^5*a1 + 36*a6^2*a5^2*a4^2*a3^6*a2^5*a1 + 18*a5^4*a4^2*a3^6*a2^5*a1 + 24*a6^3*a4^3*a3^6*a2^5*a1 + 24*a5^3*a4^3*a3^6*a2^5*a1 + 18*a6^2*a4^4*a3^6*a2^5*a1 - 72*a6*a5*a4^4*a3^6*a2^5*a1 + 18*a5^2*a4^4*a3^6*a2^5*a1 - 12*a6^6*a5^3*a4^2*a2^6*a1 + 18*a6^5*a5^4*a4^2*a2^6*a1 + 18*a6^4*a5^5*a4^2*a2^6*a1 - 12*a6^3*a5^6*a4^2*a2^6*a1 - 12*a6^6*a5^2*a4^3*a2^6*a1 + 24*a6^5*a5^3*a4^3*a2^6*a1 - 36*a6^4*a5^4*a4^3*a2^6*a1 + 24*a6^3*a5^5*a4^3*a2^6*a1 - 12*a6^2*a5^6*a4^3*a2^6*a1 + 18*a6^5*a5^2*a4^4*a2^6*a1 - 36*a6^4*a5^3*a4^4*a2^6*a1 - 36*a6^3*a5^4*a4^4*a2^6*a1 + 18*a6^2*a5^5*a4^4*a2^6*a1 + 18*a6^4*a5^2*a4^5*a2^6*a1 + 24*a6^3*a5^3*a4^5*a2^6*a1 + 18*a6^2*a5^4*a4^5*a2^6*a1 - 12*a6^3*a5^2*a4^6*a2^6*a1 - 12*a6^2*a5^3*a4^6*a2^6*a1 + 48*a6^6*a5^3*a4*a3*a2^6*a1 - 72*a6^5*a5^4*a4*a3*a2^6*a1 - 72*a6^4*a5^5*a4*a3*a2^6*a1 + 48*a6^3*a5^6*a4*a3*a2^6*a1 - 24*a6^6*a5^2*a4^2*a3*a2^6*a1 + 120*a6^4*a5^4*a4^2*a3*a2^6*a1 - 24*a6^2*a5^6*a4^2*a3*a2^6*a1 + 48*a6^6*a5*a4^3*a3*a2^6*a1 - 48*a6^4*a5^3*a4^3*a3*a2^6*a1 - 48*a6^3*a5^4*a4^3*a3*a2^6*a1 + 48*a6*a5^6*a4^3*a3*a2^6*a1 - 72*a6^5*a5*a4^4*a3*a2^6*a1 + 120*a6^4*a5^2*a4^4*a3*a2^6*a1 - 48*a6^3*a5^3*a4^4*a3*a2^6*a1 + 120*a6^2*a5^4*a4^4*a3*a2^6*a1 - 72*a6*a5^5*a4^4*a3*a2^6*a1 - 72*a6^4*a5*a4^5*a3*a2^6*a1 - 72*a6*a5^4*a4^5*a3*a2^6*a1 + 48*a6^3*a5*a4^6*a3*a2^6*a1 - 24*a6^2*a5^2*a4^6*a3*a2^6*a1 + 48*a6*a5^3*a4^6*a3*a2^6*a1 - 12*a6^6*a5^3*a3^2*a2^6*a1 + 18*a6^5*a5^4*a3^2*a2^6*a1 + 18*a6^4*a5^5*a3^2*a2^6*a1 - 12*a6^3*a5^6*a3^2*a2^6*a1 - 24*a6^6*a5^2*a4*a3^2*a2^6*a1 + 120*a6^4*a5^4*a4*a3^2*a2^6*a1 - 24*a6^2*a5^6*a4*a3^2*a2^6*a1 - 24*a6^6*a5*a4^2*a3^2*a2^6*a1 + 36*a6^5*a5^2*a4^2*a3^2*a2^6*a1 - 84*a6^4*a5^3*a4^2*a3^2*a2^6*a1 - 84*a6^3*a5^4*a4^2*a3^2*a2^6*a1 + 36*a6^2*a5^5*a4^2*a3^2*a2^6*a1 - 24*a6*a5^6*a4^2*a3^2*a2^6*a1 - 12*a6^6*a4^3*a3^2*a2^6*a1 - 84*a6^4*a5^2*a4^3*a3^2*a2^6*a1 + 144*a6^3*a5^3*a4^3*a3^2*a2^6*a1 - 84*a6^2*a5^4*a4^3*a3^2*a2^6*a1 - 12*a5^6*a4^3*a3^2*a2^6*a1 + 18*a6^5*a4^4*a3^2*a2^6*a1 + 120*a6^4*a5*a4^4*a3^2*a2^6*a1 - 84*a6^3*a5^2*a4^4*a3^2*a2^6*a1 - 84*a6^2*a5^3*a4^4*a3^2*a2^6*a1 + 120*a6*a5^4*a4^4*a3^2*a2^6*a1 + 18*a5^5*a4^4*a3^2*a2^6*a1 + 18*a6^4*a4^5*a3^2*a2^6*a1 + 36*a6^2*a5^2*a4^5*a3^2*a2^6*a1 + 18*a5^4*a4^5*a3^2*a2^6*a1 - 12*a6^3*a4^6*a3^2*a2^6*a1 - 24*a6^2*a5*a4^6*a3^2*a2^6*a1 - 24*a6*a5^2*a4^6*a3^2*a2^6*a1 - 12*a5^3*a4^6*a3^2*a2^6*a1 - 12*a6^6*a5^2*a3^3*a2^6*a1 + 24*a6^5*a5^3*a3^3*a2^6*a1 - 36*a6^4*a5^4*a3^3*a2^6*a1 + 24*a6^3*a5^5*a3^3*a2^6*a1 - 12*a6^2*a5^6*a3^3*a2^6*a1 + 48*a6^6*a5*a4*a3^3*a2^6*a1 - 48*a6^4*a5^3*a4*a3^3*a2^6*a1 - 48*a6^3*a5^4*a4*a3^3*a2^6*a1 + 48*a6*a5^6*a4*a3^3*a2^6*a1 - 12*a6^6*a4^2*a3^3*a2^6*a1 - 84*a6^4*a5^2*a4^2*a3^3*a2^6*a1 + 144*a6^3*a5^3*a4^2*a3^3*a2^6*a1 - 84*a6^2*a5^4*a4^2*a3^3*a2^6*a1 - 12*a5^6*a4^2*a3^3*a2^6*a1 + 24*a6^5*a4^3*a3^3*a2^6*a1 - 48*a6^4*a5*a4^3*a3^3*a2^6*a1 + 144*a6^3*a5^2*a4^3*a3^3*a2^6*a1 + 144*a6^2*a5^3*a4^3*a3^3*a2^6*a1 - 48*a6*a5^4*a4^3*a3^3*a2^6*a1 + 24*a5^5*a4^3*a3^3*a2^6*a1 - 36*a6^4*a4^4*a3^3*a2^6*a1 - 48*a6^3*a5*a4^4*a3^3*a2^6*a1 - 84*a6^2*a5^2*a4^4*a3^3*a2^6*a1 - 48*a6*a5^3*a4^4*a3^3*a2^6*a1 - 36*a5^4*a4^4*a3^3*a2^6*a1 + 24*a6^3*a4^5*a3^3*a2^6*a1 + 24*a5^3*a4^5*a3^3*a2^6*a1 - 12*a6^2*a4^6*a3^3*a2^6*a1 + 48*a6*a5*a4^6*a3^3*a2^6*a1 - 12*a5^2*a4^6*a3^3*a2^6*a1 + 18*a6^5*a5^2*a3^4*a2^6*a1 - 36*a6^4*a5^3*a3^4*a2^6*a1 - 36*a6^3*a5^4*a3^4*a2^6*a1 + 18*a6^2*a5^5*a3^4*a2^6*a1 - 72*a6^5*a5*a4*a3^4*a2^6*a1 + 120*a6^4*a5^2*a4*a3^4*a2^6*a1 - 48*a6^3*a5^3*a4*a3^4*a2^6*a1 + 120*a6^2*a5^4*a4*a3^4*a2^6*a1 - 72*a6*a5^5*a4*a3^4*a2^6*a1 + 18*a6^5*a4^2*a3^4*a2^6*a1 + 120*a6^4*a5*a4^2*a3^4*a2^6*a1 - 84*a6^3*a5^2*a4^2*a3^4*a2^6*a1 - 84*a6^2*a5^3*a4^2*a3^4*a2^6*a1 + 120*a6*a5^4*a4^2*a3^4*a2^6*a1 + 18*a5^5*a4^2*a3^4*a2^6*a1 - 36*a6^4*a4^3*a3^4*a2^6*a1 - 48*a6^3*a5*a4^3*a3^4*a2^6*a1 - 84*a6^2*a5^2*a4^3*a3^4*a2^6*a1 - 48*a6*a5^3*a4^3*a3^4*a2^6*a1 - 36*a5^4*a4^3*a3^4*a2^6*a1 - 36*a6^3*a4^4*a3^4*a2^6*a1 + 120*a6^2*a5*a4^4*a3^4*a2^6*a1 + 120*a6*a5^2*a4^4*a3^4*a2^6*a1 - 36*a5^3*a4^4*a3^4*a2^6*a1 + 18*a6^2*a4^5*a3^4*a2^6*a1 - 72*a6*a5*a4^5*a3^4*a2^6*a1 + 18*a5^2*a4^5*a3^4*a2^6*a1 + 18*a6^4*a5^2*a3^5*a2^6*a1 + 24*a6^3*a5^3*a3^5*a2^6*a1 + 18*a6^2*a5^4*a3^5*a2^6*a1 - 72*a6^4*a5*a4*a3^5*a2^6*a1 - 72*a6*a5^4*a4*a3^5*a2^6*a1 + 18*a6^4*a4^2*a3^5*a2^6*a1 + 36*a6^2*a5^2*a4^2*a3^5*a2^6*a1 + 18*a5^4*a4^2*a3^5*a2^6*a1 + 24*a6^3*a4^3*a3^5*a2^6*a1 + 24*a5^3*a4^3*a3^5*a2^6*a1 + 18*a6^2*a4^4*a3^5*a2^6*a1 - 72*a6*a5*a4^4*a3^5*a2^6*a1 + 18*a5^2*a4^4*a3^5*a2^6*a1 - 12*a6^3*a5^2*a3^6*a2^6*a1 - 12*a6^2*a5^3*a3^6*a2^6*a1 + 48*a6^3*a5*a4*a3^6*a2^6*a1 - 24*a6^2*a5^2*a4*a3^6*a2^6*a1 + 48*a6*a5^3*a4*a3^6*a2^6*a1 - 12*a6^3*a4^2*a3^6*a2^6*a1 - 24*a6^2*a5*a4^2*a3^6*a2^6*a1 - 24*a6*a5^2*a4^2*a3^6*a2^6*a1 - 12*a5^3*a4^2*a3^6*a2^6*a1 - 12*a6^2*a4^3*a3^6*a2^6*a1 + 48*a6*a5*a4^3*a3^6*a2^6*a1 - 12*a5^2*a4^3*a3^6*a2^6*a1 - 12*a6^6*a5^6*a4^3*a3*a1^2 + 18*a6^6*a5^5*a4^4*a3*a1^2 + 18*a6^5*a5^6*a4^4*a3*a1^2 + 18*a6^6*a5^4*a4^5*a3*a1^2 - 72*a6^5*a5^5*a4^5*a3*a1^2 + 18*a6^4*a5^6*a4^5*a3*a1^2 - 12*a6^6*a5^3*a4^6*a3*a1^2 + 18*a6^5*a5^4*a4^6*a3*a1^2 + 18*a6^4*a5^5*a4^6*a3*a1^2 - 12*a6^3*a5^6*a4^6*a3*a1^2 + 48*a6^6*a5^6*a4^2*a3^2*a1^2 - 36*a6^6*a5^5*a4^3*a3^2*a1^2 - 36*a6^5*a5^6*a4^3*a3^2*a1^2 - 96*a6^6*a5^4*a4^4*a3^2*a1^2 + 120*a6^5*a5^5*a4^4*a3^2*a1^2 - 96*a6^4*a5^6*a4^4*a3^2*a1^2 - 36*a6^6*a5^3*a4^5*a3^2*a1^2 + 120*a6^5*a5^4*a4^5*a3^2*a1^2 + 120*a6^4*a5^5*a4^5*a3^2*a1^2 - 36*a6^3*a5^6*a4^5*a3^2*a1^2 + 48*a6^6*a5^2*a4^6*a3^2*a1^2 - 36*a6^5*a5^3*a4^6*a3^2*a1^2 - 96*a6^4*a5^4*a4^6*a3^2*a1^2 - 36*a6^3*a5^5*a4^6*a3^2*a1^2 + 48*a6^2*a5^6*a4^6*a3^2*a1^2 - 12*a6^6*a5^6*a4*a3^3*a1^2 - 36*a6^6*a5^5*a4^2*a3^3*a1^2 - 36*a6^5*a5^6*a4^2*a3^3*a1^2 + 108*a6^6*a5^4*a4^3*a3^3*a1^2 - 48*a6^5*a5^5*a4^3*a3^3*a1^2 + 108*a6^4*a5^6*a4^3*a3^3*a1^2 + 108*a6^6*a5^3*a4^4*a3^3*a1^2 - 84*a6^5*a5^4*a4^4*a3^3*a1^2 - 84*a6^4*a5^5*a4^4*a3^3*a1^2 + 108*a6^3*a5^6*a4^4*a3^3*a1^2 - 36*a6^6*a5^2*a4^5*a3^3*a1^2 - 48*a6^5*a5^3*a4^5*a3^3*a1^2 - 84*a6^4*a5^4*a4^5*a3^3*a1^2 - 48*a6^3*a5^5*a4^5*a3^3*a1^2 - 36*a6^2*a5^6*a4^5*a3^3*a1^2 - 12*a6^6*a5*a4^6*a3^3*a1^2 - 36*a6^5*a5^2*a4^6*a3^3*a1^2 + 108*a6^4*a5^3*a4^6*a3^3*a1^2 + 108*a6^3*a5^4*a4^6*a3^3*a1^2 - 36*a6^2*a5^5*a4^6*a3^3*a1^2 - 12*a6*a5^6*a4^6*a3^3*a1^2 + 18*a6^6*a5^5*a4*a3^4*a1^2 + 18*a6^5*a5^6*a4*a3^4*a1^2 - 96*a6^6*a5^4*a4^2*a3^4*a1^2 + 120*a6^5*a5^5*a4^2*a3^4*a1^2 - 96*a6^4*a5^6*a4^2*a3^4*a1^2 + 108*a6^6*a5^3*a4^3*a3^4*a1^2 - 84*a6^5*a5^4*a4^3*a3^4*a1^2 - 84*a6^4*a5^5*a4^3*a3^4*a1^2 + 108*a6^3*a5^6*a4^3*a3^4*a1^2 - 96*a6^6*a5^2*a4^4*a3^4*a1^2 - 84*a6^5*a5^3*a4^4*a3^4*a1^2 + 288*a6^4*a5^4*a4^4*a3^4*a1^2 - 84*a6^3*a5^5*a4^4*a3^4*a1^2 - 96*a6^2*a5^6*a4^4*a3^4*a1^2 + 18*a6^6*a5*a4^5*a3^4*a1^2 + 120*a6^5*a5^2*a4^5*a3^4*a1^2 - 84*a6^4*a5^3*a4^5*a3^4*a1^2 - 84*a6^3*a5^4*a4^5*a3^4*a1^2 + 120*a6^2*a5^5*a4^5*a3^4*a1^2 + 18*a6*a5^6*a4^5*a3^4*a1^2 + 18*a6^5*a5*a4^6*a3^4*a1^2 - 96*a6^4*a5^2*a4^6*a3^4*a1^2 + 108*a6^3*a5^3*a4^6*a3^4*a1^2 - 96*a6^2*a5^4*a4^6*a3^4*a1^2 + 18*a6*a5^5*a4^6*a3^4*a1^2 + 18*a6^6*a5^4*a4*a3^5*a1^2 - 72*a6^5*a5^5*a4*a3^5*a1^2 + 18*a6^4*a5^6*a4*a3^5*a1^2 - 36*a6^6*a5^3*a4^2*a3^5*a1^2 + 120*a6^5*a5^4*a4^2*a3^5*a1^2 + 120*a6^4*a5^5*a4^2*a3^5*a1^2 - 36*a6^3*a5^6*a4^2*a3^5*a1^2 - 36*a6^6*a5^2*a4^3*a3^5*a1^2 - 48*a6^5*a5^3*a4^3*a3^5*a1^2 - 84*a6^4*a5^4*a4^3*a3^5*a1^2 - 48*a6^3*a5^5*a4^3*a3^5*a1^2 - 36*a6^2*a5^6*a4^3*a3^5*a1^2 + 18*a6^6*a5*a4^4*a3^5*a1^2 + 120*a6^5*a5^2*a4^4*a3^5*a1^2 - 84*a6^4*a5^3*a4^4*a3^5*a1^2 - 84*a6^3*a5^4*a4^4*a3^5*a1^2 + 120*a6^2*a5^5*a4^4*a3^5*a1^2 + 18*a6*a5^6*a4^4*a3^5*a1^2 - 72*a6^5*a5*a4^5*a3^5*a1^2 + 120*a6^4*a5^2*a4^5*a3^5*a1^2 - 48*a6^3*a5^3*a4^5*a3^5*a1^2 + 120*a6^2*a5^4*a4^5*a3^5*a1^2 - 72*a6*a5^5*a4^5*a3^5*a1^2 + 18*a6^4*a5*a4^6*a3^5*a1^2 - 36*a6^3*a5^2*a4^6*a3^5*a1^2 - 36*a6^2*a5^3*a4^6*a3^5*a1^2 + 18*a6*a5^4*a4^6*a3^5*a1^2 - 12*a6^6*a5^3*a4*a3^6*a1^2 + 18*a6^5*a5^4*a4*a3^6*a1^2 + 18*a6^4*a5^5*a4*a3^6*a1^2 - 12*a6^3*a5^6*a4*a3^6*a1^2 + 48*a6^6*a5^2*a4^2*a3^6*a1^2 - 36*a6^5*a5^3*a4^2*a3^6*a1^2 - 96*a6^4*a5^4*a4^2*a3^6*a1^2 - 36*a6^3*a5^5*a4^2*a3^6*a1^2 + 48*a6^2*a5^6*a4^2*a3^6*a1^2 - 12*a6^6*a5*a4^3*a3^6*a1^2 - 36*a6^5*a5^2*a4^3*a3^6*a1^2 + 108*a6^4*a5^3*a4^3*a3^6*a1^2 + 108*a6^3*a5^4*a4^3*a3^6*a1^2 - 36*a6^2*a5^5*a4^3*a3^6*a1^2 - 12*a6*a5^6*a4^3*a3^6*a1^2 + 18*a6^5*a5*a4^4*a3^6*a1^2 - 96*a6^4*a5^2*a4^4*a3^6*a1^2 + 108*a6^3*a5^3*a4^4*a3^6*a1^2 - 96*a6^2*a5^4*a4^4*a3^6*a1^2 + 18*a6*a5^5*a4^4*a3^6*a1^2 + 18*a6^4*a5*a4^5*a3^6*a1^2 - 36*a6^3*a5^2*a4^5*a3^6*a1^2 - 36*a6^2*a5^3*a4^5*a3^6*a1^2 + 18*a6*a5^4*a4^5*a3^6*a1^2 - 12*a6^3*a5*a4^6*a3^6*a1^2 + 48*a6^2*a5^2*a4^6*a3^6*a1^2 - 12*a6*a5^3*a4^6*a3^6*a1^2 - 12*a6^6*a5^6*a4^3*a2*a1^2 + 18*a6^6*a5^5*a4^4*a2*a1^2 + 18*a6^5*a5^6*a4^4*a2*a1^2 + 18*a6^6*a5^4*a4^5*a2*a1^2 - 72*a6^5*a5^5*a4^5*a2*a1^2 + 18*a6^4*a5^6*a4^5*a2*a1^2 - 12*a6^6*a5^3*a4^6*a2*a1^2 + 18*a6^5*a5^4*a4^6*a2*a1^2 + 18*a6^4*a5^5*a4^6*a2*a1^2 - 12*a6^3*a5^6*a4^6*a2*a1^2 - 24*a6^6*a5^6*a4^2*a3*a2*a1^2 + 120*a6^6*a5^4*a4^4*a3*a2*a1^2 - 96*a6^5*a5^5*a4^4*a3*a2*a1^2 + 120*a6^4*a5^6*a4^4*a3*a2*a1^2 - 96*a6^5*a5^4*a4^5*a3*a2*a1^2 - 96*a6^4*a5^5*a4^5*a3*a2*a1^2 - 24*a6^6*a5^2*a4^6*a3*a2*a1^2 + 120*a6^4*a5^4*a4^6*a3*a2*a1^2 - 24*a6^2*a5^6*a4^6*a3*a2*a1^2 - 24*a6^6*a5^6*a4*a3^2*a2*a1^2 + 36*a6^6*a5^5*a4^2*a3^2*a2*a1^2 + 36*a6^5*a5^6*a4^2*a3^2*a2*a1^2 - 84*a6^6*a5^4*a4^3*a3^2*a2*a1^2 + 240*a6^5*a5^5*a4^3*a3^2*a2*a1^2 - 84*a6^4*a5^6*a4^3*a3^2*a2*a1^2 - 84*a6^6*a5^3*a4^4*a3^2*a2*a1^2 - 120*a6^5*a5^4*a4^4*a3^2*a2*a1^2 - 120*a6^4*a5^5*a4^4*a3^2*a2*a1^2 - 84*a6^3*a5^6*a4^4*a3^2*a2*a1^2 + 36*a6^6*a5^2*a4^5*a3^2*a2*a1^2 + 240*a6^5*a5^3*a4^5*a3^2*a2*a1^2 - 120*a6^4*a5^4*a4^5*a3^2*a2*a1^2 + 240*a6^3*a5^5*a4^5*a3^2*a2*a1^2 + 36*a6^2*a5^6*a4^5*a3^2*a2*a1^2 - 24*a6^6*a5*a4^6*a3^2*a2*a1^2 + 36*a6^5*a5^2*a4^6*a3^2*a2*a1^2 - 84*a6^4*a5^3*a4^6*a3^2*a2*a1^2 - 84*a6^3*a5^4*a4^6*a3^2*a2*a1^2 + 36*a6^2*a5^5*a4^6*a3^2*a2*a1^2 - 24*a6*a5^6*a4^6*a3^2*a2*a1^2 - 12*a6^6*a5^6*a3^3*a2*a1^2 - 84*a6^6*a5^4*a4^2*a3^3*a2*a1^2 + 240*a6^5*a5^5*a4^2*a3^3*a2*a1^2 - 84*a6^4*a5^6*a4^2*a3^3*a2*a1^2 + 144*a6^6*a5^3*a4^3*a3^3*a2*a1^2 - 168*a6^5*a5^4*a4^3*a3^3*a2*a1^2 - 168*a6^4*a5^5*a4^3*a3^3*a2*a1^2 + 144*a6^3*a5^6*a4^3*a3^3*a2*a1^2 - 84*a6^6*a5^2*a4^4*a3^3*a2*a1^2 - 168*a6^5*a5^3*a4^4*a3^3*a2*a1^2 + 396*a6^4*a5^4*a4^4*a3^3*a2*a1^2 - 168*a6^3*a5^5*a4^4*a3^3*a2*a1^2 - 84*a6^2*a5^6*a4^4*a3^3*a2*a1^2 + 240*a6^5*a5^2*a4^5*a3^3*a2*a1^2 - 168*a6^4*a5^3*a4^5*a3^3*a2*a1^2 - 168*a6^3*a5^4*a4^5*a3^3*a2*a1^2 + 240*a6^2*a5^5*a4^5*a3^3*a2*a1^2 - 12*a6^6*a4^6*a3^3*a2*a1^2 - 84*a6^4*a5^2*a4^6*a3^3*a2*a1^2 + 144*a6^3*a5^3*a4^6*a3^3*a2*a1^2 - 84*a6^2*a5^4*a4^6*a3^3*a2*a1^2 - 12*a5^6*a4^6*a3^3*a2*a1^2 + 18*a6^6*a5^5*a3^4*a2*a1^2 + 18*a6^5*a5^6*a3^4*a2*a1^2 + 120*a6^6*a5^4*a4*a3^4*a2*a1^2 - 96*a6^5*a5^5*a4*a3^4*a2*a1^2 + 120*a6^4*a5^6*a4*a3^4*a2*a1^2 - 84*a6^6*a5^3*a4^2*a3^4*a2*a1^2 - 120*a6^5*a5^4*a4^2*a3^4*a2*a1^2 - 120*a6^4*a5^5*a4^2*a3^4*a2*a1^2 - 84*a6^3*a5^6*a4^2*a3^4*a2*a1^2 - 84*a6^6*a5^2*a4^3*a3^4*a2*a1^2 - 168*a6^5*a5^3*a4^3*a3^4*a2*a1^2 + 396*a6^4*a5^4*a4^3*a3^4*a2*a1^2 - 168*a6^3*a5^5*a4^3*a3^4*a2*a1^2 - 84*a6^2*a5^6*a4^3*a3^4*a2*a1^2 + 120*a6^6*a5*a4^4*a3^4*a2*a1^2 - 120*a6^5*a5^2*a4^4*a3^4*a2*a1^2 + 396*a6^4*a5^3*a4^4*a3^4*a2*a1^2 + 396*a6^3*a5^4*a4^4*a3^4*a2*a1^2 - 120*a6^2*a5^5*a4^4*a3^4*a2*a1^2 + 120*a6*a5^6*a4^4*a3^4*a2*a1^2 + 18*a6^6*a4^5*a3^4*a2*a1^2 - 96*a6^5*a5*a4^5*a3^4*a2*a1^2 - 120*a6^4*a5^2*a4^5*a3^4*a2*a1^2 - 168*a6^3*a5^3*a4^5*a3^4*a2*a1^2 - 120*a6^2*a5^4*a4^5*a3^4*a2*a1^2 - 96*a6*a5^5*a4^5*a3^4*a2*a1^2 + 18*a5^6*a4^5*a3^4*a2*a1^2 + 18*a6^5*a4^6*a3^4*a2*a1^2 + 120*a6^4*a5*a4^6*a3^4*a2*a1^2 - 84*a6^3*a5^2*a4^6*a3^4*a2*a1^2 - 84*a6^2*a5^3*a4^6*a3^4*a2*a1^2 + 120*a6*a5^4*a4^6*a3^4*a2*a1^2 + 18*a5^5*a4^6*a3^4*a2*a1^2 + 18*a6^6*a5^4*a3^5*a2*a1^2 - 72*a6^5*a5^5*a3^5*a2*a1^2 + 18*a6^4*a5^6*a3^5*a2*a1^2 - 96*a6^5*a5^4*a4*a3^5*a2*a1^2 - 96*a6^4*a5^5*a4*a3^5*a2*a1^2 + 36*a6^6*a5^2*a4^2*a3^5*a2*a1^2 + 240*a6^5*a5^3*a4^2*a3^5*a2*a1^2 - 120*a6^4*a5^4*a4^2*a3^5*a2*a1^2 + 240*a6^3*a5^5*a4^2*a3^5*a2*a1^2 + 36*a6^2*a5^6*a4^2*a3^5*a2*a1^2 + 240*a6^5*a5^2*a4^3*a3^5*a2*a1^2 - 168*a6^4*a5^3*a4^3*a3^5*a2*a1^2 - 168*a6^3*a5^4*a4^3*a3^5*a2*a1^2 + 240*a6^2*a5^5*a4^3*a3^5*a2*a1^2 + 18*a6^6*a4^4*a3^5*a2*a1^2 - 96*a6^5*a5*a4^4*a3^5*a2*a1^2 - 120*a6^4*a5^2*a4^4*a3^5*a2*a1^2 - 168*a6^3*a5^3*a4^4*a3^5*a2*a1^2 - 120*a6^2*a5^4*a4^4*a3^5*a2*a1^2 - 96*a6*a5^5*a4^4*a3^5*a2*a1^2 + 18*a5^6*a4^4*a3^5*a2*a1^2 - 72*a6^5*a4^5*a3^5*a2*a1^2 - 96*a6^4*a5*a4^5*a3^5*a2*a1^2 + 240*a6^3*a5^2*a4^5*a3^5*a2*a1^2 + 240*a6^2*a5^3*a4^5*a3^5*a2*a1^2 - 96*a6*a5^4*a4^5*a3^5*a2*a1^2 - 72*a5^5*a4^5*a3^5*a2*a1^2 + 18*a6^4*a4^6*a3^5*a2*a1^2 + 36*a6^2*a5^2*a4^6*a3^5*a2*a1^2 + 18*a5^4*a4^6*a3^5*a2*a1^2 - 12*a6^6*a5^3*a3^6*a2*a1^2 + 18*a6^5*a5^4*a3^6*a2*a1^2 + 18*a6^4*a5^5*a3^6*a2*a1^2 - 12*a6^3*a5^6*a3^6*a2*a1^2 - 24*a6^6*a5^2*a4*a3^6*a2*a1^2 + 120*a6^4*a5^4*a4*a3^6*a2*a1^2 - 24*a6^2*a5^6*a4*a3^6*a2*a1^2 - 24*a6^6*a5*a4^2*a3^6*a2*a1^2 + 36*a6^5*a5^2*a4^2*a3^6*a2*a1^2 - 84*a6^4*a5^3*a4^2*a3^6*a2*a1^2 - 84*a6^3*a5^4*a4^2*a3^6*a2*a1^2 + 36*a6^2*a5^5*a4^2*a3^6*a2*a1^2 - 24*a6*a5^6*a4^2*a3^6*a2*a1^2 - 12*a6^6*a4^3*a3^6*a2*a1^2 - 84*a6^4*a5^2*a4^3*a3^6*a2*a1^2 + 144*a6^3*a5^3*a4^3*a3^6*a2*a1^2 - 84*a6^2*a5^4*a4^3*a3^6*a2*a1^2 - 12*a5^6*a4^3*a3^6*a2*a1^2 + 18*a6^5*a4^4*a3^6*a2*a1^2 + 120*a6^4*a5*a4^4*a3^6*a2*a1^2 - 84*a6^3*a5^2*a4^4*a3^6*a2*a1^2 - 84*a6^2*a5^3*a4^4*a3^6*a2*a1^2 + 120*a6*a5^4*a4^4*a3^6*a2*a1^2 + 18*a5^5*a4^4*a3^6*a2*a1^2 + 18*a6^4*a4^5*a3^6*a2*a1^2 + 36*a6^2*a5^2*a4^5*a3^6*a2*a1^2 + 18*a5^4*a4^5*a3^6*a2*a1^2 - 12*a6^3*a4^6*a3^6*a2*a1^2 - 24*a6^2*a5*a4^6*a3^6*a2*a1^2 - 24*a6*a5^2*a4^6*a3^6*a2*a1^2 - 12*a5^3*a4^6*a3^6*a2*a1^2 + 48*a6^6*a5^6*a4^2*a2^2*a1^2 - 36*a6^6*a5^5*a4^3*a2^2*a1^2 - 36*a6^5*a5^6*a4^3*a2^2*a1^2 - 96*a6^6*a5^4*a4^4*a2^2*a1^2 + 120*a6^5*a5^5*a4^4*a2^2*a1^2 - 96*a6^4*a5^6*a4^4*a2^2*a1^2 - 36*a6^6*a5^3*a4^5*a2^2*a1^2 + 120*a6^5*a5^4*a4^5*a2^2*a1^2 + 120*a6^4*a5^5*a4^5*a2^2*a1^2 - 36*a6^3*a5^6*a4^5*a2^2*a1^2 + 48*a6^6*a5^2*a4^6*a2^2*a1^2 - 36*a6^5*a5^3*a4^6*a2^2*a1^2 - 96*a6^4*a5^4*a4^6*a2^2*a1^2 - 36*a6^3*a5^5*a4^6*a2^2*a1^2 + 48*a6^2*a5^6*a4^6*a2^2*a1^2 - 24*a6^6*a5^6*a4*a3*a2^2*a1^2 + 36*a6^6*a5^5*a4^2*a3*a2^2*a1^2 + 36*a6^5*a5^6*a4^2*a3*a2^2*a1^2 - 84*a6^6*a5^4*a4^3*a3*a2^2*a1^2 + 240*a6^5*a5^5*a4^3*a3*a2^2*a1^2 - 84*a6^4*a5^6*a4^3*a3*a2^2*a1^2 - 84*a6^6*a5^3*a4^4*a3*a2^2*a1^2 - 120*a6^5*a5^4*a4^4*a3*a2^2*a1^2 - 120*a6^4*a5^5*a4^4*a3*a2^2*a1^2 - 84*a6^3*a5^6*a4^4*a3*a2^2*a1^2 + 36*a6^6*a5^2*a4^5*a3*a2^2*a1^2 + 240*a6^5*a5^3*a4^5*a3*a2^2*a1^2 - 120*a6^4*a5^4*a4^5*a3*a2^2*a1^2 + 240*a6^3*a5^5*a4^5*a3*a2^2*a1^2 + 36*a6^2*a5^6*a4^5*a3*a2^2*a1^2 - 24*a6^6*a5*a4^6*a3*a2^2*a1^2 + 36*a6^5*a5^2*a4^6*a3*a2^2*a1^2 - 84*a6^4*a5^3*a4^6*a3*a2^2*a1^2 - 84*a6^3*a5^4*a4^6*a3*a2^2*a1^2 + 36*a6^2*a5^5*a4^6*a3*a2^2*a1^2 - 24*a6*a5^6*a4^6*a3*a2^2*a1^2 + 48*a6^6*a5^6*a3^2*a2^2*a1^2 + 36*a6^6*a5^5*a4*a3^2*a2^2*a1^2 + 36*a6^5*a5^6*a4*a3^2*a2^2*a1^2 + 288*a6^6*a5^4*a4^2*a3^2*a2^2*a1^2 - 1296*a6^5*a5^5*a4^2*a3^2*a2^2*a1^2 + 288*a6^4*a5^6*a4^2*a3^2*a2^2*a1^2 - 96*a6^6*a5^3*a4^3*a3^2*a2^2*a1^2 + 396*a6^5*a5^4*a4^3*a3^2*a2^2*a1^2 + 396*a6^4*a5^5*a4^3*a3^2*a2^2*a1^2 - 96*a6^3*a5^6*a4^3*a3^2*a2^2*a1^2 + 288*a6^6*a5^2*a4^4*a3^2*a2^2*a1^2 + 396*a6^5*a5^3*a4^4*a3^2*a2^2*a1^2 - 288*a6^4*a5^4*a4^4*a3^2*a2^2*a1^2 + 396*a6^3*a5^5*a4^4*a3^2*a2^2*a1^2 + 288*a6^2*a5^6*a4^4*a3^2*a2^2*a1^2 + 36*a6^6*a5*a4^5*a3^2*a2^2*a1^2 - 1296*a6^5*a5^2*a4^5*a3^2*a2^2*a1^2 + 396*a6^4*a5^3*a4^5*a3^2*a2^2*a1^2 + 396*a6^3*a5^4*a4^5*a3^2*a2^2*a1^2 - 1296*a6^2*a5^5*a4^5*a3^2*a2^2*a1^2 + 36*a6*a5^6*a4^5*a3^2*a2^2*a1^2 + 48*a6^6*a4^6*a3^2*a2^2*a1^2 + 36*a6^5*a5*a4^6*a3^2*a2^2*a1^2 + 288*a6^4*a5^2*a4^6*a3^2*a2^2*a1^2 - 96*a6^3*a5^3*a4^6*a3^2*a2^2*a1^2 + 288*a6^2*a5^4*a4^6*a3^2*a2^2*a1^2 + 36*a6*a5^5*a4^6*a3^2*a2^2*a1^2 + 48*a5^6*a4^6*a3^2*a2^2*a1^2 - 36*a6^6*a5^5*a3^3*a2^2*a1^2 - 36*a6^5*a5^6*a3^3*a2^2*a1^2 - 84*a6^6*a5^4*a4*a3^3*a2^2*a1^2 + 240*a6^5*a5^5*a4*a3^3*a2^2*a1^2 - 84*a6^4*a5^6*a4*a3^3*a2^2*a1^2 - 96*a6^6*a5^3*a4^2*a3^3*a2^2*a1^2 + 396*a6^5*a5^4*a4^2*a3^3*a2^2*a1^2 + 396*a6^4*a5^5*a4^2*a3^3*a2^2*a1^2 - 96*a6^3*a5^6*a4^2*a3^3*a2^2*a1^2 - 96*a6^6*a5^2*a4^3*a3^3*a2^2*a1^2 - 288*a6^5*a5^3*a4^3*a3^3*a2^2*a1^2 - 312*a6^4*a5^4*a4^3*a3^3*a2^2*a1^2 - 288*a6^3*a5^5*a4^3*a3^3*a2^2*a1^2 - 96*a6^2*a5^6*a4^3*a3^3*a2^2*a1^2 - 84*a6^6*a5*a4^4*a3^3*a2^2*a1^2 + 396*a6^5*a5^2*a4^4*a3^3*a2^2*a1^2 - 312*a6^4*a5^3*a4^4*a3^3*a2^2*a1^2 - 312*a6^3*a5^4*a4^4*a3^3*a2^2*a1^2 + 396*a6^2*a5^5*a4^4*a3^3*a2^2*a1^2 - 84*a6*a5^6*a4^4*a3^3*a2^2*a1^2 - 36*a6^6*a4^5*a3^3*a2^2*a1^2 + 240*a6^5*a5*a4^5*a3^3*a2^2*a1^2 + 396*a6^4*a5^2*a4^5*a3^3*a2^2*a1^2 - 288*a6^3*a5^3*a4^5*a3^3*a2^2*a1^2 + 396*a6^2*a5^4*a4^5*a3^3*a2^2*a1^2 + 240*a6*a5^5*a4^5*a3^3*a2^2*a1^2 - 36*a5^6*a4^5*a3^3*a2^2*a1^2 - 36*a6^5*a4^6*a3^3*a2^2*a1^2 - 84*a6^4*a5*a4^6*a3^3*a2^2*a1^2 - 96*a6^3*a5^2*a4^6*a3^3*a2^2*a1^2 - 96*a6^2*a5^3*a4^6*a3^3*a2^2*a1^2 - 84*a6*a5^4*a4^6*a3^3*a2^2*a1^2 - 36*a5^5*a4^6*a3^3*a2^2*a1^2 - 96*a6^6*a5^4*a3^4*a2^2*a1^2 + 120*a6^5*a5^5*a3^4*a2^2*a1^2 - 96*a6^4*a5^6*a3^4*a2^2*a1^2 - 84*a6^6*a5^3*a4*a3^4*a2^2*a1^2 - 120*a6^5*a5^4*a4*a3^4*a2^2*a1^2 - 120*a6^4*a5^5*a4*a3^4*a2^2*a1^2 - 84*a6^3*a5^6*a4*a3^4*a2^2*a1^2 + 288*a6^6*a5^2*a4^2*a3^4*a2^2*a1^2 + 396*a6^5*a5^3*a4^2*a3^4*a2^2*a1^2 - 288*a6^4*a5^4*a4^2*a3^4*a2^2*a1^2 + 396*a6^3*a5^5*a4^2*a3^4*a2^2*a1^2 + 288*a6^2*a5^6*a4^2*a3^4*a2^2*a1^2 - 84*a6^6*a5*a4^3*a3^4*a2^2*a1^2 + 396*a6^5*a5^2*a4^3*a3^4*a2^2*a1^2 - 312*a6^4*a5^3*a4^3*a3^4*a2^2*a1^2 - 312*a6^3*a5^4*a4^3*a3^4*a2^2*a1^2 + 396*a6^2*a5^5*a4^3*a3^4*a2^2*a1^2 - 84*a6*a5^6*a4^3*a3^4*a2^2*a1^2 - 96*a6^6*a4^4*a3^4*a2^2*a1^2 - 120*a6^5*a5*a4^4*a3^4*a2^2*a1^2 - 288*a6^4*a5^2*a4^4*a3^4*a2^2*a1^2 - 312*a6^3*a5^3*a4^4*a3^4*a2^2*a1^2 - 288*a6^2*a5^4*a4^4*a3^4*a2^2*a1^2 - 120*a6*a5^5*a4^4*a3^4*a2^2*a1^2 - 96*a5^6*a4^4*a3^4*a2^2*a1^2 + 120*a6^5*a4^5*a3^4*a2^2*a1^2 - 120*a6^4*a5*a4^5*a3^4*a2^2*a1^2 + 396*a6^3*a5^2*a4^5*a3^4*a2^2*a1^2 + 396*a6^2*a5^3*a4^5*a3^4*a2^2*a1^2 - 120*a6*a5^4*a4^5*a3^4*a2^2*a1^2 + 120*a5^5*a4^5*a3^4*a2^2*a1^2 - 96*a6^4*a4^6*a3^4*a2^2*a1^2 - 84*a6^3*a5*a4^6*a3^4*a2^2*a1^2 + 288*a6^2*a5^2*a4^6*a3^4*a2^2*a1^2 - 84*a6*a5^3*a4^6*a3^4*a2^2*a1^2 - 96*a5^4*a4^6*a3^4*a2^2*a1^2 - 36*a6^6*a5^3*a3^5*a2^2*a1^2 + 120*a6^5*a5^4*a3^5*a2^2*a1^2 + 120*a6^4*a5^5*a3^5*a2^2*a1^2 - 36*a6^3*a5^6*a3^5*a2^2*a1^2 + 36*a6^6*a5^2*a4*a3^5*a2^2*a1^2 + 240*a6^5*a5^3*a4*a3^5*a2^2*a1^2 - 120*a6^4*a5^4*a4*a3^5*a2^2*a1^2 + 240*a6^3*a5^5*a4*a3^5*a2^2*a1^2 + 36*a6^2*a5^6*a4*a3^5*a2^2*a1^2 + 36*a6^6*a5*a4^2*a3^5*a2^2*a1^2 - 1296*a6^5*a5^2*a4^2*a3^5*a2^2*a1^2 + 396*a6^4*a5^3*a4^2*a3^5*a2^2*a1^2 + 396*a6^3*a5^4*a4^2*a3^5*a2^2*a1^2 - 1296*a6^2*a5^5*a4^2*a3^5*a2^2*a1^2 + 36*a6*a5^6*a4^2*a3^5*a2^2*a1^2 - 36*a6^6*a4^3*a3^5*a2^2*a1^2 + 240*a6^5*a5*a4^3*a3^5*a2^2*a1^2 + 396*a6^4*a5^2*a4^3*a3^5*a2^2*a1^2 - 288*a6^3*a5^3*a4^3*a3^5*a2^2*a1^2 + 396*a6^2*a5^4*a4^3*a3^5*a2^2*a1^2 + 240*a6*a5^5*a4^3*a3^5*a2^2*a1^2 - 36*a5^6*a4^3*a3^5*a2^2*a1^2 + 120*a6^5*a4^4*a3^5*a2^2*a1^2 - 120*a6^4*a5*a4^4*a3^5*a2^2*a1^2 + 396*a6^3*a5^2*a4^4*a3^5*a2^2*a1^2 + 396*a6^2*a5^3*a4^4*a3^5*a2^2*a1^2 - 120*a6*a5^4*a4^4*a3^5*a2^2*a1^2 + 120*a5^5*a4^4*a3^5*a2^2*a1^2 + 120*a6^4*a4^5*a3^5*a2^2*a1^2 + 240*a6^3*a5*a4^5*a3^5*a2^2*a1^2 - 1296*a6^2*a5^2*a4^5*a3^5*a2^2*a1^2 + 240*a6*a5^3*a4^5*a3^5*a2^2*a1^2 + 120*a5^4*a4^5*a3^5*a2^2*a1^2 - 36*a6^3*a4^6*a3^5*a2^2*a1^2 + 36*a6^2*a5*a4^6*a3^5*a2^2*a1^2 + 36*a6*a5^2*a4^6*a3^5*a2^2*a1^2 - 36*a5^3*a4^6*a3^5*a2^2*a1^2 + 48*a6^6*a5^2*a3^6*a2^2*a1^2 - 36*a6^5*a5^3*a3^6*a2^2*a1^2 - 96*a6^4*a5^4*a3^6*a2^2*a1^2 - 36*a6^3*a5^5*a3^6*a2^2*a1^2 + 48*a6^2*a5^6*a3^6*a2^2*a1^2 - 24*a6^6*a5*a4*a3^6*a2^2*a1^2 + 36*a6^5*a5^2*a4*a3^6*a2^2*a1^2 - 84*a6^4*a5^3*a4*a3^6*a2^2*a1^2 - 84*a6^3*a5^4*a4*a3^6*a2^2*a1^2 + 36*a6^2*a5^5*a4*a3^6*a2^2*a1^2 - 24*a6*a5^6*a4*a3^6*a2^2*a1^2 + 48*a6^6*a4^2*a3^6*a2^2*a1^2 + 36*a6^5*a5*a4^2*a3^6*a2^2*a1^2 + 288*a6^4*a5^2*a4^2*a3^6*a2^2*a1^2 - 96*a6^3*a5^3*a4^2*a3^6*a2^2*a1^2 + 288*a6^2*a5^4*a4^2*a3^6*a2^2*a1^2 + 36*a6*a5^5*a4^2*a3^6*a2^2*a1^2 + 48*a5^6*a4^2*a3^6*a2^2*a1^2 - 36*a6^5*a4^3*a3^6*a2^2*a1^2 - 84*a6^4*a5*a4^3*a3^6*a2^2*a1^2 - 96*a6^3*a5^2*a4^3*a3^6*a2^2*a1^2 - 96*a6^2*a5^3*a4^3*a3^6*a2^2*a1^2 - 84*a6*a5^4*a4^3*a3^6*a2^2*a1^2 - 36*a5^5*a4^3*a3^6*a2^2*a1^2 - 96*a6^4*a4^4*a3^6*a2^2*a1^2 - 84*a6^3*a5*a4^4*a3^6*a2^2*a1^2 + 288*a6^2*a5^2*a4^4*a3^6*a2^2*a1^2 - 84*a6*a5^3*a4^4*a3^6*a2^2*a1^2 - 96*a5^4*a4^4*a3^6*a2^2*a1^2 - 36*a6^3*a4^5*a3^6*a2^2*a1^2 + 36*a6^2*a5*a4^5*a3^6*a2^2*a1^2 + 36*a6*a5^2*a4^5*a3^6*a2^2*a1^2 - 36*a5^3*a4^5*a3^6*a2^2*a1^2 + 48*a6^2*a4^6*a3^6*a2^2*a1^2 - 24*a6*a5*a4^6*a3^6*a2^2*a1^2 + 48*a5^2*a4^6*a3^6*a2^2*a1^2 - 12*a6^6*a5^6*a4*a2^3*a1^2 - 36*a6^6*a5^5*a4^2*a2^3*a1^2 - 36*a6^5*a5^6*a4^2*a2^3*a1^2 + 108*a6^6*a5^4*a4^3*a2^3*a1^2 - 48*a6^5*a5^5*a4^3*a2^3*a1^2 + 108*a6^4*a5^6*a4^3*a2^3*a1^2 + 108*a6^6*a5^3*a4^4*a2^3*a1^2 - 84*a6^5*a5^4*a4^4*a2^3*a1^2 - 84*a6^4*a5^5*a4^4*a2^3*a1^2 + 108*a6^3*a5^6*a4^4*a2^3*a1^2 - 36*a6^6*a5^2*a4^5*a2^3*a1^2 - 48*a6^5*a5^3*a4^5*a2^3*a1^2 - 84*a6^4*a5^4*a4^5*a2^3*a1^2 - 48*a6^3*a5^5*a4^5*a2^3*a1^2 - 36*a6^2*a5^6*a4^5*a2^3*a1^2 - 12*a6^6*a5*a4^6*a2^3*a1^2 - 36*a6^5*a5^2*a4^6*a2^3*a1^2 + 108*a6^4*a5^3*a4^6*a2^3*a1^2 + 108*a6^3*a5^4*a4^6*a2^3*a1^2 - 36*a6^2*a5^5*a4^6*a2^3*a1^2 - 12*a6*a5^6*a4^6*a2^3*a1^2 - 12*a6^6*a5^6*a3*a2^3*a1^2 - 84*a6^6*a5^4*a4^2*a3*a2^3*a1^2 + 240*a6^5*a5^5*a4^2*a3*a2^3*a1^2 - 84*a6^4*a5^6*a4^2*a3*a2^3*a1^2 + 144*a6^6*a5^3*a4^3*a3*a2^3*a1^2 - 168*a6^5*a5^4*a4^3*a3*a2^3*a1^2 - 168*a6^4*a5^5*a4^3*a3*a2^3*a1^2 + 144*a6^3*a5^6*a4^3*a3*a2^3*a1^2 - 84*a6^6*a5^2*a4^4*a3*a2^3*a1^2 - 168*a6^5*a5^3*a4^4*a3*a2^3*a1^2 + 396*a6^4*a5^4*a4^4*a3*a2^3*a1^2 - 168*a6^3*a5^5*a4^4*a3*a2^3*a1^2 - 84*a6^2*a5^6*a4^4*a3*a2^3*a1^2 + 240*a6^5*a5^2*a4^5*a3*a2^3*a1^2 - 168*a6^4*a5^3*a4^5*a3*a2^3*a1^2 - 168*a6^3*a5^4*a4^5*a3*a2^3*a1^2 + 240*a6^2*a5^5*a4^5*a3*a2^3*a1^2 - 12*a6^6*a4^6*a3*a2^3*a1^2 - 84*a6^4*a5^2*a4^6*a3*a2^3*a1^2 + 144*a6^3*a5^3*a4^6*a3*a2^3*a1^2 - 84*a6^2*a5^4*a4^6*a3*a2^3*a1^2 - 12*a5^6*a4^6*a3*a2^3*a1^2 - 36*a6^6*a5^5*a3^2*a2^3*a1^2 - 36*a6^5*a5^6*a3^2*a2^3*a1^2 - 84*a6^6*a5^4*a4*a3^2*a2^3*a1^2 + 240*a6^5*a5^5*a4*a3^2*a2^3*a1^2 - 84*a6^4*a5^6*a4*a3^2*a2^3*a1^2 - 96*a6^6*a5^3*a4^2*a3^2*a2^3*a1^2 + 396*a6^5*a5^4*a4^2*a3^2*a2^3*a1^2 + 396*a6^4*a5^5*a4^2*a3^2*a2^3*a1^2 - 96*a6^3*a5^6*a4^2*a3^2*a2^3*a1^2 - 96*a6^6*a5^2*a4^3*a3^2*a2^3*a1^2 - 288*a6^5*a5^3*a4^3*a3^2*a2^3*a1^2 - 312*a6^4*a5^4*a4^3*a3^2*a2^3*a1^2 - 288*a6^3*a5^5*a4^3*a3^2*a2^3*a1^2 - 96*a6^2*a5^6*a4^3*a3^2*a2^3*a1^2 - 84*a6^6*a5*a4^4*a3^2*a2^3*a1^2 + 396*a6^5*a5^2*a4^4*a3^2*a2^3*a1^2 - 312*a6^4*a5^3*a4^4*a3^2*a2^3*a1^2 - 312*a6^3*a5^4*a4^4*a3^2*a2^3*a1^2 + 396*a6^2*a5^5*a4^4*a3^2*a2^3*a1^2 - 84*a6*a5^6*a4^4*a3^2*a2^3*a1^2 - 36*a6^6*a4^5*a3^2*a2^3*a1^2 + 240*a6^5*a5*a4^5*a3^2*a2^3*a1^2 + 396*a6^4*a5^2*a4^5*a3^2*a2^3*a1^2 - 288*a6^3*a5^3*a4^5*a3^2*a2^3*a1^2 + 396*a6^2*a5^4*a4^5*a3^2*a2^3*a1^2 + 240*a6*a5^5*a4^5*a3^2*a2^3*a1^2 - 36*a5^6*a4^5*a3^2*a2^3*a1^2 - 36*a6^5*a4^6*a3^2*a2^3*a1^2 - 84*a6^4*a5*a4^6*a3^2*a2^3*a1^2 - 96*a6^3*a5^2*a4^6*a3^2*a2^3*a1^2 - 96*a6^2*a5^3*a4^6*a3^2*a2^3*a1^2 - 84*a6*a5^4*a4^6*a3^2*a2^3*a1^2 - 36*a5^5*a4^6*a3^2*a2^3*a1^2 + 108*a6^6*a5^4*a3^3*a2^3*a1^2 - 48*a6^5*a5^5*a3^3*a2^3*a1^2 + 108*a6^4*a5^6*a3^3*a2^3*a1^2 + 144*a6^6*a5^3*a4*a3^3*a2^3*a1^2 - 168*a6^5*a5^4*a4*a3^3*a2^3*a1^2 - 168*a6^4*a5^5*a4*a3^3*a2^3*a1^2 + 144*a6^3*a5^6*a4*a3^3*a2^3*a1^2 - 96*a6^6*a5^2*a4^2*a3^3*a2^3*a1^2 - 288*a6^5*a5^3*a4^2*a3^3*a2^3*a1^2 - 312*a6^4*a5^4*a4^2*a3^3*a2^3*a1^2 - 288*a6^3*a5^5*a4^2*a3^3*a2^3*a1^2 - 96*a6^2*a5^6*a4^2*a3^3*a2^3*a1^2 + 144*a6^6*a5*a4^3*a3^3*a2^3*a1^2 - 288*a6^5*a5^2*a4^3*a3^3*a2^3*a1^2 + 864*a6^4*a5^3*a4^3*a3^3*a2^3*a1^2 + 864*a6^3*a5^4*a4^3*a3^3*a2^3*a1^2 - 288*a6^2*a5^5*a4^3*a3^3*a2^3*a1^2 + 144*a6*a5^6*a4^3*a3^3*a2^3*a1^2 + 108*a6^6*a4^4*a3^3*a2^3*a1^2 - 168*a6^5*a5*a4^4*a3^3*a2^3*a1^2 - 312*a6^4*a5^2*a4^4*a3^3*a2^3*a1^2 + 864*a6^3*a5^3*a4^4*a3^3*a2^3*a1^2 - 312*a6^2*a5^4*a4^4*a3^3*a2^3*a1^2 - 168*a6*a5^5*a4^4*a3^3*a2^3*a1^2 + 108*a5^6*a4^4*a3^3*a2^3*a1^2 - 48*a6^5*a4^5*a3^3*a2^3*a1^2 - 168*a6^4*a5*a4^5*a3^3*a2^3*a1^2 - 288*a6^3*a5^2*a4^5*a3^3*a2^3*a1^2 - 288*a6^2*a5^3*a4^5*a3^3*a2^3*a1^2 - 168*a6*a5^4*a4^5*a3^3*a2^3*a1^2 - 48*a5^5*a4^5*a3^3*a2^3*a1^2 + 108*a6^4*a4^6*a3^3*a2^3*a1^2 + 144*a6^3*a5*a4^6*a3^3*a2^3*a1^2 - 96*a6^2*a5^2*a4^6*a3^3*a2^3*a1^2 + 144*a6*a5^3*a4^6*a3^3*a2^3*a1^2 + 108*a5^4*a4^6*a3^3*a2^3*a1^2 + 108*a6^6*a5^3*a3^4*a2^3*a1^2 - 84*a6^5*a5^4*a3^4*a2^3*a1^2 - 84*a6^4*a5^5*a3^4*a2^3*a1^2 + 108*a6^3*a5^6*a3^4*a2^3*a1^2 - 84*a6^6*a5^2*a4*a3^4*a2^3*a1^2 - 168*a6^5*a5^3*a4*a3^4*a2^3*a1^2 + 396*a6^4*a5^4*a4*a3^4*a2^3*a1^2 - 168*a6^3*a5^5*a4*a3^4*a2^3*a1^2 - 84*a6^2*a5^6*a4*a3^4*a2^3*a1^2 - 84*a6^6*a5*a4^2*a3^4*a2^3*a1^2 + 396*a6^5*a5^2*a4^2*a3^4*a2^3*a1^2 - 312*a6^4*a5^3*a4^2*a3^4*a2^3*a1^2 - 312*a6^3*a5^4*a4^2*a3^4*a2^3*a1^2 + 396*a6^2*a5^5*a4^2*a3^4*a2^3*a1^2 - 84*a6*a5^6*a4^2*a3^4*a2^3*a1^2 + 108*a6^6*a4^3*a3^4*a2^3*a1^2 - 168*a6^5*a5*a4^3*a3^4*a2^3*a1^2 - 312*a6^4*a5^2*a4^3*a3^4*a2^3*a1^2 + 864*a6^3*a5^3*a4^3*a3^4*a2^3*a1^2 - 312*a6^2*a5^4*a4^3*a3^4*a2^3*a1^2 - 168*a6*a5^5*a4^3*a3^4*a2^3*a1^2 + 108*a5^6*a4^3*a3^4*a2^3*a1^2 - 84*a6^5*a4^4*a3^4*a2^3*a1^2 + 396*a6^4*a5*a4^4*a3^4*a2^3*a1^2 - 312*a6^3*a5^2*a4^4*a3^4*a2^3*a1^2 - 312*a6^2*a5^3*a4^4*a3^4*a2^3*a1^2 + 396*a6*a5^4*a4^4*a3^4*a2^3*a1^2 - 84*a5^5*a4^4*a3^4*a2^3*a1^2 - 84*a6^4*a4^5*a3^4*a2^3*a1^2 - 168*a6^3*a5*a4^5*a3^4*a2^3*a1^2 + 396*a6^2*a5^2*a4^5*a3^4*a2^3*a1^2 - 168*a6*a5^3*a4^5*a3^4*a2^3*a1^2 - 84*a5^4*a4^5*a3^4*a2^3*a1^2 + 108*a6^3*a4^6*a3^4*a2^3*a1^2 - 84*a6^2*a5*a4^6*a3^4*a2^3*a1^2 - 84*a6*a5^2*a4^6*a3^4*a2^3*a1^2 + 108*a5^3*a4^6*a3^4*a2^3*a1^2 - 36*a6^6*a5^2*a3^5*a2^3*a1^2 - 48*a6^5*a5^3*a3^5*a2^3*a1^2 - 84*a6^4*a5^4*a3^5*a2^3*a1^2 - 48*a6^3*a5^5*a3^5*a2^3*a1^2 - 36*a6^2*a5^6*a3^5*a2^3*a1^2 + 240*a6^5*a5^2*a4*a3^5*a2^3*a1^2 - 168*a6^4*a5^3*a4*a3^5*a2^3*a1^2 - 168*a6^3*a5^4*a4*a3^5*a2^3*a1^2 + 240*a6^2*a5^5*a4*a3^5*a2^3*a1^2 - 36*a6^6*a4^2*a3^5*a2^3*a1^2 + 240*a6^5*a5*a4^2*a3^5*a2^3*a1^2 + 396*a6^4*a5^2*a4^2*a3^5*a2^3*a1^2 - 288*a6^3*a5^3*a4^2*a3^5*a2^3*a1^2 + 396*a6^2*a5^4*a4^2*a3^5*a2^3*a1^2 + 240*a6*a5^5*a4^2*a3^5*a2^3*a1^2 - 36*a5^6*a4^2*a3^5*a2^3*a1^2 - 48*a6^5*a4^3*a3^5*a2^3*a1^2 - 168*a6^4*a5*a4^3*a3^5*a2^3*a1^2 - 288*a6^3*a5^2*a4^3*a3^5*a2^3*a1^2 - 288*a6^2*a5^3*a4^3*a3^5*a2^3*a1^2 - 168*a6*a5^4*a4^3*a3^5*a2^3*a1^2 - 48*a5^5*a4^3*a3^5*a2^3*a1^2 - 84*a6^4*a4^4*a3^5*a2^3*a1^2 - 168*a6^3*a5*a4^4*a3^5*a2^3*a1^2 + 396*a6^2*a5^2*a4^4*a3^5*a2^3*a1^2 - 168*a6*a5^3*a4^4*a3^5*a2^3*a1^2 - 84*a5^4*a4^4*a3^5*a2^3*a1^2 - 48*a6^3*a4^5*a3^5*a2^3*a1^2 + 240*a6^2*a5*a4^5*a3^5*a2^3*a1^2 + 240*a6*a5^2*a4^5*a3^5*a2^3*a1^2 - 48*a5^3*a4^5*a3^5*a2^3*a1^2 - 36*a6^2*a4^6*a3^5*a2^3*a1^2 - 36*a5^2*a4^6*a3^5*a2^3*a1^2 - 12*a6^6*a5*a3^6*a2^3*a1^2 - 36*a6^5*a5^2*a3^6*a2^3*a1^2 + 108*a6^4*a5^3*a3^6*a2^3*a1^2 + 108*a6^3*a5^4*a3^6*a2^3*a1^2 - 36*a6^2*a5^5*a3^6*a2^3*a1^2 - 12*a6*a5^6*a3^6*a2^3*a1^2 - 12*a6^6*a4*a3^6*a2^3*a1^2 - 84*a6^4*a5^2*a4*a3^6*a2^3*a1^2 + 144*a6^3*a5^3*a4*a3^6*a2^3*a1^2 - 84*a6^2*a5^4*a4*a3^6*a2^3*a1^2 - 12*a5^6*a4*a3^6*a2^3*a1^2 - 36*a6^5*a4^2*a3^6*a2^3*a1^2 - 84*a6^4*a5*a4^2*a3^6*a2^3*a1^2 - 96*a6^3*a5^2*a4^2*a3^6*a2^3*a1^2 - 96*a6^2*a5^3*a4^2*a3^6*a2^3*a1^2 - 84*a6*a5^4*a4^2*a3^6*a2^3*a1^2 - 36*a5^5*a4^2*a3^6*a2^3*a1^2 + 108*a6^4*a4^3*a3^6*a2^3*a1^2 + 144*a6^3*a5*a4^3*a3^6*a2^3*a1^2 - 96*a6^2*a5^2*a4^3*a3^6*a2^3*a1^2 + 144*a6*a5^3*a4^3*a3^6*a2^3*a1^2 + 108*a5^4*a4^3*a3^6*a2^3*a1^2 + 108*a6^3*a4^4*a3^6*a2^3*a1^2 - 84*a6^2*a5*a4^4*a3^6*a2^3*a1^2 - 84*a6*a5^2*a4^4*a3^6*a2^3*a1^2 + 108*a5^3*a4^4*a3^6*a2^3*a1^2 - 36*a6^2*a4^5*a3^6*a2^3*a1^2 - 36*a5^2*a4^5*a3^6*a2^3*a1^2 - 12*a6*a4^6*a3^6*a2^3*a1^2 - 12*a5*a4^6*a3^6*a2^3*a1^2 + 18*a6^6*a5^5*a4*a2^4*a1^2 + 18*a6^5*a5^6*a4*a2^4*a1^2 - 96*a6^6*a5^4*a4^2*a2^4*a1^2 + 120*a6^5*a5^5*a4^2*a2^4*a1^2 - 96*a6^4*a5^6*a4^2*a2^4*a1^2 + 108*a6^6*a5^3*a4^3*a2^4*a1^2 - 84*a6^5*a5^4*a4^3*a2^4*a1^2 - 84*a6^4*a5^5*a4^3*a2^4*a1^2 + 108*a6^3*a5^6*a4^3*a2^4*a1^2 - 96*a6^6*a5^2*a4^4*a2^4*a1^2 - 84*a6^5*a5^3*a4^4*a2^4*a1^2 + 288*a6^4*a5^4*a4^4*a2^4*a1^2 - 84*a6^3*a5^5*a4^4*a2^4*a1^2 - 96*a6^2*a5^6*a4^4*a2^4*a1^2 + 18*a6^6*a5*a4^5*a2^4*a1^2 + 120*a6^5*a5^2*a4^5*a2^4*a1^2 - 84*a6^4*a5^3*a4^5*a2^4*a1^2 - 84*a6^3*a5^4*a4^5*a2^4*a1^2 + 120*a6^2*a5^5*a4^5*a2^4*a1^2 + 18*a6*a5^6*a4^5*a2^4*a1^2 + 18*a6^5*a5*a4^6*a2^4*a1^2 - 96*a6^4*a5^2*a4^6*a2^4*a1^2 + 108*a6^3*a5^3*a4^6*a2^4*a1^2 - 96*a6^2*a5^4*a4^6*a2^4*a1^2 + 18*a6*a5^5*a4^6*a2^4*a1^2 + 18*a6^6*a5^5*a3*a2^4*a1^2 + 18*a6^5*a5^6*a3*a2^4*a1^2 + 120*a6^6*a5^4*a4*a3*a2^4*a1^2 - 96*a6^5*a5^5*a4*a3*a2^4*a1^2 + 120*a6^4*a5^6*a4*a3*a2^4*a1^2 - 84*a6^6*a5^3*a4^2*a3*a2^4*a1^2 - 120*a6^5*a5^4*a4^2*a3*a2^4*a1^2 - 120*a6^4*a5^5*a4^2*a3*a2^4*a1^2 - 84*a6^3*a5^6*a4^2*a3*a2^4*a1^2 - 84*a6^6*a5^2*a4^3*a3*a2^4*a1^2 - 168*a6^5*a5^3*a4^3*a3*a2^4*a1^2 + 396*a6^4*a5^4*a4^3*a3*a2^4*a1^2 - 168*a6^3*a5^5*a4^3*a3*a2^4*a1^2 - 84*a6^2*a5^6*a4^3*a3*a2^4*a1^2 + 120*a6^6*a5*a4^4*a3*a2^4*a1^2 - 120*a6^5*a5^2*a4^4*a3*a2^4*a1^2 + 396*a6^4*a5^3*a4^4*a3*a2^4*a1^2 + 396*a6^3*a5^4*a4^4*a3*a2^4*a1^2 - 120*a6^2*a5^5*a4^4*a3*a2^4*a1^2 + 120*a6*a5^6*a4^4*a3*a2^4*a1^2 + 18*a6^6*a4^5*a3*a2^4*a1^2 - 96*a6^5*a5*a4^5*a3*a2^4*a1^2 - 120*a6^4*a5^2*a4^5*a3*a2^4*a1^2 - 168*a6^3*a5^3*a4^5*a3*a2^4*a1^2 - 120*a6^2*a5^4*a4^5*a3*a2^4*a1^2 - 96*a6*a5^5*a4^5*a3*a2^4*a1^2 + 18*a5^6*a4^5*a3*a2^4*a1^2 + 18*a6^5*a4^6*a3*a2^4*a1^2 + 120*a6^4*a5*a4^6*a3*a2^4*a1^2 - 84*a6^3*a5^2*a4^6*a3*a2^4*a1^2 - 84*a6^2*a5^3*a4^6*a3*a2^4*a1^2 + 120*a6*a5^4*a4^6*a3*a2^4*a1^2 + 18*a5^5*a4^6*a3*a2^4*a1^2 - 96*a6^6*a5^4*a3^2*a2^4*a1^2 + 120*a6^5*a5^5*a3^2*a2^4*a1^2 - 96*a6^4*a5^6*a3^2*a2^4*a1^2 - 84*a6^6*a5^3*a4*a3^2*a2^4*a1^2 - 120*a6^5*a5^4*a4*a3^2*a2^4*a1^2 - 120*a6^4*a5^5*a4*a3^2*a2^4*a1^2 - 84*a6^3*a5^6*a4*a3^2*a2^4*a1^2 + 288*a6^6*a5^2*a4^2*a3^2*a2^4*a1^2 + 396*a6^5*a5^3*a4^2*a3^2*a2^4*a1^2 - 288*a6^4*a5^4*a4^2*a3^2*a2^4*a1^2 + 396*a6^3*a5^5*a4^2*a3^2*a2^4*a1^2 + 288*a6^2*a5^6*a4^2*a3^2*a2^4*a1^2 - 84*a6^6*a5*a4^3*a3^2*a2^4*a1^2 + 396*a6^5*a5^2*a4^3*a3^2*a2^4*a1^2 - 312*a6^4*a5^3*a4^3*a3^2*a2^4*a1^2 - 312*a6^3*a5^4*a4^3*a3^2*a2^4*a1^2 + 396*a6^2*a5^5*a4^3*a3^2*a2^4*a1^2 - 84*a6*a5^6*a4^3*a3^2*a2^4*a1^2 - 96*a6^6*a4^4*a3^2*a2^4*a1^2 - 120*a6^5*a5*a4^4*a3^2*a2^4*a1^2 - 288*a6^4*a5^2*a4^4*a3^2*a2^4*a1^2 - 312*a6^3*a5^3*a4^4*a3^2*a2^4*a1^2 - 288*a6^2*a5^4*a4^4*a3^2*a2^4*a1^2 - 120*a6*a5^5*a4^4*a3^2*a2^4*a1^2 - 96*a5^6*a4^4*a3^2*a2^4*a1^2 + 120*a6^5*a4^5*a3^2*a2^4*a1^2 - 120*a6^4*a5*a4^5*a3^2*a2^4*a1^2 + 396*a6^3*a5^2*a4^5*a3^2*a2^4*a1^2 + 396*a6^2*a5^3*a4^5*a3^2*a2^4*a1^2 - 120*a6*a5^4*a4^5*a3^2*a2^4*a1^2 + 120*a5^5*a4^5*a3^2*a2^4*a1^2 - 96*a6^4*a4^6*a3^2*a2^4*a1^2 - 84*a6^3*a5*a4^6*a3^2*a2^4*a1^2 + 288*a6^2*a5^2*a4^6*a3^2*a2^4*a1^2 - 84*a6*a5^3*a4^6*a3^2*a2^4*a1^2 - 96*a5^4*a4^6*a3^2*a2^4*a1^2 + 108*a6^6*a5^3*a3^3*a2^4*a1^2 - 84*a6^5*a5^4*a3^3*a2^4*a1^2 - 84*a6^4*a5^5*a3^3*a2^4*a1^2 + 108*a6^3*a5^6*a3^3*a2^4*a1^2 - 84*a6^6*a5^2*a4*a3^3*a2^4*a1^2 - 168*a6^5*a5^3*a4*a3^3*a2^4*a1^2 + 396*a6^4*a5^4*a4*a3^3*a2^4*a1^2 - 168*a6^3*a5^5*a4*a3^3*a2^4*a1^2 - 84*a6^2*a5^6*a4*a3^3*a2^4*a1^2 - 84*a6^6*a5*a4^2*a3^3*a2^4*a1^2 + 396*a6^5*a5^2*a4^2*a3^3*a2^4*a1^2 - 312*a6^4*a5^3*a4^2*a3^3*a2^4*a1^2 - 312*a6^3*a5^4*a4^2*a3^3*a2^4*a1^2 + 396*a6^2*a5^5*a4^2*a3^3*a2^4*a1^2 - 84*a6*a5^6*a4^2*a3^3*a2^4*a1^2 + 108*a6^6*a4^3*a3^3*a2^4*a1^2 - 168*a6^5*a5*a4^3*a3^3*a2^4*a1^2 - 312*a6^4*a5^2*a4^3*a3^3*a2^4*a1^2 + 864*a6^3*a5^3*a4^3*a3^3*a2^4*a1^2 - 312*a6^2*a5^4*a4^3*a3^3*a2^4*a1^2 - 168*a6*a5^5*a4^3*a3^3*a2^4*a1^2 + 108*a5^6*a4^3*a3^3*a2^4*a1^2 - 84*a6^5*a4^4*a3^3*a2^4*a1^2 + 396*a6^4*a5*a4^4*a3^3*a2^4*a1^2 - 312*a6^3*a5^2*a4^4*a3^3*a2^4*a1^2 - 312*a6^2*a5^3*a4^4*a3^3*a2^4*a1^2 + 396*a6*a5^4*a4^4*a3^3*a2^4*a1^2 - 84*a5^5*a4^4*a3^3*a2^4*a1^2 - 84*a6^4*a4^5*a3^3*a2^4*a1^2 - 168*a6^3*a5*a4^5*a3^3*a2^4*a1^2 + 396*a6^2*a5^2*a4^5*a3^3*a2^4*a1^2 - 168*a6*a5^3*a4^5*a3^3*a2^4*a1^2 - 84*a5^4*a4^5*a3^3*a2^4*a1^2 + 108*a6^3*a4^6*a3^3*a2^4*a1^2 - 84*a6^2*a5*a4^6*a3^3*a2^4*a1^2 - 84*a6*a5^2*a4^6*a3^3*a2^4*a1^2 + 108*a5^3*a4^6*a3^3*a2^4*a1^2 - 96*a6^6*a5^2*a3^4*a2^4*a1^2 - 84*a6^5*a5^3*a3^4*a2^4*a1^2 + 288*a6^4*a5^4*a3^4*a2^4*a1^2 - 84*a6^3*a5^5*a3^4*a2^4*a1^2 - 96*a6^2*a5^6*a3^4*a2^4*a1^2 + 120*a6^6*a5*a4*a3^4*a2^4*a1^2 - 120*a6^5*a5^2*a4*a3^4*a2^4*a1^2 + 396*a6^4*a5^3*a4*a3^4*a2^4*a1^2 + 396*a6^3*a5^4*a4*a3^4*a2^4*a1^2 - 120*a6^2*a5^5*a4*a3^4*a2^4*a1^2 + 120*a6*a5^6*a4*a3^4*a2^4*a1^2 - 96*a6^6*a4^2*a3^4*a2^4*a1^2 - 120*a6^5*a5*a4^2*a3^4*a2^4*a1^2 - 288*a6^4*a5^2*a4^2*a3^4*a2^4*a1^2 - 312*a6^3*a5^3*a4^2*a3^4*a2^4*a1^2 - 288*a6^2*a5^4*a4^2*a3^4*a2^4*a1^2 - 120*a6*a5^5*a4^2*a3^4*a2^4*a1^2 - 96*a5^6*a4^2*a3^4*a2^4*a1^2 - 84*a6^5*a4^3*a3^4*a2^4*a1^2 + 396*a6^4*a5*a4^3*a3^4*a2^4*a1^2 - 312*a6^3*a5^2*a4^3*a3^4*a2^4*a1^2 - 312*a6^2*a5^3*a4^3*a3^4*a2^4*a1^2 + 396*a6*a5^4*a4^3*a3^4*a2^4*a1^2 - 84*a5^5*a4^3*a3^4*a2^4*a1^2 + 288*a6^4*a4^4*a3^4*a2^4*a1^2 + 396*a6^3*a5*a4^4*a3^4*a2^4*a1^2 - 288*a6^2*a5^2*a4^4*a3^4*a2^4*a1^2 + 396*a6*a5^3*a4^4*a3^4*a2^4*a1^2 + 288*a5^4*a4^4*a3^4*a2^4*a1^2 - 84*a6^3*a4^5*a3^4*a2^4*a1^2 - 120*a6^2*a5*a4^5*a3^4*a2^4*a1^2 - 120*a6*a5^2*a4^5*a3^4*a2^4*a1^2 - 84*a5^3*a4^5*a3^4*a2^4*a1^2 - 96*a6^2*a4^6*a3^4*a2^4*a1^2 + 120*a6*a5*a4^6*a3^4*a2^4*a1^2 - 96*a5^2*a4^6*a3^4*a2^4*a1^2 + 18*a6^6*a5*a3^5*a2^4*a1^2 + 120*a6^5*a5^2*a3^5*a2^4*a1^2 - 84*a6^4*a5^3*a3^5*a2^4*a1^2 - 84*a6^3*a5^4*a3^5*a2^4*a1^2 + 120*a6^2*a5^5*a3^5*a2^4*a1^2 + 18*a6*a5^6*a3^5*a2^4*a1^2 + 18*a6^6*a4*a3^5*a2^4*a1^2 - 96*a6^5*a5*a4*a3^5*a2^4*a1^2 - 120*a6^4*a5^2*a4*a3^5*a2^4*a1^2 - 168*a6^3*a5^3*a4*a3^5*a2^4*a1^2 - 120*a6^2*a5^4*a4*a3^5*a2^4*a1^2 - 96*a6*a5^5*a4*a3^5*a2^4*a1^2 + 18*a5^6*a4*a3^5*a2^4*a1^2 + 120*a6^5*a4^2*a3^5*a2^4*a1^2 - 120*a6^4*a5*a4^2*a3^5*a2^4*a1^2 + 396*a6^3*a5^2*a4^2*a3^5*a2^4*a1^2 + 396*a6^2*a5^3*a4^2*a3^5*a2^4*a1^2 - 120*a6*a5^4*a4^2*a3^5*a2^4*a1^2 + 120*a5^5*a4^2*a3^5*a2^4*a1^2 - 84*a6^4*a4^3*a3^5*a2^4*a1^2 - 168*a6^3*a5*a4^3*a3^5*a2^4*a1^2 + 396*a6^2*a5^2*a4^3*a3^5*a2^4*a1^2 - 168*a6*a5^3*a4^3*a3^5*a2^4*a1^2 - 84*a5^4*a4^3*a3^5*a2^4*a1^2 - 84*a6^3*a4^4*a3^5*a2^4*a1^2 - 120*a6^2*a5*a4^4*a3^5*a2^4*a1^2 - 120*a6*a5^2*a4^4*a3^5*a2^4*a1^2 - 84*a5^3*a4^4*a3^5*a2^4*a1^2 + 120*a6^2*a4^5*a3^5*a2^4*a1^2 - 96*a6*a5*a4^5*a3^5*a2^4*a1^2 + 120*a5^2*a4^5*a3^5*a2^4*a1^2 + 18*a6*a4^6*a3^5*a2^4*a1^2 + 18*a5*a4^6*a3^5*a2^4*a1^2 + 18*a6^5*a5*a3^6*a2^4*a1^2 - 96*a6^4*a5^2*a3^6*a2^4*a1^2 + 108*a6^3*a5^3*a3^6*a2^4*a1^2 - 96*a6^2*a5^4*a3^6*a2^4*a1^2 + 18*a6*a5^5*a3^6*a2^4*a1^2 + 18*a6^5*a4*a3^6*a2^4*a1^2 + 120*a6^4*a5*a4*a3^6*a2^4*a1^2 - 84*a6^3*a5^2*a4*a3^6*a2^4*a1^2 - 84*a6^2*a5^3*a4*a3^6*a2^4*a1^2 + 120*a6*a5^4*a4*a3^6*a2^4*a1^2 + 18*a5^5*a4*a3^6*a2^4*a1^2 - 96*a6^4*a4^2*a3^6*a2^4*a1^2 - 84*a6^3*a5*a4^2*a3^6*a2^4*a1^2 + 288*a6^2*a5^2*a4^2*a3^6*a2^4*a1^2 - 84*a6*a5^3*a4^2*a3^6*a2^4*a1^2 - 96*a5^4*a4^2*a3^6*a2^4*a1^2 + 108*a6^3*a4^3*a3^6*a2^4*a1^2 - 84*a6^2*a5*a4^3*a3^6*a2^4*a1^2 - 84*a6*a5^2*a4^3*a3^6*a2^4*a1^2 + 108*a5^3*a4^3*a3^6*a2^4*a1^2 - 96*a6^2*a4^4*a3^6*a2^4*a1^2 + 120*a6*a5*a4^4*a3^6*a2^4*a1^2 - 96*a5^2*a4^4*a3^6*a2^4*a1^2 + 18*a6*a4^5*a3^6*a2^4*a1^2 + 18*a5*a4^5*a3^6*a2^4*a1^2 + 18*a6^6*a5^4*a4*a2^5*a1^2 - 72*a6^5*a5^5*a4*a2^5*a1^2 + 18*a6^4*a5^6*a4*a2^5*a1^2 - 36*a6^6*a5^3*a4^2*a2^5*a1^2 + 120*a6^5*a5^4*a4^2*a2^5*a1^2 + 120*a6^4*a5^5*a4^2*a2^5*a1^2 - 36*a6^3*a5^6*a4^2*a2^5*a1^2 - 36*a6^6*a5^2*a4^3*a2^5*a1^2 - 48*a6^5*a5^3*a4^3*a2^5*a1^2 - 84*a6^4*a5^4*a4^3*a2^5*a1^2 - 48*a6^3*a5^5*a4^3*a2^5*a1^2 - 36*a6^2*a5^6*a4^3*a2^5*a1^2 + 18*a6^6*a5*a4^4*a2^5*a1^2 + 120*a6^5*a5^2*a4^4*a2^5*a1^2 - 84*a6^4*a5^3*a4^4*a2^5*a1^2 - 84*a6^3*a5^4*a4^4*a2^5*a1^2 + 120*a6^2*a5^5*a4^4*a2^5*a1^2 + 18*a6*a5^6*a4^4*a2^5*a1^2 - 72*a6^5*a5*a4^5*a2^5*a1^2 + 120*a6^4*a5^2*a4^5*a2^5*a1^2 - 48*a6^3*a5^3*a4^5*a2^5*a1^2 + 120*a6^2*a5^4*a4^5*a2^5*a1^2 - 72*a6*a5^5*a4^5*a2^5*a1^2 + 18*a6^4*a5*a4^6*a2^5*a1^2 - 36*a6^3*a5^2*a4^6*a2^5*a1^2 - 36*a6^2*a5^3*a4^6*a2^5*a1^2 + 18*a6*a5^4*a4^6*a2^5*a1^2 + 18*a6^6*a5^4*a3*a2^5*a1^2 - 72*a6^5*a5^5*a3*a2^5*a1^2 + 18*a6^4*a5^6*a3*a2^5*a1^2 - 96*a6^5*a5^4*a4*a3*a2^5*a1^2 - 96*a6^4*a5^5*a4*a3*a2^5*a1^2 + 36*a6^6*a5^2*a4^2*a3*a2^5*a1^2 + 240*a6^5*a5^3*a4^2*a3*a2^5*a1^2 - 120*a6^4*a5^4*a4^2*a3*a2^5*a1^2 + 240*a6^3*a5^5*a4^2*a3*a2^5*a1^2 + 36*a6^2*a5^6*a4^2*a3*a2^5*a1^2 + 240*a6^5*a5^2*a4^3*a3*a2^5*a1^2 - 168*a6^4*a5^3*a4^3*a3*a2^5*a1^2 - 168*a6^3*a5^4*a4^3*a3*a2^5*a1^2 + 240*a6^2*a5^5*a4^3*a3*a2^5*a1^2 + 18*a6^6*a4^4*a3*a2^5*a1^2 - 96*a6^5*a5*a4^4*a3*a2^5*a1^2 - 120*a6^4*a5^2*a4^4*a3*a2^5*a1^2 - 168*a6^3*a5^3*a4^4*a3*a2^5*a1^2 - 120*a6^2*a5^4*a4^4*a3*a2^5*a1^2 - 96*a6*a5^5*a4^4*a3*a2^5*a1^2 + 18*a5^6*a4^4*a3*a2^5*a1^2 - 72*a6^5*a4^5*a3*a2^5*a1^2 - 96*a6^4*a5*a4^5*a3*a2^5*a1^2 + 240*a6^3*a5^2*a4^5*a3*a2^5*a1^2 + 240*a6^2*a5^3*a4^5*a3*a2^5*a1^2 - 96*a6*a5^4*a4^5*a3*a2^5*a1^2 - 72*a5^5*a4^5*a3*a2^5*a1^2 + 18*a6^4*a4^6*a3*a2^5*a1^2 + 36*a6^2*a5^2*a4^6*a3*a2^5*a1^2 + 18*a5^4*a4^6*a3*a2^5*a1^2 - 36*a6^6*a5^3*a3^2*a2^5*a1^2 + 120*a6^5*a5^4*a3^2*a2^5*a1^2 + 120*a6^4*a5^5*a3^2*a2^5*a1^2 - 36*a6^3*a5^6*a3^2*a2^5*a1^2 + 36*a6^6*a5^2*a4*a3^2*a2^5*a1^2 + 240*a6^5*a5^3*a4*a3^2*a2^5*a1^2 - 120*a6^4*a5^4*a4*a3^2*a2^5*a1^2 + 240*a6^3*a5^5*a4*a3^2*a2^5*a1^2 + 36*a6^2*a5^6*a4*a3^2*a2^5*a1^2 + 36*a6^6*a5*a4^2*a3^2*a2^5*a1^2 - 1296*a6^5*a5^2*a4^2*a3^2*a2^5*a1^2 + 396*a6^4*a5^3*a4^2*a3^2*a2^5*a1^2 + 396*a6^3*a5^4*a4^2*a3^2*a2^5*a1^2 - 1296*a6^2*a5^5*a4^2*a3^2*a2^5*a1^2 + 36*a6*a5^6*a4^2*a3^2*a2^5*a1^2 - 36*a6^6*a4^3*a3^2*a2^5*a1^2 + 240*a6^5*a5*a4^3*a3^2*a2^5*a1^2 + 396*a6^4*a5^2*a4^3*a3^2*a2^5*a1^2 - 288*a6^3*a5^3*a4^3*a3^2*a2^5*a1^2 + 396*a6^2*a5^4*a4^3*a3^2*a2^5*a1^2 + 240*a6*a5^5*a4^3*a3^2*a2^5*a1^2 - 36*a5^6*a4^3*a3^2*a2^5*a1^2 + 120*a6^5*a4^4*a3^2*a2^5*a1^2 - 120*a6^4*a5*a4^4*a3^2*a2^5*a1^2 + 396*a6^3*a5^2*a4^4*a3^2*a2^5*a1^2 + 396*a6^2*a5^3*a4^4*a3^2*a2^5*a1^2 - 120*a6*a5^4*a4^4*a3^2*a2^5*a1^2 + 120*a5^5*a4^4*a3^2*a2^5*a1^2 + 120*a6^4*a4^5*a3^2*a2^5*a1^2 + 240*a6^3*a5*a4^5*a3^2*a2^5*a1^2 - 1296*a6^2*a5^2*a4^5*a3^2*a2^5*a1^2 + 240*a6*a5^3*a4^5*a3^2*a2^5*a1^2 + 120*a5^4*a4^5*a3^2*a2^5*a1^2 - 36*a6^3*a4^6*a3^2*a2^5*a1^2 + 36*a6^2*a5*a4^6*a3^2*a2^5*a1^2 + 36*a6*a5^2*a4^6*a3^2*a2^5*a1^2 - 36*a5^3*a4^6*a3^2*a2^5*a1^2 - 36*a6^6*a5^2*a3^3*a2^5*a1^2 - 48*a6^5*a5^3*a3^3*a2^5*a1^2 - 84*a6^4*a5^4*a3^3*a2^5*a1^2 - 48*a6^3*a5^5*a3^3*a2^5*a1^2 - 36*a6^2*a5^6*a3^3*a2^5*a1^2 + 240*a6^5*a5^2*a4*a3^3*a2^5*a1^2 - 168*a6^4*a5^3*a4*a3^3*a2^5*a1^2 - 168*a6^3*a5^4*a4*a3^3*a2^5*a1^2 + 240*a6^2*a5^5*a4*a3^3*a2^5*a1^2 - 36*a6^6*a4^2*a3^3*a2^5*a1^2 + 240*a6^5*a5*a4^2*a3^3*a2^5*a1^2 + 396*a6^4*a5^2*a4^2*a3^3*a2^5*a1^2 - 288*a6^3*a5^3*a4^2*a3^3*a2^5*a1^2 + 396*a6^2*a5^4*a4^2*a3^3*a2^5*a1^2 + 240*a6*a5^5*a4^2*a3^3*a2^5*a1^2 - 36*a5^6*a4^2*a3^3*a2^5*a1^2 - 48*a6^5*a4^3*a3^3*a2^5*a1^2 - 168*a6^4*a5*a4^3*a3^3*a2^5*a1^2 - 288*a6^3*a5^2*a4^3*a3^3*a2^5*a1^2 - 288*a6^2*a5^3*a4^3*a3^3*a2^5*a1^2 - 168*a6*a5^4*a4^3*a3^3*a2^5*a1^2 - 48*a5^5*a4^3*a3^3*a2^5*a1^2 - 84*a6^4*a4^4*a3^3*a2^5*a1^2 - 168*a6^3*a5*a4^4*a3^3*a2^5*a1^2 + 396*a6^2*a5^2*a4^4*a3^3*a2^5*a1^2 - 168*a6*a5^3*a4^4*a3^3*a2^5*a1^2 - 84*a5^4*a4^4*a3^3*a2^5*a1^2 - 48*a6^3*a4^5*a3^3*a2^5*a1^2 + 240*a6^2*a5*a4^5*a3^3*a2^5*a1^2 + 240*a6*a5^2*a4^5*a3^3*a2^5*a1^2 - 48*a5^3*a4^5*a3^3*a2^5*a1^2 - 36*a6^2*a4^6*a3^3*a2^5*a1^2 - 36*a5^2*a4^6*a3^3*a2^5*a1^2 + 18*a6^6*a5*a3^4*a2^5*a1^2 + 120*a6^5*a5^2*a3^4*a2^5*a1^2 - 84*a6^4*a5^3*a3^4*a2^5*a1^2 - 84*a6^3*a5^4*a3^4*a2^5*a1^2 + 120*a6^2*a5^5*a3^4*a2^5*a1^2 + 18*a6*a5^6*a3^4*a2^5*a1^2 + 18*a6^6*a4*a3^4*a2^5*a1^2 - 96*a6^5*a5*a4*a3^4*a2^5*a1^2 - 120*a6^4*a5^2*a4*a3^4*a2^5*a1^2 - 168*a6^3*a5^3*a4*a3^4*a2^5*a1^2 - 120*a6^2*a5^4*a4*a3^4*a2^5*a1^2 - 96*a6*a5^5*a4*a3^4*a2^5*a1^2 + 18*a5^6*a4*a3^4*a2^5*a1^2 + 120*a6^5*a4^2*a3^4*a2^5*a1^2 - 120*a6^4*a5*a4^2*a3^4*a2^5*a1^2 + 396*a6^3*a5^2*a4^2*a3^4*a2^5*a1^2 + 396*a6^2*a5^3*a4^2*a3^4*a2^5*a1^2 - 120*a6*a5^4*a4^2*a3^4*a2^5*a1^2 + 120*a5^5*a4^2*a3^4*a2^5*a1^2 - 84*a6^4*a4^3*a3^4*a2^5*a1^2 - 168*a6^3*a5*a4^3*a3^4*a2^5*a1^2 + 396*a6^2*a5^2*a4^3*a3^4*a2^5*a1^2 - 168*a6*a5^3*a4^3*a3^4*a2^5*a1^2 - 84*a5^4*a4^3*a3^4*a2^5*a1^2 - 84*a6^3*a4^4*a3^4*a2^5*a1^2 - 120*a6^2*a5*a4^4*a3^4*a2^5*a1^2 - 120*a6*a5^2*a4^4*a3^4*a2^5*a1^2 - 84*a5^3*a4^4*a3^4*a2^5*a1^2 + 120*a6^2*a4^5*a3^4*a2^5*a1^2 - 96*a6*a5*a4^5*a3^4*a2^5*a1^2 + 120*a5^2*a4^5*a3^4*a2^5*a1^2 + 18*a6*a4^6*a3^4*a2^5*a1^2 + 18*a5*a4^6*a3^4*a2^5*a1^2 - 72*a6^5*a5*a3^5*a2^5*a1^2 + 120*a6^4*a5^2*a3^5*a2^5*a1^2 - 48*a6^3*a5^3*a3^5*a2^5*a1^2 + 120*a6^2*a5^4*a3^5*a2^5*a1^2 - 72*a6*a5^5*a3^5*a2^5*a1^2 - 72*a6^5*a4*a3^5*a2^5*a1^2 - 96*a6^4*a5*a4*a3^5*a2^5*a1^2 + 240*a6^3*a5^2*a4*a3^5*a2^5*a1^2 + 240*a6^2*a5^3*a4*a3^5*a2^5*a1^2 - 96*a6*a5^4*a4*a3^5*a2^5*a1^2 - 72*a5^5*a4*a3^5*a2^5*a1^2 + 120*a6^4*a4^2*a3^5*a2^5*a1^2 + 240*a6^3*a5*a4^2*a3^5*a2^5*a1^2 - 1296*a6^2*a5^2*a4^2*a3^5*a2^5*a1^2 + 240*a6*a5^3*a4^2*a3^5*a2^5*a1^2 + 120*a5^4*a4^2*a3^5*a2^5*a1^2 - 48*a6^3*a4^3*a3^5*a2^5*a1^2 + 240*a6^2*a5*a4^3*a3^5*a2^5*a1^2 + 240*a6*a5^2*a4^3*a3^5*a2^5*a1^2 - 48*a5^3*a4^3*a3^5*a2^5*a1^2 + 120*a6^2*a4^4*a3^5*a2^5*a1^2 - 96*a6*a5*a4^4*a3^5*a2^5*a1^2 + 120*a5^2*a4^4*a3^5*a2^5*a1^2 - 72*a6*a4^5*a3^5*a2^5*a1^2 - 72*a5*a4^5*a3^5*a2^5*a1^2 + 18*a6^4*a5*a3^6*a2^5*a1^2 - 36*a6^3*a5^2*a3^6*a2^5*a1^2 - 36*a6^2*a5^3*a3^6*a2^5*a1^2 + 18*a6*a5^4*a3^6*a2^5*a1^2 + 18*a6^4*a4*a3^6*a2^5*a1^2 + 36*a6^2*a5^2*a4*a3^6*a2^5*a1^2 + 18*a5^4*a4*a3^6*a2^5*a1^2 - 36*a6^3*a4^2*a3^6*a2^5*a1^2 + 36*a6^2*a5*a4^2*a3^6*a2^5*a1^2 + 36*a6*a5^2*a4^2*a3^6*a2^5*a1^2 - 36*a5^3*a4^2*a3^6*a2^5*a1^2 - 36*a6^2*a4^3*a3^6*a2^5*a1^2 - 36*a5^2*a4^3*a3^6*a2^5*a1^2 + 18*a6*a4^4*a3^6*a2^5*a1^2 + 18*a5*a4^4*a3^6*a2^5*a1^2 - 12*a6^6*a5^3*a4*a2^6*a1^2 + 18*a6^5*a5^4*a4*a2^6*a1^2 + 18*a6^4*a5^5*a4*a2^6*a1^2 - 12*a6^3*a5^6*a4*a2^6*a1^2 + 48*a6^6*a5^2*a4^2*a2^6*a1^2 - 36*a6^5*a5^3*a4^2*a2^6*a1^2 - 96*a6^4*a5^4*a4^2*a2^6*a1^2 - 36*a6^3*a5^5*a4^2*a2^6*a1^2 + 48*a6^2*a5^6*a4^2*a2^6*a1^2 - 12*a6^6*a5*a4^3*a2^6*a1^2 - 36*a6^5*a5^2*a4^3*a2^6*a1^2 + 108*a6^4*a5^3*a4^3*a2^6*a1^2 + 108*a6^3*a5^4*a4^3*a2^6*a1^2 - 36*a6^2*a5^5*a4^3*a2^6*a1^2 - 12*a6*a5^6*a4^3*a2^6*a1^2 + 18*a6^5*a5*a4^4*a2^6*a1^2 - 96*a6^4*a5^2*a4^4*a2^6*a1^2 + 108*a6^3*a5^3*a4^4*a2^6*a1^2 - 96*a6^2*a5^4*a4^4*a2^6*a1^2 + 18*a6*a5^5*a4^4*a2^6*a1^2 + 18*a6^4*a5*a4^5*a2^6*a1^2 - 36*a6^3*a5^2*a4^5*a2^6*a1^2 - 36*a6^2*a5^3*a4^5*a2^6*a1^2 + 18*a6*a5^4*a4^5*a2^6*a1^2 - 12*a6^3*a5*a4^6*a2^6*a1^2 + 48*a6^2*a5^2*a4^6*a2^6*a1^2 - 12*a6*a5^3*a4^6*a2^6*a1^2 - 12*a6^6*a5^3*a3*a2^6*a1^2 + 18*a6^5*a5^4*a3*a2^6*a1^2 + 18*a6^4*a5^5*a3*a2^6*a1^2 - 12*a6^3*a5^6*a3*a2^6*a1^2 - 24*a6^6*a5^2*a4*a3*a2^6*a1^2 + 120*a6^4*a5^4*a4*a3*a2^6*a1^2 - 24*a6^2*a5^6*a4*a3*a2^6*a1^2 - 24*a6^6*a5*a4^2*a3*a2^6*a1^2 + 36*a6^5*a5^2*a4^2*a3*a2^6*a1^2 - 84*a6^4*a5^3*a4^2*a3*a2^6*a1^2 - 84*a6^3*a5^4*a4^2*a3*a2^6*a1^2 + 36*a6^2*a5^5*a4^2*a3*a2^6*a1^2 - 24*a6*a5^6*a4^2*a3*a2^6*a1^2 - 12*a6^6*a4^3*a3*a2^6*a1^2 - 84*a6^4*a5^2*a4^3*a3*a2^6*a1^2 + 144*a6^3*a5^3*a4^3*a3*a2^6*a1^2 - 84*a6^2*a5^4*a4^3*a3*a2^6*a1^2 - 12*a5^6*a4^3*a3*a2^6*a1^2 + 18*a6^5*a4^4*a3*a2^6*a1^2 + 120*a6^4*a5*a4^4*a3*a2^6*a1^2 - 84*a6^3*a5^2*a4^4*a3*a2^6*a1^2 - 84*a6^2*a5^3*a4^4*a3*a2^6*a1^2 + 120*a6*a5^4*a4^4*a3*a2^6*a1^2 + 18*a5^5*a4^4*a3*a2^6*a1^2 + 18*a6^4*a4^5*a3*a2^6*a1^2 + 36*a6^2*a5^2*a4^5*a3*a2^6*a1^2 + 18*a5^4*a4^5*a3*a2^6*a1^2 - 12*a6^3*a4^6*a3*a2^6*a1^2 - 24*a6^2*a5*a4^6*a3*a2^6*a1^2 - 24*a6*a5^2*a4^6*a3*a2^6*a1^2 - 12*a5^3*a4^6*a3*a2^6*a1^2 + 48*a6^6*a5^2*a3^2*a2^6*a1^2 - 36*a6^5*a5^3*a3^2*a2^6*a1^2 - 96*a6^4*a5^4*a3^2*a2^6*a1^2 - 36*a6^3*a5^5*a3^2*a2^6*a1^2 + 48*a6^2*a5^6*a3^2*a2^6*a1^2 - 24*a6^6*a5*a4*a3^2*a2^6*a1^2 + 36*a6^5*a5^2*a4*a3^2*a2^6*a1^2 - 84*a6^4*a5^3*a4*a3^2*a2^6*a1^2 - 84*a6^3*a5^4*a4*a3^2*a2^6*a1^2 + 36*a6^2*a5^5*a4*a3^2*a2^6*a1^2 - 24*a6*a5^6*a4*a3^2*a2^6*a1^2 + 48*a6^6*a4^2*a3^2*a2^6*a1^2 + 36*a6^5*a5*a4^2*a3^2*a2^6*a1^2 + 288*a6^4*a5^2*a4^2*a3^2*a2^6*a1^2 - 96*a6^3*a5^3*a4^2*a3^2*a2^6*a1^2 + 288*a6^2*a5^4*a4^2*a3^2*a2^6*a1^2 + 36*a6*a5^5*a4^2*a3^2*a2^6*a1^2 + 48*a5^6*a4^2*a3^2*a2^6*a1^2 - 36*a6^5*a4^3*a3^2*a2^6*a1^2 - 84*a6^4*a5*a4^3*a3^2*a2^6*a1^2 - 96*a6^3*a5^2*a4^3*a3^2*a2^6*a1^2 - 96*a6^2*a5^3*a4^3*a3^2*a2^6*a1^2 - 84*a6*a5^4*a4^3*a3^2*a2^6*a1^2 - 36*a5^5*a4^3*a3^2*a2^6*a1^2 - 96*a6^4*a4^4*a3^2*a2^6*a1^2 - 84*a6^3*a5*a4^4*a3^2*a2^6*a1^2 + 288*a6^2*a5^2*a4^4*a3^2*a2^6*a1^2 - 84*a6*a5^3*a4^4*a3^2*a2^6*a1^2 - 96*a5^4*a4^4*a3^2*a2^6*a1^2 - 36*a6^3*a4^5*a3^2*a2^6*a1^2 + 36*a6^2*a5*a4^5*a3^2*a2^6*a1^2 + 36*a6*a5^2*a4^5*a3^2*a2^6*a1^2 - 36*a5^3*a4^5*a3^2*a2^6*a1^2 + 48*a6^2*a4^6*a3^2*a2^6*a1^2 - 24*a6*a5*a4^6*a3^2*a2^6*a1^2 + 48*a5^2*a4^6*a3^2*a2^6*a1^2 - 12*a6^6*a5*a3^3*a2^6*a1^2 - 36*a6^5*a5^2*a3^3*a2^6*a1^2 + 108*a6^4*a5^3*a3^3*a2^6*a1^2 + 108*a6^3*a5^4*a3^3*a2^6*a1^2 - 36*a6^2*a5^5*a3^3*a2^6*a1^2 - 12*a6*a5^6*a3^3*a2^6*a1^2 - 12*a6^6*a4*a3^3*a2^6*a1^2 - 84*a6^4*a5^2*a4*a3^3*a2^6*a1^2 + 144*a6^3*a5^3*a4*a3^3*a2^6*a1^2 - 84*a6^2*a5^4*a4*a3^3*a2^6*a1^2 - 12*a5^6*a4*a3^3*a2^6*a1^2 - 36*a6^5*a4^2*a3^3*a2^6*a1^2 - 84*a6^4*a5*a4^2*a3^3*a2^6*a1^2 - 96*a6^3*a5^2*a4^2*a3^3*a2^6*a1^2 - 96*a6^2*a5^3*a4^2*a3^3*a2^6*a1^2 - 84*a6*a5^4*a4^2*a3^3*a2^6*a1^2 - 36*a5^5*a4^2*a3^3*a2^6*a1^2 + 108*a6^4*a4^3*a3^3*a2^6*a1^2 + 144*a6^3*a5*a4^3*a3^3*a2^6*a1^2 - 96*a6^2*a5^2*a4^3*a3^3*a2^6*a1^2 + 144*a6*a5^3*a4^3*a3^3*a2^6*a1^2 + 108*a5^4*a4^3*a3^3*a2^6*a1^2 + 108*a6^3*a4^4*a3^3*a2^6*a1^2 - 84*a6^2*a5*a4^4*a3^3*a2^6*a1^2 - 84*a6*a5^2*a4^4*a3^3*a2^6*a1^2 + 108*a5^3*a4^4*a3^3*a2^6*a1^2 - 36*a6^2*a4^5*a3^3*a2^6*a1^2 - 36*a5^2*a4^5*a3^3*a2^6*a1^2 - 12*a6*a4^6*a3^3*a2^6*a1^2 - 12*a5*a4^6*a3^3*a2^6*a1^2 + 18*a6^5*a5*a3^4*a2^6*a1^2 - 96*a6^4*a5^2*a3^4*a2^6*a1^2 + 108*a6^3*a5^3*a3^4*a2^6*a1^2 - 96*a6^2*a5^4*a3^4*a2^6*a1^2 + 18*a6*a5^5*a3^4*a2^6*a1^2 + 18*a6^5*a4*a3^4*a2^6*a1^2 + 120*a6^4*a5*a4*a3^4*a2^6*a1^2 - 84*a6^3*a5^2*a4*a3^4*a2^6*a1^2 - 84*a6^2*a5^3*a4*a3^4*a2^6*a1^2 + 120*a6*a5^4*a4*a3^4*a2^6*a1^2 + 18*a5^5*a4*a3^4*a2^6*a1^2 - 96*a6^4*a4^2*a3^4*a2^6*a1^2 - 84*a6^3*a5*a4^2*a3^4*a2^6*a1^2 + 288*a6^2*a5^2*a4^2*a3^4*a2^6*a1^2 - 84*a6*a5^3*a4^2*a3^4*a2^6*a1^2 - 96*a5^4*a4^2*a3^4*a2^6*a1^2 + 108*a6^3*a4^3*a3^4*a2^6*a1^2 - 84*a6^2*a5*a4^3*a3^4*a2^6*a1^2 - 84*a6*a5^2*a4^3*a3^4*a2^6*a1^2 + 108*a5^3*a4^3*a3^4*a2^6*a1^2 - 96*a6^2*a4^4*a3^4*a2^6*a1^2 + 120*a6*a5*a4^4*a3^4*a2^6*a1^2 - 96*a5^2*a4^4*a3^4*a2^6*a1^2 + 18*a6*a4^5*a3^4*a2^6*a1^2 + 18*a5*a4^5*a3^4*a2^6*a1^2 + 18*a6^4*a5*a3^5*a2^6*a1^2 - 36*a6^3*a5^2*a3^5*a2^6*a1^2 - 36*a6^2*a5^3*a3^5*a2^6*a1^2 + 18*a6*a5^4*a3^5*a2^6*a1^2 + 18*a6^4*a4*a3^5*a2^6*a1^2 + 36*a6^2*a5^2*a4*a3^5*a2^6*a1^2 + 18*a5^4*a4*a3^5*a2^6*a1^2 - 36*a6^3*a4^2*a3^5*a2^6*a1^2 + 36*a6^2*a5*a4^2*a3^5*a2^6*a1^2 + 36*a6*a5^2*a4^2*a3^5*a2^6*a1^2 - 36*a5^3*a4^2*a3^5*a2^6*a1^2 - 36*a6^2*a4^3*a3^5*a2^6*a1^2 - 36*a5^2*a4^3*a3^5*a2^6*a1^2 + 18*a6*a4^4*a3^5*a2^6*a1^2 + 18*a5*a4^4*a3^5*a2^6*a1^2 - 12*a6^3*a5*a3^6*a2^6*a1^2 + 48*a6^2*a5^2*a3^6*a2^6*a1^2 - 12*a6*a5^3*a3^6*a2^6*a1^2 - 12*a6^3*a4*a3^6*a2^6*a1^2 - 24*a6^2*a5*a4*a3^6*a2^6*a1^2 - 24*a6*a5^2*a4*a3^6*a2^6*a1^2 - 12*a5^3*a4*a3^6*a2^6*a1^2 + 48*a6^2*a4^2*a3^6*a2^6*a1^2 - 24*a6*a5*a4^2*a3^6*a2^6*a1^2 + 48*a5^2*a4^2*a3^6*a2^6*a1^2 - 12*a6*a4^3*a3^6*a2^6*a1^2 - 12*a5*a4^3*a3^6*a2^6*a1^2 + 8*a6^6*a5^6*a4^3*a1^3 - 12*a6^6*a5^5*a4^4*a1^3 - 12*a6^5*a5^6*a4^4*a1^3 - 12*a6^6*a5^4*a4^5*a1^3 + 48*a6^5*a5^5*a4^5*a1^3 - 12*a6^4*a5^6*a4^5*a1^3 + 8*a6^6*a5^3*a4^6*a1^3 - 12*a6^5*a5^4*a4^6*a1^3 - 12*a6^4*a5^5*a4^6*a1^3 + 8*a6^3*a5^6*a4^6*a1^3 - 12*a6^6*a5^6*a4^2*a3*a1^3 + 24*a6^6*a5^5*a4^3*a3*a1^3 + 24*a6^5*a5^6*a4^3*a3*a1^3 - 36*a6^6*a5^4*a4^4*a3*a1^3 - 36*a6^4*a5^6*a4^4*a3*a1^3 + 24*a6^6*a5^3*a4^5*a3*a1^3 + 24*a6^3*a5^6*a4^5*a3*a1^3 - 12*a6^6*a5^2*a4^6*a3*a1^3 + 24*a6^5*a5^3*a4^6*a3*a1^3 - 36*a6^4*a5^4*a4^6*a3*a1^3 + 24*a6^3*a5^5*a4^6*a3*a1^3 - 12*a6^2*a5^6*a4^6*a3*a1^3 - 12*a6^6*a5^6*a4*a3^2*a1^3 - 36*a6^6*a5^5*a4^2*a3^2*a1^3 - 36*a6^5*a5^6*a4^2*a3^2*a1^3 + 108*a6^6*a5^4*a4^3*a3^2*a1^3 - 48*a6^5*a5^5*a4^3*a3^2*a1^3 + 108*a6^4*a5^6*a4^3*a3^2*a1^3 + 108*a6^6*a5^3*a4^4*a3^2*a1^3 - 84*a6^5*a5^4*a4^4*a3^2*a1^3 - 84*a6^4*a5^5*a4^4*a3^2*a1^3 + 108*a6^3*a5^6*a4^4*a3^2*a1^3 - 36*a6^6*a5^2*a4^5*a3^2*a1^3 - 48*a6^5*a5^3*a4^5*a3^2*a1^3 - 84*a6^4*a5^4*a4^5*a3^2*a1^3 - 48*a6^3*a5^5*a4^5*a3^2*a1^3 - 36*a6^2*a5^6*a4^5*a3^2*a1^3 - 12*a6^6*a5*a4^6*a3^2*a1^3 - 36*a6^5*a5^2*a4^6*a3^2*a1^3 + 108*a6^4*a5^3*a4^6*a3^2*a1^3 + 108*a6^3*a5^4*a4^6*a3^2*a1^3 - 36*a6^2*a5^5*a4^6*a3^2*a1^3 - 12*a6*a5^6*a4^6*a3^2*a1^3 + 8*a6^6*a5^6*a3^3*a1^3 + 24*a6^6*a5^5*a4*a3^3*a1^3 + 24*a6^5*a5^6*a4*a3^3*a1^3 + 108*a6^6*a5^4*a4^2*a3^3*a1^3 - 48*a6^5*a5^5*a4^2*a3^3*a1^3 + 108*a6^4*a5^6*a4^2*a3^3*a1^3 - 480*a6^6*a5^3*a4^3*a3^3*a1^3 + 144*a6^5*a5^4*a4^3*a3^3*a1^3 + 144*a6^4*a5^5*a4^3*a3^3*a1^3 - 480*a6^3*a5^6*a4^3*a3^3*a1^3 + 108*a6^6*a5^2*a4^4*a3^3*a1^3 + 144*a6^5*a5^3*a4^4*a3^3*a1^3 - 96*a6^4*a5^4*a4^4*a3^3*a1^3 + 144*a6^3*a5^5*a4^4*a3^3*a1^3 + 108*a6^2*a5^6*a4^4*a3^3*a1^3 + 24*a6^6*a5*a4^5*a3^3*a1^3 - 48*a6^5*a5^2*a4^5*a3^3*a1^3 + 144*a6^4*a5^3*a4^5*a3^3*a1^3 + 144*a6^3*a5^4*a4^5*a3^3*a1^3 - 48*a6^2*a5^5*a4^5*a3^3*a1^3 + 24*a6*a5^6*a4^5*a3^3*a1^3 + 8*a6^6*a4^6*a3^3*a1^3 + 24*a6^5*a5*a4^6*a3^3*a1^3 + 108*a6^4*a5^2*a4^6*a3^3*a1^3 - 480*a6^3*a5^3*a4^6*a3^3*a1^3 + 108*a6^2*a5^4*a4^6*a3^3*a1^3 + 24*a6*a5^5*a4^6*a3^3*a1^3 + 8*a5^6*a4^6*a3^3*a1^3 - 12*a6^6*a5^5*a3^4*a1^3 - 12*a6^5*a5^6*a3^4*a1^3 - 36*a6^6*a5^4*a4*a3^4*a1^3 - 36*a6^4*a5^6*a4*a3^4*a1^3 + 108*a6^6*a5^3*a4^2*a3^4*a1^3 - 84*a6^5*a5^4*a4^2*a3^4*a1^3 - 84*a6^4*a5^5*a4^2*a3^4*a1^3 + 108*a6^3*a5^6*a4^2*a3^4*a1^3 + 108*a6^6*a5^2*a4^3*a3^4*a1^3 + 144*a6^5*a5^3*a4^3*a3^4*a1^3 - 96*a6^4*a5^4*a4^3*a3^4*a1^3 + 144*a6^3*a5^5*a4^3*a3^4*a1^3 + 108*a6^2*a5^6*a4^3*a3^4*a1^3 - 36*a6^6*a5*a4^4*a3^4*a1^3 - 84*a6^5*a5^2*a4^4*a3^4*a1^3 - 96*a6^4*a5^3*a4^4*a3^4*a1^3 - 96*a6^3*a5^4*a4^4*a3^4*a1^3 - 84*a6^2*a5^5*a4^4*a3^4*a1^3 - 36*a6*a5^6*a4^4*a3^4*a1^3 - 12*a6^6*a4^5*a3^4*a1^3 - 84*a6^4*a5^2*a4^5*a3^4*a1^3 + 144*a6^3*a5^3*a4^5*a3^4*a1^3 - 84*a6^2*a5^4*a4^5*a3^4*a1^3 - 12*a5^6*a4^5*a3^4*a1^3 - 12*a6^5*a4^6*a3^4*a1^3 - 36*a6^4*a5*a4^6*a3^4*a1^3 + 108*a6^3*a5^2*a4^6*a3^4*a1^3 + 108*a6^2*a5^3*a4^6*a3^4*a1^3 - 36*a6*a5^4*a4^6*a3^4*a1^3 - 12*a5^5*a4^6*a3^4*a1^3 - 12*a6^6*a5^4*a3^5*a1^3 + 48*a6^5*a5^5*a3^5*a1^3 - 12*a6^4*a5^6*a3^5*a1^3 + 24*a6^6*a5^3*a4*a3^5*a1^3 + 24*a6^3*a5^6*a4*a3^5*a1^3 - 36*a6^6*a5^2*a4^2*a3^5*a1^3 - 48*a6^5*a5^3*a4^2*a3^5*a1^3 - 84*a6^4*a5^4*a4^2*a3^5*a1^3 - 48*a6^3*a5^5*a4^2*a3^5*a1^3 - 36*a6^2*a5^6*a4^2*a3^5*a1^3 + 24*a6^6*a5*a4^3*a3^5*a1^3 - 48*a6^5*a5^2*a4^3*a3^5*a1^3 + 144*a6^4*a5^3*a4^3*a3^5*a1^3 + 144*a6^3*a5^4*a4^3*a3^5*a1^3 - 48*a6^2*a5^5*a4^3*a3^5*a1^3 + 24*a6*a5^6*a4^3*a3^5*a1^3 - 12*a6^6*a4^4*a3^5*a1^3 - 84*a6^4*a5^2*a4^4*a3^5*a1^3 + 144*a6^3*a5^3*a4^4*a3^5*a1^3 - 84*a6^2*a5^4*a4^4*a3^5*a1^3 - 12*a5^6*a4^4*a3^5*a1^3 + 48*a6^5*a4^5*a3^5*a1^3 - 48*a6^3*a5^2*a4^5*a3^5*a1^3 - 48*a6^2*a5^3*a4^5*a3^5*a1^3 + 48*a5^5*a4^5*a3^5*a1^3 - 12*a6^4*a4^6*a3^5*a1^3 + 24*a6^3*a5*a4^6*a3^5*a1^3 - 36*a6^2*a5^2*a4^6*a3^5*a1^3 + 24*a6*a5^3*a4^6*a3^5*a1^3 - 12*a5^4*a4^6*a3^5*a1^3 + 8*a6^6*a5^3*a3^6*a1^3 - 12*a6^5*a5^4*a3^6*a1^3 - 12*a6^4*a5^5*a3^6*a1^3 + 8*a6^3*a5^6*a3^6*a1^3 - 12*a6^6*a5^2*a4*a3^6*a1^3 + 24*a6^5*a5^3*a4*a3^6*a1^3 - 36*a6^4*a5^4*a4*a3^6*a1^3 + 24*a6^3*a5^5*a4*a3^6*a1^3 - 12*a6^2*a5^6*a4*a3^6*a1^3 - 12*a6^6*a5*a4^2*a3^6*a1^3 - 36*a6^5*a5^2*a4^2*a3^6*a1^3 + 108*a6^4*a5^3*a4^2*a3^6*a1^3 + 108*a6^3*a5^4*a4^2*a3^6*a1^3 - 36*a6^2*a5^5*a4^2*a3^6*a1^3 - 12*a6*a5^6*a4^2*a3^6*a1^3 + 8*a6^6*a4^3*a3^6*a1^3 + 24*a6^5*a5*a4^3*a3^6*a1^3 + 108*a6^4*a5^2*a4^3*a3^6*a1^3 - 480*a6^3*a5^3*a4^3*a3^6*a1^3 + 108*a6^2*a5^4*a4^3*a3^6*a1^3 + 24*a6*a5^5*a4^3*a3^6*a1^3 + 8*a5^6*a4^3*a3^6*a1^3 - 12*a6^5*a4^4*a3^6*a1^3 - 36*a6^4*a5*a4^4*a3^6*a1^3 + 108*a6^3*a5^2*a4^4*a3^6*a1^3 + 108*a6^2*a5^3*a4^4*a3^6*a1^3 - 36*a6*a5^4*a4^4*a3^6*a1^3 - 12*a5^5*a4^4*a3^6*a1^3 - 12*a6^4*a4^5*a3^6*a1^3 + 24*a6^3*a5*a4^5*a3^6*a1^3 - 36*a6^2*a5^2*a4^5*a3^6*a1^3 + 24*a6*a5^3*a4^5*a3^6*a1^3 - 12*a5^4*a4^5*a3^6*a1^3 + 8*a6^3*a4^6*a3^6*a1^3 - 12*a6^2*a5*a4^6*a3^6*a1^3 - 12*a6*a5^2*a4^6*a3^6*a1^3 + 8*a5^3*a4^6*a3^6*a1^3 - 12*a6^6*a5^6*a4^2*a2*a1^3 + 24*a6^6*a5^5*a4^3*a2*a1^3 + 24*a6^5*a5^6*a4^3*a2*a1^3 - 36*a6^6*a5^4*a4^4*a2*a1^3 - 36*a6^4*a5^6*a4^4*a2*a1^3 + 24*a6^6*a5^3*a4^5*a2*a1^3 + 24*a6^3*a5^6*a4^5*a2*a1^3 - 12*a6^6*a5^2*a4^6*a2*a1^3 + 24*a6^5*a5^3*a4^6*a2*a1^3 - 36*a6^4*a5^4*a4^6*a2*a1^3 + 24*a6^3*a5^5*a4^6*a2*a1^3 - 12*a6^2*a5^6*a4^6*a2*a1^3 + 48*a6^6*a5^6*a4*a3*a2*a1^3 - 48*a6^6*a5^4*a4^3*a3*a2*a1^3 - 192*a6^5*a5^5*a4^3*a3*a2*a1^3 - 48*a6^4*a5^6*a4^3*a3*a2*a1^3 - 48*a6^6*a5^3*a4^4*a3*a2*a1^3 + 240*a6^5*a5^4*a4^4*a3*a2*a1^3 + 240*a6^4*a5^5*a4^4*a3*a2*a1^3 - 48*a6^3*a5^6*a4^4*a3*a2*a1^3 - 192*a6^5*a5^3*a4^5*a3*a2*a1^3 + 240*a6^4*a5^4*a4^5*a3*a2*a1^3 - 192*a6^3*a5^5*a4^5*a3*a2*a1^3 + 48*a6^6*a5*a4^6*a3*a2*a1^3 - 48*a6^4*a5^3*a4^6*a3*a2*a1^3 - 48*a6^3*a5^4*a4^6*a3*a2*a1^3 + 48*a6*a5^6*a4^6*a3*a2*a1^3 - 12*a6^6*a5^6*a3^2*a2*a1^3 - 84*a6^6*a5^4*a4^2*a3^2*a2*a1^3 + 240*a6^5*a5^5*a4^2*a3^2*a2*a1^3 - 84*a6^4*a5^6*a4^2*a3^2*a2*a1^3 + 144*a6^6*a5^3*a4^3*a3^2*a2*a1^3 - 168*a6^5*a5^4*a4^3*a3^2*a2*a1^3 - 168*a6^4*a5^5*a4^3*a3^2*a2*a1^3 + 144*a6^3*a5^6*a4^3*a3^2*a2*a1^3 - 84*a6^6*a5^2*a4^4*a3^2*a2*a1^3 - 168*a6^5*a5^3*a4^4*a3^2*a2*a1^3 + 396*a6^4*a5^4*a4^4*a3^2*a2*a1^3 - 168*a6^3*a5^5*a4^4*a3^2*a2*a1^3 - 84*a6^2*a5^6*a4^4*a3^2*a2*a1^3 + 240*a6^5*a5^2*a4^5*a3^2*a2*a1^3 - 168*a6^4*a5^3*a4^5*a3^2*a2*a1^3 - 168*a6^3*a5^4*a4^5*a3^2*a2*a1^3 + 240*a6^2*a5^5*a4^5*a3^2*a2*a1^3 - 12*a6^6*a4^6*a3^2*a2*a1^3 - 84*a6^4*a5^2*a4^6*a3^2*a2*a1^3 + 144*a6^3*a5^3*a4^6*a3^2*a2*a1^3 - 84*a6^2*a5^4*a4^6*a3^2*a2*a1^3 - 12*a5^6*a4^6*a3^2*a2*a1^3 + 24*a6^6*a5^5*a3^3*a2*a1^3 + 24*a6^5*a5^6*a3^3*a2*a1^3 - 48*a6^6*a5^4*a4*a3^3*a2*a1^3 - 192*a6^5*a5^5*a4*a3^3*a2*a1^3 - 48*a6^4*a5^6*a4*a3^3*a2*a1^3 + 144*a6^6*a5^3*a4^2*a3^3*a2*a1^3 - 168*a6^5*a5^4*a4^2*a3^3*a2*a1^3 - 168*a6^4*a5^5*a4^2*a3^3*a2*a1^3 + 144*a6^3*a5^6*a4^2*a3^3*a2*a1^3 + 144*a6^6*a5^2*a4^3*a3^3*a2*a1^3 + 576*a6^5*a5^3*a4^3*a3^3*a2*a1^3 - 288*a6^4*a5^4*a4^3*a3^3*a2*a1^3 + 576*a6^3*a5^5*a4^3*a3^3*a2*a1^3 + 144*a6^2*a5^6*a4^3*a3^3*a2*a1^3 - 48*a6^6*a5*a4^4*a3^3*a2*a1^3 - 168*a6^5*a5^2*a4^4*a3^3*a2*a1^3 - 288*a6^4*a5^3*a4^4*a3^3*a2*a1^3 - 288*a6^3*a5^4*a4^4*a3^3*a2*a1^3 - 168*a6^2*a5^5*a4^4*a3^3*a2*a1^3 - 48*a6*a5^6*a4^4*a3^3*a2*a1^3 + 24*a6^6*a4^5*a3^3*a2*a1^3 - 192*a6^5*a5*a4^5*a3^3*a2*a1^3 - 168*a6^4*a5^2*a4^5*a3^3*a2*a1^3 + 576*a6^3*a5^3*a4^5*a3^3*a2*a1^3 - 168*a6^2*a5^4*a4^5*a3^3*a2*a1^3 - 192*a6*a5^5*a4^5*a3^3*a2*a1^3 + 24*a5^6*a4^5*a3^3*a2*a1^3 + 24*a6^5*a4^6*a3^3*a2*a1^3 - 48*a6^4*a5*a4^6*a3^3*a2*a1^3 + 144*a6^3*a5^2*a4^6*a3^3*a2*a1^3 + 144*a6^2*a5^3*a4^6*a3^3*a2*a1^3 - 48*a6*a5^4*a4^6*a3^3*a2*a1^3 + 24*a5^5*a4^6*a3^3*a2*a1^3 - 36*a6^6*a5^4*a3^4*a2*a1^3 - 36*a6^4*a5^6*a3^4*a2*a1^3 - 48*a6^6*a5^3*a4*a3^4*a2*a1^3 + 240*a6^5*a5^4*a4*a3^4*a2*a1^3 + 240*a6^4*a5^5*a4*a3^4*a2*a1^3 - 48*a6^3*a5^6*a4*a3^4*a2*a1^3 - 84*a6^6*a5^2*a4^2*a3^4*a2*a1^3 - 168*a6^5*a5^3*a4^2*a3^4*a2*a1^3 + 396*a6^4*a5^4*a4^2*a3^4*a2*a1^3 - 168*a6^3*a5^5*a4^2*a3^4*a2*a1^3 - 84*a6^2*a5^6*a4^2*a3^4*a2*a1^3 - 48*a6^6*a5*a4^3*a3^4*a2*a1^3 - 168*a6^5*a5^2*a4^3*a3^4*a2*a1^3 - 288*a6^4*a5^3*a4^3*a3^4*a2*a1^3 - 288*a6^3*a5^4*a4^3*a3^4*a2*a1^3 - 168*a6^2*a5^5*a4^3*a3^4*a2*a1^3 - 48*a6*a5^6*a4^3*a3^4*a2*a1^3 - 36*a6^6*a4^4*a3^4*a2*a1^3 + 240*a6^5*a5*a4^4*a3^4*a2*a1^3 + 396*a6^4*a5^2*a4^4*a3^4*a2*a1^3 - 288*a6^3*a5^3*a4^4*a3^4*a2*a1^3 + 396*a6^2*a5^4*a4^4*a3^4*a2*a1^3 + 240*a6*a5^5*a4^4*a3^4*a2*a1^3 - 36*a5^6*a4^4*a3^4*a2*a1^3 + 240*a6^4*a5*a4^5*a3^4*a2*a1^3 - 168*a6^3*a5^2*a4^5*a3^4*a2*a1^3 - 168*a6^2*a5^3*a4^5*a3^4*a2*a1^3 + 240*a6*a5^4*a4^5*a3^4*a2*a1^3 - 36*a6^4*a4^6*a3^4*a2*a1^3 - 48*a6^3*a5*a4^6*a3^4*a2*a1^3 - 84*a6^2*a5^2*a4^6*a3^4*a2*a1^3 - 48*a6*a5^3*a4^6*a3^4*a2*a1^3 - 36*a5^4*a4^6*a3^4*a2*a1^3 + 24*a6^6*a5^3*a3^5*a2*a1^3 + 24*a6^3*a5^6*a3^5*a2*a1^3 - 192*a6^5*a5^3*a4*a3^5*a2*a1^3 + 240*a6^4*a5^4*a4*a3^5*a2*a1^3 - 192*a6^3*a5^5*a4*a3^5*a2*a1^3 + 240*a6^5*a5^2*a4^2*a3^5*a2*a1^3 - 168*a6^4*a5^3*a4^2*a3^5*a2*a1^3 - 168*a6^3*a5^4*a4^2*a3^5*a2*a1^3 + 240*a6^2*a5^5*a4^2*a3^5*a2*a1^3 + 24*a6^6*a4^3*a3^5*a2*a1^3 - 192*a6^5*a5*a4^3*a3^5*a2*a1^3 - 168*a6^4*a5^2*a4^3*a3^5*a2*a1^3 + 576*a6^3*a5^3*a4^3*a3^5*a2*a1^3 - 168*a6^2*a5^4*a4^3*a3^5*a2*a1^3 - 192*a6*a5^5*a4^3*a3^5*a2*a1^3 + 24*a5^6*a4^3*a3^5*a2*a1^3 + 240*a6^4*a5*a4^4*a3^5*a2*a1^3 - 168*a6^3*a5^2*a4^4*a3^5*a2*a1^3 - 168*a6^2*a5^3*a4^4*a3^5*a2*a1^3 + 240*a6*a5^4*a4^4*a3^5*a2*a1^3 - 192*a6^3*a5*a4^5*a3^5*a2*a1^3 + 240*a6^2*a5^2*a4^5*a3^5*a2*a1^3 - 192*a6*a5^3*a4^5*a3^5*a2*a1^3 + 24*a6^3*a4^6*a3^5*a2*a1^3 + 24*a5^3*a4^6*a3^5*a2*a1^3 - 12*a6^6*a5^2*a3^6*a2*a1^3 + 24*a6^5*a5^3*a3^6*a2*a1^3 - 36*a6^4*a5^4*a3^6*a2*a1^3 + 24*a6^3*a5^5*a3^6*a2*a1^3 - 12*a6^2*a5^6*a3^6*a2*a1^3 + 48*a6^6*a5*a4*a3^6*a2*a1^3 - 48*a6^4*a5^3*a4*a3^6*a2*a1^3 - 48*a6^3*a5^4*a4*a3^6*a2*a1^3 + 48*a6*a5^6*a4*a3^6*a2*a1^3 - 12*a6^6*a4^2*a3^6*a2*a1^3 - 84*a6^4*a5^2*a4^2*a3^6*a2*a1^3 + 144*a6^3*a5^3*a4^2*a3^6*a2*a1^3 - 84*a6^2*a5^4*a4^2*a3^6*a2*a1^3 - 12*a5^6*a4^2*a3^6*a2*a1^3 + 24*a6^5*a4^3*a3^6*a2*a1^3 - 48*a6^4*a5*a4^3*a3^6*a2*a1^3 + 144*a6^3*a5^2*a4^3*a3^6*a2*a1^3 + 144*a6^2*a5^3*a4^3*a3^6*a2*a1^3 - 48*a6*a5^4*a4^3*a3^6*a2*a1^3 + 24*a5^5*a4^3*a3^6*a2*a1^3 - 36*a6^4*a4^4*a3^6*a2*a1^3 - 48*a6^3*a5*a4^4*a3^6*a2*a1^3 - 84*a6^2*a5^2*a4^4*a3^6*a2*a1^3 - 48*a6*a5^3*a4^4*a3^6*a2*a1^3 - 36*a5^4*a4^4*a3^6*a2*a1^3 + 24*a6^3*a4^5*a3^6*a2*a1^3 + 24*a5^3*a4^5*a3^6*a2*a1^3 - 12*a6^2*a4^6*a3^6*a2*a1^3 + 48*a6*a5*a4^6*a3^6*a2*a1^3 - 12*a5^2*a4^6*a3^6*a2*a1^3 - 12*a6^6*a5^6*a4*a2^2*a1^3 - 36*a6^6*a5^5*a4^2*a2^2*a1^3 - 36*a6^5*a5^6*a4^2*a2^2*a1^3 + 108*a6^6*a5^4*a4^3*a2^2*a1^3 - 48*a6^5*a5^5*a4^3*a2^2*a1^3 + 108*a6^4*a5^6*a4^3*a2^2*a1^3 + 108*a6^6*a5^3*a4^4*a2^2*a1^3 - 84*a6^5*a5^4*a4^4*a2^2*a1^3 - 84*a6^4*a5^5*a4^4*a2^2*a1^3 + 108*a6^3*a5^6*a4^4*a2^2*a1^3 - 36*a6^6*a5^2*a4^5*a2^2*a1^3 - 48*a6^5*a5^3*a4^5*a2^2*a1^3 - 84*a6^4*a5^4*a4^5*a2^2*a1^3 - 48*a6^3*a5^5*a4^5*a2^2*a1^3 - 36*a6^2*a5^6*a4^5*a2^2*a1^3 - 12*a6^6*a5*a4^6*a2^2*a1^3 - 36*a6^5*a5^2*a4^6*a2^2*a1^3 + 108*a6^4*a5^3*a4^6*a2^2*a1^3 + 108*a6^3*a5^4*a4^6*a2^2*a1^3 - 36*a6^2*a5^5*a4^6*a2^2*a1^3 - 12*a6*a5^6*a4^6*a2^2*a1^3 - 12*a6^6*a5^6*a3*a2^2*a1^3 - 84*a6^6*a5^4*a4^2*a3*a2^2*a1^3 + 240*a6^5*a5^5*a4^2*a3*a2^2*a1^3 - 84*a6^4*a5^6*a4^2*a3*a2^2*a1^3 + 144*a6^6*a5^3*a4^3*a3*a2^2*a1^3 - 168*a6^5*a5^4*a4^3*a3*a2^2*a1^3 - 168*a6^4*a5^5*a4^3*a3*a2^2*a1^3 + 144*a6^3*a5^6*a4^3*a3*a2^2*a1^3 - 84*a6^6*a5^2*a4^4*a3*a2^2*a1^3 - 168*a6^5*a5^3*a4^4*a3*a2^2*a1^3 + 396*a6^4*a5^4*a4^4*a3*a2^2*a1^3 - 168*a6^3*a5^5*a4^4*a3*a2^2*a1^3 - 84*a6^2*a5^6*a4^4*a3*a2^2*a1^3 + 240*a6^5*a5^2*a4^5*a3*a2^2*a1^3 - 168*a6^4*a5^3*a4^5*a3*a2^2*a1^3 - 168*a6^3*a5^4*a4^5*a3*a2^2*a1^3 + 240*a6^2*a5^5*a4^5*a3*a2^2*a1^3 - 12*a6^6*a4^6*a3*a2^2*a1^3 - 84*a6^4*a5^2*a4^6*a3*a2^2*a1^3 + 144*a6^3*a5^3*a4^6*a3*a2^2*a1^3 - 84*a6^2*a5^4*a4^6*a3*a2^2*a1^3 - 12*a5^6*a4^6*a3*a2^2*a1^3 - 36*a6^6*a5^5*a3^2*a2^2*a1^3 - 36*a6^5*a5^6*a3^2*a2^2*a1^3 - 84*a6^6*a5^4*a4*a3^2*a2^2*a1^3 + 240*a6^5*a5^5*a4*a3^2*a2^2*a1^3 - 84*a6^4*a5^6*a4*a3^2*a2^2*a1^3 - 96*a6^6*a5^3*a4^2*a3^2*a2^2*a1^3 + 396*a6^5*a5^4*a4^2*a3^2*a2^2*a1^3 + 396*a6^4*a5^5*a4^2*a3^2*a2^2*a1^3 - 96*a6^3*a5^6*a4^2*a3^2*a2^2*a1^3 - 96*a6^6*a5^2*a4^3*a3^2*a2^2*a1^3 - 288*a6^5*a5^3*a4^3*a3^2*a2^2*a1^3 - 312*a6^4*a5^4*a4^3*a3^2*a2^2*a1^3 - 288*a6^3*a5^5*a4^3*a3^2*a2^2*a1^3 - 96*a6^2*a5^6*a4^3*a3^2*a2^2*a1^3 - 84*a6^6*a5*a4^4*a3^2*a2^2*a1^3 + 396*a6^5*a5^2*a4^4*a3^2*a2^2*a1^3 - 312*a6^4*a5^3*a4^4*a3^2*a2^2*a1^3 - 312*a6^3*a5^4*a4^4*a3^2*a2^2*a1^3 + 396*a6^2*a5^5*a4^4*a3^2*a2^2*a1^3 - 84*a6*a5^6*a4^4*a3^2*a2^2*a1^3 - 36*a6^6*a4^5*a3^2*a2^2*a1^3 + 240*a6^5*a5*a4^5*a3^2*a2^2*a1^3 + 396*a6^4*a5^2*a4^5*a3^2*a2^2*a1^3 - 288*a6^3*a5^3*a4^5*a3^2*a2^2*a1^3 + 396*a6^2*a5^4*a4^5*a3^2*a2^2*a1^3 + 240*a6*a5^5*a4^5*a3^2*a2^2*a1^3 - 36*a5^6*a4^5*a3^2*a2^2*a1^3 - 36*a6^5*a4^6*a3^2*a2^2*a1^3 - 84*a6^4*a5*a4^6*a3^2*a2^2*a1^3 - 96*a6^3*a5^2*a4^6*a3^2*a2^2*a1^3 - 96*a6^2*a5^3*a4^6*a3^2*a2^2*a1^3 - 84*a6*a5^4*a4^6*a3^2*a2^2*a1^3 - 36*a5^5*a4^6*a3^2*a2^2*a1^3 + 108*a6^6*a5^4*a3^3*a2^2*a1^3 - 48*a6^5*a5^5*a3^3*a2^2*a1^3 + 108*a6^4*a5^6*a3^3*a2^2*a1^3 + 144*a6^6*a5^3*a4*a3^3*a2^2*a1^3 - 168*a6^5*a5^4*a4*a3^3*a2^2*a1^3 - 168*a6^4*a5^5*a4*a3^3*a2^2*a1^3 + 144*a6^3*a5^6*a4*a3^3*a2^2*a1^3 - 96*a6^6*a5^2*a4^2*a3^3*a2^2*a1^3 - 288*a6^5*a5^3*a4^2*a3^3*a2^2*a1^3 - 312*a6^4*a5^4*a4^2*a3^3*a2^2*a1^3 - 288*a6^3*a5^5*a4^2*a3^3*a2^2*a1^3 - 96*a6^2*a5^6*a4^2*a3^3*a2^2*a1^3 + 144*a6^6*a5*a4^3*a3^3*a2^2*a1^3 - 288*a6^5*a5^2*a4^3*a3^3*a2^2*a1^3 + 864*a6^4*a5^3*a4^3*a3^3*a2^2*a1^3 + 864*a6^3*a5^4*a4^3*a3^3*a2^2*a1^3 - 288*a6^2*a5^5*a4^3*a3^3*a2^2*a1^3 + 144*a6*a5^6*a4^3*a3^3*a2^2*a1^3 + 108*a6^6*a4^4*a3^3*a2^2*a1^3 - 168*a6^5*a5*a4^4*a3^3*a2^2*a1^3 - 312*a6^4*a5^2*a4^4*a3^3*a2^2*a1^3 + 864*a6^3*a5^3*a4^4*a3^3*a2^2*a1^3 - 312*a6^2*a5^4*a4^4*a3^3*a2^2*a1^3 - 168*a6*a5^5*a4^4*a3^3*a2^2*a1^3 + 108*a5^6*a4^4*a3^3*a2^2*a1^3 - 48*a6^5*a4^5*a3^3*a2^2*a1^3 - 168*a6^4*a5*a4^5*a3^3*a2^2*a1^3 - 288*a6^3*a5^2*a4^5*a3^3*a2^2*a1^3 - 288*a6^2*a5^3*a4^5*a3^3*a2^2*a1^3 - 168*a6*a5^4*a4^5*a3^3*a2^2*a1^3 - 48*a5^5*a4^5*a3^3*a2^2*a1^3 + 108*a6^4*a4^6*a3^3*a2^2*a1^3 + 144*a6^3*a5*a4^6*a3^3*a2^2*a1^3 - 96*a6^2*a5^2*a4^6*a3^3*a2^2*a1^3 + 144*a6*a5^3*a4^6*a3^3*a2^2*a1^3 + 108*a5^4*a4^6*a3^3*a2^2*a1^3 + 108*a6^6*a5^3*a3^4*a2^2*a1^3 - 84*a6^5*a5^4*a3^4*a2^2*a1^3 - 84*a6^4*a5^5*a3^4*a2^2*a1^3 + 108*a6^3*a5^6*a3^4*a2^2*a1^3 - 84*a6^6*a5^2*a4*a3^4*a2^2*a1^3 - 168*a6^5*a5^3*a4*a3^4*a2^2*a1^3 + 396*a6^4*a5^4*a4*a3^4*a2^2*a1^3 - 168*a6^3*a5^5*a4*a3^4*a2^2*a1^3 - 84*a6^2*a5^6*a4*a3^4*a2^2*a1^3 - 84*a6^6*a5*a4^2*a3^4*a2^2*a1^3 + 396*a6^5*a5^2*a4^2*a3^4*a2^2*a1^3 - 312*a6^4*a5^3*a4^2*a3^4*a2^2*a1^3 - 312*a6^3*a5^4*a4^2*a3^4*a2^2*a1^3 + 396*a6^2*a5^5*a4^2*a3^4*a2^2*a1^3 - 84*a6*a5^6*a4^2*a3^4*a2^2*a1^3 + 108*a6^6*a4^3*a3^4*a2^2*a1^3 - 168*a6^5*a5*a4^3*a3^4*a2^2*a1^3 - 312*a6^4*a5^2*a4^3*a3^4*a2^2*a1^3 + 864*a6^3*a5^3*a4^3*a3^4*a2^2*a1^3 - 312*a6^2*a5^4*a4^3*a3^4*a2^2*a1^3 - 168*a6*a5^5*a4^3*a3^4*a2^2*a1^3 + 108*a5^6*a4^3*a3^4*a2^2*a1^3 - 84*a6^5*a4^4*a3^4*a2^2*a1^3 + 396*a6^4*a5*a4^4*a3^4*a2^2*a1^3 - 312*a6^3*a5^2*a4^4*a3^4*a2^2*a1^3 - 312*a6^2*a5^3*a4^4*a3^4*a2^2*a1^3 + 396*a6*a5^4*a4^4*a3^4*a2^2*a1^3 - 84*a5^5*a4^4*a3^4*a2^2*a1^3 - 84*a6^4*a4^5*a3^4*a2^2*a1^3 - 168*a6^3*a5*a4^5*a3^4*a2^2*a1^3 + 396*a6^2*a5^2*a4^5*a3^4*a2^2*a1^3 - 168*a6*a5^3*a4^5*a3^4*a2^2*a1^3 - 84*a5^4*a4^5*a3^4*a2^2*a1^3 + 108*a6^3*a4^6*a3^4*a2^2*a1^3 - 84*a6^2*a5*a4^6*a3^4*a2^2*a1^3 - 84*a6*a5^2*a4^6*a3^4*a2^2*a1^3 + 108*a5^3*a4^6*a3^4*a2^2*a1^3 - 36*a6^6*a5^2*a3^5*a2^2*a1^3 - 48*a6^5*a5^3*a3^5*a2^2*a1^3 - 84*a6^4*a5^4*a3^5*a2^2*a1^3 - 48*a6^3*a5^5*a3^5*a2^2*a1^3 - 36*a6^2*a5^6*a3^5*a2^2*a1^3 + 240*a6^5*a5^2*a4*a3^5*a2^2*a1^3 - 168*a6^4*a5^3*a4*a3^5*a2^2*a1^3 - 168*a6^3*a5^4*a4*a3^5*a2^2*a1^3 + 240*a6^2*a5^5*a4*a3^5*a2^2*a1^3 - 36*a6^6*a4^2*a3^5*a2^2*a1^3 + 240*a6^5*a5*a4^2*a3^5*a2^2*a1^3 + 396*a6^4*a5^2*a4^2*a3^5*a2^2*a1^3 - 288*a6^3*a5^3*a4^2*a3^5*a2^2*a1^3 + 396*a6^2*a5^4*a4^2*a3^5*a2^2*a1^3 + 240*a6*a5^5*a4^2*a3^5*a2^2*a1^3 - 36*a5^6*a4^2*a3^5*a2^2*a1^3 - 48*a6^5*a4^3*a3^5*a2^2*a1^3 - 168*a6^4*a5*a4^3*a3^5*a2^2*a1^3 - 288*a6^3*a5^2*a4^3*a3^5*a2^2*a1^3 - 288*a6^2*a5^3*a4^3*a3^5*a2^2*a1^3 - 168*a6*a5^4*a4^3*a3^5*a2^2*a1^3 - 48*a5^5*a4^3*a3^5*a2^2*a1^3 - 84*a6^4*a4^4*a3^5*a2^2*a1^3 - 168*a6^3*a5*a4^4*a3^5*a2^2*a1^3 + 396*a6^2*a5^2*a4^4*a3^5*a2^2*a1^3 - 168*a6*a5^3*a4^4*a3^5*a2^2*a1^3 - 84*a5^4*a4^4*a3^5*a2^2*a1^3 - 48*a6^3*a4^5*a3^5*a2^2*a1^3 + 240*a6^2*a5*a4^5*a3^5*a2^2*a1^3 + 240*a6*a5^2*a4^5*a3^5*a2^2*a1^3 - 48*a5^3*a4^5*a3^5*a2^2*a1^3 - 36*a6^2*a4^6*a3^5*a2^2*a1^3 - 36*a5^2*a4^6*a3^5*a2^2*a1^3 - 12*a6^6*a5*a3^6*a2^2*a1^3 - 36*a6^5*a5^2*a3^6*a2^2*a1^3 + 108*a6^4*a5^3*a3^6*a2^2*a1^3 + 108*a6^3*a5^4*a3^6*a2^2*a1^3 - 36*a6^2*a5^5*a3^6*a2^2*a1^3 - 12*a6*a5^6*a3^6*a2^2*a1^3 - 12*a6^6*a4*a3^6*a2^2*a1^3 - 84*a6^4*a5^2*a4*a3^6*a2^2*a1^3 + 144*a6^3*a5^3*a4*a3^6*a2^2*a1^3 - 84*a6^2*a5^4*a4*a3^6*a2^2*a1^3 - 12*a5^6*a4*a3^6*a2^2*a1^3 - 36*a6^5*a4^2*a3^6*a2^2*a1^3 - 84*a6^4*a5*a4^2*a3^6*a2^2*a1^3 - 96*a6^3*a5^2*a4^2*a3^6*a2^2*a1^3 - 96*a6^2*a5^3*a4^2*a3^6*a2^2*a1^3 - 84*a6*a5^4*a4^2*a3^6*a2^2*a1^3 - 36*a5^5*a4^2*a3^6*a2^2*a1^3 + 108*a6^4*a4^3*a3^6*a2^2*a1^3 + 144*a6^3*a5*a4^3*a3^6*a2^2*a1^3 - 96*a6^2*a5^2*a4^3*a3^6*a2^2*a1^3 + 144*a6*a5^3*a4^3*a3^6*a2^2*a1^3 + 108*a5^4*a4^3*a3^6*a2^2*a1^3 + 108*a6^3*a4^4*a3^6*a2^2*a1^3 - 84*a6^2*a5*a4^4*a3^6*a2^2*a1^3 - 84*a6*a5^2*a4^4*a3^6*a2^2*a1^3 + 108*a5^3*a4^4*a3^6*a2^2*a1^3 - 36*a6^2*a4^5*a3^6*a2^2*a1^3 - 36*a5^2*a4^5*a3^6*a2^2*a1^3 - 12*a6*a4^6*a3^6*a2^2*a1^3 - 12*a5*a4^6*a3^6*a2^2*a1^3 + 8*a6^6*a5^6*a2^3*a1^3 + 24*a6^6*a5^5*a4*a2^3*a1^3 + 24*a6^5*a5^6*a4*a2^3*a1^3 + 108*a6^6*a5^4*a4^2*a2^3*a1^3 - 48*a6^5*a5^5*a4^2*a2^3*a1^3 + 108*a6^4*a5^6*a4^2*a2^3*a1^3 - 480*a6^6*a5^3*a4^3*a2^3*a1^3 + 144*a6^5*a5^4*a4^3*a2^3*a1^3 + 144*a6^4*a5^5*a4^3*a2^3*a1^3 - 480*a6^3*a5^6*a4^3*a2^3*a1^3 + 108*a6^6*a5^2*a4^4*a2^3*a1^3 + 144*a6^5*a5^3*a4^4*a2^3*a1^3 - 96*a6^4*a5^4*a4^4*a2^3*a1^3 + 144*a6^3*a5^5*a4^4*a2^3*a1^3 + 108*a6^2*a5^6*a4^4*a2^3*a1^3 + 24*a6^6*a5*a4^5*a2^3*a1^3 - 48*a6^5*a5^2*a4^5*a2^3*a1^3 + 144*a6^4*a5^3*a4^5*a2^3*a1^3 + 144*a6^3*a5^4*a4^5*a2^3*a1^3 - 48*a6^2*a5^5*a4^5*a2^3*a1^3 + 24*a6*a5^6*a4^5*a2^3*a1^3 + 8*a6^6*a4^6*a2^3*a1^3 + 24*a6^5*a5*a4^6*a2^3*a1^3 + 108*a6^4*a5^2*a4^6*a2^3*a1^3 - 480*a6^3*a5^3*a4^6*a2^3*a1^3 + 108*a6^2*a5^4*a4^6*a2^3*a1^3 + 24*a6*a5^5*a4^6*a2^3*a1^3 + 8*a5^6*a4^6*a2^3*a1^3 + 24*a6^6*a5^5*a3*a2^3*a1^3 + 24*a6^5*a5^6*a3*a2^3*a1^3 - 48*a6^6*a5^4*a4*a3*a2^3*a1^3 - 192*a6^5*a5^5*a4*a3*a2^3*a1^3 - 48*a6^4*a5^6*a4*a3*a2^3*a1^3 + 144*a6^6*a5^3*a4^2*a3*a2^3*a1^3 - 168*a6^5*a5^4*a4^2*a3*a2^3*a1^3 - 168*a6^4*a5^5*a4^2*a3*a2^3*a1^3 + 144*a6^3*a5^6*a4^2*a3*a2^3*a1^3 + 144*a6^6*a5^2*a4^3*a3*a2^3*a1^3 + 576*a6^5*a5^3*a4^3*a3*a2^3*a1^3 - 288*a6^4*a5^4*a4^3*a3*a2^3*a1^3 + 576*a6^3*a5^5*a4^3*a3*a2^3*a1^3 + 144*a6^2*a5^6*a4^3*a3*a2^3*a1^3 - 48*a6^6*a5*a4^4*a3*a2^3*a1^3 - 168*a6^5*a5^2*a4^4*a3*a2^3*a1^3 - 288*a6^4*a5^3*a4^4*a3*a2^3*a1^3 - 288*a6^3*a5^4*a4^4*a3*a2^3*a1^3 - 168*a6^2*a5^5*a4^4*a3*a2^3*a1^3 - 48*a6*a5^6*a4^4*a3*a2^3*a1^3 + 24*a6^6*a4^5*a3*a2^3*a1^3 - 192*a6^5*a5*a4^5*a3*a2^3*a1^3 - 168*a6^4*a5^2*a4^5*a3*a2^3*a1^3 + 576*a6^3*a5^3*a4^5*a3*a2^3*a1^3 - 168*a6^2*a5^4*a4^5*a3*a2^3*a1^3 - 192*a6*a5^5*a4^5*a3*a2^3*a1^3 + 24*a5^6*a4^5*a3*a2^3*a1^3 + 24*a6^5*a4^6*a3*a2^3*a1^3 - 48*a6^4*a5*a4^6*a3*a2^3*a1^3 + 144*a6^3*a5^2*a4^6*a3*a2^3*a1^3 + 144*a6^2*a5^3*a4^6*a3*a2^3*a1^3 - 48*a6*a5^4*a4^6*a3*a2^3*a1^3 + 24*a5^5*a4^6*a3*a2^3*a1^3 + 108*a6^6*a5^4*a3^2*a2^3*a1^3 - 48*a6^5*a5^5*a3^2*a2^3*a1^3 + 108*a6^4*a5^6*a3^2*a2^3*a1^3 + 144*a6^6*a5^3*a4*a3^2*a2^3*a1^3 - 168*a6^5*a5^4*a4*a3^2*a2^3*a1^3 - 168*a6^4*a5^5*a4*a3^2*a2^3*a1^3 + 144*a6^3*a5^6*a4*a3^2*a2^3*a1^3 - 96*a6^6*a5^2*a4^2*a3^2*a2^3*a1^3 - 288*a6^5*a5^3*a4^2*a3^2*a2^3*a1^3 - 312*a6^4*a5^4*a4^2*a3^2*a2^3*a1^3 - 288*a6^3*a5^5*a4^2*a3^2*a2^3*a1^3 - 96*a6^2*a5^6*a4^2*a3^2*a2^3*a1^3 + 144*a6^6*a5*a4^3*a3^2*a2^3*a1^3 - 288*a6^5*a5^2*a4^3*a3^2*a2^3*a1^3 + 864*a6^4*a5^3*a4^3*a3^2*a2^3*a1^3 + 864*a6^3*a5^4*a4^3*a3^2*a2^3*a1^3 - 288*a6^2*a5^5*a4^3*a3^2*a2^3*a1^3 + 144*a6*a5^6*a4^3*a3^2*a2^3*a1^3 + 108*a6^6*a4^4*a3^2*a2^3*a1^3 - 168*a6^5*a5*a4^4*a3^2*a2^3*a1^3 - 312*a6^4*a5^2*a4^4*a3^2*a2^3*a1^3 + 864*a6^3*a5^3*a4^4*a3^2*a2^3*a1^3 - 312*a6^2*a5^4*a4^4*a3^2*a2^3*a1^3 - 168*a6*a5^5*a4^4*a3^2*a2^3*a1^3 + 108*a5^6*a4^4*a3^2*a2^3*a1^3 - 48*a6^5*a4^5*a3^2*a2^3*a1^3 - 168*a6^4*a5*a4^5*a3^2*a2^3*a1^3 - 288*a6^3*a5^2*a4^5*a3^2*a2^3*a1^3 - 288*a6^2*a5^3*a4^5*a3^2*a2^3*a1^3 - 168*a6*a5^4*a4^5*a3^2*a2^3*a1^3 - 48*a5^5*a4^5*a3^2*a2^3*a1^3 + 108*a6^4*a4^6*a3^2*a2^3*a1^3 + 144*a6^3*a5*a4^6*a3^2*a2^3*a1^3 - 96*a6^2*a5^2*a4^6*a3^2*a2^3*a1^3 + 144*a6*a5^3*a4^6*a3^2*a2^3*a1^3 + 108*a5^4*a4^6*a3^2*a2^3*a1^3 - 480*a6^6*a5^3*a3^3*a2^3*a1^3 + 144*a6^5*a5^4*a3^3*a2^3*a1^3 + 144*a6^4*a5^5*a3^3*a2^3*a1^3 - 480*a6^3*a5^6*a3^3*a2^3*a1^3 + 144*a6^6*a5^2*a4*a3^3*a2^3*a1^3 + 576*a6^5*a5^3*a4*a3^3*a2^3*a1^3 - 288*a6^4*a5^4*a4*a3^3*a2^3*a1^3 + 576*a6^3*a5^5*a4*a3^3*a2^3*a1^3 + 144*a6^2*a5^6*a4*a3^3*a2^3*a1^3 + 144*a6^6*a5*a4^2*a3^3*a2^3*a1^3 - 288*a6^5*a5^2*a4^2*a3^3*a2^3*a1^3 + 864*a6^4*a5^3*a4^2*a3^3*a2^3*a1^3 + 864*a6^3*a5^4*a4^2*a3^3*a2^3*a1^3 - 288*a6^2*a5^5*a4^2*a3^3*a2^3*a1^3 + 144*a6*a5^6*a4^2*a3^3*a2^3*a1^3 - 480*a6^6*a4^3*a3^3*a2^3*a1^3 + 576*a6^5*a5*a4^3*a3^3*a2^3*a1^3 + 864*a6^4*a5^2*a4^3*a3^3*a2^3*a1^3 - 5760*a6^3*a5^3*a4^3*a3^3*a2^3*a1^3 + 864*a6^2*a5^4*a4^3*a3^3*a2^3*a1^3 + 576*a6*a5^5*a4^3*a3^3*a2^3*a1^3 - 480*a5^6*a4^3*a3^3*a2^3*a1^3 + 144*a6^5*a4^4*a3^3*a2^3*a1^3 - 288*a6^4*a5*a4^4*a3^3*a2^3*a1^3 + 864*a6^3*a5^2*a4^4*a3^3*a2^3*a1^3 + 864*a6^2*a5^3*a4^4*a3^3*a2^3*a1^3 - 288*a6*a5^4*a4^4*a3^3*a2^3*a1^3 + 144*a5^5*a4^4*a3^3*a2^3*a1^3 + 144*a6^4*a4^5*a3^3*a2^3*a1^3 + 576*a6^3*a5*a4^5*a3^3*a2^3*a1^3 - 288*a6^2*a5^2*a4^5*a3^3*a2^3*a1^3 + 576*a6*a5^3*a4^5*a3^3*a2^3*a1^3 + 144*a5^4*a4^5*a3^3*a2^3*a1^3 - 480*a6^3*a4^6*a3^3*a2^3*a1^3 + 144*a6^2*a5*a4^6*a3^3*a2^3*a1^3 + 144*a6*a5^2*a4^6*a3^3*a2^3*a1^3 - 480*a5^3*a4^6*a3^3*a2^3*a1^3 + 108*a6^6*a5^2*a3^4*a2^3*a1^3 + 144*a6^5*a5^3*a3^4*a2^3*a1^3 - 96*a6^4*a5^4*a3^4*a2^3*a1^3 + 144*a6^3*a5^5*a3^4*a2^3*a1^3 + 108*a6^2*a5^6*a3^4*a2^3*a1^3 - 48*a6^6*a5*a4*a3^4*a2^3*a1^3 - 168*a6^5*a5^2*a4*a3^4*a2^3*a1^3 - 288*a6^4*a5^3*a4*a3^4*a2^3*a1^3 - 288*a6^3*a5^4*a4*a3^4*a2^3*a1^3 - 168*a6^2*a5^5*a4*a3^4*a2^3*a1^3 - 48*a6*a5^6*a4*a3^4*a2^3*a1^3 + 108*a6^6*a4^2*a3^4*a2^3*a1^3 - 168*a6^5*a5*a4^2*a3^4*a2^3*a1^3 - 312*a6^4*a5^2*a4^2*a3^4*a2^3*a1^3 + 864*a6^3*a5^3*a4^2*a3^4*a2^3*a1^3 - 312*a6^2*a5^4*a4^2*a3^4*a2^3*a1^3 - 168*a6*a5^5*a4^2*a3^4*a2^3*a1^3 + 108*a5^6*a4^2*a3^4*a2^3*a1^3 + 144*a6^5*a4^3*a3^4*a2^3*a1^3 - 288*a6^4*a5*a4^3*a3^4*a2^3*a1^3 + 864*a6^3*a5^2*a4^3*a3^4*a2^3*a1^3 + 864*a6^2*a5^3*a4^3*a3^4*a2^3*a1^3 - 288*a6*a5^4*a4^3*a3^4*a2^3*a1^3 + 144*a5^5*a4^3*a3^4*a2^3*a1^3 - 96*a6^4*a4^4*a3^4*a2^3*a1^3 - 288*a6^3*a5*a4^4*a3^4*a2^3*a1^3 - 312*a6^2*a5^2*a4^4*a3^4*a2^3*a1^3 - 288*a6*a5^3*a4^4*a3^4*a2^3*a1^3 - 96*a5^4*a4^4*a3^4*a2^3*a1^3 + 144*a6^3*a4^5*a3^4*a2^3*a1^3 - 168*a6^2*a5*a4^5*a3^4*a2^3*a1^3 - 168*a6*a5^2*a4^5*a3^4*a2^3*a1^3 + 144*a5^3*a4^5*a3^4*a2^3*a1^3 + 108*a6^2*a4^6*a3^4*a2^3*a1^3 - 48*a6*a5*a4^6*a3^4*a2^3*a1^3 + 108*a5^2*a4^6*a3^4*a2^3*a1^3 + 24*a6^6*a5*a3^5*a2^3*a1^3 - 48*a6^5*a5^2*a3^5*a2^3*a1^3 + 144*a6^4*a5^3*a3^5*a2^3*a1^3 + 144*a6^3*a5^4*a3^5*a2^3*a1^3 - 48*a6^2*a5^5*a3^5*a2^3*a1^3 + 24*a6*a5^6*a3^5*a2^3*a1^3 + 24*a6^6*a4*a3^5*a2^3*a1^3 - 192*a6^5*a5*a4*a3^5*a2^3*a1^3 - 168*a6^4*a5^2*a4*a3^5*a2^3*a1^3 + 576*a6^3*a5^3*a4*a3^5*a2^3*a1^3 - 168*a6^2*a5^4*a4*a3^5*a2^3*a1^3 - 192*a6*a5^5*a4*a3^5*a2^3*a1^3 + 24*a5^6*a4*a3^5*a2^3*a1^3 - 48*a6^5*a4^2*a3^5*a2^3*a1^3 - 168*a6^4*a5*a4^2*a3^5*a2^3*a1^3 - 288*a6^3*a5^2*a4^2*a3^5*a2^3*a1^3 - 288*a6^2*a5^3*a4^2*a3^5*a2^3*a1^3 - 168*a6*a5^4*a4^2*a3^5*a2^3*a1^3 - 48*a5^5*a4^2*a3^5*a2^3*a1^3 + 144*a6^4*a4^3*a3^5*a2^3*a1^3 + 576*a6^3*a5*a4^3*a3^5*a2^3*a1^3 - 288*a6^2*a5^2*a4^3*a3^5*a2^3*a1^3 + 576*a6*a5^3*a4^3*a3^5*a2^3*a1^3 + 144*a5^4*a4^3*a3^5*a2^3*a1^3 + 144*a6^3*a4^4*a3^5*a2^3*a1^3 - 168*a6^2*a5*a4^4*a3^5*a2^3*a1^3 - 168*a6*a5^2*a4^4*a3^5*a2^3*a1^3 + 144*a5^3*a4^4*a3^5*a2^3*a1^3 - 48*a6^2*a4^5*a3^5*a2^3*a1^3 - 192*a6*a5*a4^5*a3^5*a2^3*a1^3 - 48*a5^2*a4^5*a3^5*a2^3*a1^3 + 24*a6*a4^6*a3^5*a2^3*a1^3 + 24*a5*a4^6*a3^5*a2^3*a1^3 + 8*a6^6*a3^6*a2^3*a1^3 + 24*a6^5*a5*a3^6*a2^3*a1^3 + 108*a6^4*a5^2*a3^6*a2^3*a1^3 - 480*a6^3*a5^3*a3^6*a2^3*a1^3 + 108*a6^2*a5^4*a3^6*a2^3*a1^3 + 24*a6*a5^5*a3^6*a2^3*a1^3 + 8*a5^6*a3^6*a2^3*a1^3 + 24*a6^5*a4*a3^6*a2^3*a1^3 - 48*a6^4*a5*a4*a3^6*a2^3*a1^3 + 144*a6^3*a5^2*a4*a3^6*a2^3*a1^3 + 144*a6^2*a5^3*a4*a3^6*a2^3*a1^3 - 48*a6*a5^4*a4*a3^6*a2^3*a1^3 + 24*a5^5*a4*a3^6*a2^3*a1^3 + 108*a6^4*a4^2*a3^6*a2^3*a1^3 + 144*a6^3*a5*a4^2*a3^6*a2^3*a1^3 - 96*a6^2*a5^2*a4^2*a3^6*a2^3*a1^3 + 144*a6*a5^3*a4^2*a3^6*a2^3*a1^3 + 108*a5^4*a4^2*a3^6*a2^3*a1^3 - 480*a6^3*a4^3*a3^6*a2^3*a1^3 + 144*a6^2*a5*a4^3*a3^6*a2^3*a1^3 + 144*a6*a5^2*a4^3*a3^6*a2^3*a1^3 - 480*a5^3*a4^3*a3^6*a2^3*a1^3 + 108*a6^2*a4^4*a3^6*a2^3*a1^3 - 48*a6*a5*a4^4*a3^6*a2^3*a1^3 + 108*a5^2*a4^4*a3^6*a2^3*a1^3 + 24*a6*a4^5*a3^6*a2^3*a1^3 + 24*a5*a4^5*a3^6*a2^3*a1^3 + 8*a4^6*a3^6*a2^3*a1^3 - 12*a6^6*a5^5*a2^4*a1^3 - 12*a6^5*a5^6*a2^4*a1^3 - 36*a6^6*a5^4*a4*a2^4*a1^3 - 36*a6^4*a5^6*a4*a2^4*a1^3 + 108*a6^6*a5^3*a4^2*a2^4*a1^3 - 84*a6^5*a5^4*a4^2*a2^4*a1^3 - 84*a6^4*a5^5*a4^2*a2^4*a1^3 + 108*a6^3*a5^6*a4^2*a2^4*a1^3 + 108*a6^6*a5^2*a4^3*a2^4*a1^3 + 144*a6^5*a5^3*a4^3*a2^4*a1^3 - 96*a6^4*a5^4*a4^3*a2^4*a1^3 + 144*a6^3*a5^5*a4^3*a2^4*a1^3 + 108*a6^2*a5^6*a4^3*a2^4*a1^3 - 36*a6^6*a5*a4^4*a2^4*a1^3 - 84*a6^5*a5^2*a4^4*a2^4*a1^3 - 96*a6^4*a5^3*a4^4*a2^4*a1^3 - 96*a6^3*a5^4*a4^4*a2^4*a1^3 - 84*a6^2*a5^5*a4^4*a2^4*a1^3 - 36*a6*a5^6*a4^4*a2^4*a1^3 - 12*a6^6*a4^5*a2^4*a1^3 - 84*a6^4*a5^2*a4^5*a2^4*a1^3 + 144*a6^3*a5^3*a4^5*a2^4*a1^3 - 84*a6^2*a5^4*a4^5*a2^4*a1^3 - 12*a5^6*a4^5*a2^4*a1^3 - 12*a6^5*a4^6*a2^4*a1^3 - 36*a6^4*a5*a4^6*a2^4*a1^3 + 108*a6^3*a5^2*a4^6*a2^4*a1^3 + 108*a6^2*a5^3*a4^6*a2^4*a1^3 - 36*a6*a5^4*a4^6*a2^4*a1^3 - 12*a5^5*a4^6*a2^4*a1^3 - 36*a6^6*a5^4*a3*a2^4*a1^3 - 36*a6^4*a5^6*a3*a2^4*a1^3 - 48*a6^6*a5^3*a4*a3*a2^4*a1^3 + 240*a6^5*a5^4*a4*a3*a2^4*a1^3 + 240*a6^4*a5^5*a4*a3*a2^4*a1^3 - 48*a6^3*a5^6*a4*a3*a2^4*a1^3 - 84*a6^6*a5^2*a4^2*a3*a2^4*a1^3 - 168*a6^5*a5^3*a4^2*a3*a2^4*a1^3 + 396*a6^4*a5^4*a4^2*a3*a2^4*a1^3 - 168*a6^3*a5^5*a4^2*a3*a2^4*a1^3 - 84*a6^2*a5^6*a4^2*a3*a2^4*a1^3 - 48*a6^6*a5*a4^3*a3*a2^4*a1^3 - 168*a6^5*a5^2*a4^3*a3*a2^4*a1^3 - 288*a6^4*a5^3*a4^3*a3*a2^4*a1^3 - 288*a6^3*a5^4*a4^3*a3*a2^4*a1^3 - 168*a6^2*a5^5*a4^3*a3*a2^4*a1^3 - 48*a6*a5^6*a4^3*a3*a2^4*a1^3 - 36*a6^6*a4^4*a3*a2^4*a1^3 + 240*a6^5*a5*a4^4*a3*a2^4*a1^3 + 396*a6^4*a5^2*a4^4*a3*a2^4*a1^3 - 288*a6^3*a5^3*a4^4*a3*a2^4*a1^3 + 396*a6^2*a5^4*a4^4*a3*a2^4*a1^3 + 240*a6*a5^5*a4^4*a3*a2^4*a1^3 - 36*a5^6*a4^4*a3*a2^4*a1^3 + 240*a6^4*a5*a4^5*a3*a2^4*a1^3 - 168*a6^3*a5^2*a4^5*a3*a2^4*a1^3 - 168*a6^2*a5^3*a4^5*a3*a2^4*a1^3 + 240*a6*a5^4*a4^5*a3*a2^4*a1^3 - 36*a6^4*a4^6*a3*a2^4*a1^3 - 48*a6^3*a5*a4^6*a3*a2^4*a1^3 - 84*a6^2*a5^2*a4^6*a3*a2^4*a1^3 - 48*a6*a5^3*a4^6*a3*a2^4*a1^3 - 36*a5^4*a4^6*a3*a2^4*a1^3 + 108*a6^6*a5^3*a3^2*a2^4*a1^3 - 84*a6^5*a5^4*a3^2*a2^4*a1^3 - 84*a6^4*a5^5*a3^2*a2^4*a1^3 + 108*a6^3*a5^6*a3^2*a2^4*a1^3 - 84*a6^6*a5^2*a4*a3^2*a2^4*a1^3 - 168*a6^5*a5^3*a4*a3^2*a2^4*a1^3 + 396*a6^4*a5^4*a4*a3^2*a2^4*a1^3 - 168*a6^3*a5^5*a4*a3^2*a2^4*a1^3 - 84*a6^2*a5^6*a4*a3^2*a2^4*a1^3 - 84*a6^6*a5*a4^2*a3^2*a2^4*a1^3 + 396*a6^5*a5^2*a4^2*a3^2*a2^4*a1^3 - 312*a6^4*a5^3*a4^2*a3^2*a2^4*a1^3 - 312*a6^3*a5^4*a4^2*a3^2*a2^4*a1^3 + 396*a6^2*a5^5*a4^2*a3^2*a2^4*a1^3 - 84*a6*a5^6*a4^2*a3^2*a2^4*a1^3 + 108*a6^6*a4^3*a3^2*a2^4*a1^3 - 168*a6^5*a5*a4^3*a3^2*a2^4*a1^3 - 312*a6^4*a5^2*a4^3*a3^2*a2^4*a1^3 + 864*a6^3*a5^3*a4^3*a3^2*a2^4*a1^3 - 312*a6^2*a5^4*a4^3*a3^2*a2^4*a1^3 - 168*a6*a5^5*a4^3*a3^2*a2^4*a1^3 + 108*a5^6*a4^3*a3^2*a2^4*a1^3 - 84*a6^5*a4^4*a3^2*a2^4*a1^3 + 396*a6^4*a5*a4^4*a3^2*a2^4*a1^3 - 312*a6^3*a5^2*a4^4*a3^2*a2^4*a1^3 - 312*a6^2*a5^3*a4^4*a3^2*a2^4*a1^3 + 396*a6*a5^4*a4^4*a3^2*a2^4*a1^3 - 84*a5^5*a4^4*a3^2*a2^4*a1^3 - 84*a6^4*a4^5*a3^2*a2^4*a1^3 - 168*a6^3*a5*a4^5*a3^2*a2^4*a1^3 + 396*a6^2*a5^2*a4^5*a3^2*a2^4*a1^3 - 168*a6*a5^3*a4^5*a3^2*a2^4*a1^3 - 84*a5^4*a4^5*a3^2*a2^4*a1^3 + 108*a6^3*a4^6*a3^2*a2^4*a1^3 - 84*a6^2*a5*a4^6*a3^2*a2^4*a1^3 - 84*a6*a5^2*a4^6*a3^2*a2^4*a1^3 + 108*a5^3*a4^6*a3^2*a2^4*a1^3 + 108*a6^6*a5^2*a3^3*a2^4*a1^3 + 144*a6^5*a5^3*a3^3*a2^4*a1^3 - 96*a6^4*a5^4*a3^3*a2^4*a1^3 + 144*a6^3*a5^5*a3^3*a2^4*a1^3 + 108*a6^2*a5^6*a3^3*a2^4*a1^3 - 48*a6^6*a5*a4*a3^3*a2^4*a1^3 - 168*a6^5*a5^2*a4*a3^3*a2^4*a1^3 - 288*a6^4*a5^3*a4*a3^3*a2^4*a1^3 - 288*a6^3*a5^4*a4*a3^3*a2^4*a1^3 - 168*a6^2*a5^5*a4*a3^3*a2^4*a1^3 - 48*a6*a5^6*a4*a3^3*a2^4*a1^3 + 108*a6^6*a4^2*a3^3*a2^4*a1^3 - 168*a6^5*a5*a4^2*a3^3*a2^4*a1^3 - 312*a6^4*a5^2*a4^2*a3^3*a2^4*a1^3 + 864*a6^3*a5^3*a4^2*a3^3*a2^4*a1^3 - 312*a6^2*a5^4*a4^2*a3^3*a2^4*a1^3 - 168*a6*a5^5*a4^2*a3^3*a2^4*a1^3 + 108*a5^6*a4^2*a3^3*a2^4*a1^3 + 144*a6^5*a4^3*a3^3*a2^4*a1^3 - 288*a6^4*a5*a4^3*a3^3*a2^4*a1^3 + 864*a6^3*a5^2*a4^3*a3^3*a2^4*a1^3 + 864*a6^2*a5^3*a4^3*a3^3*a2^4*a1^3 - 288*a6*a5^4*a4^3*a3^3*a2^4*a1^3 + 144*a5^5*a4^3*a3^3*a2^4*a1^3 - 96*a6^4*a4^4*a3^3*a2^4*a1^3 - 288*a6^3*a5*a4^4*a3^3*a2^4*a1^3 - 312*a6^2*a5^2*a4^4*a3^3*a2^4*a1^3 - 288*a6*a5^3*a4^4*a3^3*a2^4*a1^3 - 96*a5^4*a4^4*a3^3*a2^4*a1^3 + 144*a6^3*a4^5*a3^3*a2^4*a1^3 - 168*a6^2*a5*a4^5*a3^3*a2^4*a1^3 - 168*a6*a5^2*a4^5*a3^3*a2^4*a1^3 + 144*a5^3*a4^5*a3^3*a2^4*a1^3 + 108*a6^2*a4^6*a3^3*a2^4*a1^3 - 48*a6*a5*a4^6*a3^3*a2^4*a1^3 + 108*a5^2*a4^6*a3^3*a2^4*a1^3 - 36*a6^6*a5*a3^4*a2^4*a1^3 - 84*a6^5*a5^2*a3^4*a2^4*a1^3 - 96*a6^4*a5^3*a3^4*a2^4*a1^3 - 96*a6^3*a5^4*a3^4*a2^4*a1^3 - 84*a6^2*a5^5*a3^4*a2^4*a1^3 - 36*a6*a5^6*a3^4*a2^4*a1^3 - 36*a6^6*a4*a3^4*a2^4*a1^3 + 240*a6^5*a5*a4*a3^4*a2^4*a1^3 + 396*a6^4*a5^2*a4*a3^4*a2^4*a1^3 - 288*a6^3*a5^3*a4*a3^4*a2^4*a1^3 + 396*a6^2*a5^4*a4*a3^4*a2^4*a1^3 + 240*a6*a5^5*a4*a3^4*a2^4*a1^3 - 36*a5^6*a4*a3^4*a2^4*a1^3 - 84*a6^5*a4^2*a3^4*a2^4*a1^3 + 396*a6^4*a5*a4^2*a3^4*a2^4*a1^3 - 312*a6^3*a5^2*a4^2*a3^4*a2^4*a1^3 - 312*a6^2*a5^3*a4^2*a3^4*a2^4*a1^3 + 396*a6*a5^4*a4^2*a3^4*a2^4*a1^3 - 84*a5^5*a4^2*a3^4*a2^4*a1^3 - 96*a6^4*a4^3*a3^4*a2^4*a1^3 - 288*a6^3*a5*a4^3*a3^4*a2^4*a1^3 - 312*a6^2*a5^2*a4^3*a3^4*a2^4*a1^3 - 288*a6*a5^3*a4^3*a3^4*a2^4*a1^3 - 96*a5^4*a4^3*a3^4*a2^4*a1^3 - 96*a6^3*a4^4*a3^4*a2^4*a1^3 + 396*a6^2*a5*a4^4*a3^4*a2^4*a1^3 + 396*a6*a5^2*a4^4*a3^4*a2^4*a1^3 - 96*a5^3*a4^4*a3^4*a2^4*a1^3 - 84*a6^2*a4^5*a3^4*a2^4*a1^3 + 240*a6*a5*a4^5*a3^4*a2^4*a1^3 - 84*a5^2*a4^5*a3^4*a2^4*a1^3 - 36*a6*a4^6*a3^4*a2^4*a1^3 - 36*a5*a4^6*a3^4*a2^4*a1^3 - 12*a6^6*a3^5*a2^4*a1^3 - 84*a6^4*a5^2*a3^5*a2^4*a1^3 + 144*a6^3*a5^3*a3^5*a2^4*a1^3 - 84*a6^2*a5^4*a3^5*a2^4*a1^3 - 12*a5^6*a3^5*a2^4*a1^3 + 240*a6^4*a5*a4*a3^5*a2^4*a1^3 - 168*a6^3*a5^2*a4*a3^5*a2^4*a1^3 - 168*a6^2*a5^3*a4*a3^5*a2^4*a1^3 + 240*a6*a5^4*a4*a3^5*a2^4*a1^3 - 84*a6^4*a4^2*a3^5*a2^4*a1^3 - 168*a6^3*a5*a4^2*a3^5*a2^4*a1^3 + 396*a6^2*a5^2*a4^2*a3^5*a2^4*a1^3 - 168*a6*a5^3*a4^2*a3^5*a2^4*a1^3 - 84*a5^4*a4^2*a3^5*a2^4*a1^3 + 144*a6^3*a4^3*a3^5*a2^4*a1^3 - 168*a6^2*a5*a4^3*a3^5*a2^4*a1^3 - 168*a6*a5^2*a4^3*a3^5*a2^4*a1^3 + 144*a5^3*a4^3*a3^5*a2^4*a1^3 - 84*a6^2*a4^4*a3^5*a2^4*a1^3 + 240*a6*a5*a4^4*a3^5*a2^4*a1^3 - 84*a5^2*a4^4*a3^5*a2^4*a1^3 - 12*a4^6*a3^5*a2^4*a1^3 - 12*a6^5*a3^6*a2^4*a1^3 - 36*a6^4*a5*a3^6*a2^4*a1^3 + 108*a6^3*a5^2*a3^6*a2^4*a1^3 + 108*a6^2*a5^3*a3^6*a2^4*a1^3 - 36*a6*a5^4*a3^6*a2^4*a1^3 - 12*a5^5*a3^6*a2^4*a1^3 - 36*a6^4*a4*a3^6*a2^4*a1^3 - 48*a6^3*a5*a4*a3^6*a2^4*a1^3 - 84*a6^2*a5^2*a4*a3^6*a2^4*a1^3 - 48*a6*a5^3*a4*a3^6*a2^4*a1^3 - 36*a5^4*a4*a3^6*a2^4*a1^3 + 108*a6^3*a4^2*a3^6*a2^4*a1^3 - 84*a6^2*a5*a4^2*a3^6*a2^4*a1^3 - 84*a6*a5^2*a4^2*a3^6*a2^4*a1^3 + 108*a5^3*a4^2*a3^6*a2^4*a1^3 + 108*a6^2*a4^3*a3^6*a2^4*a1^3 - 48*a6*a5*a4^3*a3^6*a2^4*a1^3 + 108*a5^2*a4^3*a3^6*a2^4*a1^3 - 36*a6*a4^4*a3^6*a2^4*a1^3 - 36*a5*a4^4*a3^6*a2^4*a1^3 - 12*a4^5*a3^6*a2^4*a1^3 - 12*a6^6*a5^4*a2^5*a1^3 + 48*a6^5*a5^5*a2^5*a1^3 - 12*a6^4*a5^6*a2^5*a1^3 + 24*a6^6*a5^3*a4*a2^5*a1^3 + 24*a6^3*a5^6*a4*a2^5*a1^3 - 36*a6^6*a5^2*a4^2*a2^5*a1^3 - 48*a6^5*a5^3*a4^2*a2^5*a1^3 - 84*a6^4*a5^4*a4^2*a2^5*a1^3 - 48*a6^3*a5^5*a4^2*a2^5*a1^3 - 36*a6^2*a5^6*a4^2*a2^5*a1^3 + 24*a6^6*a5*a4^3*a2^5*a1^3 - 48*a6^5*a5^2*a4^3*a2^5*a1^3 + 144*a6^4*a5^3*a4^3*a2^5*a1^3 + 144*a6^3*a5^4*a4^3*a2^5*a1^3 - 48*a6^2*a5^5*a4^3*a2^5*a1^3 + 24*a6*a5^6*a4^3*a2^5*a1^3 - 12*a6^6*a4^4*a2^5*a1^3 - 84*a6^4*a5^2*a4^4*a2^5*a1^3 + 144*a6^3*a5^3*a4^4*a2^5*a1^3 - 84*a6^2*a5^4*a4^4*a2^5*a1^3 - 12*a5^6*a4^4*a2^5*a1^3 + 48*a6^5*a4^5*a2^5*a1^3 - 48*a6^3*a5^2*a4^5*a2^5*a1^3 - 48*a6^2*a5^3*a4^5*a2^5*a1^3 + 48*a5^5*a4^5*a2^5*a1^3 - 12*a6^4*a4^6*a2^5*a1^3 + 24*a6^3*a5*a4^6*a2^5*a1^3 - 36*a6^2*a5^2*a4^6*a2^5*a1^3 + 24*a6*a5^3*a4^6*a2^5*a1^3 - 12*a5^4*a4^6*a2^5*a1^3 + 24*a6^6*a5^3*a3*a2^5*a1^3 + 24*a6^3*a5^6*a3*a2^5*a1^3 - 192*a6^5*a5^3*a4*a3*a2^5*a1^3 + 240*a6^4*a5^4*a4*a3*a2^5*a1^3 - 192*a6^3*a5^5*a4*a3*a2^5*a1^3 + 240*a6^5*a5^2*a4^2*a3*a2^5*a1^3 - 168*a6^4*a5^3*a4^2*a3*a2^5*a1^3 - 168*a6^3*a5^4*a4^2*a3*a2^5*a1^3 + 240*a6^2*a5^5*a4^2*a3*a2^5*a1^3 + 24*a6^6*a4^3*a3*a2^5*a1^3 - 192*a6^5*a5*a4^3*a3*a2^5*a1^3 - 168*a6^4*a5^2*a4^3*a3*a2^5*a1^3 + 576*a6^3*a5^3*a4^3*a3*a2^5*a1^3 - 168*a6^2*a5^4*a4^3*a3*a2^5*a1^3 - 192*a6*a5^5*a4^3*a3*a2^5*a1^3 + 24*a5^6*a4^3*a3*a2^5*a1^3 + 240*a6^4*a5*a4^4*a3*a2^5*a1^3 - 168*a6^3*a5^2*a4^4*a3*a2^5*a1^3 - 168*a6^2*a5^3*a4^4*a3*a2^5*a1^3 + 240*a6*a5^4*a4^4*a3*a2^5*a1^3 - 192*a6^3*a5*a4^5*a3*a2^5*a1^3 + 240*a6^2*a5^2*a4^5*a3*a2^5*a1^3 - 192*a6*a5^3*a4^5*a3*a2^5*a1^3 + 24*a6^3*a4^6*a3*a2^5*a1^3 + 24*a5^3*a4^6*a3*a2^5*a1^3 - 36*a6^6*a5^2*a3^2*a2^5*a1^3 - 48*a6^5*a5^3*a3^2*a2^5*a1^3 - 84*a6^4*a5^4*a3^2*a2^5*a1^3 - 48*a6^3*a5^5*a3^2*a2^5*a1^3 - 36*a6^2*a5^6*a3^2*a2^5*a1^3 + 240*a6^5*a5^2*a4*a3^2*a2^5*a1^3 - 168*a6^4*a5^3*a4*a3^2*a2^5*a1^3 - 168*a6^3*a5^4*a4*a3^2*a2^5*a1^3 + 240*a6^2*a5^5*a4*a3^2*a2^5*a1^3 - 36*a6^6*a4^2*a3^2*a2^5*a1^3 + 240*a6^5*a5*a4^2*a3^2*a2^5*a1^3 + 396*a6^4*a5^2*a4^2*a3^2*a2^5*a1^3 - 288*a6^3*a5^3*a4^2*a3^2*a2^5*a1^3 + 396*a6^2*a5^4*a4^2*a3^2*a2^5*a1^3 + 240*a6*a5^5*a4^2*a3^2*a2^5*a1^3 - 36*a5^6*a4^2*a3^2*a2^5*a1^3 - 48*a6^5*a4^3*a3^2*a2^5*a1^3 - 168*a6^4*a5*a4^3*a3^2*a2^5*a1^3 - 288*a6^3*a5^2*a4^3*a3^2*a2^5*a1^3 - 288*a6^2*a5^3*a4^3*a3^2*a2^5*a1^3 - 168*a6*a5^4*a4^3*a3^2*a2^5*a1^3 - 48*a5^5*a4^3*a3^2*a2^5*a1^3 - 84*a6^4*a4^4*a3^2*a2^5*a1^3 - 168*a6^3*a5*a4^4*a3^2*a2^5*a1^3 + 396*a6^2*a5^2*a4^4*a3^2*a2^5*a1^3 - 168*a6*a5^3*a4^4*a3^2*a2^5*a1^3 - 84*a5^4*a4^4*a3^2*a2^5*a1^3 - 48*a6^3*a4^5*a3^2*a2^5*a1^3 + 240*a6^2*a5*a4^5*a3^2*a2^5*a1^3 + 240*a6*a5^2*a4^5*a3^2*a2^5*a1^3 - 48*a5^3*a4^5*a3^2*a2^5*a1^3 - 36*a6^2*a4^6*a3^2*a2^5*a1^3 - 36*a5^2*a4^6*a3^2*a2^5*a1^3 + 24*a6^6*a5*a3^3*a2^5*a1^3 - 48*a6^5*a5^2*a3^3*a2^5*a1^3 + 144*a6^4*a5^3*a3^3*a2^5*a1^3 + 144*a6^3*a5^4*a3^3*a2^5*a1^3 - 48*a6^2*a5^5*a3^3*a2^5*a1^3 + 24*a6*a5^6*a3^3*a2^5*a1^3 + 24*a6^6*a4*a3^3*a2^5*a1^3 - 192*a6^5*a5*a4*a3^3*a2^5*a1^3 - 168*a6^4*a5^2*a4*a3^3*a2^5*a1^3 + 576*a6^3*a5^3*a4*a3^3*a2^5*a1^3 - 168*a6^2*a5^4*a4*a3^3*a2^5*a1^3 - 192*a6*a5^5*a4*a3^3*a2^5*a1^3 + 24*a5^6*a4*a3^3*a2^5*a1^3 - 48*a6^5*a4^2*a3^3*a2^5*a1^3 - 168*a6^4*a5*a4^2*a3^3*a2^5*a1^3 - 288*a6^3*a5^2*a4^2*a3^3*a2^5*a1^3 - 288*a6^2*a5^3*a4^2*a3^3*a2^5*a1^3 - 168*a6*a5^4*a4^2*a3^3*a2^5*a1^3 - 48*a5^5*a4^2*a3^3*a2^5*a1^3 + 144*a6^4*a4^3*a3^3*a2^5*a1^3 + 576*a6^3*a5*a4^3*a3^3*a2^5*a1^3 - 288*a6^2*a5^2*a4^3*a3^3*a2^5*a1^3 + 576*a6*a5^3*a4^3*a3^3*a2^5*a1^3 + 144*a5^4*a4^3*a3^3*a2^5*a1^3 + 144*a6^3*a4^4*a3^3*a2^5*a1^3 - 168*a6^2*a5*a4^4*a3^3*a2^5*a1^3 - 168*a6*a5^2*a4^4*a3^3*a2^5*a1^3 + 144*a5^3*a4^4*a3^3*a2^5*a1^3 - 48*a6^2*a4^5*a3^3*a2^5*a1^3 - 192*a6*a5*a4^5*a3^3*a2^5*a1^3 - 48*a5^2*a4^5*a3^3*a2^5*a1^3 + 24*a6*a4^6*a3^3*a2^5*a1^3 + 24*a5*a4^6*a3^3*a2^5*a1^3 - 12*a6^6*a3^4*a2^5*a1^3 - 84*a6^4*a5^2*a3^4*a2^5*a1^3 + 144*a6^3*a5^3*a3^4*a2^5*a1^3 - 84*a6^2*a5^4*a3^4*a2^5*a1^3 - 12*a5^6*a3^4*a2^5*a1^3 + 240*a6^4*a5*a4*a3^4*a2^5*a1^3 - 168*a6^3*a5^2*a4*a3^4*a2^5*a1^3 - 168*a6^2*a5^3*a4*a3^4*a2^5*a1^3 + 240*a6*a5^4*a4*a3^4*a2^5*a1^3 - 84*a6^4*a4^2*a3^4*a2^5*a1^3 - 168*a6^3*a5*a4^2*a3^4*a2^5*a1^3 + 396*a6^2*a5^2*a4^2*a3^4*a2^5*a1^3 - 168*a6*a5^3*a4^2*a3^4*a2^5*a1^3 - 84*a5^4*a4^2*a3^4*a2^5*a1^3 + 144*a6^3*a4^3*a3^4*a2^5*a1^3 - 168*a6^2*a5*a4^3*a3^4*a2^5*a1^3 - 168*a6*a5^2*a4^3*a3^4*a2^5*a1^3 + 144*a5^3*a4^3*a3^4*a2^5*a1^3 - 84*a6^2*a4^4*a3^4*a2^5*a1^3 + 240*a6*a5*a4^4*a3^4*a2^5*a1^3 - 84*a5^2*a4^4*a3^4*a2^5*a1^3 - 12*a4^6*a3^4*a2^5*a1^3 + 48*a6^5*a3^5*a2^5*a1^3 - 48*a6^3*a5^2*a3^5*a2^5*a1^3 - 48*a6^2*a5^3*a3^5*a2^5*a1^3 + 48*a5^5*a3^5*a2^5*a1^3 - 192*a6^3*a5*a4*a3^5*a2^5*a1^3 + 240*a6^2*a5^2*a4*a3^5*a2^5*a1^3 - 192*a6*a5^3*a4*a3^5*a2^5*a1^3 - 48*a6^3*a4^2*a3^5*a2^5*a1^3 + 240*a6^2*a5*a4^2*a3^5*a2^5*a1^3 + 240*a6*a5^2*a4^2*a3^5*a2^5*a1^3 - 48*a5^3*a4^2*a3^5*a2^5*a1^3 - 48*a6^2*a4^3*a3^5*a2^5*a1^3 - 192*a6*a5*a4^3*a3^5*a2^5*a1^3 - 48*a5^2*a4^3*a3^5*a2^5*a1^3 + 48*a4^5*a3^5*a2^5*a1^3 - 12*a6^4*a3^6*a2^5*a1^3 + 24*a6^3*a5*a3^6*a2^5*a1^3 - 36*a6^2*a5^2*a3^6*a2^5*a1^3 + 24*a6*a5^3*a3^6*a2^5*a1^3 - 12*a5^4*a3^6*a2^5*a1^3 + 24*a6^3*a4*a3^6*a2^5*a1^3 + 24*a5^3*a4*a3^6*a2^5*a1^3 - 36*a6^2*a4^2*a3^6*a2^5*a1^3 - 36*a5^2*a4^2*a3^6*a2^5*a1^3 + 24*a6*a4^3*a3^6*a2^5*a1^3 + 24*a5*a4^3*a3^6*a2^5*a1^3 - 12*a4^4*a3^6*a2^5*a1^3 + 8*a6^6*a5^3*a2^6*a1^3 - 12*a6^5*a5^4*a2^6*a1^3 - 12*a6^4*a5^5*a2^6*a1^3 + 8*a6^3*a5^6*a2^6*a1^3 - 12*a6^6*a5^2*a4*a2^6*a1^3 + 24*a6^5*a5^3*a4*a2^6*a1^3 - 36*a6^4*a5^4*a4*a2^6*a1^3 + 24*a6^3*a5^5*a4*a2^6*a1^3 - 12*a6^2*a5^6*a4*a2^6*a1^3 - 12*a6^6*a5*a4^2*a2^6*a1^3 - 36*a6^5*a5^2*a4^2*a2^6*a1^3 + 108*a6^4*a5^3*a4^2*a2^6*a1^3 + 108*a6^3*a5^4*a4^2*a2^6*a1^3 - 36*a6^2*a5^5*a4^2*a2^6*a1^3 - 12*a6*a5^6*a4^2*a2^6*a1^3 + 8*a6^6*a4^3*a2^6*a1^3 + 24*a6^5*a5*a4^3*a2^6*a1^3 + 108*a6^4*a5^2*a4^3*a2^6*a1^3 - 480*a6^3*a5^3*a4^3*a2^6*a1^3 + 108*a6^2*a5^4*a4^3*a2^6*a1^3 + 24*a6*a5^5*a4^3*a2^6*a1^3 + 8*a5^6*a4^3*a2^6*a1^3 - 12*a6^5*a4^4*a2^6*a1^3 - 36*a6^4*a5*a4^4*a2^6*a1^3 + 108*a6^3*a5^2*a4^4*a2^6*a1^3 + 108*a6^2*a5^3*a4^4*a2^6*a1^3 - 36*a6*a5^4*a4^4*a2^6*a1^3 - 12*a5^5*a4^4*a2^6*a1^3 - 12*a6^4*a4^5*a2^6*a1^3 + 24*a6^3*a5*a4^5*a2^6*a1^3 - 36*a6^2*a5^2*a4^5*a2^6*a1^3 + 24*a6*a5^3*a4^5*a2^6*a1^3 - 12*a5^4*a4^5*a2^6*a1^3 + 8*a6^3*a4^6*a2^6*a1^3 - 12*a6^2*a5*a4^6*a2^6*a1^3 - 12*a6*a5^2*a4^6*a2^6*a1^3 + 8*a5^3*a4^6*a2^6*a1^3 - 12*a6^6*a5^2*a3*a2^6*a1^3 + 24*a6^5*a5^3*a3*a2^6*a1^3 - 36*a6^4*a5^4*a3*a2^6*a1^3 + 24*a6^3*a5^5*a3*a2^6*a1^3 - 12*a6^2*a5^6*a3*a2^6*a1^3 + 48*a6^6*a5*a4*a3*a2^6*a1^3 - 48*a6^4*a5^3*a4*a3*a2^6*a1^3 - 48*a6^3*a5^4*a4*a3*a2^6*a1^3 + 48*a6*a5^6*a4*a3*a2^6*a1^3 - 12*a6^6*a4^2*a3*a2^6*a1^3 - 84*a6^4*a5^2*a4^2*a3*a2^6*a1^3 + 144*a6^3*a5^3*a4^2*a3*a2^6*a1^3 - 84*a6^2*a5^4*a4^2*a3*a2^6*a1^3 - 12*a5^6*a4^2*a3*a2^6*a1^3 + 24*a6^5*a4^3*a3*a2^6*a1^3 - 48*a6^4*a5*a4^3*a3*a2^6*a1^3 + 144*a6^3*a5^2*a4^3*a3*a2^6*a1^3 + 144*a6^2*a5^3*a4^3*a3*a2^6*a1^3 - 48*a6*a5^4*a4^3*a3*a2^6*a1^3 + 24*a5^5*a4^3*a3*a2^6*a1^3 - 36*a6^4*a4^4*a3*a2^6*a1^3 - 48*a6^3*a5*a4^4*a3*a2^6*a1^3 - 84*a6^2*a5^2*a4^4*a3*a2^6*a1^3 - 48*a6*a5^3*a4^4*a3*a2^6*a1^3 - 36*a5^4*a4^4*a3*a2^6*a1^3 + 24*a6^3*a4^5*a3*a2^6*a1^3 + 24*a5^3*a4^5*a3*a2^6*a1^3 - 12*a6^2*a4^6*a3*a2^6*a1^3 + 48*a6*a5*a4^6*a3*a2^6*a1^3 - 12*a5^2*a4^6*a3*a2^6*a1^3 - 12*a6^6*a5*a3^2*a2^6*a1^3 - 36*a6^5*a5^2*a3^2*a2^6*a1^3 + 108*a6^4*a5^3*a3^2*a2^6*a1^3 + 108*a6^3*a5^4*a3^2*a2^6*a1^3 - 36*a6^2*a5^5*a3^2*a2^6*a1^3 - 12*a6*a5^6*a3^2*a2^6*a1^3 - 12*a6^6*a4*a3^2*a2^6*a1^3 - 84*a6^4*a5^2*a4*a3^2*a2^6*a1^3 + 144*a6^3*a5^3*a4*a3^2*a2^6*a1^3 - 84*a6^2*a5^4*a4*a3^2*a2^6*a1^3 - 12*a5^6*a4*a3^2*a2^6*a1^3 - 36*a6^5*a4^2*a3^2*a2^6*a1^3 - 84*a6^4*a5*a4^2*a3^2*a2^6*a1^3 - 96*a6^3*a5^2*a4^2*a3^2*a2^6*a1^3 - 96*a6^2*a5^3*a4^2*a3^2*a2^6*a1^3 - 84*a6*a5^4*a4^2*a3^2*a2^6*a1^3 - 36*a5^5*a4^2*a3^2*a2^6*a1^3 + 108*a6^4*a4^3*a3^2*a2^6*a1^3 + 144*a6^3*a5*a4^3*a3^2*a2^6*a1^3 - 96*a6^2*a5^2*a4^3*a3^2*a2^6*a1^3 + 144*a6*a5^3*a4^3*a3^2*a2^6*a1^3 + 108*a5^4*a4^3*a3^2*a2^6*a1^3 + 108*a6^3*a4^4*a3^2*a2^6*a1^3 - 84*a6^2*a5*a4^4*a3^2*a2^6*a1^3 - 84*a6*a5^2*a4^4*a3^2*a2^6*a1^3 + 108*a5^3*a4^4*a3^2*a2^6*a1^3 - 36*a6^2*a4^5*a3^2*a2^6*a1^3 - 36*a5^2*a4^5*a3^2*a2^6*a1^3 - 12*a6*a4^6*a3^2*a2^6*a1^3 - 12*a5*a4^6*a3^2*a2^6*a1^3 + 8*a6^6*a3^3*a2^6*a1^3 + 24*a6^5*a5*a3^3*a2^6*a1^3 + 108*a6^4*a5^2*a3^3*a2^6*a1^3 - 480*a6^3*a5^3*a3^3*a2^6*a1^3 + 108*a6^2*a5^4*a3^3*a2^6*a1^3 + 24*a6*a5^5*a3^3*a2^6*a1^3 + 8*a5^6*a3^3*a2^6*a1^3 + 24*a6^5*a4*a3^3*a2^6*a1^3 - 48*a6^4*a5*a4*a3^3*a2^6*a1^3 + 144*a6^3*a5^2*a4*a3^3*a2^6*a1^3 + 144*a6^2*a5^3*a4*a3^3*a2^6*a1^3 - 48*a6*a5^4*a4*a3^3*a2^6*a1^3 + 24*a5^5*a4*a3^3*a2^6*a1^3 + 108*a6^4*a4^2*a3^3*a2^6*a1^3 + 144*a6^3*a5*a4^2*a3^3*a2^6*a1^3 - 96*a6^2*a5^2*a4^2*a3^3*a2^6*a1^3 + 144*a6*a5^3*a4^2*a3^3*a2^6*a1^3 + 108*a5^4*a4^2*a3^3*a2^6*a1^3 - 480*a6^3*a4^3*a3^3*a2^6*a1^3 + 144*a6^2*a5*a4^3*a3^3*a2^6*a1^3 + 144*a6*a5^2*a4^3*a3^3*a2^6*a1^3 - 480*a5^3*a4^3*a3^3*a2^6*a1^3 + 108*a6^2*a4^4*a3^3*a2^6*a1^3 - 48*a6*a5*a4^4*a3^3*a2^6*a1^3 + 108*a5^2*a4^4*a3^3*a2^6*a1^3 + 24*a6*a4^5*a3^3*a2^6*a1^3 + 24*a5*a4^5*a3^3*a2^6*a1^3 + 8*a4^6*a3^3*a2^6*a1^3 - 12*a6^5*a3^4*a2^6*a1^3 - 36*a6^4*a5*a3^4*a2^6*a1^3 + 108*a6^3*a5^2*a3^4*a2^6*a1^3 + 108*a6^2*a5^3*a3^4*a2^6*a1^3 - 36*a6*a5^4*a3^4*a2^6*a1^3 - 12*a5^5*a3^4*a2^6*a1^3 - 36*a6^4*a4*a3^4*a2^6*a1^3 - 48*a6^3*a5*a4*a3^4*a2^6*a1^3 - 84*a6^2*a5^2*a4*a3^4*a2^6*a1^3 - 48*a6*a5^3*a4*a3^4*a2^6*a1^3 - 36*a5^4*a4*a3^4*a2^6*a1^3 + 108*a6^3*a4^2*a3^4*a2^6*a1^3 - 84*a6^2*a5*a4^2*a3^4*a2^6*a1^3 - 84*a6*a5^2*a4^2*a3^4*a2^6*a1^3 + 108*a5^3*a4^2*a3^4*a2^6*a1^3 + 108*a6^2*a4^3*a3^4*a2^6*a1^3 - 48*a6*a5*a4^3*a3^4*a2^6*a1^3 + 108*a5^2*a4^3*a3^4*a2^6*a1^3 - 36*a6*a4^4*a3^4*a2^6*a1^3 - 36*a5*a4^4*a3^4*a2^6*a1^3 - 12*a4^5*a3^4*a2^6*a1^3 - 12*a6^4*a3^5*a2^6*a1^3 + 24*a6^3*a5*a3^5*a2^6*a1^3 - 36*a6^2*a5^2*a3^5*a2^6*a1^3 + 24*a6*a5^3*a3^5*a2^6*a1^3 - 12*a5^4*a3^5*a2^6*a1^3 + 24*a6^3*a4*a3^5*a2^6*a1^3 + 24*a5^3*a4*a3^5*a2^6*a1^3 - 36*a6^2*a4^2*a3^5*a2^6*a1^3 - 36*a5^2*a4^2*a3^5*a2^6*a1^3 + 24*a6*a4^3*a3^5*a2^6*a1^3 + 24*a5*a4^3*a3^5*a2^6*a1^3 - 12*a4^4*a3^5*a2^6*a1^3 + 8*a6^3*a3^6*a2^6*a1^3 - 12*a6^2*a5*a3^6*a2^6*a1^3 - 12*a6*a5^2*a3^6*a2^6*a1^3 + 8*a5^3*a3^6*a2^6*a1^3 - 12*a6^2*a4*a3^6*a2^6*a1^3 + 48*a6*a5*a4*a3^6*a2^6*a1^3 - 12*a5^2*a4*a3^6*a2^6*a1^3 - 12*a6*a4^2*a3^6*a2^6*a1^3 - 12*a5*a4^2*a3^6*a2^6*a1^3 + 8*a4^3*a3^6*a2^6*a1^3 - 12*a6^6*a5^5*a4^3*a1^4 - 12*a6^5*a5^6*a4^3*a1^4 + 48*a6^6*a5^4*a4^4*a1^4 - 24*a6^5*a5^5*a4^4*a1^4 + 48*a6^4*a5^6*a4^4*a1^4 - 12*a6^6*a5^3*a4^5*a1^4 - 24*a6^5*a5^4*a4^5*a1^4 - 24*a6^4*a5^5*a4^5*a1^4 - 12*a6^3*a5^6*a4^5*a1^4 - 12*a6^5*a5^3*a4^6*a1^4 + 48*a6^4*a5^4*a4^6*a1^4 - 12*a6^3*a5^5*a4^6*a1^4 + 18*a6^6*a5^5*a4^2*a3*a1^4 + 18*a6^5*a5^6*a4^2*a3*a1^4 - 36*a6^6*a5^4*a4^3*a3*a1^4 - 36*a6^4*a5^6*a4^3*a3*a1^4 - 36*a6^6*a5^3*a4^4*a3*a1^4 + 36*a6^5*a5^4*a4^4*a3*a1^4 + 36*a6^4*a5^5*a4^4*a3*a1^4 - 36*a6^3*a5^6*a4^4*a3*a1^4 + 18*a6^6*a5^2*a4^5*a3*a1^4 + 36*a6^4*a5^4*a4^5*a3*a1^4 + 18*a6^2*a5^6*a4^5*a3*a1^4 + 18*a6^5*a5^2*a4^6*a3*a1^4 - 36*a6^4*a5^3*a4^6*a3*a1^4 - 36*a6^3*a5^4*a4^6*a3*a1^4 + 18*a6^2*a5^5*a4^6*a3*a1^4 + 18*a6^6*a5^5*a4*a3^2*a1^4 + 18*a6^5*a5^6*a4*a3^2*a1^4 - 96*a6^6*a5^4*a4^2*a3^2*a1^4 + 120*a6^5*a5^5*a4^2*a3^2*a1^4 - 96*a6^4*a5^6*a4^2*a3^2*a1^4 + 108*a6^6*a5^3*a4^3*a3^2*a1^4 - 84*a6^5*a5^4*a4^3*a3^2*a1^4 - 84*a6^4*a5^5*a4^3*a3^2*a1^4 + 108*a6^3*a5^6*a4^3*a3^2*a1^4 - 96*a6^6*a5^2*a4^4*a3^2*a1^4 - 84*a6^5*a5^3*a4^4*a3^2*a1^4 + 288*a6^4*a5^4*a4^4*a3^2*a1^4 - 84*a6^3*a5^5*a4^4*a3^2*a1^4 - 96*a6^2*a5^6*a4^4*a3^2*a1^4 + 18*a6^6*a5*a4^5*a3^2*a1^4 + 120*a6^5*a5^2*a4^5*a3^2*a1^4 - 84*a6^4*a5^3*a4^5*a3^2*a1^4 - 84*a6^3*a5^4*a4^5*a3^2*a1^4 + 120*a6^2*a5^5*a4^5*a3^2*a1^4 + 18*a6*a5^6*a4^5*a3^2*a1^4 + 18*a6^5*a5*a4^6*a3^2*a1^4 - 96*a6^4*a5^2*a4^6*a3^2*a1^4 + 108*a6^3*a5^3*a4^6*a3^2*a1^4 - 96*a6^2*a5^4*a4^6*a3^2*a1^4 + 18*a6*a5^5*a4^6*a3^2*a1^4 - 12*a6^6*a5^5*a3^3*a1^4 - 12*a6^5*a5^6*a3^3*a1^4 - 36*a6^6*a5^4*a4*a3^3*a1^4 - 36*a6^4*a5^6*a4*a3^3*a1^4 + 108*a6^6*a5^3*a4^2*a3^3*a1^4 - 84*a6^5*a5^4*a4^2*a3^3*a1^4 - 84*a6^4*a5^5*a4^2*a3^3*a1^4 + 108*a6^3*a5^6*a4^2*a3^3*a1^4 + 108*a6^6*a5^2*a4^3*a3^3*a1^4 + 144*a6^5*a5^3*a4^3*a3^3*a1^4 - 96*a6^4*a5^4*a4^3*a3^3*a1^4 + 144*a6^3*a5^5*a4^3*a3^3*a1^4 + 108*a6^2*a5^6*a4^3*a3^3*a1^4 - 36*a6^6*a5*a4^4*a3^3*a1^4 - 84*a6^5*a5^2*a4^4*a3^3*a1^4 - 96*a6^4*a5^3*a4^4*a3^3*a1^4 - 96*a6^3*a5^4*a4^4*a3^3*a1^4 - 84*a6^2*a5^5*a4^4*a3^3*a1^4 - 36*a6*a5^6*a4^4*a3^3*a1^4 - 12*a6^6*a4^5*a3^3*a1^4 - 84*a6^4*a5^2*a4^5*a3^3*a1^4 + 144*a6^3*a5^3*a4^5*a3^3*a1^4 - 84*a6^2*a5^4*a4^5*a3^3*a1^4 - 12*a5^6*a4^5*a3^3*a1^4 - 12*a6^5*a4^6*a3^3*a1^4 - 36*a6^4*a5*a4^6*a3^3*a1^4 + 108*a6^3*a5^2*a4^6*a3^3*a1^4 + 108*a6^2*a5^3*a4^6*a3^3*a1^4 - 36*a6*a5^4*a4^6*a3^3*a1^4 - 12*a5^5*a4^6*a3^3*a1^4 + 48*a6^6*a5^4*a3^4*a1^4 - 24*a6^5*a5^5*a3^4*a1^4 + 48*a6^4*a5^6*a3^4*a1^4 - 36*a6^6*a5^3*a4*a3^4*a1^4 + 36*a6^5*a5^4*a4*a3^4*a1^4 + 36*a6^4*a5^5*a4*a3^4*a1^4 - 36*a6^3*a5^6*a4*a3^4*a1^4 - 96*a6^6*a5^2*a4^2*a3^4*a1^4 - 84*a6^5*a5^3*a4^2*a3^4*a1^4 + 288*a6^4*a5^4*a4^2*a3^4*a1^4 - 84*a6^3*a5^5*a4^2*a3^4*a1^4 - 96*a6^2*a5^6*a4^2*a3^4*a1^4 - 36*a6^6*a5*a4^3*a3^4*a1^4 - 84*a6^5*a5^2*a4^3*a3^4*a1^4 - 96*a6^4*a5^3*a4^3*a3^4*a1^4 - 96*a6^3*a5^4*a4^3*a3^4*a1^4 - 84*a6^2*a5^5*a4^3*a3^4*a1^4 - 36*a6*a5^6*a4^3*a3^4*a1^4 + 48*a6^6*a4^4*a3^4*a1^4 + 36*a6^5*a5*a4^4*a3^4*a1^4 + 288*a6^4*a5^2*a4^4*a3^4*a1^4 - 96*a6^3*a5^3*a4^4*a3^4*a1^4 + 288*a6^2*a5^4*a4^4*a3^4*a1^4 + 36*a6*a5^5*a4^4*a3^4*a1^4 + 48*a5^6*a4^4*a3^4*a1^4 - 24*a6^5*a4^5*a3^4*a1^4 + 36*a6^4*a5*a4^5*a3^4*a1^4 - 84*a6^3*a5^2*a4^5*a3^4*a1^4 - 84*a6^2*a5^3*a4^5*a3^4*a1^4 + 36*a6*a5^4*a4^5*a3^4*a1^4 - 24*a5^5*a4^5*a3^4*a1^4 + 48*a6^4*a4^6*a3^4*a1^4 - 36*a6^3*a5*a4^6*a3^4*a1^4 - 96*a6^2*a5^2*a4^6*a3^4*a1^4 - 36*a6*a5^3*a4^6*a3^4*a1^4 + 48*a5^4*a4^6*a3^4*a1^4 - 12*a6^6*a5^3*a3^5*a1^4 - 24*a6^5*a5^4*a3^5*a1^4 - 24*a6^4*a5^5*a3^5*a1^4 - 12*a6^3*a5^6*a3^5*a1^4 + 18*a6^6*a5^2*a4*a3^5*a1^4 + 36*a6^4*a5^4*a4*a3^5*a1^4 + 18*a6^2*a5^6*a4*a3^5*a1^4 + 18*a6^6*a5*a4^2*a3^5*a1^4 + 120*a6^5*a5^2*a4^2*a3^5*a1^4 - 84*a6^4*a5^3*a4^2*a3^5*a1^4 - 84*a6^3*a5^4*a4^2*a3^5*a1^4 + 120*a6^2*a5^5*a4^2*a3^5*a1^4 + 18*a6*a5^6*a4^2*a3^5*a1^4 - 12*a6^6*a4^3*a3^5*a1^4 - 84*a6^4*a5^2*a4^3*a3^5*a1^4 + 144*a6^3*a5^3*a4^3*a3^5*a1^4 - 84*a6^2*a5^4*a4^3*a3^5*a1^4 - 12*a5^6*a4^3*a3^5*a1^4 - 24*a6^5*a4^4*a3^5*a1^4 + 36*a6^4*a5*a4^4*a3^5*a1^4 - 84*a6^3*a5^2*a4^4*a3^5*a1^4 - 84*a6^2*a5^3*a4^4*a3^5*a1^4 + 36*a6*a5^4*a4^4*a3^5*a1^4 - 24*a5^5*a4^4*a3^5*a1^4 - 24*a6^4*a4^5*a3^5*a1^4 + 120*a6^2*a5^2*a4^5*a3^5*a1^4 - 24*a5^4*a4^5*a3^5*a1^4 - 12*a6^3*a4^6*a3^5*a1^4 + 18*a6^2*a5*a4^6*a3^5*a1^4 + 18*a6*a5^2*a4^6*a3^5*a1^4 - 12*a5^3*a4^6*a3^5*a1^4 - 12*a6^5*a5^3*a3^6*a1^4 + 48*a6^4*a5^4*a3^6*a1^4 - 12*a6^3*a5^5*a3^6*a1^4 + 18*a6^5*a5^2*a4*a3^6*a1^4 - 36*a6^4*a5^3*a4*a3^6*a1^4 - 36*a6^3*a5^4*a4*a3^6*a1^4 + 18*a6^2*a5^5*a4*a3^6*a1^4 + 18*a6^5*a5*a4^2*a3^6*a1^4 - 96*a6^4*a5^2*a4^2*a3^6*a1^4 + 108*a6^3*a5^3*a4^2*a3^6*a1^4 - 96*a6^2*a5^4*a4^2*a3^6*a1^4 + 18*a6*a5^5*a4^2*a3^6*a1^4 - 12*a6^5*a4^3*a3^6*a1^4 - 36*a6^4*a5*a4^3*a3^6*a1^4 + 108*a6^3*a5^2*a4^3*a3^6*a1^4 + 108*a6^2*a5^3*a4^3*a3^6*a1^4 - 36*a6*a5^4*a4^3*a3^6*a1^4 - 12*a5^5*a4^3*a3^6*a1^4 + 48*a6^4*a4^4*a3^6*a1^4 - 36*a6^3*a5*a4^4*a3^6*a1^4 - 96*a6^2*a5^2*a4^4*a3^6*a1^4 - 36*a6*a5^3*a4^4*a3^6*a1^4 + 48*a5^4*a4^4*a3^6*a1^4 - 12*a6^3*a4^5*a3^6*a1^4 + 18*a6^2*a5*a4^5*a3^6*a1^4 + 18*a6*a5^2*a4^5*a3^6*a1^4 - 12*a5^3*a4^5*a3^6*a1^4 + 18*a6^6*a5^5*a4^2*a2*a1^4 + 18*a6^5*a5^6*a4^2*a2*a1^4 - 36*a6^6*a5^4*a4^3*a2*a1^4 - 36*a6^4*a5^6*a4^3*a2*a1^4 - 36*a6^6*a5^3*a4^4*a2*a1^4 + 36*a6^5*a5^4*a4^4*a2*a1^4 + 36*a6^4*a5^5*a4^4*a2*a1^4 - 36*a6^3*a5^6*a4^4*a2*a1^4 + 18*a6^6*a5^2*a4^5*a2*a1^4 + 36*a6^4*a5^4*a4^5*a2*a1^4 + 18*a6^2*a5^6*a4^5*a2*a1^4 + 18*a6^5*a5^2*a4^6*a2*a1^4 - 36*a6^4*a5^3*a4^6*a2*a1^4 - 36*a6^3*a5^4*a4^6*a2*a1^4 + 18*a6^2*a5^5*a4^6*a2*a1^4 - 72*a6^6*a5^5*a4*a3*a2*a1^4 - 72*a6^5*a5^6*a4*a3*a2*a1^4 + 120*a6^6*a5^4*a4^2*a3*a2*a1^4 - 96*a6^5*a5^5*a4^2*a3*a2*a1^4 + 120*a6^4*a5^6*a4^2*a3*a2*a1^4 - 48*a6^6*a5^3*a4^3*a3*a2*a1^4 + 240*a6^5*a5^4*a4^3*a3*a2*a1^4 + 240*a6^4*a5^5*a4^3*a3*a2*a1^4 - 48*a6^3*a5^6*a4^3*a3*a2*a1^4 + 120*a6^6*a5^2*a4^4*a3*a2*a1^4 + 240*a6^5*a5^3*a4^4*a3*a2*a1^4 - 1296*a6^4*a5^4*a4^4*a3*a2*a1^4 + 240*a6^3*a5^5*a4^4*a3*a2*a1^4 + 120*a6^2*a5^6*a4^4*a3*a2*a1^4 - 72*a6^6*a5*a4^5*a3*a2*a1^4 - 96*a6^5*a5^2*a4^5*a3*a2*a1^4 + 240*a6^4*a5^3*a4^5*a3*a2*a1^4 + 240*a6^3*a5^4*a4^5*a3*a2*a1^4 - 96*a6^2*a5^5*a4^5*a3*a2*a1^4 - 72*a6*a5^6*a4^5*a3*a2*a1^4 - 72*a6^5*a5*a4^6*a3*a2*a1^4 + 120*a6^4*a5^2*a4^6*a3*a2*a1^4 - 48*a6^3*a5^3*a4^6*a3*a2*a1^4 + 120*a6^2*a5^4*a4^6*a3*a2*a1^4 - 72*a6*a5^5*a4^6*a3*a2*a1^4 + 18*a6^6*a5^5*a3^2*a2*a1^4 + 18*a6^5*a5^6*a3^2*a2*a1^4 + 120*a6^6*a5^4*a4*a3^2*a2*a1^4 - 96*a6^5*a5^5*a4*a3^2*a2*a1^4 + 120*a6^4*a5^6*a4*a3^2*a2*a1^4 - 84*a6^6*a5^3*a4^2*a3^2*a2*a1^4 - 120*a6^5*a5^4*a4^2*a3^2*a2*a1^4 - 120*a6^4*a5^5*a4^2*a3^2*a2*a1^4 - 84*a6^3*a5^6*a4^2*a3^2*a2*a1^4 - 84*a6^6*a5^2*a4^3*a3^2*a2*a1^4 - 168*a6^5*a5^3*a4^3*a3^2*a2*a1^4 + 396*a6^4*a5^4*a4^3*a3^2*a2*a1^4 - 168*a6^3*a5^5*a4^3*a3^2*a2*a1^4 - 84*a6^2*a5^6*a4^3*a3^2*a2*a1^4 + 120*a6^6*a5*a4^4*a3^2*a2*a1^4 - 120*a6^5*a5^2*a4^4*a3^2*a2*a1^4 + 396*a6^4*a5^3*a4^4*a3^2*a2*a1^4 + 396*a6^3*a5^4*a4^4*a3^2*a2*a1^4 - 120*a6^2*a5^5*a4^4*a3^2*a2*a1^4 + 120*a6*a5^6*a4^4*a3^2*a2*a1^4 + 18*a6^6*a4^5*a3^2*a2*a1^4 - 96*a6^5*a5*a4^5*a3^2*a2*a1^4 - 120*a6^4*a5^2*a4^5*a3^2*a2*a1^4 - 168*a6^3*a5^3*a4^5*a3^2*a2*a1^4 - 120*a6^2*a5^4*a4^5*a3^2*a2*a1^4 - 96*a6*a5^5*a4^5*a3^2*a2*a1^4 + 18*a5^6*a4^5*a3^2*a2*a1^4 + 18*a6^5*a4^6*a3^2*a2*a1^4 + 120*a6^4*a5*a4^6*a3^2*a2*a1^4 - 84*a6^3*a5^2*a4^6*a3^2*a2*a1^4 - 84*a6^2*a5^3*a4^6*a3^2*a2*a1^4 + 120*a6*a5^4*a4^6*a3^2*a2*a1^4 + 18*a5^5*a4^6*a3^2*a2*a1^4 - 36*a6^6*a5^4*a3^3*a2*a1^4 - 36*a6^4*a5^6*a3^3*a2*a1^4 - 48*a6^6*a5^3*a4*a3^3*a2*a1^4 + 240*a6^5*a5^4*a4*a3^3*a2*a1^4 + 240*a6^4*a5^5*a4*a3^3*a2*a1^4 - 48*a6^3*a5^6*a4*a3^3*a2*a1^4 - 84*a6^6*a5^2*a4^2*a3^3*a2*a1^4 - 168*a6^5*a5^3*a4^2*a3^3*a2*a1^4 + 396*a6^4*a5^4*a4^2*a3^3*a2*a1^4 - 168*a6^3*a5^5*a4^2*a3^3*a2*a1^4 - 84*a6^2*a5^6*a4^2*a3^3*a2*a1^4 - 48*a6^6*a5*a4^3*a3^3*a2*a1^4 - 168*a6^5*a5^2*a4^3*a3^3*a2*a1^4 - 288*a6^4*a5^3*a4^3*a3^3*a2*a1^4 - 288*a6^3*a5^4*a4^3*a3^3*a2*a1^4 - 168*a6^2*a5^5*a4^3*a3^3*a2*a1^4 - 48*a6*a5^6*a4^3*a3^3*a2*a1^4 - 36*a6^6*a4^4*a3^3*a2*a1^4 + 240*a6^5*a5*a4^4*a3^3*a2*a1^4 + 396*a6^4*a5^2*a4^4*a3^3*a2*a1^4 - 288*a6^3*a5^3*a4^4*a3^3*a2*a1^4 + 396*a6^2*a5^4*a4^4*a3^3*a2*a1^4 + 240*a6*a5^5*a4^4*a3^3*a2*a1^4 - 36*a5^6*a4^4*a3^3*a2*a1^4 + 240*a6^4*a5*a4^5*a3^3*a2*a1^4 - 168*a6^3*a5^2*a4^5*a3^3*a2*a1^4 - 168*a6^2*a5^3*a4^5*a3^3*a2*a1^4 + 240*a6*a5^4*a4^5*a3^3*a2*a1^4 - 36*a6^4*a4^6*a3^3*a2*a1^4 - 48*a6^3*a5*a4^6*a3^3*a2*a1^4 - 84*a6^2*a5^2*a4^6*a3^3*a2*a1^4 - 48*a6*a5^3*a4^6*a3^3*a2*a1^4 - 36*a5^4*a4^6*a3^3*a2*a1^4 - 36*a6^6*a5^3*a3^4*a2*a1^4 + 36*a6^5*a5^4*a3^4*a2*a1^4 + 36*a6^4*a5^5*a3^4*a2*a1^4 - 36*a6^3*a5^6*a3^4*a2*a1^4 + 120*a6^6*a5^2*a4*a3^4*a2*a1^4 + 240*a6^5*a5^3*a4*a3^4*a2*a1^4 - 1296*a6^4*a5^4*a4*a3^4*a2*a1^4 + 240*a6^3*a5^5*a4*a3^4*a2*a1^4 + 120*a6^2*a5^6*a4*a3^4*a2*a1^4 + 120*a6^6*a5*a4^2*a3^4*a2*a1^4 - 120*a6^5*a5^2*a4^2*a3^4*a2*a1^4 + 396*a6^4*a5^3*a4^2*a3^4*a2*a1^4 + 396*a6^3*a5^4*a4^2*a3^4*a2*a1^4 - 120*a6^2*a5^5*a4^2*a3^4*a2*a1^4 + 120*a6*a5^6*a4^2*a3^4*a2*a1^4 - 36*a6^6*a4^3*a3^4*a2*a1^4 + 240*a6^5*a5*a4^3*a3^4*a2*a1^4 + 396*a6^4*a5^2*a4^3*a3^4*a2*a1^4 - 288*a6^3*a5^3*a4^3*a3^4*a2*a1^4 + 396*a6^2*a5^4*a4^3*a3^4*a2*a1^4 + 240*a6*a5^5*a4^3*a3^4*a2*a1^4 - 36*a5^6*a4^3*a3^4*a2*a1^4 + 36*a6^5*a4^4*a3^4*a2*a1^4 - 1296*a6^4*a5*a4^4*a3^4*a2*a1^4 + 396*a6^3*a5^2*a4^4*a3^4*a2*a1^4 + 396*a6^2*a5^3*a4^4*a3^4*a2*a1^4 - 1296*a6*a5^4*a4^4*a3^4*a2*a1^4 + 36*a5^5*a4^4*a3^4*a2*a1^4 + 36*a6^4*a4^5*a3^4*a2*a1^4 + 240*a6^3*a5*a4^5*a3^4*a2*a1^4 - 120*a6^2*a5^2*a4^5*a3^4*a2*a1^4 + 240*a6*a5^3*a4^5*a3^4*a2*a1^4 + 36*a5^4*a4^5*a3^4*a2*a1^4 - 36*a6^3*a4^6*a3^4*a2*a1^4 + 120*a6^2*a5*a4^6*a3^4*a2*a1^4 + 120*a6*a5^2*a4^6*a3^4*a2*a1^4 - 36*a5^3*a4^6*a3^4*a2*a1^4 + 18*a6^6*a5^2*a3^5*a2*a1^4 + 36*a6^4*a5^4*a3^5*a2*a1^4 + 18*a6^2*a5^6*a3^5*a2*a1^4 - 72*a6^6*a5*a4*a3^5*a2*a1^4 - 96*a6^5*a5^2*a4*a3^5*a2*a1^4 + 240*a6^4*a5^3*a4*a3^5*a2*a1^4 + 240*a6^3*a5^4*a4*a3^5*a2*a1^4 - 96*a6^2*a5^5*a4*a3^5*a2*a1^4 - 72*a6*a5^6*a4*a3^5*a2*a1^4 + 18*a6^6*a4^2*a3^5*a2*a1^4 - 96*a6^5*a5*a4^2*a3^5*a2*a1^4 - 120*a6^4*a5^2*a4^2*a3^5*a2*a1^4 - 168*a6^3*a5^3*a4^2*a3^5*a2*a1^4 - 120*a6^2*a5^4*a4^2*a3^5*a2*a1^4 - 96*a6*a5^5*a4^2*a3^5*a2*a1^4 + 18*a5^6*a4^2*a3^5*a2*a1^4 + 240*a6^4*a5*a4^3*a3^5*a2*a1^4 - 168*a6^3*a5^2*a4^3*a3^5*a2*a1^4 - 168*a6^2*a5^3*a4^3*a3^5*a2*a1^4 + 240*a6*a5^4*a4^3*a3^5*a2*a1^4 + 36*a6^4*a4^4*a3^5*a2*a1^4 + 240*a6^3*a5*a4^4*a3^5*a2*a1^4 - 120*a6^2*a5^2*a4^4*a3^5*a2*a1^4 + 240*a6*a5^3*a4^4*a3^5*a2*a1^4 + 36*a5^4*a4^4*a3^5*a2*a1^4 - 96*a6^2*a5*a4^5*a3^5*a2*a1^4 - 96*a6*a5^2*a4^5*a3^5*a2*a1^4 + 18*a6^2*a4^6*a3^5*a2*a1^4 - 72*a6*a5*a4^6*a3^5*a2*a1^4 + 18*a5^2*a4^6*a3^5*a2*a1^4 + 18*a6^5*a5^2*a3^6*a2*a1^4 - 36*a6^4*a5^3*a3^6*a2*a1^4 - 36*a6^3*a5^4*a3^6*a2*a1^4 + 18*a6^2*a5^5*a3^6*a2*a1^4 - 72*a6^5*a5*a4*a3^6*a2*a1^4 + 120*a6^4*a5^2*a4*a3^6*a2*a1^4 - 48*a6^3*a5^3*a4*a3^6*a2*a1^4 + 120*a6^2*a5^4*a4*a3^6*a2*a1^4 - 72*a6*a5^5*a4*a3^6*a2*a1^4 + 18*a6^5*a4^2*a3^6*a2*a1^4 + 120*a6^4*a5*a4^2*a3^6*a2*a1^4 - 84*a6^3*a5^2*a4^2*a3^6*a2*a1^4 - 84*a6^2*a5^3*a4^2*a3^6*a2*a1^4 + 120*a6*a5^4*a4^2*a3^6*a2*a1^4 + 18*a5^5*a4^2*a3^6*a2*a1^4 - 36*a6^4*a4^3*a3^6*a2*a1^4 - 48*a6^3*a5*a4^3*a3^6*a2*a1^4 - 84*a6^2*a5^2*a4^3*a3^6*a2*a1^4 - 48*a6*a5^3*a4^3*a3^6*a2*a1^4 - 36*a5^4*a4^3*a3^6*a2*a1^4 - 36*a6^3*a4^4*a3^6*a2*a1^4 + 120*a6^2*a5*a4^4*a3^6*a2*a1^4 + 120*a6*a5^2*a4^4*a3^6*a2*a1^4 - 36*a5^3*a4^4*a3^6*a2*a1^4 + 18*a6^2*a4^5*a3^6*a2*a1^4 - 72*a6*a5*a4^5*a3^6*a2*a1^4 + 18*a5^2*a4^5*a3^6*a2*a1^4 + 18*a6^6*a5^5*a4*a2^2*a1^4 + 18*a6^5*a5^6*a4*a2^2*a1^4 - 96*a6^6*a5^4*a4^2*a2^2*a1^4 + 120*a6^5*a5^5*a4^2*a2^2*a1^4 - 96*a6^4*a5^6*a4^2*a2^2*a1^4 + 108*a6^6*a5^3*a4^3*a2^2*a1^4 - 84*a6^5*a5^4*a4^3*a2^2*a1^4 - 84*a6^4*a5^5*a4^3*a2^2*a1^4 + 108*a6^3*a5^6*a4^3*a2^2*a1^4 - 96*a6^6*a5^2*a4^4*a2^2*a1^4 - 84*a6^5*a5^3*a4^4*a2^2*a1^4 + 288*a6^4*a5^4*a4^4*a2^2*a1^4 - 84*a6^3*a5^5*a4^4*a2^2*a1^4 - 96*a6^2*a5^6*a4^4*a2^2*a1^4 + 18*a6^6*a5*a4^5*a2^2*a1^4 + 120*a6^5*a5^2*a4^5*a2^2*a1^4 - 84*a6^4*a5^3*a4^5*a2^2*a1^4 - 84*a6^3*a5^4*a4^5*a2^2*a1^4 + 120*a6^2*a5^5*a4^5*a2^2*a1^4 + 18*a6*a5^6*a4^5*a2^2*a1^4 + 18*a6^5*a5*a4^6*a2^2*a1^4 - 96*a6^4*a5^2*a4^6*a2^2*a1^4 + 108*a6^3*a5^3*a4^6*a2^2*a1^4 - 96*a6^2*a5^4*a4^6*a2^2*a1^4 + 18*a6*a5^5*a4^6*a2^2*a1^4 + 18*a6^6*a5^5*a3*a2^2*a1^4 + 18*a6^5*a5^6*a3*a2^2*a1^4 + 120*a6^6*a5^4*a4*a3*a2^2*a1^4 - 96*a6^5*a5^5*a4*a3*a2^2*a1^4 + 120*a6^4*a5^6*a4*a3*a2^2*a1^4 - 84*a6^6*a5^3*a4^2*a3*a2^2*a1^4 - 120*a6^5*a5^4*a4^2*a3*a2^2*a1^4 - 120*a6^4*a5^5*a4^2*a3*a2^2*a1^4 - 84*a6^3*a5^6*a4^2*a3*a2^2*a1^4 - 84*a6^6*a5^2*a4^3*a3*a2^2*a1^4 - 168*a6^5*a5^3*a4^3*a3*a2^2*a1^4 + 396*a6^4*a5^4*a4^3*a3*a2^2*a1^4 - 168*a6^3*a5^5*a4^3*a3*a2^2*a1^4 - 84*a6^2*a5^6*a4^3*a3*a2^2*a1^4 + 120*a6^6*a5*a4^4*a3*a2^2*a1^4 - 120*a6^5*a5^2*a4^4*a3*a2^2*a1^4 + 396*a6^4*a5^3*a4^4*a3*a2^2*a1^4 + 396*a6^3*a5^4*a4^4*a3*a2^2*a1^4 - 120*a6^2*a5^5*a4^4*a3*a2^2*a1^4 + 120*a6*a5^6*a4^4*a3*a2^2*a1^4 + 18*a6^6*a4^5*a3*a2^2*a1^4 - 96*a6^5*a5*a4^5*a3*a2^2*a1^4 - 120*a6^4*a5^2*a4^5*a3*a2^2*a1^4 - 168*a6^3*a5^3*a4^5*a3*a2^2*a1^4 - 120*a6^2*a5^4*a4^5*a3*a2^2*a1^4 - 96*a6*a5^5*a4^5*a3*a2^2*a1^4 + 18*a5^6*a4^5*a3*a2^2*a1^4 + 18*a6^5*a4^6*a3*a2^2*a1^4 + 120*a6^4*a5*a4^6*a3*a2^2*a1^4 - 84*a6^3*a5^2*a4^6*a3*a2^2*a1^4 - 84*a6^2*a5^3*a4^6*a3*a2^2*a1^4 + 120*a6*a5^4*a4^6*a3*a2^2*a1^4 + 18*a5^5*a4^6*a3*a2^2*a1^4 - 96*a6^6*a5^4*a3^2*a2^2*a1^4 + 120*a6^5*a5^5*a3^2*a2^2*a1^4 - 96*a6^4*a5^6*a3^2*a2^2*a1^4 - 84*a6^6*a5^3*a4*a3^2*a2^2*a1^4 - 120*a6^5*a5^4*a4*a3^2*a2^2*a1^4 - 120*a6^4*a5^5*a4*a3^2*a2^2*a1^4 - 84*a6^3*a5^6*a4*a3^2*a2^2*a1^4 + 288*a6^6*a5^2*a4^2*a3^2*a2^2*a1^4 + 396*a6^5*a5^3*a4^2*a3^2*a2^2*a1^4 - 288*a6^4*a5^4*a4^2*a3^2*a2^2*a1^4 + 396*a6^3*a5^5*a4^2*a3^2*a2^2*a1^4 + 288*a6^2*a5^6*a4^2*a3^2*a2^2*a1^4 - 84*a6^6*a5*a4^3*a3^2*a2^2*a1^4 + 396*a6^5*a5^2*a4^3*a3^2*a2^2*a1^4 - 312*a6^4*a5^3*a4^3*a3^2*a2^2*a1^4 - 312*a6^3*a5^4*a4^3*a3^2*a2^2*a1^4 + 396*a6^2*a5^5*a4^3*a3^2*a2^2*a1^4 - 84*a6*a5^6*a4^3*a3^2*a2^2*a1^4 - 96*a6^6*a4^4*a3^2*a2^2*a1^4 - 120*a6^5*a5*a4^4*a3^2*a2^2*a1^4 - 288*a6^4*a5^2*a4^4*a3^2*a2^2*a1^4 - 312*a6^3*a5^3*a4^4*a3^2*a2^2*a1^4 - 288*a6^2*a5^4*a4^4*a3^2*a2^2*a1^4 - 120*a6*a5^5*a4^4*a3^2*a2^2*a1^4 - 96*a5^6*a4^4*a3^2*a2^2*a1^4 + 120*a6^5*a4^5*a3^2*a2^2*a1^4 - 120*a6^4*a5*a4^5*a3^2*a2^2*a1^4 + 396*a6^3*a5^2*a4^5*a3^2*a2^2*a1^4 + 396*a6^2*a5^3*a4^5*a3^2*a2^2*a1^4 - 120*a6*a5^4*a4^5*a3^2*a2^2*a1^4 + 120*a5^5*a4^5*a3^2*a2^2*a1^4 - 96*a6^4*a4^6*a3^2*a2^2*a1^4 - 84*a6^3*a5*a4^6*a3^2*a2^2*a1^4 + 288*a6^2*a5^2*a4^6*a3^2*a2^2*a1^4 - 84*a6*a5^3*a4^6*a3^2*a2^2*a1^4 - 96*a5^4*a4^6*a3^2*a2^2*a1^4 + 108*a6^6*a5^3*a3^3*a2^2*a1^4 - 84*a6^5*a5^4*a3^3*a2^2*a1^4 - 84*a6^4*a5^5*a3^3*a2^2*a1^4 + 108*a6^3*a5^6*a3^3*a2^2*a1^4 - 84*a6^6*a5^2*a4*a3^3*a2^2*a1^4 - 168*a6^5*a5^3*a4*a3^3*a2^2*a1^4 + 396*a6^4*a5^4*a4*a3^3*a2^2*a1^4 - 168*a6^3*a5^5*a4*a3^3*a2^2*a1^4 - 84*a6^2*a5^6*a4*a3^3*a2^2*a1^4 - 84*a6^6*a5*a4^2*a3^3*a2^2*a1^4 + 396*a6^5*a5^2*a4^2*a3^3*a2^2*a1^4 - 312*a6^4*a5^3*a4^2*a3^3*a2^2*a1^4 - 312*a6^3*a5^4*a4^2*a3^3*a2^2*a1^4 + 396*a6^2*a5^5*a4^2*a3^3*a2^2*a1^4 - 84*a6*a5^6*a4^2*a3^3*a2^2*a1^4 + 108*a6^6*a4^3*a3^3*a2^2*a1^4 - 168*a6^5*a5*a4^3*a3^3*a2^2*a1^4 - 312*a6^4*a5^2*a4^3*a3^3*a2^2*a1^4 + 864*a6^3*a5^3*a4^3*a3^3*a2^2*a1^4 - 312*a6^2*a5^4*a4^3*a3^3*a2^2*a1^4 - 168*a6*a5^5*a4^3*a3^3*a2^2*a1^4 + 108*a5^6*a4^3*a3^3*a2^2*a1^4 - 84*a6^5*a4^4*a3^3*a2^2*a1^4 + 396*a6^4*a5*a4^4*a3^3*a2^2*a1^4 - 312*a6^3*a5^2*a4^4*a3^3*a2^2*a1^4 - 312*a6^2*a5^3*a4^4*a3^3*a2^2*a1^4 + 396*a6*a5^4*a4^4*a3^3*a2^2*a1^4 - 84*a5^5*a4^4*a3^3*a2^2*a1^4 - 84*a6^4*a4^5*a3^3*a2^2*a1^4 - 168*a6^3*a5*a4^5*a3^3*a2^2*a1^4 + 396*a6^2*a5^2*a4^5*a3^3*a2^2*a1^4 - 168*a6*a5^3*a4^5*a3^3*a2^2*a1^4 - 84*a5^4*a4^5*a3^3*a2^2*a1^4 + 108*a6^3*a4^6*a3^3*a2^2*a1^4 - 84*a6^2*a5*a4^6*a3^3*a2^2*a1^4 - 84*a6*a5^2*a4^6*a3^3*a2^2*a1^4 + 108*a5^3*a4^6*a3^3*a2^2*a1^4 - 96*a6^6*a5^2*a3^4*a2^2*a1^4 - 84*a6^5*a5^3*a3^4*a2^2*a1^4 + 288*a6^4*a5^4*a3^4*a2^2*a1^4 - 84*a6^3*a5^5*a3^4*a2^2*a1^4 - 96*a6^2*a5^6*a3^4*a2^2*a1^4 + 120*a6^6*a5*a4*a3^4*a2^2*a1^4 - 120*a6^5*a5^2*a4*a3^4*a2^2*a1^4 + 396*a6^4*a5^3*a4*a3^4*a2^2*a1^4 + 396*a6^3*a5^4*a4*a3^4*a2^2*a1^4 - 120*a6^2*a5^5*a4*a3^4*a2^2*a1^4 + 120*a6*a5^6*a4*a3^4*a2^2*a1^4 - 96*a6^6*a4^2*a3^4*a2^2*a1^4 - 120*a6^5*a5*a4^2*a3^4*a2^2*a1^4 - 288*a6^4*a5^2*a4^2*a3^4*a2^2*a1^4 - 312*a6^3*a5^3*a4^2*a3^4*a2^2*a1^4 - 288*a6^2*a5^4*a4^2*a3^4*a2^2*a1^4 - 120*a6*a5^5*a4^2*a3^4*a2^2*a1^4 - 96*a5^6*a4^2*a3^4*a2^2*a1^4 - 84*a6^5*a4^3*a3^4*a2^2*a1^4 + 396*a6^4*a5*a4^3*a3^4*a2^2*a1^4 - 312*a6^3*a5^2*a4^3*a3^4*a2^2*a1^4 - 312*a6^2*a5^3*a4^3*a3^4*a2^2*a1^4 + 396*a6*a5^4*a4^3*a3^4*a2^2*a1^4 - 84*a5^5*a4^3*a3^4*a2^2*a1^4 + 288*a6^4*a4^4*a3^4*a2^2*a1^4 + 396*a6^3*a5*a4^4*a3^4*a2^2*a1^4 - 288*a6^2*a5^2*a4^4*a3^4*a2^2*a1^4 + 396*a6*a5^3*a4^4*a3^4*a2^2*a1^4 + 288*a5^4*a4^4*a3^4*a2^2*a1^4 - 84*a6^3*a4^5*a3^4*a2^2*a1^4 - 120*a6^2*a5*a4^5*a3^4*a2^2*a1^4 - 120*a6*a5^2*a4^5*a3^4*a2^2*a1^4 - 84*a5^3*a4^5*a3^4*a2^2*a1^4 - 96*a6^2*a4^6*a3^4*a2^2*a1^4 + 120*a6*a5*a4^6*a3^4*a2^2*a1^4 - 96*a5^2*a4^6*a3^4*a2^2*a1^4 + 18*a6^6*a5*a3^5*a2^2*a1^4 + 120*a6^5*a5^2*a3^5*a2^2*a1^4 - 84*a6^4*a5^3*a3^5*a2^2*a1^4 - 84*a6^3*a5^4*a3^5*a2^2*a1^4 + 120*a6^2*a5^5*a3^5*a2^2*a1^4 + 18*a6*a5^6*a3^5*a2^2*a1^4 + 18*a6^6*a4*a3^5*a2^2*a1^4 - 96*a6^5*a5*a4*a3^5*a2^2*a1^4 - 120*a6^4*a5^2*a4*a3^5*a2^2*a1^4 - 168*a6^3*a5^3*a4*a3^5*a2^2*a1^4 - 120*a6^2*a5^4*a4*a3^5*a2^2*a1^4 - 96*a6*a5^5*a4*a3^5*a2^2*a1^4 + 18*a5^6*a4*a3^5*a2^2*a1^4 + 120*a6^5*a4^2*a3^5*a2^2*a1^4 - 120*a6^4*a5*a4^2*a3^5*a2^2*a1^4 + 396*a6^3*a5^2*a4^2*a3^5*a2^2*a1^4 + 396*a6^2*a5^3*a4^2*a3^5*a2^2*a1^4 - 120*a6*a5^4*a4^2*a3^5*a2^2*a1^4 + 120*a5^5*a4^2*a3^5*a2^2*a1^4 - 84*a6^4*a4^3*a3^5*a2^2*a1^4 - 168*a6^3*a5*a4^3*a3^5*a2^2*a1^4 + 396*a6^2*a5^2*a4^3*a3^5*a2^2*a1^4 - 168*a6*a5^3*a4^3*a3^5*a2^2*a1^4 - 84*a5^4*a4^3*a3^5*a2^2*a1^4 - 84*a6^3*a4^4*a3^5*a2^2*a1^4 - 120*a6^2*a5*a4^4*a3^5*a2^2*a1^4 - 120*a6*a5^2*a4^4*a3^5*a2^2*a1^4 - 84*a5^3*a4^4*a3^5*a2^2*a1^4 + 120*a6^2*a4^5*a3^5*a2^2*a1^4 - 96*a6*a5*a4^5*a3^5*a2^2*a1^4 + 120*a5^2*a4^5*a3^5*a2^2*a1^4 + 18*a6*a4^6*a3^5*a2^2*a1^4 + 18*a5*a4^6*a3^5*a2^2*a1^4 + 18*a6^5*a5*a3^6*a2^2*a1^4 - 96*a6^4*a5^2*a3^6*a2^2*a1^4 + 108*a6^3*a5^3*a3^6*a2^2*a1^4 - 96*a6^2*a5^4*a3^6*a2^2*a1^4 + 18*a6*a5^5*a3^6*a2^2*a1^4 + 18*a6^5*a4*a3^6*a2^2*a1^4 + 120*a6^4*a5*a4*a3^6*a2^2*a1^4 - 84*a6^3*a5^2*a4*a3^6*a2^2*a1^4 - 84*a6^2*a5^3*a4*a3^6*a2^2*a1^4 + 120*a6*a5^4*a4*a3^6*a2^2*a1^4 + 18*a5^5*a4*a3^6*a2^2*a1^4 - 96*a6^4*a4^2*a3^6*a2^2*a1^4 - 84*a6^3*a5*a4^2*a3^6*a2^2*a1^4 + 288*a6^2*a5^2*a4^2*a3^6*a2^2*a1^4 - 84*a6*a5^3*a4^2*a3^6*a2^2*a1^4 - 96*a5^4*a4^2*a3^6*a2^2*a1^4 + 108*a6^3*a4^3*a3^6*a2^2*a1^4 - 84*a6^2*a5*a4^3*a3^6*a2^2*a1^4 - 84*a6*a5^2*a4^3*a3^6*a2^2*a1^4 + 108*a5^3*a4^3*a3^6*a2^2*a1^4 - 96*a6^2*a4^4*a3^6*a2^2*a1^4 + 120*a6*a5*a4^4*a3^6*a2^2*a1^4 - 96*a5^2*a4^4*a3^6*a2^2*a1^4 + 18*a6*a4^5*a3^6*a2^2*a1^4 + 18*a5*a4^5*a3^6*a2^2*a1^4 - 12*a6^6*a5^5*a2^3*a1^4 - 12*a6^5*a5^6*a2^3*a1^4 - 36*a6^6*a5^4*a4*a2^3*a1^4 - 36*a6^4*a5^6*a4*a2^3*a1^4 + 108*a6^6*a5^3*a4^2*a2^3*a1^4 - 84*a6^5*a5^4*a4^2*a2^3*a1^4 - 84*a6^4*a5^5*a4^2*a2^3*a1^4 + 108*a6^3*a5^6*a4^2*a2^3*a1^4 + 108*a6^6*a5^2*a4^3*a2^3*a1^4 + 144*a6^5*a5^3*a4^3*a2^3*a1^4 - 96*a6^4*a5^4*a4^3*a2^3*a1^4 + 144*a6^3*a5^5*a4^3*a2^3*a1^4 + 108*a6^2*a5^6*a4^3*a2^3*a1^4 - 36*a6^6*a5*a4^4*a2^3*a1^4 - 84*a6^5*a5^2*a4^4*a2^3*a1^4 - 96*a6^4*a5^3*a4^4*a2^3*a1^4 - 96*a6^3*a5^4*a4^4*a2^3*a1^4 - 84*a6^2*a5^5*a4^4*a2^3*a1^4 - 36*a6*a5^6*a4^4*a2^3*a1^4 - 12*a6^6*a4^5*a2^3*a1^4 - 84*a6^4*a5^2*a4^5*a2^3*a1^4 + 144*a6^3*a5^3*a4^5*a2^3*a1^4 - 84*a6^2*a5^4*a4^5*a2^3*a1^4 - 12*a5^6*a4^5*a2^3*a1^4 - 12*a6^5*a4^6*a2^3*a1^4 - 36*a6^4*a5*a4^6*a2^3*a1^4 + 108*a6^3*a5^2*a4^6*a2^3*a1^4 + 108*a6^2*a5^3*a4^6*a2^3*a1^4 - 36*a6*a5^4*a4^6*a2^3*a1^4 - 12*a5^5*a4^6*a2^3*a1^4 - 36*a6^6*a5^4*a3*a2^3*a1^4 - 36*a6^4*a5^6*a3*a2^3*a1^4 - 48*a6^6*a5^3*a4*a3*a2^3*a1^4 + 240*a6^5*a5^4*a4*a3*a2^3*a1^4 + 240*a6^4*a5^5*a4*a3*a2^3*a1^4 - 48*a6^3*a5^6*a4*a3*a2^3*a1^4 - 84*a6^6*a5^2*a4^2*a3*a2^3*a1^4 - 168*a6^5*a5^3*a4^2*a3*a2^3*a1^4 + 396*a6^4*a5^4*a4^2*a3*a2^3*a1^4 - 168*a6^3*a5^5*a4^2*a3*a2^3*a1^4 - 84*a6^2*a5^6*a4^2*a3*a2^3*a1^4 - 48*a6^6*a5*a4^3*a3*a2^3*a1^4 - 168*a6^5*a5^2*a4^3*a3*a2^3*a1^4 - 288*a6^4*a5^3*a4^3*a3*a2^3*a1^4 - 288*a6^3*a5^4*a4^3*a3*a2^3*a1^4 - 168*a6^2*a5^5*a4^3*a3*a2^3*a1^4 - 48*a6*a5^6*a4^3*a3*a2^3*a1^4 - 36*a6^6*a4^4*a3*a2^3*a1^4 + 240*a6^5*a5*a4^4*a3*a2^3*a1^4 + 396*a6^4*a5^2*a4^4*a3*a2^3*a1^4 - 288*a6^3*a5^3*a4^4*a3*a2^3*a1^4 + 396*a6^2*a5^4*a4^4*a3*a2^3*a1^4 + 240*a6*a5^5*a4^4*a3*a2^3*a1^4 - 36*a5^6*a4^4*a3*a2^3*a1^4 + 240*a6^4*a5*a4^5*a3*a2^3*a1^4 - 168*a6^3*a5^2*a4^5*a3*a2^3*a1^4 - 168*a6^2*a5^3*a4^5*a3*a2^3*a1^4 + 240*a6*a5^4*a4^5*a3*a2^3*a1^4 - 36*a6^4*a4^6*a3*a2^3*a1^4 - 48*a6^3*a5*a4^6*a3*a2^3*a1^4 - 84*a6^2*a5^2*a4^6*a3*a2^3*a1^4 - 48*a6*a5^3*a4^6*a3*a2^3*a1^4 - 36*a5^4*a4^6*a3*a2^3*a1^4 + 108*a6^6*a5^3*a3^2*a2^3*a1^4 - 84*a6^5*a5^4*a3^2*a2^3*a1^4 - 84*a6^4*a5^5*a3^2*a2^3*a1^4 + 108*a6^3*a5^6*a3^2*a2^3*a1^4 - 84*a6^6*a5^2*a4*a3^2*a2^3*a1^4 - 168*a6^5*a5^3*a4*a3^2*a2^3*a1^4 + 396*a6^4*a5^4*a4*a3^2*a2^3*a1^4 - 168*a6^3*a5^5*a4*a3^2*a2^3*a1^4 - 84*a6^2*a5^6*a4*a3^2*a2^3*a1^4 - 84*a6^6*a5*a4^2*a3^2*a2^3*a1^4 + 396*a6^5*a5^2*a4^2*a3^2*a2^3*a1^4 - 312*a6^4*a5^3*a4^2*a3^2*a2^3*a1^4 - 312*a6^3*a5^4*a4^2*a3^2*a2^3*a1^4 + 396*a6^2*a5^5*a4^2*a3^2*a2^3*a1^4 - 84*a6*a5^6*a4^2*a3^2*a2^3*a1^4 + 108*a6^6*a4^3*a3^2*a2^3*a1^4 - 168*a6^5*a5*a4^3*a3^2*a2^3*a1^4 - 312*a6^4*a5^2*a4^3*a3^2*a2^3*a1^4 + 864*a6^3*a5^3*a4^3*a3^2*a2^3*a1^4 - 312*a6^2*a5^4*a4^3*a3^2*a2^3*a1^4 - 168*a6*a5^5*a4^3*a3^2*a2^3*a1^4 + 108*a5^6*a4^3*a3^2*a2^3*a1^4 - 84*a6^5*a4^4*a3^2*a2^3*a1^4 + 396*a6^4*a5*a4^4*a3^2*a2^3*a1^4 - 312*a6^3*a5^2*a4^4*a3^2*a2^3*a1^4 - 312*a6^2*a5^3*a4^4*a3^2*a2^3*a1^4 + 396*a6*a5^4*a4^4*a3^2*a2^3*a1^4 - 84*a5^5*a4^4*a3^2*a2^3*a1^4 - 84*a6^4*a4^5*a3^2*a2^3*a1^4 - 168*a6^3*a5*a4^5*a3^2*a2^3*a1^4 + 396*a6^2*a5^2*a4^5*a3^2*a2^3*a1^4 - 168*a6*a5^3*a4^5*a3^2*a2^3*a1^4 - 84*a5^4*a4^5*a3^2*a2^3*a1^4 + 108*a6^3*a4^6*a3^2*a2^3*a1^4 - 84*a6^2*a5*a4^6*a3^2*a2^3*a1^4 - 84*a6*a5^2*a4^6*a3^2*a2^3*a1^4 + 108*a5^3*a4^6*a3^2*a2^3*a1^4 + 108*a6^6*a5^2*a3^3*a2^3*a1^4 + 144*a6^5*a5^3*a3^3*a2^3*a1^4 - 96*a6^4*a5^4*a3^3*a2^3*a1^4 + 144*a6^3*a5^5*a3^3*a2^3*a1^4 + 108*a6^2*a5^6*a3^3*a2^3*a1^4 - 48*a6^6*a5*a4*a3^3*a2^3*a1^4 - 168*a6^5*a5^2*a4*a3^3*a2^3*a1^4 - 288*a6^4*a5^3*a4*a3^3*a2^3*a1^4 - 288*a6^3*a5^4*a4*a3^3*a2^3*a1^4 - 168*a6^2*a5^5*a4*a3^3*a2^3*a1^4 - 48*a6*a5^6*a4*a3^3*a2^3*a1^4 + 108*a6^6*a4^2*a3^3*a2^3*a1^4 - 168*a6^5*a5*a4^2*a3^3*a2^3*a1^4 - 312*a6^4*a5^2*a4^2*a3^3*a2^3*a1^4 + 864*a6^3*a5^3*a4^2*a3^3*a2^3*a1^4 - 312*a6^2*a5^4*a4^2*a3^3*a2^3*a1^4 - 168*a6*a5^5*a4^2*a3^3*a2^3*a1^4 + 108*a5^6*a4^2*a3^3*a2^3*a1^4 + 144*a6^5*a4^3*a3^3*a2^3*a1^4 - 288*a6^4*a5*a4^3*a3^3*a2^3*a1^4 + 864*a6^3*a5^2*a4^3*a3^3*a2^3*a1^4 + 864*a6^2*a5^3*a4^3*a3^3*a2^3*a1^4 - 288*a6*a5^4*a4^3*a3^3*a2^3*a1^4 + 144*a5^5*a4^3*a3^3*a2^3*a1^4 - 96*a6^4*a4^4*a3^3*a2^3*a1^4 - 288*a6^3*a5*a4^4*a3^3*a2^3*a1^4 - 312*a6^2*a5^2*a4^4*a3^3*a2^3*a1^4 - 288*a6*a5^3*a4^4*a3^3*a2^3*a1^4 - 96*a5^4*a4^4*a3^3*a2^3*a1^4 + 144*a6^3*a4^5*a3^3*a2^3*a1^4 - 168*a6^2*a5*a4^5*a3^3*a2^3*a1^4 - 168*a6*a5^2*a4^5*a3^3*a2^3*a1^4 + 144*a5^3*a4^5*a3^3*a2^3*a1^4 + 108*a6^2*a4^6*a3^3*a2^3*a1^4 - 48*a6*a5*a4^6*a3^3*a2^3*a1^4 + 108*a5^2*a4^6*a3^3*a2^3*a1^4 - 36*a6^6*a5*a3^4*a2^3*a1^4 - 84*a6^5*a5^2*a3^4*a2^3*a1^4 - 96*a6^4*a5^3*a3^4*a2^3*a1^4 - 96*a6^3*a5^4*a3^4*a2^3*a1^4 - 84*a6^2*a5^5*a3^4*a2^3*a1^4 - 36*a6*a5^6*a3^4*a2^3*a1^4 - 36*a6^6*a4*a3^4*a2^3*a1^4 + 240*a6^5*a5*a4*a3^4*a2^3*a1^4 + 396*a6^4*a5^2*a4*a3^4*a2^3*a1^4 - 288*a6^3*a5^3*a4*a3^4*a2^3*a1^4 + 396*a6^2*a5^4*a4*a3^4*a2^3*a1^4 + 240*a6*a5^5*a4*a3^4*a2^3*a1^4 - 36*a5^6*a4*a3^4*a2^3*a1^4 - 84*a6^5*a4^2*a3^4*a2^3*a1^4 + 396*a6^4*a5*a4^2*a3^4*a2^3*a1^4 - 312*a6^3*a5^2*a4^2*a3^4*a2^3*a1^4 - 312*a6^2*a5^3*a4^2*a3^4*a2^3*a1^4 + 396*a6*a5^4*a4^2*a3^4*a2^3*a1^4 - 84*a5^5*a4^2*a3^4*a2^3*a1^4 - 96*a6^4*a4^3*a3^4*a2^3*a1^4 - 288*a6^3*a5*a4^3*a3^4*a2^3*a1^4 - 312*a6^2*a5^2*a4^3*a3^4*a2^3*a1^4 - 288*a6*a5^3*a4^3*a3^4*a2^3*a1^4 - 96*a5^4*a4^3*a3^4*a2^3*a1^4 - 96*a6^3*a4^4*a3^4*a2^3*a1^4 + 396*a6^2*a5*a4^4*a3^4*a2^3*a1^4 + 396*a6*a5^2*a4^4*a3^4*a2^3*a1^4 - 96*a5^3*a4^4*a3^4*a2^3*a1^4 - 84*a6^2*a4^5*a3^4*a2^3*a1^4 + 240*a6*a5*a4^5*a3^4*a2^3*a1^4 - 84*a5^2*a4^5*a3^4*a2^3*a1^4 - 36*a6*a4^6*a3^4*a2^3*a1^4 - 36*a5*a4^6*a3^4*a2^3*a1^4 - 12*a6^6*a3^5*a2^3*a1^4 - 84*a6^4*a5^2*a3^5*a2^3*a1^4 + 144*a6^3*a5^3*a3^5*a2^3*a1^4 - 84*a6^2*a5^4*a3^5*a2^3*a1^4 - 12*a5^6*a3^5*a2^3*a1^4 + 240*a6^4*a5*a4*a3^5*a2^3*a1^4 - 168*a6^3*a5^2*a4*a3^5*a2^3*a1^4 - 168*a6^2*a5^3*a4*a3^5*a2^3*a1^4 + 240*a6*a5^4*a4*a3^5*a2^3*a1^4 - 84*a6^4*a4^2*a3^5*a2^3*a1^4 - 168*a6^3*a5*a4^2*a3^5*a2^3*a1^4 + 396*a6^2*a5^2*a4^2*a3^5*a2^3*a1^4 - 168*a6*a5^3*a4^2*a3^5*a2^3*a1^4 - 84*a5^4*a4^2*a3^5*a2^3*a1^4 + 144*a6^3*a4^3*a3^5*a2^3*a1^4 - 168*a6^2*a5*a4^3*a3^5*a2^3*a1^4 - 168*a6*a5^2*a4^3*a3^5*a2^3*a1^4 + 144*a5^3*a4^3*a3^5*a2^3*a1^4 - 84*a6^2*a4^4*a3^5*a2^3*a1^4 + 240*a6*a5*a4^4*a3^5*a2^3*a1^4 - 84*a5^2*a4^4*a3^5*a2^3*a1^4 - 12*a4^6*a3^5*a2^3*a1^4 - 12*a6^5*a3^6*a2^3*a1^4 - 36*a6^4*a5*a3^6*a2^3*a1^4 + 108*a6^3*a5^2*a3^6*a2^3*a1^4 + 108*a6^2*a5^3*a3^6*a2^3*a1^4 - 36*a6*a5^4*a3^6*a2^3*a1^4 - 12*a5^5*a3^6*a2^3*a1^4 - 36*a6^4*a4*a3^6*a2^3*a1^4 - 48*a6^3*a5*a4*a3^6*a2^3*a1^4 - 84*a6^2*a5^2*a4*a3^6*a2^3*a1^4 - 48*a6*a5^3*a4*a3^6*a2^3*a1^4 - 36*a5^4*a4*a3^6*a2^3*a1^4 + 108*a6^3*a4^2*a3^6*a2^3*a1^4 - 84*a6^2*a5*a4^2*a3^6*a2^3*a1^4 - 84*a6*a5^2*a4^2*a3^6*a2^3*a1^4 + 108*a5^3*a4^2*a3^6*a2^3*a1^4 + 108*a6^2*a4^3*a3^6*a2^3*a1^4 - 48*a6*a5*a4^3*a3^6*a2^3*a1^4 + 108*a5^2*a4^3*a3^6*a2^3*a1^4 - 36*a6*a4^4*a3^6*a2^3*a1^4 - 36*a5*a4^4*a3^6*a2^3*a1^4 - 12*a4^5*a3^6*a2^3*a1^4 + 48*a6^6*a5^4*a2^4*a1^4 - 24*a6^5*a5^5*a2^4*a1^4 + 48*a6^4*a5^6*a2^4*a1^4 - 36*a6^6*a5^3*a4*a2^4*a1^4 + 36*a6^5*a5^4*a4*a2^4*a1^4 + 36*a6^4*a5^5*a4*a2^4*a1^4 - 36*a6^3*a5^6*a4*a2^4*a1^4 - 96*a6^6*a5^2*a4^2*a2^4*a1^4 - 84*a6^5*a5^3*a4^2*a2^4*a1^4 + 288*a6^4*a5^4*a4^2*a2^4*a1^4 - 84*a6^3*a5^5*a4^2*a2^4*a1^4 - 96*a6^2*a5^6*a4^2*a2^4*a1^4 - 36*a6^6*a5*a4^3*a2^4*a1^4 - 84*a6^5*a5^2*a4^3*a2^4*a1^4 - 96*a6^4*a5^3*a4^3*a2^4*a1^4 - 96*a6^3*a5^4*a4^3*a2^4*a1^4 - 84*a6^2*a5^5*a4^3*a2^4*a1^4 - 36*a6*a5^6*a4^3*a2^4*a1^4 + 48*a6^6*a4^4*a2^4*a1^4 + 36*a6^5*a5*a4^4*a2^4*a1^4 + 288*a6^4*a5^2*a4^4*a2^4*a1^4 - 96*a6^3*a5^3*a4^4*a2^4*a1^4 + 288*a6^2*a5^4*a4^4*a2^4*a1^4 + 36*a6*a5^5*a4^4*a2^4*a1^4 + 48*a5^6*a4^4*a2^4*a1^4 - 24*a6^5*a4^5*a2^4*a1^4 + 36*a6^4*a5*a4^5*a2^4*a1^4 - 84*a6^3*a5^2*a4^5*a2^4*a1^4 - 84*a6^2*a5^3*a4^5*a2^4*a1^4 + 36*a6*a5^4*a4^5*a2^4*a1^4 - 24*a5^5*a4^5*a2^4*a1^4 + 48*a6^4*a4^6*a2^4*a1^4 - 36*a6^3*a5*a4^6*a2^4*a1^4 - 96*a6^2*a5^2*a4^6*a2^4*a1^4 - 36*a6*a5^3*a4^6*a2^4*a1^4 + 48*a5^4*a4^6*a2^4*a1^4 - 36*a6^6*a5^3*a3*a2^4*a1^4 + 36*a6^5*a5^4*a3*a2^4*a1^4 + 36*a6^4*a5^5*a3*a2^4*a1^4 - 36*a6^3*a5^6*a3*a2^4*a1^4 + 120*a6^6*a5^2*a4*a3*a2^4*a1^4 + 240*a6^5*a5^3*a4*a3*a2^4*a1^4 - 1296*a6^4*a5^4*a4*a3*a2^4*a1^4 + 240*a6^3*a5^5*a4*a3*a2^4*a1^4 + 120*a6^2*a5^6*a4*a3*a2^4*a1^4 + 120*a6^6*a5*a4^2*a3*a2^4*a1^4 - 120*a6^5*a5^2*a4^2*a3*a2^4*a1^4 + 396*a6^4*a5^3*a4^2*a3*a2^4*a1^4 + 396*a6^3*a5^4*a4^2*a3*a2^4*a1^4 - 120*a6^2*a5^5*a4^2*a3*a2^4*a1^4 + 120*a6*a5^6*a4^2*a3*a2^4*a1^4 - 36*a6^6*a4^3*a3*a2^4*a1^4 + 240*a6^5*a5*a4^3*a3*a2^4*a1^4 + 396*a6^4*a5^2*a4^3*a3*a2^4*a1^4 - 288*a6^3*a5^3*a4^3*a3*a2^4*a1^4 + 396*a6^2*a5^4*a4^3*a3*a2^4*a1^4 + 240*a6*a5^5*a4^3*a3*a2^4*a1^4 - 36*a5^6*a4^3*a3*a2^4*a1^4 + 36*a6^5*a4^4*a3*a2^4*a1^4 - 1296*a6^4*a5*a4^4*a3*a2^4*a1^4 + 396*a6^3*a5^2*a4^4*a3*a2^4*a1^4 + 396*a6^2*a5^3*a4^4*a3*a2^4*a1^4 - 1296*a6*a5^4*a4^4*a3*a2^4*a1^4 + 36*a5^5*a4^4*a3*a2^4*a1^4 + 36*a6^4*a4^5*a3*a2^4*a1^4 + 240*a6^3*a5*a4^5*a3*a2^4*a1^4 - 120*a6^2*a5^2*a4^5*a3*a2^4*a1^4 + 240*a6*a5^3*a4^5*a3*a2^4*a1^4 + 36*a5^4*a4^5*a3*a2^4*a1^4 - 36*a6^3*a4^6*a3*a2^4*a1^4 + 120*a6^2*a5*a4^6*a3*a2^4*a1^4 + 120*a6*a5^2*a4^6*a3*a2^4*a1^4 - 36*a5^3*a4^6*a3*a2^4*a1^4 - 96*a6^6*a5^2*a3^2*a2^4*a1^4 - 84*a6^5*a5^3*a3^2*a2^4*a1^4 + 288*a6^4*a5^4*a3^2*a2^4*a1^4 - 84*a6^3*a5^5*a3^2*a2^4*a1^4 - 96*a6^2*a5^6*a3^2*a2^4*a1^4 + 120*a6^6*a5*a4*a3^2*a2^4*a1^4 - 120*a6^5*a5^2*a4*a3^2*a2^4*a1^4 + 396*a6^4*a5^3*a4*a3^2*a2^4*a1^4 + 396*a6^3*a5^4*a4*a3^2*a2^4*a1^4 - 120*a6^2*a5^5*a4*a3^2*a2^4*a1^4 + 120*a6*a5^6*a4*a3^2*a2^4*a1^4 - 96*a6^6*a4^2*a3^2*a2^4*a1^4 - 120*a6^5*a5*a4^2*a3^2*a2^4*a1^4 - 288*a6^4*a5^2*a4^2*a3^2*a2^4*a1^4 - 312*a6^3*a5^3*a4^2*a3^2*a2^4*a1^4 - 288*a6^2*a5^4*a4^2*a3^2*a2^4*a1^4 - 120*a6*a5^5*a4^2*a3^2*a2^4*a1^4 - 96*a5^6*a4^2*a3^2*a2^4*a1^4 - 84*a6^5*a4^3*a3^2*a2^4*a1^4 + 396*a6^4*a5*a4^3*a3^2*a2^4*a1^4 - 312*a6^3*a5^2*a4^3*a3^2*a2^4*a1^4 - 312*a6^2*a5^3*a4^3*a3^2*a2^4*a1^4 + 396*a6*a5^4*a4^3*a3^2*a2^4*a1^4 - 84*a5^5*a4^3*a3^2*a2^4*a1^4 + 288*a6^4*a4^4*a3^2*a2^4*a1^4 + 396*a6^3*a5*a4^4*a3^2*a2^4*a1^4 - 288*a6^2*a5^2*a4^4*a3^2*a2^4*a1^4 + 396*a6*a5^3*a4^4*a3^2*a2^4*a1^4 + 288*a5^4*a4^4*a3^2*a2^4*a1^4 - 84*a6^3*a4^5*a3^2*a2^4*a1^4 - 120*a6^2*a5*a4^5*a3^2*a2^4*a1^4 - 120*a6*a5^2*a4^5*a3^2*a2^4*a1^4 - 84*a5^3*a4^5*a3^2*a2^4*a1^4 - 96*a6^2*a4^6*a3^2*a2^4*a1^4 + 120*a6*a5*a4^6*a3^2*a2^4*a1^4 - 96*a5^2*a4^6*a3^2*a2^4*a1^4 - 36*a6^6*a5*a3^3*a2^4*a1^4 - 84*a6^5*a5^2*a3^3*a2^4*a1^4 - 96*a6^4*a5^3*a3^3*a2^4*a1^4 - 96*a6^3*a5^4*a3^3*a2^4*a1^4 - 84*a6^2*a5^5*a3^3*a2^4*a1^4 - 36*a6*a5^6*a3^3*a2^4*a1^4 - 36*a6^6*a4*a3^3*a2^4*a1^4 + 240*a6^5*a5*a4*a3^3*a2^4*a1^4 + 396*a6^4*a5^2*a4*a3^3*a2^4*a1^4 - 288*a6^3*a5^3*a4*a3^3*a2^4*a1^4 + 396*a6^2*a5^4*a4*a3^3*a2^4*a1^4 + 240*a6*a5^5*a4*a3^3*a2^4*a1^4 - 36*a5^6*a4*a3^3*a2^4*a1^4 - 84*a6^5*a4^2*a3^3*a2^4*a1^4 + 396*a6^4*a5*a4^2*a3^3*a2^4*a1^4 - 312*a6^3*a5^2*a4^2*a3^3*a2^4*a1^4 - 312*a6^2*a5^3*a4^2*a3^3*a2^4*a1^4 + 396*a6*a5^4*a4^2*a3^3*a2^4*a1^4 - 84*a5^5*a4^2*a3^3*a2^4*a1^4 - 96*a6^4*a4^3*a3^3*a2^4*a1^4 - 288*a6^3*a5*a4^3*a3^3*a2^4*a1^4 - 312*a6^2*a5^2*a4^3*a3^3*a2^4*a1^4 - 288*a6*a5^3*a4^3*a3^3*a2^4*a1^4 - 96*a5^4*a4^3*a3^3*a2^4*a1^4 - 96*a6^3*a4^4*a3^3*a2^4*a1^4 + 396*a6^2*a5*a4^4*a3^3*a2^4*a1^4 + 396*a6*a5^2*a4^4*a3^3*a2^4*a1^4 - 96*a5^3*a4^4*a3^3*a2^4*a1^4 - 84*a6^2*a4^5*a3^3*a2^4*a1^4 + 240*a6*a5*a4^5*a3^3*a2^4*a1^4 - 84*a5^2*a4^5*a3^3*a2^4*a1^4 - 36*a6*a4^6*a3^3*a2^4*a1^4 - 36*a5*a4^6*a3^3*a2^4*a1^4 + 48*a6^6*a3^4*a2^4*a1^4 + 36*a6^5*a5*a3^4*a2^4*a1^4 + 288*a6^4*a5^2*a3^4*a2^4*a1^4 - 96*a6^3*a5^3*a3^4*a2^4*a1^4 + 288*a6^2*a5^4*a3^4*a2^4*a1^4 + 36*a6*a5^5*a3^4*a2^4*a1^4 + 48*a5^6*a3^4*a2^4*a1^4 + 36*a6^5*a4*a3^4*a2^4*a1^4 - 1296*a6^4*a5*a4*a3^4*a2^4*a1^4 + 396*a6^3*a5^2*a4*a3^4*a2^4*a1^4 + 396*a6^2*a5^3*a4*a3^4*a2^4*a1^4 - 1296*a6*a5^4*a4*a3^4*a2^4*a1^4 + 36*a5^5*a4*a3^4*a2^4*a1^4 + 288*a6^4*a4^2*a3^4*a2^4*a1^4 + 396*a6^3*a5*a4^2*a3^4*a2^4*a1^4 - 288*a6^2*a5^2*a4^2*a3^4*a2^4*a1^4 + 396*a6*a5^3*a4^2*a3^4*a2^4*a1^4 + 288*a5^4*a4^2*a3^4*a2^4*a1^4 - 96*a6^3*a4^3*a3^4*a2^4*a1^4 + 396*a6^2*a5*a4^3*a3^4*a2^4*a1^4 + 396*a6*a5^2*a4^3*a3^4*a2^4*a1^4 - 96*a5^3*a4^3*a3^4*a2^4*a1^4 + 288*a6^2*a4^4*a3^4*a2^4*a1^4 - 1296*a6*a5*a4^4*a3^4*a2^4*a1^4 + 288*a5^2*a4^4*a3^4*a2^4*a1^4 + 36*a6*a4^5*a3^4*a2^4*a1^4 + 36*a5*a4^5*a3^4*a2^4*a1^4 + 48*a4^6*a3^4*a2^4*a1^4 - 24*a6^5*a3^5*a2^4*a1^4 + 36*a6^4*a5*a3^5*a2^4*a1^4 - 84*a6^3*a5^2*a3^5*a2^4*a1^4 - 84*a6^2*a5^3*a3^5*a2^4*a1^4 + 36*a6*a5^4*a3^5*a2^4*a1^4 - 24*a5^5*a3^5*a2^4*a1^4 + 36*a6^4*a4*a3^5*a2^4*a1^4 + 240*a6^3*a5*a4*a3^5*a2^4*a1^4 - 120*a6^2*a5^2*a4*a3^5*a2^4*a1^4 + 240*a6*a5^3*a4*a3^5*a2^4*a1^4 + 36*a5^4*a4*a3^5*a2^4*a1^4 - 84*a6^3*a4^2*a3^5*a2^4*a1^4 - 120*a6^2*a5*a4^2*a3^5*a2^4*a1^4 - 120*a6*a5^2*a4^2*a3^5*a2^4*a1^4 - 84*a5^3*a4^2*a3^5*a2^4*a1^4 - 84*a6^2*a4^3*a3^5*a2^4*a1^4 + 240*a6*a5*a4^3*a3^5*a2^4*a1^4 - 84*a5^2*a4^3*a3^5*a2^4*a1^4 + 36*a6*a4^4*a3^5*a2^4*a1^4 + 36*a5*a4^4*a3^5*a2^4*a1^4 - 24*a4^5*a3^5*a2^4*a1^4 + 48*a6^4*a3^6*a2^4*a1^4 - 36*a6^3*a5*a3^6*a2^4*a1^4 - 96*a6^2*a5^2*a3^6*a2^4*a1^4 - 36*a6*a5^3*a3^6*a2^4*a1^4 + 48*a5^4*a3^6*a2^4*a1^4 - 36*a6^3*a4*a3^6*a2^4*a1^4 + 120*a6^2*a5*a4*a3^6*a2^4*a1^4 + 120*a6*a5^2*a4*a3^6*a2^4*a1^4 - 36*a5^3*a4*a3^6*a2^4*a1^4 - 96*a6^2*a4^2*a3^6*a2^4*a1^4 + 120*a6*a5*a4^2*a3^6*a2^4*a1^4 - 96*a5^2*a4^2*a3^6*a2^4*a1^4 - 36*a6*a4^3*a3^6*a2^4*a1^4 - 36*a5*a4^3*a3^6*a2^4*a1^4 + 48*a4^4*a3^6*a2^4*a1^4 - 12*a6^6*a5^3*a2^5*a1^4 - 24*a6^5*a5^4*a2^5*a1^4 - 24*a6^4*a5^5*a2^5*a1^4 - 12*a6^3*a5^6*a2^5*a1^4 + 18*a6^6*a5^2*a4*a2^5*a1^4 + 36*a6^4*a5^4*a4*a2^5*a1^4 + 18*a6^2*a5^6*a4*a2^5*a1^4 + 18*a6^6*a5*a4^2*a2^5*a1^4 + 120*a6^5*a5^2*a4^2*a2^5*a1^4 - 84*a6^4*a5^3*a4^2*a2^5*a1^4 - 84*a6^3*a5^4*a4^2*a2^5*a1^4 + 120*a6^2*a5^5*a4^2*a2^5*a1^4 + 18*a6*a5^6*a4^2*a2^5*a1^4 - 12*a6^6*a4^3*a2^5*a1^4 - 84*a6^4*a5^2*a4^3*a2^5*a1^4 + 144*a6^3*a5^3*a4^3*a2^5*a1^4 - 84*a6^2*a5^4*a4^3*a2^5*a1^4 - 12*a5^6*a4^3*a2^5*a1^4 - 24*a6^5*a4^4*a2^5*a1^4 + 36*a6^4*a5*a4^4*a2^5*a1^4 - 84*a6^3*a5^2*a4^4*a2^5*a1^4 - 84*a6^2*a5^3*a4^4*a2^5*a1^4 + 36*a6*a5^4*a4^4*a2^5*a1^4 - 24*a5^5*a4^4*a2^5*a1^4 - 24*a6^4*a4^5*a2^5*a1^4 + 120*a6^2*a5^2*a4^5*a2^5*a1^4 - 24*a5^4*a4^5*a2^5*a1^4 - 12*a6^3*a4^6*a2^5*a1^4 + 18*a6^2*a5*a4^6*a2^5*a1^4 + 18*a6*a5^2*a4^6*a2^5*a1^4 - 12*a5^3*a4^6*a2^5*a1^4 + 18*a6^6*a5^2*a3*a2^5*a1^4 + 36*a6^4*a5^4*a3*a2^5*a1^4 + 18*a6^2*a5^6*a3*a2^5*a1^4 - 72*a6^6*a5*a4*a3*a2^5*a1^4 - 96*a6^5*a5^2*a4*a3*a2^5*a1^4 + 240*a6^4*a5^3*a4*a3*a2^5*a1^4 + 240*a6^3*a5^4*a4*a3*a2^5*a1^4 - 96*a6^2*a5^5*a4*a3*a2^5*a1^4 - 72*a6*a5^6*a4*a3*a2^5*a1^4 + 18*a6^6*a4^2*a3*a2^5*a1^4 - 96*a6^5*a5*a4^2*a3*a2^5*a1^4 - 120*a6^4*a5^2*a4^2*a3*a2^5*a1^4 - 168*a6^3*a5^3*a4^2*a3*a2^5*a1^4 - 120*a6^2*a5^4*a4^2*a3*a2^5*a1^4 - 96*a6*a5^5*a4^2*a3*a2^5*a1^4 + 18*a5^6*a4^2*a3*a2^5*a1^4 + 240*a6^4*a5*a4^3*a3*a2^5*a1^4 - 168*a6^3*a5^2*a4^3*a3*a2^5*a1^4 - 168*a6^2*a5^3*a4^3*a3*a2^5*a1^4 + 240*a6*a5^4*a4^3*a3*a2^5*a1^4 + 36*a6^4*a4^4*a3*a2^5*a1^4 + 240*a6^3*a5*a4^4*a3*a2^5*a1^4 - 120*a6^2*a5^2*a4^4*a3*a2^5*a1^4 + 240*a6*a5^3*a4^4*a3*a2^5*a1^4 + 36*a5^4*a4^4*a3*a2^5*a1^4 - 96*a6^2*a5*a4^5*a3*a2^5*a1^4 - 96*a6*a5^2*a4^5*a3*a2^5*a1^4 + 18*a6^2*a4^6*a3*a2^5*a1^4 - 72*a6*a5*a4^6*a3*a2^5*a1^4 + 18*a5^2*a4^6*a3*a2^5*a1^4 + 18*a6^6*a5*a3^2*a2^5*a1^4 + 120*a6^5*a5^2*a3^2*a2^5*a1^4 - 84*a6^4*a5^3*a3^2*a2^5*a1^4 - 84*a6^3*a5^4*a3^2*a2^5*a1^4 + 120*a6^2*a5^5*a3^2*a2^5*a1^4 + 18*a6*a5^6*a3^2*a2^5*a1^4 + 18*a6^6*a4*a3^2*a2^5*a1^4 - 96*a6^5*a5*a4*a3^2*a2^5*a1^4 - 120*a6^4*a5^2*a4*a3^2*a2^5*a1^4 - 168*a6^3*a5^3*a4*a3^2*a2^5*a1^4 - 120*a6^2*a5^4*a4*a3^2*a2^5*a1^4 - 96*a6*a5^5*a4*a3^2*a2^5*a1^4 + 18*a5^6*a4*a3^2*a2^5*a1^4 + 120*a6^5*a4^2*a3^2*a2^5*a1^4 - 120*a6^4*a5*a4^2*a3^2*a2^5*a1^4 + 396*a6^3*a5^2*a4^2*a3^2*a2^5*a1^4 + 396*a6^2*a5^3*a4^2*a3^2*a2^5*a1^4 - 120*a6*a5^4*a4^2*a3^2*a2^5*a1^4 + 120*a5^5*a4^2*a3^2*a2^5*a1^4 - 84*a6^4*a4^3*a3^2*a2^5*a1^4 - 168*a6^3*a5*a4^3*a3^2*a2^5*a1^4 + 396*a6^2*a5^2*a4^3*a3^2*a2^5*a1^4 - 168*a6*a5^3*a4^3*a3^2*a2^5*a1^4 - 84*a5^4*a4^3*a3^2*a2^5*a1^4 - 84*a6^3*a4^4*a3^2*a2^5*a1^4 - 120*a6^2*a5*a4^4*a3^2*a2^5*a1^4 - 120*a6*a5^2*a4^4*a3^2*a2^5*a1^4 - 84*a5^3*a4^4*a3^2*a2^5*a1^4 + 120*a6^2*a4^5*a3^2*a2^5*a1^4 - 96*a6*a5*a4^5*a3^2*a2^5*a1^4 + 120*a5^2*a4^5*a3^2*a2^5*a1^4 + 18*a6*a4^6*a3^2*a2^5*a1^4 + 18*a5*a4^6*a3^2*a2^5*a1^4 - 12*a6^6*a3^3*a2^5*a1^4 - 84*a6^4*a5^2*a3^3*a2^5*a1^4 + 144*a6^3*a5^3*a3^3*a2^5*a1^4 - 84*a6^2*a5^4*a3^3*a2^5*a1^4 - 12*a5^6*a3^3*a2^5*a1^4 + 240*a6^4*a5*a4*a3^3*a2^5*a1^4 - 168*a6^3*a5^2*a4*a3^3*a2^5*a1^4 - 168*a6^2*a5^3*a4*a3^3*a2^5*a1^4 + 240*a6*a5^4*a4*a3^3*a2^5*a1^4 - 84*a6^4*a4^2*a3^3*a2^5*a1^4 - 168*a6^3*a5*a4^2*a3^3*a2^5*a1^4 + 396*a6^2*a5^2*a4^2*a3^3*a2^5*a1^4 - 168*a6*a5^3*a4^2*a3^3*a2^5*a1^4 - 84*a5^4*a4^2*a3^3*a2^5*a1^4 + 144*a6^3*a4^3*a3^3*a2^5*a1^4 - 168*a6^2*a5*a4^3*a3^3*a2^5*a1^4 - 168*a6*a5^2*a4^3*a3^3*a2^5*a1^4 + 144*a5^3*a4^3*a3^3*a2^5*a1^4 - 84*a6^2*a4^4*a3^3*a2^5*a1^4 + 240*a6*a5*a4^4*a3^3*a2^5*a1^4 - 84*a5^2*a4^4*a3^3*a2^5*a1^4 - 12*a4^6*a3^3*a2^5*a1^4 - 24*a6^5*a3^4*a2^5*a1^4 + 36*a6^4*a5*a3^4*a2^5*a1^4 - 84*a6^3*a5^2*a3^4*a2^5*a1^4 - 84*a6^2*a5^3*a3^4*a2^5*a1^4 + 36*a6*a5^4*a3^4*a2^5*a1^4 - 24*a5^5*a3^4*a2^5*a1^4 + 36*a6^4*a4*a3^4*a2^5*a1^4 + 240*a6^3*a5*a4*a3^4*a2^5*a1^4 - 120*a6^2*a5^2*a4*a3^4*a2^5*a1^4 + 240*a6*a5^3*a4*a3^4*a2^5*a1^4 + 36*a5^4*a4*a3^4*a2^5*a1^4 - 84*a6^3*a4^2*a3^4*a2^5*a1^4 - 120*a6^2*a5*a4^2*a3^4*a2^5*a1^4 - 120*a6*a5^2*a4^2*a3^4*a2^5*a1^4 - 84*a5^3*a4^2*a3^4*a2^5*a1^4 - 84*a6^2*a4^3*a3^4*a2^5*a1^4 + 240*a6*a5*a4^3*a3^4*a2^5*a1^4 - 84*a5^2*a4^3*a3^4*a2^5*a1^4 + 36*a6*a4^4*a3^4*a2^5*a1^4 + 36*a5*a4^4*a3^4*a2^5*a1^4 - 24*a4^5*a3^4*a2^5*a1^4 - 24*a6^4*a3^5*a2^5*a1^4 + 120*a6^2*a5^2*a3^5*a2^5*a1^4 - 24*a5^4*a3^5*a2^5*a1^4 - 96*a6^2*a5*a4*a3^5*a2^5*a1^4 - 96*a6*a5^2*a4*a3^5*a2^5*a1^4 + 120*a6^2*a4^2*a3^5*a2^5*a1^4 - 96*a6*a5*a4^2*a3^5*a2^5*a1^4 + 120*a5^2*a4^2*a3^5*a2^5*a1^4 - 24*a4^4*a3^5*a2^5*a1^4 - 12*a6^3*a3^6*a2^5*a1^4 + 18*a6^2*a5*a3^6*a2^5*a1^4 + 18*a6*a5^2*a3^6*a2^5*a1^4 - 12*a5^3*a3^6*a2^5*a1^4 + 18*a6^2*a4*a3^6*a2^5*a1^4 - 72*a6*a5*a4*a3^6*a2^5*a1^4 + 18*a5^2*a4*a3^6*a2^5*a1^4 + 18*a6*a4^2*a3^6*a2^5*a1^4 + 18*a5*a4^2*a3^6*a2^5*a1^4 - 12*a4^3*a3^6*a2^5*a1^4 - 12*a6^5*a5^3*a2^6*a1^4 + 48*a6^4*a5^4*a2^6*a1^4 - 12*a6^3*a5^5*a2^6*a1^4 + 18*a6^5*a5^2*a4*a2^6*a1^4 - 36*a6^4*a5^3*a4*a2^6*a1^4 - 36*a6^3*a5^4*a4*a2^6*a1^4 + 18*a6^2*a5^5*a4*a2^6*a1^4 + 18*a6^5*a5*a4^2*a2^6*a1^4 - 96*a6^4*a5^2*a4^2*a2^6*a1^4 + 108*a6^3*a5^3*a4^2*a2^6*a1^4 - 96*a6^2*a5^4*a4^2*a2^6*a1^4 + 18*a6*a5^5*a4^2*a2^6*a1^4 - 12*a6^5*a4^3*a2^6*a1^4 - 36*a6^4*a5*a4^3*a2^6*a1^4 + 108*a6^3*a5^2*a4^3*a2^6*a1^4 + 108*a6^2*a5^3*a4^3*a2^6*a1^4 - 36*a6*a5^4*a4^3*a2^6*a1^4 - 12*a5^5*a4^3*a2^6*a1^4 + 48*a6^4*a4^4*a2^6*a1^4 - 36*a6^3*a5*a4^4*a2^6*a1^4 - 96*a6^2*a5^2*a4^4*a2^6*a1^4 - 36*a6*a5^3*a4^4*a2^6*a1^4 + 48*a5^4*a4^4*a2^6*a1^4 - 12*a6^3*a4^5*a2^6*a1^4 + 18*a6^2*a5*a4^5*a2^6*a1^4 + 18*a6*a5^2*a4^5*a2^6*a1^4 - 12*a5^3*a4^5*a2^6*a1^4 + 18*a6^5*a5^2*a3*a2^6*a1^4 - 36*a6^4*a5^3*a3*a2^6*a1^4 - 36*a6^3*a5^4*a3*a2^6*a1^4 + 18*a6^2*a5^5*a3*a2^6*a1^4 - 72*a6^5*a5*a4*a3*a2^6*a1^4 + 120*a6^4*a5^2*a4*a3*a2^6*a1^4 - 48*a6^3*a5^3*a4*a3*a2^6*a1^4 + 120*a6^2*a5^4*a4*a3*a2^6*a1^4 - 72*a6*a5^5*a4*a3*a2^6*a1^4 + 18*a6^5*a4^2*a3*a2^6*a1^4 + 120*a6^4*a5*a4^2*a3*a2^6*a1^4 - 84*a6^3*a5^2*a4^2*a3*a2^6*a1^4 - 84*a6^2*a5^3*a4^2*a3*a2^6*a1^4 + 120*a6*a5^4*a4^2*a3*a2^6*a1^4 + 18*a5^5*a4^2*a3*a2^6*a1^4 - 36*a6^4*a4^3*a3*a2^6*a1^4 - 48*a6^3*a5*a4^3*a3*a2^6*a1^4 - 84*a6^2*a5^2*a4^3*a3*a2^6*a1^4 - 48*a6*a5^3*a4^3*a3*a2^6*a1^4 - 36*a5^4*a4^3*a3*a2^6*a1^4 - 36*a6^3*a4^4*a3*a2^6*a1^4 + 120*a6^2*a5*a4^4*a3*a2^6*a1^4 + 120*a6*a5^2*a4^4*a3*a2^6*a1^4 - 36*a5^3*a4^4*a3*a2^6*a1^4 + 18*a6^2*a4^5*a3*a2^6*a1^4 - 72*a6*a5*a4^5*a3*a2^6*a1^4 + 18*a5^2*a4^5*a3*a2^6*a1^4 + 18*a6^5*a5*a3^2*a2^6*a1^4 - 96*a6^4*a5^2*a3^2*a2^6*a1^4 + 108*a6^3*a5^3*a3^2*a2^6*a1^4 - 96*a6^2*a5^4*a3^2*a2^6*a1^4 + 18*a6*a5^5*a3^2*a2^6*a1^4 + 18*a6^5*a4*a3^2*a2^6*a1^4 + 120*a6^4*a5*a4*a3^2*a2^6*a1^4 - 84*a6^3*a5^2*a4*a3^2*a2^6*a1^4 - 84*a6^2*a5^3*a4*a3^2*a2^6*a1^4 + 120*a6*a5^4*a4*a3^2*a2^6*a1^4 + 18*a5^5*a4*a3^2*a2^6*a1^4 - 96*a6^4*a4^2*a3^2*a2^6*a1^4 - 84*a6^3*a5*a4^2*a3^2*a2^6*a1^4 + 288*a6^2*a5^2*a4^2*a3^2*a2^6*a1^4 - 84*a6*a5^3*a4^2*a3^2*a2^6*a1^4 - 96*a5^4*a4^2*a3^2*a2^6*a1^4 + 108*a6^3*a4^3*a3^2*a2^6*a1^4 - 84*a6^2*a5*a4^3*a3^2*a2^6*a1^4 - 84*a6*a5^2*a4^3*a3^2*a2^6*a1^4 + 108*a5^3*a4^3*a3^2*a2^6*a1^4 - 96*a6^2*a4^4*a3^2*a2^6*a1^4 + 120*a6*a5*a4^4*a3^2*a2^6*a1^4 - 96*a5^2*a4^4*a3^2*a2^6*a1^4 + 18*a6*a4^5*a3^2*a2^6*a1^4 + 18*a5*a4^5*a3^2*a2^6*a1^4 - 12*a6^5*a3^3*a2^6*a1^4 - 36*a6^4*a5*a3^3*a2^6*a1^4 + 108*a6^3*a5^2*a3^3*a2^6*a1^4 + 108*a6^2*a5^3*a3^3*a2^6*a1^4 - 36*a6*a5^4*a3^3*a2^6*a1^4 - 12*a5^5*a3^3*a2^6*a1^4 - 36*a6^4*a4*a3^3*a2^6*a1^4 - 48*a6^3*a5*a4*a3^3*a2^6*a1^4 - 84*a6^2*a5^2*a4*a3^3*a2^6*a1^4 - 48*a6*a5^3*a4*a3^3*a2^6*a1^4 - 36*a5^4*a4*a3^3*a2^6*a1^4 + 108*a6^3*a4^2*a3^3*a2^6*a1^4 - 84*a6^2*a5*a4^2*a3^3*a2^6*a1^4 - 84*a6*a5^2*a4^2*a3^3*a2^6*a1^4 + 108*a5^3*a4^2*a3^3*a2^6*a1^4 + 108*a6^2*a4^3*a3^3*a2^6*a1^4 - 48*a6*a5*a4^3*a3^3*a2^6*a1^4 + 108*a5^2*a4^3*a3^3*a2^6*a1^4 - 36*a6*a4^4*a3^3*a2^6*a1^4 - 36*a5*a4^4*a3^3*a2^6*a1^4 - 12*a4^5*a3^3*a2^6*a1^4 + 48*a6^4*a3^4*a2^6*a1^4 - 36*a6^3*a5*a3^4*a2^6*a1^4 - 96*a6^2*a5^2*a3^4*a2^6*a1^4 - 36*a6*a5^3*a3^4*a2^6*a1^4 + 48*a5^4*a3^4*a2^6*a1^4 - 36*a6^3*a4*a3^4*a2^6*a1^4 + 120*a6^2*a5*a4*a3^4*a2^6*a1^4 + 120*a6*a5^2*a4*a3^4*a2^6*a1^4 - 36*a5^3*a4*a3^4*a2^6*a1^4 - 96*a6^2*a4^2*a3^4*a2^6*a1^4 + 120*a6*a5*a4^2*a3^4*a2^6*a1^4 - 96*a5^2*a4^2*a3^4*a2^6*a1^4 - 36*a6*a4^3*a3^4*a2^6*a1^4 - 36*a5*a4^3*a3^4*a2^6*a1^4 + 48*a4^4*a3^4*a2^6*a1^4 - 12*a6^3*a3^5*a2^6*a1^4 + 18*a6^2*a5*a3^5*a2^6*a1^4 + 18*a6*a5^2*a3^5*a2^6*a1^4 - 12*a5^3*a3^5*a2^6*a1^4 + 18*a6^2*a4*a3^5*a2^6*a1^4 - 72*a6*a5*a4*a3^5*a2^6*a1^4 + 18*a5^2*a4*a3^5*a2^6*a1^4 + 18*a6*a4^2*a3^5*a2^6*a1^4 + 18*a5*a4^2*a3^5*a2^6*a1^4 - 12*a4^3*a3^5*a2^6*a1^4 - 12*a6^6*a5^4*a4^3*a1^5 + 48*a6^5*a5^5*a4^3*a1^5 - 12*a6^4*a5^6*a4^3*a1^5 - 12*a6^6*a5^3*a4^4*a1^5 - 24*a6^5*a5^4*a4^4*a1^5 - 24*a6^4*a5^5*a4^4*a1^5 - 12*a6^3*a5^6*a4^4*a1^5 + 48*a6^5*a5^3*a4^5*a1^5 - 24*a6^4*a5^4*a4^5*a1^5 + 48*a6^3*a5^5*a4^5*a1^5 - 12*a6^4*a5^3*a4^6*a1^5 - 12*a6^3*a5^4*a4^6*a1^5 + 18*a6^6*a5^4*a4^2*a3*a1^5 - 72*a6^5*a5^5*a4^2*a3*a1^5 + 18*a6^4*a5^6*a4^2*a3*a1^5 + 24*a6^6*a5^3*a4^3*a3*a1^5 + 24*a6^3*a5^6*a4^3*a3*a1^5 + 18*a6^6*a5^2*a4^4*a3*a1^5 + 36*a6^4*a5^4*a4^4*a3*a1^5 + 18*a6^2*a5^6*a4^4*a3*a1^5 - 72*a6^5*a5^2*a4^5*a3*a1^5 - 72*a6^2*a5^5*a4^5*a3*a1^5 + 18*a6^4*a5^2*a4^6*a3*a1^5 + 24*a6^3*a5^3*a4^6*a3*a1^5 + 18*a6^2*a5^4*a4^6*a3*a1^5 + 18*a6^6*a5^4*a4*a3^2*a1^5 - 72*a6^5*a5^5*a4*a3^2*a1^5 + 18*a6^4*a5^6*a4*a3^2*a1^5 - 36*a6^6*a5^3*a4^2*a3^2*a1^5 + 120*a6^5*a5^4*a4^2*a3^2*a1^5 + 120*a6^4*a5^5*a4^2*a3^2*a1^5 - 36*a6^3*a5^6*a4^2*a3^2*a1^5 - 36*a6^6*a5^2*a4^3*a3^2*a1^5 - 48*a6^5*a5^3*a4^3*a3^2*a1^5 - 84*a6^4*a5^4*a4^3*a3^2*a1^5 - 48*a6^3*a5^5*a4^3*a3^2*a1^5 - 36*a6^2*a5^6*a4^3*a3^2*a1^5 + 18*a6^6*a5*a4^4*a3^2*a1^5 + 120*a6^5*a5^2*a4^4*a3^2*a1^5 - 84*a6^4*a5^3*a4^4*a3^2*a1^5 - 84*a6^3*a5^4*a4^4*a3^2*a1^5 + 120*a6^2*a5^5*a4^4*a3^2*a1^5 + 18*a6*a5^6*a4^4*a3^2*a1^5 - 72*a6^5*a5*a4^5*a3^2*a1^5 + 120*a6^4*a5^2*a4^5*a3^2*a1^5 - 48*a6^3*a5^3*a4^5*a3^2*a1^5 + 120*a6^2*a5^4*a4^5*a3^2*a1^5 - 72*a6*a5^5*a4^5*a3^2*a1^5 + 18*a6^4*a5*a4^6*a3^2*a1^5 - 36*a6^3*a5^2*a4^6*a3^2*a1^5 - 36*a6^2*a5^3*a4^6*a3^2*a1^5 + 18*a6*a5^4*a4^6*a3^2*a1^5 - 12*a6^6*a5^4*a3^3*a1^5 + 48*a6^5*a5^5*a3^3*a1^5 - 12*a6^4*a5^6*a3^3*a1^5 + 24*a6^6*a5^3*a4*a3^3*a1^5 + 24*a6^3*a5^6*a4*a3^3*a1^5 - 36*a6^6*a5^2*a4^2*a3^3*a1^5 - 48*a6^5*a5^3*a4^2*a3^3*a1^5 - 84*a6^4*a5^4*a4^2*a3^3*a1^5 - 48*a6^3*a5^5*a4^2*a3^3*a1^5 - 36*a6^2*a5^6*a4^2*a3^3*a1^5 + 24*a6^6*a5*a4^3*a3^3*a1^5 - 48*a6^5*a5^2*a4^3*a3^3*a1^5 + 144*a6^4*a5^3*a4^3*a3^3*a1^5 + 144*a6^3*a5^4*a4^3*a3^3*a1^5 - 48*a6^2*a5^5*a4^3*a3^3*a1^5 + 24*a6*a5^6*a4^3*a3^3*a1^5 - 12*a6^6*a4^4*a3^3*a1^5 - 84*a6^4*a5^2*a4^4*a3^3*a1^5 + 144*a6^3*a5^3*a4^4*a3^3*a1^5 - 84*a6^2*a5^4*a4^4*a3^3*a1^5 - 12*a5^6*a4^4*a3^3*a1^5 + 48*a6^5*a4^5*a3^3*a1^5 - 48*a6^3*a5^2*a4^5*a3^3*a1^5 - 48*a6^2*a5^3*a4^5*a3^3*a1^5 + 48*a5^5*a4^5*a3^3*a1^5 - 12*a6^4*a4^6*a3^3*a1^5 + 24*a6^3*a5*a4^6*a3^3*a1^5 - 36*a6^2*a5^2*a4^6*a3^3*a1^5 + 24*a6*a5^3*a4^6*a3^3*a1^5 - 12*a5^4*a4^6*a3^3*a1^5 - 12*a6^6*a5^3*a3^4*a1^5 - 24*a6^5*a5^4*a3^4*a1^5 - 24*a6^4*a5^5*a3^4*a1^5 - 12*a6^3*a5^6*a3^4*a1^5 + 18*a6^6*a5^2*a4*a3^4*a1^5 + 36*a6^4*a5^4*a4*a3^4*a1^5 + 18*a6^2*a5^6*a4*a3^4*a1^5 + 18*a6^6*a5*a4^2*a3^4*a1^5 + 120*a6^5*a5^2*a4^2*a3^4*a1^5 - 84*a6^4*a5^3*a4^2*a3^4*a1^5 - 84*a6^3*a5^4*a4^2*a3^4*a1^5 + 120*a6^2*a5^5*a4^2*a3^4*a1^5 + 18*a6*a5^6*a4^2*a3^4*a1^5 - 12*a6^6*a4^3*a3^4*a1^5 - 84*a6^4*a5^2*a4^3*a3^4*a1^5 + 144*a6^3*a5^3*a4^3*a3^4*a1^5 - 84*a6^2*a5^4*a4^3*a3^4*a1^5 - 12*a5^6*a4^3*a3^4*a1^5 - 24*a6^5*a4^4*a3^4*a1^5 + 36*a6^4*a5*a4^4*a3^4*a1^5 - 84*a6^3*a5^2*a4^4*a3^4*a1^5 - 84*a6^2*a5^3*a4^4*a3^4*a1^5 + 36*a6*a5^4*a4^4*a3^4*a1^5 - 24*a5^5*a4^4*a3^4*a1^5 - 24*a6^4*a4^5*a3^4*a1^5 + 120*a6^2*a5^2*a4^5*a3^4*a1^5 - 24*a5^4*a4^5*a3^4*a1^5 - 12*a6^3*a4^6*a3^4*a1^5 + 18*a6^2*a5*a4^6*a3^4*a1^5 + 18*a6*a5^2*a4^6*a3^4*a1^5 - 12*a5^3*a4^6*a3^4*a1^5 + 48*a6^5*a5^3*a3^5*a1^5 - 24*a6^4*a5^4*a3^5*a1^5 + 48*a6^3*a5^5*a3^5*a1^5 - 72*a6^5*a5^2*a4*a3^5*a1^5 - 72*a6^2*a5^5*a4*a3^5*a1^5 - 72*a6^5*a5*a4^2*a3^5*a1^5 + 120*a6^4*a5^2*a4^2*a3^5*a1^5 - 48*a6^3*a5^3*a4^2*a3^5*a1^5 + 120*a6^2*a5^4*a4^2*a3^5*a1^5 - 72*a6*a5^5*a4^2*a3^5*a1^5 + 48*a6^5*a4^3*a3^5*a1^5 - 48*a6^3*a5^2*a4^3*a3^5*a1^5 - 48*a6^2*a5^3*a4^3*a3^5*a1^5 + 48*a5^5*a4^3*a3^5*a1^5 - 24*a6^4*a4^4*a3^5*a1^5 + 120*a6^2*a5^2*a4^4*a3^5*a1^5 - 24*a5^4*a4^4*a3^5*a1^5 + 48*a6^3*a4^5*a3^5*a1^5 - 72*a6^2*a5*a4^5*a3^5*a1^5 - 72*a6*a5^2*a4^5*a3^5*a1^5 + 48*a5^3*a4^5*a3^5*a1^5 - 12*a6^4*a5^3*a3^6*a1^5 - 12*a6^3*a5^4*a3^6*a1^5 + 18*a6^4*a5^2*a4*a3^6*a1^5 + 24*a6^3*a5^3*a4*a3^6*a1^5 + 18*a6^2*a5^4*a4*a3^6*a1^5 + 18*a6^4*a5*a4^2*a3^6*a1^5 - 36*a6^3*a5^2*a4^2*a3^6*a1^5 - 36*a6^2*a5^3*a4^2*a3^6*a1^5 + 18*a6*a5^4*a4^2*a3^6*a1^5 - 12*a6^4*a4^3*a3^6*a1^5 + 24*a6^3*a5*a4^3*a3^6*a1^5 - 36*a6^2*a5^2*a4^3*a3^6*a1^5 + 24*a6*a5^3*a4^3*a3^6*a1^5 - 12*a5^4*a4^3*a3^6*a1^5 - 12*a6^3*a4^4*a3^6*a1^5 + 18*a6^2*a5*a4^4*a3^6*a1^5 + 18*a6*a5^2*a4^4*a3^6*a1^5 - 12*a5^3*a4^4*a3^6*a1^5 + 18*a6^6*a5^4*a4^2*a2*a1^5 - 72*a6^5*a5^5*a4^2*a2*a1^5 + 18*a6^4*a5^6*a4^2*a2*a1^5 + 24*a6^6*a5^3*a4^3*a2*a1^5 + 24*a6^3*a5^6*a4^3*a2*a1^5 + 18*a6^6*a5^2*a4^4*a2*a1^5 + 36*a6^4*a5^4*a4^4*a2*a1^5 + 18*a6^2*a5^6*a4^4*a2*a1^5 - 72*a6^5*a5^2*a4^5*a2*a1^5 - 72*a6^2*a5^5*a4^5*a2*a1^5 + 18*a6^4*a5^2*a4^6*a2*a1^5 + 24*a6^3*a5^3*a4^6*a2*a1^5 + 18*a6^2*a5^4*a4^6*a2*a1^5 - 72*a6^6*a5^4*a4*a3*a2*a1^5 + 288*a6^5*a5^5*a4*a3*a2*a1^5 - 72*a6^4*a5^6*a4*a3*a2*a1^5 - 96*a6^5*a5^4*a4^2*a3*a2*a1^5 - 96*a6^4*a5^5*a4^2*a3*a2*a1^5 - 192*a6^5*a5^3*a4^3*a3*a2*a1^5 + 240*a6^4*a5^4*a4^3*a3*a2*a1^5 - 192*a6^3*a5^5*a4^3*a3*a2*a1^5 - 72*a6^6*a5*a4^4*a3*a2*a1^5 - 96*a6^5*a5^2*a4^4*a3*a2*a1^5 + 240*a6^4*a5^3*a4^4*a3*a2*a1^5 + 240*a6^3*a5^4*a4^4*a3*a2*a1^5 - 96*a6^2*a5^5*a4^4*a3*a2*a1^5 - 72*a6*a5^6*a4^4*a3*a2*a1^5 + 288*a6^5*a5*a4^5*a3*a2*a1^5 - 96*a6^4*a5^2*a4^5*a3*a2*a1^5 - 192*a6^3*a5^3*a4^5*a3*a2*a1^5 - 96*a6^2*a5^4*a4^5*a3*a2*a1^5 + 288*a6*a5^5*a4^5*a3*a2*a1^5 - 72*a6^4*a5*a4^6*a3*a2*a1^5 - 72*a6*a5^4*a4^6*a3*a2*a1^5 + 18*a6^6*a5^4*a3^2*a2*a1^5 - 72*a6^5*a5^5*a3^2*a2*a1^5 + 18*a6^4*a5^6*a3^2*a2*a1^5 - 96*a6^5*a5^4*a4*a3^2*a2*a1^5 - 96*a6^4*a5^5*a4*a3^2*a2*a1^5 + 36*a6^6*a5^2*a4^2*a3^2*a2*a1^5 + 240*a6^5*a5^3*a4^2*a3^2*a2*a1^5 - 120*a6^4*a5^4*a4^2*a3^2*a2*a1^5 + 240*a6^3*a5^5*a4^2*a3^2*a2*a1^5 + 36*a6^2*a5^6*a4^2*a3^2*a2*a1^5 + 240*a6^5*a5^2*a4^3*a3^2*a2*a1^5 - 168*a6^4*a5^3*a4^3*a3^2*a2*a1^5 - 168*a6^3*a5^4*a4^3*a3^2*a2*a1^5 + 240*a6^2*a5^5*a4^3*a3^2*a2*a1^5 + 18*a6^6*a4^4*a3^2*a2*a1^5 - 96*a6^5*a5*a4^4*a3^2*a2*a1^5 - 120*a6^4*a5^2*a4^4*a3^2*a2*a1^5 - 168*a6^3*a5^3*a4^4*a3^2*a2*a1^5 - 120*a6^2*a5^4*a4^4*a3^2*a2*a1^5 - 96*a6*a5^5*a4^4*a3^2*a2*a1^5 + 18*a5^6*a4^4*a3^2*a2*a1^5 - 72*a6^5*a4^5*a3^2*a2*a1^5 - 96*a6^4*a5*a4^5*a3^2*a2*a1^5 + 240*a6^3*a5^2*a4^5*a3^2*a2*a1^5 + 240*a6^2*a5^3*a4^5*a3^2*a2*a1^5 - 96*a6*a5^4*a4^5*a3^2*a2*a1^5 - 72*a5^5*a4^5*a3^2*a2*a1^5 + 18*a6^4*a4^6*a3^2*a2*a1^5 + 36*a6^2*a5^2*a4^6*a3^2*a2*a1^5 + 18*a5^4*a4^6*a3^2*a2*a1^5 + 24*a6^6*a5^3*a3^3*a2*a1^5 + 24*a6^3*a5^6*a3^3*a2*a1^5 - 192*a6^5*a5^3*a4*a3^3*a2*a1^5 + 240*a6^4*a5^4*a4*a3^3*a2*a1^5 - 192*a6^3*a5^5*a4*a3^3*a2*a1^5 + 240*a6^5*a5^2*a4^2*a3^3*a2*a1^5 - 168*a6^4*a5^3*a4^2*a3^3*a2*a1^5 - 168*a6^3*a5^4*a4^2*a3^3*a2*a1^5 + 240*a6^2*a5^5*a4^2*a3^3*a2*a1^5 + 24*a6^6*a4^3*a3^3*a2*a1^5 - 192*a6^5*a5*a4^3*a3^3*a2*a1^5 - 168*a6^4*a5^2*a4^3*a3^3*a2*a1^5 + 576*a6^3*a5^3*a4^3*a3^3*a2*a1^5 - 168*a6^2*a5^4*a4^3*a3^3*a2*a1^5 - 192*a6*a5^5*a4^3*a3^3*a2*a1^5 + 24*a5^6*a4^3*a3^3*a2*a1^5 + 240*a6^4*a5*a4^4*a3^3*a2*a1^5 - 168*a6^3*a5^2*a4^4*a3^3*a2*a1^5 - 168*a6^2*a5^3*a4^4*a3^3*a2*a1^5 + 240*a6*a5^4*a4^4*a3^3*a2*a1^5 - 192*a6^3*a5*a4^5*a3^3*a2*a1^5 + 240*a6^2*a5^2*a4^5*a3^3*a2*a1^5 - 192*a6*a5^3*a4^5*a3^3*a2*a1^5 + 24*a6^3*a4^6*a3^3*a2*a1^5 + 24*a5^3*a4^6*a3^3*a2*a1^5 + 18*a6^6*a5^2*a3^4*a2*a1^5 + 36*a6^4*a5^4*a3^4*a2*a1^5 + 18*a6^2*a5^6*a3^4*a2*a1^5 - 72*a6^6*a5*a4*a3^4*a2*a1^5 - 96*a6^5*a5^2*a4*a3^4*a2*a1^5 + 240*a6^4*a5^3*a4*a3^4*a2*a1^5 + 240*a6^3*a5^4*a4*a3^4*a2*a1^5 - 96*a6^2*a5^5*a4*a3^4*a2*a1^5 - 72*a6*a5^6*a4*a3^4*a2*a1^5 + 18*a6^6*a4^2*a3^4*a2*a1^5 - 96*a6^5*a5*a4^2*a3^4*a2*a1^5 - 120*a6^4*a5^2*a4^2*a3^4*a2*a1^5 - 168*a6^3*a5^3*a4^2*a3^4*a2*a1^5 - 120*a6^2*a5^4*a4^2*a3^4*a2*a1^5 - 96*a6*a5^5*a4^2*a3^4*a2*a1^5 + 18*a5^6*a4^2*a3^4*a2*a1^5 + 240*a6^4*a5*a4^3*a3^4*a2*a1^5 - 168*a6^3*a5^2*a4^3*a3^4*a2*a1^5 - 168*a6^2*a5^3*a4^3*a3^4*a2*a1^5 + 240*a6*a5^4*a4^3*a3^4*a2*a1^5 + 36*a6^4*a4^4*a3^4*a2*a1^5 + 240*a6^3*a5*a4^4*a3^4*a2*a1^5 - 120*a6^2*a5^2*a4^4*a3^4*a2*a1^5 + 240*a6*a5^3*a4^4*a3^4*a2*a1^5 + 36*a5^4*a4^4*a3^4*a2*a1^5 - 96*a6^2*a5*a4^5*a3^4*a2*a1^5 - 96*a6*a5^2*a4^5*a3^4*a2*a1^5 + 18*a6^2*a4^6*a3^4*a2*a1^5 - 72*a6*a5*a4^6*a3^4*a2*a1^5 + 18*a5^2*a4^6*a3^4*a2*a1^5 - 72*a6^5*a5^2*a3^5*a2*a1^5 - 72*a6^2*a5^5*a3^5*a2*a1^5 + 288*a6^5*a5*a4*a3^5*a2*a1^5 - 96*a6^4*a5^2*a4*a3^5*a2*a1^5 - 192*a6^3*a5^3*a4*a3^5*a2*a1^5 - 96*a6^2*a5^4*a4*a3^5*a2*a1^5 + 288*a6*a5^5*a4*a3^5*a2*a1^5 - 72*a6^5*a4^2*a3^5*a2*a1^5 - 96*a6^4*a5*a4^2*a3^5*a2*a1^5 + 240*a6^3*a5^2*a4^2*a3^5*a2*a1^5 + 240*a6^2*a5^3*a4^2*a3^5*a2*a1^5 - 96*a6*a5^4*a4^2*a3^5*a2*a1^5 - 72*a5^5*a4^2*a3^5*a2*a1^5 - 192*a6^3*a5*a4^3*a3^5*a2*a1^5 + 240*a6^2*a5^2*a4^3*a3^5*a2*a1^5 - 192*a6*a5^3*a4^3*a3^5*a2*a1^5 - 96*a6^2*a5*a4^4*a3^5*a2*a1^5 - 96*a6*a5^2*a4^4*a3^5*a2*a1^5 - 72*a6^2*a4^5*a3^5*a2*a1^5 + 288*a6*a5*a4^5*a3^5*a2*a1^5 - 72*a5^2*a4^5*a3^5*a2*a1^5 + 18*a6^4*a5^2*a3^6*a2*a1^5 + 24*a6^3*a5^3*a3^6*a2*a1^5 + 18*a6^2*a5^4*a3^6*a2*a1^5 - 72*a6^4*a5*a4*a3^6*a2*a1^5 - 72*a6*a5^4*a4*a3^6*a2*a1^5 + 18*a6^4*a4^2*a3^6*a2*a1^5 + 36*a6^2*a5^2*a4^2*a3^6*a2*a1^5 + 18*a5^4*a4^2*a3^6*a2*a1^5 + 24*a6^3*a4^3*a3^6*a2*a1^5 + 24*a5^3*a4^3*a3^6*a2*a1^5 + 18*a6^2*a4^4*a3^6*a2*a1^5 - 72*a6*a5*a4^4*a3^6*a2*a1^5 + 18*a5^2*a4^4*a3^6*a2*a1^5 + 18*a6^6*a5^4*a4*a2^2*a1^5 - 72*a6^5*a5^5*a4*a2^2*a1^5 + 18*a6^4*a5^6*a4*a2^2*a1^5 - 36*a6^6*a5^3*a4^2*a2^2*a1^5 + 120*a6^5*a5^4*a4^2*a2^2*a1^5 + 120*a6^4*a5^5*a4^2*a2^2*a1^5 - 36*a6^3*a5^6*a4^2*a2^2*a1^5 - 36*a6^6*a5^2*a4^3*a2^2*a1^5 - 48*a6^5*a5^3*a4^3*a2^2*a1^5 - 84*a6^4*a5^4*a4^3*a2^2*a1^5 - 48*a6^3*a5^5*a4^3*a2^2*a1^5 - 36*a6^2*a5^6*a4^3*a2^2*a1^5 + 18*a6^6*a5*a4^4*a2^2*a1^5 + 120*a6^5*a5^2*a4^4*a2^2*a1^5 - 84*a6^4*a5^3*a4^4*a2^2*a1^5 - 84*a6^3*a5^4*a4^4*a2^2*a1^5 + 120*a6^2*a5^5*a4^4*a2^2*a1^5 + 18*a6*a5^6*a4^4*a2^2*a1^5 - 72*a6^5*a5*a4^5*a2^2*a1^5 + 120*a6^4*a5^2*a4^5*a2^2*a1^5 - 48*a6^3*a5^3*a4^5*a2^2*a1^5 + 120*a6^2*a5^4*a4^5*a2^2*a1^5 - 72*a6*a5^5*a4^5*a2^2*a1^5 + 18*a6^4*a5*a4^6*a2^2*a1^5 - 36*a6^3*a5^2*a4^6*a2^2*a1^5 - 36*a6^2*a5^3*a4^6*a2^2*a1^5 + 18*a6*a5^4*a4^6*a2^2*a1^5 + 18*a6^6*a5^4*a3*a2^2*a1^5 - 72*a6^5*a5^5*a3*a2^2*a1^5 + 18*a6^4*a5^6*a3*a2^2*a1^5 - 96*a6^5*a5^4*a4*a3*a2^2*a1^5 - 96*a6^4*a5^5*a4*a3*a2^2*a1^5 + 36*a6^6*a5^2*a4^2*a3*a2^2*a1^5 + 240*a6^5*a5^3*a4^2*a3*a2^2*a1^5 - 120*a6^4*a5^4*a4^2*a3*a2^2*a1^5 + 240*a6^3*a5^5*a4^2*a3*a2^2*a1^5 + 36*a6^2*a5^6*a4^2*a3*a2^2*a1^5 + 240*a6^5*a5^2*a4^3*a3*a2^2*a1^5 - 168*a6^4*a5^3*a4^3*a3*a2^2*a1^5 - 168*a6^3*a5^4*a4^3*a3*a2^2*a1^5 + 240*a6^2*a5^5*a4^3*a3*a2^2*a1^5 + 18*a6^6*a4^4*a3*a2^2*a1^5 - 96*a6^5*a5*a4^4*a3*a2^2*a1^5 - 120*a6^4*a5^2*a4^4*a3*a2^2*a1^5 - 168*a6^3*a5^3*a4^4*a3*a2^2*a1^5 - 120*a6^2*a5^4*a4^4*a3*a2^2*a1^5 - 96*a6*a5^5*a4^4*a3*a2^2*a1^5 + 18*a5^6*a4^4*a3*a2^2*a1^5 - 72*a6^5*a4^5*a3*a2^2*a1^5 - 96*a6^4*a5*a4^5*a3*a2^2*a1^5 + 240*a6^3*a5^2*a4^5*a3*a2^2*a1^5 + 240*a6^2*a5^3*a4^5*a3*a2^2*a1^5 - 96*a6*a5^4*a4^5*a3*a2^2*a1^5 - 72*a5^5*a4^5*a3*a2^2*a1^5 + 18*a6^4*a4^6*a3*a2^2*a1^5 + 36*a6^2*a5^2*a4^6*a3*a2^2*a1^5 + 18*a5^4*a4^6*a3*a2^2*a1^5 - 36*a6^6*a5^3*a3^2*a2^2*a1^5 + 120*a6^5*a5^4*a3^2*a2^2*a1^5 + 120*a6^4*a5^5*a3^2*a2^2*a1^5 - 36*a6^3*a5^6*a3^2*a2^2*a1^5 + 36*a6^6*a5^2*a4*a3^2*a2^2*a1^5 + 240*a6^5*a5^3*a4*a3^2*a2^2*a1^5 - 120*a6^4*a5^4*a4*a3^2*a2^2*a1^5 + 240*a6^3*a5^5*a4*a3^2*a2^2*a1^5 + 36*a6^2*a5^6*a4*a3^2*a2^2*a1^5 + 36*a6^6*a5*a4^2*a3^2*a2^2*a1^5 - 1296*a6^5*a5^2*a4^2*a3^2*a2^2*a1^5 + 396*a6^4*a5^3*a4^2*a3^2*a2^2*a1^5 + 396*a6^3*a5^4*a4^2*a3^2*a2^2*a1^5 - 1296*a6^2*a5^5*a4^2*a3^2*a2^2*a1^5 + 36*a6*a5^6*a4^2*a3^2*a2^2*a1^5 - 36*a6^6*a4^3*a3^2*a2^2*a1^5 + 240*a6^5*a5*a4^3*a3^2*a2^2*a1^5 + 396*a6^4*a5^2*a4^3*a3^2*a2^2*a1^5 - 288*a6^3*a5^3*a4^3*a3^2*a2^2*a1^5 + 396*a6^2*a5^4*a4^3*a3^2*a2^2*a1^5 + 240*a6*a5^5*a4^3*a3^2*a2^2*a1^5 - 36*a5^6*a4^3*a3^2*a2^2*a1^5 + 120*a6^5*a4^4*a3^2*a2^2*a1^5 - 120*a6^4*a5*a4^4*a3^2*a2^2*a1^5 + 396*a6^3*a5^2*a4^4*a3^2*a2^2*a1^5 + 396*a6^2*a5^3*a4^4*a3^2*a2^2*a1^5 - 120*a6*a5^4*a4^4*a3^2*a2^2*a1^5 + 120*a5^5*a4^4*a3^2*a2^2*a1^5 + 120*a6^4*a4^5*a3^2*a2^2*a1^5 + 240*a6^3*a5*a4^5*a3^2*a2^2*a1^5 - 1296*a6^2*a5^2*a4^5*a3^2*a2^2*a1^5 + 240*a6*a5^3*a4^5*a3^2*a2^2*a1^5 + 120*a5^4*a4^5*a3^2*a2^2*a1^5 - 36*a6^3*a4^6*a3^2*a2^2*a1^5 + 36*a6^2*a5*a4^6*a3^2*a2^2*a1^5 + 36*a6*a5^2*a4^6*a3^2*a2^2*a1^5 - 36*a5^3*a4^6*a3^2*a2^2*a1^5 - 36*a6^6*a5^2*a3^3*a2^2*a1^5 - 48*a6^5*a5^3*a3^3*a2^2*a1^5 - 84*a6^4*a5^4*a3^3*a2^2*a1^5 - 48*a6^3*a5^5*a3^3*a2^2*a1^5 - 36*a6^2*a5^6*a3^3*a2^2*a1^5 + 240*a6^5*a5^2*a4*a3^3*a2^2*a1^5 - 168*a6^4*a5^3*a4*a3^3*a2^2*a1^5 - 168*a6^3*a5^4*a4*a3^3*a2^2*a1^5 + 240*a6^2*a5^5*a4*a3^3*a2^2*a1^5 - 36*a6^6*a4^2*a3^3*a2^2*a1^5 + 240*a6^5*a5*a4^2*a3^3*a2^2*a1^5 + 396*a6^4*a5^2*a4^2*a3^3*a2^2*a1^5 - 288*a6^3*a5^3*a4^2*a3^3*a2^2*a1^5 + 396*a6^2*a5^4*a4^2*a3^3*a2^2*a1^5 + 240*a6*a5^5*a4^2*a3^3*a2^2*a1^5 - 36*a5^6*a4^2*a3^3*a2^2*a1^5 - 48*a6^5*a4^3*a3^3*a2^2*a1^5 - 168*a6^4*a5*a4^3*a3^3*a2^2*a1^5 - 288*a6^3*a5^2*a4^3*a3^3*a2^2*a1^5 - 288*a6^2*a5^3*a4^3*a3^3*a2^2*a1^5 - 168*a6*a5^4*a4^3*a3^3*a2^2*a1^5 - 48*a5^5*a4^3*a3^3*a2^2*a1^5 - 84*a6^4*a4^4*a3^3*a2^2*a1^5 - 168*a6^3*a5*a4^4*a3^3*a2^2*a1^5 + 396*a6^2*a5^2*a4^4*a3^3*a2^2*a1^5 - 168*a6*a5^3*a4^4*a3^3*a2^2*a1^5 - 84*a5^4*a4^4*a3^3*a2^2*a1^5 - 48*a6^3*a4^5*a3^3*a2^2*a1^5 + 240*a6^2*a5*a4^5*a3^3*a2^2*a1^5 + 240*a6*a5^2*a4^5*a3^3*a2^2*a1^5 - 48*a5^3*a4^5*a3^3*a2^2*a1^5 - 36*a6^2*a4^6*a3^3*a2^2*a1^5 - 36*a5^2*a4^6*a3^3*a2^2*a1^5 + 18*a6^6*a5*a3^4*a2^2*a1^5 + 120*a6^5*a5^2*a3^4*a2^2*a1^5 - 84*a6^4*a5^3*a3^4*a2^2*a1^5 - 84*a6^3*a5^4*a3^4*a2^2*a1^5 + 120*a6^2*a5^5*a3^4*a2^2*a1^5 + 18*a6*a5^6*a3^4*a2^2*a1^5 + 18*a6^6*a4*a3^4*a2^2*a1^5 - 96*a6^5*a5*a4*a3^4*a2^2*a1^5 - 120*a6^4*a5^2*a4*a3^4*a2^2*a1^5 - 168*a6^3*a5^3*a4*a3^4*a2^2*a1^5 - 120*a6^2*a5^4*a4*a3^4*a2^2*a1^5 - 96*a6*a5^5*a4*a3^4*a2^2*a1^5 + 18*a5^6*a4*a3^4*a2^2*a1^5 + 120*a6^5*a4^2*a3^4*a2^2*a1^5 - 120*a6^4*a5*a4^2*a3^4*a2^2*a1^5 + 396*a6^3*a5^2*a4^2*a3^4*a2^2*a1^5 + 396*a6^2*a5^3*a4^2*a3^4*a2^2*a1^5 - 120*a6*a5^4*a4^2*a3^4*a2^2*a1^5 + 120*a5^5*a4^2*a3^4*a2^2*a1^5 - 84*a6^4*a4^3*a3^4*a2^2*a1^5 - 168*a6^3*a5*a4^3*a3^4*a2^2*a1^5 + 396*a6^2*a5^2*a4^3*a3^4*a2^2*a1^5 - 168*a6*a5^3*a4^3*a3^4*a2^2*a1^5 - 84*a5^4*a4^3*a3^4*a2^2*a1^5 - 84*a6^3*a4^4*a3^4*a2^2*a1^5 - 120*a6^2*a5*a4^4*a3^4*a2^2*a1^5 - 120*a6*a5^2*a4^4*a3^4*a2^2*a1^5 - 84*a5^3*a4^4*a3^4*a2^2*a1^5 + 120*a6^2*a4^5*a3^4*a2^2*a1^5 - 96*a6*a5*a4^5*a3^4*a2^2*a1^5 + 120*a5^2*a4^5*a3^4*a2^2*a1^5 + 18*a6*a4^6*a3^4*a2^2*a1^5 + 18*a5*a4^6*a3^4*a2^2*a1^5 - 72*a6^5*a5*a3^5*a2^2*a1^5 + 120*a6^4*a5^2*a3^5*a2^2*a1^5 - 48*a6^3*a5^3*a3^5*a2^2*a1^5 + 120*a6^2*a5^4*a3^5*a2^2*a1^5 - 72*a6*a5^5*a3^5*a2^2*a1^5 - 72*a6^5*a4*a3^5*a2^2*a1^5 - 96*a6^4*a5*a4*a3^5*a2^2*a1^5 + 240*a6^3*a5^2*a4*a3^5*a2^2*a1^5 + 240*a6^2*a5^3*a4*a3^5*a2^2*a1^5 - 96*a6*a5^4*a4*a3^5*a2^2*a1^5 - 72*a5^5*a4*a3^5*a2^2*a1^5 + 120*a6^4*a4^2*a3^5*a2^2*a1^5 + 240*a6^3*a5*a4^2*a3^5*a2^2*a1^5 - 1296*a6^2*a5^2*a4^2*a3^5*a2^2*a1^5 + 240*a6*a5^3*a4^2*a3^5*a2^2*a1^5 + 120*a5^4*a4^2*a3^5*a2^2*a1^5 - 48*a6^3*a4^3*a3^5*a2^2*a1^5 + 240*a6^2*a5*a4^3*a3^5*a2^2*a1^5 + 240*a6*a5^2*a4^3*a3^5*a2^2*a1^5 - 48*a5^3*a4^3*a3^5*a2^2*a1^5 + 120*a6^2*a4^4*a3^5*a2^2*a1^5 - 96*a6*a5*a4^4*a3^5*a2^2*a1^5 + 120*a5^2*a4^4*a3^5*a2^2*a1^5 - 72*a6*a4^5*a3^5*a2^2*a1^5 - 72*a5*a4^5*a3^5*a2^2*a1^5 + 18*a6^4*a5*a3^6*a2^2*a1^5 - 36*a6^3*a5^2*a3^6*a2^2*a1^5 - 36*a6^2*a5^3*a3^6*a2^2*a1^5 + 18*a6*a5^4*a3^6*a2^2*a1^5 + 18*a6^4*a4*a3^6*a2^2*a1^5 + 36*a6^2*a5^2*a4*a3^6*a2^2*a1^5 + 18*a5^4*a4*a3^6*a2^2*a1^5 - 36*a6^3*a4^2*a3^6*a2^2*a1^5 + 36*a6^2*a5*a4^2*a3^6*a2^2*a1^5 + 36*a6*a5^2*a4^2*a3^6*a2^2*a1^5 - 36*a5^3*a4^2*a3^6*a2^2*a1^5 - 36*a6^2*a4^3*a3^6*a2^2*a1^5 - 36*a5^2*a4^3*a3^6*a2^2*a1^5 + 18*a6*a4^4*a3^6*a2^2*a1^5 + 18*a5*a4^4*a3^6*a2^2*a1^5 - 12*a6^6*a5^4*a2^3*a1^5 + 48*a6^5*a5^5*a2^3*a1^5 - 12*a6^4*a5^6*a2^3*a1^5 + 24*a6^6*a5^3*a4*a2^3*a1^5 + 24*a6^3*a5^6*a4*a2^3*a1^5 - 36*a6^6*a5^2*a4^2*a2^3*a1^5 - 48*a6^5*a5^3*a4^2*a2^3*a1^5 - 84*a6^4*a5^4*a4^2*a2^3*a1^5 - 48*a6^3*a5^5*a4^2*a2^3*a1^5 - 36*a6^2*a5^6*a4^2*a2^3*a1^5 + 24*a6^6*a5*a4^3*a2^3*a1^5 - 48*a6^5*a5^2*a4^3*a2^3*a1^5 + 144*a6^4*a5^3*a4^3*a2^3*a1^5 + 144*a6^3*a5^4*a4^3*a2^3*a1^5 - 48*a6^2*a5^5*a4^3*a2^3*a1^5 + 24*a6*a5^6*a4^3*a2^3*a1^5 - 12*a6^6*a4^4*a2^3*a1^5 - 84*a6^4*a5^2*a4^4*a2^3*a1^5 + 144*a6^3*a5^3*a4^4*a2^3*a1^5 - 84*a6^2*a5^4*a4^4*a2^3*a1^5 - 12*a5^6*a4^4*a2^3*a1^5 + 48*a6^5*a4^5*a2^3*a1^5 - 48*a6^3*a5^2*a4^5*a2^3*a1^5 - 48*a6^2*a5^3*a4^5*a2^3*a1^5 + 48*a5^5*a4^5*a2^3*a1^5 - 12*a6^4*a4^6*a2^3*a1^5 + 24*a6^3*a5*a4^6*a2^3*a1^5 - 36*a6^2*a5^2*a4^6*a2^3*a1^5 + 24*a6*a5^3*a4^6*a2^3*a1^5 - 12*a5^4*a4^6*a2^3*a1^5 + 24*a6^6*a5^3*a3*a2^3*a1^5 + 24*a6^3*a5^6*a3*a2^3*a1^5 - 192*a6^5*a5^3*a4*a3*a2^3*a1^5 + 240*a6^4*a5^4*a4*a3*a2^3*a1^5 - 192*a6^3*a5^5*a4*a3*a2^3*a1^5 + 240*a6^5*a5^2*a4^2*a3*a2^3*a1^5 - 168*a6^4*a5^3*a4^2*a3*a2^3*a1^5 - 168*a6^3*a5^4*a4^2*a3*a2^3*a1^5 + 240*a6^2*a5^5*a4^2*a3*a2^3*a1^5 + 24*a6^6*a4^3*a3*a2^3*a1^5 - 192*a6^5*a5*a4^3*a3*a2^3*a1^5 - 168*a6^4*a5^2*a4^3*a3*a2^3*a1^5 + 576*a6^3*a5^3*a4^3*a3*a2^3*a1^5 - 168*a6^2*a5^4*a4^3*a3*a2^3*a1^5 - 192*a6*a5^5*a4^3*a3*a2^3*a1^5 + 24*a5^6*a4^3*a3*a2^3*a1^5 + 240*a6^4*a5*a4^4*a3*a2^3*a1^5 - 168*a6^3*a5^2*a4^4*a3*a2^3*a1^5 - 168*a6^2*a5^3*a4^4*a3*a2^3*a1^5 + 240*a6*a5^4*a4^4*a3*a2^3*a1^5 - 192*a6^3*a5*a4^5*a3*a2^3*a1^5 + 240*a6^2*a5^2*a4^5*a3*a2^3*a1^5 - 192*a6*a5^3*a4^5*a3*a2^3*a1^5 + 24*a6^3*a4^6*a3*a2^3*a1^5 + 24*a5^3*a4^6*a3*a2^3*a1^5 - 36*a6^6*a5^2*a3^2*a2^3*a1^5 - 48*a6^5*a5^3*a3^2*a2^3*a1^5 - 84*a6^4*a5^4*a3^2*a2^3*a1^5 - 48*a6^3*a5^5*a3^2*a2^3*a1^5 - 36*a6^2*a5^6*a3^2*a2^3*a1^5 + 240*a6^5*a5^2*a4*a3^2*a2^3*a1^5 - 168*a6^4*a5^3*a4*a3^2*a2^3*a1^5 - 168*a6^3*a5^4*a4*a3^2*a2^3*a1^5 + 240*a6^2*a5^5*a4*a3^2*a2^3*a1^5 - 36*a6^6*a4^2*a3^2*a2^3*a1^5 + 240*a6^5*a5*a4^2*a3^2*a2^3*a1^5 + 396*a6^4*a5^2*a4^2*a3^2*a2^3*a1^5 - 288*a6^3*a5^3*a4^2*a3^2*a2^3*a1^5 + 396*a6^2*a5^4*a4^2*a3^2*a2^3*a1^5 + 240*a6*a5^5*a4^2*a3^2*a2^3*a1^5 - 36*a5^6*a4^2*a3^2*a2^3*a1^5 - 48*a6^5*a4^3*a3^2*a2^3*a1^5 - 168*a6^4*a5*a4^3*a3^2*a2^3*a1^5 - 288*a6^3*a5^2*a4^3*a3^2*a2^3*a1^5 - 288*a6^2*a5^3*a4^3*a3^2*a2^3*a1^5 - 168*a6*a5^4*a4^3*a3^2*a2^3*a1^5 - 48*a5^5*a4^3*a3^2*a2^3*a1^5 - 84*a6^4*a4^4*a3^2*a2^3*a1^5 - 168*a6^3*a5*a4^4*a3^2*a2^3*a1^5 + 396*a6^2*a5^2*a4^4*a3^2*a2^3*a1^5 - 168*a6*a5^3*a4^4*a3^2*a2^3*a1^5 - 84*a5^4*a4^4*a3^2*a2^3*a1^5 - 48*a6^3*a4^5*a3^2*a2^3*a1^5 + 240*a6^2*a5*a4^5*a3^2*a2^3*a1^5 + 240*a6*a5^2*a4^5*a3^2*a2^3*a1^5 - 48*a5^3*a4^5*a3^2*a2^3*a1^5 - 36*a6^2*a4^6*a3^2*a2^3*a1^5 - 36*a5^2*a4^6*a3^2*a2^3*a1^5 + 24*a6^6*a5*a3^3*a2^3*a1^5 - 48*a6^5*a5^2*a3^3*a2^3*a1^5 + 144*a6^4*a5^3*a3^3*a2^3*a1^5 + 144*a6^3*a5^4*a3^3*a2^3*a1^5 - 48*a6^2*a5^5*a3^3*a2^3*a1^5 + 24*a6*a5^6*a3^3*a2^3*a1^5 + 24*a6^6*a4*a3^3*a2^3*a1^5 - 192*a6^5*a5*a4*a3^3*a2^3*a1^5 - 168*a6^4*a5^2*a4*a3^3*a2^3*a1^5 + 576*a6^3*a5^3*a4*a3^3*a2^3*a1^5 - 168*a6^2*a5^4*a4*a3^3*a2^3*a1^5 - 192*a6*a5^5*a4*a3^3*a2^3*a1^5 + 24*a5^6*a4*a3^3*a2^3*a1^5 - 48*a6^5*a4^2*a3^3*a2^3*a1^5 - 168*a6^4*a5*a4^2*a3^3*a2^3*a1^5 - 288*a6^3*a5^2*a4^2*a3^3*a2^3*a1^5 - 288*a6^2*a5^3*a4^2*a3^3*a2^3*a1^5 - 168*a6*a5^4*a4^2*a3^3*a2^3*a1^5 - 48*a5^5*a4^2*a3^3*a2^3*a1^5 + 144*a6^4*a4^3*a3^3*a2^3*a1^5 + 576*a6^3*a5*a4^3*a3^3*a2^3*a1^5 - 288*a6^2*a5^2*a4^3*a3^3*a2^3*a1^5 + 576*a6*a5^3*a4^3*a3^3*a2^3*a1^5 + 144*a5^4*a4^3*a3^3*a2^3*a1^5 + 144*a6^3*a4^4*a3^3*a2^3*a1^5 - 168*a6^2*a5*a4^4*a3^3*a2^3*a1^5 - 168*a6*a5^2*a4^4*a3^3*a2^3*a1^5 + 144*a5^3*a4^4*a3^3*a2^3*a1^5 - 48*a6^2*a4^5*a3^3*a2^3*a1^5 - 192*a6*a5*a4^5*a3^3*a2^3*a1^5 - 48*a5^2*a4^5*a3^3*a2^3*a1^5 + 24*a6*a4^6*a3^3*a2^3*a1^5 + 24*a5*a4^6*a3^3*a2^3*a1^5 - 12*a6^6*a3^4*a2^3*a1^5 - 84*a6^4*a5^2*a3^4*a2^3*a1^5 + 144*a6^3*a5^3*a3^4*a2^3*a1^5 - 84*a6^2*a5^4*a3^4*a2^3*a1^5 - 12*a5^6*a3^4*a2^3*a1^5 + 240*a6^4*a5*a4*a3^4*a2^3*a1^5 - 168*a6^3*a5^2*a4*a3^4*a2^3*a1^5 - 168*a6^2*a5^3*a4*a3^4*a2^3*a1^5 + 240*a6*a5^4*a4*a3^4*a2^3*a1^5 - 84*a6^4*a4^2*a3^4*a2^3*a1^5 - 168*a6^3*a5*a4^2*a3^4*a2^3*a1^5 + 396*a6^2*a5^2*a4^2*a3^4*a2^3*a1^5 - 168*a6*a5^3*a4^2*a3^4*a2^3*a1^5 - 84*a5^4*a4^2*a3^4*a2^3*a1^5 + 144*a6^3*a4^3*a3^4*a2^3*a1^5 - 168*a6^2*a5*a4^3*a3^4*a2^3*a1^5 - 168*a6*a5^2*a4^3*a3^4*a2^3*a1^5 + 144*a5^3*a4^3*a3^4*a2^3*a1^5 - 84*a6^2*a4^4*a3^4*a2^3*a1^5 + 240*a6*a5*a4^4*a3^4*a2^3*a1^5 - 84*a5^2*a4^4*a3^4*a2^3*a1^5 - 12*a4^6*a3^4*a2^3*a1^5 + 48*a6^5*a3^5*a2^3*a1^5 - 48*a6^3*a5^2*a3^5*a2^3*a1^5 - 48*a6^2*a5^3*a3^5*a2^3*a1^5 + 48*a5^5*a3^5*a2^3*a1^5 - 192*a6^3*a5*a4*a3^5*a2^3*a1^5 + 240*a6^2*a5^2*a4*a3^5*a2^3*a1^5 - 192*a6*a5^3*a4*a3^5*a2^3*a1^5 - 48*a6^3*a4^2*a3^5*a2^3*a1^5 + 240*a6^2*a5*a4^2*a3^5*a2^3*a1^5 + 240*a6*a5^2*a4^2*a3^5*a2^3*a1^5 - 48*a5^3*a4^2*a3^5*a2^3*a1^5 - 48*a6^2*a4^3*a3^5*a2^3*a1^5 - 192*a6*a5*a4^3*a3^5*a2^3*a1^5 - 48*a5^2*a4^3*a3^5*a2^3*a1^5 + 48*a4^5*a3^5*a2^3*a1^5 - 12*a6^4*a3^6*a2^3*a1^5 + 24*a6^3*a5*a3^6*a2^3*a1^5 - 36*a6^2*a5^2*a3^6*a2^3*a1^5 + 24*a6*a5^3*a3^6*a2^3*a1^5 - 12*a5^4*a3^6*a2^3*a1^5 + 24*a6^3*a4*a3^6*a2^3*a1^5 + 24*a5^3*a4*a3^6*a2^3*a1^5 - 36*a6^2*a4^2*a3^6*a2^3*a1^5 - 36*a5^2*a4^2*a3^6*a2^3*a1^5 + 24*a6*a4^3*a3^6*a2^3*a1^5 + 24*a5*a4^3*a3^6*a2^3*a1^5 - 12*a4^4*a3^6*a2^3*a1^5 - 12*a6^6*a5^3*a2^4*a1^5 - 24*a6^5*a5^4*a2^4*a1^5 - 24*a6^4*a5^5*a2^4*a1^5 - 12*a6^3*a5^6*a2^4*a1^5 + 18*a6^6*a5^2*a4*a2^4*a1^5 + 36*a6^4*a5^4*a4*a2^4*a1^5 + 18*a6^2*a5^6*a4*a2^4*a1^5 + 18*a6^6*a5*a4^2*a2^4*a1^5 + 120*a6^5*a5^2*a4^2*a2^4*a1^5 - 84*a6^4*a5^3*a4^2*a2^4*a1^5 - 84*a6^3*a5^4*a4^2*a2^4*a1^5 + 120*a6^2*a5^5*a4^2*a2^4*a1^5 + 18*a6*a5^6*a4^2*a2^4*a1^5 - 12*a6^6*a4^3*a2^4*a1^5 - 84*a6^4*a5^2*a4^3*a2^4*a1^5 + 144*a6^3*a5^3*a4^3*a2^4*a1^5 - 84*a6^2*a5^4*a4^3*a2^4*a1^5 - 12*a5^6*a4^3*a2^4*a1^5 - 24*a6^5*a4^4*a2^4*a1^5 + 36*a6^4*a5*a4^4*a2^4*a1^5 - 84*a6^3*a5^2*a4^4*a2^4*a1^5 - 84*a6^2*a5^3*a4^4*a2^4*a1^5 + 36*a6*a5^4*a4^4*a2^4*a1^5 - 24*a5^5*a4^4*a2^4*a1^5 - 24*a6^4*a4^5*a2^4*a1^5 + 120*a6^2*a5^2*a4^5*a2^4*a1^5 - 24*a5^4*a4^5*a2^4*a1^5 - 12*a6^3*a4^6*a2^4*a1^5 + 18*a6^2*a5*a4^6*a2^4*a1^5 + 18*a6*a5^2*a4^6*a2^4*a1^5 - 12*a5^3*a4^6*a2^4*a1^5 + 18*a6^6*a5^2*a3*a2^4*a1^5 + 36*a6^4*a5^4*a3*a2^4*a1^5 + 18*a6^2*a5^6*a3*a2^4*a1^5 - 72*a6^6*a5*a4*a3*a2^4*a1^5 - 96*a6^5*a5^2*a4*a3*a2^4*a1^5 + 240*a6^4*a5^3*a4*a3*a2^4*a1^5 + 240*a6^3*a5^4*a4*a3*a2^4*a1^5 - 96*a6^2*a5^5*a4*a3*a2^4*a1^5 - 72*a6*a5^6*a4*a3*a2^4*a1^5 + 18*a6^6*a4^2*a3*a2^4*a1^5 - 96*a6^5*a5*a4^2*a3*a2^4*a1^5 - 120*a6^4*a5^2*a4^2*a3*a2^4*a1^5 - 168*a6^3*a5^3*a4^2*a3*a2^4*a1^5 - 120*a6^2*a5^4*a4^2*a3*a2^4*a1^5 - 96*a6*a5^5*a4^2*a3*a2^4*a1^5 + 18*a5^6*a4^2*a3*a2^4*a1^5 + 240*a6^4*a5*a4^3*a3*a2^4*a1^5 - 168*a6^3*a5^2*a4^3*a3*a2^4*a1^5 - 168*a6^2*a5^3*a4^3*a3*a2^4*a1^5 + 240*a6*a5^4*a4^3*a3*a2^4*a1^5 + 36*a6^4*a4^4*a3*a2^4*a1^5 + 240*a6^3*a5*a4^4*a3*a2^4*a1^5 - 120*a6^2*a5^2*a4^4*a3*a2^4*a1^5 + 240*a6*a5^3*a4^4*a3*a2^4*a1^5 + 36*a5^4*a4^4*a3*a2^4*a1^5 - 96*a6^2*a5*a4^5*a3*a2^4*a1^5 - 96*a6*a5^2*a4^5*a3*a2^4*a1^5 + 18*a6^2*a4^6*a3*a2^4*a1^5 - 72*a6*a5*a4^6*a3*a2^4*a1^5 + 18*a5^2*a4^6*a3*a2^4*a1^5 + 18*a6^6*a5*a3^2*a2^4*a1^5 + 120*a6^5*a5^2*a3^2*a2^4*a1^5 - 84*a6^4*a5^3*a3^2*a2^4*a1^5 - 84*a6^3*a5^4*a3^2*a2^4*a1^5 + 120*a6^2*a5^5*a3^2*a2^4*a1^5 + 18*a6*a5^6*a3^2*a2^4*a1^5 + 18*a6^6*a4*a3^2*a2^4*a1^5 - 96*a6^5*a5*a4*a3^2*a2^4*a1^5 - 120*a6^4*a5^2*a4*a3^2*a2^4*a1^5 - 168*a6^3*a5^3*a4*a3^2*a2^4*a1^5 - 120*a6^2*a5^4*a4*a3^2*a2^4*a1^5 - 96*a6*a5^5*a4*a3^2*a2^4*a1^5 + 18*a5^6*a4*a3^2*a2^4*a1^5 + 120*a6^5*a4^2*a3^2*a2^4*a1^5 - 120*a6^4*a5*a4^2*a3^2*a2^4*a1^5 + 396*a6^3*a5^2*a4^2*a3^2*a2^4*a1^5 + 396*a6^2*a5^3*a4^2*a3^2*a2^4*a1^5 - 120*a6*a5^4*a4^2*a3^2*a2^4*a1^5 + 120*a5^5*a4^2*a3^2*a2^4*a1^5 - 84*a6^4*a4^3*a3^2*a2^4*a1^5 - 168*a6^3*a5*a4^3*a3^2*a2^4*a1^5 + 396*a6^2*a5^2*a4^3*a3^2*a2^4*a1^5 - 168*a6*a5^3*a4^3*a3^2*a2^4*a1^5 - 84*a5^4*a4^3*a3^2*a2^4*a1^5 - 84*a6^3*a4^4*a3^2*a2^4*a1^5 - 120*a6^2*a5*a4^4*a3^2*a2^4*a1^5 - 120*a6*a5^2*a4^4*a3^2*a2^4*a1^5 - 84*a5^3*a4^4*a3^2*a2^4*a1^5 + 120*a6^2*a4^5*a3^2*a2^4*a1^5 - 96*a6*a5*a4^5*a3^2*a2^4*a1^5 + 120*a5^2*a4^5*a3^2*a2^4*a1^5 + 18*a6*a4^6*a3^2*a2^4*a1^5 + 18*a5*a4^6*a3^2*a2^4*a1^5 - 12*a6^6*a3^3*a2^4*a1^5 - 84*a6^4*a5^2*a3^3*a2^4*a1^5 + 144*a6^3*a5^3*a3^3*a2^4*a1^5 - 84*a6^2*a5^4*a3^3*a2^4*a1^5 - 12*a5^6*a3^3*a2^4*a1^5 + 240*a6^4*a5*a4*a3^3*a2^4*a1^5 - 168*a6^3*a5^2*a4*a3^3*a2^4*a1^5 - 168*a6^2*a5^3*a4*a3^3*a2^4*a1^5 + 240*a6*a5^4*a4*a3^3*a2^4*a1^5 - 84*a6^4*a4^2*a3^3*a2^4*a1^5 - 168*a6^3*a5*a4^2*a3^3*a2^4*a1^5 + 396*a6^2*a5^2*a4^2*a3^3*a2^4*a1^5 - 168*a6*a5^3*a4^2*a3^3*a2^4*a1^5 - 84*a5^4*a4^2*a3^3*a2^4*a1^5 + 144*a6^3*a4^3*a3^3*a2^4*a1^5 - 168*a6^2*a5*a4^3*a3^3*a2^4*a1^5 - 168*a6*a5^2*a4^3*a3^3*a2^4*a1^5 + 144*a5^3*a4^3*a3^3*a2^4*a1^5 - 84*a6^2*a4^4*a3^3*a2^4*a1^5 + 240*a6*a5*a4^4*a3^3*a2^4*a1^5 - 84*a5^2*a4^4*a3^3*a2^4*a1^5 - 12*a4^6*a3^3*a2^4*a1^5 - 24*a6^5*a3^4*a2^4*a1^5 + 36*a6^4*a5*a3^4*a2^4*a1^5 - 84*a6^3*a5^2*a3^4*a2^4*a1^5 - 84*a6^2*a5^3*a3^4*a2^4*a1^5 + 36*a6*a5^4*a3^4*a2^4*a1^5 - 24*a5^5*a3^4*a2^4*a1^5 + 36*a6^4*a4*a3^4*a2^4*a1^5 + 240*a6^3*a5*a4*a3^4*a2^4*a1^5 - 120*a6^2*a5^2*a4*a3^4*a2^4*a1^5 + 240*a6*a5^3*a4*a3^4*a2^4*a1^5 + 36*a5^4*a4*a3^4*a2^4*a1^5 - 84*a6^3*a4^2*a3^4*a2^4*a1^5 - 120*a6^2*a5*a4^2*a3^4*a2^4*a1^5 - 120*a6*a5^2*a4^2*a3^4*a2^4*a1^5 - 84*a5^3*a4^2*a3^4*a2^4*a1^5 - 84*a6^2*a4^3*a3^4*a2^4*a1^5 + 240*a6*a5*a4^3*a3^4*a2^4*a1^5 - 84*a5^2*a4^3*a3^4*a2^4*a1^5 + 36*a6*a4^4*a3^4*a2^4*a1^5 + 36*a5*a4^4*a3^4*a2^4*a1^5 - 24*a4^5*a3^4*a2^4*a1^5 - 24*a6^4*a3^5*a2^4*a1^5 + 120*a6^2*a5^2*a3^5*a2^4*a1^5 - 24*a5^4*a3^5*a2^4*a1^5 - 96*a6^2*a5*a4*a3^5*a2^4*a1^5 - 96*a6*a5^2*a4*a3^5*a2^4*a1^5 + 120*a6^2*a4^2*a3^5*a2^4*a1^5 - 96*a6*a5*a4^2*a3^5*a2^4*a1^5 + 120*a5^2*a4^2*a3^5*a2^4*a1^5 - 24*a4^4*a3^5*a2^4*a1^5 - 12*a6^3*a3^6*a2^4*a1^5 + 18*a6^2*a5*a3^6*a2^4*a1^5 + 18*a6*a5^2*a3^6*a2^4*a1^5 - 12*a5^3*a3^6*a2^4*a1^5 + 18*a6^2*a4*a3^6*a2^4*a1^5 - 72*a6*a5*a4*a3^6*a2^4*a1^5 + 18*a5^2*a4*a3^6*a2^4*a1^5 + 18*a6*a4^2*a3^6*a2^4*a1^5 + 18*a5*a4^2*a3^6*a2^4*a1^5 - 12*a4^3*a3^6*a2^4*a1^5 + 48*a6^5*a5^3*a2^5*a1^5 - 24*a6^4*a5^4*a2^5*a1^5 + 48*a6^3*a5^5*a2^5*a1^5 - 72*a6^5*a5^2*a4*a2^5*a1^5 - 72*a6^2*a5^5*a4*a2^5*a1^5 - 72*a6^5*a5*a4^2*a2^5*a1^5 + 120*a6^4*a5^2*a4^2*a2^5*a1^5 - 48*a6^3*a5^3*a4^2*a2^5*a1^5 + 120*a6^2*a5^4*a4^2*a2^5*a1^5 - 72*a6*a5^5*a4^2*a2^5*a1^5 + 48*a6^5*a4^3*a2^5*a1^5 - 48*a6^3*a5^2*a4^3*a2^5*a1^5 - 48*a6^2*a5^3*a4^3*a2^5*a1^5 + 48*a5^5*a4^3*a2^5*a1^5 - 24*a6^4*a4^4*a2^5*a1^5 + 120*a6^2*a5^2*a4^4*a2^5*a1^5 - 24*a5^4*a4^4*a2^5*a1^5 + 48*a6^3*a4^5*a2^5*a1^5 - 72*a6^2*a5*a4^5*a2^5*a1^5 - 72*a6*a5^2*a4^5*a2^5*a1^5 + 48*a5^3*a4^5*a2^5*a1^5 - 72*a6^5*a5^2*a3*a2^5*a1^5 - 72*a6^2*a5^5*a3*a2^5*a1^5 + 288*a6^5*a5*a4*a3*a2^5*a1^5 - 96*a6^4*a5^2*a4*a3*a2^5*a1^5 - 192*a6^3*a5^3*a4*a3*a2^5*a1^5 - 96*a6^2*a5^4*a4*a3*a2^5*a1^5 + 288*a6*a5^5*a4*a3*a2^5*a1^5 - 72*a6^5*a4^2*a3*a2^5*a1^5 - 96*a6^4*a5*a4^2*a3*a2^5*a1^5 + 240*a6^3*a5^2*a4^2*a3*a2^5*a1^5 + 240*a6^2*a5^3*a4^2*a3*a2^5*a1^5 - 96*a6*a5^4*a4^2*a3*a2^5*a1^5 - 72*a5^5*a4^2*a3*a2^5*a1^5 - 192*a6^3*a5*a4^3*a3*a2^5*a1^5 + 240*a6^2*a5^2*a4^3*a3*a2^5*a1^5 - 192*a6*a5^3*a4^3*a3*a2^5*a1^5 - 96*a6^2*a5*a4^4*a3*a2^5*a1^5 - 96*a6*a5^2*a4^4*a3*a2^5*a1^5 - 72*a6^2*a4^5*a3*a2^5*a1^5 + 288*a6*a5*a4^5*a3*a2^5*a1^5 - 72*a5^2*a4^5*a3*a2^5*a1^5 - 72*a6^5*a5*a3^2*a2^5*a1^5 + 120*a6^4*a5^2*a3^2*a2^5*a1^5 - 48*a6^3*a5^3*a3^2*a2^5*a1^5 + 120*a6^2*a5^4*a3^2*a2^5*a1^5 - 72*a6*a5^5*a3^2*a2^5*a1^5 - 72*a6^5*a4*a3^2*a2^5*a1^5 - 96*a6^4*a5*a4*a3^2*a2^5*a1^5 + 240*a6^3*a5^2*a4*a3^2*a2^5*a1^5 + 240*a6^2*a5^3*a4*a3^2*a2^5*a1^5 - 96*a6*a5^4*a4*a3^2*a2^5*a1^5 - 72*a5^5*a4*a3^2*a2^5*a1^5 + 120*a6^4*a4^2*a3^2*a2^5*a1^5 + 240*a6^3*a5*a4^2*a3^2*a2^5*a1^5 - 1296*a6^2*a5^2*a4^2*a3^2*a2^5*a1^5 + 240*a6*a5^3*a4^2*a3^2*a2^5*a1^5 + 120*a5^4*a4^2*a3^2*a2^5*a1^5 - 48*a6^3*a4^3*a3^2*a2^5*a1^5 + 240*a6^2*a5*a4^3*a3^2*a2^5*a1^5 + 240*a6*a5^2*a4^3*a3^2*a2^5*a1^5 - 48*a5^3*a4^3*a3^2*a2^5*a1^5 + 120*a6^2*a4^4*a3^2*a2^5*a1^5 - 96*a6*a5*a4^4*a3^2*a2^5*a1^5 + 120*a5^2*a4^4*a3^2*a2^5*a1^5 - 72*a6*a4^5*a3^2*a2^5*a1^5 - 72*a5*a4^5*a3^2*a2^5*a1^5 + 48*a6^5*a3^3*a2^5*a1^5 - 48*a6^3*a5^2*a3^3*a2^5*a1^5 - 48*a6^2*a5^3*a3^3*a2^5*a1^5 + 48*a5^5*a3^3*a2^5*a1^5 - 192*a6^3*a5*a4*a3^3*a2^5*a1^5 + 240*a6^2*a5^2*a4*a3^3*a2^5*a1^5 - 192*a6*a5^3*a4*a3^3*a2^5*a1^5 - 48*a6^3*a4^2*a3^3*a2^5*a1^5 + 240*a6^2*a5*a4^2*a3^3*a2^5*a1^5 + 240*a6*a5^2*a4^2*a3^3*a2^5*a1^5 - 48*a5^3*a4^2*a3^3*a2^5*a1^5 - 48*a6^2*a4^3*a3^3*a2^5*a1^5 - 192*a6*a5*a4^3*a3^3*a2^5*a1^5 - 48*a5^2*a4^3*a3^3*a2^5*a1^5 + 48*a4^5*a3^3*a2^5*a1^5 - 24*a6^4*a3^4*a2^5*a1^5 + 120*a6^2*a5^2*a3^4*a2^5*a1^5 - 24*a5^4*a3^4*a2^5*a1^5 - 96*a6^2*a5*a4*a3^4*a2^5*a1^5 - 96*a6*a5^2*a4*a3^4*a2^5*a1^5 + 120*a6^2*a4^2*a3^4*a2^5*a1^5 - 96*a6*a5*a4^2*a3^4*a2^5*a1^5 + 120*a5^2*a4^2*a3^4*a2^5*a1^5 - 24*a4^4*a3^4*a2^5*a1^5 + 48*a6^3*a3^5*a2^5*a1^5 - 72*a6^2*a5*a3^5*a2^5*a1^5 - 72*a6*a5^2*a3^5*a2^5*a1^5 + 48*a5^3*a3^5*a2^5*a1^5 - 72*a6^2*a4*a3^5*a2^5*a1^5 + 288*a6*a5*a4*a3^5*a2^5*a1^5 - 72*a5^2*a4*a3^5*a2^5*a1^5 - 72*a6*a4^2*a3^5*a2^5*a1^5 - 72*a5*a4^2*a3^5*a2^5*a1^5 + 48*a4^3*a3^5*a2^5*a1^5 - 12*a6^4*a5^3*a2^6*a1^5 - 12*a6^3*a5^4*a2^6*a1^5 + 18*a6^4*a5^2*a4*a2^6*a1^5 + 24*a6^3*a5^3*a4*a2^6*a1^5 + 18*a6^2*a5^4*a4*a2^6*a1^5 + 18*a6^4*a5*a4^2*a2^6*a1^5 - 36*a6^3*a5^2*a4^2*a2^6*a1^5 - 36*a6^2*a5^3*a4^2*a2^6*a1^5 + 18*a6*a5^4*a4^2*a2^6*a1^5 - 12*a6^4*a4^3*a2^6*a1^5 + 24*a6^3*a5*a4^3*a2^6*a1^5 - 36*a6^2*a5^2*a4^3*a2^6*a1^5 + 24*a6*a5^3*a4^3*a2^6*a1^5 - 12*a5^4*a4^3*a2^6*a1^5 - 12*a6^3*a4^4*a2^6*a1^5 + 18*a6^2*a5*a4^4*a2^6*a1^5 + 18*a6*a5^2*a4^4*a2^6*a1^5 - 12*a5^3*a4^4*a2^6*a1^5 + 18*a6^4*a5^2*a3*a2^6*a1^5 + 24*a6^3*a5^3*a3*a2^6*a1^5 + 18*a6^2*a5^4*a3*a2^6*a1^5 - 72*a6^4*a5*a4*a3*a2^6*a1^5 - 72*a6*a5^4*a4*a3*a2^6*a1^5 + 18*a6^4*a4^2*a3*a2^6*a1^5 + 36*a6^2*a5^2*a4^2*a3*a2^6*a1^5 + 18*a5^4*a4^2*a3*a2^6*a1^5 + 24*a6^3*a4^3*a3*a2^6*a1^5 + 24*a5^3*a4^3*a3*a2^6*a1^5 + 18*a6^2*a4^4*a3*a2^6*a1^5 - 72*a6*a5*a4^4*a3*a2^6*a1^5 + 18*a5^2*a4^4*a3*a2^6*a1^5 + 18*a6^4*a5*a3^2*a2^6*a1^5 - 36*a6^3*a5^2*a3^2*a2^6*a1^5 - 36*a6^2*a5^3*a3^2*a2^6*a1^5 + 18*a6*a5^4*a3^2*a2^6*a1^5 + 18*a6^4*a4*a3^2*a2^6*a1^5 + 36*a6^2*a5^2*a4*a3^2*a2^6*a1^5 + 18*a5^4*a4*a3^2*a2^6*a1^5 - 36*a6^3*a4^2*a3^2*a2^6*a1^5 + 36*a6^2*a5*a4^2*a3^2*a2^6*a1^5 + 36*a6*a5^2*a4^2*a3^2*a2^6*a1^5 - 36*a5^3*a4^2*a3^2*a2^6*a1^5 - 36*a6^2*a4^3*a3^2*a2^6*a1^5 - 36*a5^2*a4^3*a3^2*a2^6*a1^5 + 18*a6*a4^4*a3^2*a2^6*a1^5 + 18*a5*a4^4*a3^2*a2^6*a1^5 - 12*a6^4*a3^3*a2^6*a1^5 + 24*a6^3*a5*a3^3*a2^6*a1^5 - 36*a6^2*a5^2*a3^3*a2^6*a1^5 + 24*a6*a5^3*a3^3*a2^6*a1^5 - 12*a5^4*a3^3*a2^6*a1^5 + 24*a6^3*a4*a3^3*a2^6*a1^5 + 24*a5^3*a4*a3^3*a2^6*a1^5 - 36*a6^2*a4^2*a3^3*a2^6*a1^5 - 36*a5^2*a4^2*a3^3*a2^6*a1^5 + 24*a6*a4^3*a3^3*a2^6*a1^5 + 24*a5*a4^3*a3^3*a2^6*a1^5 - 12*a4^4*a3^3*a2^6*a1^5 - 12*a6^3*a3^4*a2^6*a1^5 + 18*a6^2*a5*a3^4*a2^6*a1^5 + 18*a6*a5^2*a3^4*a2^6*a1^5 - 12*a5^3*a3^4*a2^6*a1^5 + 18*a6^2*a4*a3^4*a2^6*a1^5 - 72*a6*a5*a4*a3^4*a2^6*a1^5 + 18*a5^2*a4*a3^4*a2^6*a1^5 + 18*a6*a4^2*a3^4*a2^6*a1^5 + 18*a5*a4^2*a3^4*a2^6*a1^5 - 12*a4^3*a3^4*a2^6*a1^5 + 8*a6^6*a5^3*a4^3*a1^6 - 12*a6^5*a5^4*a4^3*a1^6 - 12*a6^4*a5^5*a4^3*a1^6 + 8*a6^3*a5^6*a4^3*a1^6 - 12*a6^5*a5^3*a4^4*a1^6 + 48*a6^4*a5^4*a4^4*a1^6 - 12*a6^3*a5^5*a4^4*a1^6 - 12*a6^4*a5^3*a4^5*a1^6 - 12*a6^3*a5^4*a4^5*a1^6 + 8*a6^3*a5^3*a4^6*a1^6 - 12*a6^6*a5^3*a4^2*a3*a1^6 + 18*a6^5*a5^4*a4^2*a3*a1^6 + 18*a6^4*a5^5*a4^2*a3*a1^6 - 12*a6^3*a5^6*a4^2*a3*a1^6 - 12*a6^6*a5^2*a4^3*a3*a1^6 + 24*a6^5*a5^3*a4^3*a3*a1^6 - 36*a6^4*a5^4*a4^3*a3*a1^6 + 24*a6^3*a5^5*a4^3*a3*a1^6 - 12*a6^2*a5^6*a4^3*a3*a1^6 + 18*a6^5*a5^2*a4^4*a3*a1^6 - 36*a6^4*a5^3*a4^4*a3*a1^6 - 36*a6^3*a5^4*a4^4*a3*a1^6 + 18*a6^2*a5^5*a4^4*a3*a1^6 + 18*a6^4*a5^2*a4^5*a3*a1^6 + 24*a6^3*a5^3*a4^5*a3*a1^6 + 18*a6^2*a5^4*a4^5*a3*a1^6 - 12*a6^3*a5^2*a4^6*a3*a1^6 - 12*a6^2*a5^3*a4^6*a3*a1^6 - 12*a6^6*a5^3*a4*a3^2*a1^6 + 18*a6^5*a5^4*a4*a3^2*a1^6 + 18*a6^4*a5^5*a4*a3^2*a1^6 - 12*a6^3*a5^6*a4*a3^2*a1^6 + 48*a6^6*a5^2*a4^2*a3^2*a1^6 - 36*a6^5*a5^3*a4^2*a3^2*a1^6 - 96*a6^4*a5^4*a4^2*a3^2*a1^6 - 36*a6^3*a5^5*a4^2*a3^2*a1^6 + 48*a6^2*a5^6*a4^2*a3^2*a1^6 - 12*a6^6*a5*a4^3*a3^2*a1^6 - 36*a6^5*a5^2*a4^3*a3^2*a1^6 + 108*a6^4*a5^3*a4^3*a3^2*a1^6 + 108*a6^3*a5^4*a4^3*a3^2*a1^6 - 36*a6^2*a5^5*a4^3*a3^2*a1^6 - 12*a6*a5^6*a4^3*a3^2*a1^6 + 18*a6^5*a5*a4^4*a3^2*a1^6 - 96*a6^4*a5^2*a4^4*a3^2*a1^6 + 108*a6^3*a5^3*a4^4*a3^2*a1^6 - 96*a6^2*a5^4*a4^4*a3^2*a1^6 + 18*a6*a5^5*a4^4*a3^2*a1^6 + 18*a6^4*a5*a4^5*a3^2*a1^6 - 36*a6^3*a5^2*a4^5*a3^2*a1^6 - 36*a6^2*a5^3*a4^5*a3^2*a1^6 + 18*a6*a5^4*a4^5*a3^2*a1^6 - 12*a6^3*a5*a4^6*a3^2*a1^6 + 48*a6^2*a5^2*a4^6*a3^2*a1^6 - 12*a6*a5^3*a4^6*a3^2*a1^6 + 8*a6^6*a5^3*a3^3*a1^6 - 12*a6^5*a5^4*a3^3*a1^6 - 12*a6^4*a5^5*a3^3*a1^6 + 8*a6^3*a5^6*a3^3*a1^6 - 12*a6^6*a5^2*a4*a3^3*a1^6 + 24*a6^5*a5^3*a4*a3^3*a1^6 - 36*a6^4*a5^4*a4*a3^3*a1^6 + 24*a6^3*a5^5*a4*a3^3*a1^6 - 12*a6^2*a5^6*a4*a3^3*a1^6 - 12*a6^6*a5*a4^2*a3^3*a1^6 - 36*a6^5*a5^2*a4^2*a3^3*a1^6 + 108*a6^4*a5^3*a4^2*a3^3*a1^6 + 108*a6^3*a5^4*a4^2*a3^3*a1^6 - 36*a6^2*a5^5*a4^2*a3^3*a1^6 - 12*a6*a5^6*a4^2*a3^3*a1^6 + 8*a6^6*a4^3*a3^3*a1^6 + 24*a6^5*a5*a4^3*a3^3*a1^6 + 108*a6^4*a5^2*a4^3*a3^3*a1^6 - 480*a6^3*a5^3*a4^3*a3^3*a1^6 + 108*a6^2*a5^4*a4^3*a3^3*a1^6 + 24*a6*a5^5*a4^3*a3^3*a1^6 + 8*a5^6*a4^3*a3^3*a1^6 - 12*a6^5*a4^4*a3^3*a1^6 - 36*a6^4*a5*a4^4*a3^3*a1^6 + 108*a6^3*a5^2*a4^4*a3^3*a1^6 + 108*a6^2*a5^3*a4^4*a3^3*a1^6 - 36*a6*a5^4*a4^4*a3^3*a1^6 - 12*a5^5*a4^4*a3^3*a1^6 - 12*a6^4*a4^5*a3^3*a1^6 + 24*a6^3*a5*a4^5*a3^3*a1^6 - 36*a6^2*a5^2*a4^5*a3^3*a1^6 + 24*a6*a5^3*a4^5*a3^3*a1^6 - 12*a5^4*a4^5*a3^3*a1^6 + 8*a6^3*a4^6*a3^3*a1^6 - 12*a6^2*a5*a4^6*a3^3*a1^6 - 12*a6*a5^2*a4^6*a3^3*a1^6 + 8*a5^3*a4^6*a3^3*a1^6 - 12*a6^5*a5^3*a3^4*a1^6 + 48*a6^4*a5^4*a3^4*a1^6 - 12*a6^3*a5^5*a3^4*a1^6 + 18*a6^5*a5^2*a4*a3^4*a1^6 - 36*a6^4*a5^3*a4*a3^4*a1^6 - 36*a6^3*a5^4*a4*a3^4*a1^6 + 18*a6^2*a5^5*a4*a3^4*a1^6 + 18*a6^5*a5*a4^2*a3^4*a1^6 - 96*a6^4*a5^2*a4^2*a3^4*a1^6 + 108*a6^3*a5^3*a4^2*a3^4*a1^6 - 96*a6^2*a5^4*a4^2*a3^4*a1^6 + 18*a6*a5^5*a4^2*a3^4*a1^6 - 12*a6^5*a4^3*a3^4*a1^6 - 36*a6^4*a5*a4^3*a3^4*a1^6 + 108*a6^3*a5^2*a4^3*a3^4*a1^6 + 108*a6^2*a5^3*a4^3*a3^4*a1^6 - 36*a6*a5^4*a4^3*a3^4*a1^6 - 12*a5^5*a4^3*a3^4*a1^6 + 48*a6^4*a4^4*a3^4*a1^6 - 36*a6^3*a5*a4^4*a3^4*a1^6 - 96*a6^2*a5^2*a4^4*a3^4*a1^6 - 36*a6*a5^3*a4^4*a3^4*a1^6 + 48*a5^4*a4^4*a3^4*a1^6 - 12*a6^3*a4^5*a3^4*a1^6 + 18*a6^2*a5*a4^5*a3^4*a1^6 + 18*a6*a5^2*a4^5*a3^4*a1^6 - 12*a5^3*a4^5*a3^4*a1^6 - 12*a6^4*a5^3*a3^5*a1^6 - 12*a6^3*a5^4*a3^5*a1^6 + 18*a6^4*a5^2*a4*a3^5*a1^6 + 24*a6^3*a5^3*a4*a3^5*a1^6 + 18*a6^2*a5^4*a4*a3^5*a1^6 + 18*a6^4*a5*a4^2*a3^5*a1^6 - 36*a6^3*a5^2*a4^2*a3^5*a1^6 - 36*a6^2*a5^3*a4^2*a3^5*a1^6 + 18*a6*a5^4*a4^2*a3^5*a1^6 - 12*a6^4*a4^3*a3^5*a1^6 + 24*a6^3*a5*a4^3*a3^5*a1^6 - 36*a6^2*a5^2*a4^3*a3^5*a1^6 + 24*a6*a5^3*a4^3*a3^5*a1^6 - 12*a5^4*a4^3*a3^5*a1^6 - 12*a6^3*a4^4*a3^5*a1^6 + 18*a6^2*a5*a4^4*a3^5*a1^6 + 18*a6*a5^2*a4^4*a3^5*a1^6 - 12*a5^3*a4^4*a3^5*a1^6 + 8*a6^3*a5^3*a3^6*a1^6 - 12*a6^3*a5^2*a4*a3^6*a1^6 - 12*a6^2*a5^3*a4*a3^6*a1^6 - 12*a6^3*a5*a4^2*a3^6*a1^6 + 48*a6^2*a5^2*a4^2*a3^6*a1^6 - 12*a6*a5^3*a4^2*a3^6*a1^6 + 8*a6^3*a4^3*a3^6*a1^6 - 12*a6^2*a5*a4^3*a3^6*a1^6 - 12*a6*a5^2*a4^3*a3^6*a1^6 + 8*a5^3*a4^3*a3^6*a1^6 - 12*a6^6*a5^3*a4^2*a2*a1^6 + 18*a6^5*a5^4*a4^2*a2*a1^6 + 18*a6^4*a5^5*a4^2*a2*a1^6 - 12*a6^3*a5^6*a4^2*a2*a1^6 - 12*a6^6*a5^2*a4^3*a2*a1^6 + 24*a6^5*a5^3*a4^3*a2*a1^6 - 36*a6^4*a5^4*a4^3*a2*a1^6 + 24*a6^3*a5^5*a4^3*a2*a1^6 - 12*a6^2*a5^6*a4^3*a2*a1^6 + 18*a6^5*a5^2*a4^4*a2*a1^6 - 36*a6^4*a5^3*a4^4*a2*a1^6 - 36*a6^3*a5^4*a4^4*a2*a1^6 + 18*a6^2*a5^5*a4^4*a2*a1^6 + 18*a6^4*a5^2*a4^5*a2*a1^6 + 24*a6^3*a5^3*a4^5*a2*a1^6 + 18*a6^2*a5^4*a4^5*a2*a1^6 - 12*a6^3*a5^2*a4^6*a2*a1^6 - 12*a6^2*a5^3*a4^6*a2*a1^6 + 48*a6^6*a5^3*a4*a3*a2*a1^6 - 72*a6^5*a5^4*a4*a3*a2*a1^6 - 72*a6^4*a5^5*a4*a3*a2*a1^6 + 48*a6^3*a5^6*a4*a3*a2*a1^6 - 24*a6^6*a5^2*a4^2*a3*a2*a1^6 + 120*a6^4*a5^4*a4^2*a3*a2*a1^6 - 24*a6^2*a5^6*a4^2*a3*a2*a1^6 + 48*a6^6*a5*a4^3*a3*a2*a1^6 - 48*a6^4*a5^3*a4^3*a3*a2*a1^6 - 48*a6^3*a5^4*a4^3*a3*a2*a1^6 + 48*a6*a5^6*a4^3*a3*a2*a1^6 - 72*a6^5*a5*a4^4*a3*a2*a1^6 + 120*a6^4*a5^2*a4^4*a3*a2*a1^6 - 48*a6^3*a5^3*a4^4*a3*a2*a1^6 + 120*a6^2*a5^4*a4^4*a3*a2*a1^6 - 72*a6*a5^5*a4^4*a3*a2*a1^6 - 72*a6^4*a5*a4^5*a3*a2*a1^6 - 72*a6*a5^4*a4^5*a3*a2*a1^6 + 48*a6^3*a5*a4^6*a3*a2*a1^6 - 24*a6^2*a5^2*a4^6*a3*a2*a1^6 + 48*a6*a5^3*a4^6*a3*a2*a1^6 - 12*a6^6*a5^3*a3^2*a2*a1^6 + 18*a6^5*a5^4*a3^2*a2*a1^6 + 18*a6^4*a5^5*a3^2*a2*a1^6 - 12*a6^3*a5^6*a3^2*a2*a1^6 - 24*a6^6*a5^2*a4*a3^2*a2*a1^6 + 120*a6^4*a5^4*a4*a3^2*a2*a1^6 - 24*a6^2*a5^6*a4*a3^2*a2*a1^6 - 24*a6^6*a5*a4^2*a3^2*a2*a1^6 + 36*a6^5*a5^2*a4^2*a3^2*a2*a1^6 - 84*a6^4*a5^3*a4^2*a3^2*a2*a1^6 - 84*a6^3*a5^4*a4^2*a3^2*a2*a1^6 + 36*a6^2*a5^5*a4^2*a3^2*a2*a1^6 - 24*a6*a5^6*a4^2*a3^2*a2*a1^6 - 12*a6^6*a4^3*a3^2*a2*a1^6 - 84*a6^4*a5^2*a4^3*a3^2*a2*a1^6 + 144*a6^3*a5^3*a4^3*a3^2*a2*a1^6 - 84*a6^2*a5^4*a4^3*a3^2*a2*a1^6 - 12*a5^6*a4^3*a3^2*a2*a1^6 + 18*a6^5*a4^4*a3^2*a2*a1^6 + 120*a6^4*a5*a4^4*a3^2*a2*a1^6 - 84*a6^3*a5^2*a4^4*a3^2*a2*a1^6 - 84*a6^2*a5^3*a4^4*a3^2*a2*a1^6 + 120*a6*a5^4*a4^4*a3^2*a2*a1^6 + 18*a5^5*a4^4*a3^2*a2*a1^6 + 18*a6^4*a4^5*a3^2*a2*a1^6 + 36*a6^2*a5^2*a4^5*a3^2*a2*a1^6 + 18*a5^4*a4^5*a3^2*a2*a1^6 - 12*a6^3*a4^6*a3^2*a2*a1^6 - 24*a6^2*a5*a4^6*a3^2*a2*a1^6 - 24*a6*a5^2*a4^6*a3^2*a2*a1^6 - 12*a5^3*a4^6*a3^2*a2*a1^6 - 12*a6^6*a5^2*a3^3*a2*a1^6 + 24*a6^5*a5^3*a3^3*a2*a1^6 - 36*a6^4*a5^4*a3^3*a2*a1^6 + 24*a6^3*a5^5*a3^3*a2*a1^6 - 12*a6^2*a5^6*a3^3*a2*a1^6 + 48*a6^6*a5*a4*a3^3*a2*a1^6 - 48*a6^4*a5^3*a4*a3^3*a2*a1^6 - 48*a6^3*a5^4*a4*a3^3*a2*a1^6 + 48*a6*a5^6*a4*a3^3*a2*a1^6 - 12*a6^6*a4^2*a3^3*a2*a1^6 - 84*a6^4*a5^2*a4^2*a3^3*a2*a1^6 + 144*a6^3*a5^3*a4^2*a3^3*a2*a1^6 - 84*a6^2*a5^4*a4^2*a3^3*a2*a1^6 - 12*a5^6*a4^2*a3^3*a2*a1^6 + 24*a6^5*a4^3*a3^3*a2*a1^6 - 48*a6^4*a5*a4^3*a3^3*a2*a1^6 + 144*a6^3*a5^2*a4^3*a3^3*a2*a1^6 + 144*a6^2*a5^3*a4^3*a3^3*a2*a1^6 - 48*a6*a5^4*a4^3*a3^3*a2*a1^6 + 24*a5^5*a4^3*a3^3*a2*a1^6 - 36*a6^4*a4^4*a3^3*a2*a1^6 - 48*a6^3*a5*a4^4*a3^3*a2*a1^6 - 84*a6^2*a5^2*a4^4*a3^3*a2*a1^6 - 48*a6*a5^3*a4^4*a3^3*a2*a1^6 - 36*a5^4*a4^4*a3^3*a2*a1^6 + 24*a6^3*a4^5*a3^3*a2*a1^6 + 24*a5^3*a4^5*a3^3*a2*a1^6 - 12*a6^2*a4^6*a3^3*a2*a1^6 + 48*a6*a5*a4^6*a3^3*a2*a1^6 - 12*a5^2*a4^6*a3^3*a2*a1^6 + 18*a6^5*a5^2*a3^4*a2*a1^6 - 36*a6^4*a5^3*a3^4*a2*a1^6 - 36*a6^3*a5^4*a3^4*a2*a1^6 + 18*a6^2*a5^5*a3^4*a2*a1^6 - 72*a6^5*a5*a4*a3^4*a2*a1^6 + 120*a6^4*a5^2*a4*a3^4*a2*a1^6 - 48*a6^3*a5^3*a4*a3^4*a2*a1^6 + 120*a6^2*a5^4*a4*a3^4*a2*a1^6 - 72*a6*a5^5*a4*a3^4*a2*a1^6 + 18*a6^5*a4^2*a3^4*a2*a1^6 + 120*a6^4*a5*a4^2*a3^4*a2*a1^6 - 84*a6^3*a5^2*a4^2*a3^4*a2*a1^6 - 84*a6^2*a5^3*a4^2*a3^4*a2*a1^6 + 120*a6*a5^4*a4^2*a3^4*a2*a1^6 + 18*a5^5*a4^2*a3^4*a2*a1^6 - 36*a6^4*a4^3*a3^4*a2*a1^6 - 48*a6^3*a5*a4^3*a3^4*a2*a1^6 - 84*a6^2*a5^2*a4^3*a3^4*a2*a1^6 - 48*a6*a5^3*a4^3*a3^4*a2*a1^6 - 36*a5^4*a4^3*a3^4*a2*a1^6 - 36*a6^3*a4^4*a3^4*a2*a1^6 + 120*a6^2*a5*a4^4*a3^4*a2*a1^6 + 120*a6*a5^2*a4^4*a3^4*a2*a1^6 - 36*a5^3*a4^4*a3^4*a2*a1^6 + 18*a6^2*a4^5*a3^4*a2*a1^6 - 72*a6*a5*a4^5*a3^4*a2*a1^6 + 18*a5^2*a4^5*a3^4*a2*a1^6 + 18*a6^4*a5^2*a3^5*a2*a1^6 + 24*a6^3*a5^3*a3^5*a2*a1^6 + 18*a6^2*a5^4*a3^5*a2*a1^6 - 72*a6^4*a5*a4*a3^5*a2*a1^6 - 72*a6*a5^4*a4*a3^5*a2*a1^6 + 18*a6^4*a4^2*a3^5*a2*a1^6 + 36*a6^2*a5^2*a4^2*a3^5*a2*a1^6 + 18*a5^4*a4^2*a3^5*a2*a1^6 + 24*a6^3*a4^3*a3^5*a2*a1^6 + 24*a5^3*a4^3*a3^5*a2*a1^6 + 18*a6^2*a4^4*a3^5*a2*a1^6 - 72*a6*a5*a4^4*a3^5*a2*a1^6 + 18*a5^2*a4^4*a3^5*a2*a1^6 - 12*a6^3*a5^2*a3^6*a2*a1^6 - 12*a6^2*a5^3*a3^6*a2*a1^6 + 48*a6^3*a5*a4*a3^6*a2*a1^6 - 24*a6^2*a5^2*a4*a3^6*a2*a1^6 + 48*a6*a5^3*a4*a3^6*a2*a1^6 - 12*a6^3*a4^2*a3^6*a2*a1^6 - 24*a6^2*a5*a4^2*a3^6*a2*a1^6 - 24*a6*a5^2*a4^2*a3^6*a2*a1^6 - 12*a5^3*a4^2*a3^6*a2*a1^6 - 12*a6^2*a4^3*a3^6*a2*a1^6 + 48*a6*a5*a4^3*a3^6*a2*a1^6 - 12*a5^2*a4^3*a3^6*a2*a1^6 - 12*a6^6*a5^3*a4*a2^2*a1^6 + 18*a6^5*a5^4*a4*a2^2*a1^6 + 18*a6^4*a5^5*a4*a2^2*a1^6 - 12*a6^3*a5^6*a4*a2^2*a1^6 + 48*a6^6*a5^2*a4^2*a2^2*a1^6 - 36*a6^5*a5^3*a4^2*a2^2*a1^6 - 96*a6^4*a5^4*a4^2*a2^2*a1^6 - 36*a6^3*a5^5*a4^2*a2^2*a1^6 + 48*a6^2*a5^6*a4^2*a2^2*a1^6 - 12*a6^6*a5*a4^3*a2^2*a1^6 - 36*a6^5*a5^2*a4^3*a2^2*a1^6 + 108*a6^4*a5^3*a4^3*a2^2*a1^6 + 108*a6^3*a5^4*a4^3*a2^2*a1^6 - 36*a6^2*a5^5*a4^3*a2^2*a1^6 - 12*a6*a5^6*a4^3*a2^2*a1^6 + 18*a6^5*a5*a4^4*a2^2*a1^6 - 96*a6^4*a5^2*a4^4*a2^2*a1^6 + 108*a6^3*a5^3*a4^4*a2^2*a1^6 - 96*a6^2*a5^4*a4^4*a2^2*a1^6 + 18*a6*a5^5*a4^4*a2^2*a1^6 + 18*a6^4*a5*a4^5*a2^2*a1^6 - 36*a6^3*a5^2*a4^5*a2^2*a1^6 - 36*a6^2*a5^3*a4^5*a2^2*a1^6 + 18*a6*a5^4*a4^5*a2^2*a1^6 - 12*a6^3*a5*a4^6*a2^2*a1^6 + 48*a6^2*a5^2*a4^6*a2^2*a1^6 - 12*a6*a5^3*a4^6*a2^2*a1^6 - 12*a6^6*a5^3*a3*a2^2*a1^6 + 18*a6^5*a5^4*a3*a2^2*a1^6 + 18*a6^4*a5^5*a3*a2^2*a1^6 - 12*a6^3*a5^6*a3*a2^2*a1^6 - 24*a6^6*a5^2*a4*a3*a2^2*a1^6 + 120*a6^4*a5^4*a4*a3*a2^2*a1^6 - 24*a6^2*a5^6*a4*a3*a2^2*a1^6 - 24*a6^6*a5*a4^2*a3*a2^2*a1^6 + 36*a6^5*a5^2*a4^2*a3*a2^2*a1^6 - 84*a6^4*a5^3*a4^2*a3*a2^2*a1^6 - 84*a6^3*a5^4*a4^2*a3*a2^2*a1^6 + 36*a6^2*a5^5*a4^2*a3*a2^2*a1^6 - 24*a6*a5^6*a4^2*a3*a2^2*a1^6 - 12*a6^6*a4^3*a3*a2^2*a1^6 - 84*a6^4*a5^2*a4^3*a3*a2^2*a1^6 + 144*a6^3*a5^3*a4^3*a3*a2^2*a1^6 - 84*a6^2*a5^4*a4^3*a3*a2^2*a1^6 - 12*a5^6*a4^3*a3*a2^2*a1^6 + 18*a6^5*a4^4*a3*a2^2*a1^6 + 120*a6^4*a5*a4^4*a3*a2^2*a1^6 - 84*a6^3*a5^2*a4^4*a3*a2^2*a1^6 - 84*a6^2*a5^3*a4^4*a3*a2^2*a1^6 + 120*a6*a5^4*a4^4*a3*a2^2*a1^6 + 18*a5^5*a4^4*a3*a2^2*a1^6 + 18*a6^4*a4^5*a3*a2^2*a1^6 + 36*a6^2*a5^2*a4^5*a3*a2^2*a1^6 + 18*a5^4*a4^5*a3*a2^2*a1^6 - 12*a6^3*a4^6*a3*a2^2*a1^6 - 24*a6^2*a5*a4^6*a3*a2^2*a1^6 - 24*a6*a5^2*a4^6*a3*a2^2*a1^6 - 12*a5^3*a4^6*a3*a2^2*a1^6 + 48*a6^6*a5^2*a3^2*a2^2*a1^6 - 36*a6^5*a5^3*a3^2*a2^2*a1^6 - 96*a6^4*a5^4*a3^2*a2^2*a1^6 - 36*a6^3*a5^5*a3^2*a2^2*a1^6 + 48*a6^2*a5^6*a3^2*a2^2*a1^6 - 24*a6^6*a5*a4*a3^2*a2^2*a1^6 + 36*a6^5*a5^2*a4*a3^2*a2^2*a1^6 - 84*a6^4*a5^3*a4*a3^2*a2^2*a1^6 - 84*a6^3*a5^4*a4*a3^2*a2^2*a1^6 + 36*a6^2*a5^5*a4*a3^2*a2^2*a1^6 - 24*a6*a5^6*a4*a3^2*a2^2*a1^6 + 48*a6^6*a4^2*a3^2*a2^2*a1^6 + 36*a6^5*a5*a4^2*a3^2*a2^2*a1^6 + 288*a6^4*a5^2*a4^2*a3^2*a2^2*a1^6 - 96*a6^3*a5^3*a4^2*a3^2*a2^2*a1^6 + 288*a6^2*a5^4*a4^2*a3^2*a2^2*a1^6 + 36*a6*a5^5*a4^2*a3^2*a2^2*a1^6 + 48*a5^6*a4^2*a3^2*a2^2*a1^6 - 36*a6^5*a4^3*a3^2*a2^2*a1^6 - 84*a6^4*a5*a4^3*a3^2*a2^2*a1^6 - 96*a6^3*a5^2*a4^3*a3^2*a2^2*a1^6 - 96*a6^2*a5^3*a4^3*a3^2*a2^2*a1^6 - 84*a6*a5^4*a4^3*a3^2*a2^2*a1^6 - 36*a5^5*a4^3*a3^2*a2^2*a1^6 - 96*a6^4*a4^4*a3^2*a2^2*a1^6 - 84*a6^3*a5*a4^4*a3^2*a2^2*a1^6 + 288*a6^2*a5^2*a4^4*a3^2*a2^2*a1^6 - 84*a6*a5^3*a4^4*a3^2*a2^2*a1^6 - 96*a5^4*a4^4*a3^2*a2^2*a1^6 - 36*a6^3*a4^5*a3^2*a2^2*a1^6 + 36*a6^2*a5*a4^5*a3^2*a2^2*a1^6 + 36*a6*a5^2*a4^5*a3^2*a2^2*a1^6 - 36*a5^3*a4^5*a3^2*a2^2*a1^6 + 48*a6^2*a4^6*a3^2*a2^2*a1^6 - 24*a6*a5*a4^6*a3^2*a2^2*a1^6 + 48*a5^2*a4^6*a3^2*a2^2*a1^6 - 12*a6^6*a5*a3^3*a2^2*a1^6 - 36*a6^5*a5^2*a3^3*a2^2*a1^6 + 108*a6^4*a5^3*a3^3*a2^2*a1^6 + 108*a6^3*a5^4*a3^3*a2^2*a1^6 - 36*a6^2*a5^5*a3^3*a2^2*a1^6 - 12*a6*a5^6*a3^3*a2^2*a1^6 - 12*a6^6*a4*a3^3*a2^2*a1^6 - 84*a6^4*a5^2*a4*a3^3*a2^2*a1^6 + 144*a6^3*a5^3*a4*a3^3*a2^2*a1^6 - 84*a6^2*a5^4*a4*a3^3*a2^2*a1^6 - 12*a5^6*a4*a3^3*a2^2*a1^6 - 36*a6^5*a4^2*a3^3*a2^2*a1^6 - 84*a6^4*a5*a4^2*a3^3*a2^2*a1^6 - 96*a6^3*a5^2*a4^2*a3^3*a2^2*a1^6 - 96*a6^2*a5^3*a4^2*a3^3*a2^2*a1^6 - 84*a6*a5^4*a4^2*a3^3*a2^2*a1^6 - 36*a5^5*a4^2*a3^3*a2^2*a1^6 + 108*a6^4*a4^3*a3^3*a2^2*a1^6 + 144*a6^3*a5*a4^3*a3^3*a2^2*a1^6 - 96*a6^2*a5^2*a4^3*a3^3*a2^2*a1^6 + 144*a6*a5^3*a4^3*a3^3*a2^2*a1^6 + 108*a5^4*a4^3*a3^3*a2^2*a1^6 + 108*a6^3*a4^4*a3^3*a2^2*a1^6 - 84*a6^2*a5*a4^4*a3^3*a2^2*a1^6 - 84*a6*a5^2*a4^4*a3^3*a2^2*a1^6 + 108*a5^3*a4^4*a3^3*a2^2*a1^6 - 36*a6^2*a4^5*a3^3*a2^2*a1^6 - 36*a5^2*a4^5*a3^3*a2^2*a1^6 - 12*a6*a4^6*a3^3*a2^2*a1^6 - 12*a5*a4^6*a3^3*a2^2*a1^6 + 18*a6^5*a5*a3^4*a2^2*a1^6 - 96*a6^4*a5^2*a3^4*a2^2*a1^6 + 108*a6^3*a5^3*a3^4*a2^2*a1^6 - 96*a6^2*a5^4*a3^4*a2^2*a1^6 + 18*a6*a5^5*a3^4*a2^2*a1^6 + 18*a6^5*a4*a3^4*a2^2*a1^6 + 120*a6^4*a5*a4*a3^4*a2^2*a1^6 - 84*a6^3*a5^2*a4*a3^4*a2^2*a1^6 - 84*a6^2*a5^3*a4*a3^4*a2^2*a1^6 + 120*a6*a5^4*a4*a3^4*a2^2*a1^6 + 18*a5^5*a4*a3^4*a2^2*a1^6 - 96*a6^4*a4^2*a3^4*a2^2*a1^6 - 84*a6^3*a5*a4^2*a3^4*a2^2*a1^6 + 288*a6^2*a5^2*a4^2*a3^4*a2^2*a1^6 - 84*a6*a5^3*a4^2*a3^4*a2^2*a1^6 - 96*a5^4*a4^2*a3^4*a2^2*a1^6 + 108*a6^3*a4^3*a3^4*a2^2*a1^6 - 84*a6^2*a5*a4^3*a3^4*a2^2*a1^6 - 84*a6*a5^2*a4^3*a3^4*a2^2*a1^6 + 108*a5^3*a4^3*a3^4*a2^2*a1^6 - 96*a6^2*a4^4*a3^4*a2^2*a1^6 + 120*a6*a5*a4^4*a3^4*a2^2*a1^6 - 96*a5^2*a4^4*a3^4*a2^2*a1^6 + 18*a6*a4^5*a3^4*a2^2*a1^6 + 18*a5*a4^5*a3^4*a2^2*a1^6 + 18*a6^4*a5*a3^5*a2^2*a1^6 - 36*a6^3*a5^2*a3^5*a2^2*a1^6 - 36*a6^2*a5^3*a3^5*a2^2*a1^6 + 18*a6*a5^4*a3^5*a2^2*a1^6 + 18*a6^4*a4*a3^5*a2^2*a1^6 + 36*a6^2*a5^2*a4*a3^5*a2^2*a1^6 + 18*a5^4*a4*a3^5*a2^2*a1^6 - 36*a6^3*a4^2*a3^5*a2^2*a1^6 + 36*a6^2*a5*a4^2*a3^5*a2^2*a1^6 + 36*a6*a5^2*a4^2*a3^5*a2^2*a1^6 - 36*a5^3*a4^2*a3^5*a2^2*a1^6 - 36*a6^2*a4^3*a3^5*a2^2*a1^6 - 36*a5^2*a4^3*a3^5*a2^2*a1^6 + 18*a6*a4^4*a3^5*a2^2*a1^6 + 18*a5*a4^4*a3^5*a2^2*a1^6 - 12*a6^3*a5*a3^6*a2^2*a1^6 + 48*a6^2*a5^2*a3^6*a2^2*a1^6 - 12*a6*a5^3*a3^6*a2^2*a1^6 - 12*a6^3*a4*a3^6*a2^2*a1^6 - 24*a6^2*a5*a4*a3^6*a2^2*a1^6 - 24*a6*a5^2*a4*a3^6*a2^2*a1^6 - 12*a5^3*a4*a3^6*a2^2*a1^6 + 48*a6^2*a4^2*a3^6*a2^2*a1^6 - 24*a6*a5*a4^2*a3^6*a2^2*a1^6 + 48*a5^2*a4^2*a3^6*a2^2*a1^6 - 12*a6*a4^3*a3^6*a2^2*a1^6 - 12*a5*a4^3*a3^6*a2^2*a1^6 + 8*a6^6*a5^3*a2^3*a1^6 - 12*a6^5*a5^4*a2^3*a1^6 - 12*a6^4*a5^5*a2^3*a1^6 + 8*a6^3*a5^6*a2^3*a1^6 - 12*a6^6*a5^2*a4*a2^3*a1^6 + 24*a6^5*a5^3*a4*a2^3*a1^6 - 36*a6^4*a5^4*a4*a2^3*a1^6 + 24*a6^3*a5^5*a4*a2^3*a1^6 - 12*a6^2*a5^6*a4*a2^3*a1^6 - 12*a6^6*a5*a4^2*a2^3*a1^6 - 36*a6^5*a5^2*a4^2*a2^3*a1^6 + 108*a6^4*a5^3*a4^2*a2^3*a1^6 + 108*a6^3*a5^4*a4^2*a2^3*a1^6 - 36*a6^2*a5^5*a4^2*a2^3*a1^6 - 12*a6*a5^6*a4^2*a2^3*a1^6 + 8*a6^6*a4^3*a2^3*a1^6 + 24*a6^5*a5*a4^3*a2^3*a1^6 + 108*a6^4*a5^2*a4^3*a2^3*a1^6 - 480*a6^3*a5^3*a4^3*a2^3*a1^6 + 108*a6^2*a5^4*a4^3*a2^3*a1^6 + 24*a6*a5^5*a4^3*a2^3*a1^6 + 8*a5^6*a4^3*a2^3*a1^6 - 12*a6^5*a4^4*a2^3*a1^6 - 36*a6^4*a5*a4^4*a2^3*a1^6 + 108*a6^3*a5^2*a4^4*a2^3*a1^6 + 108*a6^2*a5^3*a4^4*a2^3*a1^6 - 36*a6*a5^4*a4^4*a2^3*a1^6 - 12*a5^5*a4^4*a2^3*a1^6 - 12*a6^4*a4^5*a2^3*a1^6 + 24*a6^3*a5*a4^5*a2^3*a1^6 - 36*a6^2*a5^2*a4^5*a2^3*a1^6 + 24*a6*a5^3*a4^5*a2^3*a1^6 - 12*a5^4*a4^5*a2^3*a1^6 + 8*a6^3*a4^6*a2^3*a1^6 - 12*a6^2*a5*a4^6*a2^3*a1^6 - 12*a6*a5^2*a4^6*a2^3*a1^6 + 8*a5^3*a4^6*a2^3*a1^6 - 12*a6^6*a5^2*a3*a2^3*a1^6 + 24*a6^5*a5^3*a3*a2^3*a1^6 - 36*a6^4*a5^4*a3*a2^3*a1^6 + 24*a6^3*a5^5*a3*a2^3*a1^6 - 12*a6^2*a5^6*a3*a2^3*a1^6 + 48*a6^6*a5*a4*a3*a2^3*a1^6 - 48*a6^4*a5^3*a4*a3*a2^3*a1^6 - 48*a6^3*a5^4*a4*a3*a2^3*a1^6 + 48*a6*a5^6*a4*a3*a2^3*a1^6 - 12*a6^6*a4^2*a3*a2^3*a1^6 - 84*a6^4*a5^2*a4^2*a3*a2^3*a1^6 + 144*a6^3*a5^3*a4^2*a3*a2^3*a1^6 - 84*a6^2*a5^4*a4^2*a3*a2^3*a1^6 - 12*a5^6*a4^2*a3*a2^3*a1^6 + 24*a6^5*a4^3*a3*a2^3*a1^6 - 48*a6^4*a5*a4^3*a3*a2^3*a1^6 + 144*a6^3*a5^2*a4^3*a3*a2^3*a1^6 + 144*a6^2*a5^3*a4^3*a3*a2^3*a1^6 - 48*a6*a5^4*a4^3*a3*a2^3*a1^6 + 24*a5^5*a4^3*a3*a2^3*a1^6 - 36*a6^4*a4^4*a3*a2^3*a1^6 - 48*a6^3*a5*a4^4*a3*a2^3*a1^6 - 84*a6^2*a5^2*a4^4*a3*a2^3*a1^6 - 48*a6*a5^3*a4^4*a3*a2^3*a1^6 - 36*a5^4*a4^4*a3*a2^3*a1^6 + 24*a6^3*a4^5*a3*a2^3*a1^6 + 24*a5^3*a4^5*a3*a2^3*a1^6 - 12*a6^2*a4^6*a3*a2^3*a1^6 + 48*a6*a5*a4^6*a3*a2^3*a1^6 - 12*a5^2*a4^6*a3*a2^3*a1^6 - 12*a6^6*a5*a3^2*a2^3*a1^6 - 36*a6^5*a5^2*a3^2*a2^3*a1^6 + 108*a6^4*a5^3*a3^2*a2^3*a1^6 + 108*a6^3*a5^4*a3^2*a2^3*a1^6 - 36*a6^2*a5^5*a3^2*a2^3*a1^6 - 12*a6*a5^6*a3^2*a2^3*a1^6 - 12*a6^6*a4*a3^2*a2^3*a1^6 - 84*a6^4*a5^2*a4*a3^2*a2^3*a1^6 + 144*a6^3*a5^3*a4*a3^2*a2^3*a1^6 - 84*a6^2*a5^4*a4*a3^2*a2^3*a1^6 - 12*a5^6*a4*a3^2*a2^3*a1^6 - 36*a6^5*a4^2*a3^2*a2^3*a1^6 - 84*a6^4*a5*a4^2*a3^2*a2^3*a1^6 - 96*a6^3*a5^2*a4^2*a3^2*a2^3*a1^6 - 96*a6^2*a5^3*a4^2*a3^2*a2^3*a1^6 - 84*a6*a5^4*a4^2*a3^2*a2^3*a1^6 - 36*a5^5*a4^2*a3^2*a2^3*a1^6 + 108*a6^4*a4^3*a3^2*a2^3*a1^6 + 144*a6^3*a5*a4^3*a3^2*a2^3*a1^6 - 96*a6^2*a5^2*a4^3*a3^2*a2^3*a1^6 + 144*a6*a5^3*a4^3*a3^2*a2^3*a1^6 + 108*a5^4*a4^3*a3^2*a2^3*a1^6 + 108*a6^3*a4^4*a3^2*a2^3*a1^6 - 84*a6^2*a5*a4^4*a3^2*a2^3*a1^6 - 84*a6*a5^2*a4^4*a3^2*a2^3*a1^6 + 108*a5^3*a4^4*a3^2*a2^3*a1^6 - 36*a6^2*a4^5*a3^2*a2^3*a1^6 - 36*a5^2*a4^5*a3^2*a2^3*a1^6 - 12*a6*a4^6*a3^2*a2^3*a1^6 - 12*a5*a4^6*a3^2*a2^3*a1^6 + 8*a6^6*a3^3*a2^3*a1^6 + 24*a6^5*a5*a3^3*a2^3*a1^6 + 108*a6^4*a5^2*a3^3*a2^3*a1^6 - 480*a6^3*a5^3*a3^3*a2^3*a1^6 + 108*a6^2*a5^4*a3^3*a2^3*a1^6 + 24*a6*a5^5*a3^3*a2^3*a1^6 + 8*a5^6*a3^3*a2^3*a1^6 + 24*a6^5*a4*a3^3*a2^3*a1^6 - 48*a6^4*a5*a4*a3^3*a2^3*a1^6 + 144*a6^3*a5^2*a4*a3^3*a2^3*a1^6 + 144*a6^2*a5^3*a4*a3^3*a2^3*a1^6 - 48*a6*a5^4*a4*a3^3*a2^3*a1^6 + 24*a5^5*a4*a3^3*a2^3*a1^6 + 108*a6^4*a4^2*a3^3*a2^3*a1^6 + 144*a6^3*a5*a4^2*a3^3*a2^3*a1^6 - 96*a6^2*a5^2*a4^2*a3^3*a2^3*a1^6 + 144*a6*a5^3*a4^2*a3^3*a2^3*a1^6 + 108*a5^4*a4^2*a3^3*a2^3*a1^6 - 480*a6^3*a4^3*a3^3*a2^3*a1^6 + 144*a6^2*a5*a4^3*a3^3*a2^3*a1^6 + 144*a6*a5^2*a4^3*a3^3*a2^3*a1^6 - 480*a5^3*a4^3*a3^3*a2^3*a1^6 + 108*a6^2*a4^4*a3^3*a2^3*a1^6 - 48*a6*a5*a4^4*a3^3*a2^3*a1^6 + 108*a5^2*a4^4*a3^3*a2^3*a1^6 + 24*a6*a4^5*a3^3*a2^3*a1^6 + 24*a5*a4^5*a3^3*a2^3*a1^6 + 8*a4^6*a3^3*a2^3*a1^6 - 12*a6^5*a3^4*a2^3*a1^6 - 36*a6^4*a5*a3^4*a2^3*a1^6 + 108*a6^3*a5^2*a3^4*a2^3*a1^6 + 108*a6^2*a5^3*a3^4*a2^3*a1^6 - 36*a6*a5^4*a3^4*a2^3*a1^6 - 12*a5^5*a3^4*a2^3*a1^6 - 36*a6^4*a4*a3^4*a2^3*a1^6 - 48*a6^3*a5*a4*a3^4*a2^3*a1^6 - 84*a6^2*a5^2*a4*a3^4*a2^3*a1^6 - 48*a6*a5^3*a4*a3^4*a2^3*a1^6 - 36*a5^4*a4*a3^4*a2^3*a1^6 + 108*a6^3*a4^2*a3^4*a2^3*a1^6 - 84*a6^2*a5*a4^2*a3^4*a2^3*a1^6 - 84*a6*a5^2*a4^2*a3^4*a2^3*a1^6 + 108*a5^3*a4^2*a3^4*a2^3*a1^6 + 108*a6^2*a4^3*a3^4*a2^3*a1^6 - 48*a6*a5*a4^3*a3^4*a2^3*a1^6 + 108*a5^2*a4^3*a3^4*a2^3*a1^6 - 36*a6*a4^4*a3^4*a2^3*a1^6 - 36*a5*a4^4*a3^4*a2^3*a1^6 - 12*a4^5*a3^4*a2^3*a1^6 - 12*a6^4*a3^5*a2^3*a1^6 + 24*a6^3*a5*a3^5*a2^3*a1^6 - 36*a6^2*a5^2*a3^5*a2^3*a1^6 + 24*a6*a5^3*a3^5*a2^3*a1^6 - 12*a5^4*a3^5*a2^3*a1^6 + 24*a6^3*a4*a3^5*a2^3*a1^6 + 24*a5^3*a4*a3^5*a2^3*a1^6 - 36*a6^2*a4^2*a3^5*a2^3*a1^6 - 36*a5^2*a4^2*a3^5*a2^3*a1^6 + 24*a6*a4^3*a3^5*a2^3*a1^6 + 24*a5*a4^3*a3^5*a2^3*a1^6 - 12*a4^4*a3^5*a2^3*a1^6 + 8*a6^3*a3^6*a2^3*a1^6 - 12*a6^2*a5*a3^6*a2^3*a1^6 - 12*a6*a5^2*a3^6*a2^3*a1^6 + 8*a5^3*a3^6*a2^3*a1^6 - 12*a6^2*a4*a3^6*a2^3*a1^6 + 48*a6*a5*a4*a3^6*a2^3*a1^6 - 12*a5^2*a4*a3^6*a2^3*a1^6 - 12*a6*a4^2*a3^6*a2^3*a1^6 - 12*a5*a4^2*a3^6*a2^3*a1^6 + 8*a4^3*a3^6*a2^3*a1^6 - 12*a6^5*a5^3*a2^4*a1^6 + 48*a6^4*a5^4*a2^4*a1^6 - 12*a6^3*a5^5*a2^4*a1^6 + 18*a6^5*a5^2*a4*a2^4*a1^6 - 36*a6^4*a5^3*a4*a2^4*a1^6 - 36*a6^3*a5^4*a4*a2^4*a1^6 + 18*a6^2*a5^5*a4*a2^4*a1^6 + 18*a6^5*a5*a4^2*a2^4*a1^6 - 96*a6^4*a5^2*a4^2*a2^4*a1^6 + 108*a6^3*a5^3*a4^2*a2^4*a1^6 - 96*a6^2*a5^4*a4^2*a2^4*a1^6 + 18*a6*a5^5*a4^2*a2^4*a1^6 - 12*a6^5*a4^3*a2^4*a1^6 - 36*a6^4*a5*a4^3*a2^4*a1^6 + 108*a6^3*a5^2*a4^3*a2^4*a1^6 + 108*a6^2*a5^3*a4^3*a2^4*a1^6 - 36*a6*a5^4*a4^3*a2^4*a1^6 - 12*a5^5*a4^3*a2^4*a1^6 + 48*a6^4*a4^4*a2^4*a1^6 - 36*a6^3*a5*a4^4*a2^4*a1^6 - 96*a6^2*a5^2*a4^4*a2^4*a1^6 - 36*a6*a5^3*a4^4*a2^4*a1^6 + 48*a5^4*a4^4*a2^4*a1^6 - 12*a6^3*a4^5*a2^4*a1^6 + 18*a6^2*a5*a4^5*a2^4*a1^6 + 18*a6*a5^2*a4^5*a2^4*a1^6 - 12*a5^3*a4^5*a2^4*a1^6 + 18*a6^5*a5^2*a3*a2^4*a1^6 - 36*a6^4*a5^3*a3*a2^4*a1^6 - 36*a6^3*a5^4*a3*a2^4*a1^6 + 18*a6^2*a5^5*a3*a2^4*a1^6 - 72*a6^5*a5*a4*a3*a2^4*a1^6 + 120*a6^4*a5^2*a4*a3*a2^4*a1^6 - 48*a6^3*a5^3*a4*a3*a2^4*a1^6 + 120*a6^2*a5^4*a4*a3*a2^4*a1^6 - 72*a6*a5^5*a4*a3*a2^4*a1^6 + 18*a6^5*a4^2*a3*a2^4*a1^6 + 120*a6^4*a5*a4^2*a3*a2^4*a1^6 - 84*a6^3*a5^2*a4^2*a3*a2^4*a1^6 - 84*a6^2*a5^3*a4^2*a3*a2^4*a1^6 + 120*a6*a5^4*a4^2*a3*a2^4*a1^6 + 18*a5^5*a4^2*a3*a2^4*a1^6 - 36*a6^4*a4^3*a3*a2^4*a1^6 - 48*a6^3*a5*a4^3*a3*a2^4*a1^6 - 84*a6^2*a5^2*a4^3*a3*a2^4*a1^6 - 48*a6*a5^3*a4^3*a3*a2^4*a1^6 - 36*a5^4*a4^3*a3*a2^4*a1^6 - 36*a6^3*a4^4*a3*a2^4*a1^6 + 120*a6^2*a5*a4^4*a3*a2^4*a1^6 + 120*a6*a5^2*a4^4*a3*a2^4*a1^6 - 36*a5^3*a4^4*a3*a2^4*a1^6 + 18*a6^2*a4^5*a3*a2^4*a1^6 - 72*a6*a5*a4^5*a3*a2^4*a1^6 + 18*a5^2*a4^5*a3*a2^4*a1^6 + 18*a6^5*a5*a3^2*a2^4*a1^6 - 96*a6^4*a5^2*a3^2*a2^4*a1^6 + 108*a6^3*a5^3*a3^2*a2^4*a1^6 - 96*a6^2*a5^4*a3^2*a2^4*a1^6 + 18*a6*a5^5*a3^2*a2^4*a1^6 + 18*a6^5*a4*a3^2*a2^4*a1^6 + 120*a6^4*a5*a4*a3^2*a2^4*a1^6 - 84*a6^3*a5^2*a4*a3^2*a2^4*a1^6 - 84*a6^2*a5^3*a4*a3^2*a2^4*a1^6 + 120*a6*a5^4*a4*a3^2*a2^4*a1^6 + 18*a5^5*a4*a3^2*a2^4*a1^6 - 96*a6^4*a4^2*a3^2*a2^4*a1^6 - 84*a6^3*a5*a4^2*a3^2*a2^4*a1^6 + 288*a6^2*a5^2*a4^2*a3^2*a2^4*a1^6 - 84*a6*a5^3*a4^2*a3^2*a2^4*a1^6 - 96*a5^4*a4^2*a3^2*a2^4*a1^6 + 108*a6^3*a4^3*a3^2*a2^4*a1^6 - 84*a6^2*a5*a4^3*a3^2*a2^4*a1^6 - 84*a6*a5^2*a4^3*a3^2*a2^4*a1^6 + 108*a5^3*a4^3*a3^2*a2^4*a1^6 - 96*a6^2*a4^4*a3^2*a2^4*a1^6 + 120*a6*a5*a4^4*a3^2*a2^4*a1^6 - 96*a5^2*a4^4*a3^2*a2^4*a1^6 + 18*a6*a4^5*a3^2*a2^4*a1^6 + 18*a5*a4^5*a3^2*a2^4*a1^6 - 12*a6^5*a3^3*a2^4*a1^6 - 36*a6^4*a5*a3^3*a2^4*a1^6 + 108*a6^3*a5^2*a3^3*a2^4*a1^6 + 108*a6^2*a5^3*a3^3*a2^4*a1^6 - 36*a6*a5^4*a3^3*a2^4*a1^6 - 12*a5^5*a3^3*a2^4*a1^6 - 36*a6^4*a4*a3^3*a2^4*a1^6 - 48*a6^3*a5*a4*a3^3*a2^4*a1^6 - 84*a6^2*a5^2*a4*a3^3*a2^4*a1^6 - 48*a6*a5^3*a4*a3^3*a2^4*a1^6 - 36*a5^4*a4*a3^3*a2^4*a1^6 + 108*a6^3*a4^2*a3^3*a2^4*a1^6 - 84*a6^2*a5*a4^2*a3^3*a2^4*a1^6 - 84*a6*a5^2*a4^2*a3^3*a2^4*a1^6 + 108*a5^3*a4^2*a3^3*a2^4*a1^6 + 108*a6^2*a4^3*a3^3*a2^4*a1^6 - 48*a6*a5*a4^3*a3^3*a2^4*a1^6 + 108*a5^2*a4^3*a3^3*a2^4*a1^6 - 36*a6*a4^4*a3^3*a2^4*a1^6 - 36*a5*a4^4*a3^3*a2^4*a1^6 - 12*a4^5*a3^3*a2^4*a1^6 + 48*a6^4*a3^4*a2^4*a1^6 - 36*a6^3*a5*a3^4*a2^4*a1^6 - 96*a6^2*a5^2*a3^4*a2^4*a1^6 - 36*a6*a5^3*a3^4*a2^4*a1^6 + 48*a5^4*a3^4*a2^4*a1^6 - 36*a6^3*a4*a3^4*a2^4*a1^6 + 120*a6^2*a5*a4*a3^4*a2^4*a1^6 + 120*a6*a5^2*a4*a3^4*a2^4*a1^6 - 36*a5^3*a4*a3^4*a2^4*a1^6 - 96*a6^2*a4^2*a3^4*a2^4*a1^6 + 120*a6*a5*a4^2*a3^4*a2^4*a1^6 - 96*a5^2*a4^2*a3^4*a2^4*a1^6 - 36*a6*a4^3*a3^4*a2^4*a1^6 - 36*a5*a4^3*a3^4*a2^4*a1^6 + 48*a4^4*a3^4*a2^4*a1^6 - 12*a6^3*a3^5*a2^4*a1^6 + 18*a6^2*a5*a3^5*a2^4*a1^6 + 18*a6*a5^2*a3^5*a2^4*a1^6 - 12*a5^3*a3^5*a2^4*a1^6 + 18*a6^2*a4*a3^5*a2^4*a1^6 - 72*a6*a5*a4*a3^5*a2^4*a1^6 + 18*a5^2*a4*a3^5*a2^4*a1^6 + 18*a6*a4^2*a3^5*a2^4*a1^6 + 18*a5*a4^2*a3^5*a2^4*a1^6 - 12*a4^3*a3^5*a2^4*a1^6 - 12*a6^4*a5^3*a2^5*a1^6 - 12*a6^3*a5^4*a2^5*a1^6 + 18*a6^4*a5^2*a4*a2^5*a1^6 + 24*a6^3*a5^3*a4*a2^5*a1^6 + 18*a6^2*a5^4*a4*a2^5*a1^6 + 18*a6^4*a5*a4^2*a2^5*a1^6 - 36*a6^3*a5^2*a4^2*a2^5*a1^6 - 36*a6^2*a5^3*a4^2*a2^5*a1^6 + 18*a6*a5^4*a4^2*a2^5*a1^6 - 12*a6^4*a4^3*a2^5*a1^6 + 24*a6^3*a5*a4^3*a2^5*a1^6 - 36*a6^2*a5^2*a4^3*a2^5*a1^6 + 24*a6*a5^3*a4^3*a2^5*a1^6 - 12*a5^4*a4^3*a2^5*a1^6 - 12*a6^3*a4^4*a2^5*a1^6 + 18*a6^2*a5*a4^4*a2^5*a1^6 + 18*a6*a5^2*a4^4*a2^5*a1^6 - 12*a5^3*a4^4*a2^5*a1^6 + 18*a6^4*a5^2*a3*a2^5*a1^6 + 24*a6^3*a5^3*a3*a2^5*a1^6 + 18*a6^2*a5^4*a3*a2^5*a1^6 - 72*a6^4*a5*a4*a3*a2^5*a1^6 - 72*a6*a5^4*a4*a3*a2^5*a1^6 + 18*a6^4*a4^2*a3*a2^5*a1^6 + 36*a6^2*a5^2*a4^2*a3*a2^5*a1^6 + 18*a5^4*a4^2*a3*a2^5*a1^6 + 24*a6^3*a4^3*a3*a2^5*a1^6 + 24*a5^3*a4^3*a3*a2^5*a1^6 + 18*a6^2*a4^4*a3*a2^5*a1^6 - 72*a6*a5*a4^4*a3*a2^5*a1^6 + 18*a5^2*a4^4*a3*a2^5*a1^6 + 18*a6^4*a5*a3^2*a2^5*a1^6 - 36*a6^3*a5^2*a3^2*a2^5*a1^6 - 36*a6^2*a5^3*a3^2*a2^5*a1^6 + 18*a6*a5^4*a3^2*a2^5*a1^6 + 18*a6^4*a4*a3^2*a2^5*a1^6 + 36*a6^2*a5^2*a4*a3^2*a2^5*a1^6 + 18*a5^4*a4*a3^2*a2^5*a1^6 - 36*a6^3*a4^2*a3^2*a2^5*a1^6 + 36*a6^2*a5*a4^2*a3^2*a2^5*a1^6 + 36*a6*a5^2*a4^2*a3^2*a2^5*a1^6 - 36*a5^3*a4^2*a3^2*a2^5*a1^6 - 36*a6^2*a4^3*a3^2*a2^5*a1^6 - 36*a5^2*a4^3*a3^2*a2^5*a1^6 + 18*a6*a4^4*a3^2*a2^5*a1^6 + 18*a5*a4^4*a3^2*a2^5*a1^6 - 12*a6^4*a3^3*a2^5*a1^6 + 24*a6^3*a5*a3^3*a2^5*a1^6 - 36*a6^2*a5^2*a3^3*a2^5*a1^6 + 24*a6*a5^3*a3^3*a2^5*a1^6 - 12*a5^4*a3^3*a2^5*a1^6 + 24*a6^3*a4*a3^3*a2^5*a1^6 + 24*a5^3*a4*a3^3*a2^5*a1^6 - 36*a6^2*a4^2*a3^3*a2^5*a1^6 - 36*a5^2*a4^2*a3^3*a2^5*a1^6 + 24*a6*a4^3*a3^3*a2^5*a1^6 + 24*a5*a4^3*a3^3*a2^5*a1^6 - 12*a4^4*a3^3*a2^5*a1^6 - 12*a6^3*a3^4*a2^5*a1^6 + 18*a6^2*a5*a3^4*a2^5*a1^6 + 18*a6*a5^2*a3^4*a2^5*a1^6 - 12*a5^3*a3^4*a2^5*a1^6 + 18*a6^2*a4*a3^4*a2^5*a1^6 - 72*a6*a5*a4*a3^4*a2^5*a1^6 + 18*a5^2*a4*a3^4*a2^5*a1^6 + 18*a6*a4^2*a3^4*a2^5*a1^6 + 18*a5*a4^2*a3^4*a2^5*a1^6 - 12*a4^3*a3^4*a2^5*a1^6 + 8*a6^3*a5^3*a2^6*a1^6 - 12*a6^3*a5^2*a4*a2^6*a1^6 - 12*a6^2*a5^3*a4*a2^6*a1^6 - 12*a6^3*a5*a4^2*a2^6*a1^6 + 48*a6^2*a5^2*a4^2*a2^6*a1^6 - 12*a6*a5^3*a4^2*a2^6*a1^6 + 8*a6^3*a4^3*a2^6*a1^6 - 12*a6^2*a5*a4^3*a2^6*a1^6 - 12*a6*a5^2*a4^3*a2^6*a1^6 + 8*a5^3*a4^3*a2^6*a1^6 - 12*a6^3*a5^2*a3*a2^6*a1^6 - 12*a6^2*a5^3*a3*a2^6*a1^6 + 48*a6^3*a5*a4*a3*a2^6*a1^6 - 24*a6^2*a5^2*a4*a3*a2^6*a1^6 + 48*a6*a5^3*a4*a3*a2^6*a1^6 - 12*a6^3*a4^2*a3*a2^6*a1^6 - 24*a6^2*a5*a4^2*a3*a2^6*a1^6 - 24*a6*a5^2*a4^2*a3*a2^6*a1^6 - 12*a5^3*a4^2*a3*a2^6*a1^6 - 12*a6^2*a4^3*a3*a2^6*a1^6 + 48*a6*a5*a4^3*a3*a2^6*a1^6 - 12*a5^2*a4^3*a3*a2^6*a1^6 - 12*a6^3*a5*a3^2*a2^6*a1^6 + 48*a6^2*a5^2*a3^2*a2^6*a1^6 - 12*a6*a5^3*a3^2*a2^6*a1^6 - 12*a6^3*a4*a3^2*a2^6*a1^6 - 24*a6^2*a5*a4*a3^2*a2^6*a1^6 - 24*a6*a5^2*a4*a3^2*a2^6*a1^6 - 12*a5^3*a4*a3^2*a2^6*a1^6 + 48*a6^2*a4^2*a3^2*a2^6*a1^6 - 24*a6*a5*a4^2*a3^2*a2^6*a1^6 + 48*a5^2*a4^2*a3^2*a2^6*a1^6 - 12*a6*a4^3*a3^2*a2^6*a1^6 - 12*a5*a4^3*a3^2*a2^6*a1^6 + 8*a6^3*a3^3*a2^6*a1^6 - 12*a6^2*a5*a3^3*a2^6*a1^6 - 12*a6*a5^2*a3^3*a2^6*a1^6 + 8*a5^3*a3^3*a2^6*a1^6 - 12*a6^2*a4*a3^3*a2^6*a1^6 + 48*a6*a5*a4*a3^3*a2^6*a1^6 - 12*a5^2*a4*a3^3*a2^6*a1^6 - 12*a6*a4^2*a3^3*a2^6*a1^6 - 12*a5*a4^2*a3^3*a2^6*a1^6 + 8*a4^3*a3^3*a2^6*a1^6;

-- We compute the leadingTerms

toString(leadTerm(1,Q3))
-- o3 = 8*a6^6*a5^6*a4^3*a3^3


==> anc/supplementaryMaterial/software/Q4Dumbbell.m2 <==
-- Dumbbell graph calculations
-- polynomial Q4

S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];
Q4 = -8*a6^6*a5^6*a4^4*a3^2 + 8*a6^6*a5^5*a4^5*a3^2 + 8*a6^5*a5^6*a4^5*a3^2 - 8*a6^6*a5^4*a4^6*a3^2 + 8*a6^5*a5^5*a4^6*a3^2 - 8*a6^4*a5^6*a4^6*a3^2 + 16*a6^6*a5^6*a4^3*a3^3 - 8*a6^6*a5^5*a4^4*a3^3 - 8*a6^5*a5^6*a4^4*a3^3 - 8*a6^6*a5^4*a4^5*a3^3 - 8*a6^4*a5^6*a4^5*a3^3 + 16*a6^6*a5^3*a4^6*a3^3 - 8*a6^5*a5^4*a4^6*a3^3 - 8*a6^4*a5^5*a4^6*a3^3 + 16*a6^3*a5^6*a4^6*a3^3 - 8*a6^6*a5^6*a4^2*a3^4 - 8*a6^6*a5^5*a4^3*a3^4 - 8*a6^5*a5^6*a4^3*a3^4 + 24*a6^6*a5^4*a4^4*a3^4 + 24*a6^4*a5^6*a4^4*a3^4 - 8*a6^6*a5^3*a4^5*a3^4 - 8*a6^3*a5^6*a4^5*a3^4 - 8*a6^6*a5^2*a4^6*a3^4 - 8*a6^5*a5^3*a4^6*a3^4 + 24*a6^4*a5^4*a4^6*a3^4 - 8*a6^3*a5^5*a4^6*a3^4 - 8*a6^2*a5^6*a4^6*a3^4 + 8*a6^6*a5^5*a4^2*a3^5 + 8*a6^5*a5^6*a4^2*a3^5 - 8*a6^6*a5^4*a4^3*a3^5 - 8*a6^4*a5^6*a4^3*a3^5 - 8*a6^6*a5^3*a4^4*a3^5 - 8*a6^3*a5^6*a4^4*a3^5 + 8*a6^6*a5^2*a4^5*a3^5 + 8*a6^2*a5^6*a4^5*a3^5 + 8*a6^5*a5^2*a4^6*a3^5 - 8*a6^4*a5^3*a4^6*a3^5 - 8*a6^3*a5^4*a4^6*a3^5 + 8*a6^2*a5^5*a4^6*a3^5 - 8*a6^6*a5^4*a4^2*a3^6 + 8*a6^5*a5^5*a4^2*a3^6 - 8*a6^4*a5^6*a4^2*a3^6 + 16*a6^6*a5^3*a4^3*a3^6 - 8*a6^5*a5^4*a4^3*a3^6 - 8*a6^4*a5^5*a4^3*a3^6 + 16*a6^3*a5^6*a4^3*a3^6 - 8*a6^6*a5^2*a4^4*a3^6 - 8*a6^5*a5^3*a4^4*a3^6 + 24*a6^4*a5^4*a4^4*a3^6 - 8*a6^3*a5^5*a4^4*a3^6 - 8*a6^2*a5^6*a4^4*a3^6 + 8*a6^5*a5^2*a4^5*a3^6 - 8*a6^4*a5^3*a4^5*a3^6 - 8*a6^3*a5^4*a4^5*a3^6 + 8*a6^2*a5^5*a4^5*a3^6 - 8*a6^4*a5^2*a4^6*a3^6 + 16*a6^3*a5^3*a4^6*a3^6 - 8*a6^2*a5^4*a4^6*a3^6 + 8*a6^6*a5^6*a4^4*a3*a2 - 8*a6^6*a5^5*a4^5*a3*a2 - 8*a6^5*a5^6*a4^5*a3*a2 + 8*a6^6*a5^4*a4^6*a3*a2 - 8*a6^5*a5^5*a4^6*a3*a2 + 8*a6^4*a5^6*a4^6*a3*a2 - 8*a6^6*a5^6*a4^3*a3^2*a2 + 16*a6^6*a5^5*a4^4*a3^2*a2 + 16*a6^5*a5^6*a4^4*a3^2*a2 + 16*a6^6*a5^4*a4^5*a3^2*a2 - 72*a6^5*a5^5*a4^5*a3^2*a2 + 16*a6^4*a5^6*a4^5*a3^2*a2 - 8*a6^6*a5^3*a4^6*a3^2*a2 + 16*a6^5*a5^4*a4^6*a3^2*a2 + 16*a6^4*a5^5*a4^6*a3^2*a2 - 8*a6^3*a5^6*a4^6*a3^2*a2 - 8*a6^6*a5^6*a4^2*a3^3*a2 - 16*a6^6*a5^5*a4^3*a3^3*a2 - 16*a6^5*a5^6*a4^3*a3^3*a2 - 8*a6^6*a5^4*a4^4*a3^3*a2 + 48*a6^5*a5^5*a4^4*a3^3*a2 - 8*a6^4*a5^6*a4^4*a3^3*a2 - 16*a6^6*a5^3*a4^5*a3^3*a2 + 48*a6^5*a5^4*a4^5*a3^3*a2 + 48*a6^4*a5^5*a4^5*a3^3*a2 - 16*a6^3*a5^6*a4^5*a3^3*a2 - 8*a6^6*a5^2*a4^6*a3^3*a2 - 16*a6^5*a5^3*a4^6*a3^3*a2 - 8*a6^4*a5^4*a4^6*a3^3*a2 - 16*a6^3*a5^5*a4^6*a3^3*a2 - 8*a6^2*a5^6*a4^6*a3^3*a2 + 8*a6^6*a5^6*a4*a3^4*a2 + 16*a6^6*a5^5*a4^2*a3^4*a2 + 16*a6^5*a5^6*a4^2*a3^4*a2 - 8*a6^6*a5^4*a4^3*a3^4*a2 + 48*a6^5*a5^5*a4^3*a3^4*a2 - 8*a6^4*a5^6*a4^3*a3^4*a2 - 8*a6^6*a5^3*a4^4*a3^4*a2 - 72*a6^5*a5^4*a4^4*a3^4*a2 - 72*a6^4*a5^5*a4^4*a3^4*a2 - 8*a6^3*a5^6*a4^4*a3^4*a2 + 16*a6^6*a5^2*a4^5*a3^4*a2 + 48*a6^5*a5^3*a4^5*a3^4*a2 - 72*a6^4*a5^4*a4^5*a3^4*a2 + 48*a6^3*a5^5*a4^5*a3^4*a2 + 16*a6^2*a5^6*a4^5*a3^4*a2 + 8*a6^6*a5*a4^6*a3^4*a2 + 16*a6^5*a5^2*a4^6*a3^4*a2 - 8*a6^4*a5^3*a4^6*a3^4*a2 - 8*a6^3*a5^4*a4^6*a3^4*a2 + 16*a6^2*a5^5*a4^6*a3^4*a2 + 8*a6*a5^6*a4^6*a3^4*a2 - 8*a6^6*a5^5*a4*a3^5*a2 - 8*a6^5*a5^6*a4*a3^5*a2 + 16*a6^6*a5^4*a4^2*a3^5*a2 - 72*a6^5*a5^5*a4^2*a3^5*a2 + 16*a6^4*a5^6*a4^2*a3^5*a2 - 16*a6^6*a5^3*a4^3*a3^5*a2 + 48*a6^5*a5^4*a4^3*a3^5*a2 + 48*a6^4*a5^5*a4^3*a3^5*a2 - 16*a6^3*a5^6*a4^3*a3^5*a2 + 16*a6^6*a5^2*a4^4*a3^5*a2 + 48*a6^5*a5^3*a4^4*a3^5*a2 - 72*a6^4*a5^4*a4^4*a3^5*a2 + 48*a6^3*a5^5*a4^4*a3^5*a2 + 16*a6^2*a5^6*a4^4*a3^5*a2 - 8*a6^6*a5*a4^5*a3^5*a2 - 72*a6^5*a5^2*a4^5*a3^5*a2 + 48*a6^4*a5^3*a4^5*a3^5*a2 + 48*a6^3*a5^4*a4^5*a3^5*a2 - 72*a6^2*a5^5*a4^5*a3^5*a2 - 8*a6*a5^6*a4^5*a3^5*a2 - 8*a6^5*a5*a4^6*a3^5*a2 + 16*a6^4*a5^2*a4^6*a3^5*a2 - 16*a6^3*a5^3*a4^6*a3^5*a2 + 16*a6^2*a5^4*a4^6*a3^5*a2 - 8*a6*a5^5*a4^6*a3^5*a2 + 8*a6^6*a5^4*a4*a3^6*a2 - 8*a6^5*a5^5*a4*a3^6*a2 + 8*a6^4*a5^6*a4*a3^6*a2 - 8*a6^6*a5^3*a4^2*a3^6*a2 + 16*a6^5*a5^4*a4^2*a3^6*a2 + 16*a6^4*a5^5*a4^2*a3^6*a2 - 8*a6^3*a5^6*a4^2*a3^6*a2 - 8*a6^6*a5^2*a4^3*a3^6*a2 - 16*a6^5*a5^3*a4^3*a3^6*a2 - 8*a6^4*a5^4*a4^3*a3^6*a2 - 16*a6^3*a5^5*a4^3*a3^6*a2 - 8*a6^2*a5^6*a4^3*a3^6*a2 + 8*a6^6*a5*a4^4*a3^6*a2 + 16*a6^5*a5^2*a4^4*a3^6*a2 - 8*a6^4*a5^3*a4^4*a3^6*a2 - 8*a6^3*a5^4*a4^4*a3^6*a2 + 16*a6^2*a5^5*a4^4*a3^6*a2 + 8*a6*a5^6*a4^4*a3^6*a2 - 8*a6^5*a5*a4^5*a3^6*a2 + 16*a6^4*a5^2*a4^5*a3^6*a2 - 16*a6^3*a5^3*a4^5*a3^6*a2 + 16*a6^2*a5^4*a4^5*a3^6*a2 - 8*a6*a5^5*a4^5*a3^6*a2 + 8*a6^4*a5*a4^6*a3^6*a2 - 8*a6^3*a5^2*a4^6*a3^6*a2 - 8*a6^2*a5^3*a4^6*a3^6*a2 + 8*a6*a5^4*a4^6*a3^6*a2 - 8*a6^6*a5^6*a4^4*a2^2 + 8*a6^6*a5^5*a4^5*a2^2 + 8*a6^5*a5^6*a4^5*a2^2 - 8*a6^6*a5^4*a4^6*a2^2 + 8*a6^5*a5^5*a4^6*a2^2 - 8*a6^4*a5^6*a4^6*a2^2 - 8*a6^6*a5^6*a4^3*a3*a2^2 + 16*a6^6*a5^5*a4^4*a3*a2^2 + 16*a6^5*a5^6*a4^4*a3*a2^2 + 16*a6^6*a5^4*a4^5*a3*a2^2 - 72*a6^5*a5^5*a4^5*a3*a2^2 + 16*a6^4*a5^6*a4^5*a3*a2^2 - 8*a6^6*a5^3*a4^6*a3*a2^2 + 16*a6^5*a5^4*a4^6*a3*a2^2 + 16*a6^4*a5^5*a4^6*a3*a2^2 - 8*a6^3*a5^6*a4^6*a3*a2^2 + 24*a6^6*a5^6*a4^2*a3^2*a2^2 - 8*a6^6*a5^5*a4^3*a3^2*a2^2 - 8*a6^5*a5^6*a4^3*a3^2*a2^2 - 128*a6^6*a5^4*a4^4*a3^2*a2^2 + 120*a6^5*a5^5*a4^4*a3^2*a2^2 - 128*a6^4*a5^6*a4^4*a3^2*a2^2 - 8*a6^6*a5^3*a4^5*a3^2*a2^2 + 120*a6^5*a5^4*a4^5*a3^2*a2^2 + 120*a6^4*a5^5*a4^5*a3^2*a2^2 - 8*a6^3*a5^6*a4^5*a3^2*a2^2 + 24*a6^6*a5^2*a4^6*a3^2*a2^2 - 8*a6^5*a5^3*a4^6*a3^2*a2^2 - 128*a6^4*a5^4*a4^6*a3^2*a2^2 - 8*a6^3*a5^5*a4^6*a3^2*a2^2 + 24*a6^2*a5^6*a4^6*a3^2*a2^2 - 8*a6^6*a5^6*a4*a3^3*a2^2 - 8*a6^6*a5^5*a4^2*a3^3*a2^2 - 8*a6^5*a5^6*a4^2*a3^3*a2^2 + 112*a6^6*a5^4*a4^3*a3^3*a2^2 - 80*a6^5*a5^5*a4^3*a3^3*a2^2 + 112*a6^4*a5^6*a4^3*a3^3*a2^2 + 112*a6^6*a5^3*a4^4*a3^3*a2^2 - 120*a6^5*a5^4*a4^4*a3^3*a2^2 - 120*a6^4*a5^5*a4^4*a3^3*a2^2 + 112*a6^3*a5^6*a4^4*a3^3*a2^2 - 8*a6^6*a5^2*a4^5*a3^3*a2^2 - 80*a6^5*a5^3*a4^5*a3^3*a2^2 - 120*a6^4*a5^4*a4^5*a3^3*a2^2 - 80*a6^3*a5^5*a4^5*a3^3*a2^2 - 8*a6^2*a5^6*a4^5*a3^3*a2^2 - 8*a6^6*a5*a4^6*a3^3*a2^2 - 8*a6^5*a5^2*a4^6*a3^3*a2^2 + 112*a6^4*a5^3*a4^6*a3^3*a2^2 + 112*a6^3*a5^4*a4^6*a3^3*a2^2 - 8*a6^2*a5^5*a4^6*a3^3*a2^2 - 8*a6*a5^6*a4^6*a3^3*a2^2 - 8*a6^6*a5^6*a3^4*a2^2 + 16*a6^6*a5^5*a4*a3^4*a2^2 + 16*a6^5*a5^6*a4*a3^4*a2^2 - 128*a6^6*a5^4*a4^2*a3^4*a2^2 + 120*a6^5*a5^5*a4^2*a3^4*a2^2 - 128*a6^4*a5^6*a4^2*a3^4*a2^2 + 112*a6^6*a5^3*a4^3*a3^4*a2^2 - 120*a6^5*a5^4*a4^3*a3^4*a2^2 - 120*a6^4*a5^5*a4^3*a3^4*a2^2 + 112*a6^3*a5^6*a4^3*a3^4*a2^2 - 128*a6^6*a5^2*a4^4*a3^4*a2^2 - 120*a6^5*a5^3*a4^4*a3^4*a2^2 + 720*a6^4*a5^4*a4^4*a3^4*a2^2 - 120*a6^3*a5^5*a4^4*a3^4*a2^2 - 128*a6^2*a5^6*a4^4*a3^4*a2^2 + 16*a6^6*a5*a4^5*a3^4*a2^2 + 120*a6^5*a5^2*a4^5*a3^4*a2^2 - 120*a6^4*a5^3*a4^5*a3^4*a2^2 - 120*a6^3*a5^4*a4^5*a3^4*a2^2 + 120*a6^2*a5^5*a4^5*a3^4*a2^2 + 16*a6*a5^6*a4^5*a3^4*a2^2 - 8*a6^6*a4^6*a3^4*a2^2 + 16*a6^5*a5*a4^6*a3^4*a2^2 - 128*a6^4*a5^2*a4^6*a3^4*a2^2 + 112*a6^3*a5^3*a4^6*a3^4*a2^2 - 128*a6^2*a5^4*a4^6*a3^4*a2^2 + 16*a6*a5^5*a4^6*a3^4*a2^2 - 8*a5^6*a4^6*a3^4*a2^2 + 8*a6^6*a5^5*a3^5*a2^2 + 8*a6^5*a5^6*a3^5*a2^2 + 16*a6^6*a5^4*a4*a3^5*a2^2 - 72*a6^5*a5^5*a4*a3^5*a2^2 + 16*a6^4*a5^6*a4*a3^5*a2^2 - 8*a6^6*a5^3*a4^2*a3^5*a2^2 + 120*a6^5*a5^4*a4^2*a3^5*a2^2 + 120*a6^4*a5^5*a4^2*a3^5*a2^2 - 8*a6^3*a5^6*a4^2*a3^5*a2^2 - 8*a6^6*a5^2*a4^3*a3^5*a2^2 - 80*a6^5*a5^3*a4^3*a3^5*a2^2 - 120*a6^4*a5^4*a4^3*a3^5*a2^2 - 80*a6^3*a5^5*a4^3*a3^5*a2^2 - 8*a6^2*a5^6*a4^3*a3^5*a2^2 + 16*a6^6*a5*a4^4*a3^5*a2^2 + 120*a6^5*a5^2*a4^4*a3^5*a2^2 - 120*a6^4*a5^3*a4^4*a3^5*a2^2 - 120*a6^3*a5^4*a4^4*a3^5*a2^2 + 120*a6^2*a5^5*a4^4*a3^5*a2^2 + 16*a6*a5^6*a4^4*a3^5*a2^2 + 8*a6^6*a4^5*a3^5*a2^2 - 72*a6^5*a5*a4^5*a3^5*a2^2 + 120*a6^4*a5^2*a4^5*a3^5*a2^2 - 80*a6^3*a5^3*a4^5*a3^5*a2^2 + 120*a6^2*a5^4*a4^5*a3^5*a2^2 - 72*a6*a5^5*a4^5*a3^5*a2^2 + 8*a5^6*a4^5*a3^5*a2^2 + 8*a6^5*a4^6*a3^5*a2^2 + 16*a6^4*a5*a4^6*a3^5*a2^2 - 8*a6^3*a5^2*a4^6*a3^5*a2^2 - 8*a6^2*a5^3*a4^6*a3^5*a2^2 + 16*a6*a5^4*a4^6*a3^5*a2^2 + 8*a5^5*a4^6*a3^5*a2^2 - 8*a6^6*a5^4*a3^6*a2^2 + 8*a6^5*a5^5*a3^6*a2^2 - 8*a6^4*a5^6*a3^6*a2^2 - 8*a6^6*a5^3*a4*a3^6*a2^2 + 16*a6^5*a5^4*a4*a3^6*a2^2 + 16*a6^4*a5^5*a4*a3^6*a2^2 - 8*a6^3*a5^6*a4*a3^6*a2^2 + 24*a6^6*a5^2*a4^2*a3^6*a2^2 - 8*a6^5*a5^3*a4^2*a3^6*a2^2 - 128*a6^4*a5^4*a4^2*a3^6*a2^2 - 8*a6^3*a5^5*a4^2*a3^6*a2^2 + 24*a6^2*a5^6*a4^2*a3^6*a2^2 - 8*a6^6*a5*a4^3*a3^6*a2^2 - 8*a6^5*a5^2*a4^3*a3^6*a2^2 + 112*a6^4*a5^3*a4^3*a3^6*a2^2 + 112*a6^3*a5^4*a4^3*a3^6*a2^2 - 8*a6^2*a5^5*a4^3*a3^6*a2^2 - 8*a6*a5^6*a4^3*a3^6*a2^2 - 8*a6^6*a4^4*a3^6*a2^2 + 16*a6^5*a5*a4^4*a3^6*a2^2 - 128*a6^4*a5^2*a4^4*a3^6*a2^2 + 112*a6^3*a5^3*a4^4*a3^6*a2^2 - 128*a6^2*a5^4*a4^4*a3^6*a2^2 + 16*a6*a5^5*a4^4*a3^6*a2^2 - 8*a5^6*a4^4*a3^6*a2^2 + 8*a6^5*a4^5*a3^6*a2^2 + 16*a6^4*a5*a4^5*a3^6*a2^2 - 8*a6^3*a5^2*a4^5*a3^6*a2^2 - 8*a6^2*a5^3*a4^5*a3^6*a2^2 + 16*a6*a5^4*a4^5*a3^6*a2^2 + 8*a5^5*a4^5*a3^6*a2^2 - 8*a6^4*a4^6*a3^6*a2^2 - 8*a6^3*a5*a4^6*a3^6*a2^2 + 24*a6^2*a5^2*a4^6*a3^6*a2^2 - 8*a6*a5^3*a4^6*a3^6*a2^2 - 8*a5^4*a4^6*a3^6*a2^2 + 16*a6^6*a5^6*a4^3*a2^3 - 8*a6^6*a5^5*a4^4*a2^3 - 8*a6^5*a5^6*a4^4*a2^3 - 8*a6^6*a5^4*a4^5*a2^3 - 8*a6^4*a5^6*a4^5*a2^3 + 16*a6^6*a5^3*a4^6*a2^3 - 8*a6^5*a5^4*a4^6*a2^3 - 8*a6^4*a5^5*a4^6*a2^3 + 16*a6^3*a5^6*a4^6*a2^3 - 8*a6^6*a5^6*a4^2*a3*a2^3 - 16*a6^6*a5^5*a4^3*a3*a2^3 - 16*a6^5*a5^6*a4^3*a3*a2^3 - 8*a6^6*a5^4*a4^4*a3*a2^3 + 48*a6^5*a5^5*a4^4*a3*a2^3 - 8*a6^4*a5^6*a4^4*a3*a2^3 - 16*a6^6*a5^3*a4^5*a3*a2^3 + 48*a6^5*a5^4*a4^5*a3*a2^3 + 48*a6^4*a5^5*a4^5*a3*a2^3 - 16*a6^3*a5^6*a4^5*a3*a2^3 - 8*a6^6*a5^2*a4^6*a3*a2^3 - 16*a6^5*a5^3*a4^6*a3*a2^3 - 8*a6^4*a5^4*a4^6*a3*a2^3 - 16*a6^3*a5^5*a4^6*a3*a2^3 - 8*a6^2*a5^6*a4^6*a3*a2^3 - 8*a6^6*a5^6*a4*a3^2*a2^3 - 8*a6^6*a5^5*a4^2*a3^2*a2^3 - 8*a6^5*a5^6*a4^2*a3^2*a2^3 + 112*a6^6*a5^4*a4^3*a3^2*a2^3 - 80*a6^5*a5^5*a4^3*a3^2*a2^3 + 112*a6^4*a5^6*a4^3*a3^2*a2^3 + 112*a6^6*a5^3*a4^4*a3^2*a2^3 - 120*a6^5*a5^4*a4^4*a3^2*a2^3 - 120*a6^4*a5^5*a4^4*a3^2*a2^3 + 112*a6^3*a5^6*a4^4*a3^2*a2^3 - 8*a6^6*a5^2*a4^5*a3^2*a2^3 - 80*a6^5*a5^3*a4^5*a3^2*a2^3 - 120*a6^4*a5^4*a4^5*a3^2*a2^3 - 80*a6^3*a5^5*a4^5*a3^2*a2^3 - 8*a6^2*a5^6*a4^5*a3^2*a2^3 - 8*a6^6*a5*a4^6*a3^2*a2^3 - 8*a6^5*a5^2*a4^6*a3^2*a2^3 + 112*a6^4*a5^3*a4^6*a3^2*a2^3 + 112*a6^3*a5^4*a4^6*a3^2*a2^3 - 8*a6^2*a5^5*a4^6*a3^2*a2^3 - 8*a6*a5^6*a4^6*a3^2*a2^3 + 16*a6^6*a5^6*a3^3*a2^3 - 16*a6^6*a5^5*a4*a3^3*a2^3 - 16*a6^5*a5^6*a4*a3^3*a2^3 + 112*a6^6*a5^4*a4^2*a3^3*a2^3 - 80*a6^5*a5^5*a4^2*a3^3*a2^3 + 112*a6^4*a5^6*a4^2*a3^3*a2^3 - 528*a6^6*a5^3*a4^3*a3^3*a2^3 + 240*a6^5*a5^4*a4^3*a3^3*a2^3 + 240*a6^4*a5^5*a4^3*a3^3*a2^3 - 528*a6^3*a5^6*a4^3*a3^3*a2^3 + 112*a6^6*a5^2*a4^4*a3^3*a2^3 + 240*a6^5*a5^3*a4^4*a3^3*a2^3 - 240*a6^4*a5^4*a4^4*a3^3*a2^3 + 240*a6^3*a5^5*a4^4*a3^3*a2^3 + 112*a6^2*a5^6*a4^4*a3^3*a2^3 - 16*a6^6*a5*a4^5*a3^3*a2^3 - 80*a6^5*a5^2*a4^5*a3^3*a2^3 + 240*a6^4*a5^3*a4^5*a3^3*a2^3 + 240*a6^3*a5^4*a4^5*a3^3*a2^3 - 80*a6^2*a5^5*a4^5*a3^3*a2^3 - 16*a6*a5^6*a4^5*a3^3*a2^3 + 16*a6^6*a4^6*a3^3*a2^3 - 16*a6^5*a5*a4^6*a3^3*a2^3 + 112*a6^4*a5^2*a4^6*a3^3*a2^3 - 528*a6^3*a5^3*a4^6*a3^3*a2^3 + 112*a6^2*a5^4*a4^6*a3^3*a2^3 - 16*a6*a5^5*a4^6*a3^3*a2^3 + 16*a5^6*a4^6*a3^3*a2^3 - 8*a6^6*a5^5*a3^4*a2^3 - 8*a6^5*a5^6*a3^4*a2^3 - 8*a6^6*a5^4*a4*a3^4*a2^3 + 48*a6^5*a5^5*a4*a3^4*a2^3 - 8*a6^4*a5^6*a4*a3^4*a2^3 + 112*a6^6*a5^3*a4^2*a3^4*a2^3 - 120*a6^5*a5^4*a4^2*a3^4*a2^3 - 120*a6^4*a5^5*a4^2*a3^4*a2^3 + 112*a6^3*a5^6*a4^2*a3^4*a2^3 + 112*a6^6*a5^2*a4^3*a3^4*a2^3 + 240*a6^5*a5^3*a4^3*a3^4*a2^3 - 240*a6^4*a5^4*a4^3*a3^4*a2^3 + 240*a6^3*a5^5*a4^3*a3^4*a2^3 + 112*a6^2*a5^6*a4^3*a3^4*a2^3 - 8*a6^6*a5*a4^4*a3^4*a2^3 - 120*a6^5*a5^2*a4^4*a3^4*a2^3 - 240*a6^4*a5^3*a4^4*a3^4*a2^3 - 240*a6^3*a5^4*a4^4*a3^4*a2^3 - 120*a6^2*a5^5*a4^4*a3^4*a2^3 - 8*a6*a5^6*a4^4*a3^4*a2^3 - 8*a6^6*a4^5*a3^4*a2^3 + 48*a6^5*a5*a4^5*a3^4*a2^3 - 120*a6^4*a5^2*a4^5*a3^4*a2^3 + 240*a6^3*a5^3*a4^5*a3^4*a2^3 - 120*a6^2*a5^4*a4^5*a3^4*a2^3 + 48*a6*a5^5*a4^5*a3^4*a2^3 - 8*a5^6*a4^5*a3^4*a2^3 - 8*a6^5*a4^6*a3^4*a2^3 - 8*a6^4*a5*a4^6*a3^4*a2^3 + 112*a6^3*a5^2*a4^6*a3^4*a2^3 + 112*a6^2*a5^3*a4^6*a3^4*a2^3 - 8*a6*a5^4*a4^6*a3^4*a2^3 - 8*a5^5*a4^6*a3^4*a2^3 - 8*a6^6*a5^4*a3^5*a2^3 - 8*a6^4*a5^6*a3^5*a2^3 - 16*a6^6*a5^3*a4*a3^5*a2^3 + 48*a6^5*a5^4*a4*a3^5*a2^3 + 48*a6^4*a5^5*a4*a3^5*a2^3 - 16*a6^3*a5^6*a4*a3^5*a2^3 - 8*a6^6*a5^2*a4^2*a3^5*a2^3 - 80*a6^5*a5^3*a4^2*a3^5*a2^3 - 120*a6^4*a5^4*a4^2*a3^5*a2^3 - 80*a6^3*a5^5*a4^2*a3^5*a2^3 - 8*a6^2*a5^6*a4^2*a3^5*a2^3 - 16*a6^6*a5*a4^3*a3^5*a2^3 - 80*a6^5*a5^2*a4^3*a3^5*a2^3 + 240*a6^4*a5^3*a4^3*a3^5*a2^3 + 240*a6^3*a5^4*a4^3*a3^5*a2^3 - 80*a6^2*a5^5*a4^3*a3^5*a2^3 - 16*a6*a5^6*a4^3*a3^5*a2^3 - 8*a6^6*a4^4*a3^5*a2^3 + 48*a6^5*a5*a4^4*a3^5*a2^3 - 120*a6^4*a5^2*a4^4*a3^5*a2^3 + 240*a6^3*a5^3*a4^4*a3^5*a2^3 - 120*a6^2*a5^4*a4^4*a3^5*a2^3 + 48*a6*a5^5*a4^4*a3^5*a2^3 - 8*a5^6*a4^4*a3^5*a2^3 + 48*a6^4*a5*a4^5*a3^5*a2^3 - 80*a6^3*a5^2*a4^5*a3^5*a2^3 - 80*a6^2*a5^3*a4^5*a3^5*a2^3 + 48*a6*a5^4*a4^5*a3^5*a2^3 - 8*a6^4*a4^6*a3^5*a2^3 - 16*a6^3*a5*a4^6*a3^5*a2^3 - 8*a6^2*a5^2*a4^6*a3^5*a2^3 - 16*a6*a5^3*a4^6*a3^5*a2^3 - 8*a5^4*a4^6*a3^5*a2^3 + 16*a6^6*a5^3*a3^6*a2^3 - 8*a6^5*a5^4*a3^6*a2^3 - 8*a6^4*a5^5*a3^6*a2^3 + 16*a6^3*a5^6*a3^6*a2^3 - 8*a6^6*a5^2*a4*a3^6*a2^3 - 16*a6^5*a5^3*a4*a3^6*a2^3 - 8*a6^4*a5^4*a4*a3^6*a2^3 - 16*a6^3*a5^5*a4*a3^6*a2^3 - 8*a6^2*a5^6*a4*a3^6*a2^3 - 8*a6^6*a5*a4^2*a3^6*a2^3 - 8*a6^5*a5^2*a4^2*a3^6*a2^3 + 112*a6^4*a5^3*a4^2*a3^6*a2^3 + 112*a6^3*a5^4*a4^2*a3^6*a2^3 - 8*a6^2*a5^5*a4^2*a3^6*a2^3 - 8*a6*a5^6*a4^2*a3^6*a2^3 + 16*a6^6*a4^3*a3^6*a2^3 - 16*a6^5*a5*a4^3*a3^6*a2^3 + 112*a6^4*a5^2*a4^3*a3^6*a2^3 - 528*a6^3*a5^3*a4^3*a3^6*a2^3 + 112*a6^2*a5^4*a4^3*a3^6*a2^3 - 16*a6*a5^5*a4^3*a3^6*a2^3 + 16*a5^6*a4^3*a3^6*a2^3 - 8*a6^5*a4^4*a3^6*a2^3 - 8*a6^4*a5*a4^4*a3^6*a2^3 + 112*a6^3*a5^2*a4^4*a3^6*a2^3 + 112*a6^2*a5^3*a4^4*a3^6*a2^3 - 8*a6*a5^4*a4^4*a3^6*a2^3 - 8*a5^5*a4^4*a3^6*a2^3 - 8*a6^4*a4^5*a3^6*a2^3 - 16*a6^3*a5*a4^5*a3^6*a2^3 - 8*a6^2*a5^2*a4^5*a3^6*a2^3 - 16*a6*a5^3*a4^5*a3^6*a2^3 - 8*a5^4*a4^5*a3^6*a2^3 + 16*a6^3*a4^6*a3^6*a2^3 - 8*a6^2*a5*a4^6*a3^6*a2^3 - 8*a6*a5^2*a4^6*a3^6*a2^3 + 16*a5^3*a4^6*a3^6*a2^3 - 8*a6^6*a5^6*a4^2*a2^4 - 8*a6^6*a5^5*a4^3*a2^4 - 8*a6^5*a5^6*a4^3*a2^4 + 24*a6^6*a5^4*a4^4*a2^4 + 24*a6^4*a5^6*a4^4*a2^4 - 8*a6^6*a5^3*a4^5*a2^4 - 8*a6^3*a5^6*a4^5*a2^4 - 8*a6^6*a5^2*a4^6*a2^4 - 8*a6^5*a5^3*a4^6*a2^4 + 24*a6^4*a5^4*a4^6*a2^4 - 8*a6^3*a5^5*a4^6*a2^4 - 8*a6^2*a5^6*a4^6*a2^4 + 8*a6^6*a5^6*a4*a3*a2^4 + 16*a6^6*a5^5*a4^2*a3*a2^4 + 16*a6^5*a5^6*a4^2*a3*a2^4 - 8*a6^6*a5^4*a4^3*a3*a2^4 + 48*a6^5*a5^5*a4^3*a3*a2^4 - 8*a6^4*a5^6*a4^3*a3*a2^4 - 8*a6^6*a5^3*a4^4*a3*a2^4 - 72*a6^5*a5^4*a4^4*a3*a2^4 - 72*a6^4*a5^5*a4^4*a3*a2^4 - 8*a6^3*a5^6*a4^4*a3*a2^4 + 16*a6^6*a5^2*a4^5*a3*a2^4 + 48*a6^5*a5^3*a4^5*a3*a2^4 - 72*a6^4*a5^4*a4^5*a3*a2^4 + 48*a6^3*a5^5*a4^5*a3*a2^4 + 16*a6^2*a5^6*a4^5*a3*a2^4 + 8*a6^6*a5*a4^6*a3*a2^4 + 16*a6^5*a5^2*a4^6*a3*a2^4 - 8*a6^4*a5^3*a4^6*a3*a2^4 - 8*a6^3*a5^4*a4^6*a3*a2^4 + 16*a6^2*a5^5*a4^6*a3*a2^4 + 8*a6*a5^6*a4^6*a3*a2^4 - 8*a6^6*a5^6*a3^2*a2^4 + 16*a6^6*a5^5*a4*a3^2*a2^4 + 16*a6^5*a5^6*a4*a3^2*a2^4 - 128*a6^6*a5^4*a4^2*a3^2*a2^4 + 120*a6^5*a5^5*a4^2*a3^2*a2^4 - 128*a6^4*a5^6*a4^2*a3^2*a2^4 + 112*a6^6*a5^3*a4^3*a3^2*a2^4 - 120*a6^5*a5^4*a4^3*a3^2*a2^4 - 120*a6^4*a5^5*a4^3*a3^2*a2^4 + 112*a6^3*a5^6*a4^3*a3^2*a2^4 - 128*a6^6*a5^2*a4^4*a3^2*a2^4 - 120*a6^5*a5^3*a4^4*a3^2*a2^4 + 720*a6^4*a5^4*a4^4*a3^2*a2^4 - 120*a6^3*a5^5*a4^4*a3^2*a2^4 - 128*a6^2*a5^6*a4^4*a3^2*a2^4 + 16*a6^6*a5*a4^5*a3^2*a2^4 + 120*a6^5*a5^2*a4^5*a3^2*a2^4 - 120*a6^4*a5^3*a4^5*a3^2*a2^4 - 120*a6^3*a5^4*a4^5*a3^2*a2^4 + 120*a6^2*a5^5*a4^5*a3^2*a2^4 + 16*a6*a5^6*a4^5*a3^2*a2^4 - 8*a6^6*a4^6*a3^2*a2^4 + 16*a6^5*a5*a4^6*a3^2*a2^4 - 128*a6^4*a5^2*a4^6*a3^2*a2^4 + 112*a6^3*a5^3*a4^6*a3^2*a2^4 - 128*a6^2*a5^4*a4^6*a3^2*a2^4 + 16*a6*a5^5*a4^6*a3^2*a2^4 - 8*a5^6*a4^6*a3^2*a2^4 - 8*a6^6*a5^5*a3^3*a2^4 - 8*a6^5*a5^6*a3^3*a2^4 - 8*a6^6*a5^4*a4*a3^3*a2^4 + 48*a6^5*a5^5*a4*a3^3*a2^4 - 8*a6^4*a5^6*a4*a3^3*a2^4 + 112*a6^6*a5^3*a4^2*a3^3*a2^4 - 120*a6^5*a5^4*a4^2*a3^3*a2^4 - 120*a6^4*a5^5*a4^2*a3^3*a2^4 + 112*a6^3*a5^6*a4^2*a3^3*a2^4 + 112*a6^6*a5^2*a4^3*a3^3*a2^4 + 240*a6^5*a5^3*a4^3*a3^3*a2^4 - 240*a6^4*a5^4*a4^3*a3^3*a2^4 + 240*a6^3*a5^5*a4^3*a3^3*a2^4 + 112*a6^2*a5^6*a4^3*a3^3*a2^4 - 8*a6^6*a5*a4^4*a3^3*a2^4 - 120*a6^5*a5^2*a4^4*a3^3*a2^4 - 240*a6^4*a5^3*a4^4*a3^3*a2^4 - 240*a6^3*a5^4*a4^4*a3^3*a2^4 - 120*a6^2*a5^5*a4^4*a3^3*a2^4 - 8*a6*a5^6*a4^4*a3^3*a2^4 - 8*a6^6*a4^5*a3^3*a2^4 + 48*a6^5*a5*a4^5*a3^3*a2^4 - 120*a6^4*a5^2*a4^5*a3^3*a2^4 + 240*a6^3*a5^3*a4^5*a3^3*a2^4 - 120*a6^2*a5^4*a4^5*a3^3*a2^4 + 48*a6*a5^5*a4^5*a3^3*a2^4 - 8*a5^6*a4^5*a3^3*a2^4 - 8*a6^5*a4^6*a3^3*a2^4 - 8*a6^4*a5*a4^6*a3^3*a2^4 + 112*a6^3*a5^2*a4^6*a3^3*a2^4 + 112*a6^2*a5^3*a4^6*a3^3*a2^4 - 8*a6*a5^4*a4^6*a3^3*a2^4 - 8*a5^5*a4^6*a3^3*a2^4 + 24*a6^6*a5^4*a3^4*a2^4 + 24*a6^4*a5^6*a3^4*a2^4 - 8*a6^6*a5^3*a4*a3^4*a2^4 - 72*a6^5*a5^4*a4*a3^4*a2^4 - 72*a6^4*a5^5*a4*a3^4*a2^4 - 8*a6^3*a5^6*a4*a3^4*a2^4 - 128*a6^6*a5^2*a4^2*a3^4*a2^4 - 120*a6^5*a5^3*a4^2*a3^4*a2^4 + 720*a6^4*a5^4*a4^2*a3^4*a2^4 - 120*a6^3*a5^5*a4^2*a3^4*a2^4 - 128*a6^2*a5^6*a4^2*a3^4*a2^4 - 8*a6^6*a5*a4^3*a3^4*a2^4 - 120*a6^5*a5^2*a4^3*a3^4*a2^4 - 240*a6^4*a5^3*a4^3*a3^4*a2^4 - 240*a6^3*a5^4*a4^3*a3^4*a2^4 - 120*a6^2*a5^5*a4^3*a3^4*a2^4 - 8*a6*a5^6*a4^3*a3^4*a2^4 + 24*a6^6*a4^4*a3^4*a2^4 - 72*a6^5*a5*a4^4*a3^4*a2^4 + 720*a6^4*a5^2*a4^4*a3^4*a2^4 - 240*a6^3*a5^3*a4^4*a3^4*a2^4 + 720*a6^2*a5^4*a4^4*a3^4*a2^4 - 72*a6*a5^5*a4^4*a3^4*a2^4 + 24*a5^6*a4^4*a3^4*a2^4 - 72*a6^4*a5*a4^5*a3^4*a2^4 - 120*a6^3*a5^2*a4^5*a3^4*a2^4 - 120*a6^2*a5^3*a4^5*a3^4*a2^4 - 72*a6*a5^4*a4^5*a3^4*a2^4 + 24*a6^4*a4^6*a3^4*a2^4 - 8*a6^3*a5*a4^6*a3^4*a2^4 - 128*a6^2*a5^2*a4^6*a3^4*a2^4 - 8*a6*a5^3*a4^6*a3^4*a2^4 + 24*a5^4*a4^6*a3^4*a2^4 - 8*a6^6*a5^3*a3^5*a2^4 - 8*a6^3*a5^6*a3^5*a2^4 + 16*a6^6*a5^2*a4*a3^5*a2^4 + 48*a6^5*a5^3*a4*a3^5*a2^4 - 72*a6^4*a5^4*a4*a3^5*a2^4 + 48*a6^3*a5^5*a4*a3^5*a2^4 + 16*a6^2*a5^6*a4*a3^5*a2^4 + 16*a6^6*a5*a4^2*a3^5*a2^4 + 120*a6^5*a5^2*a4^2*a3^5*a2^4 - 120*a6^4*a5^3*a4^2*a3^5*a2^4 - 120*a6^3*a5^4*a4^2*a3^5*a2^4 + 120*a6^2*a5^5*a4^2*a3^5*a2^4 + 16*a6*a5^6*a4^2*a3^5*a2^4 - 8*a6^6*a4^3*a3^5*a2^4 + 48*a6^5*a5*a4^3*a3^5*a2^4 - 120*a6^4*a5^2*a4^3*a3^5*a2^4 + 240*a6^3*a5^3*a4^3*a3^5*a2^4 - 120*a6^2*a5^4*a4^3*a3^5*a2^4 + 48*a6*a5^5*a4^3*a3^5*a2^4 - 8*a5^6*a4^3*a3^5*a2^4 - 72*a6^4*a5*a4^4*a3^5*a2^4 - 120*a6^3*a5^2*a4^4*a3^5*a2^4 - 120*a6^2*a5^3*a4^4*a3^5*a2^4 - 72*a6*a5^4*a4^4*a3^5*a2^4 + 48*a6^3*a5*a4^5*a3^5*a2^4 + 120*a6^2*a5^2*a4^5*a3^5*a2^4 + 48*a6*a5^3*a4^5*a3^5*a2^4 - 8*a6^3*a4^6*a3^5*a2^4 + 16*a6^2*a5*a4^6*a3^5*a2^4 + 16*a6*a5^2*a4^6*a3^5*a2^4 - 8*a5^3*a4^6*a3^5*a2^4 - 8*a6^6*a5^2*a3^6*a2^4 - 8*a6^5*a5^3*a3^6*a2^4 + 24*a6^4*a5^4*a3^6*a2^4 - 8*a6^3*a5^5*a3^6*a2^4 - 8*a6^2*a5^6*a3^6*a2^4 + 8*a6^6*a5*a4*a3^6*a2^4 + 16*a6^5*a5^2*a4*a3^6*a2^4 - 8*a6^4*a5^3*a4*a3^6*a2^4 - 8*a6^3*a5^4*a4*a3^6*a2^4 + 16*a6^2*a5^5*a4*a3^6*a2^4 + 8*a6*a5^6*a4*a3^6*a2^4 - 8*a6^6*a4^2*a3^6*a2^4 + 16*a6^5*a5*a4^2*a3^6*a2^4 - 128*a6^4*a5^2*a4^2*a3^6*a2^4 + 112*a6^3*a5^3*a4^2*a3^6*a2^4 - 128*a6^2*a5^4*a4^2*a3^6*a2^4 + 16*a6*a5^5*a4^2*a3^6*a2^4 - 8*a5^6*a4^2*a3^6*a2^4 - 8*a6^5*a4^3*a3^6*a2^4 - 8*a6^4*a5*a4^3*a3^6*a2^4 + 112*a6^3*a5^2*a4^3*a3^6*a2^4 + 112*a6^2*a5^3*a4^3*a3^6*a2^4 - 8*a6*a5^4*a4^3*a3^6*a2^4 - 8*a5^5*a4^3*a3^6*a2^4 + 24*a6^4*a4^4*a3^6*a2^4 - 8*a6^3*a5*a4^4*a3^6*a2^4 - 128*a6^2*a5^2*a4^4*a3^6*a2^4 - 8*a6*a5^3*a4^4*a3^6*a2^4 + 24*a5^4*a4^4*a3^6*a2^4 - 8*a6^3*a4^5*a3^6*a2^4 + 16*a6^2*a5*a4^5*a3^6*a2^4 + 16*a6*a5^2*a4^5*a3^6*a2^4 - 8*a5^3*a4^5*a3^6*a2^4 - 8*a6^2*a4^6*a3^6*a2^4 + 8*a6*a5*a4^6*a3^6*a2^4 - 8*a5^2*a4^6*a3^6*a2^4 + 8*a6^6*a5^5*a4^2*a2^5 + 8*a6^5*a5^6*a4^2*a2^5 - 8*a6^6*a5^4*a4^3*a2^5 - 8*a6^4*a5^6*a4^3*a2^5 - 8*a6^6*a5^3*a4^4*a2^5 - 8*a6^3*a5^6*a4^4*a2^5 + 8*a6^6*a5^2*a4^5*a2^5 + 8*a6^2*a5^6*a4^5*a2^5 + 8*a6^5*a5^2*a4^6*a2^5 - 8*a6^4*a5^3*a4^6*a2^5 - 8*a6^3*a5^4*a4^6*a2^5 + 8*a6^2*a5^5*a4^6*a2^5 - 8*a6^6*a5^5*a4*a3*a2^5 - 8*a6^5*a5^6*a4*a3*a2^5 + 16*a6^6*a5^4*a4^2*a3*a2^5 - 72*a6^5*a5^5*a4^2*a3*a2^5 + 16*a6^4*a5^6*a4^2*a3*a2^5 - 16*a6^6*a5^3*a4^3*a3*a2^5 + 48*a6^5*a5^4*a4^3*a3*a2^5 + 48*a6^4*a5^5*a4^3*a3*a2^5 - 16*a6^3*a5^6*a4^3*a3*a2^5 + 16*a6^6*a5^2*a4^4*a3*a2^5 + 48*a6^5*a5^3*a4^4*a3*a2^5 - 72*a6^4*a5^4*a4^4*a3*a2^5 + 48*a6^3*a5^5*a4^4*a3*a2^5 + 16*a6^2*a5^6*a4^4*a3*a2^5 - 8*a6^6*a5*a4^5*a3*a2^5 - 72*a6^5*a5^2*a4^5*a3*a2^5 + 48*a6^4*a5^3*a4^5*a3*a2^5 + 48*a6^3*a5^4*a4^5*a3*a2^5 - 72*a6^2*a5^5*a4^5*a3*a2^5 - 8*a6*a5^6*a4^5*a3*a2^5 - 8*a6^5*a5*a4^6*a3*a2^5 + 16*a6^4*a5^2*a4^6*a3*a2^5 - 16*a6^3*a5^3*a4^6*a3*a2^5 + 16*a6^2*a5^4*a4^6*a3*a2^5 - 8*a6*a5^5*a4^6*a3*a2^5 + 8*a6^6*a5^5*a3^2*a2^5 + 8*a6^5*a5^6*a3^2*a2^5 + 16*a6^6*a5^4*a4*a3^2*a2^5 - 72*a6^5*a5^5*a4*a3^2*a2^5 + 16*a6^4*a5^6*a4*a3^2*a2^5 - 8*a6^6*a5^3*a4^2*a3^2*a2^5 + 120*a6^5*a5^4*a4^2*a3^2*a2^5 + 120*a6^4*a5^5*a4^2*a3^2*a2^5 - 8*a6^3*a5^6*a4^2*a3^2*a2^5 - 8*a6^6*a5^2*a4^3*a3^2*a2^5 - 80*a6^5*a5^3*a4^3*a3^2*a2^5 - 120*a6^4*a5^4*a4^3*a3^2*a2^5 - 80*a6^3*a5^5*a4^3*a3^2*a2^5 - 8*a6^2*a5^6*a4^3*a3^2*a2^5 + 16*a6^6*a5*a4^4*a3^2*a2^5 + 120*a6^5*a5^2*a4^4*a3^2*a2^5 - 120*a6^4*a5^3*a4^4*a3^2*a2^5 - 120*a6^3*a5^4*a4^4*a3^2*a2^5 + 120*a6^2*a5^5*a4^4*a3^2*a2^5 + 16*a6*a5^6*a4^4*a3^2*a2^5 + 8*a6^6*a4^5*a3^2*a2^5 - 72*a6^5*a5*a4^5*a3^2*a2^5 + 120*a6^4*a5^2*a4^5*a3^2*a2^5 - 80*a6^3*a5^3*a4^5*a3^2*a2^5 + 120*a6^2*a5^4*a4^5*a3^2*a2^5 - 72*a6*a5^5*a4^5*a3^2*a2^5 + 8*a5^6*a4^5*a3^2*a2^5 + 8*a6^5*a4^6*a3^2*a2^5 + 16*a6^4*a5*a4^6*a3^2*a2^5 - 8*a6^3*a5^2*a4^6*a3^2*a2^5 - 8*a6^2*a5^3*a4^6*a3^2*a2^5 + 16*a6*a5^4*a4^6*a3^2*a2^5 + 8*a5^5*a4^6*a3^2*a2^5 - 8*a6^6*a5^4*a3^3*a2^5 - 8*a6^4*a5^6*a3^3*a2^5 - 16*a6^6*a5^3*a4*a3^3*a2^5 + 48*a6^5*a5^4*a4*a3^3*a2^5 + 48*a6^4*a5^5*a4*a3^3*a2^5 - 16*a6^3*a5^6*a4*a3^3*a2^5 - 8*a6^6*a5^2*a4^2*a3^3*a2^5 - 80*a6^5*a5^3*a4^2*a3^3*a2^5 - 120*a6^4*a5^4*a4^2*a3^3*a2^5 - 80*a6^3*a5^5*a4^2*a3^3*a2^5 - 8*a6^2*a5^6*a4^2*a3^3*a2^5 - 16*a6^6*a5*a4^3*a3^3*a2^5 - 80*a6^5*a5^2*a4^3*a3^3*a2^5 + 240*a6^4*a5^3*a4^3*a3^3*a2^5 + 240*a6^3*a5^4*a4^3*a3^3*a2^5 - 80*a6^2*a5^5*a4^3*a3^3*a2^5 - 16*a6*a5^6*a4^3*a3^3*a2^5 - 8*a6^6*a4^4*a3^3*a2^5 + 48*a6^5*a5*a4^4*a3^3*a2^5 - 120*a6^4*a5^2*a4^4*a3^3*a2^5 + 240*a6^3*a5^3*a4^4*a3^3*a2^5 - 120*a6^2*a5^4*a4^4*a3^3*a2^5 + 48*a6*a5^5*a4^4*a3^3*a2^5 - 8*a5^6*a4^4*a3^3*a2^5 + 48*a6^4*a5*a4^5*a3^3*a2^5 - 80*a6^3*a5^2*a4^5*a3^3*a2^5 - 80*a6^2*a5^3*a4^5*a3^3*a2^5 + 48*a6*a5^4*a4^5*a3^3*a2^5 - 8*a6^4*a4^6*a3^3*a2^5 - 16*a6^3*a5*a4^6*a3^3*a2^5 - 8*a6^2*a5^2*a4^6*a3^3*a2^5 - 16*a6*a5^3*a4^6*a3^3*a2^5 - 8*a5^4*a4^6*a3^3*a2^5 - 8*a6^6*a5^3*a3^4*a2^5 - 8*a6^3*a5^6*a3^4*a2^5 + 16*a6^6*a5^2*a4*a3^4*a2^5 + 48*a6^5*a5^3*a4*a3^4*a2^5 - 72*a6^4*a5^4*a4*a3^4*a2^5 + 48*a6^3*a5^5*a4*a3^4*a2^5 + 16*a6^2*a5^6*a4*a3^4*a2^5 + 16*a6^6*a5*a4^2*a3^4*a2^5 + 120*a6^5*a5^2*a4^2*a3^4*a2^5 - 120*a6^4*a5^3*a4^2*a3^4*a2^5 - 120*a6^3*a5^4*a4^2*a3^4*a2^5 + 120*a6^2*a5^5*a4^2*a3^4*a2^5 + 16*a6*a5^6*a4^2*a3^4*a2^5 - 8*a6^6*a4^3*a3^4*a2^5 + 48*a6^5*a5*a4^3*a3^4*a2^5 - 120*a6^4*a5^2*a4^3*a3^4*a2^5 + 240*a6^3*a5^3*a4^3*a3^4*a2^5 - 120*a6^2*a5^4*a4^3*a3^4*a2^5 + 48*a6*a5^5*a4^3*a3^4*a2^5 - 8*a5^6*a4^3*a3^4*a2^5 - 72*a6^4*a5*a4^4*a3^4*a2^5 - 120*a6^3*a5^2*a4^4*a3^4*a2^5 - 120*a6^2*a5^3*a4^4*a3^4*a2^5 - 72*a6*a5^4*a4^4*a3^4*a2^5 + 48*a6^3*a5*a4^5*a3^4*a2^5 + 120*a6^2*a5^2*a4^5*a3^4*a2^5 + 48*a6*a5^3*a4^5*a3^4*a2^5 - 8*a6^3*a4^6*a3^4*a2^5 + 16*a6^2*a5*a4^6*a3^4*a2^5 + 16*a6*a5^2*a4^6*a3^4*a2^5 - 8*a5^3*a4^6*a3^4*a2^5 + 8*a6^6*a5^2*a3^5*a2^5 + 8*a6^2*a5^6*a3^5*a2^5 - 8*a6^6*a5*a4*a3^5*a2^5 - 72*a6^5*a5^2*a4*a3^5*a2^5 + 48*a6^4*a5^3*a4*a3^5*a2^5 + 48*a6^3*a5^4*a4*a3^5*a2^5 - 72*a6^2*a5^5*a4*a3^5*a2^5 - 8*a6*a5^6*a4*a3^5*a2^5 + 8*a6^6*a4^2*a3^5*a2^5 - 72*a6^5*a5*a4^2*a3^5*a2^5 + 120*a6^4*a5^2*a4^2*a3^5*a2^5 - 80*a6^3*a5^3*a4^2*a3^5*a2^5 + 120*a6^2*a5^4*a4^2*a3^5*a2^5 - 72*a6*a5^5*a4^2*a3^5*a2^5 + 8*a5^6*a4^2*a3^5*a2^5 + 48*a6^4*a5*a4^3*a3^5*a2^5 - 80*a6^3*a5^2*a4^3*a3^5*a2^5 - 80*a6^2*a5^3*a4^3*a3^5*a2^5 + 48*a6*a5^4*a4^3*a3^5*a2^5 + 48*a6^3*a5*a4^4*a3^5*a2^5 + 120*a6^2*a5^2*a4^4*a3^5*a2^5 + 48*a6*a5^3*a4^4*a3^5*a2^5 - 72*a6^2*a5*a4^5*a3^5*a2^5 - 72*a6*a5^2*a4^5*a3^5*a2^5 + 8*a6^2*a4^6*a3^5*a2^5 - 8*a6*a5*a4^6*a3^5*a2^5 + 8*a5^2*a4^6*a3^5*a2^5 + 8*a6^5*a5^2*a3^6*a2^5 - 8*a6^4*a5^3*a3^6*a2^5 - 8*a6^3*a5^4*a3^6*a2^5 + 8*a6^2*a5^5*a3^6*a2^5 - 8*a6^5*a5*a4*a3^6*a2^5 + 16*a6^4*a5^2*a4*a3^6*a2^5 - 16*a6^3*a5^3*a4*a3^6*a2^5 + 16*a6^2*a5^4*a4*a3^6*a2^5 - 8*a6*a5^5*a4*a3^6*a2^5 + 8*a6^5*a4^2*a3^6*a2^5 + 16*a6^4*a5*a4^2*a3^6*a2^5 - 8*a6^3*a5^2*a4^2*a3^6*a2^5 - 8*a6^2*a5^3*a4^2*a3^6*a2^5 + 16*a6*a5^4*a4^2*a3^6*a2^5 + 8*a5^5*a4^2*a3^6*a2^5 - 8*a6^4*a4^3*a3^6*a2^5 - 16*a6^3*a5*a4^3*a3^6*a2^5 - 8*a6^2*a5^2*a4^3*a3^6*a2^5 - 16*a6*a5^3*a4^3*a3^6*a2^5 - 8*a5^4*a4^3*a3^6*a2^5 - 8*a6^3*a4^4*a3^6*a2^5 + 16*a6^2*a5*a4^4*a3^6*a2^5 + 16*a6*a5^2*a4^4*a3^6*a2^5 - 8*a5^3*a4^4*a3^6*a2^5 + 8*a6^2*a4^5*a3^6*a2^5 - 8*a6*a5*a4^5*a3^6*a2^5 + 8*a5^2*a4^5*a3^6*a2^5 - 8*a6^6*a5^4*a4^2*a2^6 + 8*a6^5*a5^5*a4^2*a2^6 - 8*a6^4*a5^6*a4^2*a2^6 + 16*a6^6*a5^3*a4^3*a2^6 - 8*a6^5*a5^4*a4^3*a2^6 - 8*a6^4*a5^5*a4^3*a2^6 + 16*a6^3*a5^6*a4^3*a2^6 - 8*a6^6*a5^2*a4^4*a2^6 - 8*a6^5*a5^3*a4^4*a2^6 + 24*a6^4*a5^4*a4^4*a2^6 - 8*a6^3*a5^5*a4^4*a2^6 - 8*a6^2*a5^6*a4^4*a2^6 + 8*a6^5*a5^2*a4^5*a2^6 - 8*a6^4*a5^3*a4^5*a2^6 - 8*a6^3*a5^4*a4^5*a2^6 + 8*a6^2*a5^5*a4^5*a2^6 - 8*a6^4*a5^2*a4^6*a2^6 + 16*a6^3*a5^3*a4^6*a2^6 - 8*a6^2*a5^4*a4^6*a2^6 + 8*a6^6*a5^4*a4*a3*a2^6 - 8*a6^5*a5^5*a4*a3*a2^6 + 8*a6^4*a5^6*a4*a3*a2^6 - 8*a6^6*a5^3*a4^2*a3*a2^6 + 16*a6^5*a5^4*a4^2*a3*a2^6 + 16*a6^4*a5^5*a4^2*a3*a2^6 - 8*a6^3*a5^6*a4^2*a3*a2^6 - 8*a6^6*a5^2*a4^3*a3*a2^6 - 16*a6^5*a5^3*a4^3*a3*a2^6 - 8*a6^4*a5^4*a4^3*a3*a2^6 - 16*a6^3*a5^5*a4^3*a3*a2^6 - 8*a6^2*a5^6*a4^3*a3*a2^6 + 8*a6^6*a5*a4^4*a3*a2^6 + 16*a6^5*a5^2*a4^4*a3*a2^6 - 8*a6^4*a5^3*a4^4*a3*a2^6 - 8*a6^3*a5^4*a4^4*a3*a2^6 + 16*a6^2*a5^5*a4^4*a3*a2^6 + 8*a6*a5^6*a4^4*a3*a2^6 - 8*a6^5*a5*a4^5*a3*a2^6 + 16*a6^4*a5^2*a4^5*a3*a2^6 - 16*a6^3*a5^3*a4^5*a3*a2^6 + 16*a6^2*a5^4*a4^5*a3*a2^6 - 8*a6*a5^5*a4^5*a3*a2^6 + 8*a6^4*a5*a4^6*a3*a2^6 - 8*a6^3*a5^2*a4^6*a3*a2^6 - 8*a6^2*a5^3*a4^6*a3*a2^6 + 8*a6*a5^4*a4^6*a3*a2^6 - 8*a6^6*a5^4*a3^2*a2^6 + 8*a6^5*a5^5*a3^2*a2^6 - 8*a6^4*a5^6*a3^2*a2^6 - 8*a6^6*a5^3*a4*a3^2*a2^6 + 16*a6^5*a5^4*a4*a3^2*a2^6 + 16*a6^4*a5^5*a4*a3^2*a2^6 - 8*a6^3*a5^6*a4*a3^2*a2^6 + 24*a6^6*a5^2*a4^2*a3^2*a2^6 - 8*a6^5*a5^3*a4^2*a3^2*a2^6 - 128*a6^4*a5^4*a4^2*a3^2*a2^6 - 8*a6^3*a5^5*a4^2*a3^2*a2^6 + 24*a6^2*a5^6*a4^2*a3^2*a2^6 - 8*a6^6*a5*a4^3*a3^2*a2^6 - 8*a6^5*a5^2*a4^3*a3^2*a2^6 + 112*a6^4*a5^3*a4^3*a3^2*a2^6 + 112*a6^3*a5^4*a4^3*a3^2*a2^6 - 8*a6^2*a5^5*a4^3*a3^2*a2^6 - 8*a6*a5^6*a4^3*a3^2*a2^6 - 8*a6^6*a4^4*a3^2*a2^6 + 16*a6^5*a5*a4^4*a3^2*a2^6 - 128*a6^4*a5^2*a4^4*a3^2*a2^6 + 112*a6^3*a5^3*a4^4*a3^2*a2^6 - 128*a6^2*a5^4*a4^4*a3^2*a2^6 + 16*a6*a5^5*a4^4*a3^2*a2^6 - 8*a5^6*a4^4*a3^2*a2^6 + 8*a6^5*a4^5*a3^2*a2^6 + 16*a6^4*a5*a4^5*a3^2*a2^6 - 8*a6^3*a5^2*a4^5*a3^2*a2^6 - 8*a6^2*a5^3*a4^5*a3^2*a2^6 + 16*a6*a5^4*a4^5*a3^2*a2^6 + 8*a5^5*a4^5*a3^2*a2^6 - 8*a6^4*a4^6*a3^2*a2^6 - 8*a6^3*a5*a4^6*a3^2*a2^6 + 24*a6^2*a5^2*a4^6*a3^2*a2^6 - 8*a6*a5^3*a4^6*a3^2*a2^6 - 8*a5^4*a4^6*a3^2*a2^6 + 16*a6^6*a5^3*a3^3*a2^6 - 8*a6^5*a5^4*a3^3*a2^6 - 8*a6^4*a5^5*a3^3*a2^6 + 16*a6^3*a5^6*a3^3*a2^6 - 8*a6^6*a5^2*a4*a3^3*a2^6 - 16*a6^5*a5^3*a4*a3^3*a2^6 - 8*a6^4*a5^4*a4*a3^3*a2^6 - 16*a6^3*a5^5*a4*a3^3*a2^6 - 8*a6^2*a5^6*a4*a3^3*a2^6 - 8*a6^6*a5*a4^2*a3^3*a2^6 - 8*a6^5*a5^2*a4^2*a3^3*a2^6 + 112*a6^4*a5^3*a4^2*a3^3*a2^6 + 112*a6^3*a5^4*a4^2*a3^3*a2^6 - 8*a6^2*a5^5*a4^2*a3^3*a2^6 - 8*a6*a5^6*a4^2*a3^3*a2^6 + 16*a6^6*a4^3*a3^3*a2^6 - 16*a6^5*a5*a4^3*a3^3*a2^6 + 112*a6^4*a5^2*a4^3*a3^3*a2^6 - 528*a6^3*a5^3*a4^3*a3^3*a2^6 + 112*a6^2*a5^4*a4^3*a3^3*a2^6 - 16*a6*a5^5*a4^3*a3^3*a2^6 + 16*a5^6*a4^3*a3^3*a2^6 - 8*a6^5*a4^4*a3^3*a2^6 - 8*a6^4*a5*a4^4*a3^3*a2^6 + 112*a6^3*a5^2*a4^4*a3^3*a2^6 + 112*a6^2*a5^3*a4^4*a3^3*a2^6 - 8*a6*a5^4*a4^4*a3^3*a2^6 - 8*a5^5*a4^4*a3^3*a2^6 - 8*a6^4*a4^5*a3^3*a2^6 - 16*a6^3*a5*a4^5*a3^3*a2^6 - 8*a6^2*a5^2*a4^5*a3^3*a2^6 - 16*a6*a5^3*a4^5*a3^3*a2^6 - 8*a5^4*a4^5*a3^3*a2^6 + 16*a6^3*a4^6*a3^3*a2^6 - 8*a6^2*a5*a4^6*a3^3*a2^6 - 8*a6*a5^2*a4^6*a3^3*a2^6 + 16*a5^3*a4^6*a3^3*a2^6 - 8*a6^6*a5^2*a3^4*a2^6 - 8*a6^5*a5^3*a3^4*a2^6 + 24*a6^4*a5^4*a3^4*a2^6 - 8*a6^3*a5^5*a3^4*a2^6 - 8*a6^2*a5^6*a3^4*a2^6 + 8*a6^6*a5*a4*a3^4*a2^6 + 16*a6^5*a5^2*a4*a3^4*a2^6 - 8*a6^4*a5^3*a4*a3^4*a2^6 - 8*a6^3*a5^4*a4*a3^4*a2^6 + 16*a6^2*a5^5*a4*a3^4*a2^6 + 8*a6*a5^6*a4*a3^4*a2^6 - 8*a6^6*a4^2*a3^4*a2^6 + 16*a6^5*a5*a4^2*a3^4*a2^6 - 128*a6^4*a5^2*a4^2*a3^4*a2^6 + 112*a6^3*a5^3*a4^2*a3^4*a2^6 - 128*a6^2*a5^4*a4^2*a3^4*a2^6 + 16*a6*a5^5*a4^2*a3^4*a2^6 - 8*a5^6*a4^2*a3^4*a2^6 - 8*a6^5*a4^3*a3^4*a2^6 - 8*a6^4*a5*a4^3*a3^4*a2^6 + 112*a6^3*a5^2*a4^3*a3^4*a2^6 + 112*a6^2*a5^3*a4^3*a3^4*a2^6 - 8*a6*a5^4*a4^3*a3^4*a2^6 - 8*a5^5*a4^3*a3^4*a2^6 + 24*a6^4*a4^4*a3^4*a2^6 - 8*a6^3*a5*a4^4*a3^4*a2^6 - 128*a6^2*a5^2*a4^4*a3^4*a2^6 - 8*a6*a5^3*a4^4*a3^4*a2^6 + 24*a5^4*a4^4*a3^4*a2^6 - 8*a6^3*a4^5*a3^4*a2^6 + 16*a6^2*a5*a4^5*a3^4*a2^6 + 16*a6*a5^2*a4^5*a3^4*a2^6 - 8*a5^3*a4^5*a3^4*a2^6 - 8*a6^2*a4^6*a3^4*a2^6 + 8*a6*a5*a4^6*a3^4*a2^6 - 8*a5^2*a4^6*a3^4*a2^6 + 8*a6^5*a5^2*a3^5*a2^6 - 8*a6^4*a5^3*a3^5*a2^6 - 8*a6^3*a5^4*a3^5*a2^6 + 8*a6^2*a5^5*a3^5*a2^6 - 8*a6^5*a5*a4*a3^5*a2^6 + 16*a6^4*a5^2*a4*a3^5*a2^6 - 16*a6^3*a5^3*a4*a3^5*a2^6 + 16*a6^2*a5^4*a4*a3^5*a2^6 - 8*a6*a5^5*a4*a3^5*a2^6 + 8*a6^5*a4^2*a3^5*a2^6 + 16*a6^4*a5*a4^2*a3^5*a2^6 - 8*a6^3*a5^2*a4^2*a3^5*a2^6 - 8*a6^2*a5^3*a4^2*a3^5*a2^6 + 16*a6*a5^4*a4^2*a3^5*a2^6 + 8*a5^5*a4^2*a3^5*a2^6 - 8*a6^4*a4^3*a3^5*a2^6 - 16*a6^3*a5*a4^3*a3^5*a2^6 - 8*a6^2*a5^2*a4^3*a3^5*a2^6 - 16*a6*a5^3*a4^3*a3^5*a2^6 - 8*a5^4*a4^3*a3^5*a2^6 - 8*a6^3*a4^4*a3^5*a2^6 + 16*a6^2*a5*a4^4*a3^5*a2^6 + 16*a6*a5^2*a4^4*a3^5*a2^6 - 8*a5^3*a4^4*a3^5*a2^6 + 8*a6^2*a4^5*a3^5*a2^6 - 8*a6*a5*a4^5*a3^5*a2^6 + 8*a5^2*a4^5*a3^5*a2^6 - 8*a6^4*a5^2*a3^6*a2^6 + 16*a6^3*a5^3*a3^6*a2^6 - 8*a6^2*a5^4*a3^6*a2^6 + 8*a6^4*a5*a4*a3^6*a2^6 - 8*a6^3*a5^2*a4*a3^6*a2^6 - 8*a6^2*a5^3*a4*a3^6*a2^6 + 8*a6*a5^4*a4*a3^6*a2^6 - 8*a6^4*a4^2*a3^6*a2^6 - 8*a6^3*a5*a4^2*a3^6*a2^6 + 24*a6^2*a5^2*a4^2*a3^6*a2^6 - 8*a6*a5^3*a4^2*a3^6*a2^6 - 8*a5^4*a4^2*a3^6*a2^6 + 16*a6^3*a4^3*a3^6*a2^6 - 8*a6^2*a5*a4^3*a3^6*a2^6 - 8*a6*a5^2*a4^3*a3^6*a2^6 + 16*a5^3*a4^3*a3^6*a2^6 - 8*a6^2*a4^4*a3^6*a2^6 + 8*a6*a5*a4^4*a3^6*a2^6 - 8*a5^2*a4^4*a3^6*a2^6 + 8*a6^6*a5^6*a4^4*a3*a1 - 8*a6^6*a5^5*a4^5*a3*a1 - 8*a6^5*a5^6*a4^5*a3*a1 + 8*a6^6*a5^4*a4^6*a3*a1 - 8*a6^5*a5^5*a4^6*a3*a1 + 8*a6^4*a5^6*a4^6*a3*a1 - 8*a6^6*a5^6*a4^3*a3^2*a1 + 16*a6^6*a5^5*a4^4*a3^2*a1 + 16*a6^5*a5^6*a4^4*a3^2*a1 + 16*a6^6*a5^4*a4^5*a3^2*a1 - 72*a6^5*a5^5*a4^5*a3^2*a1 + 16*a6^4*a5^6*a4^5*a3^2*a1 - 8*a6^6*a5^3*a4^6*a3^2*a1 + 16*a6^5*a5^4*a4^6*a3^2*a1 + 16*a6^4*a5^5*a4^6*a3^2*a1 - 8*a6^3*a5^6*a4^6*a3^2*a1 - 8*a6^6*a5^6*a4^2*a3^3*a1 - 16*a6^6*a5^5*a4^3*a3^3*a1 - 16*a6^5*a5^6*a4^3*a3^3*a1 - 8*a6^6*a5^4*a4^4*a3^3*a1 + 48*a6^5*a5^5*a4^4*a3^3*a1 - 8*a6^4*a5^6*a4^4*a3^3*a1 - 16*a6^6*a5^3*a4^5*a3^3*a1 + 48*a6^5*a5^4*a4^5*a3^3*a1 + 48*a6^4*a5^5*a4^5*a3^3*a1 - 16*a6^3*a5^6*a4^5*a3^3*a1 - 8*a6^6*a5^2*a4^6*a3^3*a1 - 16*a6^5*a5^3*a4^6*a3^3*a1 - 8*a6^4*a5^4*a4^6*a3^3*a1 - 16*a6^3*a5^5*a4^6*a3^3*a1 - 8*a6^2*a5^6*a4^6*a3^3*a1 + 8*a6^6*a5^6*a4*a3^4*a1 + 16*a6^6*a5^5*a4^2*a3^4*a1 + 16*a6^5*a5^6*a4^2*a3^4*a1 - 8*a6^6*a5^4*a4^3*a3^4*a1 + 48*a6^5*a5^5*a4^3*a3^4*a1 - 8*a6^4*a5^6*a4^3*a3^4*a1 - 8*a6^6*a5^3*a4^4*a3^4*a1 - 72*a6^5*a5^4*a4^4*a3^4*a1 - 72*a6^4*a5^5*a4^4*a3^4*a1 - 8*a6^3*a5^6*a4^4*a3^4*a1 + 16*a6^6*a5^2*a4^5*a3^4*a1 + 48*a6^5*a5^3*a4^5*a3^4*a1 - 72*a6^4*a5^4*a4^5*a3^4*a1 + 48*a6^3*a5^5*a4^5*a3^4*a1 + 16*a6^2*a5^6*a4^5*a3^4*a1 + 8*a6^6*a5*a4^6*a3^4*a1 + 16*a6^5*a5^2*a4^6*a3^4*a1 - 8*a6^4*a5^3*a4^6*a3^4*a1 - 8*a6^3*a5^4*a4^6*a3^4*a1 + 16*a6^2*a5^5*a4^6*a3^4*a1 + 8*a6*a5^6*a4^6*a3^4*a1 - 8*a6^6*a5^5*a4*a3^5*a1 - 8*a6^5*a5^6*a4*a3^5*a1 + 16*a6^6*a5^4*a4^2*a3^5*a1 - 72*a6^5*a5^5*a4^2*a3^5*a1 + 16*a6^4*a5^6*a4^2*a3^5*a1 - 16*a6^6*a5^3*a4^3*a3^5*a1 + 48*a6^5*a5^4*a4^3*a3^5*a1 + 48*a6^4*a5^5*a4^3*a3^5*a1 - 16*a6^3*a5^6*a4^3*a3^5*a1 + 16*a6^6*a5^2*a4^4*a3^5*a1 + 48*a6^5*a5^3*a4^4*a3^5*a1 - 72*a6^4*a5^4*a4^4*a3^5*a1 + 48*a6^3*a5^5*a4^4*a3^5*a1 + 16*a6^2*a5^6*a4^4*a3^5*a1 - 8*a6^6*a5*a4^5*a3^5*a1 - 72*a6^5*a5^2*a4^5*a3^5*a1 + 48*a6^4*a5^3*a4^5*a3^5*a1 + 48*a6^3*a5^4*a4^5*a3^5*a1 - 72*a6^2*a5^5*a4^5*a3^5*a1 - 8*a6*a5^6*a4^5*a3^5*a1 - 8*a6^5*a5*a4^6*a3^5*a1 + 16*a6^4*a5^2*a4^6*a3^5*a1 - 16*a6^3*a5^3*a4^6*a3^5*a1 + 16*a6^2*a5^4*a4^6*a3^5*a1 - 8*a6*a5^5*a4^6*a3^5*a1 + 8*a6^6*a5^4*a4*a3^6*a1 - 8*a6^5*a5^5*a4*a3^6*a1 + 8*a6^4*a5^6*a4*a3^6*a1 - 8*a6^6*a5^3*a4^2*a3^6*a1 + 16*a6^5*a5^4*a4^2*a3^6*a1 + 16*a6^4*a5^5*a4^2*a3^6*a1 - 8*a6^3*a5^6*a4^2*a3^6*a1 - 8*a6^6*a5^2*a4^3*a3^6*a1 - 16*a6^5*a5^3*a4^3*a3^6*a1 - 8*a6^4*a5^4*a4^3*a3^6*a1 - 16*a6^3*a5^5*a4^3*a3^6*a1 - 8*a6^2*a5^6*a4^3*a3^6*a1 + 8*a6^6*a5*a4^4*a3^6*a1 + 16*a6^5*a5^2*a4^4*a3^6*a1 - 8*a6^4*a5^3*a4^4*a3^6*a1 - 8*a6^3*a5^4*a4^4*a3^6*a1 + 16*a6^2*a5^5*a4^4*a3^6*a1 + 8*a6*a5^6*a4^4*a3^6*a1 - 8*a6^5*a5*a4^5*a3^6*a1 + 16*a6^4*a5^2*a4^5*a3^6*a1 - 16*a6^3*a5^3*a4^5*a3^6*a1 + 16*a6^2*a5^4*a4^5*a3^6*a1 - 8*a6*a5^5*a4^5*a3^6*a1 + 8*a6^4*a5*a4^6*a3^6*a1 - 8*a6^3*a5^2*a4^6*a3^6*a1 - 8*a6^2*a5^3*a4^6*a3^6*a1 + 8*a6*a5^4*a4^6*a3^6*a1 + 8*a6^6*a5^6*a4^4*a2*a1 - 8*a6^6*a5^5*a4^5*a2*a1 - 8*a6^5*a5^6*a4^5*a2*a1 + 8*a6^6*a5^4*a4^6*a2*a1 - 8*a6^5*a5^5*a4^6*a2*a1 + 8*a6^4*a5^6*a4^6*a2*a1 - 72*a6^6*a5^5*a4^4*a3*a2*a1 - 72*a6^5*a5^6*a4^4*a3*a2*a1 - 72*a6^6*a5^4*a4^5*a3*a2*a1 + 432*a6^5*a5^5*a4^5*a3*a2*a1 - 72*a6^4*a5^6*a4^5*a3*a2*a1 - 72*a6^5*a5^4*a4^6*a3*a2*a1 - 72*a6^4*a5^5*a4^6*a3*a2*a1 + 48*a6^6*a5^5*a4^3*a3^2*a2*a1 + 48*a6^5*a5^6*a4^3*a3^2*a2*a1 + 120*a6^6*a5^4*a4^4*a3^2*a2*a1 - 216*a6^5*a5^5*a4^4*a3^2*a2*a1 + 120*a6^4*a5^6*a4^4*a3^2*a2*a1 + 48*a6^6*a5^3*a4^5*a3^2*a2*a1 - 216*a6^5*a5^4*a4^5*a3^2*a2*a1 - 216*a6^4*a5^5*a4^5*a3^2*a2*a1 + 48*a6^3*a5^6*a4^5*a3^2*a2*a1 + 48*a6^5*a5^3*a4^6*a3^2*a2*a1 + 120*a6^4*a5^4*a4^6*a3^2*a2*a1 + 48*a6^3*a5^5*a4^6*a3^2*a2*a1 + 48*a6^6*a5^5*a4^2*a3^3*a2*a1 + 48*a6^5*a5^6*a4^2*a3^3*a2*a1 - 80*a6^6*a5^4*a4^3*a3^3*a2*a1 - 32*a6^5*a5^5*a4^3*a3^3*a2*a1 - 80*a6^4*a5^6*a4^3*a3^3*a2*a1 - 80*a6^6*a5^3*a4^4*a3^3*a2*a1 + 96*a6^5*a5^4*a4^4*a3^3*a2*a1 + 96*a6^4*a5^5*a4^4*a3^3*a2*a1 - 80*a6^3*a5^6*a4^4*a3^3*a2*a1 + 48*a6^6*a5^2*a4^5*a3^3*a2*a1 - 32*a6^5*a5^3*a4^5*a3^3*a2*a1 + 96*a6^4*a5^4*a4^5*a3^3*a2*a1 - 32*a6^3*a5^5*a4^5*a3^3*a2*a1 + 48*a6^2*a5^6*a4^5*a3^3*a2*a1 + 48*a6^5*a5^2*a4^6*a3^3*a2*a1 - 80*a6^4*a5^3*a4^6*a3^3*a2*a1 - 80*a6^3*a5^4*a4^6*a3^3*a2*a1 + 48*a6^2*a5^5*a4^6*a3^3*a2*a1 + 8*a6^6*a5^6*a3^4*a2*a1 - 72*a6^6*a5^5*a4*a3^4*a2*a1 - 72*a6^5*a5^6*a4*a3^4*a2*a1 + 120*a6^6*a5^4*a4^2*a3^4*a2*a1 - 216*a6^5*a5^5*a4^2*a3^4*a2*a1 + 120*a6^4*a5^6*a4^2*a3^4*a2*a1 - 80*a6^6*a5^3*a4^3*a3^4*a2*a1 + 96*a6^5*a5^4*a4^3*a3^4*a2*a1 + 96*a6^4*a5^5*a4^3*a3^4*a2*a1 - 80*a6^3*a5^6*a4^3*a3^4*a2*a1 + 120*a6^6*a5^2*a4^4*a3^4*a2*a1 + 96*a6^5*a5^3*a4^4*a3^4*a2*a1 + 96*a6^3*a5^5*a4^4*a3^4*a2*a1 + 120*a6^2*a5^6*a4^4*a3^4*a2*a1 - 72*a6^6*a5*a4^5*a3^4*a2*a1 - 216*a6^5*a5^2*a4^5*a3^4*a2*a1 + 96*a6^4*a5^3*a4^5*a3^4*a2*a1 + 96*a6^3*a5^4*a4^5*a3^4*a2*a1 - 216*a6^2*a5^5*a4^5*a3^4*a2*a1 - 72*a6*a5^6*a4^5*a3^4*a2*a1 + 8*a6^6*a4^6*a3^4*a2*a1 - 72*a6^5*a5*a4^6*a3^4*a2*a1 + 120*a6^4*a5^2*a4^6*a3^4*a2*a1 - 80*a6^3*a5^3*a4^6*a3^4*a2*a1 + 120*a6^2*a5^4*a4^6*a3^4*a2*a1 - 72*a6*a5^5*a4^6*a3^4*a2*a1 + 8*a5^6*a4^6*a3^4*a2*a1 - 8*a6^6*a5^5*a3^5*a2*a1 - 8*a6^5*a5^6*a3^5*a2*a1 - 72*a6^6*a5^4*a4*a3^5*a2*a1 + 432*a6^5*a5^5*a4*a3^5*a2*a1 - 72*a6^4*a5^6*a4*a3^5*a2*a1 + 48*a6^6*a5^3*a4^2*a3^5*a2*a1 - 216*a6^5*a5^4*a4^2*a3^5*a2*a1 - 216*a6^4*a5^5*a4^2*a3^5*a2*a1 + 48*a6^3*a5^6*a4^2*a3^5*a2*a1 + 48*a6^6*a5^2*a4^3*a3^5*a2*a1 - 32*a6^5*a5^3*a4^3*a3^5*a2*a1 + 96*a6^4*a5^4*a4^3*a3^5*a2*a1 - 32*a6^3*a5^5*a4^3*a3^5*a2*a1 + 48*a6^2*a5^6*a4^3*a3^5*a2*a1 - 72*a6^6*a5*a4^4*a3^5*a2*a1 - 216*a6^5*a5^2*a4^4*a3^5*a2*a1 + 96*a6^4*a5^3*a4^4*a3^5*a2*a1 + 96*a6^3*a5^4*a4^4*a3^5*a2*a1 - 216*a6^2*a5^5*a4^4*a3^5*a2*a1 - 72*a6*a5^6*a4^4*a3^5*a2*a1 - 8*a6^6*a4^5*a3^5*a2*a1 + 432*a6^5*a5*a4^5*a3^5*a2*a1 - 216*a6^4*a5^2*a4^5*a3^5*a2*a1 - 32*a6^3*a5^3*a4^5*a3^5*a2*a1 - 216*a6^2*a5^4*a4^5*a3^5*a2*a1 + 432*a6*a5^5*a4^5*a3^5*a2*a1 - 8*a5^6*a4^5*a3^5*a2*a1 - 8*a6^5*a4^6*a3^5*a2*a1 - 72*a6^4*a5*a4^6*a3^5*a2*a1 + 48*a6^3*a5^2*a4^6*a3^5*a2*a1 + 48*a6^2*a5^3*a4^6*a3^5*a2*a1 - 72*a6*a5^4*a4^6*a3^5*a2*a1 - 8*a5^5*a4^6*a3^5*a2*a1 + 8*a6^6*a5^4*a3^6*a2*a1 - 8*a6^5*a5^5*a3^6*a2*a1 + 8*a6^4*a5^6*a3^6*a2*a1 - 72*a6^5*a5^4*a4*a3^6*a2*a1 - 72*a6^4*a5^5*a4*a3^6*a2*a1 + 48*a6^5*a5^3*a4^2*a3^6*a2*a1 + 120*a6^4*a5^4*a4^2*a3^6*a2*a1 + 48*a6^3*a5^5*a4^2*a3^6*a2*a1 + 48*a6^5*a5^2*a4^3*a3^6*a2*a1 - 80*a6^4*a5^3*a4^3*a3^6*a2*a1 - 80*a6^3*a5^4*a4^3*a3^6*a2*a1 + 48*a6^2*a5^5*a4^3*a3^6*a2*a1 + 8*a6^6*a4^4*a3^6*a2*a1 - 72*a6^5*a5*a4^4*a3^6*a2*a1 + 120*a6^4*a5^2*a4^4*a3^6*a2*a1 - 80*a6^3*a5^3*a4^4*a3^6*a2*a1 + 120*a6^2*a5^4*a4^4*a3^6*a2*a1 - 72*a6*a5^5*a4^4*a3^6*a2*a1 + 8*a5^6*a4^4*a3^6*a2*a1 - 8*a6^5*a4^5*a3^6*a2*a1 - 72*a6^4*a5*a4^5*a3^6*a2*a1 + 48*a6^3*a5^2*a4^5*a3^6*a2*a1 + 48*a6^2*a5^3*a4^5*a3^6*a2*a1 - 72*a6*a5^4*a4^5*a3^6*a2*a1 - 8*a5^5*a4^5*a3^6*a2*a1 + 8*a6^4*a4^6*a3^6*a2*a1 + 8*a5^4*a4^6*a3^6*a2*a1 - 8*a6^6*a5^6*a4^3*a2^2*a1 + 16*a6^6*a5^5*a4^4*a2^2*a1 + 16*a6^5*a5^6*a4^4*a2^2*a1 + 16*a6^6*a5^4*a4^5*a2^2*a1 - 72*a6^5*a5^5*a4^5*a2^2*a1 + 16*a6^4*a5^6*a4^5*a2^2*a1 - 8*a6^6*a5^3*a4^6*a2^2*a1 + 16*a6^5*a5^4*a4^6*a2^2*a1 + 16*a6^4*a5^5*a4^6*a2^2*a1 - 8*a6^3*a5^6*a4^6*a2^2*a1 + 48*a6^6*a5^5*a4^3*a3*a2^2*a1 + 48*a6^5*a5^6*a4^3*a3*a2^2*a1 + 120*a6^6*a5^4*a4^4*a3*a2^2*a1 - 216*a6^5*a5^5*a4^4*a3*a2^2*a1 + 120*a6^4*a5^6*a4^4*a3*a2^2*a1 + 48*a6^6*a5^3*a4^5*a3*a2^2*a1 - 216*a6^5*a5^4*a4^5*a3*a2^2*a1 - 216*a6^4*a5^5*a4^5*a3*a2^2*a1 + 48*a6^3*a5^6*a4^5*a3*a2^2*a1 + 48*a6^5*a5^3*a4^6*a3*a2^2*a1 + 120*a6^4*a5^4*a4^6*a3*a2^2*a1 + 48*a6^3*a5^5*a4^6*a3*a2^2*a1 - 72*a6^6*a5^5*a4^2*a3^2*a2^2*a1 - 72*a6^5*a5^6*a4^2*a3^2*a2^2*a1 - 120*a6^6*a5^4*a4^3*a3^2*a2^2*a1 + 96*a6^5*a5^5*a4^3*a3^2*a2^2*a1 - 120*a6^4*a5^6*a4^3*a3^2*a2^2*a1 - 120*a6^6*a5^3*a4^4*a3^2*a2^2*a1 + 288*a6^5*a5^4*a4^4*a3^2*a2^2*a1 + 288*a6^4*a5^5*a4^4*a3^2*a2^2*a1 - 120*a6^3*a5^6*a4^4*a3^2*a2^2*a1 - 72*a6^6*a5^2*a4^5*a3^2*a2^2*a1 + 96*a6^5*a5^3*a4^5*a3^2*a2^2*a1 + 288*a6^4*a5^4*a4^5*a3^2*a2^2*a1 + 96*a6^3*a5^5*a4^5*a3^2*a2^2*a1 - 72*a6^2*a5^6*a4^5*a3^2*a2^2*a1 - 72*a6^5*a5^2*a4^6*a3^2*a2^2*a1 - 120*a6^4*a5^3*a4^6*a3^2*a2^2*a1 - 120*a6^3*a5^4*a4^6*a3^2*a2^2*a1 - 72*a6^2*a5^5*a4^6*a3^2*a2^2*a1 - 8*a6^6*a5^6*a3^3*a2^2*a1 + 48*a6^6*a5^5*a4*a3^3*a2^2*a1 + 48*a6^5*a5^6*a4*a3^3*a2^2*a1 - 120*a6^6*a5^4*a4^2*a3^3*a2^2*a1 + 96*a6^5*a5^5*a4^2*a3^3*a2^2*a1 - 120*a6^4*a5^6*a4^2*a3^3*a2^2*a1 + 240*a6^6*a5^3*a4^3*a3^3*a2^2*a1 - 32*a6^5*a5^4*a4^3*a3^3*a2^2*a1 - 32*a6^4*a5^5*a4^3*a3^3*a2^2*a1 + 240*a6^3*a5^6*a4^3*a3^3*a2^2*a1 - 120*a6^6*a5^2*a4^4*a3^3*a2^2*a1 - 32*a6^5*a5^3*a4^4*a3^3*a2^2*a1 - 360*a6^4*a5^4*a4^4*a3^3*a2^2*a1 - 32*a6^3*a5^5*a4^4*a3^3*a2^2*a1 - 120*a6^2*a5^6*a4^4*a3^3*a2^2*a1 + 48*a6^6*a5*a4^5*a3^3*a2^2*a1 + 96*a6^5*a5^2*a4^5*a3^3*a2^2*a1 - 32*a6^4*a5^3*a4^5*a3^3*a2^2*a1 - 32*a6^3*a5^4*a4^5*a3^3*a2^2*a1 + 96*a6^2*a5^5*a4^5*a3^3*a2^2*a1 + 48*a6*a5^6*a4^5*a3^3*a2^2*a1 - 8*a6^6*a4^6*a3^3*a2^2*a1 + 48*a6^5*a5*a4^6*a3^3*a2^2*a1 - 120*a6^4*a5^2*a4^6*a3^3*a2^2*a1 + 240*a6^3*a5^3*a4^6*a3^3*a2^2*a1 - 120*a6^2*a5^4*a4^6*a3^3*a2^2*a1 + 48*a6*a5^5*a4^6*a3^3*a2^2*a1 - 8*a5^6*a4^6*a3^3*a2^2*a1 + 16*a6^6*a5^5*a3^4*a2^2*a1 + 16*a6^5*a5^6*a3^4*a2^2*a1 + 120*a6^6*a5^4*a4*a3^4*a2^2*a1 - 216*a6^5*a5^5*a4*a3^4*a2^2*a1 + 120*a6^4*a5^6*a4*a3^4*a2^2*a1 - 120*a6^6*a5^3*a4^2*a3^4*a2^2*a1 + 288*a6^5*a5^4*a4^2*a3^4*a2^2*a1 + 288*a6^4*a5^5*a4^2*a3^4*a2^2*a1 - 120*a6^3*a5^6*a4^2*a3^4*a2^2*a1 - 120*a6^6*a5^2*a4^3*a3^4*a2^2*a1 - 32*a6^5*a5^3*a4^3*a3^4*a2^2*a1 - 360*a6^4*a5^4*a4^3*a3^4*a2^2*a1 - 32*a6^3*a5^5*a4^3*a3^4*a2^2*a1 - 120*a6^2*a5^6*a4^3*a3^4*a2^2*a1 + 120*a6^6*a5*a4^4*a3^4*a2^2*a1 + 288*a6^5*a5^2*a4^4*a3^4*a2^2*a1 - 360*a6^4*a5^3*a4^4*a3^4*a2^2*a1 - 360*a6^3*a5^4*a4^4*a3^4*a2^2*a1 + 288*a6^2*a5^5*a4^4*a3^4*a2^2*a1 + 120*a6*a5^6*a4^4*a3^4*a2^2*a1 + 16*a6^6*a4^5*a3^4*a2^2*a1 - 216*a6^5*a5*a4^5*a3^4*a2^2*a1 + 288*a6^4*a5^2*a4^5*a3^4*a2^2*a1 - 32*a6^3*a5^3*a4^5*a3^4*a2^2*a1 + 288*a6^2*a5^4*a4^5*a3^4*a2^2*a1 - 216*a6*a5^5*a4^5*a3^4*a2^2*a1 + 16*a5^6*a4^5*a3^4*a2^2*a1 + 16*a6^5*a4^6*a3^4*a2^2*a1 + 120*a6^4*a5*a4^6*a3^4*a2^2*a1 - 120*a6^3*a5^2*a4^6*a3^4*a2^2*a1 - 120*a6^2*a5^3*a4^6*a3^4*a2^2*a1 + 120*a6*a5^4*a4^6*a3^4*a2^2*a1 + 16*a5^5*a4^6*a3^4*a2^2*a1 + 16*a6^6*a5^4*a3^5*a2^2*a1 - 72*a6^5*a5^5*a3^5*a2^2*a1 + 16*a6^4*a5^6*a3^5*a2^2*a1 + 48*a6^6*a5^3*a4*a3^5*a2^2*a1 - 216*a6^5*a5^4*a4*a3^5*a2^2*a1 - 216*a6^4*a5^5*a4*a3^5*a2^2*a1 + 48*a6^3*a5^6*a4*a3^5*a2^2*a1 - 72*a6^6*a5^2*a4^2*a3^5*a2^2*a1 + 96*a6^5*a5^3*a4^2*a3^5*a2^2*a1 + 288*a6^4*a5^4*a4^2*a3^5*a2^2*a1 + 96*a6^3*a5^5*a4^2*a3^5*a2^2*a1 - 72*a6^2*a5^6*a4^2*a3^5*a2^2*a1 + 48*a6^6*a5*a4^3*a3^5*a2^2*a1 + 96*a6^5*a5^2*a4^3*a3^5*a2^2*a1 - 32*a6^4*a5^3*a4^3*a3^5*a2^2*a1 - 32*a6^3*a5^4*a4^3*a3^5*a2^2*a1 + 96*a6^2*a5^5*a4^3*a3^5*a2^2*a1 + 48*a6*a5^6*a4^3*a3^5*a2^2*a1 + 16*a6^6*a4^4*a3^5*a2^2*a1 - 216*a6^5*a5*a4^4*a3^5*a2^2*a1 + 288*a6^4*a5^2*a4^4*a3^5*a2^2*a1 - 32*a6^3*a5^3*a4^4*a3^5*a2^2*a1 + 288*a6^2*a5^4*a4^4*a3^5*a2^2*a1 - 216*a6*a5^5*a4^4*a3^5*a2^2*a1 + 16*a5^6*a4^4*a3^5*a2^2*a1 - 72*a6^5*a4^5*a3^5*a2^2*a1 - 216*a6^4*a5*a4^5*a3^5*a2^2*a1 + 96*a6^3*a5^2*a4^5*a3^5*a2^2*a1 + 96*a6^2*a5^3*a4^5*a3^5*a2^2*a1 - 216*a6*a5^4*a4^5*a3^5*a2^2*a1 - 72*a5^5*a4^5*a3^5*a2^2*a1 + 16*a6^4*a4^6*a3^5*a2^2*a1 + 48*a6^3*a5*a4^6*a3^5*a2^2*a1 - 72*a6^2*a5^2*a4^6*a3^5*a2^2*a1 + 48*a6*a5^3*a4^6*a3^5*a2^2*a1 + 16*a5^4*a4^6*a3^5*a2^2*a1 - 8*a6^6*a5^3*a3^6*a2^2*a1 + 16*a6^5*a5^4*a3^6*a2^2*a1 + 16*a6^4*a5^5*a3^6*a2^2*a1 - 8*a6^3*a5^6*a3^6*a2^2*a1 + 48*a6^5*a5^3*a4*a3^6*a2^2*a1 + 120*a6^4*a5^4*a4*a3^6*a2^2*a1 + 48*a6^3*a5^5*a4*a3^6*a2^2*a1 - 72*a6^5*a5^2*a4^2*a3^6*a2^2*a1 - 120*a6^4*a5^3*a4^2*a3^6*a2^2*a1 - 120*a6^3*a5^4*a4^2*a3^6*a2^2*a1 - 72*a6^2*a5^5*a4^2*a3^6*a2^2*a1 - 8*a6^6*a4^3*a3^6*a2^2*a1 + 48*a6^5*a5*a4^3*a3^6*a2^2*a1 - 120*a6^4*a5^2*a4^3*a3^6*a2^2*a1 + 240*a6^3*a5^3*a4^3*a3^6*a2^2*a1 - 120*a6^2*a5^4*a4^3*a3^6*a2^2*a1 + 48*a6*a5^5*a4^3*a3^6*a2^2*a1 - 8*a5^6*a4^3*a3^6*a2^2*a1 + 16*a6^5*a4^4*a3^6*a2^2*a1 + 120*a6^4*a5*a4^4*a3^6*a2^2*a1 - 120*a6^3*a5^2*a4^4*a3^6*a2^2*a1 - 120*a6^2*a5^3*a4^4*a3^6*a2^2*a1 + 120*a6*a5^4*a4^4*a3^6*a2^2*a1 + 16*a5^5*a4^4*a3^6*a2^2*a1 + 16*a6^4*a4^5*a3^6*a2^2*a1 + 48*a6^3*a5*a4^5*a3^6*a2^2*a1 - 72*a6^2*a5^2*a4^5*a3^6*a2^2*a1 + 48*a6*a5^3*a4^5*a3^6*a2^2*a1 + 16*a5^4*a4^5*a3^6*a2^2*a1 - 8*a6^3*a4^6*a3^6*a2^2*a1 - 8*a5^3*a4^6*a3^6*a2^2*a1 - 8*a6^6*a5^6*a4^2*a2^3*a1 - 16*a6^6*a5^5*a4^3*a2^3*a1 - 16*a6^5*a5^6*a4^3*a2^3*a1 - 8*a6^6*a5^4*a4^4*a2^3*a1 + 48*a6^5*a5^5*a4^4*a2^3*a1 - 8*a6^4*a5^6*a4^4*a2^3*a1 - 16*a6^6*a5^3*a4^5*a2^3*a1 + 48*a6^5*a5^4*a4^5*a2^3*a1 + 48*a6^4*a5^5*a4^5*a2^3*a1 - 16*a6^3*a5^6*a4^5*a2^3*a1 - 8*a6^6*a5^2*a4^6*a2^3*a1 - 16*a6^5*a5^3*a4^6*a2^3*a1 - 8*a6^4*a5^4*a4^6*a2^3*a1 - 16*a6^3*a5^5*a4^6*a2^3*a1 - 8*a6^2*a5^6*a4^6*a2^3*a1 + 48*a6^6*a5^5*a4^2*a3*a2^3*a1 + 48*a6^5*a5^6*a4^2*a3*a2^3*a1 - 80*a6^6*a5^4*a4^3*a3*a2^3*a1 - 32*a6^5*a5^5*a4^3*a3*a2^3*a1 - 80*a6^4*a5^6*a4^3*a3*a2^3*a1 - 80*a6^6*a5^3*a4^4*a3*a2^3*a1 + 96*a6^5*a5^4*a4^4*a3*a2^3*a1 + 96*a6^4*a5^5*a4^4*a3*a2^3*a1 - 80*a6^3*a5^6*a4^4*a3*a2^3*a1 + 48*a6^6*a5^2*a4^5*a3*a2^3*a1 - 32*a6^5*a5^3*a4^5*a3*a2^3*a1 + 96*a6^4*a5^4*a4^5*a3*a2^3*a1 - 32*a6^3*a5^5*a4^5*a3*a2^3*a1 + 48*a6^2*a5^6*a4^5*a3*a2^3*a1 + 48*a6^5*a5^2*a4^6*a3*a2^3*a1 - 80*a6^4*a5^3*a4^6*a3*a2^3*a1 - 80*a6^3*a5^4*a4^6*a3*a2^3*a1 + 48*a6^2*a5^5*a4^6*a3*a2^3*a1 - 8*a6^6*a5^6*a3^2*a2^3*a1 + 48*a6^6*a5^5*a4*a3^2*a2^3*a1 + 48*a6^5*a5^6*a4*a3^2*a2^3*a1 - 120*a6^6*a5^4*a4^2*a3^2*a2^3*a1 + 96*a6^5*a5^5*a4^2*a3^2*a2^3*a1 - 120*a6^4*a5^6*a4^2*a3^2*a2^3*a1 + 240*a6^6*a5^3*a4^3*a3^2*a2^3*a1 - 32*a6^5*a5^4*a4^3*a3^2*a2^3*a1 - 32*a6^4*a5^5*a4^3*a3^2*a2^3*a1 + 240*a6^3*a5^6*a4^3*a3^2*a2^3*a1 - 120*a6^6*a5^2*a4^4*a3^2*a2^3*a1 - 32*a6^5*a5^3*a4^4*a3^2*a2^3*a1 - 360*a6^4*a5^4*a4^4*a3^2*a2^3*a1 - 32*a6^3*a5^5*a4^4*a3^2*a2^3*a1 - 120*a6^2*a5^6*a4^4*a3^2*a2^3*a1 + 48*a6^6*a5*a4^5*a3^2*a2^3*a1 + 96*a6^5*a5^2*a4^5*a3^2*a2^3*a1 - 32*a6^4*a5^3*a4^5*a3^2*a2^3*a1 - 32*a6^3*a5^4*a4^5*a3^2*a2^3*a1 + 96*a6^2*a5^5*a4^5*a3^2*a2^3*a1 + 48*a6*a5^6*a4^5*a3^2*a2^3*a1 - 8*a6^6*a4^6*a3^2*a2^3*a1 + 48*a6^5*a5*a4^6*a3^2*a2^3*a1 - 120*a6^4*a5^2*a4^6*a3^2*a2^3*a1 + 240*a6^3*a5^3*a4^6*a3^2*a2^3*a1 - 120*a6^2*a5^4*a4^6*a3^2*a2^3*a1 + 48*a6*a5^5*a4^6*a3^2*a2^3*a1 - 8*a5^6*a4^6*a3^2*a2^3*a1 - 16*a6^6*a5^5*a3^3*a2^3*a1 - 16*a6^5*a5^6*a3^3*a2^3*a1 - 80*a6^6*a5^4*a4*a3^3*a2^3*a1 - 32*a6^5*a5^5*a4*a3^3*a2^3*a1 - 80*a6^4*a5^6*a4*a3^3*a2^3*a1 + 240*a6^6*a5^3*a4^2*a3^3*a2^3*a1 - 32*a6^5*a5^4*a4^2*a3^3*a2^3*a1 - 32*a6^4*a5^5*a4^2*a3^3*a2^3*a1 + 240*a6^3*a5^6*a4^2*a3^3*a2^3*a1 + 240*a6^6*a5^2*a4^3*a3^3*a2^3*a1 - 672*a6^5*a5^3*a4^3*a3^3*a2^3*a1 + 480*a6^4*a5^4*a4^3*a3^3*a2^3*a1 - 672*a6^3*a5^5*a4^3*a3^3*a2^3*a1 + 240*a6^2*a5^6*a4^3*a3^3*a2^3*a1 - 80*a6^6*a5*a4^4*a3^3*a2^3*a1 - 32*a6^5*a5^2*a4^4*a3^3*a2^3*a1 + 480*a6^4*a5^3*a4^4*a3^3*a2^3*a1 + 480*a6^3*a5^4*a4^4*a3^3*a2^3*a1 - 32*a6^2*a5^5*a4^4*a3^3*a2^3*a1 - 80*a6*a5^6*a4^4*a3^3*a2^3*a1 - 16*a6^6*a4^5*a3^3*a2^3*a1 - 32*a6^5*a5*a4^5*a3^3*a2^3*a1 - 32*a6^4*a5^2*a4^5*a3^3*a2^3*a1 - 672*a6^3*a5^3*a4^5*a3^3*a2^3*a1 - 32*a6^2*a5^4*a4^5*a3^3*a2^3*a1 - 32*a6*a5^5*a4^5*a3^3*a2^3*a1 - 16*a5^6*a4^5*a3^3*a2^3*a1 - 16*a6^5*a4^6*a3^3*a2^3*a1 - 80*a6^4*a5*a4^6*a3^3*a2^3*a1 + 240*a6^3*a5^2*a4^6*a3^3*a2^3*a1 + 240*a6^2*a5^3*a4^6*a3^3*a2^3*a1 - 80*a6*a5^4*a4^6*a3^3*a2^3*a1 - 16*a5^5*a4^6*a3^3*a2^3*a1 - 8*a6^6*a5^4*a3^4*a2^3*a1 + 48*a6^5*a5^5*a3^4*a2^3*a1 - 8*a6^4*a5^6*a3^4*a2^3*a1 - 80*a6^6*a5^3*a4*a3^4*a2^3*a1 + 96*a6^5*a5^4*a4*a3^4*a2^3*a1 + 96*a6^4*a5^5*a4*a3^4*a2^3*a1 - 80*a6^3*a5^6*a4*a3^4*a2^3*a1 - 120*a6^6*a5^2*a4^2*a3^4*a2^3*a1 - 32*a6^5*a5^3*a4^2*a3^4*a2^3*a1 - 360*a6^4*a5^4*a4^2*a3^4*a2^3*a1 - 32*a6^3*a5^5*a4^2*a3^4*a2^3*a1 - 120*a6^2*a5^6*a4^2*a3^4*a2^3*a1 - 80*a6^6*a5*a4^3*a3^4*a2^3*a1 - 32*a6^5*a5^2*a4^3*a3^4*a2^3*a1 + 480*a6^4*a5^3*a4^3*a3^4*a2^3*a1 + 480*a6^3*a5^4*a4^3*a3^4*a2^3*a1 - 32*a6^2*a5^5*a4^3*a3^4*a2^3*a1 - 80*a6*a5^6*a4^3*a3^4*a2^3*a1 - 8*a6^6*a4^4*a3^4*a2^3*a1 + 96*a6^5*a5*a4^4*a3^4*a2^3*a1 - 360*a6^4*a5^2*a4^4*a3^4*a2^3*a1 + 480*a6^3*a5^3*a4^4*a3^4*a2^3*a1 - 360*a6^2*a5^4*a4^4*a3^4*a2^3*a1 + 96*a6*a5^5*a4^4*a3^4*a2^3*a1 - 8*a5^6*a4^4*a3^4*a2^3*a1 + 48*a6^5*a4^5*a3^4*a2^3*a1 + 96*a6^4*a5*a4^5*a3^4*a2^3*a1 - 32*a6^3*a5^2*a4^5*a3^4*a2^3*a1 - 32*a6^2*a5^3*a4^5*a3^4*a2^3*a1 + 96*a6*a5^4*a4^5*a3^4*a2^3*a1 + 48*a5^5*a4^5*a3^4*a2^3*a1 - 8*a6^4*a4^6*a3^4*a2^3*a1 - 80*a6^3*a5*a4^6*a3^4*a2^3*a1 - 120*a6^2*a5^2*a4^6*a3^4*a2^3*a1 - 80*a6*a5^3*a4^6*a3^4*a2^3*a1 - 8*a5^4*a4^6*a3^4*a2^3*a1 - 16*a6^6*a5^3*a3^5*a2^3*a1 + 48*a6^5*a5^4*a3^5*a2^3*a1 + 48*a6^4*a5^5*a3^5*a2^3*a1 - 16*a6^3*a5^6*a3^5*a2^3*a1 + 48*a6^6*a5^2*a4*a3^5*a2^3*a1 - 32*a6^5*a5^3*a4*a3^5*a2^3*a1 + 96*a6^4*a5^4*a4*a3^5*a2^3*a1 - 32*a6^3*a5^5*a4*a3^5*a2^3*a1 + 48*a6^2*a5^6*a4*a3^5*a2^3*a1 + 48*a6^6*a5*a4^2*a3^5*a2^3*a1 + 96*a6^5*a5^2*a4^2*a3^5*a2^3*a1 - 32*a6^4*a5^3*a4^2*a3^5*a2^3*a1 - 32*a6^3*a5^4*a4^2*a3^5*a2^3*a1 + 96*a6^2*a5^5*a4^2*a3^5*a2^3*a1 + 48*a6*a5^6*a4^2*a3^5*a2^3*a1 - 16*a6^6*a4^3*a3^5*a2^3*a1 - 32*a6^5*a5*a4^3*a3^5*a2^3*a1 - 32*a6^4*a5^2*a4^3*a3^5*a2^3*a1 - 672*a6^3*a5^3*a4^3*a3^5*a2^3*a1 - 32*a6^2*a5^4*a4^3*a3^5*a2^3*a1 - 32*a6*a5^5*a4^3*a3^5*a2^3*a1 - 16*a5^6*a4^3*a3^5*a2^3*a1 + 48*a6^5*a4^4*a3^5*a2^3*a1 + 96*a6^4*a5*a4^4*a3^5*a2^3*a1 - 32*a6^3*a5^2*a4^4*a3^5*a2^3*a1 - 32*a6^2*a5^3*a4^4*a3^5*a2^3*a1 + 96*a6*a5^4*a4^4*a3^5*a2^3*a1 + 48*a5^5*a4^4*a3^5*a2^3*a1 + 48*a6^4*a4^5*a3^5*a2^3*a1 - 32*a6^3*a5*a4^5*a3^5*a2^3*a1 + 96*a6^2*a5^2*a4^5*a3^5*a2^3*a1 - 32*a6*a5^3*a4^5*a3^5*a2^3*a1 + 48*a5^4*a4^5*a3^5*a2^3*a1 - 16*a6^3*a4^6*a3^5*a2^3*a1 + 48*a6^2*a5*a4^6*a3^5*a2^3*a1 + 48*a6*a5^2*a4^6*a3^5*a2^3*a1 - 16*a5^3*a4^6*a3^5*a2^3*a1 - 8*a6^6*a5^2*a3^6*a2^3*a1 - 16*a6^5*a5^3*a3^6*a2^3*a1 - 8*a6^4*a5^4*a3^6*a2^3*a1 - 16*a6^3*a5^5*a3^6*a2^3*a1 - 8*a6^2*a5^6*a3^6*a2^3*a1 + 48*a6^5*a5^2*a4*a3^6*a2^3*a1 - 80*a6^4*a5^3*a4*a3^6*a2^3*a1 - 80*a6^3*a5^4*a4*a3^6*a2^3*a1 + 48*a6^2*a5^5*a4*a3^6*a2^3*a1 - 8*a6^6*a4^2*a3^6*a2^3*a1 + 48*a6^5*a5*a4^2*a3^6*a2^3*a1 - 120*a6^4*a5^2*a4^2*a3^6*a2^3*a1 + 240*a6^3*a5^3*a4^2*a3^6*a2^3*a1 - 120*a6^2*a5^4*a4^2*a3^6*a2^3*a1 + 48*a6*a5^5*a4^2*a3^6*a2^3*a1 - 8*a5^6*a4^2*a3^6*a2^3*a1 - 16*a6^5*a4^3*a3^6*a2^3*a1 - 80*a6^4*a5*a4^3*a3^6*a2^3*a1 + 240*a6^3*a5^2*a4^3*a3^6*a2^3*a1 + 240*a6^2*a5^3*a4^3*a3^6*a2^3*a1 - 80*a6*a5^4*a4^3*a3^6*a2^3*a1 - 16*a5^5*a4^3*a3^6*a2^3*a1 - 8*a6^4*a4^4*a3^6*a2^3*a1 - 80*a6^3*a5*a4^4*a3^6*a2^3*a1 - 120*a6^2*a5^2*a4^4*a3^6*a2^3*a1 - 80*a6*a5^3*a4^4*a3^6*a2^3*a1 - 8*a5^4*a4^4*a3^6*a2^3*a1 - 16*a6^3*a4^5*a3^6*a2^3*a1 + 48*a6^2*a5*a4^5*a3^6*a2^3*a1 + 48*a6*a5^2*a4^5*a3^6*a2^3*a1 - 16*a5^3*a4^5*a3^6*a2^3*a1 - 8*a6^2*a4^6*a3^6*a2^3*a1 - 8*a5^2*a4^6*a3^6*a2^3*a1 + 8*a6^6*a5^6*a4*a2^4*a1 + 16*a6^6*a5^5*a4^2*a2^4*a1 + 16*a6^5*a5^6*a4^2*a2^4*a1 - 8*a6^6*a5^4*a4^3*a2^4*a1 + 48*a6^5*a5^5*a4^3*a2^4*a1 - 8*a6^4*a5^6*a4^3*a2^4*a1 - 8*a6^6*a5^3*a4^4*a2^4*a1 - 72*a6^5*a5^4*a4^4*a2^4*a1 - 72*a6^4*a5^5*a4^4*a2^4*a1 - 8*a6^3*a5^6*a4^4*a2^4*a1 + 16*a6^6*a5^2*a4^5*a2^4*a1 + 48*a6^5*a5^3*a4^5*a2^4*a1 - 72*a6^4*a5^4*a4^5*a2^4*a1 + 48*a6^3*a5^5*a4^5*a2^4*a1 + 16*a6^2*a5^6*a4^5*a2^4*a1 + 8*a6^6*a5*a4^6*a2^4*a1 + 16*a6^5*a5^2*a4^6*a2^4*a1 - 8*a6^4*a5^3*a4^6*a2^4*a1 - 8*a6^3*a5^4*a4^6*a2^4*a1 + 16*a6^2*a5^5*a4^6*a2^4*a1 + 8*a6*a5^6*a4^6*a2^4*a1 + 8*a6^6*a5^6*a3*a2^4*a1 - 72*a6^6*a5^5*a4*a3*a2^4*a1 - 72*a6^5*a5^6*a4*a3*a2^4*a1 + 120*a6^6*a5^4*a4^2*a3*a2^4*a1 - 216*a6^5*a5^5*a4^2*a3*a2^4*a1 + 120*a6^4*a5^6*a4^2*a3*a2^4*a1 - 80*a6^6*a5^3*a4^3*a3*a2^4*a1 + 96*a6^5*a5^4*a4^3*a3*a2^4*a1 + 96*a6^4*a5^5*a4^3*a3*a2^4*a1 - 80*a6^3*a5^6*a4^3*a3*a2^4*a1 + 120*a6^6*a5^2*a4^4*a3*a2^4*a1 + 96*a6^5*a5^3*a4^4*a3*a2^4*a1 + 96*a6^3*a5^5*a4^4*a3*a2^4*a1 + 120*a6^2*a5^6*a4^4*a3*a2^4*a1 - 72*a6^6*a5*a4^5*a3*a2^4*a1 - 216*a6^5*a5^2*a4^5*a3*a2^4*a1 + 96*a6^4*a5^3*a4^5*a3*a2^4*a1 + 96*a6^3*a5^4*a4^5*a3*a2^4*a1 - 216*a6^2*a5^5*a4^5*a3*a2^4*a1 - 72*a6*a5^6*a4^5*a3*a2^4*a1 + 8*a6^6*a4^6*a3*a2^4*a1 - 72*a6^5*a5*a4^6*a3*a2^4*a1 + 120*a6^4*a5^2*a4^6*a3*a2^4*a1 - 80*a6^3*a5^3*a4^6*a3*a2^4*a1 + 120*a6^2*a5^4*a4^6*a3*a2^4*a1 - 72*a6*a5^5*a4^6*a3*a2^4*a1 + 8*a5^6*a4^6*a3*a2^4*a1 + 16*a6^6*a5^5*a3^2*a2^4*a1 + 16*a6^5*a5^6*a3^2*a2^4*a1 + 120*a6^6*a5^4*a4*a3^2*a2^4*a1 - 216*a6^5*a5^5*a4*a3^2*a2^4*a1 + 120*a6^4*a5^6*a4*a3^2*a2^4*a1 - 120*a6^6*a5^3*a4^2*a3^2*a2^4*a1 + 288*a6^5*a5^4*a4^2*a3^2*a2^4*a1 + 288*a6^4*a5^5*a4^2*a3^2*a2^4*a1 - 120*a6^3*a5^6*a4^2*a3^2*a2^4*a1 - 120*a6^6*a5^2*a4^3*a3^2*a2^4*a1 - 32*a6^5*a5^3*a4^3*a3^2*a2^4*a1 - 360*a6^4*a5^4*a4^3*a3^2*a2^4*a1 - 32*a6^3*a5^5*a4^3*a3^2*a2^4*a1 - 120*a6^2*a5^6*a4^3*a3^2*a2^4*a1 + 120*a6^6*a5*a4^4*a3^2*a2^4*a1 + 288*a6^5*a5^2*a4^4*a3^2*a2^4*a1 - 360*a6^4*a5^3*a4^4*a3^2*a2^4*a1 - 360*a6^3*a5^4*a4^4*a3^2*a2^4*a1 + 288*a6^2*a5^5*a4^4*a3^2*a2^4*a1 + 120*a6*a5^6*a4^4*a3^2*a2^4*a1 + 16*a6^6*a4^5*a3^2*a2^4*a1 - 216*a6^5*a5*a4^5*a3^2*a2^4*a1 + 288*a6^4*a5^2*a4^5*a3^2*a2^4*a1 - 32*a6^3*a5^3*a4^5*a3^2*a2^4*a1 + 288*a6^2*a5^4*a4^5*a3^2*a2^4*a1 - 216*a6*a5^5*a4^5*a3^2*a2^4*a1 + 16*a5^6*a4^5*a3^2*a2^4*a1 + 16*a6^5*a4^6*a3^2*a2^4*a1 + 120*a6^4*a5*a4^6*a3^2*a2^4*a1 - 120*a6^3*a5^2*a4^6*a3^2*a2^4*a1 - 120*a6^2*a5^3*a4^6*a3^2*a2^4*a1 + 120*a6*a5^4*a4^6*a3^2*a2^4*a1 + 16*a5^5*a4^6*a3^2*a2^4*a1 - 8*a6^6*a5^4*a3^3*a2^4*a1 + 48*a6^5*a5^5*a3^3*a2^4*a1 - 8*a6^4*a5^6*a3^3*a2^4*a1 - 80*a6^6*a5^3*a4*a3^3*a2^4*a1 + 96*a6^5*a5^4*a4*a3^3*a2^4*a1 + 96*a6^4*a5^5*a4*a3^3*a2^4*a1 - 80*a6^3*a5^6*a4*a3^3*a2^4*a1 - 120*a6^6*a5^2*a4^2*a3^3*a2^4*a1 - 32*a6^5*a5^3*a4^2*a3^3*a2^4*a1 - 360*a6^4*a5^4*a4^2*a3^3*a2^4*a1 - 32*a6^3*a5^5*a4^2*a3^3*a2^4*a1 - 120*a6^2*a5^6*a4^2*a3^3*a2^4*a1 - 80*a6^6*a5*a4^3*a3^3*a2^4*a1 - 32*a6^5*a5^2*a4^3*a3^3*a2^4*a1 + 480*a6^4*a5^3*a4^3*a3^3*a2^4*a1 + 480*a6^3*a5^4*a4^3*a3^3*a2^4*a1 - 32*a6^2*a5^5*a4^3*a3^3*a2^4*a1 - 80*a6*a5^6*a4^3*a3^3*a2^4*a1 - 8*a6^6*a4^4*a3^3*a2^4*a1 + 96*a6^5*a5*a4^4*a3^3*a2^4*a1 - 360*a6^4*a5^2*a4^4*a3^3*a2^4*a1 + 480*a6^3*a5^3*a4^4*a3^3*a2^4*a1 - 360*a6^2*a5^4*a4^4*a3^3*a2^4*a1 + 96*a6*a5^5*a4^4*a3^3*a2^4*a1 - 8*a5^6*a4^4*a3^3*a2^4*a1 + 48*a6^5*a4^5*a3^3*a2^4*a1 + 96*a6^4*a5*a4^5*a3^3*a2^4*a1 - 32*a6^3*a5^2*a4^5*a3^3*a2^4*a1 - 32*a6^2*a5^3*a4^5*a3^3*a2^4*a1 + 96*a6*a5^4*a4^5*a3^3*a2^4*a1 + 48*a5^5*a4^5*a3^3*a2^4*a1 - 8*a6^4*a4^6*a3^3*a2^4*a1 - 80*a6^3*a5*a4^6*a3^3*a2^4*a1 - 120*a6^2*a5^2*a4^6*a3^3*a2^4*a1 - 80*a6*a5^3*a4^6*a3^3*a2^4*a1 - 8*a5^4*a4^6*a3^3*a2^4*a1 - 8*a6^6*a5^3*a3^4*a2^4*a1 - 72*a6^5*a5^4*a3^4*a2^4*a1 - 72*a6^4*a5^5*a3^4*a2^4*a1 - 8*a6^3*a5^6*a3^4*a2^4*a1 + 120*a6^6*a5^2*a4*a3^4*a2^4*a1 + 96*a6^5*a5^3*a4*a3^4*a2^4*a1 + 96*a6^3*a5^5*a4*a3^4*a2^4*a1 + 120*a6^2*a5^6*a4*a3^4*a2^4*a1 + 120*a6^6*a5*a4^2*a3^4*a2^4*a1 + 288*a6^5*a5^2*a4^2*a3^4*a2^4*a1 - 360*a6^4*a5^3*a4^2*a3^4*a2^4*a1 - 360*a6^3*a5^4*a4^2*a3^4*a2^4*a1 + 288*a6^2*a5^5*a4^2*a3^4*a2^4*a1 + 120*a6*a5^6*a4^2*a3^4*a2^4*a1 - 8*a6^6*a4^3*a3^4*a2^4*a1 + 96*a6^5*a5*a4^3*a3^4*a2^4*a1 - 360*a6^4*a5^2*a4^3*a3^4*a2^4*a1 + 480*a6^3*a5^3*a4^3*a3^4*a2^4*a1 - 360*a6^2*a5^4*a4^3*a3^4*a2^4*a1 + 96*a6*a5^5*a4^3*a3^4*a2^4*a1 - 8*a5^6*a4^3*a3^4*a2^4*a1 - 72*a6^5*a4^4*a3^4*a2^4*a1 - 360*a6^3*a5^2*a4^4*a3^4*a2^4*a1 - 360*a6^2*a5^3*a4^4*a3^4*a2^4*a1 - 72*a5^5*a4^4*a3^4*a2^4*a1 - 72*a6^4*a4^5*a3^4*a2^4*a1 + 96*a6^3*a5*a4^5*a3^4*a2^4*a1 + 288*a6^2*a5^2*a4^5*a3^4*a2^4*a1 + 96*a6*a5^3*a4^5*a3^4*a2^4*a1 - 72*a5^4*a4^5*a3^4*a2^4*a1 - 8*a6^3*a4^6*a3^4*a2^4*a1 + 120*a6^2*a5*a4^6*a3^4*a2^4*a1 + 120*a6*a5^2*a4^6*a3^4*a2^4*a1 - 8*a5^3*a4^6*a3^4*a2^4*a1 + 16*a6^6*a5^2*a3^5*a2^4*a1 + 48*a6^5*a5^3*a3^5*a2^4*a1 - 72*a6^4*a5^4*a3^5*a2^4*a1 + 48*a6^3*a5^5*a3^5*a2^4*a1 + 16*a6^2*a5^6*a3^5*a2^4*a1 - 72*a6^6*a5*a4*a3^5*a2^4*a1 - 216*a6^5*a5^2*a4*a3^5*a2^4*a1 + 96*a6^4*a5^3*a4*a3^5*a2^4*a1 + 96*a6^3*a5^4*a4*a3^5*a2^4*a1 - 216*a6^2*a5^5*a4*a3^5*a2^4*a1 - 72*a6*a5^6*a4*a3^5*a2^4*a1 + 16*a6^6*a4^2*a3^5*a2^4*a1 - 216*a6^5*a5*a4^2*a3^5*a2^4*a1 + 288*a6^4*a5^2*a4^2*a3^5*a2^4*a1 - 32*a6^3*a5^3*a4^2*a3^5*a2^4*a1 + 288*a6^2*a5^4*a4^2*a3^5*a2^4*a1 - 216*a6*a5^5*a4^2*a3^5*a2^4*a1 + 16*a5^6*a4^2*a3^5*a2^4*a1 + 48*a6^5*a4^3*a3^5*a2^4*a1 + 96*a6^4*a5*a4^3*a3^5*a2^4*a1 - 32*a6^3*a5^2*a4^3*a3^5*a2^4*a1 - 32*a6^2*a5^3*a4^3*a3^5*a2^4*a1 + 96*a6*a5^4*a4^3*a3^5*a2^4*a1 + 48*a5^5*a4^3*a3^5*a2^4*a1 - 72*a6^4*a4^4*a3^5*a2^4*a1 + 96*a6^3*a5*a4^4*a3^5*a2^4*a1 + 288*a6^2*a5^2*a4^4*a3^5*a2^4*a1 + 96*a6*a5^3*a4^4*a3^5*a2^4*a1 - 72*a5^4*a4^4*a3^5*a2^4*a1 + 48*a6^3*a4^5*a3^5*a2^4*a1 - 216*a6^2*a5*a4^5*a3^5*a2^4*a1 - 216*a6*a5^2*a4^5*a3^5*a2^4*a1 + 48*a5^3*a4^5*a3^5*a2^4*a1 + 16*a6^2*a4^6*a3^5*a2^4*a1 - 72*a6*a5*a4^6*a3^5*a2^4*a1 + 16*a5^2*a4^6*a3^5*a2^4*a1 + 8*a6^6*a5*a3^6*a2^4*a1 + 16*a6^5*a5^2*a3^6*a2^4*a1 - 8*a6^4*a5^3*a3^6*a2^4*a1 - 8*a6^3*a5^4*a3^6*a2^4*a1 + 16*a6^2*a5^5*a3^6*a2^4*a1 + 8*a6*a5^6*a3^6*a2^4*a1 + 8*a6^6*a4*a3^6*a2^4*a1 - 72*a6^5*a5*a4*a3^6*a2^4*a1 + 120*a6^4*a5^2*a4*a3^6*a2^4*a1 - 80*a6^3*a5^3*a4*a3^6*a2^4*a1 + 120*a6^2*a5^4*a4*a3^6*a2^4*a1 - 72*a6*a5^5*a4*a3^6*a2^4*a1 + 8*a5^6*a4*a3^6*a2^4*a1 + 16*a6^5*a4^2*a3^6*a2^4*a1 + 120*a6^4*a5*a4^2*a3^6*a2^4*a1 - 120*a6^3*a5^2*a4^2*a3^6*a2^4*a1 - 120*a6^2*a5^3*a4^2*a3^6*a2^4*a1 + 120*a6*a5^4*a4^2*a3^6*a2^4*a1 + 16*a5^5*a4^2*a3^6*a2^4*a1 - 8*a6^4*a4^3*a3^6*a2^4*a1 - 80*a6^3*a5*a4^3*a3^6*a2^4*a1 - 120*a6^2*a5^2*a4^3*a3^6*a2^4*a1 - 80*a6*a5^3*a4^3*a3^6*a2^4*a1 - 8*a5^4*a4^3*a3^6*a2^4*a1 - 8*a6^3*a4^4*a3^6*a2^4*a1 + 120*a6^2*a5*a4^4*a3^6*a2^4*a1 + 120*a6*a5^2*a4^4*a3^6*a2^4*a1 - 8*a5^3*a4^4*a3^6*a2^4*a1 + 16*a6^2*a4^5*a3^6*a2^4*a1 - 72*a6*a5*a4^5*a3^6*a2^4*a1 + 16*a5^2*a4^5*a3^6*a2^4*a1 + 8*a6*a4^6*a3^6*a2^4*a1 + 8*a5*a4^6*a3^6*a2^4*a1 - 8*a6^6*a5^5*a4*a2^5*a1 - 8*a6^5*a5^6*a4*a2^5*a1 + 16*a6^6*a5^4*a4^2*a2^5*a1 - 72*a6^5*a5^5*a4^2*a2^5*a1 + 16*a6^4*a5^6*a4^2*a2^5*a1 - 16*a6^6*a5^3*a4^3*a2^5*a1 + 48*a6^5*a5^4*a4^3*a2^5*a1 + 48*a6^4*a5^5*a4^3*a2^5*a1 - 16*a6^3*a5^6*a4^3*a2^5*a1 + 16*a6^6*a5^2*a4^4*a2^5*a1 + 48*a6^5*a5^3*a4^4*a2^5*a1 - 72*a6^4*a5^4*a4^4*a2^5*a1 + 48*a6^3*a5^5*a4^4*a2^5*a1 + 16*a6^2*a5^6*a4^4*a2^5*a1 - 8*a6^6*a5*a4^5*a2^5*a1 - 72*a6^5*a5^2*a4^5*a2^5*a1 + 48*a6^4*a5^3*a4^5*a2^5*a1 + 48*a6^3*a5^4*a4^5*a2^5*a1 - 72*a6^2*a5^5*a4^5*a2^5*a1 - 8*a6*a5^6*a4^5*a2^5*a1 - 8*a6^5*a5*a4^6*a2^5*a1 + 16*a6^4*a5^2*a4^6*a2^5*a1 - 16*a6^3*a5^3*a4^6*a2^5*a1 + 16*a6^2*a5^4*a4^6*a2^5*a1 - 8*a6*a5^5*a4^6*a2^5*a1 - 8*a6^6*a5^5*a3*a2^5*a1 - 8*a6^5*a5^6*a3*a2^5*a1 - 72*a6^6*a5^4*a4*a3*a2^5*a1 + 432*a6^5*a5^5*a4*a3*a2^5*a1 - 72*a6^4*a5^6*a4*a3*a2^5*a1 + 48*a6^6*a5^3*a4^2*a3*a2^5*a1 - 216*a6^5*a5^4*a4^2*a3*a2^5*a1 - 216*a6^4*a5^5*a4^2*a3*a2^5*a1 + 48*a6^3*a5^6*a4^2*a3*a2^5*a1 + 48*a6^6*a5^2*a4^3*a3*a2^5*a1 - 32*a6^5*a5^3*a4^3*a3*a2^5*a1 + 96*a6^4*a5^4*a4^3*a3*a2^5*a1 - 32*a6^3*a5^5*a4^3*a3*a2^5*a1 + 48*a6^2*a5^6*a4^3*a3*a2^5*a1 - 72*a6^6*a5*a4^4*a3*a2^5*a1 - 216*a6^5*a5^2*a4^4*a3*a2^5*a1 + 96*a6^4*a5^3*a4^4*a3*a2^5*a1 + 96*a6^3*a5^4*a4^4*a3*a2^5*a1 - 216*a6^2*a5^5*a4^4*a3*a2^5*a1 - 72*a6*a5^6*a4^4*a3*a2^5*a1 - 8*a6^6*a4^5*a3*a2^5*a1 + 432*a6^5*a5*a4^5*a3*a2^5*a1 - 216*a6^4*a5^2*a4^5*a3*a2^5*a1 - 32*a6^3*a5^3*a4^5*a3*a2^5*a1 - 216*a6^2*a5^4*a4^5*a3*a2^5*a1 + 432*a6*a5^5*a4^5*a3*a2^5*a1 - 8*a5^6*a4^5*a3*a2^5*a1 - 8*a6^5*a4^6*a3*a2^5*a1 - 72*a6^4*a5*a4^6*a3*a2^5*a1 + 48*a6^3*a5^2*a4^6*a3*a2^5*a1 + 48*a6^2*a5^3*a4^6*a3*a2^5*a1 - 72*a6*a5^4*a4^6*a3*a2^5*a1 - 8*a5^5*a4^6*a3*a2^5*a1 + 16*a6^6*a5^4*a3^2*a2^5*a1 - 72*a6^5*a5^5*a3^2*a2^5*a1 + 16*a6^4*a5^6*a3^2*a2^5*a1 + 48*a6^6*a5^3*a4*a3^2*a2^5*a1 - 216*a6^5*a5^4*a4*a3^2*a2^5*a1 - 216*a6^4*a5^5*a4*a3^2*a2^5*a1 + 48*a6^3*a5^6*a4*a3^2*a2^5*a1 - 72*a6^6*a5^2*a4^2*a3^2*a2^5*a1 + 96*a6^5*a5^3*a4^2*a3^2*a2^5*a1 + 288*a6^4*a5^4*a4^2*a3^2*a2^5*a1 + 96*a6^3*a5^5*a4^2*a3^2*a2^5*a1 - 72*a6^2*a5^6*a4^2*a3^2*a2^5*a1 + 48*a6^6*a5*a4^3*a3^2*a2^5*a1 + 96*a6^5*a5^2*a4^3*a3^2*a2^5*a1 - 32*a6^4*a5^3*a4^3*a3^2*a2^5*a1 - 32*a6^3*a5^4*a4^3*a3^2*a2^5*a1 + 96*a6^2*a5^5*a4^3*a3^2*a2^5*a1 + 48*a6*a5^6*a4^3*a3^2*a2^5*a1 + 16*a6^6*a4^4*a3^2*a2^5*a1 - 216*a6^5*a5*a4^4*a3^2*a2^5*a1 + 288*a6^4*a5^2*a4^4*a3^2*a2^5*a1 - 32*a6^3*a5^3*a4^4*a3^2*a2^5*a1 + 288*a6^2*a5^4*a4^4*a3^2*a2^5*a1 - 216*a6*a5^5*a4^4*a3^2*a2^5*a1 + 16*a5^6*a4^4*a3^2*a2^5*a1 - 72*a6^5*a4^5*a3^2*a2^5*a1 - 216*a6^4*a5*a4^5*a3^2*a2^5*a1 + 96*a6^3*a5^2*a4^5*a3^2*a2^5*a1 + 96*a6^2*a5^3*a4^5*a3^2*a2^5*a1 - 216*a6*a5^4*a4^5*a3^2*a2^5*a1 - 72*a5^5*a4^5*a3^2*a2^5*a1 + 16*a6^4*a4^6*a3^2*a2^5*a1 + 48*a6^3*a5*a4^6*a3^2*a2^5*a1 - 72*a6^2*a5^2*a4^6*a3^2*a2^5*a1 + 48*a6*a5^3*a4^6*a3^2*a2^5*a1 + 16*a5^4*a4^6*a3^2*a2^5*a1 - 16*a6^6*a5^3*a3^3*a2^5*a1 + 48*a6^5*a5^4*a3^3*a2^5*a1 + 48*a6^4*a5^5*a3^3*a2^5*a1 - 16*a6^3*a5^6*a3^3*a2^5*a1 + 48*a6^6*a5^2*a4*a3^3*a2^5*a1 - 32*a6^5*a5^3*a4*a3^3*a2^5*a1 + 96*a6^4*a5^4*a4*a3^3*a2^5*a1 - 32*a6^3*a5^5*a4*a3^3*a2^5*a1 + 48*a6^2*a5^6*a4*a3^3*a2^5*a1 + 48*a6^6*a5*a4^2*a3^3*a2^5*a1 + 96*a6^5*a5^2*a4^2*a3^3*a2^5*a1 - 32*a6^4*a5^3*a4^2*a3^3*a2^5*a1 - 32*a6^3*a5^4*a4^2*a3^3*a2^5*a1 + 96*a6^2*a5^5*a4^2*a3^3*a2^5*a1 + 48*a6*a5^6*a4^2*a3^3*a2^5*a1 - 16*a6^6*a4^3*a3^3*a2^5*a1 - 32*a6^5*a5*a4^3*a3^3*a2^5*a1 - 32*a6^4*a5^2*a4^3*a3^3*a2^5*a1 - 672*a6^3*a5^3*a4^3*a3^3*a2^5*a1 - 32*a6^2*a5^4*a4^3*a3^3*a2^5*a1 - 32*a6*a5^5*a4^3*a3^3*a2^5*a1 - 16*a5^6*a4^3*a3^3*a2^5*a1 + 48*a6^5*a4^4*a3^3*a2^5*a1 + 96*a6^4*a5*a4^4*a3^3*a2^5*a1 - 32*a6^3*a5^2*a4^4*a3^3*a2^5*a1 - 32*a6^2*a5^3*a4^4*a3^3*a2^5*a1 + 96*a6*a5^4*a4^4*a3^3*a2^5*a1 + 48*a5^5*a4^4*a3^3*a2^5*a1 + 48*a6^4*a4^5*a3^3*a2^5*a1 - 32*a6^3*a5*a4^5*a3^3*a2^5*a1 + 96*a6^2*a5^2*a4^5*a3^3*a2^5*a1 - 32*a6*a5^3*a4^5*a3^3*a2^5*a1 + 48*a5^4*a4^5*a3^3*a2^5*a1 - 16*a6^3*a4^6*a3^3*a2^5*a1 + 48*a6^2*a5*a4^6*a3^3*a2^5*a1 + 48*a6*a5^2*a4^6*a3^3*a2^5*a1 - 16*a5^3*a4^6*a3^3*a2^5*a1 + 16*a6^6*a5^2*a3^4*a2^5*a1 + 48*a6^5*a5^3*a3^4*a2^5*a1 - 72*a6^4*a5^4*a3^4*a2^5*a1 + 48*a6^3*a5^5*a3^4*a2^5*a1 + 16*a6^2*a5^6*a3^4*a2^5*a1 - 72*a6^6*a5*a4*a3^4*a2^5*a1 - 216*a6^5*a5^2*a4*a3^4*a2^5*a1 + 96*a6^4*a5^3*a4*a3^4*a2^5*a1 + 96*a6^3*a5^4*a4*a3^4*a2^5*a1 - 216*a6^2*a5^5*a4*a3^4*a2^5*a1 - 72*a6*a5^6*a4*a3^4*a2^5*a1 + 16*a6^6*a4^2*a3^4*a2^5*a1 - 216*a6^5*a5*a4^2*a3^4*a2^5*a1 + 288*a6^4*a5^2*a4^2*a3^4*a2^5*a1 - 32*a6^3*a5^3*a4^2*a3^4*a2^5*a1 + 288*a6^2*a5^4*a4^2*a3^4*a2^5*a1 - 216*a6*a5^5*a4^2*a3^4*a2^5*a1 + 16*a5^6*a4^2*a3^4*a2^5*a1 + 48*a6^5*a4^3*a3^4*a2^5*a1 + 96*a6^4*a5*a4^3*a3^4*a2^5*a1 - 32*a6^3*a5^2*a4^3*a3^4*a2^5*a1 - 32*a6^2*a5^3*a4^3*a3^4*a2^5*a1 + 96*a6*a5^4*a4^3*a3^4*a2^5*a1 + 48*a5^5*a4^3*a3^4*a2^5*a1 - 72*a6^4*a4^4*a3^4*a2^5*a1 + 96*a6^3*a5*a4^4*a3^4*a2^5*a1 + 288*a6^2*a5^2*a4^4*a3^4*a2^5*a1 + 96*a6*a5^3*a4^4*a3^4*a2^5*a1 - 72*a5^4*a4^4*a3^4*a2^5*a1 + 48*a6^3*a4^5*a3^4*a2^5*a1 - 216*a6^2*a5*a4^5*a3^4*a2^5*a1 - 216*a6*a5^2*a4^5*a3^4*a2^5*a1 + 48*a5^3*a4^5*a3^4*a2^5*a1 + 16*a6^2*a4^6*a3^4*a2^5*a1 - 72*a6*a5*a4^6*a3^4*a2^5*a1 + 16*a5^2*a4^6*a3^4*a2^5*a1 - 8*a6^6*a5*a3^5*a2^5*a1 - 72*a6^5*a5^2*a3^5*a2^5*a1 + 48*a6^4*a5^3*a3^5*a2^5*a1 + 48*a6^3*a5^4*a3^5*a2^5*a1 - 72*a6^2*a5^5*a3^5*a2^5*a1 - 8*a6*a5^6*a3^5*a2^5*a1 - 8*a6^6*a4*a3^5*a2^5*a1 + 432*a6^5*a5*a4*a3^5*a2^5*a1 - 216*a6^4*a5^2*a4*a3^5*a2^5*a1 - 32*a6^3*a5^3*a4*a3^5*a2^5*a1 - 216*a6^2*a5^4*a4*a3^5*a2^5*a1 + 432*a6*a5^5*a4*a3^5*a2^5*a1 - 8*a5^6*a4*a3^5*a2^5*a1 - 72*a6^5*a4^2*a3^5*a2^5*a1 - 216*a6^4*a5*a4^2*a3^5*a2^5*a1 + 96*a6^3*a5^2*a4^2*a3^5*a2^5*a1 + 96*a6^2*a5^3*a4^2*a3^5*a2^5*a1 - 216*a6*a5^4*a4^2*a3^5*a2^5*a1 - 72*a5^5*a4^2*a3^5*a2^5*a1 + 48*a6^4*a4^3*a3^5*a2^5*a1 - 32*a6^3*a5*a4^3*a3^5*a2^5*a1 + 96*a6^2*a5^2*a4^3*a3^5*a2^5*a1 - 32*a6*a5^3*a4^3*a3^5*a2^5*a1 + 48*a5^4*a4^3*a3^5*a2^5*a1 + 48*a6^3*a4^4*a3^5*a2^5*a1 - 216*a6^2*a5*a4^4*a3^5*a2^5*a1 - 216*a6*a5^2*a4^4*a3^5*a2^5*a1 + 48*a5^3*a4^4*a3^5*a2^5*a1 - 72*a6^2*a4^5*a3^5*a2^5*a1 + 432*a6*a5*a4^5*a3^5*a2^5*a1 - 72*a5^2*a4^5*a3^5*a2^5*a1 - 8*a6*a4^6*a3^5*a2^5*a1 - 8*a5*a4^6*a3^5*a2^5*a1 - 8*a6^5*a5*a3^6*a2^5*a1 + 16*a6^4*a5^2*a3^6*a2^5*a1 - 16*a6^3*a5^3*a3^6*a2^5*a1 + 16*a6^2*a5^4*a3^6*a2^5*a1 - 8*a6*a5^5*a3^6*a2^5*a1 - 8*a6^5*a4*a3^6*a2^5*a1 - 72*a6^4*a5*a4*a3^6*a2^5*a1 + 48*a6^3*a5^2*a4*a3^6*a2^5*a1 + 48*a6^2*a5^3*a4*a3^6*a2^5*a1 - 72*a6*a5^4*a4*a3^6*a2^5*a1 - 8*a5^5*a4*a3^6*a2^5*a1 + 16*a6^4*a4^2*a3^6*a2^5*a1 + 48*a6^3*a5*a4^2*a3^6*a2^5*a1 - 72*a6^2*a5^2*a4^2*a3^6*a2^5*a1 + 48*a6*a5^3*a4^2*a3^6*a2^5*a1 + 16*a5^4*a4^2*a3^6*a2^5*a1 - 16*a6^3*a4^3*a3^6*a2^5*a1 + 48*a6^2*a5*a4^3*a3^6*a2^5*a1 + 48*a6*a5^2*a4^3*a3^6*a2^5*a1 - 16*a5^3*a4^3*a3^6*a2^5*a1 + 16*a6^2*a4^4*a3^6*a2^5*a1 - 72*a6*a5*a4^4*a3^6*a2^5*a1 + 16*a5^2*a4^4*a3^6*a2^5*a1 - 8*a6*a4^5*a3^6*a2^5*a1 - 8*a5*a4^5*a3^6*a2^5*a1 + 8*a6^6*a5^4*a4*a2^6*a1 - 8*a6^5*a5^5*a4*a2^6*a1 + 8*a6^4*a5^6*a4*a2^6*a1 - 8*a6^6*a5^3*a4^2*a2^6*a1 + 16*a6^5*a5^4*a4^2*a2^6*a1 + 16*a6^4*a5^5*a4^2*a2^6*a1 - 8*a6^3*a5^6*a4^2*a2^6*a1 - 8*a6^6*a5^2*a4^3*a2^6*a1 - 16*a6^5*a5^3*a4^3*a2^6*a1 - 8*a6^4*a5^4*a4^3*a2^6*a1 - 16*a6^3*a5^5*a4^3*a2^6*a1 - 8*a6^2*a5^6*a4^3*a2^6*a1 + 8*a6^6*a5*a4^4*a2^6*a1 + 16*a6^5*a5^2*a4^4*a2^6*a1 - 8*a6^4*a5^3*a4^4*a2^6*a1 - 8*a6^3*a5^4*a4^4*a2^6*a1 + 16*a6^2*a5^5*a4^4*a2^6*a1 + 8*a6*a5^6*a4^4*a2^6*a1 - 8*a6^5*a5*a4^5*a2^6*a1 + 16*a6^4*a5^2*a4^5*a2^6*a1 - 16*a6^3*a5^3*a4^5*a2^6*a1 + 16*a6^2*a5^4*a4^5*a2^6*a1 - 8*a6*a5^5*a4^5*a2^6*a1 + 8*a6^4*a5*a4^6*a2^6*a1 - 8*a6^3*a5^2*a4^6*a2^6*a1 - 8*a6^2*a5^3*a4^6*a2^6*a1 + 8*a6*a5^4*a4^6*a2^6*a1 + 8*a6^6*a5^4*a3*a2^6*a1 - 8*a6^5*a5^5*a3*a2^6*a1 + 8*a6^4*a5^6*a3*a2^6*a1 - 72*a6^5*a5^4*a4*a3*a2^6*a1 - 72*a6^4*a5^5*a4*a3*a2^6*a1 + 48*a6^5*a5^3*a4^2*a3*a2^6*a1 + 120*a6^4*a5^4*a4^2*a3*a2^6*a1 + 48*a6^3*a5^5*a4^2*a3*a2^6*a1 + 48*a6^5*a5^2*a4^3*a3*a2^6*a1 - 80*a6^4*a5^3*a4^3*a3*a2^6*a1 - 80*a6^3*a5^4*a4^3*a3*a2^6*a1 + 48*a6^2*a5^5*a4^3*a3*a2^6*a1 + 8*a6^6*a4^4*a3*a2^6*a1 - 72*a6^5*a5*a4^4*a3*a2^6*a1 + 120*a6^4*a5^2*a4^4*a3*a2^6*a1 - 80*a6^3*a5^3*a4^4*a3*a2^6*a1 + 120*a6^2*a5^4*a4^4*a3*a2^6*a1 - 72*a6*a5^5*a4^4*a3*a2^6*a1 + 8*a5^6*a4^4*a3*a2^6*a1 - 8*a6^5*a4^5*a3*a2^6*a1 - 72*a6^4*a5*a4^5*a3*a2^6*a1 + 48*a6^3*a5^2*a4^5*a3*a2^6*a1 + 48*a6^2*a5^3*a4^5*a3*a2^6*a1 - 72*a6*a5^4*a4^5*a3*a2^6*a1 - 8*a5^5*a4^5*a3*a2^6*a1 + 8*a6^4*a4^6*a3*a2^6*a1 + 8*a5^4*a4^6*a3*a2^6*a1 - 8*a6^6*a5^3*a3^2*a2^6*a1 + 16*a6^5*a5^4*a3^2*a2^6*a1 + 16*a6^4*a5^5*a3^2*a2^6*a1 - 8*a6^3*a5^6*a3^2*a2^6*a1 + 48*a6^5*a5^3*a4*a3^2*a2^6*a1 + 120*a6^4*a5^4*a4*a3^2*a2^6*a1 + 48*a6^3*a5^5*a4*a3^2*a2^6*a1 - 72*a6^5*a5^2*a4^2*a3^2*a2^6*a1 - 120*a6^4*a5^3*a4^2*a3^2*a2^6*a1 - 120*a6^3*a5^4*a4^2*a3^2*a2^6*a1 - 72*a6^2*a5^5*a4^2*a3^2*a2^6*a1 - 8*a6^6*a4^3*a3^2*a2^6*a1 + 48*a6^5*a5*a4^3*a3^2*a2^6*a1 - 120*a6^4*a5^2*a4^3*a3^2*a2^6*a1 + 240*a6^3*a5^3*a4^3*a3^2*a2^6*a1 - 120*a6^2*a5^4*a4^3*a3^2*a2^6*a1 + 48*a6*a5^5*a4^3*a3^2*a2^6*a1 - 8*a5^6*a4^3*a3^2*a2^6*a1 + 16*a6^5*a4^4*a3^2*a2^6*a1 + 120*a6^4*a5*a4^4*a3^2*a2^6*a1 - 120*a6^3*a5^2*a4^4*a3^2*a2^6*a1 - 120*a6^2*a5^3*a4^4*a3^2*a2^6*a1 + 120*a6*a5^4*a4^4*a3^2*a2^6*a1 + 16*a5^5*a4^4*a3^2*a2^6*a1 + 16*a6^4*a4^5*a3^2*a2^6*a1 + 48*a6^3*a5*a4^5*a3^2*a2^6*a1 - 72*a6^2*a5^2*a4^5*a3^2*a2^6*a1 + 48*a6*a5^3*a4^5*a3^2*a2^6*a1 + 16*a5^4*a4^5*a3^2*a2^6*a1 - 8*a6^3*a4^6*a3^2*a2^6*a1 - 8*a5^3*a4^6*a3^2*a2^6*a1 - 8*a6^6*a5^2*a3^3*a2^6*a1 - 16*a6^5*a5^3*a3^3*a2^6*a1 - 8*a6^4*a5^4*a3^3*a2^6*a1 - 16*a6^3*a5^5*a3^3*a2^6*a1 - 8*a6^2*a5^6*a3^3*a2^6*a1 + 48*a6^5*a5^2*a4*a3^3*a2^6*a1 - 80*a6^4*a5^3*a4*a3^3*a2^6*a1 - 80*a6^3*a5^4*a4*a3^3*a2^6*a1 + 48*a6^2*a5^5*a4*a3^3*a2^6*a1 - 8*a6^6*a4^2*a3^3*a2^6*a1 + 48*a6^5*a5*a4^2*a3^3*a2^6*a1 - 120*a6^4*a5^2*a4^2*a3^3*a2^6*a1 + 240*a6^3*a5^3*a4^2*a3^3*a2^6*a1 - 120*a6^2*a5^4*a4^2*a3^3*a2^6*a1 + 48*a6*a5^5*a4^2*a3^3*a2^6*a1 - 8*a5^6*a4^2*a3^3*a2^6*a1 - 16*a6^5*a4^3*a3^3*a2^6*a1 - 80*a6^4*a5*a4^3*a3^3*a2^6*a1 + 240*a6^3*a5^2*a4^3*a3^3*a2^6*a1 + 240*a6^2*a5^3*a4^3*a3^3*a2^6*a1 - 80*a6*a5^4*a4^3*a3^3*a2^6*a1 - 16*a5^5*a4^3*a3^3*a2^6*a1 - 8*a6^4*a4^4*a3^3*a2^6*a1 - 80*a6^3*a5*a4^4*a3^3*a2^6*a1 - 120*a6^2*a5^2*a4^4*a3^3*a2^6*a1 - 80*a6*a5^3*a4^4*a3^3*a2^6*a1 - 8*a5^4*a4^4*a3^3*a2^6*a1 - 16*a6^3*a4^5*a3^3*a2^6*a1 + 48*a6^2*a5*a4^5*a3^3*a2^6*a1 + 48*a6*a5^2*a4^5*a3^3*a2^6*a1 - 16*a5^3*a4^5*a3^3*a2^6*a1 - 8*a6^2*a4^6*a3^3*a2^6*a1 - 8*a5^2*a4^6*a3^3*a2^6*a1 + 8*a6^6*a5*a3^4*a2^6*a1 + 16*a6^5*a5^2*a3^4*a2^6*a1 - 8*a6^4*a5^3*a3^4*a2^6*a1 - 8*a6^3*a5^4*a3^4*a2^6*a1 + 16*a6^2*a5^5*a3^4*a2^6*a1 + 8*a6*a5^6*a3^4*a2^6*a1 + 8*a6^6*a4*a3^4*a2^6*a1 - 72*a6^5*a5*a4*a3^4*a2^6*a1 + 120*a6^4*a5^2*a4*a3^4*a2^6*a1 - 80*a6^3*a5^3*a4*a3^4*a2^6*a1 + 120*a6^2*a5^4*a4*a3^4*a2^6*a1 - 72*a6*a5^5*a4*a3^4*a2^6*a1 + 8*a5^6*a4*a3^4*a2^6*a1 + 16*a6^5*a4^2*a3^4*a2^6*a1 + 120*a6^4*a5*a4^2*a3^4*a2^6*a1 - 120*a6^3*a5^2*a4^2*a3^4*a2^6*a1 - 120*a6^2*a5^3*a4^2*a3^4*a2^6*a1 + 120*a6*a5^4*a4^2*a3^4*a2^6*a1 + 16*a5^5*a4^2*a3^4*a2^6*a1 - 8*a6^4*a4^3*a3^4*a2^6*a1 - 80*a6^3*a5*a4^3*a3^4*a2^6*a1 - 120*a6^2*a5^2*a4^3*a3^4*a2^6*a1 - 80*a6*a5^3*a4^3*a3^4*a2^6*a1 - 8*a5^4*a4^3*a3^4*a2^6*a1 - 8*a6^3*a4^4*a3^4*a2^6*a1 + 120*a6^2*a5*a4^4*a3^4*a2^6*a1 + 120*a6*a5^2*a4^4*a3^4*a2^6*a1 - 8*a5^3*a4^4*a3^4*a2^6*a1 + 16*a6^2*a4^5*a3^4*a2^6*a1 - 72*a6*a5*a4^5*a3^4*a2^6*a1 + 16*a5^2*a4^5*a3^4*a2^6*a1 + 8*a6*a4^6*a3^4*a2^6*a1 + 8*a5*a4^6*a3^4*a2^6*a1 - 8*a6^5*a5*a3^5*a2^6*a1 + 16*a6^4*a5^2*a3^5*a2^6*a1 - 16*a6^3*a5^3*a3^5*a2^6*a1 + 16*a6^2*a5^4*a3^5*a2^6*a1 - 8*a6*a5^5*a3^5*a2^6*a1 - 8*a6^5*a4*a3^5*a2^6*a1 - 72*a6^4*a5*a4*a3^5*a2^6*a1 + 48*a6^3*a5^2*a4*a3^5*a2^6*a1 + 48*a6^2*a5^3*a4*a3^5*a2^6*a1 - 72*a6*a5^4*a4*a3^5*a2^6*a1 - 8*a5^5*a4*a3^5*a2^6*a1 + 16*a6^4*a4^2*a3^5*a2^6*a1 + 48*a6^3*a5*a4^2*a3^5*a2^6*a1 - 72*a6^2*a5^2*a4^2*a3^5*a2^6*a1 + 48*a6*a5^3*a4^2*a3^5*a2^6*a1 + 16*a5^4*a4^2*a3^5*a2^6*a1 - 16*a6^3*a4^3*a3^5*a2^6*a1 + 48*a6^2*a5*a4^3*a3^5*a2^6*a1 + 48*a6*a5^2*a4^3*a3^5*a2^6*a1 - 16*a5^3*a4^3*a3^5*a2^6*a1 + 16*a6^2*a4^4*a3^5*a2^6*a1 - 72*a6*a5*a4^4*a3^5*a2^6*a1 + 16*a5^2*a4^4*a3^5*a2^6*a1 - 8*a6*a4^5*a3^5*a2^6*a1 - 8*a5*a4^5*a3^5*a2^6*a1 + 8*a6^4*a5*a3^6*a2^6*a1 - 8*a6^3*a5^2*a3^6*a2^6*a1 - 8*a6^2*a5^3*a3^6*a2^6*a1 + 8*a6*a5^4*a3^6*a2^6*a1 + 8*a6^4*a4*a3^6*a2^6*a1 + 8*a5^4*a4*a3^6*a2^6*a1 - 8*a6^3*a4^2*a3^6*a2^6*a1 - 8*a5^3*a4^2*a3^6*a2^6*a1 - 8*a6^2*a4^3*a3^6*a2^6*a1 - 8*a5^2*a4^3*a3^6*a2^6*a1 + 8*a6*a4^4*a3^6*a2^6*a1 + 8*a5*a4^4*a3^6*a2^6*a1 - 8*a6^6*a5^6*a4^4*a1^2 + 8*a6^6*a5^5*a4^5*a1^2 + 8*a6^5*a5^6*a4^5*a1^2 - 8*a6^6*a5^4*a4^6*a1^2 + 8*a6^5*a5^5*a4^6*a1^2 - 8*a6^4*a5^6*a4^6*a1^2 - 8*a6^6*a5^6*a4^3*a3*a1^2 + 16*a6^6*a5^5*a4^4*a3*a1^2 + 16*a6^5*a5^6*a4^4*a3*a1^2 + 16*a6^6*a5^4*a4^5*a3*a1^2 - 72*a6^5*a5^5*a4^5*a3*a1^2 + 16*a6^4*a5^6*a4^5*a3*a1^2 - 8*a6^6*a5^3*a4^6*a3*a1^2 + 16*a6^5*a5^4*a4^6*a3*a1^2 + 16*a6^4*a5^5*a4^6*a3*a1^2 - 8*a6^3*a5^6*a4^6*a3*a1^2 + 24*a6^6*a5^6*a4^2*a3^2*a1^2 - 8*a6^6*a5^5*a4^3*a3^2*a1^2 - 8*a6^5*a5^6*a4^3*a3^2*a1^2 - 128*a6^6*a5^4*a4^4*a3^2*a1^2 + 120*a6^5*a5^5*a4^4*a3^2*a1^2 - 128*a6^4*a5^6*a4^4*a3^2*a1^2 - 8*a6^6*a5^3*a4^5*a3^2*a1^2 + 120*a6^5*a5^4*a4^5*a3^2*a1^2 + 120*a6^4*a5^5*a4^5*a3^2*a1^2 - 8*a6^3*a5^6*a4^5*a3^2*a1^2 + 24*a6^6*a5^2*a4^6*a3^2*a1^2 - 8*a6^5*a5^3*a4^6*a3^2*a1^2 - 128*a6^4*a5^4*a4^6*a3^2*a1^2 - 8*a6^3*a5^5*a4^6*a3^2*a1^2 + 24*a6^2*a5^6*a4^6*a3^2*a1^2 - 8*a6^6*a5^6*a4*a3^3*a1^2 - 8*a6^6*a5^5*a4^2*a3^3*a1^2 - 8*a6^5*a5^6*a4^2*a3^3*a1^2 + 112*a6^6*a5^4*a4^3*a3^3*a1^2 - 80*a6^5*a5^5*a4^3*a3^3*a1^2 + 112*a6^4*a5^6*a4^3*a3^3*a1^2 + 112*a6^6*a5^3*a4^4*a3^3*a1^2 - 120*a6^5*a5^4*a4^4*a3^3*a1^2 - 120*a6^4*a5^5*a4^4*a3^3*a1^2 + 112*a6^3*a5^6*a4^4*a3^3*a1^2 - 8*a6^6*a5^2*a4^5*a3^3*a1^2 - 80*a6^5*a5^3*a4^5*a3^3*a1^2 - 120*a6^4*a5^4*a4^5*a3^3*a1^2 - 80*a6^3*a5^5*a4^5*a3^3*a1^2 - 8*a6^2*a5^6*a4^5*a3^3*a1^2 - 8*a6^6*a5*a4^6*a3^3*a1^2 - 8*a6^5*a5^2*a4^6*a3^3*a1^2 + 112*a6^4*a5^3*a4^6*a3^3*a1^2 + 112*a6^3*a5^4*a4^6*a3^3*a1^2 - 8*a6^2*a5^5*a4^6*a3^3*a1^2 - 8*a6*a5^6*a4^6*a3^3*a1^2 - 8*a6^6*a5^6*a3^4*a1^2 + 16*a6^6*a5^5*a4*a3^4*a1^2 + 16*a6^5*a5^6*a4*a3^4*a1^2 - 128*a6^6*a5^4*a4^2*a3^4*a1^2 + 120*a6^5*a5^5*a4^2*a3^4*a1^2 - 128*a6^4*a5^6*a4^2*a3^4*a1^2 + 112*a6^6*a5^3*a4^3*a3^4*a1^2 - 120*a6^5*a5^4*a4^3*a3^4*a1^2 - 120*a6^4*a5^5*a4^3*a3^4*a1^2 + 112*a6^3*a5^6*a4^3*a3^4*a1^2 - 128*a6^6*a5^2*a4^4*a3^4*a1^2 - 120*a6^5*a5^3*a4^4*a3^4*a1^2 + 720*a6^4*a5^4*a4^4*a3^4*a1^2 - 120*a6^3*a5^5*a4^4*a3^4*a1^2 - 128*a6^2*a5^6*a4^4*a3^4*a1^2 + 16*a6^6*a5*a4^5*a3^4*a1^2 + 120*a6^5*a5^2*a4^5*a3^4*a1^2 - 120*a6^4*a5^3*a4^5*a3^4*a1^2 - 120*a6^3*a5^4*a4^5*a3^4*a1^2 + 120*a6^2*a5^5*a4^5*a3^4*a1^2 + 16*a6*a5^6*a4^5*a3^4*a1^2 - 8*a6^6*a4^6*a3^4*a1^2 + 16*a6^5*a5*a4^6*a3^4*a1^2 - 128*a6^4*a5^2*a4^6*a3^4*a1^2 + 112*a6^3*a5^3*a4^6*a3^4*a1^2 - 128*a6^2*a5^4*a4^6*a3^4*a1^2 + 16*a6*a5^5*a4^6*a3^4*a1^2 - 8*a5^6*a4^6*a3^4*a1^2 + 8*a6^6*a5^5*a3^5*a1^2 + 8*a6^5*a5^6*a3^5*a1^2 + 16*a6^6*a5^4*a4*a3^5*a1^2 - 72*a6^5*a5^5*a4*a3^5*a1^2 + 16*a6^4*a5^6*a4*a3^5*a1^2 - 8*a6^6*a5^3*a4^2*a3^5*a1^2 + 120*a6^5*a5^4*a4^2*a3^5*a1^2 + 120*a6^4*a5^5*a4^2*a3^5*a1^2 - 8*a6^3*a5^6*a4^2*a3^5*a1^2 - 8*a6^6*a5^2*a4^3*a3^5*a1^2 - 80*a6^5*a5^3*a4^3*a3^5*a1^2 - 120*a6^4*a5^4*a4^3*a3^5*a1^2 - 80*a6^3*a5^5*a4^3*a3^5*a1^2 - 8*a6^2*a5^6*a4^3*a3^5*a1^2 + 16*a6^6*a5*a4^4*a3^5*a1^2 + 120*a6^5*a5^2*a4^4*a3^5*a1^2 - 120*a6^4*a5^3*a4^4*a3^5*a1^2 - 120*a6^3*a5^4*a4^4*a3^5*a1^2 + 120*a6^2*a5^5*a4^4*a3^5*a1^2 + 16*a6*a5^6*a4^4*a3^5*a1^2 + 8*a6^6*a4^5*a3^5*a1^2 - 72*a6^5*a5*a4^5*a3^5*a1^2 + 120*a6^4*a5^2*a4^5*a3^5*a1^2 - 80*a6^3*a5^3*a4^5*a3^5*a1^2 + 120*a6^2*a5^4*a4^5*a3^5*a1^2 - 72*a6*a5^5*a4^5*a3^5*a1^2 + 8*a5^6*a4^5*a3^5*a1^2 + 8*a6^5*a4^6*a3^5*a1^2 + 16*a6^4*a5*a4^6*a3^5*a1^2 - 8*a6^3*a5^2*a4^6*a3^5*a1^2 - 8*a6^2*a5^3*a4^6*a3^5*a1^2 + 16*a6*a5^4*a4^6*a3^5*a1^2 + 8*a5^5*a4^6*a3^5*a1^2 - 8*a6^6*a5^4*a3^6*a1^2 + 8*a6^5*a5^5*a3^6*a1^2 - 8*a6^4*a5^6*a3^6*a1^2 - 8*a6^6*a5^3*a4*a3^6*a1^2 + 16*a6^5*a5^4*a4*a3^6*a1^2 + 16*a6^4*a5^5*a4*a3^6*a1^2 - 8*a6^3*a5^6*a4*a3^6*a1^2 + 24*a6^6*a5^2*a4^2*a3^6*a1^2 - 8*a6^5*a5^3*a4^2*a3^6*a1^2 - 128*a6^4*a5^4*a4^2*a3^6*a1^2 - 8*a6^3*a5^5*a4^2*a3^6*a1^2 + 24*a6^2*a5^6*a4^2*a3^6*a1^2 - 8*a6^6*a5*a4^3*a3^6*a1^2 - 8*a6^5*a5^2*a4^3*a3^6*a1^2 + 112*a6^4*a5^3*a4^3*a3^6*a1^2 + 112*a6^3*a5^4*a4^3*a3^6*a1^2 - 8*a6^2*a5^5*a4^3*a3^6*a1^2 - 8*a6*a5^6*a4^3*a3^6*a1^2 - 8*a6^6*a4^4*a3^6*a1^2 + 16*a6^5*a5*a4^4*a3^6*a1^2 - 128*a6^4*a5^2*a4^4*a3^6*a1^2 + 112*a6^3*a5^3*a4^4*a3^6*a1^2 - 128*a6^2*a5^4*a4^4*a3^6*a1^2 + 16*a6*a5^5*a4^4*a3^6*a1^2 - 8*a5^6*a4^4*a3^6*a1^2 + 8*a6^5*a4^5*a3^6*a1^2 + 16*a6^4*a5*a4^5*a3^6*a1^2 - 8*a6^3*a5^2*a4^5*a3^6*a1^2 - 8*a6^2*a5^3*a4^5*a3^6*a1^2 + 16*a6*a5^4*a4^5*a3^6*a1^2 + 8*a5^5*a4^5*a3^6*a1^2 - 8*a6^4*a4^6*a3^6*a1^2 - 8*a6^3*a5*a4^6*a3^6*a1^2 + 24*a6^2*a5^2*a4^6*a3^6*a1^2 - 8*a6*a5^3*a4^6*a3^6*a1^2 - 8*a5^4*a4^6*a3^6*a1^2 - 8*a6^6*a5^6*a4^3*a2*a1^2 + 16*a6^6*a5^5*a4^4*a2*a1^2 + 16*a6^5*a5^6*a4^4*a2*a1^2 + 16*a6^6*a5^4*a4^5*a2*a1^2 - 72*a6^5*a5^5*a4^5*a2*a1^2 + 16*a6^4*a5^6*a4^5*a2*a1^2 - 8*a6^6*a5^3*a4^6*a2*a1^2 + 16*a6^5*a5^4*a4^6*a2*a1^2 + 16*a6^4*a5^5*a4^6*a2*a1^2 - 8*a6^3*a5^6*a4^6*a2*a1^2 + 48*a6^6*a5^5*a4^3*a3*a2*a1^2 + 48*a6^5*a5^6*a4^3*a3*a2*a1^2 + 120*a6^6*a5^4*a4^4*a3*a2*a1^2 - 216*a6^5*a5^5*a4^4*a3*a2*a1^2 + 120*a6^4*a5^6*a4^4*a3*a2*a1^2 + 48*a6^6*a5^3*a4^5*a3*a2*a1^2 - 216*a6^5*a5^4*a4^5*a3*a2*a1^2 - 216*a6^4*a5^5*a4^5*a3*a2*a1^2 + 48*a6^3*a5^6*a4^5*a3*a2*a1^2 + 48*a6^5*a5^3*a4^6*a3*a2*a1^2 + 120*a6^4*a5^4*a4^6*a3*a2*a1^2 + 48*a6^3*a5^5*a4^6*a3*a2*a1^2 - 72*a6^6*a5^5*a4^2*a3^2*a2*a1^2 - 72*a6^5*a5^6*a4^2*a3^2*a2*a1^2 - 120*a6^6*a5^4*a4^3*a3^2*a2*a1^2 + 96*a6^5*a5^5*a4^3*a3^2*a2*a1^2 - 120*a6^4*a5^6*a4^3*a3^2*a2*a1^2 - 120*a6^6*a5^3*a4^4*a3^2*a2*a1^2 + 288*a6^5*a5^4*a4^4*a3^2*a2*a1^2 + 288*a6^4*a5^5*a4^4*a3^2*a2*a1^2 - 120*a6^3*a5^6*a4^4*a3^2*a2*a1^2 - 72*a6^6*a5^2*a4^5*a3^2*a2*a1^2 + 96*a6^5*a5^3*a4^5*a3^2*a2*a1^2 + 288*a6^4*a5^4*a4^5*a3^2*a2*a1^2 + 96*a6^3*a5^5*a4^5*a3^2*a2*a1^2 - 72*a6^2*a5^6*a4^5*a3^2*a2*a1^2 - 72*a6^5*a5^2*a4^6*a3^2*a2*a1^2 - 120*a6^4*a5^3*a4^6*a3^2*a2*a1^2 - 120*a6^3*a5^4*a4^6*a3^2*a2*a1^2 - 72*a6^2*a5^5*a4^6*a3^2*a2*a1^2 - 8*a6^6*a5^6*a3^3*a2*a1^2 + 48*a6^6*a5^5*a4*a3^3*a2*a1^2 + 48*a6^5*a5^6*a4*a3^3*a2*a1^2 - 120*a6^6*a5^4*a4^2*a3^3*a2*a1^2 + 96*a6^5*a5^5*a4^2*a3^3*a2*a1^2 - 120*a6^4*a5^6*a4^2*a3^3*a2*a1^2 + 240*a6^6*a5^3*a4^3*a3^3*a2*a1^2 - 32*a6^5*a5^4*a4^3*a3^3*a2*a1^2 - 32*a6^4*a5^5*a4^3*a3^3*a2*a1^2 + 240*a6^3*a5^6*a4^3*a3^3*a2*a1^2 - 120*a6^6*a5^2*a4^4*a3^3*a2*a1^2 - 32*a6^5*a5^3*a4^4*a3^3*a2*a1^2 - 360*a6^4*a5^4*a4^4*a3^3*a2*a1^2 - 32*a6^3*a5^5*a4^4*a3^3*a2*a1^2 - 120*a6^2*a5^6*a4^4*a3^3*a2*a1^2 + 48*a6^6*a5*a4^5*a3^3*a2*a1^2 + 96*a6^5*a5^2*a4^5*a3^3*a2*a1^2 - 32*a6^4*a5^3*a4^5*a3^3*a2*a1^2 - 32*a6^3*a5^4*a4^5*a3^3*a2*a1^2 + 96*a6^2*a5^5*a4^5*a3^3*a2*a1^2 + 48*a6*a5^6*a4^5*a3^3*a2*a1^2 - 8*a6^6*a4^6*a3^3*a2*a1^2 + 48*a6^5*a5*a4^6*a3^3*a2*a1^2 - 120*a6^4*a5^2*a4^6*a3^3*a2*a1^2 + 240*a6^3*a5^3*a4^6*a3^3*a2*a1^2 - 120*a6^2*a5^4*a4^6*a3^3*a2*a1^2 + 48*a6*a5^5*a4^6*a3^3*a2*a1^2 - 8*a5^6*a4^6*a3^3*a2*a1^2 + 16*a6^6*a5^5*a3^4*a2*a1^2 + 16*a6^5*a5^6*a3^4*a2*a1^2 + 120*a6^6*a5^4*a4*a3^4*a2*a1^2 - 216*a6^5*a5^5*a4*a3^4*a2*a1^2 + 120*a6^4*a5^6*a4*a3^4*a2*a1^2 - 120*a6^6*a5^3*a4^2*a3^4*a2*a1^2 + 288*a6^5*a5^4*a4^2*a3^4*a2*a1^2 + 288*a6^4*a5^5*a4^2*a3^4*a2*a1^2 - 120*a6^3*a5^6*a4^2*a3^4*a2*a1^2 - 120*a6^6*a5^2*a4^3*a3^4*a2*a1^2 - 32*a6^5*a5^3*a4^3*a3^4*a2*a1^2 - 360*a6^4*a5^4*a4^3*a3^4*a2*a1^2 - 32*a6^3*a5^5*a4^3*a3^4*a2*a1^2 - 120*a6^2*a5^6*a4^3*a3^4*a2*a1^2 + 120*a6^6*a5*a4^4*a3^4*a2*a1^2 + 288*a6^5*a5^2*a4^4*a3^4*a2*a1^2 - 360*a6^4*a5^3*a4^4*a3^4*a2*a1^2 - 360*a6^3*a5^4*a4^4*a3^4*a2*a1^2 + 288*a6^2*a5^5*a4^4*a3^4*a2*a1^2 + 120*a6*a5^6*a4^4*a3^4*a2*a1^2 + 16*a6^6*a4^5*a3^4*a2*a1^2 - 216*a6^5*a5*a4^5*a3^4*a2*a1^2 + 288*a6^4*a5^2*a4^5*a3^4*a2*a1^2 - 32*a6^3*a5^3*a4^5*a3^4*a2*a1^2 + 288*a6^2*a5^4*a4^5*a3^4*a2*a1^2 - 216*a6*a5^5*a4^5*a3^4*a2*a1^2 + 16*a5^6*a4^5*a3^4*a2*a1^2 + 16*a6^5*a4^6*a3^4*a2*a1^2 + 120*a6^4*a5*a4^6*a3^4*a2*a1^2 - 120*a6^3*a5^2*a4^6*a3^4*a2*a1^2 - 120*a6^2*a5^3*a4^6*a3^4*a2*a1^2 + 120*a6*a5^4*a4^6*a3^4*a2*a1^2 + 16*a5^5*a4^6*a3^4*a2*a1^2 + 16*a6^6*a5^4*a3^5*a2*a1^2 - 72*a6^5*a5^5*a3^5*a2*a1^2 + 16*a6^4*a5^6*a3^5*a2*a1^2 + 48*a6^6*a5^3*a4*a3^5*a2*a1^2 - 216*a6^5*a5^4*a4*a3^5*a2*a1^2 - 216*a6^4*a5^5*a4*a3^5*a2*a1^2 + 48*a6^3*a5^6*a4*a3^5*a2*a1^2 - 72*a6^6*a5^2*a4^2*a3^5*a2*a1^2 + 96*a6^5*a5^3*a4^2*a3^5*a2*a1^2 + 288*a6^4*a5^4*a4^2*a3^5*a2*a1^2 + 96*a6^3*a5^5*a4^2*a3^5*a2*a1^2 - 72*a6^2*a5^6*a4^2*a3^5*a2*a1^2 + 48*a6^6*a5*a4^3*a3^5*a2*a1^2 + 96*a6^5*a5^2*a4^3*a3^5*a2*a1^2 - 32*a6^4*a5^3*a4^3*a3^5*a2*a1^2 - 32*a6^3*a5^4*a4^3*a3^5*a2*a1^2 + 96*a6^2*a5^5*a4^3*a3^5*a2*a1^2 + 48*a6*a5^6*a4^3*a3^5*a2*a1^2 + 16*a6^6*a4^4*a3^5*a2*a1^2 - 216*a6^5*a5*a4^4*a3^5*a2*a1^2 + 288*a6^4*a5^2*a4^4*a3^5*a2*a1^2 - 32*a6^3*a5^3*a4^4*a3^5*a2*a1^2 + 288*a6^2*a5^4*a4^4*a3^5*a2*a1^2 - 216*a6*a5^5*a4^4*a3^5*a2*a1^2 + 16*a5^6*a4^4*a3^5*a2*a1^2 - 72*a6^5*a4^5*a3^5*a2*a1^2 - 216*a6^4*a5*a4^5*a3^5*a2*a1^2 + 96*a6^3*a5^2*a4^5*a3^5*a2*a1^2 + 96*a6^2*a5^3*a4^5*a3^5*a2*a1^2 - 216*a6*a5^4*a4^5*a3^5*a2*a1^2 - 72*a5^5*a4^5*a3^5*a2*a1^2 + 16*a6^4*a4^6*a3^5*a2*a1^2 + 48*a6^3*a5*a4^6*a3^5*a2*a1^2 - 72*a6^2*a5^2*a4^6*a3^5*a2*a1^2 + 48*a6*a5^3*a4^6*a3^5*a2*a1^2 + 16*a5^4*a4^6*a3^5*a2*a1^2 - 8*a6^6*a5^3*a3^6*a2*a1^2 + 16*a6^5*a5^4*a3^6*a2*a1^2 + 16*a6^4*a5^5*a3^6*a2*a1^2 - 8*a6^3*a5^6*a3^6*a2*a1^2 + 48*a6^5*a5^3*a4*a3^6*a2*a1^2 + 120*a6^4*a5^4*a4*a3^6*a2*a1^2 + 48*a6^3*a5^5*a4*a3^6*a2*a1^2 - 72*a6^5*a5^2*a4^2*a3^6*a2*a1^2 - 120*a6^4*a5^3*a4^2*a3^6*a2*a1^2 - 120*a6^3*a5^4*a4^2*a3^6*a2*a1^2 - 72*a6^2*a5^5*a4^2*a3^6*a2*a1^2 - 8*a6^6*a4^3*a3^6*a2*a1^2 + 48*a6^5*a5*a4^3*a3^6*a2*a1^2 - 120*a6^4*a5^2*a4^3*a3^6*a2*a1^2 + 240*a6^3*a5^3*a4^3*a3^6*a2*a1^2 - 120*a6^2*a5^4*a4^3*a3^6*a2*a1^2 + 48*a6*a5^5*a4^3*a3^6*a2*a1^2 - 8*a5^6*a4^3*a3^6*a2*a1^2 + 16*a6^5*a4^4*a3^6*a2*a1^2 + 120*a6^4*a5*a4^4*a3^6*a2*a1^2 - 120*a6^3*a5^2*a4^4*a3^6*a2*a1^2 - 120*a6^2*a5^3*a4^4*a3^6*a2*a1^2 + 120*a6*a5^4*a4^4*a3^6*a2*a1^2 + 16*a5^5*a4^4*a3^6*a2*a1^2 + 16*a6^4*a4^5*a3^6*a2*a1^2 + 48*a6^3*a5*a4^5*a3^6*a2*a1^2 - 72*a6^2*a5^2*a4^5*a3^6*a2*a1^2 + 48*a6*a5^3*a4^5*a3^6*a2*a1^2 + 16*a5^4*a4^5*a3^6*a2*a1^2 - 8*a6^3*a4^6*a3^6*a2*a1^2 - 8*a5^3*a4^6*a3^6*a2*a1^2 + 24*a6^6*a5^6*a4^2*a2^2*a1^2 - 8*a6^6*a5^5*a4^3*a2^2*a1^2 - 8*a6^5*a5^6*a4^3*a2^2*a1^2 - 128*a6^6*a5^4*a4^4*a2^2*a1^2 + 120*a6^5*a5^5*a4^4*a2^2*a1^2 - 128*a6^4*a5^6*a4^4*a2^2*a1^2 - 8*a6^6*a5^3*a4^5*a2^2*a1^2 + 120*a6^5*a5^4*a4^5*a2^2*a1^2 + 120*a6^4*a5^5*a4^5*a2^2*a1^2 - 8*a6^3*a5^6*a4^5*a2^2*a1^2 + 24*a6^6*a5^2*a4^6*a2^2*a1^2 - 8*a6^5*a5^3*a4^6*a2^2*a1^2 - 128*a6^4*a5^4*a4^6*a2^2*a1^2 - 8*a6^3*a5^5*a4^6*a2^2*a1^2 + 24*a6^2*a5^6*a4^6*a2^2*a1^2 - 72*a6^6*a5^5*a4^2*a3*a2^2*a1^2 - 72*a6^5*a5^6*a4^2*a3*a2^2*a1^2 - 120*a6^6*a5^4*a4^3*a3*a2^2*a1^2 + 96*a6^5*a5^5*a4^3*a3*a2^2*a1^2 - 120*a6^4*a5^6*a4^3*a3*a2^2*a1^2 - 120*a6^6*a5^3*a4^4*a3*a2^2*a1^2 + 288*a6^5*a5^4*a4^4*a3*a2^2*a1^2 + 288*a6^4*a5^5*a4^4*a3*a2^2*a1^2 - 120*a6^3*a5^6*a4^4*a3*a2^2*a1^2 - 72*a6^6*a5^2*a4^5*a3*a2^2*a1^2 + 96*a6^5*a5^3*a4^5*a3*a2^2*a1^2 + 288*a6^4*a5^4*a4^5*a3*a2^2*a1^2 + 96*a6^3*a5^5*a4^5*a3*a2^2*a1^2 - 72*a6^2*a5^6*a4^5*a3*a2^2*a1^2 - 72*a6^5*a5^2*a4^6*a3*a2^2*a1^2 - 120*a6^4*a5^3*a4^6*a3*a2^2*a1^2 - 120*a6^3*a5^4*a4^6*a3*a2^2*a1^2 - 72*a6^2*a5^5*a4^6*a3*a2^2*a1^2 + 24*a6^6*a5^6*a3^2*a2^2*a1^2 - 72*a6^6*a5^5*a4*a3^2*a2^2*a1^2 - 72*a6^5*a5^6*a4*a3^2*a2^2*a1^2 + 720*a6^6*a5^4*a4^2*a3^2*a2^2*a1^2 + 720*a6^4*a5^6*a4^2*a3^2*a2^2*a1^2 - 240*a6^6*a5^3*a4^3*a3^2*a2^2*a1^2 - 360*a6^5*a5^4*a4^3*a3^2*a2^2*a1^2 - 360*a6^4*a5^5*a4^3*a3^2*a2^2*a1^2 - 240*a6^3*a5^6*a4^3*a3^2*a2^2*a1^2 + 720*a6^6*a5^2*a4^4*a3^2*a2^2*a1^2 - 360*a6^5*a5^3*a4^4*a3^2*a2^2*a1^2 - 1080*a6^4*a5^4*a4^4*a3^2*a2^2*a1^2 - 360*a6^3*a5^5*a4^4*a3^2*a2^2*a1^2 + 720*a6^2*a5^6*a4^4*a3^2*a2^2*a1^2 - 72*a6^6*a5*a4^5*a3^2*a2^2*a1^2 - 360*a6^4*a5^3*a4^5*a3^2*a2^2*a1^2 - 360*a6^3*a5^4*a4^5*a3^2*a2^2*a1^2 - 72*a6*a5^6*a4^5*a3^2*a2^2*a1^2 + 24*a6^6*a4^6*a3^2*a2^2*a1^2 - 72*a6^5*a5*a4^6*a3^2*a2^2*a1^2 + 720*a6^4*a5^2*a4^6*a3^2*a2^2*a1^2 - 240*a6^3*a5^3*a4^6*a3^2*a2^2*a1^2 + 720*a6^2*a5^4*a4^6*a3^2*a2^2*a1^2 - 72*a6*a5^5*a4^6*a3^2*a2^2*a1^2 + 24*a5^6*a4^6*a3^2*a2^2*a1^2 - 8*a6^6*a5^5*a3^3*a2^2*a1^2 - 8*a6^5*a5^6*a3^3*a2^2*a1^2 - 120*a6^6*a5^4*a4*a3^3*a2^2*a1^2 + 96*a6^5*a5^5*a4*a3^3*a2^2*a1^2 - 120*a6^4*a5^6*a4*a3^3*a2^2*a1^2 - 240*a6^6*a5^3*a4^2*a3^3*a2^2*a1^2 - 360*a6^5*a5^4*a4^2*a3^3*a2^2*a1^2 - 360*a6^4*a5^5*a4^2*a3^3*a2^2*a1^2 - 240*a6^3*a5^6*a4^2*a3^3*a2^2*a1^2 - 240*a6^6*a5^2*a4^3*a3^3*a2^2*a1^2 + 480*a6^5*a5^3*a4^3*a3^3*a2^2*a1^2 + 880*a6^4*a5^4*a4^3*a3^3*a2^2*a1^2 + 480*a6^3*a5^5*a4^3*a3^3*a2^2*a1^2 - 240*a6^2*a5^6*a4^3*a3^3*a2^2*a1^2 - 120*a6^6*a5*a4^4*a3^3*a2^2*a1^2 - 360*a6^5*a5^2*a4^4*a3^3*a2^2*a1^2 + 880*a6^4*a5^3*a4^4*a3^3*a2^2*a1^2 + 880*a6^3*a5^4*a4^4*a3^3*a2^2*a1^2 - 360*a6^2*a5^5*a4^4*a3^3*a2^2*a1^2 - 120*a6*a5^6*a4^4*a3^3*a2^2*a1^2 - 8*a6^6*a4^5*a3^3*a2^2*a1^2 + 96*a6^5*a5*a4^5*a3^3*a2^2*a1^2 - 360*a6^4*a5^2*a4^5*a3^3*a2^2*a1^2 + 480*a6^3*a5^3*a4^5*a3^3*a2^2*a1^2 - 360*a6^2*a5^4*a4^5*a3^3*a2^2*a1^2 + 96*a6*a5^5*a4^5*a3^3*a2^2*a1^2 - 8*a5^6*a4^5*a3^3*a2^2*a1^2 - 8*a6^5*a4^6*a3^3*a2^2*a1^2 - 120*a6^4*a5*a4^6*a3^3*a2^2*a1^2 - 240*a6^3*a5^2*a4^6*a3^3*a2^2*a1^2 - 240*a6^2*a5^3*a4^6*a3^3*a2^2*a1^2 - 120*a6*a5^4*a4^6*a3^3*a2^2*a1^2 - 8*a5^5*a4^6*a3^3*a2^2*a1^2 - 128*a6^6*a5^4*a3^4*a2^2*a1^2 + 120*a6^5*a5^5*a3^4*a2^2*a1^2 - 128*a6^4*a5^6*a3^4*a2^2*a1^2 - 120*a6^6*a5^3*a4*a3^4*a2^2*a1^2 + 288*a6^5*a5^4*a4*a3^4*a2^2*a1^2 + 288*a6^4*a5^5*a4*a3^4*a2^2*a1^2 - 120*a6^3*a5^6*a4*a3^4*a2^2*a1^2 + 720*a6^6*a5^2*a4^2*a3^4*a2^2*a1^2 - 360*a6^5*a5^3*a4^2*a3^4*a2^2*a1^2 - 1080*a6^4*a5^4*a4^2*a3^4*a2^2*a1^2 - 360*a6^3*a5^5*a4^2*a3^4*a2^2*a1^2 + 720*a6^2*a5^6*a4^2*a3^4*a2^2*a1^2 - 120*a6^6*a5*a4^3*a3^4*a2^2*a1^2 - 360*a6^5*a5^2*a4^3*a3^4*a2^2*a1^2 + 880*a6^4*a5^3*a4^3*a3^4*a2^2*a1^2 + 880*a6^3*a5^4*a4^3*a3^4*a2^2*a1^2 - 360*a6^2*a5^5*a4^3*a3^4*a2^2*a1^2 - 120*a6*a5^6*a4^3*a3^4*a2^2*a1^2 - 128*a6^6*a4^4*a3^4*a2^2*a1^2 + 288*a6^5*a5*a4^4*a3^4*a2^2*a1^2 - 1080*a6^4*a5^2*a4^4*a3^4*a2^2*a1^2 + 880*a6^3*a5^3*a4^4*a3^4*a2^2*a1^2 - 1080*a6^2*a5^4*a4^4*a3^4*a2^2*a1^2 + 288*a6*a5^5*a4^4*a3^4*a2^2*a1^2 - 128*a5^6*a4^4*a3^4*a2^2*a1^2 + 120*a6^5*a4^5*a3^4*a2^2*a1^2 + 288*a6^4*a5*a4^5*a3^4*a2^2*a1^2 - 360*a6^3*a5^2*a4^5*a3^4*a2^2*a1^2 - 360*a6^2*a5^3*a4^5*a3^4*a2^2*a1^2 + 288*a6*a5^4*a4^5*a3^4*a2^2*a1^2 + 120*a5^5*a4^5*a3^4*a2^2*a1^2 - 128*a6^4*a4^6*a3^4*a2^2*a1^2 - 120*a6^3*a5*a4^6*a3^4*a2^2*a1^2 + 720*a6^2*a5^2*a4^6*a3^4*a2^2*a1^2 - 120*a6*a5^3*a4^6*a3^4*a2^2*a1^2 - 128*a5^4*a4^6*a3^4*a2^2*a1^2 - 8*a6^6*a5^3*a3^5*a2^2*a1^2 + 120*a6^5*a5^4*a3^5*a2^2*a1^2 + 120*a6^4*a5^5*a3^5*a2^2*a1^2 - 8*a6^3*a5^6*a3^5*a2^2*a1^2 - 72*a6^6*a5^2*a4*a3^5*a2^2*a1^2 + 96*a6^5*a5^3*a4*a3^5*a2^2*a1^2 + 288*a6^4*a5^4*a4*a3^5*a2^2*a1^2 + 96*a6^3*a5^5*a4*a3^5*a2^2*a1^2 - 72*a6^2*a5^6*a4*a3^5*a2^2*a1^2 - 72*a6^6*a5*a4^2*a3^5*a2^2*a1^2 - 360*a6^4*a5^3*a4^2*a3^5*a2^2*a1^2 - 360*a6^3*a5^4*a4^2*a3^5*a2^2*a1^2 - 72*a6*a5^6*a4^2*a3^5*a2^2*a1^2 - 8*a6^6*a4^3*a3^5*a2^2*a1^2 + 96*a6^5*a5*a4^3*a3^5*a2^2*a1^2 - 360*a6^4*a5^2*a4^3*a3^5*a2^2*a1^2 + 480*a6^3*a5^3*a4^3*a3^5*a2^2*a1^2 - 360*a6^2*a5^4*a4^3*a3^5*a2^2*a1^2 + 96*a6*a5^5*a4^3*a3^5*a2^2*a1^2 - 8*a5^6*a4^3*a3^5*a2^2*a1^2 + 120*a6^5*a4^4*a3^5*a2^2*a1^2 + 288*a6^4*a5*a4^4*a3^5*a2^2*a1^2 - 360*a6^3*a5^2*a4^4*a3^5*a2^2*a1^2 - 360*a6^2*a5^3*a4^4*a3^5*a2^2*a1^2 + 288*a6*a5^4*a4^4*a3^5*a2^2*a1^2 + 120*a5^5*a4^4*a3^5*a2^2*a1^2 + 120*a6^4*a4^5*a3^5*a2^2*a1^2 + 96*a6^3*a5*a4^5*a3^5*a2^2*a1^2 + 96*a6*a5^3*a4^5*a3^5*a2^2*a1^2 + 120*a5^4*a4^5*a3^5*a2^2*a1^2 - 8*a6^3*a4^6*a3^5*a2^2*a1^2 - 72*a6^2*a5*a4^6*a3^5*a2^2*a1^2 - 72*a6*a5^2*a4^6*a3^5*a2^2*a1^2 - 8*a5^3*a4^6*a3^5*a2^2*a1^2 + 24*a6^6*a5^2*a3^6*a2^2*a1^2 - 8*a6^5*a5^3*a3^6*a2^2*a1^2 - 128*a6^4*a5^4*a3^6*a2^2*a1^2 - 8*a6^3*a5^5*a3^6*a2^2*a1^2 + 24*a6^2*a5^6*a3^6*a2^2*a1^2 - 72*a6^5*a5^2*a4*a3^6*a2^2*a1^2 - 120*a6^4*a5^3*a4*a3^6*a2^2*a1^2 - 120*a6^3*a5^4*a4*a3^6*a2^2*a1^2 - 72*a6^2*a5^5*a4*a3^6*a2^2*a1^2 + 24*a6^6*a4^2*a3^6*a2^2*a1^2 - 72*a6^5*a5*a4^2*a3^6*a2^2*a1^2 + 720*a6^4*a5^2*a4^2*a3^6*a2^2*a1^2 - 240*a6^3*a5^3*a4^2*a3^6*a2^2*a1^2 + 720*a6^2*a5^4*a4^2*a3^6*a2^2*a1^2 - 72*a6*a5^5*a4^2*a3^6*a2^2*a1^2 + 24*a5^6*a4^2*a3^6*a2^2*a1^2 - 8*a6^5*a4^3*a3^6*a2^2*a1^2 - 120*a6^4*a5*a4^3*a3^6*a2^2*a1^2 - 240*a6^3*a5^2*a4^3*a3^6*a2^2*a1^2 - 240*a6^2*a5^3*a4^3*a3^6*a2^2*a1^2 - 120*a6*a5^4*a4^3*a3^6*a2^2*a1^2 - 8*a5^5*a4^3*a3^6*a2^2*a1^2 - 128*a6^4*a4^4*a3^6*a2^2*a1^2 - 120*a6^3*a5*a4^4*a3^6*a2^2*a1^2 + 720*a6^2*a5^2*a4^4*a3^6*a2^2*a1^2 - 120*a6*a5^3*a4^4*a3^6*a2^2*a1^2 - 128*a5^4*a4^4*a3^6*a2^2*a1^2 - 8*a6^3*a4^5*a3^6*a2^2*a1^2 - 72*a6^2*a5*a4^5*a3^6*a2^2*a1^2 - 72*a6*a5^2*a4^5*a3^6*a2^2*a1^2 - 8*a5^3*a4^5*a3^6*a2^2*a1^2 + 24*a6^2*a4^6*a3^6*a2^2*a1^2 + 24*a5^2*a4^6*a3^6*a2^2*a1^2 - 8*a6^6*a5^6*a4*a2^3*a1^2 - 8*a6^6*a5^5*a4^2*a2^3*a1^2 - 8*a6^5*a5^6*a4^2*a2^3*a1^2 + 112*a6^6*a5^4*a4^3*a2^3*a1^2 - 80*a6^5*a5^5*a4^3*a2^3*a1^2 + 112*a6^4*a5^6*a4^3*a2^3*a1^2 + 112*a6^6*a5^3*a4^4*a2^3*a1^2 - 120*a6^5*a5^4*a4^4*a2^3*a1^2 - 120*a6^4*a5^5*a4^4*a2^3*a1^2 + 112*a6^3*a5^6*a4^4*a2^3*a1^2 - 8*a6^6*a5^2*a4^5*a2^3*a1^2 - 80*a6^5*a5^3*a4^5*a2^3*a1^2 - 120*a6^4*a5^4*a4^5*a2^3*a1^2 - 80*a6^3*a5^5*a4^5*a2^3*a1^2 - 8*a6^2*a5^6*a4^5*a2^3*a1^2 - 8*a6^6*a5*a4^6*a2^3*a1^2 - 8*a6^5*a5^2*a4^6*a2^3*a1^2 + 112*a6^4*a5^3*a4^6*a2^3*a1^2 + 112*a6^3*a5^4*a4^6*a2^3*a1^2 - 8*a6^2*a5^5*a4^6*a2^3*a1^2 - 8*a6*a5^6*a4^6*a2^3*a1^2 - 8*a6^6*a5^6*a3*a2^3*a1^2 + 48*a6^6*a5^5*a4*a3*a2^3*a1^2 + 48*a6^5*a5^6*a4*a3*a2^3*a1^2 - 120*a6^6*a5^4*a4^2*a3*a2^3*a1^2 + 96*a6^5*a5^5*a4^2*a3*a2^3*a1^2 - 120*a6^4*a5^6*a4^2*a3*a2^3*a1^2 + 240*a6^6*a5^3*a4^3*a3*a2^3*a1^2 - 32*a6^5*a5^4*a4^3*a3*a2^3*a1^2 - 32*a6^4*a5^5*a4^3*a3*a2^3*a1^2 + 240*a6^3*a5^6*a4^3*a3*a2^3*a1^2 - 120*a6^6*a5^2*a4^4*a3*a2^3*a1^2 - 32*a6^5*a5^3*a4^4*a3*a2^3*a1^2 - 360*a6^4*a5^4*a4^4*a3*a2^3*a1^2 - 32*a6^3*a5^5*a4^4*a3*a2^3*a1^2 - 120*a6^2*a5^6*a4^4*a3*a2^3*a1^2 + 48*a6^6*a5*a4^5*a3*a2^3*a1^2 + 96*a6^5*a5^2*a4^5*a3*a2^3*a1^2 - 32*a6^4*a5^3*a4^5*a3*a2^3*a1^2 - 32*a6^3*a5^4*a4^5*a3*a2^3*a1^2 + 96*a6^2*a5^5*a4^5*a3*a2^3*a1^2 + 48*a6*a5^6*a4^5*a3*a2^3*a1^2 - 8*a6^6*a4^6*a3*a2^3*a1^2 + 48*a6^5*a5*a4^6*a3*a2^3*a1^2 - 120*a6^4*a5^2*a4^6*a3*a2^3*a1^2 + 240*a6^3*a5^3*a4^6*a3*a2^3*a1^2 - 120*a6^2*a5^4*a4^6*a3*a2^3*a1^2 + 48*a6*a5^5*a4^6*a3*a2^3*a1^2 - 8*a5^6*a4^6*a3*a2^3*a1^2 - 8*a6^6*a5^5*a3^2*a2^3*a1^2 - 8*a6^5*a5^6*a3^2*a2^3*a1^2 - 120*a6^6*a5^4*a4*a3^2*a2^3*a1^2 + 96*a6^5*a5^5*a4*a3^2*a2^3*a1^2 - 120*a6^4*a5^6*a4*a3^2*a2^3*a1^2 - 240*a6^6*a5^3*a4^2*a3^2*a2^3*a1^2 - 360*a6^5*a5^4*a4^2*a3^2*a2^3*a1^2 - 360*a6^4*a5^5*a4^2*a3^2*a2^3*a1^2 - 240*a6^3*a5^6*a4^2*a3^2*a2^3*a1^2 - 240*a6^6*a5^2*a4^3*a3^2*a2^3*a1^2 + 480*a6^5*a5^3*a4^3*a3^2*a2^3*a1^2 + 880*a6^4*a5^4*a4^3*a3^2*a2^3*a1^2 + 480*a6^3*a5^5*a4^3*a3^2*a2^3*a1^2 - 240*a6^2*a5^6*a4^3*a3^2*a2^3*a1^2 - 120*a6^6*a5*a4^4*a3^2*a2^3*a1^2 - 360*a6^5*a5^2*a4^4*a3^2*a2^3*a1^2 + 880*a6^4*a5^3*a4^4*a3^2*a2^3*a1^2 + 880*a6^3*a5^4*a4^4*a3^2*a2^3*a1^2 - 360*a6^2*a5^5*a4^4*a3^2*a2^3*a1^2 - 120*a6*a5^6*a4^4*a3^2*a2^3*a1^2 - 8*a6^6*a4^5*a3^2*a2^3*a1^2 + 96*a6^5*a5*a4^5*a3^2*a2^3*a1^2 - 360*a6^4*a5^2*a4^5*a3^2*a2^3*a1^2 + 480*a6^3*a5^3*a4^5*a3^2*a2^3*a1^2 - 360*a6^2*a5^4*a4^5*a3^2*a2^3*a1^2 + 96*a6*a5^5*a4^5*a3^2*a2^3*a1^2 - 8*a5^6*a4^5*a3^2*a2^3*a1^2 - 8*a6^5*a4^6*a3^2*a2^3*a1^2 - 120*a6^4*a5*a4^6*a3^2*a2^3*a1^2 - 240*a6^3*a5^2*a4^6*a3^2*a2^3*a1^2 - 240*a6^2*a5^3*a4^6*a3^2*a2^3*a1^2 - 120*a6*a5^4*a4^6*a3^2*a2^3*a1^2 - 8*a5^5*a4^6*a3^2*a2^3*a1^2 + 112*a6^6*a5^4*a3^3*a2^3*a1^2 - 80*a6^5*a5^5*a3^3*a2^3*a1^2 + 112*a6^4*a5^6*a3^3*a2^3*a1^2 + 240*a6^6*a5^3*a4*a3^3*a2^3*a1^2 - 32*a6^5*a5^4*a4*a3^3*a2^3*a1^2 - 32*a6^4*a5^5*a4*a3^3*a2^3*a1^2 + 240*a6^3*a5^6*a4*a3^3*a2^3*a1^2 - 240*a6^6*a5^2*a4^2*a3^3*a2^3*a1^2 + 480*a6^5*a5^3*a4^2*a3^3*a2^3*a1^2 + 880*a6^4*a5^4*a4^2*a3^3*a2^3*a1^2 + 480*a6^3*a5^5*a4^2*a3^3*a2^3*a1^2 - 240*a6^2*a5^6*a4^2*a3^3*a2^3*a1^2 + 240*a6^6*a5*a4^3*a3^3*a2^3*a1^2 + 480*a6^5*a5^2*a4^3*a3^3*a2^3*a1^2 - 2160*a6^4*a5^3*a4^3*a3^3*a2^3*a1^2 - 2160*a6^3*a5^4*a4^3*a3^3*a2^3*a1^2 + 480*a6^2*a5^5*a4^3*a3^3*a2^3*a1^2 + 240*a6*a5^6*a4^3*a3^3*a2^3*a1^2 + 112*a6^6*a4^4*a3^3*a2^3*a1^2 - 32*a6^5*a5*a4^4*a3^3*a2^3*a1^2 + 880*a6^4*a5^2*a4^4*a3^3*a2^3*a1^2 - 2160*a6^3*a5^3*a4^4*a3^3*a2^3*a1^2 + 880*a6^2*a5^4*a4^4*a3^3*a2^3*a1^2 - 32*a6*a5^5*a4^4*a3^3*a2^3*a1^2 + 112*a5^6*a4^4*a3^3*a2^3*a1^2 - 80*a6^5*a4^5*a3^3*a2^3*a1^2 - 32*a6^4*a5*a4^5*a3^3*a2^3*a1^2 + 480*a6^3*a5^2*a4^5*a3^3*a2^3*a1^2 + 480*a6^2*a5^3*a4^5*a3^3*a2^3*a1^2 - 32*a6*a5^4*a4^5*a3^3*a2^3*a1^2 - 80*a5^5*a4^5*a3^3*a2^3*a1^2 + 112*a6^4*a4^6*a3^3*a2^3*a1^2 + 240*a6^3*a5*a4^6*a3^3*a2^3*a1^2 - 240*a6^2*a5^2*a4^6*a3^3*a2^3*a1^2 + 240*a6*a5^3*a4^6*a3^3*a2^3*a1^2 + 112*a5^4*a4^6*a3^3*a2^3*a1^2 + 112*a6^6*a5^3*a3^4*a2^3*a1^2 - 120*a6^5*a5^4*a3^4*a2^3*a1^2 - 120*a6^4*a5^5*a3^4*a2^3*a1^2 + 112*a6^3*a5^6*a3^4*a2^3*a1^2 - 120*a6^6*a5^2*a4*a3^4*a2^3*a1^2 - 32*a6^5*a5^3*a4*a3^4*a2^3*a1^2 - 360*a6^4*a5^4*a4*a3^4*a2^3*a1^2 - 32*a6^3*a5^5*a4*a3^4*a2^3*a1^2 - 120*a6^2*a5^6*a4*a3^4*a2^3*a1^2 - 120*a6^6*a5*a4^2*a3^4*a2^3*a1^2 - 360*a6^5*a5^2*a4^2*a3^4*a2^3*a1^2 + 880*a6^4*a5^3*a4^2*a3^4*a2^3*a1^2 + 880*a6^3*a5^4*a4^2*a3^4*a2^3*a1^2 - 360*a6^2*a5^5*a4^2*a3^4*a2^3*a1^2 - 120*a6*a5^6*a4^2*a3^4*a2^3*a1^2 + 112*a6^6*a4^3*a3^4*a2^3*a1^2 - 32*a6^5*a5*a4^3*a3^4*a2^3*a1^2 + 880*a6^4*a5^2*a4^3*a3^4*a2^3*a1^2 - 2160*a6^3*a5^3*a4^3*a3^4*a2^3*a1^2 + 880*a6^2*a5^4*a4^3*a3^4*a2^3*a1^2 - 32*a6*a5^5*a4^3*a3^4*a2^3*a1^2 + 112*a5^6*a4^3*a3^4*a2^3*a1^2 - 120*a6^5*a4^4*a3^4*a2^3*a1^2 - 360*a6^4*a5*a4^4*a3^4*a2^3*a1^2 + 880*a6^3*a5^2*a4^4*a3^4*a2^3*a1^2 + 880*a6^2*a5^3*a4^4*a3^4*a2^3*a1^2 - 360*a6*a5^4*a4^4*a3^4*a2^3*a1^2 - 120*a5^5*a4^4*a3^4*a2^3*a1^2 - 120*a6^4*a4^5*a3^4*a2^3*a1^2 - 32*a6^3*a5*a4^5*a3^4*a2^3*a1^2 - 360*a6^2*a5^2*a4^5*a3^4*a2^3*a1^2 - 32*a6*a5^3*a4^5*a3^4*a2^3*a1^2 - 120*a5^4*a4^5*a3^4*a2^3*a1^2 + 112*a6^3*a4^6*a3^4*a2^3*a1^2 - 120*a6^2*a5*a4^6*a3^4*a2^3*a1^2 - 120*a6*a5^2*a4^6*a3^4*a2^3*a1^2 + 112*a5^3*a4^6*a3^4*a2^3*a1^2 - 8*a6^6*a5^2*a3^5*a2^3*a1^2 - 80*a6^5*a5^3*a3^5*a2^3*a1^2 - 120*a6^4*a5^4*a3^5*a2^3*a1^2 - 80*a6^3*a5^5*a3^5*a2^3*a1^2 - 8*a6^2*a5^6*a3^5*a2^3*a1^2 + 48*a6^6*a5*a4*a3^5*a2^3*a1^2 + 96*a6^5*a5^2*a4*a3^5*a2^3*a1^2 - 32*a6^4*a5^3*a4*a3^5*a2^3*a1^2 - 32*a6^3*a5^4*a4*a3^5*a2^3*a1^2 + 96*a6^2*a5^5*a4*a3^5*a2^3*a1^2 + 48*a6*a5^6*a4*a3^5*a2^3*a1^2 - 8*a6^6*a4^2*a3^5*a2^3*a1^2 + 96*a6^5*a5*a4^2*a3^5*a2^3*a1^2 - 360*a6^4*a5^2*a4^2*a3^5*a2^3*a1^2 + 480*a6^3*a5^3*a4^2*a3^5*a2^3*a1^2 - 360*a6^2*a5^4*a4^2*a3^5*a2^3*a1^2 + 96*a6*a5^5*a4^2*a3^5*a2^3*a1^2 - 8*a5^6*a4^2*a3^5*a2^3*a1^2 - 80*a6^5*a4^3*a3^5*a2^3*a1^2 - 32*a6^4*a5*a4^3*a3^5*a2^3*a1^2 + 480*a6^3*a5^2*a4^3*a3^5*a2^3*a1^2 + 480*a6^2*a5^3*a4^3*a3^5*a2^3*a1^2 - 32*a6*a5^4*a4^3*a3^5*a2^3*a1^2 - 80*a5^5*a4^3*a3^5*a2^3*a1^2 - 120*a6^4*a4^4*a3^5*a2^3*a1^2 - 32*a6^3*a5*a4^4*a3^5*a2^3*a1^2 - 360*a6^2*a5^2*a4^4*a3^5*a2^3*a1^2 - 32*a6*a5^3*a4^4*a3^5*a2^3*a1^2 - 120*a5^4*a4^4*a3^5*a2^3*a1^2 - 80*a6^3*a4^5*a3^5*a2^3*a1^2 + 96*a6^2*a5*a4^5*a3^5*a2^3*a1^2 + 96*a6*a5^2*a4^5*a3^5*a2^3*a1^2 - 80*a5^3*a4^5*a3^5*a2^3*a1^2 - 8*a6^2*a4^6*a3^5*a2^3*a1^2 + 48*a6*a5*a4^6*a3^5*a2^3*a1^2 - 8*a5^2*a4^6*a3^5*a2^3*a1^2 - 8*a6^6*a5*a3^6*a2^3*a1^2 - 8*a6^5*a5^2*a3^6*a2^3*a1^2 + 112*a6^4*a5^3*a3^6*a2^3*a1^2 + 112*a6^3*a5^4*a3^6*a2^3*a1^2 - 8*a6^2*a5^5*a3^6*a2^3*a1^2 - 8*a6*a5^6*a3^6*a2^3*a1^2 - 8*a6^6*a4*a3^6*a2^3*a1^2 + 48*a6^5*a5*a4*a3^6*a2^3*a1^2 - 120*a6^4*a5^2*a4*a3^6*a2^3*a1^2 + 240*a6^3*a5^3*a4*a3^6*a2^3*a1^2 - 120*a6^2*a5^4*a4*a3^6*a2^3*a1^2 + 48*a6*a5^5*a4*a3^6*a2^3*a1^2 - 8*a5^6*a4*a3^6*a2^3*a1^2 - 8*a6^5*a4^2*a3^6*a2^3*a1^2 - 120*a6^4*a5*a4^2*a3^6*a2^3*a1^2 - 240*a6^3*a5^2*a4^2*a3^6*a2^3*a1^2 - 240*a6^2*a5^3*a4^2*a3^6*a2^3*a1^2 - 120*a6*a5^4*a4^2*a3^6*a2^3*a1^2 - 8*a5^5*a4^2*a3^6*a2^3*a1^2 + 112*a6^4*a4^3*a3^6*a2^3*a1^2 + 240*a6^3*a5*a4^3*a3^6*a2^3*a1^2 - 240*a6^2*a5^2*a4^3*a3^6*a2^3*a1^2 + 240*a6*a5^3*a4^3*a3^6*a2^3*a1^2 + 112*a5^4*a4^3*a3^6*a2^3*a1^2 + 112*a6^3*a4^4*a3^6*a2^3*a1^2 - 120*a6^2*a5*a4^4*a3^6*a2^3*a1^2 - 120*a6*a5^2*a4^4*a3^6*a2^3*a1^2 + 112*a5^3*a4^4*a3^6*a2^3*a1^2 - 8*a6^2*a4^5*a3^6*a2^3*a1^2 + 48*a6*a5*a4^5*a3^6*a2^3*a1^2 - 8*a5^2*a4^5*a3^6*a2^3*a1^2 - 8*a6*a4^6*a3^6*a2^3*a1^2 - 8*a5*a4^6*a3^6*a2^3*a1^2 - 8*a6^6*a5^6*a2^4*a1^2 + 16*a6^6*a5^5*a4*a2^4*a1^2 + 16*a6^5*a5^6*a4*a2^4*a1^2 - 128*a6^6*a5^4*a4^2*a2^4*a1^2 + 120*a6^5*a5^5*a4^2*a2^4*a1^2 - 128*a6^4*a5^6*a4^2*a2^4*a1^2 + 112*a6^6*a5^3*a4^3*a2^4*a1^2 - 120*a6^5*a5^4*a4^3*a2^4*a1^2 - 120*a6^4*a5^5*a4^3*a2^4*a1^2 + 112*a6^3*a5^6*a4^3*a2^4*a1^2 - 128*a6^6*a5^2*a4^4*a2^4*a1^2 - 120*a6^5*a5^3*a4^4*a2^4*a1^2 + 720*a6^4*a5^4*a4^4*a2^4*a1^2 - 120*a6^3*a5^5*a4^4*a2^4*a1^2 - 128*a6^2*a5^6*a4^4*a2^4*a1^2 + 16*a6^6*a5*a4^5*a2^4*a1^2 + 120*a6^5*a5^2*a4^5*a2^4*a1^2 - 120*a6^4*a5^3*a4^5*a2^4*a1^2 - 120*a6^3*a5^4*a4^5*a2^4*a1^2 + 120*a6^2*a5^5*a4^5*a2^4*a1^2 + 16*a6*a5^6*a4^5*a2^4*a1^2 - 8*a6^6*a4^6*a2^4*a1^2 + 16*a6^5*a5*a4^6*a2^4*a1^2 - 128*a6^4*a5^2*a4^6*a2^4*a1^2 + 112*a6^3*a5^3*a4^6*a2^4*a1^2 - 128*a6^2*a5^4*a4^6*a2^4*a1^2 + 16*a6*a5^5*a4^6*a2^4*a1^2 - 8*a5^6*a4^6*a2^4*a1^2 + 16*a6^6*a5^5*a3*a2^4*a1^2 + 16*a6^5*a5^6*a3*a2^4*a1^2 + 120*a6^6*a5^4*a4*a3*a2^4*a1^2 - 216*a6^5*a5^5*a4*a3*a2^4*a1^2 + 120*a6^4*a5^6*a4*a3*a2^4*a1^2 - 120*a6^6*a5^3*a4^2*a3*a2^4*a1^2 + 288*a6^5*a5^4*a4^2*a3*a2^4*a1^2 + 288*a6^4*a5^5*a4^2*a3*a2^4*a1^2 - 120*a6^3*a5^6*a4^2*a3*a2^4*a1^2 - 120*a6^6*a5^2*a4^3*a3*a2^4*a1^2 - 32*a6^5*a5^3*a4^3*a3*a2^4*a1^2 - 360*a6^4*a5^4*a4^3*a3*a2^4*a1^2 - 32*a6^3*a5^5*a4^3*a3*a2^4*a1^2 - 120*a6^2*a5^6*a4^3*a3*a2^4*a1^2 + 120*a6^6*a5*a4^4*a3*a2^4*a1^2 + 288*a6^5*a5^2*a4^4*a3*a2^4*a1^2 - 360*a6^4*a5^3*a4^4*a3*a2^4*a1^2 - 360*a6^3*a5^4*a4^4*a3*a2^4*a1^2 + 288*a6^2*a5^5*a4^4*a3*a2^4*a1^2 + 120*a6*a5^6*a4^4*a3*a2^4*a1^2 + 16*a6^6*a4^5*a3*a2^4*a1^2 - 216*a6^5*a5*a4^5*a3*a2^4*a1^2 + 288*a6^4*a5^2*a4^5*a3*a2^4*a1^2 - 32*a6^3*a5^3*a4^5*a3*a2^4*a1^2 + 288*a6^2*a5^4*a4^5*a3*a2^4*a1^2 - 216*a6*a5^5*a4^5*a3*a2^4*a1^2 + 16*a5^6*a4^5*a3*a2^4*a1^2 + 16*a6^5*a4^6*a3*a2^4*a1^2 + 120*a6^4*a5*a4^6*a3*a2^4*a1^2 - 120*a6^3*a5^2*a4^6*a3*a2^4*a1^2 - 120*a6^2*a5^3*a4^6*a3*a2^4*a1^2 + 120*a6*a5^4*a4^6*a3*a2^4*a1^2 + 16*a5^5*a4^6*a3*a2^4*a1^2 - 128*a6^6*a5^4*a3^2*a2^4*a1^2 + 120*a6^5*a5^5*a3^2*a2^4*a1^2 - 128*a6^4*a5^6*a3^2*a2^4*a1^2 - 120*a6^6*a5^3*a4*a3^2*a2^4*a1^2 + 288*a6^5*a5^4*a4*a3^2*a2^4*a1^2 + 288*a6^4*a5^5*a4*a3^2*a2^4*a1^2 - 120*a6^3*a5^6*a4*a3^2*a2^4*a1^2 + 720*a6^6*a5^2*a4^2*a3^2*a2^4*a1^2 - 360*a6^5*a5^3*a4^2*a3^2*a2^4*a1^2 - 1080*a6^4*a5^4*a4^2*a3^2*a2^4*a1^2 - 360*a6^3*a5^5*a4^2*a3^2*a2^4*a1^2 + 720*a6^2*a5^6*a4^2*a3^2*a2^4*a1^2 - 120*a6^6*a5*a4^3*a3^2*a2^4*a1^2 - 360*a6^5*a5^2*a4^3*a3^2*a2^4*a1^2 + 880*a6^4*a5^3*a4^3*a3^2*a2^4*a1^2 + 880*a6^3*a5^4*a4^3*a3^2*a2^4*a1^2 - 360*a6^2*a5^5*a4^3*a3^2*a2^4*a1^2 - 120*a6*a5^6*a4^3*a3^2*a2^4*a1^2 - 128*a6^6*a4^4*a3^2*a2^4*a1^2 + 288*a6^5*a5*a4^4*a3^2*a2^4*a1^2 - 1080*a6^4*a5^2*a4^4*a3^2*a2^4*a1^2 + 880*a6^3*a5^3*a4^4*a3^2*a2^4*a1^2 - 1080*a6^2*a5^4*a4^4*a3^2*a2^4*a1^2 + 288*a6*a5^5*a4^4*a3^2*a2^4*a1^2 - 128*a5^6*a4^4*a3^2*a2^4*a1^2 + 120*a6^5*a4^5*a3^2*a2^4*a1^2 + 288*a6^4*a5*a4^5*a3^2*a2^4*a1^2 - 360*a6^3*a5^2*a4^5*a3^2*a2^4*a1^2 - 360*a6^2*a5^3*a4^5*a3^2*a2^4*a1^2 + 288*a6*a5^4*a4^5*a3^2*a2^4*a1^2 + 120*a5^5*a4^5*a3^2*a2^4*a1^2 - 128*a6^4*a4^6*a3^2*a2^4*a1^2 - 120*a6^3*a5*a4^6*a3^2*a2^4*a1^2 + 720*a6^2*a5^2*a4^6*a3^2*a2^4*a1^2 - 120*a6*a5^3*a4^6*a3^2*a2^4*a1^2 - 128*a5^4*a4^6*a3^2*a2^4*a1^2 + 112*a6^6*a5^3*a3^3*a2^4*a1^2 - 120*a6^5*a5^4*a3^3*a2^4*a1^2 - 120*a6^4*a5^5*a3^3*a2^4*a1^2 + 112*a6^3*a5^6*a3^3*a2^4*a1^2 - 120*a6^6*a5^2*a4*a3^3*a2^4*a1^2 - 32*a6^5*a5^3*a4*a3^3*a2^4*a1^2 - 360*a6^4*a5^4*a4*a3^3*a2^4*a1^2 - 32*a6^3*a5^5*a4*a3^3*a2^4*a1^2 - 120*a6^2*a5^6*a4*a3^3*a2^4*a1^2 - 120*a6^6*a5*a4^2*a3^3*a2^4*a1^2 - 360*a6^5*a5^2*a4^2*a3^3*a2^4*a1^2 + 880*a6^4*a5^3*a4^2*a3^3*a2^4*a1^2 + 880*a6^3*a5^4*a4^2*a3^3*a2^4*a1^2 - 360*a6^2*a5^5*a4^2*a3^3*a2^4*a1^2 - 120*a6*a5^6*a4^2*a3^3*a2^4*a1^2 + 112*a6^6*a4^3*a3^3*a2^4*a1^2 - 32*a6^5*a5*a4^3*a3^3*a2^4*a1^2 + 880*a6^4*a5^2*a4^3*a3^3*a2^4*a1^2 - 2160*a6^3*a5^3*a4^3*a3^3*a2^4*a1^2 + 880*a6^2*a5^4*a4^3*a3^3*a2^4*a1^2 - 32*a6*a5^5*a4^3*a3^3*a2^4*a1^2 + 112*a5^6*a4^3*a3^3*a2^4*a1^2 - 120*a6^5*a4^4*a3^3*a2^4*a1^2 - 360*a6^4*a5*a4^4*a3^3*a2^4*a1^2 + 880*a6^3*a5^2*a4^4*a3^3*a2^4*a1^2 + 880*a6^2*a5^3*a4^4*a3^3*a2^4*a1^2 - 360*a6*a5^4*a4^4*a3^3*a2^4*a1^2 - 120*a5^5*a4^4*a3^3*a2^4*a1^2 - 120*a6^4*a4^5*a3^3*a2^4*a1^2 - 32*a6^3*a5*a4^5*a3^3*a2^4*a1^2 - 360*a6^2*a5^2*a4^5*a3^3*a2^4*a1^2 - 32*a6*a5^3*a4^5*a3^3*a2^4*a1^2 - 120*a5^4*a4^5*a3^3*a2^4*a1^2 + 112*a6^3*a4^6*a3^3*a2^4*a1^2 - 120*a6^2*a5*a4^6*a3^3*a2^4*a1^2 - 120*a6*a5^2*a4^6*a3^3*a2^4*a1^2 + 112*a5^3*a4^6*a3^3*a2^4*a1^2 - 128*a6^6*a5^2*a3^4*a2^4*a1^2 - 120*a6^5*a5^3*a3^4*a2^4*a1^2 + 720*a6^4*a5^4*a3^4*a2^4*a1^2 - 120*a6^3*a5^5*a3^4*a2^4*a1^2 - 128*a6^2*a5^6*a3^4*a2^4*a1^2 + 120*a6^6*a5*a4*a3^4*a2^4*a1^2 + 288*a6^5*a5^2*a4*a3^4*a2^4*a1^2 - 360*a6^4*a5^3*a4*a3^4*a2^4*a1^2 - 360*a6^3*a5^4*a4*a3^4*a2^4*a1^2 + 288*a6^2*a5^5*a4*a3^4*a2^4*a1^2 + 120*a6*a5^6*a4*a3^4*a2^4*a1^2 - 128*a6^6*a4^2*a3^4*a2^4*a1^2 + 288*a6^5*a5*a4^2*a3^4*a2^4*a1^2 - 1080*a6^4*a5^2*a4^2*a3^4*a2^4*a1^2 + 880*a6^3*a5^3*a4^2*a3^4*a2^4*a1^2 - 1080*a6^2*a5^4*a4^2*a3^4*a2^4*a1^2 + 288*a6*a5^5*a4^2*a3^4*a2^4*a1^2 - 128*a5^6*a4^2*a3^4*a2^4*a1^2 - 120*a6^5*a4^3*a3^4*a2^4*a1^2 - 360*a6^4*a5*a4^3*a3^4*a2^4*a1^2 + 880*a6^3*a5^2*a4^3*a3^4*a2^4*a1^2 + 880*a6^2*a5^3*a4^3*a3^4*a2^4*a1^2 - 360*a6*a5^4*a4^3*a3^4*a2^4*a1^2 - 120*a5^5*a4^3*a3^4*a2^4*a1^2 + 720*a6^4*a4^4*a3^4*a2^4*a1^2 - 360*a6^3*a5*a4^4*a3^4*a2^4*a1^2 - 1080*a6^2*a5^2*a4^4*a3^4*a2^4*a1^2 - 360*a6*a5^3*a4^4*a3^4*a2^4*a1^2 + 720*a5^4*a4^4*a3^4*a2^4*a1^2 - 120*a6^3*a4^5*a3^4*a2^4*a1^2 + 288*a6^2*a5*a4^5*a3^4*a2^4*a1^2 + 288*a6*a5^2*a4^5*a3^4*a2^4*a1^2 - 120*a5^3*a4^5*a3^4*a2^4*a1^2 - 128*a6^2*a4^6*a3^4*a2^4*a1^2 + 120*a6*a5*a4^6*a3^4*a2^4*a1^2 - 128*a5^2*a4^6*a3^4*a2^4*a1^2 + 16*a6^6*a5*a3^5*a2^4*a1^2 + 120*a6^5*a5^2*a3^5*a2^4*a1^2 - 120*a6^4*a5^3*a3^5*a2^4*a1^2 - 120*a6^3*a5^4*a3^5*a2^4*a1^2 + 120*a6^2*a5^5*a3^5*a2^4*a1^2 + 16*a6*a5^6*a3^5*a2^4*a1^2 + 16*a6^6*a4*a3^5*a2^4*a1^2 - 216*a6^5*a5*a4*a3^5*a2^4*a1^2 + 288*a6^4*a5^2*a4*a3^5*a2^4*a1^2 - 32*a6^3*a5^3*a4*a3^5*a2^4*a1^2 + 288*a6^2*a5^4*a4*a3^5*a2^4*a1^2 - 216*a6*a5^5*a4*a3^5*a2^4*a1^2 + 16*a5^6*a4*a3^5*a2^4*a1^2 + 120*a6^5*a4^2*a3^5*a2^4*a1^2 + 288*a6^4*a5*a4^2*a3^5*a2^4*a1^2 - 360*a6^3*a5^2*a4^2*a3^5*a2^4*a1^2 - 360*a6^2*a5^3*a4^2*a3^5*a2^4*a1^2 + 288*a6*a5^4*a4^2*a3^5*a2^4*a1^2 + 120*a5^5*a4^2*a3^5*a2^4*a1^2 - 120*a6^4*a4^3*a3^5*a2^4*a1^2 - 32*a6^3*a5*a4^3*a3^5*a2^4*a1^2 - 360*a6^2*a5^2*a4^3*a3^5*a2^4*a1^2 - 32*a6*a5^3*a4^3*a3^5*a2^4*a1^2 - 120*a5^4*a4^3*a3^5*a2^4*a1^2 - 120*a6^3*a4^4*a3^5*a2^4*a1^2 + 288*a6^2*a5*a4^4*a3^5*a2^4*a1^2 + 288*a6*a5^2*a4^4*a3^5*a2^4*a1^2 - 120*a5^3*a4^4*a3^5*a2^4*a1^2 + 120*a6^2*a4^5*a3^5*a2^4*a1^2 - 216*a6*a5*a4^5*a3^5*a2^4*a1^2 + 120*a5^2*a4^5*a3^5*a2^4*a1^2 + 16*a6*a4^6*a3^5*a2^4*a1^2 + 16*a5*a4^6*a3^5*a2^4*a1^2 - 8*a6^6*a3^6*a2^4*a1^2 + 16*a6^5*a5*a3^6*a2^4*a1^2 - 128*a6^4*a5^2*a3^6*a2^4*a1^2 + 112*a6^3*a5^3*a3^6*a2^4*a1^2 - 128*a6^2*a5^4*a3^6*a2^4*a1^2 + 16*a6*a5^5*a3^6*a2^4*a1^2 - 8*a5^6*a3^6*a2^4*a1^2 + 16*a6^5*a4*a3^6*a2^4*a1^2 + 120*a6^4*a5*a4*a3^6*a2^4*a1^2 - 120*a6^3*a5^2*a4*a3^6*a2^4*a1^2 - 120*a6^2*a5^3*a4*a3^6*a2^4*a1^2 + 120*a6*a5^4*a4*a3^6*a2^4*a1^2 + 16*a5^5*a4*a3^6*a2^4*a1^2 - 128*a6^4*a4^2*a3^6*a2^4*a1^2 - 120*a6^3*a5*a4^2*a3^6*a2^4*a1^2 + 720*a6^2*a5^2*a4^2*a3^6*a2^4*a1^2 - 120*a6*a5^3*a4^2*a3^6*a2^4*a1^2 - 128*a5^4*a4^2*a3^6*a2^4*a1^2 + 112*a6^3*a4^3*a3^6*a2^4*a1^2 - 120*a6^2*a5*a4^3*a3^6*a2^4*a1^2 - 120*a6*a5^2*a4^3*a3^6*a2^4*a1^2 + 112*a5^3*a4^3*a3^6*a2^4*a1^2 - 128*a6^2*a4^4*a3^6*a2^4*a1^2 + 120*a6*a5*a4^4*a3^6*a2^4*a1^2 - 128*a5^2*a4^4*a3^6*a2^4*a1^2 + 16*a6*a4^5*a3^6*a2^4*a1^2 + 16*a5*a4^5*a3^6*a2^4*a1^2 - 8*a4^6*a3^6*a2^4*a1^2 + 8*a6^6*a5^5*a2^5*a1^2 + 8*a6^5*a5^6*a2^5*a1^2 + 16*a6^6*a5^4*a4*a2^5*a1^2 - 72*a6^5*a5^5*a4*a2^5*a1^2 + 16*a6^4*a5^6*a4*a2^5*a1^2 - 8*a6^6*a5^3*a4^2*a2^5*a1^2 + 120*a6^5*a5^4*a4^2*a2^5*a1^2 + 120*a6^4*a5^5*a4^2*a2^5*a1^2 - 8*a6^3*a5^6*a4^2*a2^5*a1^2 - 8*a6^6*a5^2*a4^3*a2^5*a1^2 - 80*a6^5*a5^3*a4^3*a2^5*a1^2 - 120*a6^4*a5^4*a4^3*a2^5*a1^2 - 80*a6^3*a5^5*a4^3*a2^5*a1^2 - 8*a6^2*a5^6*a4^3*a2^5*a1^2 + 16*a6^6*a5*a4^4*a2^5*a1^2 + 120*a6^5*a5^2*a4^4*a2^5*a1^2 - 120*a6^4*a5^3*a4^4*a2^5*a1^2 - 120*a6^3*a5^4*a4^4*a2^5*a1^2 + 120*a6^2*a5^5*a4^4*a2^5*a1^2 + 16*a6*a5^6*a4^4*a2^5*a1^2 + 8*a6^6*a4^5*a2^5*a1^2 - 72*a6^5*a5*a4^5*a2^5*a1^2 + 120*a6^4*a5^2*a4^5*a2^5*a1^2 - 80*a6^3*a5^3*a4^5*a2^5*a1^2 + 120*a6^2*a5^4*a4^5*a2^5*a1^2 - 72*a6*a5^5*a4^5*a2^5*a1^2 + 8*a5^6*a4^5*a2^5*a1^2 + 8*a6^5*a4^6*a2^5*a1^2 + 16*a6^4*a5*a4^6*a2^5*a1^2 - 8*a6^3*a5^2*a4^6*a2^5*a1^2 - 8*a6^2*a5^3*a4^6*a2^5*a1^2 + 16*a6*a5^4*a4^6*a2^5*a1^2 + 8*a5^5*a4^6*a2^5*a1^2 + 16*a6^6*a5^4*a3*a2^5*a1^2 - 72*a6^5*a5^5*a3*a2^5*a1^2 + 16*a6^4*a5^6*a3*a2^5*a1^2 + 48*a6^6*a5^3*a4*a3*a2^5*a1^2 - 216*a6^5*a5^4*a4*a3*a2^5*a1^2 - 216*a6^4*a5^5*a4*a3*a2^5*a1^2 + 48*a6^3*a5^6*a4*a3*a2^5*a1^2 - 72*a6^6*a5^2*a4^2*a3*a2^5*a1^2 + 96*a6^5*a5^3*a4^2*a3*a2^5*a1^2 + 288*a6^4*a5^4*a4^2*a3*a2^5*a1^2 + 96*a6^3*a5^5*a4^2*a3*a2^5*a1^2 - 72*a6^2*a5^6*a4^2*a3*a2^5*a1^2 + 48*a6^6*a5*a4^3*a3*a2^5*a1^2 + 96*a6^5*a5^2*a4^3*a3*a2^5*a1^2 - 32*a6^4*a5^3*a4^3*a3*a2^5*a1^2 - 32*a6^3*a5^4*a4^3*a3*a2^5*a1^2 + 96*a6^2*a5^5*a4^3*a3*a2^5*a1^2 + 48*a6*a5^6*a4^3*a3*a2^5*a1^2 + 16*a6^6*a4^4*a3*a2^5*a1^2 - 216*a6^5*a5*a4^4*a3*a2^5*a1^2 + 288*a6^4*a5^2*a4^4*a3*a2^5*a1^2 - 32*a6^3*a5^3*a4^4*a3*a2^5*a1^2 + 288*a6^2*a5^4*a4^4*a3*a2^5*a1^2 - 216*a6*a5^5*a4^4*a3*a2^5*a1^2 + 16*a5^6*a4^4*a3*a2^5*a1^2 - 72*a6^5*a4^5*a3*a2^5*a1^2 - 216*a6^4*a5*a4^5*a3*a2^5*a1^2 + 96*a6^3*a5^2*a4^5*a3*a2^5*a1^2 + 96*a6^2*a5^3*a4^5*a3*a2^5*a1^2 - 216*a6*a5^4*a4^5*a3*a2^5*a1^2 - 72*a5^5*a4^5*a3*a2^5*a1^2 + 16*a6^4*a4^6*a3*a2^5*a1^2 + 48*a6^3*a5*a4^6*a3*a2^5*a1^2 - 72*a6^2*a5^2*a4^6*a3*a2^5*a1^2 + 48*a6*a5^3*a4^6*a3*a2^5*a1^2 + 16*a5^4*a4^6*a3*a2^5*a1^2 - 8*a6^6*a5^3*a3^2*a2^5*a1^2 + 120*a6^5*a5^4*a3^2*a2^5*a1^2 + 120*a6^4*a5^5*a3^2*a2^5*a1^2 - 8*a6^3*a5^6*a3^2*a2^5*a1^2 - 72*a6^6*a5^2*a4*a3^2*a2^5*a1^2 + 96*a6^5*a5^3*a4*a3^2*a2^5*a1^2 + 288*a6^4*a5^4*a4*a3^2*a2^5*a1^2 + 96*a6^3*a5^5*a4*a3^2*a2^5*a1^2 - 72*a6^2*a5^6*a4*a3^2*a2^5*a1^2 - 72*a6^6*a5*a4^2*a3^2*a2^5*a1^2 - 360*a6^4*a5^3*a4^2*a3^2*a2^5*a1^2 - 360*a6^3*a5^4*a4^2*a3^2*a2^5*a1^2 - 72*a6*a5^6*a4^2*a3^2*a2^5*a1^2 - 8*a6^6*a4^3*a3^2*a2^5*a1^2 + 96*a6^5*a5*a4^3*a3^2*a2^5*a1^2 - 360*a6^4*a5^2*a4^3*a3^2*a2^5*a1^2 + 480*a6^3*a5^3*a4^3*a3^2*a2^5*a1^2 - 360*a6^2*a5^4*a4^3*a3^2*a2^5*a1^2 + 96*a6*a5^5*a4^3*a3^2*a2^5*a1^2 - 8*a5^6*a4^3*a3^2*a2^5*a1^2 + 120*a6^5*a4^4*a3^2*a2^5*a1^2 + 288*a6^4*a5*a4^4*a3^2*a2^5*a1^2 - 360*a6^3*a5^2*a4^4*a3^2*a2^5*a1^2 - 360*a6^2*a5^3*a4^4*a3^2*a2^5*a1^2 + 288*a6*a5^4*a4^4*a3^2*a2^5*a1^2 + 120*a5^5*a4^4*a3^2*a2^5*a1^2 + 120*a6^4*a4^5*a3^2*a2^5*a1^2 + 96*a6^3*a5*a4^5*a3^2*a2^5*a1^2 + 96*a6*a5^3*a4^5*a3^2*a2^5*a1^2 + 120*a5^4*a4^5*a3^2*a2^5*a1^2 - 8*a6^3*a4^6*a3^2*a2^5*a1^2 - 72*a6^2*a5*a4^6*a3^2*a2^5*a1^2 - 72*a6*a5^2*a4^6*a3^2*a2^5*a1^2 - 8*a5^3*a4^6*a3^2*a2^5*a1^2 - 8*a6^6*a5^2*a3^3*a2^5*a1^2 - 80*a6^5*a5^3*a3^3*a2^5*a1^2 - 120*a6^4*a5^4*a3^3*a2^5*a1^2 - 80*a6^3*a5^5*a3^3*a2^5*a1^2 - 8*a6^2*a5^6*a3^3*a2^5*a1^2 + 48*a6^6*a5*a4*a3^3*a2^5*a1^2 + 96*a6^5*a5^2*a4*a3^3*a2^5*a1^2 - 32*a6^4*a5^3*a4*a3^3*a2^5*a1^2 - 32*a6^3*a5^4*a4*a3^3*a2^5*a1^2 + 96*a6^2*a5^5*a4*a3^3*a2^5*a1^2 + 48*a6*a5^6*a4*a3^3*a2^5*a1^2 - 8*a6^6*a4^2*a3^3*a2^5*a1^2 + 96*a6^5*a5*a4^2*a3^3*a2^5*a1^2 - 360*a6^4*a5^2*a4^2*a3^3*a2^5*a1^2 + 480*a6^3*a5^3*a4^2*a3^3*a2^5*a1^2 - 360*a6^2*a5^4*a4^2*a3^3*a2^5*a1^2 + 96*a6*a5^5*a4^2*a3^3*a2^5*a1^2 - 8*a5^6*a4^2*a3^3*a2^5*a1^2 - 80*a6^5*a4^3*a3^3*a2^5*a1^2 - 32*a6^4*a5*a4^3*a3^3*a2^5*a1^2 + 480*a6^3*a5^2*a4^3*a3^3*a2^5*a1^2 + 480*a6^2*a5^3*a4^3*a3^3*a2^5*a1^2 - 32*a6*a5^4*a4^3*a3^3*a2^5*a1^2 - 80*a5^5*a4^3*a3^3*a2^5*a1^2 - 120*a6^4*a4^4*a3^3*a2^5*a1^2 - 32*a6^3*a5*a4^4*a3^3*a2^5*a1^2 - 360*a6^2*a5^2*a4^4*a3^3*a2^5*a1^2 - 32*a6*a5^3*a4^4*a3^3*a2^5*a1^2 - 120*a5^4*a4^4*a3^3*a2^5*a1^2 - 80*a6^3*a4^5*a3^3*a2^5*a1^2 + 96*a6^2*a5*a4^5*a3^3*a2^5*a1^2 + 96*a6*a5^2*a4^5*a3^3*a2^5*a1^2 - 80*a5^3*a4^5*a3^3*a2^5*a1^2 - 8*a6^2*a4^6*a3^3*a2^5*a1^2 + 48*a6*a5*a4^6*a3^3*a2^5*a1^2 - 8*a5^2*a4^6*a3^3*a2^5*a1^2 + 16*a6^6*a5*a3^4*a2^5*a1^2 + 120*a6^5*a5^2*a3^4*a2^5*a1^2 - 120*a6^4*a5^3*a3^4*a2^5*a1^2 - 120*a6^3*a5^4*a3^4*a2^5*a1^2 + 120*a6^2*a5^5*a3^4*a2^5*a1^2 + 16*a6*a5^6*a3^4*a2^5*a1^2 + 16*a6^6*a4*a3^4*a2^5*a1^2 - 216*a6^5*a5*a4*a3^4*a2^5*a1^2 + 288*a6^4*a5^2*a4*a3^4*a2^5*a1^2 - 32*a6^3*a5^3*a4*a3^4*a2^5*a1^2 + 288*a6^2*a5^4*a4*a3^4*a2^5*a1^2 - 216*a6*a5^5*a4*a3^4*a2^5*a1^2 + 16*a5^6*a4*a3^4*a2^5*a1^2 + 120*a6^5*a4^2*a3^4*a2^5*a1^2 + 288*a6^4*a5*a4^2*a3^4*a2^5*a1^2 - 360*a6^3*a5^2*a4^2*a3^4*a2^5*a1^2 - 360*a6^2*a5^3*a4^2*a3^4*a2^5*a1^2 + 288*a6*a5^4*a4^2*a3^4*a2^5*a1^2 + 120*a5^5*a4^2*a3^4*a2^5*a1^2 - 120*a6^4*a4^3*a3^4*a2^5*a1^2 - 32*a6^3*a5*a4^3*a3^4*a2^5*a1^2 - 360*a6^2*a5^2*a4^3*a3^4*a2^5*a1^2 - 32*a6*a5^3*a4^3*a3^4*a2^5*a1^2 - 120*a5^4*a4^3*a3^4*a2^5*a1^2 - 120*a6^3*a4^4*a3^4*a2^5*a1^2 + 288*a6^2*a5*a4^4*a3^4*a2^5*a1^2 + 288*a6*a5^2*a4^4*a3^4*a2^5*a1^2 - 120*a5^3*a4^4*a3^4*a2^5*a1^2 + 120*a6^2*a4^5*a3^4*a2^5*a1^2 - 216*a6*a5*a4^5*a3^4*a2^5*a1^2 + 120*a5^2*a4^5*a3^4*a2^5*a1^2 + 16*a6*a4^6*a3^4*a2^5*a1^2 + 16*a5*a4^6*a3^4*a2^5*a1^2 + 8*a6^6*a3^5*a2^5*a1^2 - 72*a6^5*a5*a3^5*a2^5*a1^2 + 120*a6^4*a5^2*a3^5*a2^5*a1^2 - 80*a6^3*a5^3*a3^5*a2^5*a1^2 + 120*a6^2*a5^4*a3^5*a2^5*a1^2 - 72*a6*a5^5*a3^5*a2^5*a1^2 + 8*a5^6*a3^5*a2^5*a1^2 - 72*a6^5*a4*a3^5*a2^5*a1^2 - 216*a6^4*a5*a4*a3^5*a2^5*a1^2 + 96*a6^3*a5^2*a4*a3^5*a2^5*a1^2 + 96*a6^2*a5^3*a4*a3^5*a2^5*a1^2 - 216*a6*a5^4*a4*a3^5*a2^5*a1^2 - 72*a5^5*a4*a3^5*a2^5*a1^2 + 120*a6^4*a4^2*a3^5*a2^5*a1^2 + 96*a6^3*a5*a4^2*a3^5*a2^5*a1^2 + 96*a6*a5^3*a4^2*a3^5*a2^5*a1^2 + 120*a5^4*a4^2*a3^5*a2^5*a1^2 - 80*a6^3*a4^3*a3^5*a2^5*a1^2 + 96*a6^2*a5*a4^3*a3^5*a2^5*a1^2 + 96*a6*a5^2*a4^3*a3^5*a2^5*a1^2 - 80*a5^3*a4^3*a3^5*a2^5*a1^2 + 120*a6^2*a4^4*a3^5*a2^5*a1^2 - 216*a6*a5*a4^4*a3^5*a2^5*a1^2 + 120*a5^2*a4^4*a3^5*a2^5*a1^2 - 72*a6*a4^5*a3^5*a2^5*a1^2 - 72*a5*a4^5*a3^5*a2^5*a1^2 + 8*a4^6*a3^5*a2^5*a1^2 + 8*a6^5*a3^6*a2^5*a1^2 + 16*a6^4*a5*a3^6*a2^5*a1^2 - 8*a6^3*a5^2*a3^6*a2^5*a1^2 - 8*a6^2*a5^3*a3^6*a2^5*a1^2 + 16*a6*a5^4*a3^6*a2^5*a1^2 + 8*a5^5*a3^6*a2^5*a1^2 + 16*a6^4*a4*a3^6*a2^5*a1^2 + 48*a6^3*a5*a4*a3^6*a2^5*a1^2 - 72*a6^2*a5^2*a4*a3^6*a2^5*a1^2 + 48*a6*a5^3*a4*a3^6*a2^5*a1^2 + 16*a5^4*a4*a3^6*a2^5*a1^2 - 8*a6^3*a4^2*a3^6*a2^5*a1^2 - 72*a6^2*a5*a4^2*a3^6*a2^5*a1^2 - 72*a6*a5^2*a4^2*a3^6*a2^5*a1^2 - 8*a5^3*a4^2*a3^6*a2^5*a1^2 - 8*a6^2*a4^3*a3^6*a2^5*a1^2 + 48*a6*a5*a4^3*a3^6*a2^5*a1^2 - 8*a5^2*a4^3*a3^6*a2^5*a1^2 + 16*a6*a4^4*a3^6*a2^5*a1^2 + 16*a5*a4^4*a3^6*a2^5*a1^2 + 8*a4^5*a3^6*a2^5*a1^2 - 8*a6^6*a5^4*a2^6*a1^2 + 8*a6^5*a5^5*a2^6*a1^2 - 8*a6^4*a5^6*a2^6*a1^2 - 8*a6^6*a5^3*a4*a2^6*a1^2 + 16*a6^5*a5^4*a4*a2^6*a1^2 + 16*a6^4*a5^5*a4*a2^6*a1^2 - 8*a6^3*a5^6*a4*a2^6*a1^2 + 24*a6^6*a5^2*a4^2*a2^6*a1^2 - 8*a6^5*a5^3*a4^2*a2^6*a1^2 - 128*a6^4*a5^4*a4^2*a2^6*a1^2 - 8*a6^3*a5^5*a4^2*a2^6*a1^2 + 24*a6^2*a5^6*a4^2*a2^6*a1^2 - 8*a6^6*a5*a4^3*a2^6*a1^2 - 8*a6^5*a5^2*a4^3*a2^6*a1^2 + 112*a6^4*a5^3*a4^3*a2^6*a1^2 + 112*a6^3*a5^4*a4^3*a2^6*a1^2 - 8*a6^2*a5^5*a4^3*a2^6*a1^2 - 8*a6*a5^6*a4^3*a2^6*a1^2 - 8*a6^6*a4^4*a2^6*a1^2 + 16*a6^5*a5*a4^4*a2^6*a1^2 - 128*a6^4*a5^2*a4^4*a2^6*a1^2 + 112*a6^3*a5^3*a4^4*a2^6*a1^2 - 128*a6^2*a5^4*a4^4*a2^6*a1^2 + 16*a6*a5^5*a4^4*a2^6*a1^2 - 8*a5^6*a4^4*a2^6*a1^2 + 8*a6^5*a4^5*a2^6*a1^2 + 16*a6^4*a5*a4^5*a2^6*a1^2 - 8*a6^3*a5^2*a4^5*a2^6*a1^2 - 8*a6^2*a5^3*a4^5*a2^6*a1^2 + 16*a6*a5^4*a4^5*a2^6*a1^2 + 8*a5^5*a4^5*a2^6*a1^2 - 8*a6^4*a4^6*a2^6*a1^2 - 8*a6^3*a5*a4^6*a2^6*a1^2 + 24*a6^2*a5^2*a4^6*a2^6*a1^2 - 8*a6*a5^3*a4^6*a2^6*a1^2 - 8*a5^4*a4^6*a2^6*a1^2 - 8*a6^6*a5^3*a3*a2^6*a1^2 + 16*a6^5*a5^4*a3*a2^6*a1^2 + 16*a6^4*a5^5*a3*a2^6*a1^2 - 8*a6^3*a5^6*a3*a2^6*a1^2 + 48*a6^5*a5^3*a4*a3*a2^6*a1^2 + 120*a6^4*a5^4*a4*a3*a2^6*a1^2 + 48*a6^3*a5^5*a4*a3*a2^6*a1^2 - 72*a6^5*a5^2*a4^2*a3*a2^6*a1^2 - 120*a6^4*a5^3*a4^2*a3*a2^6*a1^2 - 120*a6^3*a5^4*a4^2*a3*a2^6*a1^2 - 72*a6^2*a5^5*a4^2*a3*a2^6*a1^2 - 8*a6^6*a4^3*a3*a2^6*a1^2 + 48*a6^5*a5*a4^3*a3*a2^6*a1^2 - 120*a6^4*a5^2*a4^3*a3*a2^6*a1^2 + 240*a6^3*a5^3*a4^3*a3*a2^6*a1^2 - 120*a6^2*a5^4*a4^3*a3*a2^6*a1^2 + 48*a6*a5^5*a4^3*a3*a2^6*a1^2 - 8*a5^6*a4^3*a3*a2^6*a1^2 + 16*a6^5*a4^4*a3*a2^6*a1^2 + 120*a6^4*a5*a4^4*a3*a2^6*a1^2 - 120*a6^3*a5^2*a4^4*a3*a2^6*a1^2 - 120*a6^2*a5^3*a4^4*a3*a2^6*a1^2 + 120*a6*a5^4*a4^4*a3*a2^6*a1^2 + 16*a5^5*a4^4*a3*a2^6*a1^2 + 16*a6^4*a4^5*a3*a2^6*a1^2 + 48*a6^3*a5*a4^5*a3*a2^6*a1^2 - 72*a6^2*a5^2*a4^5*a3*a2^6*a1^2 + 48*a6*a5^3*a4^5*a3*a2^6*a1^2 + 16*a5^4*a4^5*a3*a2^6*a1^2 - 8*a6^3*a4^6*a3*a2^6*a1^2 - 8*a5^3*a4^6*a3*a2^6*a1^2 + 24*a6^6*a5^2*a3^2*a2^6*a1^2 - 8*a6^5*a5^3*a3^2*a2^6*a1^2 - 128*a6^4*a5^4*a3^2*a2^6*a1^2 - 8*a6^3*a5^5*a3^2*a2^6*a1^2 + 24*a6^2*a5^6*a3^2*a2^6*a1^2 - 72*a6^5*a5^2*a4*a3^2*a2^6*a1^2 - 120*a6^4*a5^3*a4*a3^2*a2^6*a1^2 - 120*a6^3*a5^4*a4*a3^2*a2^6*a1^2 - 72*a6^2*a5^5*a4*a3^2*a2^6*a1^2 + 24*a6^6*a4^2*a3^2*a2^6*a1^2 - 72*a6^5*a5*a4^2*a3^2*a2^6*a1^2 + 720*a6^4*a5^2*a4^2*a3^2*a2^6*a1^2 - 240*a6^3*a5^3*a4^2*a3^2*a2^6*a1^2 + 720*a6^2*a5^4*a4^2*a3^2*a2^6*a1^2 - 72*a6*a5^5*a4^2*a3^2*a2^6*a1^2 + 24*a5^6*a4^2*a3^2*a2^6*a1^2 - 8*a6^5*a4^3*a3^2*a2^6*a1^2 - 120*a6^4*a5*a4^3*a3^2*a2^6*a1^2 - 240*a6^3*a5^2*a4^3*a3^2*a2^6*a1^2 - 240*a6^2*a5^3*a4^3*a3^2*a2^6*a1^2 - 120*a6*a5^4*a4^3*a3^2*a2^6*a1^2 - 8*a5^5*a4^3*a3^2*a2^6*a1^2 - 128*a6^4*a4^4*a3^2*a2^6*a1^2 - 120*a6^3*a5*a4^4*a3^2*a2^6*a1^2 + 720*a6^2*a5^2*a4^4*a3^2*a2^6*a1^2 - 120*a6*a5^3*a4^4*a3^2*a2^6*a1^2 - 128*a5^4*a4^4*a3^2*a2^6*a1^2 - 8*a6^3*a4^5*a3^2*a2^6*a1^2 - 72*a6^2*a5*a4^5*a3^2*a2^6*a1^2 - 72*a6*a5^2*a4^5*a3^2*a2^6*a1^2 - 8*a5^3*a4^5*a3^2*a2^6*a1^2 + 24*a6^2*a4^6*a3^2*a2^6*a1^2 + 24*a5^2*a4^6*a3^2*a2^6*a1^2 - 8*a6^6*a5*a3^3*a2^6*a1^2 - 8*a6^5*a5^2*a3^3*a2^6*a1^2 + 112*a6^4*a5^3*a3^3*a2^6*a1^2 + 112*a6^3*a5^4*a3^3*a2^6*a1^2 - 8*a6^2*a5^5*a3^3*a2^6*a1^2 - 8*a6*a5^6*a3^3*a2^6*a1^2 - 8*a6^6*a4*a3^3*a2^6*a1^2 + 48*a6^5*a5*a4*a3^3*a2^6*a1^2 - 120*a6^4*a5^2*a4*a3^3*a2^6*a1^2 + 240*a6^3*a5^3*a4*a3^3*a2^6*a1^2 - 120*a6^2*a5^4*a4*a3^3*a2^6*a1^2 + 48*a6*a5^5*a4*a3^3*a2^6*a1^2 - 8*a5^6*a4*a3^3*a2^6*a1^2 - 8*a6^5*a4^2*a3^3*a2^6*a1^2 - 120*a6^4*a5*a4^2*a3^3*a2^6*a1^2 - 240*a6^3*a5^2*a4^2*a3^3*a2^6*a1^2 - 240*a6^2*a5^3*a4^2*a3^3*a2^6*a1^2 - 120*a6*a5^4*a4^2*a3^3*a2^6*a1^2 - 8*a5^5*a4^2*a3^3*a2^6*a1^2 + 112*a6^4*a4^3*a3^3*a2^6*a1^2 + 240*a6^3*a5*a4^3*a3^3*a2^6*a1^2 - 240*a6^2*a5^2*a4^3*a3^3*a2^6*a1^2 + 240*a6*a5^3*a4^3*a3^3*a2^6*a1^2 + 112*a5^4*a4^3*a3^3*a2^6*a1^2 + 112*a6^3*a4^4*a3^3*a2^6*a1^2 - 120*a6^2*a5*a4^4*a3^3*a2^6*a1^2 - 120*a6*a5^2*a4^4*a3^3*a2^6*a1^2 + 112*a5^3*a4^4*a3^3*a2^6*a1^2 - 8*a6^2*a4^5*a3^3*a2^6*a1^2 + 48*a6*a5*a4^5*a3^3*a2^6*a1^2 - 8*a5^2*a4^5*a3^3*a2^6*a1^2 - 8*a6*a4^6*a3^3*a2^6*a1^2 - 8*a5*a4^6*a3^3*a2^6*a1^2 - 8*a6^6*a3^4*a2^6*a1^2 + 16*a6^5*a5*a3^4*a2^6*a1^2 - 128*a6^4*a5^2*a3^4*a2^6*a1^2 + 112*a6^3*a5^3*a3^4*a2^6*a1^2 - 128*a6^2*a5^4*a3^4*a2^6*a1^2 + 16*a6*a5^5*a3^4*a2^6*a1^2 - 8*a5^6*a3^4*a2^6*a1^2 + 16*a6^5*a4*a3^4*a2^6*a1^2 + 120*a6^4*a5*a4*a3^4*a2^6*a1^2 - 120*a6^3*a5^2*a4*a3^4*a2^6*a1^2 - 120*a6^2*a5^3*a4*a3^4*a2^6*a1^2 + 120*a6*a5^4*a4*a3^4*a2^6*a1^2 + 16*a5^5*a4*a3^4*a2^6*a1^2 - 128*a6^4*a4^2*a3^4*a2^6*a1^2 - 120*a6^3*a5*a4^2*a3^4*a2^6*a1^2 + 720*a6^2*a5^2*a4^2*a3^4*a2^6*a1^2 - 120*a6*a5^3*a4^2*a3^4*a2^6*a1^2 - 128*a5^4*a4^2*a3^4*a2^6*a1^2 + 112*a6^3*a4^3*a3^4*a2^6*a1^2 - 120*a6^2*a5*a4^3*a3^4*a2^6*a1^2 - 120*a6*a5^2*a4^3*a3^4*a2^6*a1^2 + 112*a5^3*a4^3*a3^4*a2^6*a1^2 - 128*a6^2*a4^4*a3^4*a2^6*a1^2 + 120*a6*a5*a4^4*a3^4*a2^6*a1^2 - 128*a5^2*a4^4*a3^4*a2^6*a1^2 + 16*a6*a4^5*a3^4*a2^6*a1^2 + 16*a5*a4^5*a3^4*a2^6*a1^2 - 8*a4^6*a3^4*a2^6*a1^2 + 8*a6^5*a3^5*a2^6*a1^2 + 16*a6^4*a5*a3^5*a2^6*a1^2 - 8*a6^3*a5^2*a3^5*a2^6*a1^2 - 8*a6^2*a5^3*a3^5*a2^6*a1^2 + 16*a6*a5^4*a3^5*a2^6*a1^2 + 8*a5^5*a3^5*a2^6*a1^2 + 16*a6^4*a4*a3^5*a2^6*a1^2 + 48*a6^3*a5*a4*a3^5*a2^6*a1^2 - 72*a6^2*a5^2*a4*a3^5*a2^6*a1^2 + 48*a6*a5^3*a4*a3^5*a2^6*a1^2 + 16*a5^4*a4*a3^5*a2^6*a1^2 - 8*a6^3*a4^2*a3^5*a2^6*a1^2 - 72*a6^2*a5*a4^2*a3^5*a2^6*a1^2 - 72*a6*a5^2*a4^2*a3^5*a2^6*a1^2 - 8*a5^3*a4^2*a3^5*a2^6*a1^2 - 8*a6^2*a4^3*a3^5*a2^6*a1^2 + 48*a6*a5*a4^3*a3^5*a2^6*a1^2 - 8*a5^2*a4^3*a3^5*a2^6*a1^2 + 16*a6*a4^4*a3^5*a2^6*a1^2 + 16*a5*a4^4*a3^5*a2^6*a1^2 + 8*a4^5*a3^5*a2^6*a1^2 - 8*a6^4*a3^6*a2^6*a1^2 - 8*a6^3*a5*a3^6*a2^6*a1^2 + 24*a6^2*a5^2*a3^6*a2^6*a1^2 - 8*a6*a5^3*a3^6*a2^6*a1^2 - 8*a5^4*a3^6*a2^6*a1^2 - 8*a6^3*a4*a3^6*a2^6*a1^2 - 8*a5^3*a4*a3^6*a2^6*a1^2 + 24*a6^2*a4^2*a3^6*a2^6*a1^2 + 24*a5^2*a4^2*a3^6*a2^6*a1^2 - 8*a6*a4^3*a3^6*a2^6*a1^2 - 8*a5*a4^3*a3^6*a2^6*a1^2 - 8*a4^4*a3^6*a2^6*a1^2 + 16*a6^6*a5^6*a4^3*a1^3 - 8*a6^6*a5^5*a4^4*a1^3 - 8*a6^5*a5^6*a4^4*a1^3 - 8*a6^6*a5^4*a4^5*a1^3 - 8*a6^4*a5^6*a4^5*a1^3 + 16*a6^6*a5^3*a4^6*a1^3 - 8*a6^5*a5^4*a4^6*a1^3 - 8*a6^4*a5^5*a4^6*a1^3 + 16*a6^3*a5^6*a4^6*a1^3 - 8*a6^6*a5^6*a4^2*a3*a1^3 - 16*a6^6*a5^5*a4^3*a3*a1^3 - 16*a6^5*a5^6*a4^3*a3*a1^3 - 8*a6^6*a5^4*a4^4*a3*a1^3 + 48*a6^5*a5^5*a4^4*a3*a1^3 - 8*a6^4*a5^6*a4^4*a3*a1^3 - 16*a6^6*a5^3*a4^5*a3*a1^3 + 48*a6^5*a5^4*a4^5*a3*a1^3 + 48*a6^4*a5^5*a4^5*a3*a1^3 - 16*a6^3*a5^6*a4^5*a3*a1^3 - 8*a6^6*a5^2*a4^6*a3*a1^3 - 16*a6^5*a5^3*a4^6*a3*a1^3 - 8*a6^4*a5^4*a4^6*a3*a1^3 - 16*a6^3*a5^5*a4^6*a3*a1^3 - 8*a6^2*a5^6*a4^6*a3*a1^3 - 8*a6^6*a5^6*a4*a3^2*a1^3 - 8*a6^6*a5^5*a4^2*a3^2*a1^3 - 8*a6^5*a5^6*a4^2*a3^2*a1^3 + 112*a6^6*a5^4*a4^3*a3^2*a1^3 - 80*a6^5*a5^5*a4^3*a3^2*a1^3 + 112*a6^4*a5^6*a4^3*a3^2*a1^3 + 112*a6^6*a5^3*a4^4*a3^2*a1^3 - 120*a6^5*a5^4*a4^4*a3^2*a1^3 - 120*a6^4*a5^5*a4^4*a3^2*a1^3 + 112*a6^3*a5^6*a4^4*a3^2*a1^3 - 8*a6^6*a5^2*a4^5*a3^2*a1^3 - 80*a6^5*a5^3*a4^5*a3^2*a1^3 - 120*a6^4*a5^4*a4^5*a3^2*a1^3 - 80*a6^3*a5^5*a4^5*a3^2*a1^3 - 8*a6^2*a5^6*a4^5*a3^2*a1^3 - 8*a6^6*a5*a4^6*a3^2*a1^3 - 8*a6^5*a5^2*a4^6*a3^2*a1^3 + 112*a6^4*a5^3*a4^6*a3^2*a1^3 + 112*a6^3*a5^4*a4^6*a3^2*a1^3 - 8*a6^2*a5^5*a4^6*a3^2*a1^3 - 8*a6*a5^6*a4^6*a3^2*a1^3 + 16*a6^6*a5^6*a3^3*a1^3 - 16*a6^6*a5^5*a4*a3^3*a1^3 - 16*a6^5*a5^6*a4*a3^3*a1^3 + 112*a6^6*a5^4*a4^2*a3^3*a1^3 - 80*a6^5*a5^5*a4^2*a3^3*a1^3 + 112*a6^4*a5^6*a4^2*a3^3*a1^3 - 528*a6^6*a5^3*a4^3*a3^3*a1^3 + 240*a6^5*a5^4*a4^3*a3^3*a1^3 + 240*a6^4*a5^5*a4^3*a3^3*a1^3 - 528*a6^3*a5^6*a4^3*a3^3*a1^3 + 112*a6^6*a5^2*a4^4*a3^3*a1^3 + 240*a6^5*a5^3*a4^4*a3^3*a1^3 - 240*a6^4*a5^4*a4^4*a3^3*a1^3 + 240*a6^3*a5^5*a4^4*a3^3*a1^3 + 112*a6^2*a5^6*a4^4*a3^3*a1^3 - 16*a6^6*a5*a4^5*a3^3*a1^3 - 80*a6^5*a5^2*a4^5*a3^3*a1^3 + 240*a6^4*a5^3*a4^5*a3^3*a1^3 + 240*a6^3*a5^4*a4^5*a3^3*a1^3 - 80*a6^2*a5^5*a4^5*a3^3*a1^3 - 16*a6*a5^6*a4^5*a3^3*a1^3 + 16*a6^6*a4^6*a3^3*a1^3 - 16*a6^5*a5*a4^6*a3^3*a1^3 + 112*a6^4*a5^2*a4^6*a3^3*a1^3 - 528*a6^3*a5^3*a4^6*a3^3*a1^3 + 112*a6^2*a5^4*a4^6*a3^3*a1^3 - 16*a6*a5^5*a4^6*a3^3*a1^3 + 16*a5^6*a4^6*a3^3*a1^3 - 8*a6^6*a5^5*a3^4*a1^3 - 8*a6^5*a5^6*a3^4*a1^3 - 8*a6^6*a5^4*a4*a3^4*a1^3 + 48*a6^5*a5^5*a4*a3^4*a1^3 - 8*a6^4*a5^6*a4*a3^4*a1^3 + 112*a6^6*a5^3*a4^2*a3^4*a1^3 - 120*a6^5*a5^4*a4^2*a3^4*a1^3 - 120*a6^4*a5^5*a4^2*a3^4*a1^3 + 112*a6^3*a5^6*a4^2*a3^4*a1^3 + 112*a6^6*a5^2*a4^3*a3^4*a1^3 + 240*a6^5*a5^3*a4^3*a3^4*a1^3 - 240*a6^4*a5^4*a4^3*a3^4*a1^3 + 240*a6^3*a5^5*a4^3*a3^4*a1^3 + 112*a6^2*a5^6*a4^3*a3^4*a1^3 - 8*a6^6*a5*a4^4*a3^4*a1^3 - 120*a6^5*a5^2*a4^4*a3^4*a1^3 - 240*a6^4*a5^3*a4^4*a3^4*a1^3 - 240*a6^3*a5^4*a4^4*a3^4*a1^3 - 120*a6^2*a5^5*a4^4*a3^4*a1^3 - 8*a6*a5^6*a4^4*a3^4*a1^3 - 8*a6^6*a4^5*a3^4*a1^3 + 48*a6^5*a5*a4^5*a3^4*a1^3 - 120*a6^4*a5^2*a4^5*a3^4*a1^3 + 240*a6^3*a5^3*a4^5*a3^4*a1^3 - 120*a6^2*a5^4*a4^5*a3^4*a1^3 + 48*a6*a5^5*a4^5*a3^4*a1^3 - 8*a5^6*a4^5*a3^4*a1^3 - 8*a6^5*a4^6*a3^4*a1^3 - 8*a6^4*a5*a4^6*a3^4*a1^3 + 112*a6^3*a5^2*a4^6*a3^4*a1^3 + 112*a6^2*a5^3*a4^6*a3^4*a1^3 - 8*a6*a5^4*a4^6*a3^4*a1^3 - 8*a5^5*a4^6*a3^4*a1^3 - 8*a6^6*a5^4*a3^5*a1^3 - 8*a6^4*a5^6*a3^5*a1^3 - 16*a6^6*a5^3*a4*a3^5*a1^3 + 48*a6^5*a5^4*a4*a3^5*a1^3 + 48*a6^4*a5^5*a4*a3^5*a1^3 - 16*a6^3*a5^6*a4*a3^5*a1^3 - 8*a6^6*a5^2*a4^2*a3^5*a1^3 - 80*a6^5*a5^3*a4^2*a3^5*a1^3 - 120*a6^4*a5^4*a4^2*a3^5*a1^3 - 80*a6^3*a5^5*a4^2*a3^5*a1^3 - 8*a6^2*a5^6*a4^2*a3^5*a1^3 - 16*a6^6*a5*a4^3*a3^5*a1^3 - 80*a6^5*a5^2*a4^3*a3^5*a1^3 + 240*a6^4*a5^3*a4^3*a3^5*a1^3 + 240*a6^3*a5^4*a4^3*a3^5*a1^3 - 80*a6^2*a5^5*a4^3*a3^5*a1^3 - 16*a6*a5^6*a4^3*a3^5*a1^3 - 8*a6^6*a4^4*a3^5*a1^3 + 48*a6^5*a5*a4^4*a3^5*a1^3 - 120*a6^4*a5^2*a4^4*a3^5*a1^3 + 240*a6^3*a5^3*a4^4*a3^5*a1^3 - 120*a6^2*a5^4*a4^4*a3^5*a1^3 + 48*a6*a5^5*a4^4*a3^5*a1^3 - 8*a5^6*a4^4*a3^5*a1^3 + 48*a6^4*a5*a4^5*a3^5*a1^3 - 80*a6^3*a5^2*a4^5*a3^5*a1^3 - 80*a6^2*a5^3*a4^5*a3^5*a1^3 + 48*a6*a5^4*a4^5*a3^5*a1^3 - 8*a6^4*a4^6*a3^5*a1^3 - 16*a6^3*a5*a4^6*a3^5*a1^3 - 8*a6^2*a5^2*a4^6*a3^5*a1^3 - 16*a6*a5^3*a4^6*a3^5*a1^3 - 8*a5^4*a4^6*a3^5*a1^3 + 16*a6^6*a5^3*a3^6*a1^3 - 8*a6^5*a5^4*a3^6*a1^3 - 8*a6^4*a5^5*a3^6*a1^3 + 16*a6^3*a5^6*a3^6*a1^3 - 8*a6^6*a5^2*a4*a3^6*a1^3 - 16*a6^5*a5^3*a4*a3^6*a1^3 - 8*a6^4*a5^4*a4*a3^6*a1^3 - 16*a6^3*a5^5*a4*a3^6*a1^3 - 8*a6^2*a5^6*a4*a3^6*a1^3 - 8*a6^6*a5*a4^2*a3^6*a1^3 - 8*a6^5*a5^2*a4^2*a3^6*a1^3 + 112*a6^4*a5^3*a4^2*a3^6*a1^3 + 112*a6^3*a5^4*a4^2*a3^6*a1^3 - 8*a6^2*a5^5*a4^2*a3^6*a1^3 - 8*a6*a5^6*a4^2*a3^6*a1^3 + 16*a6^6*a4^3*a3^6*a1^3 - 16*a6^5*a5*a4^3*a3^6*a1^3 + 112*a6^4*a5^2*a4^3*a3^6*a1^3 - 528*a6^3*a5^3*a4^3*a3^6*a1^3 + 112*a6^2*a5^4*a4^3*a3^6*a1^3 - 16*a6*a5^5*a4^3*a3^6*a1^3 + 16*a5^6*a4^3*a3^6*a1^3 - 8*a6^5*a4^4*a3^6*a1^3 - 8*a6^4*a5*a4^4*a3^6*a1^3 + 112*a6^3*a5^2*a4^4*a3^6*a1^3 + 112*a6^2*a5^3*a4^4*a3^6*a1^3 - 8*a6*a5^4*a4^4*a3^6*a1^3 - 8*a5^5*a4^4*a3^6*a1^3 - 8*a6^4*a4^5*a3^6*a1^3 - 16*a6^3*a5*a4^5*a3^6*a1^3 - 8*a6^2*a5^2*a4^5*a3^6*a1^3 - 16*a6*a5^3*a4^5*a3^6*a1^3 - 8*a5^4*a4^5*a3^6*a1^3 + 16*a6^3*a4^6*a3^6*a1^3 - 8*a6^2*a5*a4^6*a3^6*a1^3 - 8*a6*a5^2*a4^6*a3^6*a1^3 + 16*a5^3*a4^6*a3^6*a1^3 - 8*a6^6*a5^6*a4^2*a2*a1^3 - 16*a6^6*a5^5*a4^3*a2*a1^3 - 16*a6^5*a5^6*a4^3*a2*a1^3 - 8*a6^6*a5^4*a4^4*a2*a1^3 + 48*a6^5*a5^5*a4^4*a2*a1^3 - 8*a6^4*a5^6*a4^4*a2*a1^3 - 16*a6^6*a5^3*a4^5*a2*a1^3 + 48*a6^5*a5^4*a4^5*a2*a1^3 + 48*a6^4*a5^5*a4^5*a2*a1^3 - 16*a6^3*a5^6*a4^5*a2*a1^3 - 8*a6^6*a5^2*a4^6*a2*a1^3 - 16*a6^5*a5^3*a4^6*a2*a1^3 - 8*a6^4*a5^4*a4^6*a2*a1^3 - 16*a6^3*a5^5*a4^6*a2*a1^3 - 8*a6^2*a5^6*a4^6*a2*a1^3 + 48*a6^6*a5^5*a4^2*a3*a2*a1^3 + 48*a6^5*a5^6*a4^2*a3*a2*a1^3 - 80*a6^6*a5^4*a4^3*a3*a2*a1^3 - 32*a6^5*a5^5*a4^3*a3*a2*a1^3 - 80*a6^4*a5^6*a4^3*a3*a2*a1^3 - 80*a6^6*a5^3*a4^4*a3*a2*a1^3 + 96*a6^5*a5^4*a4^4*a3*a2*a1^3 + 96*a6^4*a5^5*a4^4*a3*a2*a1^3 - 80*a6^3*a5^6*a4^4*a3*a2*a1^3 + 48*a6^6*a5^2*a4^5*a3*a2*a1^3 - 32*a6^5*a5^3*a4^5*a3*a2*a1^3 + 96*a6^4*a5^4*a4^5*a3*a2*a1^3 - 32*a6^3*a5^5*a4^5*a3*a2*a1^3 + 48*a6^2*a5^6*a4^5*a3*a2*a1^3 + 48*a6^5*a5^2*a4^6*a3*a2*a1^3 - 80*a6^4*a5^3*a4^6*a3*a2*a1^3 - 80*a6^3*a5^4*a4^6*a3*a2*a1^3 + 48*a6^2*a5^5*a4^6*a3*a2*a1^3 - 8*a6^6*a5^6*a3^2*a2*a1^3 + 48*a6^6*a5^5*a4*a3^2*a2*a1^3 + 48*a6^5*a5^6*a4*a3^2*a2*a1^3 - 120*a6^6*a5^4*a4^2*a3^2*a2*a1^3 + 96*a6^5*a5^5*a4^2*a3^2*a2*a1^3 - 120*a6^4*a5^6*a4^2*a3^2*a2*a1^3 + 240*a6^6*a5^3*a4^3*a3^2*a2*a1^3 - 32*a6^5*a5^4*a4^3*a3^2*a2*a1^3 - 32*a6^4*a5^5*a4^3*a3^2*a2*a1^3 + 240*a6^3*a5^6*a4^3*a3^2*a2*a1^3 - 120*a6^6*a5^2*a4^4*a3^2*a2*a1^3 - 32*a6^5*a5^3*a4^4*a3^2*a2*a1^3 - 360*a6^4*a5^4*a4^4*a3^2*a2*a1^3 - 32*a6^3*a5^5*a4^4*a3^2*a2*a1^3 - 120*a6^2*a5^6*a4^4*a3^2*a2*a1^3 + 48*a6^6*a5*a4^5*a3^2*a2*a1^3 + 96*a6^5*a5^2*a4^5*a3^2*a2*a1^3 - 32*a6^4*a5^3*a4^5*a3^2*a2*a1^3 - 32*a6^3*a5^4*a4^5*a3^2*a2*a1^3 + 96*a6^2*a5^5*a4^5*a3^2*a2*a1^3 + 48*a6*a5^6*a4^5*a3^2*a2*a1^3 - 8*a6^6*a4^6*a3^2*a2*a1^3 + 48*a6^5*a5*a4^6*a3^2*a2*a1^3 - 120*a6^4*a5^2*a4^6*a3^2*a2*a1^3 + 240*a6^3*a5^3*a4^6*a3^2*a2*a1^3 - 120*a6^2*a5^4*a4^6*a3^2*a2*a1^3 + 48*a6*a5^5*a4^6*a3^2*a2*a1^3 - 8*a5^6*a4^6*a3^2*a2*a1^3 - 16*a6^6*a5^5*a3^3*a2*a1^3 - 16*a6^5*a5^6*a3^3*a2*a1^3 - 80*a6^6*a5^4*a4*a3^3*a2*a1^3 - 32*a6^5*a5^5*a4*a3^3*a2*a1^3 - 80*a6^4*a5^6*a4*a3^3*a2*a1^3 + 240*a6^6*a5^3*a4^2*a3^3*a2*a1^3 - 32*a6^5*a5^4*a4^2*a3^3*a2*a1^3 - 32*a6^4*a5^5*a4^2*a3^3*a2*a1^3 + 240*a6^3*a5^6*a4^2*a3^3*a2*a1^3 + 240*a6^6*a5^2*a4^3*a3^3*a2*a1^3 - 672*a6^5*a5^3*a4^3*a3^3*a2*a1^3 + 480*a6^4*a5^4*a4^3*a3^3*a2*a1^3 - 672*a6^3*a5^5*a4^3*a3^3*a2*a1^3 + 240*a6^2*a5^6*a4^3*a3^3*a2*a1^3 - 80*a6^6*a5*a4^4*a3^3*a2*a1^3 - 32*a6^5*a5^2*a4^4*a3^3*a2*a1^3 + 480*a6^4*a5^3*a4^4*a3^3*a2*a1^3 + 480*a6^3*a5^4*a4^4*a3^3*a2*a1^3 - 32*a6^2*a5^5*a4^4*a3^3*a2*a1^3 - 80*a6*a5^6*a4^4*a3^3*a2*a1^3 - 16*a6^6*a4^5*a3^3*a2*a1^3 - 32*a6^5*a5*a4^5*a3^3*a2*a1^3 - 32*a6^4*a5^2*a4^5*a3^3*a2*a1^3 - 672*a6^3*a5^3*a4^5*a3^3*a2*a1^3 - 32*a6^2*a5^4*a4^5*a3^3*a2*a1^3 - 32*a6*a5^5*a4^5*a3^3*a2*a1^3 - 16*a5^6*a4^5*a3^3*a2*a1^3 - 16*a6^5*a4^6*a3^3*a2*a1^3 - 80*a6^4*a5*a4^6*a3^3*a2*a1^3 + 240*a6^3*a5^2*a4^6*a3^3*a2*a1^3 + 240*a6^2*a5^3*a4^6*a3^3*a2*a1^3 - 80*a6*a5^4*a4^6*a3^3*a2*a1^3 - 16*a5^5*a4^6*a3^3*a2*a1^3 - 8*a6^6*a5^4*a3^4*a2*a1^3 + 48*a6^5*a5^5*a3^4*a2*a1^3 - 8*a6^4*a5^6*a3^4*a2*a1^3 - 80*a6^6*a5^3*a4*a3^4*a2*a1^3 + 96*a6^5*a5^4*a4*a3^4*a2*a1^3 + 96*a6^4*a5^5*a4*a3^4*a2*a1^3 - 80*a6^3*a5^6*a4*a3^4*a2*a1^3 - 120*a6^6*a5^2*a4^2*a3^4*a2*a1^3 - 32*a6^5*a5^3*a4^2*a3^4*a2*a1^3 - 360*a6^4*a5^4*a4^2*a3^4*a2*a1^3 - 32*a6^3*a5^5*a4^2*a3^4*a2*a1^3 - 120*a6^2*a5^6*a4^2*a3^4*a2*a1^3 - 80*a6^6*a5*a4^3*a3^4*a2*a1^3 - 32*a6^5*a5^2*a4^3*a3^4*a2*a1^3 + 480*a6^4*a5^3*a4^3*a3^4*a2*a1^3 + 480*a6^3*a5^4*a4^3*a3^4*a2*a1^3 - 32*a6^2*a5^5*a4^3*a3^4*a2*a1^3 - 80*a6*a5^6*a4^3*a3^4*a2*a1^3 - 8*a6^6*a4^4*a3^4*a2*a1^3 + 96*a6^5*a5*a4^4*a3^4*a2*a1^3 - 360*a6^4*a5^2*a4^4*a3^4*a2*a1^3 + 480*a6^3*a5^3*a4^4*a3^4*a2*a1^3 - 360*a6^2*a5^4*a4^4*a3^4*a2*a1^3 + 96*a6*a5^5*a4^4*a3^4*a2*a1^3 - 8*a5^6*a4^4*a3^4*a2*a1^3 + 48*a6^5*a4^5*a3^4*a2*a1^3 + 96*a6^4*a5*a4^5*a3^4*a2*a1^3 - 32*a6^3*a5^2*a4^5*a3^4*a2*a1^3 - 32*a6^2*a5^3*a4^5*a3^4*a2*a1^3 + 96*a6*a5^4*a4^5*a3^4*a2*a1^3 + 48*a5^5*a4^5*a3^4*a2*a1^3 - 8*a6^4*a4^6*a3^4*a2*a1^3 - 80*a6^3*a5*a4^6*a3^4*a2*a1^3 - 120*a6^2*a5^2*a4^6*a3^4*a2*a1^3 - 80*a6*a5^3*a4^6*a3^4*a2*a1^3 - 8*a5^4*a4^6*a3^4*a2*a1^3 - 16*a6^6*a5^3*a3^5*a2*a1^3 + 48*a6^5*a5^4*a3^5*a2*a1^3 + 48*a6^4*a5^5*a3^5*a2*a1^3 - 16*a6^3*a5^6*a3^5*a2*a1^3 + 48*a6^6*a5^2*a4*a3^5*a2*a1^3 - 32*a6^5*a5^3*a4*a3^5*a2*a1^3 + 96*a6^4*a5^4*a4*a3^5*a2*a1^3 - 32*a6^3*a5^5*a4*a3^5*a2*a1^3 + 48*a6^2*a5^6*a4*a3^5*a2*a1^3 + 48*a6^6*a5*a4^2*a3^5*a2*a1^3 + 96*a6^5*a5^2*a4^2*a3^5*a2*a1^3 - 32*a6^4*a5^3*a4^2*a3^5*a2*a1^3 - 32*a6^3*a5^4*a4^2*a3^5*a2*a1^3 + 96*a6^2*a5^5*a4^2*a3^5*a2*a1^3 + 48*a6*a5^6*a4^2*a3^5*a2*a1^3 - 16*a6^6*a4^3*a3^5*a2*a1^3 - 32*a6^5*a5*a4^3*a3^5*a2*a1^3 - 32*a6^4*a5^2*a4^3*a3^5*a2*a1^3 - 672*a6^3*a5^3*a4^3*a3^5*a2*a1^3 - 32*a6^2*a5^4*a4^3*a3^5*a2*a1^3 - 32*a6*a5^5*a4^3*a3^5*a2*a1^3 - 16*a5^6*a4^3*a3^5*a2*a1^3 + 48*a6^5*a4^4*a3^5*a2*a1^3 + 96*a6^4*a5*a4^4*a3^5*a2*a1^3 - 32*a6^3*a5^2*a4^4*a3^5*a2*a1^3 - 32*a6^2*a5^3*a4^4*a3^5*a2*a1^3 + 96*a6*a5^4*a4^4*a3^5*a2*a1^3 + 48*a5^5*a4^4*a3^5*a2*a1^3 + 48*a6^4*a4^5*a3^5*a2*a1^3 - 32*a6^3*a5*a4^5*a3^5*a2*a1^3 + 96*a6^2*a5^2*a4^5*a3^5*a2*a1^3 - 32*a6*a5^3*a4^5*a3^5*a2*a1^3 + 48*a5^4*a4^5*a3^5*a2*a1^3 - 16*a6^3*a4^6*a3^5*a2*a1^3 + 48*a6^2*a5*a4^6*a3^5*a2*a1^3 + 48*a6*a5^2*a4^6*a3^5*a2*a1^3 - 16*a5^3*a4^6*a3^5*a2*a1^3 - 8*a6^6*a5^2*a3^6*a2*a1^3 - 16*a6^5*a5^3*a3^6*a2*a1^3 - 8*a6^4*a5^4*a3^6*a2*a1^3 - 16*a6^3*a5^5*a3^6*a2*a1^3 - 8*a6^2*a5^6*a3^6*a2*a1^3 + 48*a6^5*a5^2*a4*a3^6*a2*a1^3 - 80*a6^4*a5^3*a4*a3^6*a2*a1^3 - 80*a6^3*a5^4*a4*a3^6*a2*a1^3 + 48*a6^2*a5^5*a4*a3^6*a2*a1^3 - 8*a6^6*a4^2*a3^6*a2*a1^3 + 48*a6^5*a5*a4^2*a3^6*a2*a1^3 - 120*a6^4*a5^2*a4^2*a3^6*a2*a1^3 + 240*a6^3*a5^3*a4^2*a3^6*a2*a1^3 - 120*a6^2*a5^4*a4^2*a3^6*a2*a1^3 + 48*a6*a5^5*a4^2*a3^6*a2*a1^3 - 8*a5^6*a4^2*a3^6*a2*a1^3 - 16*a6^5*a4^3*a3^6*a2*a1^3 - 80*a6^4*a5*a4^3*a3^6*a2*a1^3 + 240*a6^3*a5^2*a4^3*a3^6*a2*a1^3 + 240*a6^2*a5^3*a4^3*a3^6*a2*a1^3 - 80*a6*a5^4*a4^3*a3^6*a2*a1^3 - 16*a5^5*a4^3*a3^6*a2*a1^3 - 8*a6^4*a4^4*a3^6*a2*a1^3 - 80*a6^3*a5*a4^4*a3^6*a2*a1^3 - 120*a6^2*a5^2*a4^4*a3^6*a2*a1^3 - 80*a6*a5^3*a4^4*a3^6*a2*a1^3 - 8*a5^4*a4^4*a3^6*a2*a1^3 - 16*a6^3*a4^5*a3^6*a2*a1^3 + 48*a6^2*a5*a4^5*a3^6*a2*a1^3 + 48*a6*a5^2*a4^5*a3^6*a2*a1^3 - 16*a5^3*a4^5*a3^6*a2*a1^3 - 8*a6^2*a4^6*a3^6*a2*a1^3 - 8*a5^2*a4^6*a3^6*a2*a1^3 - 8*a6^6*a5^6*a4*a2^2*a1^3 - 8*a6^6*a5^5*a4^2*a2^2*a1^3 - 8*a6^5*a5^6*a4^2*a2^2*a1^3 + 112*a6^6*a5^4*a4^3*a2^2*a1^3 - 80*a6^5*a5^5*a4^3*a2^2*a1^3 + 112*a6^4*a5^6*a4^3*a2^2*a1^3 + 112*a6^6*a5^3*a4^4*a2^2*a1^3 - 120*a6^5*a5^4*a4^4*a2^2*a1^3 - 120*a6^4*a5^5*a4^4*a2^2*a1^3 + 112*a6^3*a5^6*a4^4*a2^2*a1^3 - 8*a6^6*a5^2*a4^5*a2^2*a1^3 - 80*a6^5*a5^3*a4^5*a2^2*a1^3 - 120*a6^4*a5^4*a4^5*a2^2*a1^3 - 80*a6^3*a5^5*a4^5*a2^2*a1^3 - 8*a6^2*a5^6*a4^5*a2^2*a1^3 - 8*a6^6*a5*a4^6*a2^2*a1^3 - 8*a6^5*a5^2*a4^6*a2^2*a1^3 + 112*a6^4*a5^3*a4^6*a2^2*a1^3 + 112*a6^3*a5^4*a4^6*a2^2*a1^3 - 8*a6^2*a5^5*a4^6*a2^2*a1^3 - 8*a6*a5^6*a4^6*a2^2*a1^3 - 8*a6^6*a5^6*a3*a2^2*a1^3 + 48*a6^6*a5^5*a4*a3*a2^2*a1^3 + 48*a6^5*a5^6*a4*a3*a2^2*a1^3 - 120*a6^6*a5^4*a4^2*a3*a2^2*a1^3 + 96*a6^5*a5^5*a4^2*a3*a2^2*a1^3 - 120*a6^4*a5^6*a4^2*a3*a2^2*a1^3 + 240*a6^6*a5^3*a4^3*a3*a2^2*a1^3 - 32*a6^5*a5^4*a4^3*a3*a2^2*a1^3 - 32*a6^4*a5^5*a4^3*a3*a2^2*a1^3 + 240*a6^3*a5^6*a4^3*a3*a2^2*a1^3 - 120*a6^6*a5^2*a4^4*a3*a2^2*a1^3 - 32*a6^5*a5^3*a4^4*a3*a2^2*a1^3 - 360*a6^4*a5^4*a4^4*a3*a2^2*a1^3 - 32*a6^3*a5^5*a4^4*a3*a2^2*a1^3 - 120*a6^2*a5^6*a4^4*a3*a2^2*a1^3 + 48*a6^6*a5*a4^5*a3*a2^2*a1^3 + 96*a6^5*a5^2*a4^5*a3*a2^2*a1^3 - 32*a6^4*a5^3*a4^5*a3*a2^2*a1^3 - 32*a6^3*a5^4*a4^5*a3*a2^2*a1^3 + 96*a6^2*a5^5*a4^5*a3*a2^2*a1^3 + 48*a6*a5^6*a4^5*a3*a2^2*a1^3 - 8*a6^6*a4^6*a3*a2^2*a1^3 + 48*a6^5*a5*a4^6*a3*a2^2*a1^3 - 120*a6^4*a5^2*a4^6*a3*a2^2*a1^3 + 240*a6^3*a5^3*a4^6*a3*a2^2*a1^3 - 120*a6^2*a5^4*a4^6*a3*a2^2*a1^3 + 48*a6*a5^5*a4^6*a3*a2^2*a1^3 - 8*a5^6*a4^6*a3*a2^2*a1^3 - 8*a6^6*a5^5*a3^2*a2^2*a1^3 - 8*a6^5*a5^6*a3^2*a2^2*a1^3 - 120*a6^6*a5^4*a4*a3^2*a2^2*a1^3 + 96*a6^5*a5^5*a4*a3^2*a2^2*a1^3 - 120*a6^4*a5^6*a4*a3^2*a2^2*a1^3 - 240*a6^6*a5^3*a4^2*a3^2*a2^2*a1^3 - 360*a6^5*a5^4*a4^2*a3^2*a2^2*a1^3 - 360*a6^4*a5^5*a4^2*a3^2*a2^2*a1^3 - 240*a6^3*a5^6*a4^2*a3^2*a2^2*a1^3 - 240*a6^6*a5^2*a4^3*a3^2*a2^2*a1^3 + 480*a6^5*a5^3*a4^3*a3^2*a2^2*a1^3 + 880*a6^4*a5^4*a4^3*a3^2*a2^2*a1^3 + 480*a6^3*a5^5*a4^3*a3^2*a2^2*a1^3 - 240*a6^2*a5^6*a4^3*a3^2*a2^2*a1^3 - 120*a6^6*a5*a4^4*a3^2*a2^2*a1^3 - 360*a6^5*a5^2*a4^4*a3^2*a2^2*a1^3 + 880*a6^4*a5^3*a4^4*a3^2*a2^2*a1^3 + 880*a6^3*a5^4*a4^4*a3^2*a2^2*a1^3 - 360*a6^2*a5^5*a4^4*a3^2*a2^2*a1^3 - 120*a6*a5^6*a4^4*a3^2*a2^2*a1^3 - 8*a6^6*a4^5*a3^2*a2^2*a1^3 + 96*a6^5*a5*a4^5*a3^2*a2^2*a1^3 - 360*a6^4*a5^2*a4^5*a3^2*a2^2*a1^3 + 480*a6^3*a5^3*a4^5*a3^2*a2^2*a1^3 - 360*a6^2*a5^4*a4^5*a3^2*a2^2*a1^3 + 96*a6*a5^5*a4^5*a3^2*a2^2*a1^3 - 8*a5^6*a4^5*a3^2*a2^2*a1^3 - 8*a6^5*a4^6*a3^2*a2^2*a1^3 - 120*a6^4*a5*a4^6*a3^2*a2^2*a1^3 - 240*a6^3*a5^2*a4^6*a3^2*a2^2*a1^3 - 240*a6^2*a5^3*a4^6*a3^2*a2^2*a1^3 - 120*a6*a5^4*a4^6*a3^2*a2^2*a1^3 - 8*a5^5*a4^6*a3^2*a2^2*a1^3 + 112*a6^6*a5^4*a3^3*a2^2*a1^3 - 80*a6^5*a5^5*a3^3*a2^2*a1^3 + 112*a6^4*a5^6*a3^3*a2^2*a1^3 + 240*a6^6*a5^3*a4*a3^3*a2^2*a1^3 - 32*a6^5*a5^4*a4*a3^3*a2^2*a1^3 - 32*a6^4*a5^5*a4*a3^3*a2^2*a1^3 + 240*a6^3*a5^6*a4*a3^3*a2^2*a1^3 - 240*a6^6*a5^2*a4^2*a3^3*a2^2*a1^3 + 480*a6^5*a5^3*a4^2*a3^3*a2^2*a1^3 + 880*a6^4*a5^4*a4^2*a3^3*a2^2*a1^3 + 480*a6^3*a5^5*a4^2*a3^3*a2^2*a1^3 - 240*a6^2*a5^6*a4^2*a3^3*a2^2*a1^3 + 240*a6^6*a5*a4^3*a3^3*a2^2*a1^3 + 480*a6^5*a5^2*a4^3*a3^3*a2^2*a1^3 - 2160*a6^4*a5^3*a4^3*a3^3*a2^2*a1^3 - 2160*a6^3*a5^4*a4^3*a3^3*a2^2*a1^3 + 480*a6^2*a5^5*a4^3*a3^3*a2^2*a1^3 + 240*a6*a5^6*a4^3*a3^3*a2^2*a1^3 + 112*a6^6*a4^4*a3^3*a2^2*a1^3 - 32*a6^5*a5*a4^4*a3^3*a2^2*a1^3 + 880*a6^4*a5^2*a4^4*a3^3*a2^2*a1^3 - 2160*a6^3*a5^3*a4^4*a3^3*a2^2*a1^3 + 880*a6^2*a5^4*a4^4*a3^3*a2^2*a1^3 - 32*a6*a5^5*a4^4*a3^3*a2^2*a1^3 + 112*a5^6*a4^4*a3^3*a2^2*a1^3 - 80*a6^5*a4^5*a3^3*a2^2*a1^3 - 32*a6^4*a5*a4^5*a3^3*a2^2*a1^3 + 480*a6^3*a5^2*a4^5*a3^3*a2^2*a1^3 + 480*a6^2*a5^3*a4^5*a3^3*a2^2*a1^3 - 32*a6*a5^4*a4^5*a3^3*a2^2*a1^3 - 80*a5^5*a4^5*a3^3*a2^2*a1^3 + 112*a6^4*a4^6*a3^3*a2^2*a1^3 + 240*a6^3*a5*a4^6*a3^3*a2^2*a1^3 - 240*a6^2*a5^2*a4^6*a3^3*a2^2*a1^3 + 240*a6*a5^3*a4^6*a3^3*a2^2*a1^3 + 112*a5^4*a4^6*a3^3*a2^2*a1^3 + 112*a6^6*a5^3*a3^4*a2^2*a1^3 - 120*a6^5*a5^4*a3^4*a2^2*a1^3 - 120*a6^4*a5^5*a3^4*a2^2*a1^3 + 112*a6^3*a5^6*a3^4*a2^2*a1^3 - 120*a6^6*a5^2*a4*a3^4*a2^2*a1^3 - 32*a6^5*a5^3*a4*a3^4*a2^2*a1^3 - 360*a6^4*a5^4*a4*a3^4*a2^2*a1^3 - 32*a6^3*a5^5*a4*a3^4*a2^2*a1^3 - 120*a6^2*a5^6*a4*a3^4*a2^2*a1^3 - 120*a6^6*a5*a4^2*a3^4*a2^2*a1^3 - 360*a6^5*a5^2*a4^2*a3^4*a2^2*a1^3 + 880*a6^4*a5^3*a4^2*a3^4*a2^2*a1^3 + 880*a6^3*a5^4*a4^2*a3^4*a2^2*a1^3 - 360*a6^2*a5^5*a4^2*a3^4*a2^2*a1^3 - 120*a6*a5^6*a4^2*a3^4*a2^2*a1^3 + 112*a6^6*a4^3*a3^4*a2^2*a1^3 - 32*a6^5*a5*a4^3*a3^4*a2^2*a1^3 + 880*a6^4*a5^2*a4^3*a3^4*a2^2*a1^3 - 2160*a6^3*a5^3*a4^3*a3^4*a2^2*a1^3 + 880*a6^2*a5^4*a4^3*a3^4*a2^2*a1^3 - 32*a6*a5^5*a4^3*a3^4*a2^2*a1^3 + 112*a5^6*a4^3*a3^4*a2^2*a1^3 - 120*a6^5*a4^4*a3^4*a2^2*a1^3 - 360*a6^4*a5*a4^4*a3^4*a2^2*a1^3 + 880*a6^3*a5^2*a4^4*a3^4*a2^2*a1^3 + 880*a6^2*a5^3*a4^4*a3^4*a2^2*a1^3 - 360*a6*a5^4*a4^4*a3^4*a2^2*a1^3 - 120*a5^5*a4^4*a3^4*a2^2*a1^3 - 120*a6^4*a4^5*a3^4*a2^2*a1^3 - 32*a6^3*a5*a4^5*a3^4*a2^2*a1^3 - 360*a6^2*a5^2*a4^5*a3^4*a2^2*a1^3 - 32*a6*a5^3*a4^5*a3^4*a2^2*a1^3 - 120*a5^4*a4^5*a3^4*a2^2*a1^3 + 112*a6^3*a4^6*a3^4*a2^2*a1^3 - 120*a6^2*a5*a4^6*a3^4*a2^2*a1^3 - 120*a6*a5^2*a4^6*a3^4*a2^2*a1^3 + 112*a5^3*a4^6*a3^4*a2^2*a1^3 - 8*a6^6*a5^2*a3^5*a2^2*a1^3 - 80*a6^5*a5^3*a3^5*a2^2*a1^3 - 120*a6^4*a5^4*a3^5*a2^2*a1^3 - 80*a6^3*a5^5*a3^5*a2^2*a1^3 - 8*a6^2*a5^6*a3^5*a2^2*a1^3 + 48*a6^6*a5*a4*a3^5*a2^2*a1^3 + 96*a6^5*a5^2*a4*a3^5*a2^2*a1^3 - 32*a6^4*a5^3*a4*a3^5*a2^2*a1^3 - 32*a6^3*a5^4*a4*a3^5*a2^2*a1^3 + 96*a6^2*a5^5*a4*a3^5*a2^2*a1^3 + 48*a6*a5^6*a4*a3^5*a2^2*a1^3 - 8*a6^6*a4^2*a3^5*a2^2*a1^3 + 96*a6^5*a5*a4^2*a3^5*a2^2*a1^3 - 360*a6^4*a5^2*a4^2*a3^5*a2^2*a1^3 + 480*a6^3*a5^3*a4^2*a3^5*a2^2*a1^3 - 360*a6^2*a5^4*a4^2*a3^5*a2^2*a1^3 + 96*a6*a5^5*a4^2*a3^5*a2^2*a1^3 - 8*a5^6*a4^2*a3^5*a2^2*a1^3 - 80*a6^5*a4^3*a3^5*a2^2*a1^3 - 32*a6^4*a5*a4^3*a3^5*a2^2*a1^3 + 480*a6^3*a5^2*a4^3*a3^5*a2^2*a1^3 + 480*a6^2*a5^3*a4^3*a3^5*a2^2*a1^3 - 32*a6*a5^4*a4^3*a3^5*a2^2*a1^3 - 80*a5^5*a4^3*a3^5*a2^2*a1^3 - 120*a6^4*a4^4*a3^5*a2^2*a1^3 - 32*a6^3*a5*a4^4*a3^5*a2^2*a1^3 - 360*a6^2*a5^2*a4^4*a3^5*a2^2*a1^3 - 32*a6*a5^3*a4^4*a3^5*a2^2*a1^3 - 120*a5^4*a4^4*a3^5*a2^2*a1^3 - 80*a6^3*a4^5*a3^5*a2^2*a1^3 + 96*a6^2*a5*a4^5*a3^5*a2^2*a1^3 + 96*a6*a5^2*a4^5*a3^5*a2^2*a1^3 - 80*a5^3*a4^5*a3^5*a2^2*a1^3 - 8*a6^2*a4^6*a3^5*a2^2*a1^3 + 48*a6*a5*a4^6*a3^5*a2^2*a1^3 - 8*a5^2*a4^6*a3^5*a2^2*a1^3 - 8*a6^6*a5*a3^6*a2^2*a1^3 - 8*a6^5*a5^2*a3^6*a2^2*a1^3 + 112*a6^4*a5^3*a3^6*a2^2*a1^3 + 112*a6^3*a5^4*a3^6*a2^2*a1^3 - 8*a6^2*a5^5*a3^6*a2^2*a1^3 - 8*a6*a5^6*a3^6*a2^2*a1^3 - 8*a6^6*a4*a3^6*a2^2*a1^3 + 48*a6^5*a5*a4*a3^6*a2^2*a1^3 - 120*a6^4*a5^2*a4*a3^6*a2^2*a1^3 + 240*a6^3*a5^3*a4*a3^6*a2^2*a1^3 - 120*a6^2*a5^4*a4*a3^6*a2^2*a1^3 + 48*a6*a5^5*a4*a3^6*a2^2*a1^3 - 8*a5^6*a4*a3^6*a2^2*a1^3 - 8*a6^5*a4^2*a3^6*a2^2*a1^3 - 120*a6^4*a5*a4^2*a3^6*a2^2*a1^3 - 240*a6^3*a5^2*a4^2*a3^6*a2^2*a1^3 - 240*a6^2*a5^3*a4^2*a3^6*a2^2*a1^3 - 120*a6*a5^4*a4^2*a3^6*a2^2*a1^3 - 8*a5^5*a4^2*a3^6*a2^2*a1^3 + 112*a6^4*a4^3*a3^6*a2^2*a1^3 + 240*a6^3*a5*a4^3*a3^6*a2^2*a1^3 - 240*a6^2*a5^2*a4^3*a3^6*a2^2*a1^3 + 240*a6*a5^3*a4^3*a3^6*a2^2*a1^3 + 112*a5^4*a4^3*a3^6*a2^2*a1^3 + 112*a6^3*a4^4*a3^6*a2^2*a1^3 - 120*a6^2*a5*a4^4*a3^6*a2^2*a1^3 - 120*a6*a5^2*a4^4*a3^6*a2^2*a1^3 + 112*a5^3*a4^4*a3^6*a2^2*a1^3 - 8*a6^2*a4^5*a3^6*a2^2*a1^3 + 48*a6*a5*a4^5*a3^6*a2^2*a1^3 - 8*a5^2*a4^5*a3^6*a2^2*a1^3 - 8*a6*a4^6*a3^6*a2^2*a1^3 - 8*a5*a4^6*a3^6*a2^2*a1^3 + 16*a6^6*a5^6*a2^3*a1^3 - 16*a6^6*a5^5*a4*a2^3*a1^3 - 16*a6^5*a5^6*a4*a2^3*a1^3 + 112*a6^6*a5^4*a4^2*a2^3*a1^3 - 80*a6^5*a5^5*a4^2*a2^3*a1^3 + 112*a6^4*a5^6*a4^2*a2^3*a1^3 - 528*a6^6*a5^3*a4^3*a2^3*a1^3 + 240*a6^5*a5^4*a4^3*a2^3*a1^3 + 240*a6^4*a5^5*a4^3*a2^3*a1^3 - 528*a6^3*a5^6*a4^3*a2^3*a1^3 + 112*a6^6*a5^2*a4^4*a2^3*a1^3 + 240*a6^5*a5^3*a4^4*a2^3*a1^3 - 240*a6^4*a5^4*a4^4*a2^3*a1^3 + 240*a6^3*a5^5*a4^4*a2^3*a1^3 + 112*a6^2*a5^6*a4^4*a2^3*a1^3 - 16*a6^6*a5*a4^5*a2^3*a1^3 - 80*a6^5*a5^2*a4^5*a2^3*a1^3 + 240*a6^4*a5^3*a4^5*a2^3*a1^3 + 240*a6^3*a5^4*a4^5*a2^3*a1^3 - 80*a6^2*a5^5*a4^5*a2^3*a1^3 - 16*a6*a5^6*a4^5*a2^3*a1^3 + 16*a6^6*a4^6*a2^3*a1^3 - 16*a6^5*a5*a4^6*a2^3*a1^3 + 112*a6^4*a5^2*a4^6*a2^3*a1^3 - 528*a6^3*a5^3*a4^6*a2^3*a1^3 + 112*a6^2*a5^4*a4^6*a2^3*a1^3 - 16*a6*a5^5*a4^6*a2^3*a1^3 + 16*a5^6*a4^6*a2^3*a1^3 - 16*a6^6*a5^5*a3*a2^3*a1^3 - 16*a6^5*a5^6*a3*a2^3*a1^3 - 80*a6^6*a5^4*a4*a3*a2^3*a1^3 - 32*a6^5*a5^5*a4*a3*a2^3*a1^3 - 80*a6^4*a5^6*a4*a3*a2^3*a1^3 + 240*a6^6*a5^3*a4^2*a3*a2^3*a1^3 - 32*a6^5*a5^4*a4^2*a3*a2^3*a1^3 - 32*a6^4*a5^5*a4^2*a3*a2^3*a1^3 + 240*a6^3*a5^6*a4^2*a3*a2^3*a1^3 + 240*a6^6*a5^2*a4^3*a3*a2^3*a1^3 - 672*a6^5*a5^3*a4^3*a3*a2^3*a1^3 + 480*a6^4*a5^4*a4^3*a3*a2^3*a1^3 - 672*a6^3*a5^5*a4^3*a3*a2^3*a1^3 + 240*a6^2*a5^6*a4^3*a3*a2^3*a1^3 - 80*a6^6*a5*a4^4*a3*a2^3*a1^3 - 32*a6^5*a5^2*a4^4*a3*a2^3*a1^3 + 480*a6^4*a5^3*a4^4*a3*a2^3*a1^3 + 480*a6^3*a5^4*a4^4*a3*a2^3*a1^3 - 32*a6^2*a5^5*a4^4*a3*a2^3*a1^3 - 80*a6*a5^6*a4^4*a3*a2^3*a1^3 - 16*a6^6*a4^5*a3*a2^3*a1^3 - 32*a6^5*a5*a4^5*a3*a2^3*a1^3 - 32*a6^4*a5^2*a4^5*a3*a2^3*a1^3 - 672*a6^3*a5^3*a4^5*a3*a2^3*a1^3 - 32*a6^2*a5^4*a4^5*a3*a2^3*a1^3 - 32*a6*a5^5*a4^5*a3*a2^3*a1^3 - 16*a5^6*a4^5*a3*a2^3*a1^3 - 16*a6^5*a4^6*a3*a2^3*a1^3 - 80*a6^4*a5*a4^6*a3*a2^3*a1^3 + 240*a6^3*a5^2*a4^6*a3*a2^3*a1^3 + 240*a6^2*a5^3*a4^6*a3*a2^3*a1^3 - 80*a6*a5^4*a4^6*a3*a2^3*a1^3 - 16*a5^5*a4^6*a3*a2^3*a1^3 + 112*a6^6*a5^4*a3^2*a2^3*a1^3 - 80*a6^5*a5^5*a3^2*a2^3*a1^3 + 112*a6^4*a5^6*a3^2*a2^3*a1^3 + 240*a6^6*a5^3*a4*a3^2*a2^3*a1^3 - 32*a6^5*a5^4*a4*a3^2*a2^3*a1^3 - 32*a6^4*a5^5*a4*a3^2*a2^3*a1^3 + 240*a6^3*a5^6*a4*a3^2*a2^3*a1^3 - 240*a6^6*a5^2*a4^2*a3^2*a2^3*a1^3 + 480*a6^5*a5^3*a4^2*a3^2*a2^3*a1^3 + 880*a6^4*a5^4*a4^2*a3^2*a2^3*a1^3 + 480*a6^3*a5^5*a4^2*a3^2*a2^3*a1^3 - 240*a6^2*a5^6*a4^2*a3^2*a2^3*a1^3 + 240*a6^6*a5*a4^3*a3^2*a2^3*a1^3 + 480*a6^5*a5^2*a4^3*a3^2*a2^3*a1^3 - 2160*a6^4*a5^3*a4^3*a3^2*a2^3*a1^3 - 2160*a6^3*a5^4*a4^3*a3^2*a2^3*a1^3 + 480*a6^2*a5^5*a4^3*a3^2*a2^3*a1^3 + 240*a6*a5^6*a4^3*a3^2*a2^3*a1^3 + 112*a6^6*a4^4*a3^2*a2^3*a1^3 - 32*a6^5*a5*a4^4*a3^2*a2^3*a1^3 + 880*a6^4*a5^2*a4^4*a3^2*a2^3*a1^3 - 2160*a6^3*a5^3*a4^4*a3^2*a2^3*a1^3 + 880*a6^2*a5^4*a4^4*a3^2*a2^3*a1^3 - 32*a6*a5^5*a4^4*a3^2*a2^3*a1^3 + 112*a5^6*a4^4*a3^2*a2^3*a1^3 - 80*a6^5*a4^5*a3^2*a2^3*a1^3 - 32*a6^4*a5*a4^5*a3^2*a2^3*a1^3 + 480*a6^3*a5^2*a4^5*a3^2*a2^3*a1^3 + 480*a6^2*a5^3*a4^5*a3^2*a2^3*a1^3 - 32*a6*a5^4*a4^5*a3^2*a2^3*a1^3 - 80*a5^5*a4^5*a3^2*a2^3*a1^3 + 112*a6^4*a4^6*a3^2*a2^3*a1^3 + 240*a6^3*a5*a4^6*a3^2*a2^3*a1^3 - 240*a6^2*a5^2*a4^6*a3^2*a2^3*a1^3 + 240*a6*a5^3*a4^6*a3^2*a2^3*a1^3 + 112*a5^4*a4^6*a3^2*a2^3*a1^3 - 528*a6^6*a5^3*a3^3*a2^3*a1^3 + 240*a6^5*a5^4*a3^3*a2^3*a1^3 + 240*a6^4*a5^5*a3^3*a2^3*a1^3 - 528*a6^3*a5^6*a3^3*a2^3*a1^3 + 240*a6^6*a5^2*a4*a3^3*a2^3*a1^3 - 672*a6^5*a5^3*a4*a3^3*a2^3*a1^3 + 480*a6^4*a5^4*a4*a3^3*a2^3*a1^3 - 672*a6^3*a5^5*a4*a3^3*a2^3*a1^3 + 240*a6^2*a5^6*a4*a3^3*a2^3*a1^3 + 240*a6^6*a5*a4^2*a3^3*a2^3*a1^3 + 480*a6^5*a5^2*a4^2*a3^3*a2^3*a1^3 - 2160*a6^4*a5^3*a4^2*a3^3*a2^3*a1^3 - 2160*a6^3*a5^4*a4^2*a3^3*a2^3*a1^3 + 480*a6^2*a5^5*a4^2*a3^3*a2^3*a1^3 + 240*a6*a5^6*a4^2*a3^3*a2^3*a1^3 - 528*a6^6*a4^3*a3^3*a2^3*a1^3 - 672*a6^5*a5*a4^3*a3^3*a2^3*a1^3 - 2160*a6^4*a5^2*a4^3*a3^3*a2^3*a1^3 + 14400*a6^3*a5^3*a4^3*a3^3*a2^3*a1^3 - 2160*a6^2*a5^4*a4^3*a3^3*a2^3*a1^3 - 672*a6*a5^5*a4^3*a3^3*a2^3*a1^3 - 528*a5^6*a4^3*a3^3*a2^3*a1^3 + 240*a6^5*a4^4*a3^3*a2^3*a1^3 + 480*a6^4*a5*a4^4*a3^3*a2^3*a1^3 - 2160*a6^3*a5^2*a4^4*a3^3*a2^3*a1^3 - 2160*a6^2*a5^3*a4^4*a3^3*a2^3*a1^3 + 480*a6*a5^4*a4^4*a3^3*a2^3*a1^3 + 240*a5^5*a4^4*a3^3*a2^3*a1^3 + 240*a6^4*a4^5*a3^3*a2^3*a1^3 - 672*a6^3*a5*a4^5*a3^3*a2^3*a1^3 + 480*a6^2*a5^2*a4^5*a3^3*a2^3*a1^3 - 672*a6*a5^3*a4^5*a3^3*a2^3*a1^3 + 240*a5^4*a4^5*a3^3*a2^3*a1^3 - 528*a6^3*a4^6*a3^3*a2^3*a1^3 + 240*a6^2*a5*a4^6*a3^3*a2^3*a1^3 + 240*a6*a5^2*a4^6*a3^3*a2^3*a1^3 - 528*a5^3*a4^6*a3^3*a2^3*a1^3 + 112*a6^6*a5^2*a3^4*a2^3*a1^3 + 240*a6^5*a5^3*a3^4*a2^3*a1^3 - 240*a6^4*a5^4*a3^4*a2^3*a1^3 + 240*a6^3*a5^5*a3^4*a2^3*a1^3 + 112*a6^2*a5^6*a3^4*a2^3*a1^3 - 80*a6^6*a5*a4*a3^4*a2^3*a1^3 - 32*a6^5*a5^2*a4*a3^4*a2^3*a1^3 + 480*a6^4*a5^3*a4*a3^4*a2^3*a1^3 + 480*a6^3*a5^4*a4*a3^4*a2^3*a1^3 - 32*a6^2*a5^5*a4*a3^4*a2^3*a1^3 - 80*a6*a5^6*a4*a3^4*a2^3*a1^3 + 112*a6^6*a4^2*a3^4*a2^3*a1^3 - 32*a6^5*a5*a4^2*a3^4*a2^3*a1^3 + 880*a6^4*a5^2*a4^2*a3^4*a2^3*a1^3 - 2160*a6^3*a5^3*a4^2*a3^4*a2^3*a1^3 + 880*a6^2*a5^4*a4^2*a3^4*a2^3*a1^3 - 32*a6*a5^5*a4^2*a3^4*a2^3*a1^3 + 112*a5^6*a4^2*a3^4*a2^3*a1^3 + 240*a6^5*a4^3*a3^4*a2^3*a1^3 + 480*a6^4*a5*a4^3*a3^4*a2^3*a1^3 - 2160*a6^3*a5^2*a4^3*a3^4*a2^3*a1^3 - 2160*a6^2*a5^3*a4^3*a3^4*a2^3*a1^3 + 480*a6*a5^4*a4^3*a3^4*a2^3*a1^3 + 240*a5^5*a4^3*a3^4*a2^3*a1^3 - 240*a6^4*a4^4*a3^4*a2^3*a1^3 + 480*a6^3*a5*a4^4*a3^4*a2^3*a1^3 + 880*a6^2*a5^2*a4^4*a3^4*a2^3*a1^3 + 480*a6*a5^3*a4^4*a3^4*a2^3*a1^3 - 240*a5^4*a4^4*a3^4*a2^3*a1^3 + 240*a6^3*a4^5*a3^4*a2^3*a1^3 - 32*a6^2*a5*a4^5*a3^4*a2^3*a1^3 - 32*a6*a5^2*a4^5*a3^4*a2^3*a1^3 + 240*a5^3*a4^5*a3^4*a2^3*a1^3 + 112*a6^2*a4^6*a3^4*a2^3*a1^3 - 80*a6*a5*a4^6*a3^4*a2^3*a1^3 + 112*a5^2*a4^6*a3^4*a2^3*a1^3 - 16*a6^6*a5*a3^5*a2^3*a1^3 - 80*a6^5*a5^2*a3^5*a2^3*a1^3 + 240*a6^4*a5^3*a3^5*a2^3*a1^3 + 240*a6^3*a5^4*a3^5*a2^3*a1^3 - 80*a6^2*a5^5*a3^5*a2^3*a1^3 - 16*a6*a5^6*a3^5*a2^3*a1^3 - 16*a6^6*a4*a3^5*a2^3*a1^3 - 32*a6^5*a5*a4*a3^5*a2^3*a1^3 - 32*a6^4*a5^2*a4*a3^5*a2^3*a1^3 - 672*a6^3*a5^3*a4*a3^5*a2^3*a1^3 - 32*a6^2*a5^4*a4*a3^5*a2^3*a1^3 - 32*a6*a5^5*a4*a3^5*a2^3*a1^3 - 16*a5^6*a4*a3^5*a2^3*a1^3 - 80*a6^5*a4^2*a3^5*a2^3*a1^3 - 32*a6^4*a5*a4^2*a3^5*a2^3*a1^3 + 480*a6^3*a5^2*a4^2*a3^5*a2^3*a1^3 + 480*a6^2*a5^3*a4^2*a3^5*a2^3*a1^3 - 32*a6*a5^4*a4^2*a3^5*a2^3*a1^3 - 80*a5^5*a4^2*a3^5*a2^3*a1^3 + 240*a6^4*a4^3*a3^5*a2^3*a1^3 - 672*a6^3*a5*a4^3*a3^5*a2^3*a1^3 + 480*a6^2*a5^2*a4^3*a3^5*a2^3*a1^3 - 672*a6*a5^3*a4^3*a3^5*a2^3*a1^3 + 240*a5^4*a4^3*a3^5*a2^3*a1^3 + 240*a6^3*a4^4*a3^5*a2^3*a1^3 - 32*a6^2*a5*a4^4*a3^5*a2^3*a1^3 - 32*a6*a5^2*a4^4*a3^5*a2^3*a1^3 + 240*a5^3*a4^4*a3^5*a2^3*a1^3 - 80*a6^2*a4^5*a3^5*a2^3*a1^3 - 32*a6*a5*a4^5*a3^5*a2^3*a1^3 - 80*a5^2*a4^5*a3^5*a2^3*a1^3 - 16*a6*a4^6*a3^5*a2^3*a1^3 - 16*a5*a4^6*a3^5*a2^3*a1^3 + 16*a6^6*a3^6*a2^3*a1^3 - 16*a6^5*a5*a3^6*a2^3*a1^3 + 112*a6^4*a5^2*a3^6*a2^3*a1^3 - 528*a6^3*a5^3*a3^6*a2^3*a1^3 + 112*a6^2*a5^4*a3^6*a2^3*a1^3 - 16*a6*a5^5*a3^6*a2^3*a1^3 + 16*a5^6*a3^6*a2^3*a1^3 - 16*a6^5*a4*a3^6*a2^3*a1^3 - 80*a6^4*a5*a4*a3^6*a2^3*a1^3 + 240*a6^3*a5^2*a4*a3^6*a2^3*a1^3 + 240*a6^2*a5^3*a4*a3^6*a2^3*a1^3 - 80*a6*a5^4*a4*a3^6*a2^3*a1^3 - 16*a5^5*a4*a3^6*a2^3*a1^3 + 112*a6^4*a4^2*a3^6*a2^3*a1^3 + 240*a6^3*a5*a4^2*a3^6*a2^3*a1^3 - 240*a6^2*a5^2*a4^2*a3^6*a2^3*a1^3 + 240*a6*a5^3*a4^2*a3^6*a2^3*a1^3 + 112*a5^4*a4^2*a3^6*a2^3*a1^3 - 528*a6^3*a4^3*a3^6*a2^3*a1^3 + 240*a6^2*a5*a4^3*a3^6*a2^3*a1^3 + 240*a6*a5^2*a4^3*a3^6*a2^3*a1^3 - 528*a5^3*a4^3*a3^6*a2^3*a1^3 + 112*a6^2*a4^4*a3^6*a2^3*a1^3 - 80*a6*a5*a4^4*a3^6*a2^3*a1^3 + 112*a5^2*a4^4*a3^6*a2^3*a1^3 - 16*a6*a4^5*a3^6*a2^3*a1^3 - 16*a5*a4^5*a3^6*a2^3*a1^3 + 16*a4^6*a3^6*a2^3*a1^3 - 8*a6^6*a5^5*a2^4*a1^3 - 8*a6^5*a5^6*a2^4*a1^3 - 8*a6^6*a5^4*a4*a2^4*a1^3 + 48*a6^5*a5^5*a4*a2^4*a1^3 - 8*a6^4*a5^6*a4*a2^4*a1^3 + 112*a6^6*a5^3*a4^2*a2^4*a1^3 - 120*a6^5*a5^4*a4^2*a2^4*a1^3 - 120*a6^4*a5^5*a4^2*a2^4*a1^3 + 112*a6^3*a5^6*a4^2*a2^4*a1^3 + 112*a6^6*a5^2*a4^3*a2^4*a1^3 + 240*a6^5*a5^3*a4^3*a2^4*a1^3 - 240*a6^4*a5^4*a4^3*a2^4*a1^3 + 240*a6^3*a5^5*a4^3*a2^4*a1^3 + 112*a6^2*a5^6*a4^3*a2^4*a1^3 - 8*a6^6*a5*a4^4*a2^4*a1^3 - 120*a6^5*a5^2*a4^4*a2^4*a1^3 - 240*a6^4*a5^3*a4^4*a2^4*a1^3 - 240*a6^3*a5^4*a4^4*a2^4*a1^3 - 120*a6^2*a5^5*a4^4*a2^4*a1^3 - 8*a6*a5^6*a4^4*a2^4*a1^3 - 8*a6^6*a4^5*a2^4*a1^3 + 48*a6^5*a5*a4^5*a2^4*a1^3 - 120*a6^4*a5^2*a4^5*a2^4*a1^3 + 240*a6^3*a5^3*a4^5*a2^4*a1^3 - 120*a6^2*a5^4*a4^5*a2^4*a1^3 + 48*a6*a5^5*a4^5*a2^4*a1^3 - 8*a5^6*a4^5*a2^4*a1^3 - 8*a6^5*a4^6*a2^4*a1^3 - 8*a6^4*a5*a4^6*a2^4*a1^3 + 112*a6^3*a5^2*a4^6*a2^4*a1^3 + 112*a6^2*a5^3*a4^6*a2^4*a1^3 - 8*a6*a5^4*a4^6*a2^4*a1^3 - 8*a5^5*a4^6*a2^4*a1^3 - 8*a6^6*a5^4*a3*a2^4*a1^3 + 48*a6^5*a5^5*a3*a2^4*a1^3 - 8*a6^4*a5^6*a3*a2^4*a1^3 - 80*a6^6*a5^3*a4*a3*a2^4*a1^3 + 96*a6^5*a5^4*a4*a3*a2^4*a1^3 + 96*a6^4*a5^5*a4*a3*a2^4*a1^3 - 80*a6^3*a5^6*a4*a3*a2^4*a1^3 - 120*a6^6*a5^2*a4^2*a3*a2^4*a1^3 - 32*a6^5*a5^3*a4^2*a3*a2^4*a1^3 - 360*a6^4*a5^4*a4^2*a3*a2^4*a1^3 - 32*a6^3*a5^5*a4^2*a3*a2^4*a1^3 - 120*a6^2*a5^6*a4^2*a3*a2^4*a1^3 - 80*a6^6*a5*a4^3*a3*a2^4*a1^3 - 32*a6^5*a5^2*a4^3*a3*a2^4*a1^3 + 480*a6^4*a5^3*a4^3*a3*a2^4*a1^3 + 480*a6^3*a5^4*a4^3*a3*a2^4*a1^3 - 32*a6^2*a5^5*a4^3*a3*a2^4*a1^3 - 80*a6*a5^6*a4^3*a3*a2^4*a1^3 - 8*a6^6*a4^4*a3*a2^4*a1^3 + 96*a6^5*a5*a4^4*a3*a2^4*a1^3 - 360*a6^4*a5^2*a4^4*a3*a2^4*a1^3 + 480*a6^3*a5^3*a4^4*a3*a2^4*a1^3 - 360*a6^2*a5^4*a4^4*a3*a2^4*a1^3 + 96*a6*a5^5*a4^4*a3*a2^4*a1^3 - 8*a5^6*a4^4*a3*a2^4*a1^3 + 48*a6^5*a4^5*a3*a2^4*a1^3 + 96*a6^4*a5*a4^5*a3*a2^4*a1^3 - 32*a6^3*a5^2*a4^5*a3*a2^4*a1^3 - 32*a6^2*a5^3*a4^5*a3*a2^4*a1^3 + 96*a6*a5^4*a4^5*a3*a2^4*a1^3 + 48*a5^5*a4^5*a3*a2^4*a1^3 - 8*a6^4*a4^6*a3*a2^4*a1^3 - 80*a6^3*a5*a4^6*a3*a2^4*a1^3 - 120*a6^2*a5^2*a4^6*a3*a2^4*a1^3 - 80*a6*a5^3*a4^6*a3*a2^4*a1^3 - 8*a5^4*a4^6*a3*a2^4*a1^3 + 112*a6^6*a5^3*a3^2*a2^4*a1^3 - 120*a6^5*a5^4*a3^2*a2^4*a1^3 - 120*a6^4*a5^5*a3^2*a2^4*a1^3 + 112*a6^3*a5^6*a3^2*a2^4*a1^3 - 120*a6^6*a5^2*a4*a3^2*a2^4*a1^3 - 32*a6^5*a5^3*a4*a3^2*a2^4*a1^3 - 360*a6^4*a5^4*a4*a3^2*a2^4*a1^3 - 32*a6^3*a5^5*a4*a3^2*a2^4*a1^3 - 120*a6^2*a5^6*a4*a3^2*a2^4*a1^3 - 120*a6^6*a5*a4^2*a3^2*a2^4*a1^3 - 360*a6^5*a5^2*a4^2*a3^2*a2^4*a1^3 + 880*a6^4*a5^3*a4^2*a3^2*a2^4*a1^3 + 880*a6^3*a5^4*a4^2*a3^2*a2^4*a1^3 - 360*a6^2*a5^5*a4^2*a3^2*a2^4*a1^3 - 120*a6*a5^6*a4^2*a3^2*a2^4*a1^3 + 112*a6^6*a4^3*a3^2*a2^4*a1^3 - 32*a6^5*a5*a4^3*a3^2*a2^4*a1^3 + 880*a6^4*a5^2*a4^3*a3^2*a2^4*a1^3 - 2160*a6^3*a5^3*a4^3*a3^2*a2^4*a1^3 + 880*a6^2*a5^4*a4^3*a3^2*a2^4*a1^3 - 32*a6*a5^5*a4^3*a3^2*a2^4*a1^3 + 112*a5^6*a4^3*a3^2*a2^4*a1^3 - 120*a6^5*a4^4*a3^2*a2^4*a1^3 - 360*a6^4*a5*a4^4*a3^2*a2^4*a1^3 + 880*a6^3*a5^2*a4^4*a3^2*a2^4*a1^3 + 880*a6^2*a5^3*a4^4*a3^2*a2^4*a1^3 - 360*a6*a5^4*a4^4*a3^2*a2^4*a1^3 - 120*a5^5*a4^4*a3^2*a2^4*a1^3 - 120*a6^4*a4^5*a3^2*a2^4*a1^3 - 32*a6^3*a5*a4^5*a3^2*a2^4*a1^3 - 360*a6^2*a5^2*a4^5*a3^2*a2^4*a1^3 - 32*a6*a5^3*a4^5*a3^2*a2^4*a1^3 - 120*a5^4*a4^5*a3^2*a2^4*a1^3 + 112*a6^3*a4^6*a3^2*a2^4*a1^3 - 120*a6^2*a5*a4^6*a3^2*a2^4*a1^3 - 120*a6*a5^2*a4^6*a3^2*a2^4*a1^3 + 112*a5^3*a4^6*a3^2*a2^4*a1^3 + 112*a6^6*a5^2*a3^3*a2^4*a1^3 + 240*a6^5*a5^3*a3^3*a2^4*a1^3 - 240*a6^4*a5^4*a3^3*a2^4*a1^3 + 240*a6^3*a5^5*a3^3*a2^4*a1^3 + 112*a6^2*a5^6*a3^3*a2^4*a1^3 - 80*a6^6*a5*a4*a3^3*a2^4*a1^3 - 32*a6^5*a5^2*a4*a3^3*a2^4*a1^3 + 480*a6^4*a5^3*a4*a3^3*a2^4*a1^3 + 480*a6^3*a5^4*a4*a3^3*a2^4*a1^3 - 32*a6^2*a5^5*a4*a3^3*a2^4*a1^3 - 80*a6*a5^6*a4*a3^3*a2^4*a1^3 + 112*a6^6*a4^2*a3^3*a2^4*a1^3 - 32*a6^5*a5*a4^2*a3^3*a2^4*a1^3 + 880*a6^4*a5^2*a4^2*a3^3*a2^4*a1^3 - 2160*a6^3*a5^3*a4^2*a3^3*a2^4*a1^3 + 880*a6^2*a5^4*a4^2*a3^3*a2^4*a1^3 - 32*a6*a5^5*a4^2*a3^3*a2^4*a1^3 + 112*a5^6*a4^2*a3^3*a2^4*a1^3 + 240*a6^5*a4^3*a3^3*a2^4*a1^3 + 480*a6^4*a5*a4^3*a3^3*a2^4*a1^3 - 2160*a6^3*a5^2*a4^3*a3^3*a2^4*a1^3 - 2160*a6^2*a5^3*a4^3*a3^3*a2^4*a1^3 + 480*a6*a5^4*a4^3*a3^3*a2^4*a1^3 + 240*a5^5*a4^3*a3^3*a2^4*a1^3 - 240*a6^4*a4^4*a3^3*a2^4*a1^3 + 480*a6^3*a5*a4^4*a3^3*a2^4*a1^3 + 880*a6^2*a5^2*a4^4*a3^3*a2^4*a1^3 + 480*a6*a5^3*a4^4*a3^3*a2^4*a1^3 - 240*a5^4*a4^4*a3^3*a2^4*a1^3 + 240*a6^3*a4^5*a3^3*a2^4*a1^3 - 32*a6^2*a5*a4^5*a3^3*a2^4*a1^3 - 32*a6*a5^2*a4^5*a3^3*a2^4*a1^3 + 240*a5^3*a4^5*a3^3*a2^4*a1^3 + 112*a6^2*a4^6*a3^3*a2^4*a1^3 - 80*a6*a5*a4^6*a3^3*a2^4*a1^3 + 112*a5^2*a4^6*a3^3*a2^4*a1^3 - 8*a6^6*a5*a3^4*a2^4*a1^3 - 120*a6^5*a5^2*a3^4*a2^4*a1^3 - 240*a6^4*a5^3*a3^4*a2^4*a1^3 - 240*a6^3*a5^4*a3^4*a2^4*a1^3 - 120*a6^2*a5^5*a3^4*a2^4*a1^3 - 8*a6*a5^6*a3^4*a2^4*a1^3 - 8*a6^6*a4*a3^4*a2^4*a1^3 + 96*a6^5*a5*a4*a3^4*a2^4*a1^3 - 360*a6^4*a5^2*a4*a3^4*a2^4*a1^3 + 480*a6^3*a5^3*a4*a3^4*a2^4*a1^3 - 360*a6^2*a5^4*a4*a3^4*a2^4*a1^3 + 96*a6*a5^5*a4*a3^4*a2^4*a1^3 - 8*a5^6*a4*a3^4*a2^4*a1^3 - 120*a6^5*a4^2*a3^4*a2^4*a1^3 - 360*a6^4*a5*a4^2*a3^4*a2^4*a1^3 + 880*a6^3*a5^2*a4^2*a3^4*a2^4*a1^3 + 880*a6^2*a5^3*a4^2*a3^4*a2^4*a1^3 - 360*a6*a5^4*a4^2*a3^4*a2^4*a1^3 - 120*a5^5*a4^2*a3^4*a2^4*a1^3 - 240*a6^4*a4^3*a3^4*a2^4*a1^3 + 480*a6^3*a5*a4^3*a3^4*a2^4*a1^3 + 880*a6^2*a5^2*a4^3*a3^4*a2^4*a1^3 + 480*a6*a5^3*a4^3*a3^4*a2^4*a1^3 - 240*a5^4*a4^3*a3^4*a2^4*a1^3 - 240*a6^3*a4^4*a3^4*a2^4*a1^3 - 360*a6^2*a5*a4^4*a3^4*a2^4*a1^3 - 360*a6*a5^2*a4^4*a3^4*a2^4*a1^3 - 240*a5^3*a4^4*a3^4*a2^4*a1^3 - 120*a6^2*a4^5*a3^4*a2^4*a1^3 + 96*a6*a5*a4^5*a3^4*a2^4*a1^3 - 120*a5^2*a4^5*a3^4*a2^4*a1^3 - 8*a6*a4^6*a3^4*a2^4*a1^3 - 8*a5*a4^6*a3^4*a2^4*a1^3 - 8*a6^6*a3^5*a2^4*a1^3 + 48*a6^5*a5*a3^5*a2^4*a1^3 - 120*a6^4*a5^2*a3^5*a2^4*a1^3 + 240*a6^3*a5^3*a3^5*a2^4*a1^3 - 120*a6^2*a5^4*a3^5*a2^4*a1^3 + 48*a6*a5^5*a3^5*a2^4*a1^3 - 8*a5^6*a3^5*a2^4*a1^3 + 48*a6^5*a4*a3^5*a2^4*a1^3 + 96*a6^4*a5*a4*a3^5*a2^4*a1^3 - 32*a6^3*a5^2*a4*a3^5*a2^4*a1^3 - 32*a6^2*a5^3*a4*a3^5*a2^4*a1^3 + 96*a6*a5^4*a4*a3^5*a2^4*a1^3 + 48*a5^5*a4*a3^5*a2^4*a1^3 - 120*a6^4*a4^2*a3^5*a2^4*a1^3 - 32*a6^3*a5*a4^2*a3^5*a2^4*a1^3 - 360*a6^2*a5^2*a4^2*a3^5*a2^4*a1^3 - 32*a6*a5^3*a4^2*a3^5*a2^4*a1^3 - 120*a5^4*a4^2*a3^5*a2^4*a1^3 + 240*a6^3*a4^3*a3^5*a2^4*a1^3 - 32*a6^2*a5*a4^3*a3^5*a2^4*a1^3 - 32*a6*a5^2*a4^3*a3^5*a2^4*a1^3 + 240*a5^3*a4^3*a3^5*a2^4*a1^3 - 120*a6^2*a4^4*a3^5*a2^4*a1^3 + 96*a6*a5*a4^4*a3^5*a2^4*a1^3 - 120*a5^2*a4^4*a3^5*a2^4*a1^3 + 48*a6*a4^5*a3^5*a2^4*a1^3 + 48*a5*a4^5*a3^5*a2^4*a1^3 - 8*a4^6*a3^5*a2^4*a1^3 - 8*a6^5*a3^6*a2^4*a1^3 - 8*a6^4*a5*a3^6*a2^4*a1^3 + 112*a6^3*a5^2*a3^6*a2^4*a1^3 + 112*a6^2*a5^3*a3^6*a2^4*a1^3 - 8*a6*a5^4*a3^6*a2^4*a1^3 - 8*a5^5*a3^6*a2^4*a1^3 - 8*a6^4*a4*a3^6*a2^4*a1^3 - 80*a6^3*a5*a4*a3^6*a2^4*a1^3 - 120*a6^2*a5^2*a4*a3^6*a2^4*a1^3 - 80*a6*a5^3*a4*a3^6*a2^4*a1^3 - 8*a5^4*a4*a3^6*a2^4*a1^3 + 112*a6^3*a4^2*a3^6*a2^4*a1^3 - 120*a6^2*a5*a4^2*a3^6*a2^4*a1^3 - 120*a6*a5^2*a4^2*a3^6*a2^4*a1^3 + 112*a5^3*a4^2*a3^6*a2^4*a1^3 + 112*a6^2*a4^3*a3^6*a2^4*a1^3 - 80*a6*a5*a4^3*a3^6*a2^4*a1^3 + 112*a5^2*a4^3*a3^6*a2^4*a1^3 - 8*a6*a4^4*a3^6*a2^4*a1^3 - 8*a5*a4^4*a3^6*a2^4*a1^3 - 8*a4^5*a3^6*a2^4*a1^3 - 8*a6^6*a5^4*a2^5*a1^3 - 8*a6^4*a5^6*a2^5*a1^3 - 16*a6^6*a5^3*a4*a2^5*a1^3 + 48*a6^5*a5^4*a4*a2^5*a1^3 + 48*a6^4*a5^5*a4*a2^5*a1^3 - 16*a6^3*a5^6*a4*a2^5*a1^3 - 8*a6^6*a5^2*a4^2*a2^5*a1^3 - 80*a6^5*a5^3*a4^2*a2^5*a1^3 - 120*a6^4*a5^4*a4^2*a2^5*a1^3 - 80*a6^3*a5^5*a4^2*a2^5*a1^3 - 8*a6^2*a5^6*a4^2*a2^5*a1^3 - 16*a6^6*a5*a4^3*a2^5*a1^3 - 80*a6^5*a5^2*a4^3*a2^5*a1^3 + 240*a6^4*a5^3*a4^3*a2^5*a1^3 + 240*a6^3*a5^4*a4^3*a2^5*a1^3 - 80*a6^2*a5^5*a4^3*a2^5*a1^3 - 16*a6*a5^6*a4^3*a2^5*a1^3 - 8*a6^6*a4^4*a2^5*a1^3 + 48*a6^5*a5*a4^4*a2^5*a1^3 - 120*a6^4*a5^2*a4^4*a2^5*a1^3 + 240*a6^3*a5^3*a4^4*a2^5*a1^3 - 120*a6^2*a5^4*a4^4*a2^5*a1^3 + 48*a6*a5^5*a4^4*a2^5*a1^3 - 8*a5^6*a4^4*a2^5*a1^3 + 48*a6^4*a5*a4^5*a2^5*a1^3 - 80*a6^3*a5^2*a4^5*a2^5*a1^3 - 80*a6^2*a5^3*a4^5*a2^5*a1^3 + 48*a6*a5^4*a4^5*a2^5*a1^3 - 8*a6^4*a4^6*a2^5*a1^3 - 16*a6^3*a5*a4^6*a2^5*a1^3 - 8*a6^2*a5^2*a4^6*a2^5*a1^3 - 16*a6*a5^3*a4^6*a2^5*a1^3 - 8*a5^4*a4^6*a2^5*a1^3 - 16*a6^6*a5^3*a3*a2^5*a1^3 + 48*a6^5*a5^4*a3*a2^5*a1^3 + 48*a6^4*a5^5*a3*a2^5*a1^3 - 16*a6^3*a5^6*a3*a2^5*a1^3 + 48*a6^6*a5^2*a4*a3*a2^5*a1^3 - 32*a6^5*a5^3*a4*a3*a2^5*a1^3 + 96*a6^4*a5^4*a4*a3*a2^5*a1^3 - 32*a6^3*a5^5*a4*a3*a2^5*a1^3 + 48*a6^2*a5^6*a4*a3*a2^5*a1^3 + 48*a6^6*a5*a4^2*a3*a2^5*a1^3 + 96*a6^5*a5^2*a4^2*a3*a2^5*a1^3 - 32*a6^4*a5^3*a4^2*a3*a2^5*a1^3 - 32*a6^3*a5^4*a4^2*a3*a2^5*a1^3 + 96*a6^2*a5^5*a4^2*a3*a2^5*a1^3 + 48*a6*a5^6*a4^2*a3*a2^5*a1^3 - 16*a6^6*a4^3*a3*a2^5*a1^3 - 32*a6^5*a5*a4^3*a3*a2^5*a1^3 - 32*a6^4*a5^2*a4^3*a3*a2^5*a1^3 - 672*a6^3*a5^3*a4^3*a3*a2^5*a1^3 - 32*a6^2*a5^4*a4^3*a3*a2^5*a1^3 - 32*a6*a5^5*a4^3*a3*a2^5*a1^3 - 16*a5^6*a4^3*a3*a2^5*a1^3 + 48*a6^5*a4^4*a3*a2^5*a1^3 + 96*a6^4*a5*a4^4*a3*a2^5*a1^3 - 32*a6^3*a5^2*a4^4*a3*a2^5*a1^3 - 32*a6^2*a5^3*a4^4*a3*a2^5*a1^3 + 96*a6*a5^4*a4^4*a3*a2^5*a1^3 + 48*a5^5*a4^4*a3*a2^5*a1^3 + 48*a6^4*a4^5*a3*a2^5*a1^3 - 32*a6^3*a5*a4^5*a3*a2^5*a1^3 + 96*a6^2*a5^2*a4^5*a3*a2^5*a1^3 - 32*a6*a5^3*a4^5*a3*a2^5*a1^3 + 48*a5^4*a4^5*a3*a2^5*a1^3 - 16*a6^3*a4^6*a3*a2^5*a1^3 + 48*a6^2*a5*a4^6*a3*a2^5*a1^3 + 48*a6*a5^2*a4^6*a3*a2^5*a1^3 - 16*a5^3*a4^6*a3*a2^5*a1^3 - 8*a6^6*a5^2*a3^2*a2^5*a1^3 - 80*a6^5*a5^3*a3^2*a2^5*a1^3 - 120*a6^4*a5^4*a3^2*a2^5*a1^3 - 80*a6^3*a5^5*a3^2*a2^5*a1^3 - 8*a6^2*a5^6*a3^2*a2^5*a1^3 + 48*a6^6*a5*a4*a3^2*a2^5*a1^3 + 96*a6^5*a5^2*a4*a3^2*a2^5*a1^3 - 32*a6^4*a5^3*a4*a3^2*a2^5*a1^3 - 32*a6^3*a5^4*a4*a3^2*a2^5*a1^3 + 96*a6^2*a5^5*a4*a3^2*a2^5*a1^3 + 48*a6*a5^6*a4*a3^2*a2^5*a1^3 - 8*a6^6*a4^2*a3^2*a2^5*a1^3 + 96*a6^5*a5*a4^2*a3^2*a2^5*a1^3 - 360*a6^4*a5^2*a4^2*a3^2*a2^5*a1^3 + 480*a6^3*a5^3*a4^2*a3^2*a2^5*a1^3 - 360*a6^2*a5^4*a4^2*a3^2*a2^5*a1^3 + 96*a6*a5^5*a4^2*a3^2*a2^5*a1^3 - 8*a5^6*a4^2*a3^2*a2^5*a1^3 - 80*a6^5*a4^3*a3^2*a2^5*a1^3 - 32*a6^4*a5*a4^3*a3^2*a2^5*a1^3 + 480*a6^3*a5^2*a4^3*a3^2*a2^5*a1^3 + 480*a6^2*a5^3*a4^3*a3^2*a2^5*a1^3 - 32*a6*a5^4*a4^3*a3^2*a2^5*a1^3 - 80*a5^5*a4^3*a3^2*a2^5*a1^3 - 120*a6^4*a4^4*a3^2*a2^5*a1^3 - 32*a6^3*a5*a4^4*a3^2*a2^5*a1^3 - 360*a6^2*a5^2*a4^4*a3^2*a2^5*a1^3 - 32*a6*a5^3*a4^4*a3^2*a2^5*a1^3 - 120*a5^4*a4^4*a3^2*a2^5*a1^3 - 80*a6^3*a4^5*a3^2*a2^5*a1^3 + 96*a6^2*a5*a4^5*a3^2*a2^5*a1^3 + 96*a6*a5^2*a4^5*a3^2*a2^5*a1^3 - 80*a5^3*a4^5*a3^2*a2^5*a1^3 - 8*a6^2*a4^6*a3^2*a2^5*a1^3 + 48*a6*a5*a4^6*a3^2*a2^5*a1^3 - 8*a5^2*a4^6*a3^2*a2^5*a1^3 - 16*a6^6*a5*a3^3*a2^5*a1^3 - 80*a6^5*a5^2*a3^3*a2^5*a1^3 + 240*a6^4*a5^3*a3^3*a2^5*a1^3 + 240*a6^3*a5^4*a3^3*a2^5*a1^3 - 80*a6^2*a5^5*a3^3*a2^5*a1^3 - 16*a6*a5^6*a3^3*a2^5*a1^3 - 16*a6^6*a4*a3^3*a2^5*a1^3 - 32*a6^5*a5*a4*a3^3*a2^5*a1^3 - 32*a6^4*a5^2*a4*a3^3*a2^5*a1^3 - 672*a6^3*a5^3*a4*a3^3*a2^5*a1^3 - 32*a6^2*a5^4*a4*a3^3*a2^5*a1^3 - 32*a6*a5^5*a4*a3^3*a2^5*a1^3 - 16*a5^6*a4*a3^3*a2^5*a1^3 - 80*a6^5*a4^2*a3^3*a2^5*a1^3 - 32*a6^4*a5*a4^2*a3^3*a2^5*a1^3 + 480*a6^3*a5^2*a4^2*a3^3*a2^5*a1^3 + 480*a6^2*a5^3*a4^2*a3^3*a2^5*a1^3 - 32*a6*a5^4*a4^2*a3^3*a2^5*a1^3 - 80*a5^5*a4^2*a3^3*a2^5*a1^3 + 240*a6^4*a4^3*a3^3*a2^5*a1^3 - 672*a6^3*a5*a4^3*a3^3*a2^5*a1^3 + 480*a6^2*a5^2*a4^3*a3^3*a2^5*a1^3 - 672*a6*a5^3*a4^3*a3^3*a2^5*a1^3 + 240*a5^4*a4^3*a3^3*a2^5*a1^3 + 240*a6^3*a4^4*a3^3*a2^5*a1^3 - 32*a6^2*a5*a4^4*a3^3*a2^5*a1^3 - 32*a6*a5^2*a4^4*a3^3*a2^5*a1^3 + 240*a5^3*a4^4*a3^3*a2^5*a1^3 - 80*a6^2*a4^5*a3^3*a2^5*a1^3 - 32*a6*a5*a4^5*a3^3*a2^5*a1^3 - 80*a5^2*a4^5*a3^3*a2^5*a1^3 - 16*a6*a4^6*a3^3*a2^5*a1^3 - 16*a5*a4^6*a3^3*a2^5*a1^3 - 8*a6^6*a3^4*a2^5*a1^3 + 48*a6^5*a5*a3^4*a2^5*a1^3 - 120*a6^4*a5^2*a3^4*a2^5*a1^3 + 240*a6^3*a5^3*a3^4*a2^5*a1^3 - 120*a6^2*a5^4*a3^4*a2^5*a1^3 + 48*a6*a5^5*a3^4*a2^5*a1^3 - 8*a5^6*a3^4*a2^5*a1^3 + 48*a6^5*a4*a3^4*a2^5*a1^3 + 96*a6^4*a5*a4*a3^4*a2^5*a1^3 - 32*a6^3*a5^2*a4*a3^4*a2^5*a1^3 - 32*a6^2*a5^3*a4*a3^4*a2^5*a1^3 + 96*a6*a5^4*a4*a3^4*a2^5*a1^3 + 48*a5^5*a4*a3^4*a2^5*a1^3 - 120*a6^4*a4^2*a3^4*a2^5*a1^3 - 32*a6^3*a5*a4^2*a3^4*a2^5*a1^3 - 360*a6^2*a5^2*a4^2*a3^4*a2^5*a1^3 - 32*a6*a5^3*a4^2*a3^4*a2^5*a1^3 - 120*a5^4*a4^2*a3^4*a2^5*a1^3 + 240*a6^3*a4^3*a3^4*a2^5*a1^3 - 32*a6^2*a5*a4^3*a3^4*a2^5*a1^3 - 32*a6*a5^2*a4^3*a3^4*a2^5*a1^3 + 240*a5^3*a4^3*a3^4*a2^5*a1^3 - 120*a6^2*a4^4*a3^4*a2^5*a1^3 + 96*a6*a5*a4^4*a3^4*a2^5*a1^3 - 120*a5^2*a4^4*a3^4*a2^5*a1^3 + 48*a6*a4^5*a3^4*a2^5*a1^3 + 48*a5*a4^5*a3^4*a2^5*a1^3 - 8*a4^6*a3^4*a2^5*a1^3 + 48*a6^4*a5*a3^5*a2^5*a1^3 - 80*a6^3*a5^2*a3^5*a2^5*a1^3 - 80*a6^2*a5^3*a3^5*a2^5*a1^3 + 48*a6*a5^4*a3^5*a2^5*a1^3 + 48*a6^4*a4*a3^5*a2^5*a1^3 - 32*a6^3*a5*a4*a3^5*a2^5*a1^3 + 96*a6^2*a5^2*a4*a3^5*a2^5*a1^3 - 32*a6*a5^3*a4*a3^5*a2^5*a1^3 + 48*a5^4*a4*a3^5*a2^5*a1^3 - 80*a6^3*a4^2*a3^5*a2^5*a1^3 + 96*a6^2*a5*a4^2*a3^5*a2^5*a1^3 + 96*a6*a5^2*a4^2*a3^5*a2^5*a1^3 - 80*a5^3*a4^2*a3^5*a2^5*a1^3 - 80*a6^2*a4^3*a3^5*a2^5*a1^3 - 32*a6*a5*a4^3*a3^5*a2^5*a1^3 - 80*a5^2*a4^3*a3^5*a2^5*a1^3 + 48*a6*a4^4*a3^5*a2^5*a1^3 + 48*a5*a4^4*a3^5*a2^5*a1^3 - 8*a6^4*a3^6*a2^5*a1^3 - 16*a6^3*a5*a3^6*a2^5*a1^3 - 8*a6^2*a5^2*a3^6*a2^5*a1^3 - 16*a6*a5^3*a3^6*a2^5*a1^3 - 8*a5^4*a3^6*a2^5*a1^3 - 16*a6^3*a4*a3^6*a2^5*a1^3 + 48*a6^2*a5*a4*a3^6*a2^5*a1^3 + 48*a6*a5^2*a4*a3^6*a2^5*a1^3 - 16*a5^3*a4*a3^6*a2^5*a1^3 - 8*a6^2*a4^2*a3^6*a2^5*a1^3 + 48*a6*a5*a4^2*a3^6*a2^5*a1^3 - 8*a5^2*a4^2*a3^6*a2^5*a1^3 - 16*a6*a4^3*a3^6*a2^5*a1^3 - 16*a5*a4^3*a3^6*a2^5*a1^3 - 8*a4^4*a3^6*a2^5*a1^3 + 16*a6^6*a5^3*a2^6*a1^3 - 8*a6^5*a5^4*a2^6*a1^3 - 8*a6^4*a5^5*a2^6*a1^3 + 16*a6^3*a5^6*a2^6*a1^3 - 8*a6^6*a5^2*a4*a2^6*a1^3 - 16*a6^5*a5^3*a4*a2^6*a1^3 - 8*a6^4*a5^4*a4*a2^6*a1^3 - 16*a6^3*a5^5*a4*a2^6*a1^3 - 8*a6^2*a5^6*a4*a2^6*a1^3 - 8*a6^6*a5*a4^2*a2^6*a1^3 - 8*a6^5*a5^2*a4^2*a2^6*a1^3 + 112*a6^4*a5^3*a4^2*a2^6*a1^3 + 112*a6^3*a5^4*a4^2*a2^6*a1^3 - 8*a6^2*a5^5*a4^2*a2^6*a1^3 - 8*a6*a5^6*a4^2*a2^6*a1^3 + 16*a6^6*a4^3*a2^6*a1^3 - 16*a6^5*a5*a4^3*a2^6*a1^3 + 112*a6^4*a5^2*a4^3*a2^6*a1^3 - 528*a6^3*a5^3*a4^3*a2^6*a1^3 + 112*a6^2*a5^4*a4^3*a2^6*a1^3 - 16*a6*a5^5*a4^3*a2^6*a1^3 + 16*a5^6*a4^3*a2^6*a1^3 - 8*a6^5*a4^4*a2^6*a1^3 - 8*a6^4*a5*a4^4*a2^6*a1^3 + 112*a6^3*a5^2*a4^4*a2^6*a1^3 + 112*a6^2*a5^3*a4^4*a2^6*a1^3 - 8*a6*a5^4*a4^4*a2^6*a1^3 - 8*a5^5*a4^4*a2^6*a1^3 - 8*a6^4*a4^5*a2^6*a1^3 - 16*a6^3*a5*a4^5*a2^6*a1^3 - 8*a6^2*a5^2*a4^5*a2^6*a1^3 - 16*a6*a5^3*a4^5*a2^6*a1^3 - 8*a5^4*a4^5*a2^6*a1^3 + 16*a6^3*a4^6*a2^6*a1^3 - 8*a6^2*a5*a4^6*a2^6*a1^3 - 8*a6*a5^2*a4^6*a2^6*a1^3 + 16*a5^3*a4^6*a2^6*a1^3 - 8*a6^6*a5^2*a3*a2^6*a1^3 - 16*a6^5*a5^3*a3*a2^6*a1^3 - 8*a6^4*a5^4*a3*a2^6*a1^3 - 16*a6^3*a5^5*a3*a2^6*a1^3 - 8*a6^2*a5^6*a3*a2^6*a1^3 + 48*a6^5*a5^2*a4*a3*a2^6*a1^3 - 80*a6^4*a5^3*a4*a3*a2^6*a1^3 - 80*a6^3*a5^4*a4*a3*a2^6*a1^3 + 48*a6^2*a5^5*a4*a3*a2^6*a1^3 - 8*a6^6*a4^2*a3*a2^6*a1^3 + 48*a6^5*a5*a4^2*a3*a2^6*a1^3 - 120*a6^4*a5^2*a4^2*a3*a2^6*a1^3 + 240*a6^3*a5^3*a4^2*a3*a2^6*a1^3 - 120*a6^2*a5^4*a4^2*a3*a2^6*a1^3 + 48*a6*a5^5*a4^2*a3*a2^6*a1^3 - 8*a5^6*a4^2*a3*a2^6*a1^3 - 16*a6^5*a4^3*a3*a2^6*a1^3 - 80*a6^4*a5*a4^3*a3*a2^6*a1^3 + 240*a6^3*a5^2*a4^3*a3*a2^6*a1^3 + 240*a6^2*a5^3*a4^3*a3*a2^6*a1^3 - 80*a6*a5^4*a4^3*a3*a2^6*a1^3 - 16*a5^5*a4^3*a3*a2^6*a1^3 - 8*a6^4*a4^4*a3*a2^6*a1^3 - 80*a6^3*a5*a4^4*a3*a2^6*a1^3 - 120*a6^2*a5^2*a4^4*a3*a2^6*a1^3 - 80*a6*a5^3*a4^4*a3*a2^6*a1^3 - 8*a5^4*a4^4*a3*a2^6*a1^3 - 16*a6^3*a4^5*a3*a2^6*a1^3 + 48*a6^2*a5*a4^5*a3*a2^6*a1^3 + 48*a6*a5^2*a4^5*a3*a2^6*a1^3 - 16*a5^3*a4^5*a3*a2^6*a1^3 - 8*a6^2*a4^6*a3*a2^6*a1^3 - 8*a5^2*a4^6*a3*a2^6*a1^3 - 8*a6^6*a5*a3^2*a2^6*a1^3 - 8*a6^5*a5^2*a3^2*a2^6*a1^3 + 112*a6^4*a5^3*a3^2*a2^6*a1^3 + 112*a6^3*a5^4*a3^2*a2^6*a1^3 - 8*a6^2*a5^5*a3^2*a2^6*a1^3 - 8*a6*a5^6*a3^2*a2^6*a1^3 - 8*a6^6*a4*a3^2*a2^6*a1^3 + 48*a6^5*a5*a4*a3^2*a2^6*a1^3 - 120*a6^4*a5^2*a4*a3^2*a2^6*a1^3 + 240*a6^3*a5^3*a4*a3^2*a2^6*a1^3 - 120*a6^2*a5^4*a4*a3^2*a2^6*a1^3 + 48*a6*a5^5*a4*a3^2*a2^6*a1^3 - 8*a5^6*a4*a3^2*a2^6*a1^3 - 8*a6^5*a4^2*a3^2*a2^6*a1^3 - 120*a6^4*a5*a4^2*a3^2*a2^6*a1^3 - 240*a6^3*a5^2*a4^2*a3^2*a2^6*a1^3 - 240*a6^2*a5^3*a4^2*a3^2*a2^6*a1^3 - 120*a6*a5^4*a4^2*a3^2*a2^6*a1^3 - 8*a5^5*a4^2*a3^2*a2^6*a1^3 + 112*a6^4*a4^3*a3^2*a2^6*a1^3 + 240*a6^3*a5*a4^3*a3^2*a2^6*a1^3 - 240*a6^2*a5^2*a4^3*a3^2*a2^6*a1^3 + 240*a6*a5^3*a4^3*a3^2*a2^6*a1^3 + 112*a5^4*a4^3*a3^2*a2^6*a1^3 + 112*a6^3*a4^4*a3^2*a2^6*a1^3 - 120*a6^2*a5*a4^4*a3^2*a2^6*a1^3 - 120*a6*a5^2*a4^4*a3^2*a2^6*a1^3 + 112*a5^3*a4^4*a3^2*a2^6*a1^3 - 8*a6^2*a4^5*a3^2*a2^6*a1^3 + 48*a6*a5*a4^5*a3^2*a2^6*a1^3 - 8*a5^2*a4^5*a3^2*a2^6*a1^3 - 8*a6*a4^6*a3^2*a2^6*a1^3 - 8*a5*a4^6*a3^2*a2^6*a1^3 + 16*a6^6*a3^3*a2^6*a1^3 - 16*a6^5*a5*a3^3*a2^6*a1^3 + 112*a6^4*a5^2*a3^3*a2^6*a1^3 - 528*a6^3*a5^3*a3^3*a2^6*a1^3 + 112*a6^2*a5^4*a3^3*a2^6*a1^3 - 16*a6*a5^5*a3^3*a2^6*a1^3 + 16*a5^6*a3^3*a2^6*a1^3 - 16*a6^5*a4*a3^3*a2^6*a1^3 - 80*a6^4*a5*a4*a3^3*a2^6*a1^3 + 240*a6^3*a5^2*a4*a3^3*a2^6*a1^3 + 240*a6^2*a5^3*a4*a3^3*a2^6*a1^3 - 80*a6*a5^4*a4*a3^3*a2^6*a1^3 - 16*a5^5*a4*a3^3*a2^6*a1^3 + 112*a6^4*a4^2*a3^3*a2^6*a1^3 + 240*a6^3*a5*a4^2*a3^3*a2^6*a1^3 - 240*a6^2*a5^2*a4^2*a3^3*a2^6*a1^3 + 240*a6*a5^3*a4^2*a3^3*a2^6*a1^3 + 112*a5^4*a4^2*a3^3*a2^6*a1^3 - 528*a6^3*a4^3*a3^3*a2^6*a1^3 + 240*a6^2*a5*a4^3*a3^3*a2^6*a1^3 + 240*a6*a5^2*a4^3*a3^3*a2^6*a1^3 - 528*a5^3*a4^3*a3^3*a2^6*a1^3 + 112*a6^2*a4^4*a3^3*a2^6*a1^3 - 80*a6*a5*a4^4*a3^3*a2^6*a1^3 + 112*a5^2*a4^4*a3^3*a2^6*a1^3 - 16*a6*a4^5*a3^3*a2^6*a1^3 - 16*a5*a4^5*a3^3*a2^6*a1^3 + 16*a4^6*a3^3*a2^6*a1^3 - 8*a6^5*a3^4*a2^6*a1^3 - 8*a6^4*a5*a3^4*a2^6*a1^3 + 112*a6^3*a5^2*a3^4*a2^6*a1^3 + 112*a6^2*a5^3*a3^4*a2^6*a1^3 - 8*a6*a5^4*a3^4*a2^6*a1^3 - 8*a5^5*a3^4*a2^6*a1^3 - 8*a6^4*a4*a3^4*a2^6*a1^3 - 80*a6^3*a5*a4*a3^4*a2^6*a1^3 - 120*a6^2*a5^2*a4*a3^4*a2^6*a1^3 - 80*a6*a5^3*a4*a3^4*a2^6*a1^3 - 8*a5^4*a4*a3^4*a2^6*a1^3 + 112*a6^3*a4^2*a3^4*a2^6*a1^3 - 120*a6^2*a5*a4^2*a3^4*a2^6*a1^3 - 120*a6*a5^2*a4^2*a3^4*a2^6*a1^3 + 112*a5^3*a4^2*a3^4*a2^6*a1^3 + 112*a6^2*a4^3*a3^4*a2^6*a1^3 - 80*a6*a5*a4^3*a3^4*a2^6*a1^3 + 112*a5^2*a4^3*a3^4*a2^6*a1^3 - 8*a6*a4^4*a3^4*a2^6*a1^3 - 8*a5*a4^4*a3^4*a2^6*a1^3 - 8*a4^5*a3^4*a2^6*a1^3 - 8*a6^4*a3^5*a2^6*a1^3 - 16*a6^3*a5*a3^5*a2^6*a1^3 - 8*a6^2*a5^2*a3^5*a2^6*a1^3 - 16*a6*a5^3*a3^5*a2^6*a1^3 - 8*a5^4*a3^5*a2^6*a1^3 - 16*a6^3*a4*a3^5*a2^6*a1^3 + 48*a6^2*a5*a4*a3^5*a2^6*a1^3 + 48*a6*a5^2*a4*a3^5*a2^6*a1^3 - 16*a5^3*a4*a3^5*a2^6*a1^3 - 8*a6^2*a4^2*a3^5*a2^6*a1^3 + 48*a6*a5*a4^2*a3^5*a2^6*a1^3 - 8*a5^2*a4^2*a3^5*a2^6*a1^3 - 16*a6*a4^3*a3^5*a2^6*a1^3 - 16*a5*a4^3*a3^5*a2^6*a1^3 - 8*a4^4*a3^5*a2^6*a1^3 + 16*a6^3*a3^6*a2^6*a1^3 - 8*a6^2*a5*a3^6*a2^6*a1^3 - 8*a6*a5^2*a3^6*a2^6*a1^3 + 16*a5^3*a3^6*a2^6*a1^3 - 8*a6^2*a4*a3^6*a2^6*a1^3 - 8*a5^2*a4*a3^6*a2^6*a1^3 - 8*a6*a4^2*a3^6*a2^6*a1^3 - 8*a5*a4^2*a3^6*a2^6*a1^3 + 16*a4^3*a3^6*a2^6*a1^3 - 8*a6^6*a5^6*a4^2*a1^4 - 8*a6^6*a5^5*a4^3*a1^4 - 8*a6^5*a5^6*a4^3*a1^4 + 24*a6^6*a5^4*a4^4*a1^4 + 24*a6^4*a5^6*a4^4*a1^4 - 8*a6^6*a5^3*a4^5*a1^4 - 8*a6^3*a5^6*a4^5*a1^4 - 8*a6^6*a5^2*a4^6*a1^4 - 8*a6^5*a5^3*a4^6*a1^4 + 24*a6^4*a5^4*a4^6*a1^4 - 8*a6^3*a5^5*a4^6*a1^4 - 8*a6^2*a5^6*a4^6*a1^4 + 8*a6^6*a5^6*a4*a3*a1^4 + 16*a6^6*a5^5*a4^2*a3*a1^4 + 16*a6^5*a5^6*a4^2*a3*a1^4 - 8*a6^6*a5^4*a4^3*a3*a1^4 + 48*a6^5*a5^5*a4^3*a3*a1^4 - 8*a6^4*a5^6*a4^3*a3*a1^4 - 8*a6^6*a5^3*a4^4*a3*a1^4 - 72*a6^5*a5^4*a4^4*a3*a1^4 - 72*a6^4*a5^5*a4^4*a3*a1^4 - 8*a6^3*a5^6*a4^4*a3*a1^4 + 16*a6^6*a5^2*a4^5*a3*a1^4 + 48*a6^5*a5^3*a4^5*a3*a1^4 - 72*a6^4*a5^4*a4^5*a3*a1^4 + 48*a6^3*a5^5*a4^5*a3*a1^4 + 16*a6^2*a5^6*a4^5*a3*a1^4 + 8*a6^6*a5*a4^6*a3*a1^4 + 16*a6^5*a5^2*a4^6*a3*a1^4 - 8*a6^4*a5^3*a4^6*a3*a1^4 - 8*a6^3*a5^4*a4^6*a3*a1^4 + 16*a6^2*a5^5*a4^6*a3*a1^4 + 8*a6*a5^6*a4^6*a3*a1^4 - 8*a6^6*a5^6*a3^2*a1^4 + 16*a6^6*a5^5*a4*a3^2*a1^4 + 16*a6^5*a5^6*a4*a3^2*a1^4 - 128*a6^6*a5^4*a4^2*a3^2*a1^4 + 120*a6^5*a5^5*a4^2*a3^2*a1^4 - 128*a6^4*a5^6*a4^2*a3^2*a1^4 + 112*a6^6*a5^3*a4^3*a3^2*a1^4 - 120*a6^5*a5^4*a4^3*a3^2*a1^4 - 120*a6^4*a5^5*a4^3*a3^2*a1^4 + 112*a6^3*a5^6*a4^3*a3^2*a1^4 - 128*a6^6*a5^2*a4^4*a3^2*a1^4 - 120*a6^5*a5^3*a4^4*a3^2*a1^4 + 720*a6^4*a5^4*a4^4*a3^2*a1^4 - 120*a6^3*a5^5*a4^4*a3^2*a1^4 - 128*a6^2*a5^6*a4^4*a3^2*a1^4 + 16*a6^6*a5*a4^5*a3^2*a1^4 + 120*a6^5*a5^2*a4^5*a3^2*a1^4 - 120*a6^4*a5^3*a4^5*a3^2*a1^4 - 120*a6^3*a5^4*a4^5*a3^2*a1^4 + 120*a6^2*a5^5*a4^5*a3^2*a1^4 + 16*a6*a5^6*a4^5*a3^2*a1^4 - 8*a6^6*a4^6*a3^2*a1^4 + 16*a6^5*a5*a4^6*a3^2*a1^4 - 128*a6^4*a5^2*a4^6*a3^2*a1^4 + 112*a6^3*a5^3*a4^6*a3^2*a1^4 - 128*a6^2*a5^4*a4^6*a3^2*a1^4 + 16*a6*a5^5*a4^6*a3^2*a1^4 - 8*a5^6*a4^6*a3^2*a1^4 - 8*a6^6*a5^5*a3^3*a1^4 - 8*a6^5*a5^6*a3^3*a1^4 - 8*a6^6*a5^4*a4*a3^3*a1^4 + 48*a6^5*a5^5*a4*a3^3*a1^4 - 8*a6^4*a5^6*a4*a3^3*a1^4 + 112*a6^6*a5^3*a4^2*a3^3*a1^4 - 120*a6^5*a5^4*a4^2*a3^3*a1^4 - 120*a6^4*a5^5*a4^2*a3^3*a1^4 + 112*a6^3*a5^6*a4^2*a3^3*a1^4 + 112*a6^6*a5^2*a4^3*a3^3*a1^4 + 240*a6^5*a5^3*a4^3*a3^3*a1^4 - 240*a6^4*a5^4*a4^3*a3^3*a1^4 + 240*a6^3*a5^5*a4^3*a3^3*a1^4 + 112*a6^2*a5^6*a4^3*a3^3*a1^4 - 8*a6^6*a5*a4^4*a3^3*a1^4 - 120*a6^5*a5^2*a4^4*a3^3*a1^4 - 240*a6^4*a5^3*a4^4*a3^3*a1^4 - 240*a6^3*a5^4*a4^4*a3^3*a1^4 - 120*a6^2*a5^5*a4^4*a3^3*a1^4 - 8*a6*a5^6*a4^4*a3^3*a1^4 - 8*a6^6*a4^5*a3^3*a1^4 + 48*a6^5*a5*a4^5*a3^3*a1^4 - 120*a6^4*a5^2*a4^5*a3^3*a1^4 + 240*a6^3*a5^3*a4^5*a3^3*a1^4 - 120*a6^2*a5^4*a4^5*a3^3*a1^4 + 48*a6*a5^5*a4^5*a3^3*a1^4 - 8*a5^6*a4^5*a3^3*a1^4 - 8*a6^5*a4^6*a3^3*a1^4 - 8*a6^4*a5*a4^6*a3^3*a1^4 + 112*a6^3*a5^2*a4^6*a3^3*a1^4 + 112*a6^2*a5^3*a4^6*a3^3*a1^4 - 8*a6*a5^4*a4^6*a3^3*a1^4 - 8*a5^5*a4^6*a3^3*a1^4 + 24*a6^6*a5^4*a3^4*a1^4 + 24*a6^4*a5^6*a3^4*a1^4 - 8*a6^6*a5^3*a4*a3^4*a1^4 - 72*a6^5*a5^4*a4*a3^4*a1^4 - 72*a6^4*a5^5*a4*a3^4*a1^4 - 8*a6^3*a5^6*a4*a3^4*a1^4 - 128*a6^6*a5^2*a4^2*a3^4*a1^4 - 120*a6^5*a5^3*a4^2*a3^4*a1^4 + 720*a6^4*a5^4*a4^2*a3^4*a1^4 - 120*a6^3*a5^5*a4^2*a3^4*a1^4 - 128*a6^2*a5^6*a4^2*a3^4*a1^4 - 8*a6^6*a5*a4^3*a3^4*a1^4 - 120*a6^5*a5^2*a4^3*a3^4*a1^4 - 240*a6^4*a5^3*a4^3*a3^4*a1^4 - 240*a6^3*a5^4*a4^3*a3^4*a1^4 - 120*a6^2*a5^5*a4^3*a3^4*a1^4 - 8*a6*a5^6*a4^3*a3^4*a1^4 + 24*a6^6*a4^4*a3^4*a1^4 - 72*a6^5*a5*a4^4*a3^4*a1^4 + 720*a6^4*a5^2*a4^4*a3^4*a1^4 - 240*a6^3*a5^3*a4^4*a3^4*a1^4 + 720*a6^2*a5^4*a4^4*a3^4*a1^4 - 72*a6*a5^5*a4^4*a3^4*a1^4 + 24*a5^6*a4^4*a3^4*a1^4 - 72*a6^4*a5*a4^5*a3^4*a1^4 - 120*a6^3*a5^2*a4^5*a3^4*a1^4 - 120*a6^2*a5^3*a4^5*a3^4*a1^4 - 72*a6*a5^4*a4^5*a3^4*a1^4 + 24*a6^4*a4^6*a3^4*a1^4 - 8*a6^3*a5*a4^6*a3^4*a1^4 - 128*a6^2*a5^2*a4^6*a3^4*a1^4 - 8*a6*a5^3*a4^6*a3^4*a1^4 + 24*a5^4*a4^6*a3^4*a1^4 - 8*a6^6*a5^3*a3^5*a1^4 - 8*a6^3*a5^6*a3^5*a1^4 + 16*a6^6*a5^2*a4*a3^5*a1^4 + 48*a6^5*a5^3*a4*a3^5*a1^4 - 72*a6^4*a5^4*a4*a3^5*a1^4 + 48*a6^3*a5^5*a4*a3^5*a1^4 + 16*a6^2*a5^6*a4*a3^5*a1^4 + 16*a6^6*a5*a4^2*a3^5*a1^4 + 120*a6^5*a5^2*a4^2*a3^5*a1^4 - 120*a6^4*a5^3*a4^2*a3^5*a1^4 - 120*a6^3*a5^4*a4^2*a3^5*a1^4 + 120*a6^2*a5^5*a4^2*a3^5*a1^4 + 16*a6*a5^6*a4^2*a3^5*a1^4 - 8*a6^6*a4^3*a3^5*a1^4 + 48*a6^5*a5*a4^3*a3^5*a1^4 - 120*a6^4*a5^2*a4^3*a3^5*a1^4 + 240*a6^3*a5^3*a4^3*a3^5*a1^4 - 120*a6^2*a5^4*a4^3*a3^5*a1^4 + 48*a6*a5^5*a4^3*a3^5*a1^4 - 8*a5^6*a4^3*a3^5*a1^4 - 72*a6^4*a5*a4^4*a3^5*a1^4 - 120*a6^3*a5^2*a4^4*a3^5*a1^4 - 120*a6^2*a5^3*a4^4*a3^5*a1^4 - 72*a6*a5^4*a4^4*a3^5*a1^4 + 48*a6^3*a5*a4^5*a3^5*a1^4 + 120*a6^2*a5^2*a4^5*a3^5*a1^4 + 48*a6*a5^3*a4^5*a3^5*a1^4 - 8*a6^3*a4^6*a3^5*a1^4 + 16*a6^2*a5*a4^6*a3^5*a1^4 + 16*a6*a5^2*a4^6*a3^5*a1^4 - 8*a5^3*a4^6*a3^5*a1^4 - 8*a6^6*a5^2*a3^6*a1^4 - 8*a6^5*a5^3*a3^6*a1^4 + 24*a6^4*a5^4*a3^6*a1^4 - 8*a6^3*a5^5*a3^6*a1^4 - 8*a6^2*a5^6*a3^6*a1^4 + 8*a6^6*a5*a4*a3^6*a1^4 + 16*a6^5*a5^2*a4*a3^6*a1^4 - 8*a6^4*a5^3*a4*a3^6*a1^4 - 8*a6^3*a5^4*a4*a3^6*a1^4 + 16*a6^2*a5^5*a4*a3^6*a1^4 + 8*a6*a5^6*a4*a3^6*a1^4 - 8*a6^6*a4^2*a3^6*a1^4 + 16*a6^5*a5*a4^2*a3^6*a1^4 - 128*a6^4*a5^2*a4^2*a3^6*a1^4 + 112*a6^3*a5^3*a4^2*a3^6*a1^4 - 128*a6^2*a5^4*a4^2*a3^6*a1^4 + 16*a6*a5^5*a4^2*a3^6*a1^4 - 8*a5^6*a4^2*a3^6*a1^4 - 8*a6^5*a4^3*a3^6*a1^4 - 8*a6^4*a5*a4^3*a3^6*a1^4 + 112*a6^3*a5^2*a4^3*a3^6*a1^4 + 112*a6^2*a5^3*a4^3*a3^6*a1^4 - 8*a6*a5^4*a4^3*a3^6*a1^4 - 8*a5^5*a4^3*a3^6*a1^4 + 24*a6^4*a4^4*a3^6*a1^4 - 8*a6^3*a5*a4^4*a3^6*a1^4 - 128*a6^2*a5^2*a4^4*a3^6*a1^4 - 8*a6*a5^3*a4^4*a3^6*a1^4 + 24*a5^4*a4^4*a3^6*a1^4 - 8*a6^3*a4^5*a3^6*a1^4 + 16*a6^2*a5*a4^5*a3^6*a1^4 + 16*a6*a5^2*a4^5*a3^6*a1^4 - 8*a5^3*a4^5*a3^6*a1^4 - 8*a6^2*a4^6*a3^6*a1^4 + 8*a6*a5*a4^6*a3^6*a1^4 - 8*a5^2*a4^6*a3^6*a1^4 + 8*a6^6*a5^6*a4*a2*a1^4 + 16*a6^6*a5^5*a4^2*a2*a1^4 + 16*a6^5*a5^6*a4^2*a2*a1^4 - 8*a6^6*a5^4*a4^3*a2*a1^4 + 48*a6^5*a5^5*a4^3*a2*a1^4 - 8*a6^4*a5^6*a4^3*a2*a1^4 - 8*a6^6*a5^3*a4^4*a2*a1^4 - 72*a6^5*a5^4*a4^4*a2*a1^4 - 72*a6^4*a5^5*a4^4*a2*a1^4 - 8*a6^3*a5^6*a4^4*a2*a1^4 + 16*a6^6*a5^2*a4^5*a2*a1^4 + 48*a6^5*a5^3*a4^5*a2*a1^4 - 72*a6^4*a5^4*a4^5*a2*a1^4 + 48*a6^3*a5^5*a4^5*a2*a1^4 + 16*a6^2*a5^6*a4^5*a2*a1^4 + 8*a6^6*a5*a4^6*a2*a1^4 + 16*a6^5*a5^2*a4^6*a2*a1^4 - 8*a6^4*a5^3*a4^6*a2*a1^4 - 8*a6^3*a5^4*a4^6*a2*a1^4 + 16*a6^2*a5^5*a4^6*a2*a1^4 + 8*a6*a5^6*a4^6*a2*a1^4 + 8*a6^6*a5^6*a3*a2*a1^4 - 72*a6^6*a5^5*a4*a3*a2*a1^4 - 72*a6^5*a5^6*a4*a3*a2*a1^4 + 120*a6^6*a5^4*a4^2*a3*a2*a1^4 - 216*a6^5*a5^5*a4^2*a3*a2*a1^4 + 120*a6^4*a5^6*a4^2*a3*a2*a1^4 - 80*a6^6*a5^3*a4^3*a3*a2*a1^4 + 96*a6^5*a5^4*a4^3*a3*a2*a1^4 + 96*a6^4*a5^5*a4^3*a3*a2*a1^4 - 80*a6^3*a5^6*a4^3*a3*a2*a1^4 + 120*a6^6*a5^2*a4^4*a3*a2*a1^4 + 96*a6^5*a5^3*a4^4*a3*a2*a1^4 + 96*a6^3*a5^5*a4^4*a3*a2*a1^4 + 120*a6^2*a5^6*a4^4*a3*a2*a1^4 - 72*a6^6*a5*a4^5*a3*a2*a1^4 - 216*a6^5*a5^2*a4^5*a3*a2*a1^4 + 96*a6^4*a5^3*a4^5*a3*a2*a1^4 + 96*a6^3*a5^4*a4^5*a3*a2*a1^4 - 216*a6^2*a5^5*a4^5*a3*a2*a1^4 - 72*a6*a5^6*a4^5*a3*a2*a1^4 + 8*a6^6*a4^6*a3*a2*a1^4 - 72*a6^5*a5*a4^6*a3*a2*a1^4 + 120*a6^4*a5^2*a4^6*a3*a2*a1^4 - 80*a6^3*a5^3*a4^6*a3*a2*a1^4 + 120*a6^2*a5^4*a4^6*a3*a2*a1^4 - 72*a6*a5^5*a4^6*a3*a2*a1^4 + 8*a5^6*a4^6*a3*a2*a1^4 + 16*a6^6*a5^5*a3^2*a2*a1^4 + 16*a6^5*a5^6*a3^2*a2*a1^4 + 120*a6^6*a5^4*a4*a3^2*a2*a1^4 - 216*a6^5*a5^5*a4*a3^2*a2*a1^4 + 120*a6^4*a5^6*a4*a3^2*a2*a1^4 - 120*a6^6*a5^3*a4^2*a3^2*a2*a1^4 + 288*a6^5*a5^4*a4^2*a3^2*a2*a1^4 + 288*a6^4*a5^5*a4^2*a3^2*a2*a1^4 - 120*a6^3*a5^6*a4^2*a3^2*a2*a1^4 - 120*a6^6*a5^2*a4^3*a3^2*a2*a1^4 - 32*a6^5*a5^3*a4^3*a3^2*a2*a1^4 - 360*a6^4*a5^4*a4^3*a3^2*a2*a1^4 - 32*a6^3*a5^5*a4^3*a3^2*a2*a1^4 - 120*a6^2*a5^6*a4^3*a3^2*a2*a1^4 + 120*a6^6*a5*a4^4*a3^2*a2*a1^4 + 288*a6^5*a5^2*a4^4*a3^2*a2*a1^4 - 360*a6^4*a5^3*a4^4*a3^2*a2*a1^4 - 360*a6^3*a5^4*a4^4*a3^2*a2*a1^4 + 288*a6^2*a5^5*a4^4*a3^2*a2*a1^4 + 120*a6*a5^6*a4^4*a3^2*a2*a1^4 + 16*a6^6*a4^5*a3^2*a2*a1^4 - 216*a6^5*a5*a4^5*a3^2*a2*a1^4 + 288*a6^4*a5^2*a4^5*a3^2*a2*a1^4 - 32*a6^3*a5^3*a4^5*a3^2*a2*a1^4 + 288*a6^2*a5^4*a4^5*a3^2*a2*a1^4 - 216*a6*a5^5*a4^5*a3^2*a2*a1^4 + 16*a5^6*a4^5*a3^2*a2*a1^4 + 16*a6^5*a4^6*a3^2*a2*a1^4 + 120*a6^4*a5*a4^6*a3^2*a2*a1^4 - 120*a6^3*a5^2*a4^6*a3^2*a2*a1^4 - 120*a6^2*a5^3*a4^6*a3^2*a2*a1^4 + 120*a6*a5^4*a4^6*a3^2*a2*a1^4 + 16*a5^5*a4^6*a3^2*a2*a1^4 - 8*a6^6*a5^4*a3^3*a2*a1^4 + 48*a6^5*a5^5*a3^3*a2*a1^4 - 8*a6^4*a5^6*a3^3*a2*a1^4 - 80*a6^6*a5^3*a4*a3^3*a2*a1^4 + 96*a6^5*a5^4*a4*a3^3*a2*a1^4 + 96*a6^4*a5^5*a4*a3^3*a2*a1^4 - 80*a6^3*a5^6*a4*a3^3*a2*a1^4 - 120*a6^6*a5^2*a4^2*a3^3*a2*a1^4 - 32*a6^5*a5^3*a4^2*a3^3*a2*a1^4 - 360*a6^4*a5^4*a4^2*a3^3*a2*a1^4 - 32*a6^3*a5^5*a4^2*a3^3*a2*a1^4 - 120*a6^2*a5^6*a4^2*a3^3*a2*a1^4 - 80*a6^6*a5*a4^3*a3^3*a2*a1^4 - 32*a6^5*a5^2*a4^3*a3^3*a2*a1^4 + 480*a6^4*a5^3*a4^3*a3^3*a2*a1^4 + 480*a6^3*a5^4*a4^3*a3^3*a2*a1^4 - 32*a6^2*a5^5*a4^3*a3^3*a2*a1^4 - 80*a6*a5^6*a4^3*a3^3*a2*a1^4 - 8*a6^6*a4^4*a3^3*a2*a1^4 + 96*a6^5*a5*a4^4*a3^3*a2*a1^4 - 360*a6^4*a5^2*a4^4*a3^3*a2*a1^4 + 480*a6^3*a5^3*a4^4*a3^3*a2*a1^4 - 360*a6^2*a5^4*a4^4*a3^3*a2*a1^4 + 96*a6*a5^5*a4^4*a3^3*a2*a1^4 - 8*a5^6*a4^4*a3^3*a2*a1^4 + 48*a6^5*a4^5*a3^3*a2*a1^4 + 96*a6^4*a5*a4^5*a3^3*a2*a1^4 - 32*a6^3*a5^2*a4^5*a3^3*a2*a1^4 - 32*a6^2*a5^3*a4^5*a3^3*a2*a1^4 + 96*a6*a5^4*a4^5*a3^3*a2*a1^4 + 48*a5^5*a4^5*a3^3*a2*a1^4 - 8*a6^4*a4^6*a3^3*a2*a1^4 - 80*a6^3*a5*a4^6*a3^3*a2*a1^4 - 120*a6^2*a5^2*a4^6*a3^3*a2*a1^4 - 80*a6*a5^3*a4^6*a3^3*a2*a1^4 - 8*a5^4*a4^6*a3^3*a2*a1^4 - 8*a6^6*a5^3*a3^4*a2*a1^4 - 72*a6^5*a5^4*a3^4*a2*a1^4 - 72*a6^4*a5^5*a3^4*a2*a1^4 - 8*a6^3*a5^6*a3^4*a2*a1^4 + 120*a6^6*a5^2*a4*a3^4*a2*a1^4 + 96*a6^5*a5^3*a4*a3^4*a2*a1^4 + 96*a6^3*a5^5*a4*a3^4*a2*a1^4 + 120*a6^2*a5^6*a4*a3^4*a2*a1^4 + 120*a6^6*a5*a4^2*a3^4*a2*a1^4 + 288*a6^5*a5^2*a4^2*a3^4*a2*a1^4 - 360*a6^4*a5^3*a4^2*a3^4*a2*a1^4 - 360*a6^3*a5^4*a4^2*a3^4*a2*a1^4 + 288*a6^2*a5^5*a4^2*a3^4*a2*a1^4 + 120*a6*a5^6*a4^2*a3^4*a2*a1^4 - 8*a6^6*a4^3*a3^4*a2*a1^4 + 96*a6^5*a5*a4^3*a3^4*a2*a1^4 - 360*a6^4*a5^2*a4^3*a3^4*a2*a1^4 + 480*a6^3*a5^3*a4^3*a3^4*a2*a1^4 - 360*a6^2*a5^4*a4^3*a3^4*a2*a1^4 + 96*a6*a5^5*a4^3*a3^4*a2*a1^4 - 8*a5^6*a4^3*a3^4*a2*a1^4 - 72*a6^5*a4^4*a3^4*a2*a1^4 - 360*a6^3*a5^2*a4^4*a3^4*a2*a1^4 - 360*a6^2*a5^3*a4^4*a3^4*a2*a1^4 - 72*a5^5*a4^4*a3^4*a2*a1^4 - 72*a6^4*a4^5*a3^4*a2*a1^4 + 96*a6^3*a5*a4^5*a3^4*a2*a1^4 + 288*a6^2*a5^2*a4^5*a3^4*a2*a1^4 + 96*a6*a5^3*a4^5*a3^4*a2*a1^4 - 72*a5^4*a4^5*a3^4*a2*a1^4 - 8*a6^3*a4^6*a3^4*a2*a1^4 + 120*a6^2*a5*a4^6*a3^4*a2*a1^4 + 120*a6*a5^2*a4^6*a3^4*a2*a1^4 - 8*a5^3*a4^6*a3^4*a2*a1^4 + 16*a6^6*a5^2*a3^5*a2*a1^4 + 48*a6^5*a5^3*a3^5*a2*a1^4 - 72*a6^4*a5^4*a3^5*a2*a1^4 + 48*a6^3*a5^5*a3^5*a2*a1^4 + 16*a6^2*a5^6*a3^5*a2*a1^4 - 72*a6^6*a5*a4*a3^5*a2*a1^4 - 216*a6^5*a5^2*a4*a3^5*a2*a1^4 + 96*a6^4*a5^3*a4*a3^5*a2*a1^4 + 96*a6^3*a5^4*a4*a3^5*a2*a1^4 - 216*a6^2*a5^5*a4*a3^5*a2*a1^4 - 72*a6*a5^6*a4*a3^5*a2*a1^4 + 16*a6^6*a4^2*a3^5*a2*a1^4 - 216*a6^5*a5*a4^2*a3^5*a2*a1^4 + 288*a6^4*a5^2*a4^2*a3^5*a2*a1^4 - 32*a6^3*a5^3*a4^2*a3^5*a2*a1^4 + 288*a6^2*a5^4*a4^2*a3^5*a2*a1^4 - 216*a6*a5^5*a4^2*a3^5*a2*a1^4 + 16*a5^6*a4^2*a3^5*a2*a1^4 + 48*a6^5*a4^3*a3^5*a2*a1^4 + 96*a6^4*a5*a4^3*a3^5*a2*a1^4 - 32*a6^3*a5^2*a4^3*a3^5*a2*a1^4 - 32*a6^2*a5^3*a4^3*a3^5*a2*a1^4 + 96*a6*a5^4*a4^3*a3^5*a2*a1^4 + 48*a5^5*a4^3*a3^5*a2*a1^4 - 72*a6^4*a4^4*a3^5*a2*a1^4 + 96*a6^3*a5*a4^4*a3^5*a2*a1^4 + 288*a6^2*a5^2*a4^4*a3^5*a2*a1^4 + 96*a6*a5^3*a4^4*a3^5*a2*a1^4 - 72*a5^4*a4^4*a3^5*a2*a1^4 + 48*a6^3*a4^5*a3^5*a2*a1^4 - 216*a6^2*a5*a4^5*a3^5*a2*a1^4 - 216*a6*a5^2*a4^5*a3^5*a2*a1^4 + 48*a5^3*a4^5*a3^5*a2*a1^4 + 16*a6^2*a4^6*a3^5*a2*a1^4 - 72*a6*a5*a4^6*a3^5*a2*a1^4 + 16*a5^2*a4^6*a3^5*a2*a1^4 + 8*a6^6*a5*a3^6*a2*a1^4 + 16*a6^5*a5^2*a3^6*a2*a1^4 - 8*a6^4*a5^3*a3^6*a2*a1^4 - 8*a6^3*a5^4*a3^6*a2*a1^4 + 16*a6^2*a5^5*a3^6*a2*a1^4 + 8*a6*a5^6*a3^6*a2*a1^4 + 8*a6^6*a4*a3^6*a2*a1^4 - 72*a6^5*a5*a4*a3^6*a2*a1^4 + 120*a6^4*a5^2*a4*a3^6*a2*a1^4 - 80*a6^3*a5^3*a4*a3^6*a2*a1^4 + 120*a6^2*a5^4*a4*a3^6*a2*a1^4 - 72*a6*a5^5*a4*a3^6*a2*a1^4 + 8*a5^6*a4*a3^6*a2*a1^4 + 16*a6^5*a4^2*a3^6*a2*a1^4 + 120*a6^4*a5*a4^2*a3^6*a2*a1^4 - 120*a6^3*a5^2*a4^2*a3^6*a2*a1^4 - 120*a6^2*a5^3*a4^2*a3^6*a2*a1^4 + 120*a6*a5^4*a4^2*a3^6*a2*a1^4 + 16*a5^5*a4^2*a3^6*a2*a1^4 - 8*a6^4*a4^3*a3^6*a2*a1^4 - 80*a6^3*a5*a4^3*a3^6*a2*a1^4 - 120*a6^2*a5^2*a4^3*a3^6*a2*a1^4 - 80*a6*a5^3*a4^3*a3^6*a2*a1^4 - 8*a5^4*a4^3*a3^6*a2*a1^4 - 8*a6^3*a4^4*a3^6*a2*a1^4 + 120*a6^2*a5*a4^4*a3^6*a2*a1^4 + 120*a6*a5^2*a4^4*a3^6*a2*a1^4 - 8*a5^3*a4^4*a3^6*a2*a1^4 + 16*a6^2*a4^5*a3^6*a2*a1^4 - 72*a6*a5*a4^5*a3^6*a2*a1^4 + 16*a5^2*a4^5*a3^6*a2*a1^4 + 8*a6*a4^6*a3^6*a2*a1^4 + 8*a5*a4^6*a3^6*a2*a1^4 - 8*a6^6*a5^6*a2^2*a1^4 + 16*a6^6*a5^5*a4*a2^2*a1^4 + 16*a6^5*a5^6*a4*a2^2*a1^4 - 128*a6^6*a5^4*a4^2*a2^2*a1^4 + 120*a6^5*a5^5*a4^2*a2^2*a1^4 - 128*a6^4*a5^6*a4^2*a2^2*a1^4 + 112*a6^6*a5^3*a4^3*a2^2*a1^4 - 120*a6^5*a5^4*a4^3*a2^2*a1^4 - 120*a6^4*a5^5*a4^3*a2^2*a1^4 + 112*a6^3*a5^6*a4^3*a2^2*a1^4 - 128*a6^6*a5^2*a4^4*a2^2*a1^4 - 120*a6^5*a5^3*a4^4*a2^2*a1^4 + 720*a6^4*a5^4*a4^4*a2^2*a1^4 - 120*a6^3*a5^5*a4^4*a2^2*a1^4 - 128*a6^2*a5^6*a4^4*a2^2*a1^4 + 16*a6^6*a5*a4^5*a2^2*a1^4 + 120*a6^5*a5^2*a4^5*a2^2*a1^4 - 120*a6^4*a5^3*a4^5*a2^2*a1^4 - 120*a6^3*a5^4*a4^5*a2^2*a1^4 + 120*a6^2*a5^5*a4^5*a2^2*a1^4 + 16*a6*a5^6*a4^5*a2^2*a1^4 - 8*a6^6*a4^6*a2^2*a1^4 + 16*a6^5*a5*a4^6*a2^2*a1^4 - 128*a6^4*a5^2*a4^6*a2^2*a1^4 + 112*a6^3*a5^3*a4^6*a2^2*a1^4 - 128*a6^2*a5^4*a4^6*a2^2*a1^4 + 16*a6*a5^5*a4^6*a2^2*a1^4 - 8*a5^6*a4^6*a2^2*a1^4 + 16*a6^6*a5^5*a3*a2^2*a1^4 + 16*a6^5*a5^6*a3*a2^2*a1^4 + 120*a6^6*a5^4*a4*a3*a2^2*a1^4 - 216*a6^5*a5^5*a4*a3*a2^2*a1^4 + 120*a6^4*a5^6*a4*a3*a2^2*a1^4 - 120*a6^6*a5^3*a4^2*a3*a2^2*a1^4 + 288*a6^5*a5^4*a4^2*a3*a2^2*a1^4 + 288*a6^4*a5^5*a4^2*a3*a2^2*a1^4 - 120*a6^3*a5^6*a4^2*a3*a2^2*a1^4 - 120*a6^6*a5^2*a4^3*a3*a2^2*a1^4 - 32*a6^5*a5^3*a4^3*a3*a2^2*a1^4 - 360*a6^4*a5^4*a4^3*a3*a2^2*a1^4 - 32*a6^3*a5^5*a4^3*a3*a2^2*a1^4 - 120*a6^2*a5^6*a4^3*a3*a2^2*a1^4 + 120*a6^6*a5*a4^4*a3*a2^2*a1^4 + 288*a6^5*a5^2*a4^4*a3*a2^2*a1^4 - 360*a6^4*a5^3*a4^4*a3*a2^2*a1^4 - 360*a6^3*a5^4*a4^4*a3*a2^2*a1^4 + 288*a6^2*a5^5*a4^4*a3*a2^2*a1^4 + 120*a6*a5^6*a4^4*a3*a2^2*a1^4 + 16*a6^6*a4^5*a3*a2^2*a1^4 - 216*a6^5*a5*a4^5*a3*a2^2*a1^4 + 288*a6^4*a5^2*a4^5*a3*a2^2*a1^4 - 32*a6^3*a5^3*a4^5*a3*a2^2*a1^4 + 288*a6^2*a5^4*a4^5*a3*a2^2*a1^4 - 216*a6*a5^5*a4^5*a3*a2^2*a1^4 + 16*a5^6*a4^5*a3*a2^2*a1^4 + 16*a6^5*a4^6*a3*a2^2*a1^4 + 120*a6^4*a5*a4^6*a3*a2^2*a1^4 - 120*a6^3*a5^2*a4^6*a3*a2^2*a1^4 - 120*a6^2*a5^3*a4^6*a3*a2^2*a1^4 + 120*a6*a5^4*a4^6*a3*a2^2*a1^4 + 16*a5^5*a4^6*a3*a2^2*a1^4 - 128*a6^6*a5^4*a3^2*a2^2*a1^4 + 120*a6^5*a5^5*a3^2*a2^2*a1^4 - 128*a6^4*a5^6*a3^2*a2^2*a1^4 - 120*a6^6*a5^3*a4*a3^2*a2^2*a1^4 + 288*a6^5*a5^4*a4*a3^2*a2^2*a1^4 + 288*a6^4*a5^5*a4*a3^2*a2^2*a1^4 - 120*a6^3*a5^6*a4*a3^2*a2^2*a1^4 + 720*a6^6*a5^2*a4^2*a3^2*a2^2*a1^4 - 360*a6^5*a5^3*a4^2*a3^2*a2^2*a1^4 - 1080*a6^4*a5^4*a4^2*a3^2*a2^2*a1^4 - 360*a6^3*a5^5*a4^2*a3^2*a2^2*a1^4 + 720*a6^2*a5^6*a4^2*a3^2*a2^2*a1^4 - 120*a6^6*a5*a4^3*a3^2*a2^2*a1^4 - 360*a6^5*a5^2*a4^3*a3^2*a2^2*a1^4 + 880*a6^4*a5^3*a4^3*a3^2*a2^2*a1^4 + 880*a6^3*a5^4*a4^3*a3^2*a2^2*a1^4 - 360*a6^2*a5^5*a4^3*a3^2*a2^2*a1^4 - 120*a6*a5^6*a4^3*a3^2*a2^2*a1^4 - 128*a6^6*a4^4*a3^2*a2^2*a1^4 + 288*a6^5*a5*a4^4*a3^2*a2^2*a1^4 - 1080*a6^4*a5^2*a4^4*a3^2*a2^2*a1^4 + 880*a6^3*a5^3*a4^4*a3^2*a2^2*a1^4 - 1080*a6^2*a5^4*a4^4*a3^2*a2^2*a1^4 + 288*a6*a5^5*a4^4*a3^2*a2^2*a1^4 - 128*a5^6*a4^4*a3^2*a2^2*a1^4 + 120*a6^5*a4^5*a3^2*a2^2*a1^4 + 288*a6^4*a5*a4^5*a3^2*a2^2*a1^4 - 360*a6^3*a5^2*a4^5*a3^2*a2^2*a1^4 - 360*a6^2*a5^3*a4^5*a3^2*a2^2*a1^4 + 288*a6*a5^4*a4^5*a3^2*a2^2*a1^4 + 120*a5^5*a4^5*a3^2*a2^2*a1^4 - 128*a6^4*a4^6*a3^2*a2^2*a1^4 - 120*a6^3*a5*a4^6*a3^2*a2^2*a1^4 + 720*a6^2*a5^2*a4^6*a3^2*a2^2*a1^4 - 120*a6*a5^3*a4^6*a3^2*a2^2*a1^4 - 128*a5^4*a4^6*a3^2*a2^2*a1^4 + 112*a6^6*a5^3*a3^3*a2^2*a1^4 - 120*a6^5*a5^4*a3^3*a2^2*a1^4 - 120*a6^4*a5^5*a3^3*a2^2*a1^4 + 112*a6^3*a5^6*a3^3*a2^2*a1^4 - 120*a6^6*a5^2*a4*a3^3*a2^2*a1^4 - 32*a6^5*a5^3*a4*a3^3*a2^2*a1^4 - 360*a6^4*a5^4*a4*a3^3*a2^2*a1^4 - 32*a6^3*a5^5*a4*a3^3*a2^2*a1^4 - 120*a6^2*a5^6*a4*a3^3*a2^2*a1^4 - 120*a6^6*a5*a4^2*a3^3*a2^2*a1^4 - 360*a6^5*a5^2*a4^2*a3^3*a2^2*a1^4 + 880*a6^4*a5^3*a4^2*a3^3*a2^2*a1^4 + 880*a6^3*a5^4*a4^2*a3^3*a2^2*a1^4 - 360*a6^2*a5^5*a4^2*a3^3*a2^2*a1^4 - 120*a6*a5^6*a4^2*a3^3*a2^2*a1^4 + 112*a6^6*a4^3*a3^3*a2^2*a1^4 - 32*a6^5*a5*a4^3*a3^3*a2^2*a1^4 + 880*a6^4*a5^2*a4^3*a3^3*a2^2*a1^4 - 2160*a6^3*a5^3*a4^3*a3^3*a2^2*a1^4 + 880*a6^2*a5^4*a4^3*a3^3*a2^2*a1^4 - 32*a6*a5^5*a4^3*a3^3*a2^2*a1^4 + 112*a5^6*a4^3*a3^3*a2^2*a1^4 - 120*a6^5*a4^4*a3^3*a2^2*a1^4 - 360*a6^4*a5*a4^4*a3^3*a2^2*a1^4 + 880*a6^3*a5^2*a4^4*a3^3*a2^2*a1^4 + 880*a6^2*a5^3*a4^4*a3^3*a2^2*a1^4 - 360*a6*a5^4*a4^4*a3^3*a2^2*a1^4 - 120*a5^5*a4^4*a3^3*a2^2*a1^4 - 120*a6^4*a4^5*a3^3*a2^2*a1^4 - 32*a6^3*a5*a4^5*a3^3*a2^2*a1^4 - 360*a6^2*a5^2*a4^5*a3^3*a2^2*a1^4 - 32*a6*a5^3*a4^5*a3^3*a2^2*a1^4 - 120*a5^4*a4^5*a3^3*a2^2*a1^4 + 112*a6^3*a4^6*a3^3*a2^2*a1^4 - 120*a6^2*a5*a4^6*a3^3*a2^2*a1^4 - 120*a6*a5^2*a4^6*a3^3*a2^2*a1^4 + 112*a5^3*a4^6*a3^3*a2^2*a1^4 - 128*a6^6*a5^2*a3^4*a2^2*a1^4 - 120*a6^5*a5^3*a3^4*a2^2*a1^4 + 720*a6^4*a5^4*a3^4*a2^2*a1^4 - 120*a6^3*a5^5*a3^4*a2^2*a1^4 - 128*a6^2*a5^6*a3^4*a2^2*a1^4 + 120*a6^6*a5*a4*a3^4*a2^2*a1^4 + 288*a6^5*a5^2*a4*a3^4*a2^2*a1^4 - 360*a6^4*a5^3*a4*a3^4*a2^2*a1^4 - 360*a6^3*a5^4*a4*a3^4*a2^2*a1^4 + 288*a6^2*a5^5*a4*a3^4*a2^2*a1^4 + 120*a6*a5^6*a4*a3^4*a2^2*a1^4 - 128*a6^6*a4^2*a3^4*a2^2*a1^4 + 288*a6^5*a5*a4^2*a3^4*a2^2*a1^4 - 1080*a6^4*a5^2*a4^2*a3^4*a2^2*a1^4 + 880*a6^3*a5^3*a4^2*a3^4*a2^2*a1^4 - 1080*a6^2*a5^4*a4^2*a3^4*a2^2*a1^4 + 288*a6*a5^5*a4^2*a3^4*a2^2*a1^4 - 128*a5^6*a4^2*a3^4*a2^2*a1^4 - 120*a6^5*a4^3*a3^4*a2^2*a1^4 - 360*a6^4*a5*a4^3*a3^4*a2^2*a1^4 + 880*a6^3*a5^2*a4^3*a3^4*a2^2*a1^4 + 880*a6^2*a5^3*a4^3*a3^4*a2^2*a1^4 - 360*a6*a5^4*a4^3*a3^4*a2^2*a1^4 - 120*a5^5*a4^3*a3^4*a2^2*a1^4 + 720*a6^4*a4^4*a3^4*a2^2*a1^4 - 360*a6^3*a5*a4^4*a3^4*a2^2*a1^4 - 1080*a6^2*a5^2*a4^4*a3^4*a2^2*a1^4 - 360*a6*a5^3*a4^4*a3^4*a2^2*a1^4 + 720*a5^4*a4^4*a3^4*a2^2*a1^4 - 120*a6^3*a4^5*a3^4*a2^2*a1^4 + 288*a6^2*a5*a4^5*a3^4*a2^2*a1^4 + 288*a6*a5^2*a4^5*a3^4*a2^2*a1^4 - 120*a5^3*a4^5*a3^4*a2^2*a1^4 - 128*a6^2*a4^6*a3^4*a2^2*a1^4 + 120*a6*a5*a4^6*a3^4*a2^2*a1^4 - 128*a5^2*a4^6*a3^4*a2^2*a1^4 + 16*a6^6*a5*a3^5*a2^2*a1^4 + 120*a6^5*a5^2*a3^5*a2^2*a1^4 - 120*a6^4*a5^3*a3^5*a2^2*a1^4 - 120*a6^3*a5^4*a3^5*a2^2*a1^4 + 120*a6^2*a5^5*a3^5*a2^2*a1^4 + 16*a6*a5^6*a3^5*a2^2*a1^4 + 16*a6^6*a4*a3^5*a2^2*a1^4 - 216*a6^5*a5*a4*a3^5*a2^2*a1^4 + 288*a6^4*a5^2*a4*a3^5*a2^2*a1^4 - 32*a6^3*a5^3*a4*a3^5*a2^2*a1^4 + 288*a6^2*a5^4*a4*a3^5*a2^2*a1^4 - 216*a6*a5^5*a4*a3^5*a2^2*a1^4 + 16*a5^6*a4*a3^5*a2^2*a1^4 + 120*a6^5*a4^2*a3^5*a2^2*a1^4 + 288*a6^4*a5*a4^2*a3^5*a2^2*a1^4 - 360*a6^3*a5^2*a4^2*a3^5*a2^2*a1^4 - 360*a6^2*a5^3*a4^2*a3^5*a2^2*a1^4 + 288*a6*a5^4*a4^2*a3^5*a2^2*a1^4 + 120*a5^5*a4^2*a3^5*a2^2*a1^4 - 120*a6^4*a4^3*a3^5*a2^2*a1^4 - 32*a6^3*a5*a4^3*a3^5*a2^2*a1^4 - 360*a6^2*a5^2*a4^3*a3^5*a2^2*a1^4 - 32*a6*a5^3*a4^3*a3^5*a2^2*a1^4 - 120*a5^4*a4^3*a3^5*a2^2*a1^4 - 120*a6^3*a4^4*a3^5*a2^2*a1^4 + 288*a6^2*a5*a4^4*a3^5*a2^2*a1^4 + 288*a6*a5^2*a4^4*a3^5*a2^2*a1^4 - 120*a5^3*a4^4*a3^5*a2^2*a1^4 + 120*a6^2*a4^5*a3^5*a2^2*a1^4 - 216*a6*a5*a4^5*a3^5*a2^2*a1^4 + 120*a5^2*a4^5*a3^5*a2^2*a1^4 + 16*a6*a4^6*a3^5*a2^2*a1^4 + 16*a5*a4^6*a3^5*a2^2*a1^4 - 8*a6^6*a3^6*a2^2*a1^4 + 16*a6^5*a5*a3^6*a2^2*a1^4 - 128*a6^4*a5^2*a3^6*a2^2*a1^4 + 112*a6^3*a5^3*a3^6*a2^2*a1^4 - 128*a6^2*a5^4*a3^6*a2^2*a1^4 + 16*a6*a5^5*a3^6*a2^2*a1^4 - 8*a5^6*a3^6*a2^2*a1^4 + 16*a6^5*a4*a3^6*a2^2*a1^4 + 120*a6^4*a5*a4*a3^6*a2^2*a1^4 - 120*a6^3*a5^2*a4*a3^6*a2^2*a1^4 - 120*a6^2*a5^3*a4*a3^6*a2^2*a1^4 + 120*a6*a5^4*a4*a3^6*a2^2*a1^4 + 16*a5^5*a4*a3^6*a2^2*a1^4 - 128*a6^4*a4^2*a3^6*a2^2*a1^4 - 120*a6^3*a5*a4^2*a3^6*a2^2*a1^4 + 720*a6^2*a5^2*a4^2*a3^6*a2^2*a1^4 - 120*a6*a5^3*a4^2*a3^6*a2^2*a1^4 - 128*a5^4*a4^2*a3^6*a2^2*a1^4 + 112*a6^3*a4^3*a3^6*a2^2*a1^4 - 120*a6^2*a5*a4^3*a3^6*a2^2*a1^4 - 120*a6*a5^2*a4^3*a3^6*a2^2*a1^4 + 112*a5^3*a4^3*a3^6*a2^2*a1^4 - 128*a6^2*a4^4*a3^6*a2^2*a1^4 + 120*a6*a5*a4^4*a3^6*a2^2*a1^4 - 128*a5^2*a4^4*a3^6*a2^2*a1^4 + 16*a6*a4^5*a3^6*a2^2*a1^4 + 16*a5*a4^5*a3^6*a2^2*a1^4 - 8*a4^6*a3^6*a2^2*a1^4 - 8*a6^6*a5^5*a2^3*a1^4 - 8*a6^5*a5^6*a2^3*a1^4 - 8*a6^6*a5^4*a4*a2^3*a1^4 + 48*a6^5*a5^5*a4*a2^3*a1^4 - 8*a6^4*a5^6*a4*a2^3*a1^4 + 112*a6^6*a5^3*a4^2*a2^3*a1^4 - 120*a6^5*a5^4*a4^2*a2^3*a1^4 - 120*a6^4*a5^5*a4^2*a2^3*a1^4 + 112*a6^3*a5^6*a4^2*a2^3*a1^4 + 112*a6^6*a5^2*a4^3*a2^3*a1^4 + 240*a6^5*a5^3*a4^3*a2^3*a1^4 - 240*a6^4*a5^4*a4^3*a2^3*a1^4 + 240*a6^3*a5^5*a4^3*a2^3*a1^4 + 112*a6^2*a5^6*a4^3*a2^3*a1^4 - 8*a6^6*a5*a4^4*a2^3*a1^4 - 120*a6^5*a5^2*a4^4*a2^3*a1^4 - 240*a6^4*a5^3*a4^4*a2^3*a1^4 - 240*a6^3*a5^4*a4^4*a2^3*a1^4 - 120*a6^2*a5^5*a4^4*a2^3*a1^4 - 8*a6*a5^6*a4^4*a2^3*a1^4 - 8*a6^6*a4^5*a2^3*a1^4 + 48*a6^5*a5*a4^5*a2^3*a1^4 - 120*a6^4*a5^2*a4^5*a2^3*a1^4 + 240*a6^3*a5^3*a4^5*a2^3*a1^4 - 120*a6^2*a5^4*a4^5*a2^3*a1^4 + 48*a6*a5^5*a4^5*a2^3*a1^4 - 8*a5^6*a4^5*a2^3*a1^4 - 8*a6^5*a4^6*a2^3*a1^4 - 8*a6^4*a5*a4^6*a2^3*a1^4 + 112*a6^3*a5^2*a4^6*a2^3*a1^4 + 112*a6^2*a5^3*a4^6*a2^3*a1^4 - 8*a6*a5^4*a4^6*a2^3*a1^4 - 8*a5^5*a4^6*a2^3*a1^4 - 8*a6^6*a5^4*a3*a2^3*a1^4 + 48*a6^5*a5^5*a3*a2^3*a1^4 - 8*a6^4*a5^6*a3*a2^3*a1^4 - 80*a6^6*a5^3*a4*a3*a2^3*a1^4 + 96*a6^5*a5^4*a4*a3*a2^3*a1^4 + 96*a6^4*a5^5*a4*a3*a2^3*a1^4 - 80*a6^3*a5^6*a4*a3*a2^3*a1^4 - 120*a6^6*a5^2*a4^2*a3*a2^3*a1^4 - 32*a6^5*a5^3*a4^2*a3*a2^3*a1^4 - 360*a6^4*a5^4*a4^2*a3*a2^3*a1^4 - 32*a6^3*a5^5*a4^2*a3*a2^3*a1^4 - 120*a6^2*a5^6*a4^2*a3*a2^3*a1^4 - 80*a6^6*a5*a4^3*a3*a2^3*a1^4 - 32*a6^5*a5^2*a4^3*a3*a2^3*a1^4 + 480*a6^4*a5^3*a4^3*a3*a2^3*a1^4 + 480*a6^3*a5^4*a4^3*a3*a2^3*a1^4 - 32*a6^2*a5^5*a4^3*a3*a2^3*a1^4 - 80*a6*a5^6*a4^3*a3*a2^3*a1^4 - 8*a6^6*a4^4*a3*a2^3*a1^4 + 96*a6^5*a5*a4^4*a3*a2^3*a1^4 - 360*a6^4*a5^2*a4^4*a3*a2^3*a1^4 + 480*a6^3*a5^3*a4^4*a3*a2^3*a1^4 - 360*a6^2*a5^4*a4^4*a3*a2^3*a1^4 + 96*a6*a5^5*a4^4*a3*a2^3*a1^4 - 8*a5^6*a4^4*a3*a2^3*a1^4 + 48*a6^5*a4^5*a3*a2^3*a1^4 + 96*a6^4*a5*a4^5*a3*a2^3*a1^4 - 32*a6^3*a5^2*a4^5*a3*a2^3*a1^4 - 32*a6^2*a5^3*a4^5*a3*a2^3*a1^4 + 96*a6*a5^4*a4^5*a3*a2^3*a1^4 + 48*a5^5*a4^5*a3*a2^3*a1^4 - 8*a6^4*a4^6*a3*a2^3*a1^4 - 80*a6^3*a5*a4^6*a3*a2^3*a1^4 - 120*a6^2*a5^2*a4^6*a3*a2^3*a1^4 - 80*a6*a5^3*a4^6*a3*a2^3*a1^4 - 8*a5^4*a4^6*a3*a2^3*a1^4 + 112*a6^6*a5^3*a3^2*a2^3*a1^4 - 120*a6^5*a5^4*a3^2*a2^3*a1^4 - 120*a6^4*a5^5*a3^2*a2^3*a1^4 + 112*a6^3*a5^6*a3^2*a2^3*a1^4 - 120*a6^6*a5^2*a4*a3^2*a2^3*a1^4 - 32*a6^5*a5^3*a4*a3^2*a2^3*a1^4 - 360*a6^4*a5^4*a4*a3^2*a2^3*a1^4 - 32*a6^3*a5^5*a4*a3^2*a2^3*a1^4 - 120*a6^2*a5^6*a4*a3^2*a2^3*a1^4 - 120*a6^6*a5*a4^2*a3^2*a2^3*a1^4 - 360*a6^5*a5^2*a4^2*a3^2*a2^3*a1^4 + 880*a6^4*a5^3*a4^2*a3^2*a2^3*a1^4 + 880*a6^3*a5^4*a4^2*a3^2*a2^3*a1^4 - 360*a6^2*a5^5*a4^2*a3^2*a2^3*a1^4 - 120*a6*a5^6*a4^2*a3^2*a2^3*a1^4 + 112*a6^6*a4^3*a3^2*a2^3*a1^4 - 32*a6^5*a5*a4^3*a3^2*a2^3*a1^4 + 880*a6^4*a5^2*a4^3*a3^2*a2^3*a1^4 - 2160*a6^3*a5^3*a4^3*a3^2*a2^3*a1^4 + 880*a6^2*a5^4*a4^3*a3^2*a2^3*a1^4 - 32*a6*a5^5*a4^3*a3^2*a2^3*a1^4 + 112*a5^6*a4^3*a3^2*a2^3*a1^4 - 120*a6^5*a4^4*a3^2*a2^3*a1^4 - 360*a6^4*a5*a4^4*a3^2*a2^3*a1^4 + 880*a6^3*a5^2*a4^4*a3^2*a2^3*a1^4 + 880*a6^2*a5^3*a4^4*a3^2*a2^3*a1^4 - 360*a6*a5^4*a4^4*a3^2*a2^3*a1^4 - 120*a5^5*a4^4*a3^2*a2^3*a1^4 - 120*a6^4*a4^5*a3^2*a2^3*a1^4 - 32*a6^3*a5*a4^5*a3^2*a2^3*a1^4 - 360*a6^2*a5^2*a4^5*a3^2*a2^3*a1^4 - 32*a6*a5^3*a4^5*a3^2*a2^3*a1^4 - 120*a5^4*a4^5*a3^2*a2^3*a1^4 + 112*a6^3*a4^6*a3^2*a2^3*a1^4 - 120*a6^2*a5*a4^6*a3^2*a2^3*a1^4 - 120*a6*a5^2*a4^6*a3^2*a2^3*a1^4 + 112*a5^3*a4^6*a3^2*a2^3*a1^4 + 112*a6^6*a5^2*a3^3*a2^3*a1^4 + 240*a6^5*a5^3*a3^3*a2^3*a1^4 - 240*a6^4*a5^4*a3^3*a2^3*a1^4 + 240*a6^3*a5^5*a3^3*a2^3*a1^4 + 112*a6^2*a5^6*a3^3*a2^3*a1^4 - 80*a6^6*a5*a4*a3^3*a2^3*a1^4 - 32*a6^5*a5^2*a4*a3^3*a2^3*a1^4 + 480*a6^4*a5^3*a4*a3^3*a2^3*a1^4 + 480*a6^3*a5^4*a4*a3^3*a2^3*a1^4 - 32*a6^2*a5^5*a4*a3^3*a2^3*a1^4 - 80*a6*a5^6*a4*a3^3*a2^3*a1^4 + 112*a6^6*a4^2*a3^3*a2^3*a1^4 - 32*a6^5*a5*a4^2*a3^3*a2^3*a1^4 + 880*a6^4*a5^2*a4^2*a3^3*a2^3*a1^4 - 2160*a6^3*a5^3*a4^2*a3^3*a2^3*a1^4 + 880*a6^2*a5^4*a4^2*a3^3*a2^3*a1^4 - 32*a6*a5^5*a4^2*a3^3*a2^3*a1^4 + 112*a5^6*a4^2*a3^3*a2^3*a1^4 + 240*a6^5*a4^3*a3^3*a2^3*a1^4 + 480*a6^4*a5*a4^3*a3^3*a2^3*a1^4 - 2160*a6^3*a5^2*a4^3*a3^3*a2^3*a1^4 - 2160*a6^2*a5^3*a4^3*a3^3*a2^3*a1^4 + 480*a6*a5^4*a4^3*a3^3*a2^3*a1^4 + 240*a5^5*a4^3*a3^3*a2^3*a1^4 - 240*a6^4*a4^4*a3^3*a2^3*a1^4 + 480*a6^3*a5*a4^4*a3^3*a2^3*a1^4 + 880*a6^2*a5^2*a4^4*a3^3*a2^3*a1^4 + 480*a6*a5^3*a4^4*a3^3*a2^3*a1^4 - 240*a5^4*a4^4*a3^3*a2^3*a1^4 + 240*a6^3*a4^5*a3^3*a2^3*a1^4 - 32*a6^2*a5*a4^5*a3^3*a2^3*a1^4 - 32*a6*a5^2*a4^5*a3^3*a2^3*a1^4 + 240*a5^3*a4^5*a3^3*a2^3*a1^4 + 112*a6^2*a4^6*a3^3*a2^3*a1^4 - 80*a6*a5*a4^6*a3^3*a2^3*a1^4 + 112*a5^2*a4^6*a3^3*a2^3*a1^4 - 8*a6^6*a5*a3^4*a2^3*a1^4 - 120*a6^5*a5^2*a3^4*a2^3*a1^4 - 240*a6^4*a5^3*a3^4*a2^3*a1^4 - 240*a6^3*a5^4*a3^4*a2^3*a1^4 - 120*a6^2*a5^5*a3^4*a2^3*a1^4 - 8*a6*a5^6*a3^4*a2^3*a1^4 - 8*a6^6*a4*a3^4*a2^3*a1^4 + 96*a6^5*a5*a4*a3^4*a2^3*a1^4 - 360*a6^4*a5^2*a4*a3^4*a2^3*a1^4 + 480*a6^3*a5^3*a4*a3^4*a2^3*a1^4 - 360*a6^2*a5^4*a4*a3^4*a2^3*a1^4 + 96*a6*a5^5*a4*a3^4*a2^3*a1^4 - 8*a5^6*a4*a3^4*a2^3*a1^4 - 120*a6^5*a4^2*a3^4*a2^3*a1^4 - 360*a6^4*a5*a4^2*a3^4*a2^3*a1^4 + 880*a6^3*a5^2*a4^2*a3^4*a2^3*a1^4 + 880*a6^2*a5^3*a4^2*a3^4*a2^3*a1^4 - 360*a6*a5^4*a4^2*a3^4*a2^3*a1^4 - 120*a5^5*a4^2*a3^4*a2^3*a1^4 - 240*a6^4*a4^3*a3^4*a2^3*a1^4 + 480*a6^3*a5*a4^3*a3^4*a2^3*a1^4 + 880*a6^2*a5^2*a4^3*a3^4*a2^3*a1^4 + 480*a6*a5^3*a4^3*a3^4*a2^3*a1^4 - 240*a5^4*a4^3*a3^4*a2^3*a1^4 - 240*a6^3*a4^4*a3^4*a2^3*a1^4 - 360*a6^2*a5*a4^4*a3^4*a2^3*a1^4 - 360*a6*a5^2*a4^4*a3^4*a2^3*a1^4 - 240*a5^3*a4^4*a3^4*a2^3*a1^4 - 120*a6^2*a4^5*a3^4*a2^3*a1^4 + 96*a6*a5*a4^5*a3^4*a2^3*a1^4 - 120*a5^2*a4^5*a3^4*a2^3*a1^4 - 8*a6*a4^6*a3^4*a2^3*a1^4 - 8*a5*a4^6*a3^4*a2^3*a1^4 - 8*a6^6*a3^5*a2^3*a1^4 + 48*a6^5*a5*a3^5*a2^3*a1^4 - 120*a6^4*a5^2*a3^5*a2^3*a1^4 + 240*a6^3*a5^3*a3^5*a2^3*a1^4 - 120*a6^2*a5^4*a3^5*a2^3*a1^4 + 48*a6*a5^5*a3^5*a2^3*a1^4 - 8*a5^6*a3^5*a2^3*a1^4 + 48*a6^5*a4*a3^5*a2^3*a1^4 + 96*a6^4*a5*a4*a3^5*a2^3*a1^4 - 32*a6^3*a5^2*a4*a3^5*a2^3*a1^4 - 32*a6^2*a5^3*a4*a3^5*a2^3*a1^4 + 96*a6*a5^4*a4*a3^5*a2^3*a1^4 + 48*a5^5*a4*a3^5*a2^3*a1^4 - 120*a6^4*a4^2*a3^5*a2^3*a1^4 - 32*a6^3*a5*a4^2*a3^5*a2^3*a1^4 - 360*a6^2*a5^2*a4^2*a3^5*a2^3*a1^4 - 32*a6*a5^3*a4^2*a3^5*a2^3*a1^4 - 120*a5^4*a4^2*a3^5*a2^3*a1^4 + 240*a6^3*a4^3*a3^5*a2^3*a1^4 - 32*a6^2*a5*a4^3*a3^5*a2^3*a1^4 - 32*a6*a5^2*a4^3*a3^5*a2^3*a1^4 + 240*a5^3*a4^3*a3^5*a2^3*a1^4 - 120*a6^2*a4^4*a3^5*a2^3*a1^4 + 96*a6*a5*a4^4*a3^5*a2^3*a1^4 - 120*a5^2*a4^4*a3^5*a2^3*a1^4 + 48*a6*a4^5*a3^5*a2^3*a1^4 + 48*a5*a4^5*a3^5*a2^3*a1^4 - 8*a4^6*a3^5*a2^3*a1^4 - 8*a6^5*a3^6*a2^3*a1^4 - 8*a6^4*a5*a3^6*a2^3*a1^4 + 112*a6^3*a5^2*a3^6*a2^3*a1^4 + 112*a6^2*a5^3*a3^6*a2^3*a1^4 - 8*a6*a5^4*a3^6*a2^3*a1^4 - 8*a5^5*a3^6*a2^3*a1^4 - 8*a6^4*a4*a3^6*a2^3*a1^4 - 80*a6^3*a5*a4*a3^6*a2^3*a1^4 - 120*a6^2*a5^2*a4*a3^6*a2^3*a1^4 - 80*a6*a5^3*a4*a3^6*a2^3*a1^4 - 8*a5^4*a4*a3^6*a2^3*a1^4 + 112*a6^3*a4^2*a3^6*a2^3*a1^4 - 120*a6^2*a5*a4^2*a3^6*a2^3*a1^4 - 120*a6*a5^2*a4^2*a3^6*a2^3*a1^4 + 112*a5^3*a4^2*a3^6*a2^3*a1^4 + 112*a6^2*a4^3*a3^6*a2^3*a1^4 - 80*a6*a5*a4^3*a3^6*a2^3*a1^4 + 112*a5^2*a4^3*a3^6*a2^3*a1^4 - 8*a6*a4^4*a3^6*a2^3*a1^4 - 8*a5*a4^4*a3^6*a2^3*a1^4 - 8*a4^5*a3^6*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 8*a6^6*a5^3*a4*a2^4*a1^4 - 72*a6^5*a5^4*a4*a2^4*a1^4 - 72*a6^4*a5^5*a4*a2^4*a1^4 - 8*a6^3*a5^6*a4*a2^4*a1^4 - 128*a6^6*a5^2*a4^2*a2^4*a1^4 - 120*a6^5*a5^3*a4^2*a2^4*a1^4 + 720*a6^4*a5^4*a4^2*a2^4*a1^4 - 120*a6^3*a5^5*a4^2*a2^4*a1^4 - 128*a6^2*a5^6*a4^2*a2^4*a1^4 - 8*a6^6*a5*a4^3*a2^4*a1^4 - 120*a6^5*a5^2*a4^3*a2^4*a1^4 - 240*a6^4*a5^3*a4^3*a2^4*a1^4 - 240*a6^3*a5^4*a4^3*a2^4*a1^4 - 120*a6^2*a5^5*a4^3*a2^4*a1^4 - 8*a6*a5^6*a4^3*a2^4*a1^4 + 24*a6^6*a4^4*a2^4*a1^4 - 72*a6^5*a5*a4^4*a2^4*a1^4 + 720*a6^4*a5^2*a4^4*a2^4*a1^4 - 240*a6^3*a5^3*a4^4*a2^4*a1^4 + 720*a6^2*a5^4*a4^4*a2^4*a1^4 - 72*a6*a5^5*a4^4*a2^4*a1^4 + 24*a5^6*a4^4*a2^4*a1^4 - 72*a6^4*a5*a4^5*a2^4*a1^4 - 120*a6^3*a5^2*a4^5*a2^4*a1^4 - 120*a6^2*a5^3*a4^5*a2^4*a1^4 - 72*a6*a5^4*a4^5*a2^4*a1^4 + 24*a6^4*a4^6*a2^4*a1^4 - 8*a6^3*a5*a4^6*a2^4*a1^4 - 128*a6^2*a5^2*a4^6*a2^4*a1^4 - 8*a6*a5^3*a4^6*a2^4*a1^4 + 24*a5^4*a4^6*a2^4*a1^4 - 8*a6^6*a5^3*a3*a2^4*a1^4 - 72*a6^5*a5^4*a3*a2^4*a1^4 - 72*a6^4*a5^5*a3*a2^4*a1^4 - 8*a6^3*a5^6*a3*a2^4*a1^4 + 120*a6^6*a5^2*a4*a3*a2^4*a1^4 + 96*a6^5*a5^3*a4*a3*a2^4*a1^4 + 96*a6^3*a5^5*a4*a3*a2^4*a1^4 + 120*a6^2*a5^6*a4*a3*a2^4*a1^4 + 120*a6^6*a5*a4^2*a3*a2^4*a1^4 + 288*a6^5*a5^2*a4^2*a3*a2^4*a1^4 - 360*a6^4*a5^3*a4^2*a3*a2^4*a1^4 - 360*a6^3*a5^4*a4^2*a3*a2^4*a1^4 + 288*a6^2*a5^5*a4^2*a3*a2^4*a1^4 + 120*a6*a5^6*a4^2*a3*a2^4*a1^4 - 8*a6^6*a4^3*a3*a2^4*a1^4 + 96*a6^5*a5*a4^3*a3*a2^4*a1^4 - 360*a6^4*a5^2*a4^3*a3*a2^4*a1^4 + 480*a6^3*a5^3*a4^3*a3*a2^4*a1^4 - 360*a6^2*a5^4*a4^3*a3*a2^4*a1^4 + 96*a6*a5^5*a4^3*a3*a2^4*a1^4 - 8*a5^6*a4^3*a3*a2^4*a1^4 - 72*a6^5*a4^4*a3*a2^4*a1^4 - 360*a6^3*a5^2*a4^4*a3*a2^4*a1^4 - 360*a6^2*a5^3*a4^4*a3*a2^4*a1^4 - 72*a5^5*a4^4*a3*a2^4*a1^4 - 72*a6^4*a4^5*a3*a2^4*a1^4 + 96*a6^3*a5*a4^5*a3*a2^4*a1^4 + 288*a6^2*a5^2*a4^5*a3*a2^4*a1^4 + 96*a6*a5^3*a4^5*a3*a2^4*a1^4 - 72*a5^4*a4^5*a3*a2^4*a1^4 - 8*a6^3*a4^6*a3*a2^4*a1^4 + 120*a6^2*a5*a4^6*a3*a2^4*a1^4 + 120*a6*a5^2*a4^6*a3*a2^4*a1^4 - 8*a5^3*a4^6*a3*a2^4*a1^4 - 128*a6^6*a5^2*a3^2*a2^4*a1^4 - 120*a6^5*a5^3*a3^2*a2^4*a1^4 + 720*a6^4*a5^4*a3^2*a2^4*a1^4 - 120*a6^3*a5^5*a3^2*a2^4*a1^4 - 128*a6^2*a5^6*a3^2*a2^4*a1^4 + 120*a6^6*a5*a4*a3^2*a2^4*a1^4 + 288*a6^5*a5^2*a4*a3^2*a2^4*a1^4 - 360*a6^4*a5^3*a4*a3^2*a2^4*a1^4 - 360*a6^3*a5^4*a4*a3^2*a2^4*a1^4 + 288*a6^2*a5^5*a4*a3^2*a2^4*a1^4 + 120*a6*a5^6*a4*a3^2*a2^4*a1^4 - 128*a6^6*a4^2*a3^2*a2^4*a1^4 + 288*a6^5*a5*a4^2*a3^2*a2^4*a1^4 - 1080*a6^4*a5^2*a4^2*a3^2*a2^4*a1^4 + 880*a6^3*a5^3*a4^2*a3^2*a2^4*a1^4 - 1080*a6^2*a5^4*a4^2*a3^2*a2^4*a1^4 + 288*a6*a5^5*a4^2*a3^2*a2^4*a1^4 - 128*a5^6*a4^2*a3^2*a2^4*a1^4 - 120*a6^5*a4^3*a3^2*a2^4*a1^4 - 360*a6^4*a5*a4^3*a3^2*a2^4*a1^4 + 880*a6^3*a5^2*a4^3*a3^2*a2^4*a1^4 + 880*a6^2*a5^3*a4^3*a3^2*a2^4*a1^4 - 360*a6*a5^4*a4^3*a3^2*a2^4*a1^4 - 120*a5^5*a4^3*a3^2*a2^4*a1^4 + 720*a6^4*a4^4*a3^2*a2^4*a1^4 - 360*a6^3*a5*a4^4*a3^2*a2^4*a1^4 - 1080*a6^2*a5^2*a4^4*a3^2*a2^4*a1^4 - 360*a6*a5^3*a4^4*a3^2*a2^4*a1^4 + 720*a5^4*a4^4*a3^2*a2^4*a1^4 - 120*a6^3*a4^5*a3^2*a2^4*a1^4 + 288*a6^2*a5*a4^5*a3^2*a2^4*a1^4 + 288*a6*a5^2*a4^5*a3^2*a2^4*a1^4 - 120*a5^3*a4^5*a3^2*a2^4*a1^4 - 128*a6^2*a4^6*a3^2*a2^4*a1^4 + 120*a6*a5*a4^6*a3^2*a2^4*a1^4 - 128*a5^2*a4^6*a3^2*a2^4*a1^4 - 8*a6^6*a5*a3^3*a2^4*a1^4 - 120*a6^5*a5^2*a3^3*a2^4*a1^4 - 240*a6^4*a5^3*a3^3*a2^4*a1^4 - 240*a6^3*a5^4*a3^3*a2^4*a1^4 - 120*a6^2*a5^5*a3^3*a2^4*a1^4 - 8*a6*a5^6*a3^3*a2^4*a1^4 - 8*a6^6*a4*a3^3*a2^4*a1^4 + 96*a6^5*a5*a4*a3^3*a2^4*a1^4 - 360*a6^4*a5^2*a4*a3^3*a2^4*a1^4 + 480*a6^3*a5^3*a4*a3^3*a2^4*a1^4 - 360*a6^2*a5^4*a4*a3^3*a2^4*a1^4 + 96*a6*a5^5*a4*a3^3*a2^4*a1^4 - 8*a5^6*a4*a3^3*a2^4*a1^4 - 120*a6^5*a4^2*a3^3*a2^4*a1^4 - 360*a6^4*a5*a4^2*a3^3*a2^4*a1^4 + 880*a6^3*a5^2*a4^2*a3^3*a2^4*a1^4 + 880*a6^2*a5^3*a4^2*a3^3*a2^4*a1^4 - 360*a6*a5^4*a4^2*a3^3*a2^4*a1^4 - 120*a5^5*a4^2*a3^3*a2^4*a1^4 - 240*a6^4*a4^3*a3^3*a2^4*a1^4 + 480*a6^3*a5*a4^3*a3^3*a2^4*a1^4 + 880*a6^2*a5^2*a4^3*a3^3*a2^4*a1^4 + 480*a6*a5^3*a4^3*a3^3*a2^4*a1^4 - 240*a5^4*a4^3*a3^3*a2^4*a1^4 - 240*a6^3*a4^4*a3^3*a2^4*a1^4 - 360*a6^2*a5*a4^4*a3^3*a2^4*a1^4 - 360*a6*a5^2*a4^4*a3^3*a2^4*a1^4 - 240*a5^3*a4^4*a3^3*a2^4*a1^4 - 120*a6^2*a4^5*a3^3*a2^4*a1^4 + 96*a6*a5*a4^5*a3^3*a2^4*a1^4 - 120*a5^2*a4^5*a3^3*a2^4*a1^4 - 8*a6*a4^6*a3^3*a2^4*a1^4 - 8*a5*a4^6*a3^3*a2^4*a1^4 + 24*a6^6*a3^4*a2^4*a1^4 - 72*a6^5*a5*a3^4*a2^4*a1^4 + 720*a6^4*a5^2*a3^4*a2^4*a1^4 - 240*a6^3*a5^3*a3^4*a2^4*a1^4 + 720*a6^2*a5^4*a3^4*a2^4*a1^4 - 72*a6*a5^5*a3^4*a2^4*a1^4 + 24*a5^6*a3^4*a2^4*a1^4 - 72*a6^5*a4*a3^4*a2^4*a1^4 - 360*a6^3*a5^2*a4*a3^4*a2^4*a1^4 - 360*a6^2*a5^3*a4*a3^4*a2^4*a1^4 - 72*a5^5*a4*a3^4*a2^4*a1^4 + 720*a6^4*a4^2*a3^4*a2^4*a1^4 - 360*a6^3*a5*a4^2*a3^4*a2^4*a1^4 - 1080*a6^2*a5^2*a4^2*a3^4*a2^4*a1^4 - 360*a6*a5^3*a4^2*a3^4*a2^4*a1^4 + 720*a5^4*a4^2*a3^4*a2^4*a1^4 - 240*a6^3*a4^3*a3^4*a2^4*a1^4 - 360*a6^2*a5*a4^3*a3^4*a2^4*a1^4 - 360*a6*a5^2*a4^3*a3^4*a2^4*a1^4 - 240*a5^3*a4^3*a3^4*a2^4*a1^4 + 720*a6^2*a4^4*a3^4*a2^4*a1^4 + 720*a5^2*a4^4*a3^4*a2^4*a1^4 - 72*a6*a4^5*a3^4*a2^4*a1^4 - 72*a5*a4^5*a3^4*a2^4*a1^4 + 24*a4^6*a3^4*a2^4*a1^4 - 72*a6^4*a5*a3^5*a2^4*a1^4 - 120*a6^3*a5^2*a3^5*a2^4*a1^4 - 120*a6^2*a5^3*a3^5*a2^4*a1^4 - 72*a6*a5^4*a3^5*a2^4*a1^4 - 72*a6^4*a4*a3^5*a2^4*a1^4 + 96*a6^3*a5*a4*a3^5*a2^4*a1^4 + 288*a6^2*a5^2*a4*a3^5*a2^4*a1^4 + 96*a6*a5^3*a4*a3^5*a2^4*a1^4 - 72*a5^4*a4*a3^5*a2^4*a1^4 - 120*a6^3*a4^2*a3^5*a2^4*a1^4 + 288*a6^2*a5*a4^2*a3^5*a2^4*a1^4 + 288*a6*a5^2*a4^2*a3^5*a2^4*a1^4 - 120*a5^3*a4^2*a3^5*a2^4*a1^4 - 120*a6^2*a4^3*a3^5*a2^4*a1^4 + 96*a6*a5*a4^3*a3^5*a2^4*a1^4 - 120*a5^2*a4^3*a3^5*a2^4*a1^4 - 72*a6*a4^4*a3^5*a2^4*a1^4 - 72*a5*a4^4*a3^5*a2^4*a1^4 + 24*a6^4*a3^6*a2^4*a1^4 - 8*a6^3*a5*a3^6*a2^4*a1^4 - 128*a6^2*a5^2*a3^6*a2^4*a1^4 - 8*a6*a5^3*a3^6*a2^4*a1^4 + 24*a5^4*a3^6*a2^4*a1^4 - 8*a6^3*a4*a3^6*a2^4*a1^4 + 120*a6^2*a5*a4*a3^6*a2^4*a1^4 + 120*a6*a5^2*a4*a3^6*a2^4*a1^4 - 8*a5^3*a4*a3^6*a2^4*a1^4 - 128*a6^2*a4^2*a3^6*a2^4*a1^4 + 120*a6*a5*a4^2*a3^6*a2^4*a1^4 - 128*a5^2*a4^2*a3^6*a2^4*a1^4 - 8*a6*a4^3*a3^6*a2^4*a1^4 - 8*a5*a4^3*a3^6*a2^4*a1^4 + 24*a4^4*a3^6*a2^4*a1^4 - 8*a6^6*a5^3*a2^5*a1^4 - 8*a6^3*a5^6*a2^5*a1^4 + 16*a6^6*a5^2*a4*a2^5*a1^4 + 48*a6^5*a5^3*a4*a2^5*a1^4 - 72*a6^4*a5^4*a4*a2^5*a1^4 + 48*a6^3*a5^5*a4*a2^5*a1^4 + 16*a6^2*a5^6*a4*a2^5*a1^4 + 16*a6^6*a5*a4^2*a2^5*a1^4 + 120*a6^5*a5^2*a4^2*a2^5*a1^4 - 120*a6^4*a5^3*a4^2*a2^5*a1^4 - 120*a6^3*a5^4*a4^2*a2^5*a1^4 + 120*a6^2*a5^5*a4^2*a2^5*a1^4 + 16*a6*a5^6*a4^2*a2^5*a1^4 - 8*a6^6*a4^3*a2^5*a1^4 + 48*a6^5*a5*a4^3*a2^5*a1^4 - 120*a6^4*a5^2*a4^3*a2^5*a1^4 + 240*a6^3*a5^3*a4^3*a2^5*a1^4 - 120*a6^2*a5^4*a4^3*a2^5*a1^4 + 48*a6*a5^5*a4^3*a2^5*a1^4 - 8*a5^6*a4^3*a2^5*a1^4 - 72*a6^4*a5*a4^4*a2^5*a1^4 - 120*a6^3*a5^2*a4^4*a2^5*a1^4 - 120*a6^2*a5^3*a4^4*a2^5*a1^4 - 72*a6*a5^4*a4^4*a2^5*a1^4 + 48*a6^3*a5*a4^5*a2^5*a1^4 + 120*a6^2*a5^2*a4^5*a2^5*a1^4 + 48*a6*a5^3*a4^5*a2^5*a1^4 - 8*a6^3*a4^6*a2^5*a1^4 + 16*a6^2*a5*a4^6*a2^5*a1^4 + 16*a6*a5^2*a4^6*a2^5*a1^4 - 8*a5^3*a4^6*a2^5*a1^4 + 16*a6^6*a5^2*a3*a2^5*a1^4 + 48*a6^5*a5^3*a3*a2^5*a1^4 - 72*a6^4*a5^4*a3*a2^5*a1^4 + 48*a6^3*a5^5*a3*a2^5*a1^4 + 16*a6^2*a5^6*a3*a2^5*a1^4 - 72*a6^6*a5*a4*a3*a2^5*a1^4 - 216*a6^5*a5^2*a4*a3*a2^5*a1^4 + 96*a6^4*a5^3*a4*a3*a2^5*a1^4 + 96*a6^3*a5^4*a4*a3*a2^5*a1^4 - 216*a6^2*a5^5*a4*a3*a2^5*a1^4 - 72*a6*a5^6*a4*a3*a2^5*a1^4 + 16*a6^6*a4^2*a3*a2^5*a1^4 - 216*a6^5*a5*a4^2*a3*a2^5*a1^4 + 288*a6^4*a5^2*a4^2*a3*a2^5*a1^4 - 32*a6^3*a5^3*a4^2*a3*a2^5*a1^4 + 288*a6^2*a5^4*a4^2*a3*a2^5*a1^4 - 216*a6*a5^5*a4^2*a3*a2^5*a1^4 + 16*a5^6*a4^2*a3*a2^5*a1^4 + 48*a6^5*a4^3*a3*a2^5*a1^4 + 96*a6^4*a5*a4^3*a3*a2^5*a1^4 - 32*a6^3*a5^2*a4^3*a3*a2^5*a1^4 - 32*a6^2*a5^3*a4^3*a3*a2^5*a1^4 + 96*a6*a5^4*a4^3*a3*a2^5*a1^4 + 48*a5^5*a4^3*a3*a2^5*a1^4 - 72*a6^4*a4^4*a3*a2^5*a1^4 + 96*a6^3*a5*a4^4*a3*a2^5*a1^4 + 288*a6^2*a5^2*a4^4*a3*a2^5*a1^4 + 96*a6*a5^3*a4^4*a3*a2^5*a1^4 - 72*a5^4*a4^4*a3*a2^5*a1^4 + 48*a6^3*a4^5*a3*a2^5*a1^4 - 216*a6^2*a5*a4^5*a3*a2^5*a1^4 - 216*a6*a5^2*a4^5*a3*a2^5*a1^4 + 48*a5^3*a4^5*a3*a2^5*a1^4 + 16*a6^2*a4^6*a3*a2^5*a1^4 - 72*a6*a5*a4^6*a3*a2^5*a1^4 + 16*a5^2*a4^6*a3*a2^5*a1^4 + 16*a6^6*a5*a3^2*a2^5*a1^4 + 120*a6^5*a5^2*a3^2*a2^5*a1^4 - 120*a6^4*a5^3*a3^2*a2^5*a1^4 - 120*a6^3*a5^4*a3^2*a2^5*a1^4 + 120*a6^2*a5^5*a3^2*a2^5*a1^4 + 16*a6*a5^6*a3^2*a2^5*a1^4 + 16*a6^6*a4*a3^2*a2^5*a1^4 - 216*a6^5*a5*a4*a3^2*a2^5*a1^4 + 288*a6^4*a5^2*a4*a3^2*a2^5*a1^4 - 32*a6^3*a5^3*a4*a3^2*a2^5*a1^4 + 288*a6^2*a5^4*a4*a3^2*a2^5*a1^4 - 216*a6*a5^5*a4*a3^2*a2^5*a1^4 + 16*a5^6*a4*a3^2*a2^5*a1^4 + 120*a6^5*a4^2*a3^2*a2^5*a1^4 + 288*a6^4*a5*a4^2*a3^2*a2^5*a1^4 - 360*a6^3*a5^2*a4^2*a3^2*a2^5*a1^4 - 360*a6^2*a5^3*a4^2*a3^2*a2^5*a1^4 + 288*a6*a5^4*a4^2*a3^2*a2^5*a1^4 + 120*a5^5*a4^2*a3^2*a2^5*a1^4 - 120*a6^4*a4^3*a3^2*a2^5*a1^4 - 32*a6^3*a5*a4^3*a3^2*a2^5*a1^4 - 360*a6^2*a5^2*a4^3*a3^2*a2^5*a1^4 - 32*a6*a5^3*a4^3*a3^2*a2^5*a1^4 - 120*a5^4*a4^3*a3^2*a2^5*a1^4 - 120*a6^3*a4^4*a3^2*a2^5*a1^4 + 288*a6^2*a5*a4^4*a3^2*a2^5*a1^4 + 288*a6*a5^2*a4^4*a3^2*a2^5*a1^4 - 120*a5^3*a4^4*a3^2*a2^5*a1^4 + 120*a6^2*a4^5*a3^2*a2^5*a1^4 - 216*a6*a5*a4^5*a3^2*a2^5*a1^4 + 120*a5^2*a4^5*a3^2*a2^5*a1^4 + 16*a6*a4^6*a3^2*a2^5*a1^4 + 16*a5*a4^6*a3^2*a2^5*a1^4 - 8*a6^6*a3^3*a2^5*a1^4 + 48*a6^5*a5*a3^3*a2^5*a1^4 - 120*a6^4*a5^2*a3^3*a2^5*a1^4 + 240*a6^3*a5^3*a3^3*a2^5*a1^4 - 120*a6^2*a5^4*a3^3*a2^5*a1^4 + 48*a6*a5^5*a3^3*a2^5*a1^4 - 8*a5^6*a3^3*a2^5*a1^4 + 48*a6^5*a4*a3^3*a2^5*a1^4 + 96*a6^4*a5*a4*a3^3*a2^5*a1^4 - 32*a6^3*a5^2*a4*a3^3*a2^5*a1^4 - 32*a6^2*a5^3*a4*a3^3*a2^5*a1^4 + 96*a6*a5^4*a4*a3^3*a2^5*a1^4 + 48*a5^5*a4*a3^3*a2^5*a1^4 - 120*a6^4*a4^2*a3^3*a2^5*a1^4 - 32*a6^3*a5*a4^2*a3^3*a2^5*a1^4 - 360*a6^2*a5^2*a4^2*a3^3*a2^5*a1^4 - 32*a6*a5^3*a4^2*a3^3*a2^5*a1^4 - 120*a5^4*a4^2*a3^3*a2^5*a1^4 + 240*a6^3*a4^3*a3^3*a2^5*a1^4 - 32*a6^2*a5*a4^3*a3^3*a2^5*a1^4 - 32*a6*a5^2*a4^3*a3^3*a2^5*a1^4 + 240*a5^3*a4^3*a3^3*a2^5*a1^4 - 120*a6^2*a4^4*a3^3*a2^5*a1^4 + 96*a6*a5*a4^4*a3^3*a2^5*a1^4 - 120*a5^2*a4^4*a3^3*a2^5*a1^4 + 48*a6*a4^5*a3^3*a2^5*a1^4 + 48*a5*a4^5*a3^3*a2^5*a1^4 - 8*a4^6*a3^3*a2^5*a1^4 - 72*a6^4*a5*a3^4*a2^5*a1^4 - 120*a6^3*a5^2*a3^4*a2^5*a1^4 - 120*a6^2*a5^3*a3^4*a2^5*a1^4 - 72*a6*a5^4*a3^4*a2^5*a1^4 - 72*a6^4*a4*a3^4*a2^5*a1^4 + 96*a6^3*a5*a4*a3^4*a2^5*a1^4 + 288*a6^2*a5^2*a4*a3^4*a2^5*a1^4 + 96*a6*a5^3*a4*a3^4*a2^5*a1^4 - 72*a5^4*a4*a3^4*a2^5*a1^4 - 120*a6^3*a4^2*a3^4*a2^5*a1^4 + 288*a6^2*a5*a4^2*a3^4*a2^5*a1^4 + 288*a6*a5^2*a4^2*a3^4*a2^5*a1^4 - 120*a5^3*a4^2*a3^4*a2^5*a1^4 - 120*a6^2*a4^3*a3^4*a2^5*a1^4 + 96*a6*a5*a4^3*a3^4*a2^5*a1^4 - 120*a5^2*a4^3*a3^4*a2^5*a1^4 - 72*a6*a4^4*a3^4*a2^5*a1^4 - 72*a5*a4^4*a3^4*a2^5*a1^4 + 48*a6^3*a5*a3^5*a2^5*a1^4 + 120*a6^2*a5^2*a3^5*a2^5*a1^4 + 48*a6*a5^3*a3^5*a2^5*a1^4 + 48*a6^3*a4*a3^5*a2^5*a1^4 - 216*a6^2*a5*a4*a3^5*a2^5*a1^4 - 216*a6*a5^2*a4*a3^5*a2^5*a1^4 + 48*a5^3*a4*a3^5*a2^5*a1^4 + 120*a6^2*a4^2*a3^5*a2^5*a1^4 - 216*a6*a5*a4^2*a3^5*a2^5*a1^4 + 120*a5^2*a4^2*a3^5*a2^5*a1^4 + 48*a6*a4^3*a3^5*a2^5*a1^4 + 48*a5*a4^3*a3^5*a2^5*a1^4 - 8*a6^3*a3^6*a2^5*a1^4 + 16*a6^2*a5*a3^6*a2^5*a1^4 + 16*a6*a5^2*a3^6*a2^5*a1^4 - 8*a5^3*a3^6*a2^5*a1^4 + 16*a6^2*a4*a3^6*a2^5*a1^4 - 72*a6*a5*a4*a3^6*a2^5*a1^4 + 16*a5^2*a4*a3^6*a2^5*a1^4 + 16*a6*a4^2*a3^6*a2^5*a1^4 + 16*a5*a4^2*a3^6*a2^5*a1^4 - 8*a4^3*a3^6*a2^5*a1^4 - 8*a6^6*a5^2*a2^6*a1^4 - 8*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 8*a6^3*a5^5*a2^6*a1^4 - 8*a6^2*a5^6*a2^6*a1^4 + 8*a6^6*a5*a4*a2^6*a1^4 + 16*a6^5*a5^2*a4*a2^6*a1^4 - 8*a6^4*a5^3*a4*a2^6*a1^4 - 8*a6^3*a5^4*a4*a2^6*a1^4 + 16*a6^2*a5^5*a4*a2^6*a1^4 + 8*a6*a5^6*a4*a2^6*a1^4 - 8*a6^6*a4^2*a2^6*a1^4 + 16*a6^5*a5*a4^2*a2^6*a1^4 - 128*a6^4*a5^2*a4^2*a2^6*a1^4 + 112*a6^3*a5^3*a4^2*a2^6*a1^4 - 128*a6^2*a5^4*a4^2*a2^6*a1^4 + 16*a6*a5^5*a4^2*a2^6*a1^4 - 8*a5^6*a4^2*a2^6*a1^4 - 8*a6^5*a4^3*a2^6*a1^4 - 8*a6^4*a5*a4^3*a2^6*a1^4 + 112*a6^3*a5^2*a4^3*a2^6*a1^4 + 112*a6^2*a5^3*a4^3*a2^6*a1^4 - 8*a6*a5^4*a4^3*a2^6*a1^4 - 8*a5^5*a4^3*a2^6*a1^4 + 24*a6^4*a4^4*a2^6*a1^4 - 8*a6^3*a5*a4^4*a2^6*a1^4 - 128*a6^2*a5^2*a4^4*a2^6*a1^4 - 8*a6*a5^3*a4^4*a2^6*a1^4 + 24*a5^4*a4^4*a2^6*a1^4 - 8*a6^3*a4^5*a2^6*a1^4 + 16*a6^2*a5*a4^5*a2^6*a1^4 + 16*a6*a5^2*a4^5*a2^6*a1^4 - 8*a5^3*a4^5*a2^6*a1^4 - 8*a6^2*a4^6*a2^6*a1^4 + 8*a6*a5*a4^6*a2^6*a1^4 - 8*a5^2*a4^6*a2^6*a1^4 + 8*a6^6*a5*a3*a2^6*a1^4 + 16*a6^5*a5^2*a3*a2^6*a1^4 - 8*a6^4*a5^3*a3*a2^6*a1^4 - 8*a6^3*a5^4*a3*a2^6*a1^4 + 16*a6^2*a5^5*a3*a2^6*a1^4 + 8*a6*a5^6*a3*a2^6*a1^4 + 8*a6^6*a4*a3*a2^6*a1^4 - 72*a6^5*a5*a4*a3*a2^6*a1^4 + 120*a6^4*a5^2*a4*a3*a2^6*a1^4 - 80*a6^3*a5^3*a4*a3*a2^6*a1^4 + 120*a6^2*a5^4*a4*a3*a2^6*a1^4 - 72*a6*a5^5*a4*a3*a2^6*a1^4 + 8*a5^6*a4*a3*a2^6*a1^4 + 16*a6^5*a4^2*a3*a2^6*a1^4 + 120*a6^4*a5*a4^2*a3*a2^6*a1^4 - 120*a6^3*a5^2*a4^2*a3*a2^6*a1^4 - 120*a6^2*a5^3*a4^2*a3*a2^6*a1^4 + 120*a6*a5^4*a4^2*a3*a2^6*a1^4 + 16*a5^5*a4^2*a3*a2^6*a1^4 - 8*a6^4*a4^3*a3*a2^6*a1^4 - 80*a6^3*a5*a4^3*a3*a2^6*a1^4 - 120*a6^2*a5^2*a4^3*a3*a2^6*a1^4 - 80*a6*a5^3*a4^3*a3*a2^6*a1^4 - 8*a5^4*a4^3*a3*a2^6*a1^4 - 8*a6^3*a4^4*a3*a2^6*a1^4 + 120*a6^2*a5*a4^4*a3*a2^6*a1^4 + 120*a6*a5^2*a4^4*a3*a2^6*a1^4 - 8*a5^3*a4^4*a3*a2^6*a1^4 + 16*a6^2*a4^5*a3*a2^6*a1^4 - 72*a6*a5*a4^5*a3*a2^6*a1^4 + 16*a5^2*a4^5*a3*a2^6*a1^4 + 8*a6*a4^6*a3*a2^6*a1^4 + 8*a5*a4^6*a3*a2^6*a1^4 - 8*a6^6*a3^2*a2^6*a1^4 + 16*a6^5*a5*a3^2*a2^6*a1^4 - 128*a6^4*a5^2*a3^2*a2^6*a1^4 + 112*a6^3*a5^3*a3^2*a2^6*a1^4 - 128*a6^2*a5^4*a3^2*a2^6*a1^4 + 16*a6*a5^5*a3^2*a2^6*a1^4 - 8*a5^6*a3^2*a2^6*a1^4 + 16*a6^5*a4*a3^2*a2^6*a1^4 + 120*a6^4*a5*a4*a3^2*a2^6*a1^4 - 120*a6^3*a5^2*a4*a3^2*a2^6*a1^4 - 120*a6^2*a5^3*a4*a3^2*a2^6*a1^4 + 120*a6*a5^4*a4*a3^2*a2^6*a1^4 + 16*a5^5*a4*a3^2*a2^6*a1^4 - 128*a6^4*a4^2*a3^2*a2^6*a1^4 - 120*a6^3*a5*a4^2*a3^2*a2^6*a1^4 + 720*a6^2*a5^2*a4^2*a3^2*a2^6*a1^4 - 120*a6*a5^3*a4^2*a3^2*a2^6*a1^4 - 128*a5^4*a4^2*a3^2*a2^6*a1^4 + 112*a6^3*a4^3*a3^2*a2^6*a1^4 - 120*a6^2*a5*a4^3*a3^2*a2^6*a1^4 - 120*a6*a5^2*a4^3*a3^2*a2^6*a1^4 + 112*a5^3*a4^3*a3^2*a2^6*a1^4 - 128*a6^2*a4^4*a3^2*a2^6*a1^4 + 120*a6*a5*a4^4*a3^2*a2^6*a1^4 - 128*a5^2*a4^4*a3^2*a2^6*a1^4 + 16*a6*a4^5*a3^2*a2^6*a1^4 + 16*a5*a4^5*a3^2*a2^6*a1^4 - 8*a4^6*a3^2*a2^6*a1^4 - 8*a6^5*a3^3*a2^6*a1^4 - 8*a6^4*a5*a3^3*a2^6*a1^4 + 112*a6^3*a5^2*a3^3*a2^6*a1^4 + 112*a6^2*a5^3*a3^3*a2^6*a1^4 - 8*a6*a5^4*a3^3*a2^6*a1^4 - 8*a5^5*a3^3*a2^6*a1^4 - 8*a6^4*a4*a3^3*a2^6*a1^4 - 80*a6^3*a5*a4*a3^3*a2^6*a1^4 - 120*a6^2*a5^2*a4*a3^3*a2^6*a1^4 - 80*a6*a5^3*a4*a3^3*a2^6*a1^4 - 8*a5^4*a4*a3^3*a2^6*a1^4 + 112*a6^3*a4^2*a3^3*a2^6*a1^4 - 120*a6^2*a5*a4^2*a3^3*a2^6*a1^4 - 120*a6*a5^2*a4^2*a3^3*a2^6*a1^4 + 112*a5^3*a4^2*a3^3*a2^6*a1^4 + 112*a6^2*a4^3*a3^3*a2^6*a1^4 - 80*a6*a5*a4^3*a3^3*a2^6*a1^4 + 112*a5^2*a4^3*a3^3*a2^6*a1^4 - 8*a6*a4^4*a3^3*a2^6*a1^4 - 8*a5*a4^4*a3^3*a2^6*a1^4 - 8*a4^5*a3^3*a2^6*a1^4 + 24*a6^4*a3^4*a2^6*a1^4 - 8*a6^3*a5*a3^4*a2^6*a1^4 - 128*a6^2*a5^2*a3^4*a2^6*a1^4 - 8*a6*a5^3*a3^4*a2^6*a1^4 + 24*a5^4*a3^4*a2^6*a1^4 - 8*a6^3*a4*a3^4*a2^6*a1^4 + 120*a6^2*a5*a4*a3^4*a2^6*a1^4 + 120*a6*a5^2*a4*a3^4*a2^6*a1^4 - 8*a5^3*a4*a3^4*a2^6*a1^4 - 128*a6^2*a4^2*a3^4*a2^6*a1^4 + 120*a6*a5*a4^2*a3^4*a2^6*a1^4 - 128*a5^2*a4^2*a3^4*a2^6*a1^4 - 8*a6*a4^3*a3^4*a2^6*a1^4 - 8*a5*a4^3*a3^4*a2^6*a1^4 + 24*a4^4*a3^4*a2^6*a1^4 - 8*a6^3*a3^5*a2^6*a1^4 + 16*a6^2*a5*a3^5*a2^6*a1^4 + 16*a6*a5^2*a3^5*a2^6*a1^4 - 8*a5^3*a3^5*a2^6*a1^4 + 16*a6^2*a4*a3^5*a2^6*a1^4 - 72*a6*a5*a4*a3^5*a2^6*a1^4 + 16*a5^2*a4*a3^5*a2^6*a1^4 + 16*a6*a4^2*a3^5*a2^6*a1^4 + 16*a5*a4^2*a3^5*a2^6*a1^4 - 8*a4^3*a3^5*a2^6*a1^4 - 8*a6^2*a3^6*a2^6*a1^4 + 8*a6*a5*a3^6*a2^6*a1^4 - 8*a5^2*a3^6*a2^6*a1^4 + 8*a6*a4*a3^6*a2^6*a1^4 + 8*a5*a4*a3^6*a2^6*a1^4 - 8*a4^2*a3^6*a2^6*a1^4 + 8*a6^6*a5^5*a4^2*a1^5 + 8*a6^5*a5^6*a4^2*a1^5 - 8*a6^6*a5^4*a4^3*a1^5 - 8*a6^4*a5^6*a4^3*a1^5 - 8*a6^6*a5^3*a4^4*a1^5 - 8*a6^3*a5^6*a4^4*a1^5 + 8*a6^6*a5^2*a4^5*a1^5 + 8*a6^2*a5^6*a4^5*a1^5 + 8*a6^5*a5^2*a4^6*a1^5 - 8*a6^4*a5^3*a4^6*a1^5 - 8*a6^3*a5^4*a4^6*a1^5 + 8*a6^2*a5^5*a4^6*a1^5 - 8*a6^6*a5^5*a4*a3*a1^5 - 8*a6^5*a5^6*a4*a3*a1^5 + 16*a6^6*a5^4*a4^2*a3*a1^5 - 72*a6^5*a5^5*a4^2*a3*a1^5 + 16*a6^4*a5^6*a4^2*a3*a1^5 - 16*a6^6*a5^3*a4^3*a3*a1^5 + 48*a6^5*a5^4*a4^3*a3*a1^5 + 48*a6^4*a5^5*a4^3*a3*a1^5 - 16*a6^3*a5^6*a4^3*a3*a1^5 + 16*a6^6*a5^2*a4^4*a3*a1^5 + 48*a6^5*a5^3*a4^4*a3*a1^5 - 72*a6^4*a5^4*a4^4*a3*a1^5 + 48*a6^3*a5^5*a4^4*a3*a1^5 + 16*a6^2*a5^6*a4^4*a3*a1^5 - 8*a6^6*a5*a4^5*a3*a1^5 - 72*a6^5*a5^2*a4^5*a3*a1^5 + 48*a6^4*a5^3*a4^5*a3*a1^5 + 48*a6^3*a5^4*a4^5*a3*a1^5 - 72*a6^2*a5^5*a4^5*a3*a1^5 - 8*a6*a5^6*a4^5*a3*a1^5 - 8*a6^5*a5*a4^6*a3*a1^5 + 16*a6^4*a5^2*a4^6*a3*a1^5 - 16*a6^3*a5^3*a4^6*a3*a1^5 + 16*a6^2*a5^4*a4^6*a3*a1^5 - 8*a6*a5^5*a4^6*a3*a1^5 + 8*a6^6*a5^5*a3^2*a1^5 + 8*a6^5*a5^6*a3^2*a1^5 + 16*a6^6*a5^4*a4*a3^2*a1^5 - 72*a6^5*a5^5*a4*a3^2*a1^5 + 16*a6^4*a5^6*a4*a3^2*a1^5 - 8*a6^6*a5^3*a4^2*a3^2*a1^5 + 120*a6^5*a5^4*a4^2*a3^2*a1^5 + 120*a6^4*a5^5*a4^2*a3^2*a1^5 - 8*a6^3*a5^6*a4^2*a3^2*a1^5 - 8*a6^6*a5^2*a4^3*a3^2*a1^5 - 80*a6^5*a5^3*a4^3*a3^2*a1^5 - 120*a6^4*a5^4*a4^3*a3^2*a1^5 - 80*a6^3*a5^5*a4^3*a3^2*a1^5 - 8*a6^2*a5^6*a4^3*a3^2*a1^5 + 16*a6^6*a5*a4^4*a3^2*a1^5 + 120*a6^5*a5^2*a4^4*a3^2*a1^5 - 120*a6^4*a5^3*a4^4*a3^2*a1^5 - 120*a6^3*a5^4*a4^4*a3^2*a1^5 + 120*a6^2*a5^5*a4^4*a3^2*a1^5 + 16*a6*a5^6*a4^4*a3^2*a1^5 + 8*a6^6*a4^5*a3^2*a1^5 - 72*a6^5*a5*a4^5*a3^2*a1^5 + 120*a6^4*a5^2*a4^5*a3^2*a1^5 - 80*a6^3*a5^3*a4^5*a3^2*a1^5 + 120*a6^2*a5^4*a4^5*a3^2*a1^5 - 72*a6*a5^5*a4^5*a3^2*a1^5 + 8*a5^6*a4^5*a3^2*a1^5 + 8*a6^5*a4^6*a3^2*a1^5 + 16*a6^4*a5*a4^6*a3^2*a1^5 - 8*a6^3*a5^2*a4^6*a3^2*a1^5 - 8*a6^2*a5^3*a4^6*a3^2*a1^5 + 16*a6*a5^4*a4^6*a3^2*a1^5 + 8*a5^5*a4^6*a3^2*a1^5 - 8*a6^6*a5^4*a3^3*a1^5 - 8*a6^4*a5^6*a3^3*a1^5 - 16*a6^6*a5^3*a4*a3^3*a1^5 + 48*a6^5*a5^4*a4*a3^3*a1^5 + 48*a6^4*a5^5*a4*a3^3*a1^5 - 16*a6^3*a5^6*a4*a3^3*a1^5 - 8*a6^6*a5^2*a4^2*a3^3*a1^5 - 80*a6^5*a5^3*a4^2*a3^3*a1^5 - 120*a6^4*a5^4*a4^2*a3^3*a1^5 - 80*a6^3*a5^5*a4^2*a3^3*a1^5 - 8*a6^2*a5^6*a4^2*a3^3*a1^5 - 16*a6^6*a5*a4^3*a3^3*a1^5 - 80*a6^5*a5^2*a4^3*a3^3*a1^5 + 240*a6^4*a5^3*a4^3*a3^3*a1^5 + 240*a6^3*a5^4*a4^3*a3^3*a1^5 - 80*a6^2*a5^5*a4^3*a3^3*a1^5 - 16*a6*a5^6*a4^3*a3^3*a1^5 - 8*a6^6*a4^4*a3^3*a1^5 + 48*a6^5*a5*a4^4*a3^3*a1^5 - 120*a6^4*a5^2*a4^4*a3^3*a1^5 + 240*a6^3*a5^3*a4^4*a3^3*a1^5 - 120*a6^2*a5^4*a4^4*a3^3*a1^5 + 48*a6*a5^5*a4^4*a3^3*a1^5 - 8*a5^6*a4^4*a3^3*a1^5 + 48*a6^4*a5*a4^5*a3^3*a1^5 - 80*a6^3*a5^2*a4^5*a3^3*a1^5 - 80*a6^2*a5^3*a4^5*a3^3*a1^5 + 48*a6*a5^4*a4^5*a3^3*a1^5 - 8*a6^4*a4^6*a3^3*a1^5 - 16*a6^3*a5*a4^6*a3^3*a1^5 - 8*a6^2*a5^2*a4^6*a3^3*a1^5 - 16*a6*a5^3*a4^6*a3^3*a1^5 - 8*a5^4*a4^6*a3^3*a1^5 - 8*a6^6*a5^3*a3^4*a1^5 - 8*a6^3*a5^6*a3^4*a1^5 + 16*a6^6*a5^2*a4*a3^4*a1^5 + 48*a6^5*a5^3*a4*a3^4*a1^5 - 72*a6^4*a5^4*a4*a3^4*a1^5 + 48*a6^3*a5^5*a4*a3^4*a1^5 + 16*a6^2*a5^6*a4*a3^4*a1^5 + 16*a6^6*a5*a4^2*a3^4*a1^5 + 120*a6^5*a5^2*a4^2*a3^4*a1^5 - 120*a6^4*a5^3*a4^2*a3^4*a1^5 - 120*a6^3*a5^4*a4^2*a3^4*a1^5 + 120*a6^2*a5^5*a4^2*a3^4*a1^5 + 16*a6*a5^6*a4^2*a3^4*a1^5 - 8*a6^6*a4^3*a3^4*a1^5 + 48*a6^5*a5*a4^3*a3^4*a1^5 - 120*a6^4*a5^2*a4^3*a3^4*a1^5 + 240*a6^3*a5^3*a4^3*a3^4*a1^5 - 120*a6^2*a5^4*a4^3*a3^4*a1^5 + 48*a6*a5^5*a4^3*a3^4*a1^5 - 8*a5^6*a4^3*a3^4*a1^5 - 72*a6^4*a5*a4^4*a3^4*a1^5 - 120*a6^3*a5^2*a4^4*a3^4*a1^5 - 120*a6^2*a5^3*a4^4*a3^4*a1^5 - 72*a6*a5^4*a4^4*a3^4*a1^5 + 48*a6^3*a5*a4^5*a3^4*a1^5 + 120*a6^2*a5^2*a4^5*a3^4*a1^5 + 48*a6*a5^3*a4^5*a3^4*a1^5 - 8*a6^3*a4^6*a3^4*a1^5 + 16*a6^2*a5*a4^6*a3^4*a1^5 + 16*a6*a5^2*a4^6*a3^4*a1^5 - 8*a5^3*a4^6*a3^4*a1^5 + 8*a6^6*a5^2*a3^5*a1^5 + 8*a6^2*a5^6*a3^5*a1^5 - 8*a6^6*a5*a4*a3^5*a1^5 - 72*a6^5*a5^2*a4*a3^5*a1^5 + 48*a6^4*a5^3*a4*a3^5*a1^5 + 48*a6^3*a5^4*a4*a3^5*a1^5 - 72*a6^2*a5^5*a4*a3^5*a1^5 - 8*a6*a5^6*a4*a3^5*a1^5 + 8*a6^6*a4^2*a3^5*a1^5 - 72*a6^5*a5*a4^2*a3^5*a1^5 + 120*a6^4*a5^2*a4^2*a3^5*a1^5 - 80*a6^3*a5^3*a4^2*a3^5*a1^5 + 120*a6^2*a5^4*a4^2*a3^5*a1^5 - 72*a6*a5^5*a4^2*a3^5*a1^5 + 8*a5^6*a4^2*a3^5*a1^5 + 48*a6^4*a5*a4^3*a3^5*a1^5 - 80*a6^3*a5^2*a4^3*a3^5*a1^5 - 80*a6^2*a5^3*a4^3*a3^5*a1^5 + 48*a6*a5^4*a4^3*a3^5*a1^5 + 48*a6^3*a5*a4^4*a3^5*a1^5 + 120*a6^2*a5^2*a4^4*a3^5*a1^5 + 48*a6*a5^3*a4^4*a3^5*a1^5 - 72*a6^2*a5*a4^5*a3^5*a1^5 - 72*a6*a5^2*a4^5*a3^5*a1^5 + 8*a6^2*a4^6*a3^5*a1^5 - 8*a6*a5*a4^6*a3^5*a1^5 + 8*a5^2*a4^6*a3^5*a1^5 + 8*a6^5*a5^2*a3^6*a1^5 - 8*a6^4*a5^3*a3^6*a1^5 - 8*a6^3*a5^4*a3^6*a1^5 + 8*a6^2*a5^5*a3^6*a1^5 - 8*a6^5*a5*a4*a3^6*a1^5 + 16*a6^4*a5^2*a4*a3^6*a1^5 - 16*a6^3*a5^3*a4*a3^6*a1^5 + 16*a6^2*a5^4*a4*a3^6*a1^5 - 8*a6*a5^5*a4*a3^6*a1^5 + 8*a6^5*a4^2*a3^6*a1^5 + 16*a6^4*a5*a4^2*a3^6*a1^5 - 8*a6^3*a5^2*a4^2*a3^6*a1^5 - 8*a6^2*a5^3*a4^2*a3^6*a1^5 + 16*a6*a5^4*a4^2*a3^6*a1^5 + 8*a5^5*a4^2*a3^6*a1^5 - 8*a6^4*a4^3*a3^6*a1^5 - 16*a6^3*a5*a4^3*a3^6*a1^5 - 8*a6^2*a5^2*a4^3*a3^6*a1^5 - 16*a6*a5^3*a4^3*a3^6*a1^5 - 8*a5^4*a4^3*a3^6*a1^5 - 8*a6^3*a4^4*a3^6*a1^5 + 16*a6^2*a5*a4^4*a3^6*a1^5 + 16*a6*a5^2*a4^4*a3^6*a1^5 - 8*a5^3*a4^4*a3^6*a1^5 + 8*a6^2*a4^5*a3^6*a1^5 - 8*a6*a5*a4^5*a3^6*a1^5 + 8*a5^2*a4^5*a3^6*a1^5 - 8*a6^6*a5^5*a4*a2*a1^5 - 8*a6^5*a5^6*a4*a2*a1^5 + 16*a6^6*a5^4*a4^2*a2*a1^5 - 72*a6^5*a5^5*a4^2*a2*a1^5 + 16*a6^4*a5^6*a4^2*a2*a1^5 - 16*a6^6*a5^3*a4^3*a2*a1^5 + 48*a6^5*a5^4*a4^3*a2*a1^5 + 48*a6^4*a5^5*a4^3*a2*a1^5 - 16*a6^3*a5^6*a4^3*a2*a1^5 + 16*a6^6*a5^2*a4^4*a2*a1^5 + 48*a6^5*a5^3*a4^4*a2*a1^5 - 72*a6^4*a5^4*a4^4*a2*a1^5 + 48*a6^3*a5^5*a4^4*a2*a1^5 + 16*a6^2*a5^6*a4^4*a2*a1^5 - 8*a6^6*a5*a4^5*a2*a1^5 - 72*a6^5*a5^2*a4^5*a2*a1^5 + 48*a6^4*a5^3*a4^5*a2*a1^5 + 48*a6^3*a5^4*a4^5*a2*a1^5 - 72*a6^2*a5^5*a4^5*a2*a1^5 - 8*a6*a5^6*a4^5*a2*a1^5 - 8*a6^5*a5*a4^6*a2*a1^5 + 16*a6^4*a5^2*a4^6*a2*a1^5 - 16*a6^3*a5^3*a4^6*a2*a1^5 + 16*a6^2*a5^4*a4^6*a2*a1^5 - 8*a6*a5^5*a4^6*a2*a1^5 - 8*a6^6*a5^5*a3*a2*a1^5 - 8*a6^5*a5^6*a3*a2*a1^5 - 72*a6^6*a5^4*a4*a3*a2*a1^5 + 432*a6^5*a5^5*a4*a3*a2*a1^5 - 72*a6^4*a5^6*a4*a3*a2*a1^5 + 48*a6^6*a5^3*a4^2*a3*a2*a1^5 - 216*a6^5*a5^4*a4^2*a3*a2*a1^5 - 216*a6^4*a5^5*a4^2*a3*a2*a1^5 + 48*a6^3*a5^6*a4^2*a3*a2*a1^5 + 48*a6^6*a5^2*a4^3*a3*a2*a1^5 - 32*a6^5*a5^3*a4^3*a3*a2*a1^5 + 96*a6^4*a5^4*a4^3*a3*a2*a1^5 - 32*a6^3*a5^5*a4^3*a3*a2*a1^5 + 48*a6^2*a5^6*a4^3*a3*a2*a1^5 - 72*a6^6*a5*a4^4*a3*a2*a1^5 - 216*a6^5*a5^2*a4^4*a3*a2*a1^5 + 96*a6^4*a5^3*a4^4*a3*a2*a1^5 + 96*a6^3*a5^4*a4^4*a3*a2*a1^5 - 216*a6^2*a5^5*a4^4*a3*a2*a1^5 - 72*a6*a5^6*a4^4*a3*a2*a1^5 - 8*a6^6*a4^5*a3*a2*a1^5 + 432*a6^5*a5*a4^5*a3*a2*a1^5 - 216*a6^4*a5^2*a4^5*a3*a2*a1^5 - 32*a6^3*a5^3*a4^5*a3*a2*a1^5 - 216*a6^2*a5^4*a4^5*a3*a2*a1^5 + 432*a6*a5^5*a4^5*a3*a2*a1^5 - 8*a5^6*a4^5*a3*a2*a1^5 - 8*a6^5*a4^6*a3*a2*a1^5 - 72*a6^4*a5*a4^6*a3*a2*a1^5 + 48*a6^3*a5^2*a4^6*a3*a2*a1^5 + 48*a6^2*a5^3*a4^6*a3*a2*a1^5 - 72*a6*a5^4*a4^6*a3*a2*a1^5 - 8*a5^5*a4^6*a3*a2*a1^5 + 16*a6^6*a5^4*a3^2*a2*a1^5 - 72*a6^5*a5^5*a3^2*a2*a1^5 + 16*a6^4*a5^6*a3^2*a2*a1^5 + 48*a6^6*a5^3*a4*a3^2*a2*a1^5 - 216*a6^5*a5^4*a4*a3^2*a2*a1^5 - 216*a6^4*a5^5*a4*a3^2*a2*a1^5 + 48*a6^3*a5^6*a4*a3^2*a2*a1^5 - 72*a6^6*a5^2*a4^2*a3^2*a2*a1^5 + 96*a6^5*a5^3*a4^2*a3^2*a2*a1^5 + 288*a6^4*a5^4*a4^2*a3^2*a2*a1^5 + 96*a6^3*a5^5*a4^2*a3^2*a2*a1^5 - 72*a6^2*a5^6*a4^2*a3^2*a2*a1^5 + 48*a6^6*a5*a4^3*a3^2*a2*a1^5 + 96*a6^5*a5^2*a4^3*a3^2*a2*a1^5 - 32*a6^4*a5^3*a4^3*a3^2*a2*a1^5 - 32*a6^3*a5^4*a4^3*a3^2*a2*a1^5 + 96*a6^2*a5^5*a4^3*a3^2*a2*a1^5 + 48*a6*a5^6*a4^3*a3^2*a2*a1^5 + 16*a6^6*a4^4*a3^2*a2*a1^5 - 216*a6^5*a5*a4^4*a3^2*a2*a1^5 + 288*a6^4*a5^2*a4^4*a3^2*a2*a1^5 - 32*a6^3*a5^3*a4^4*a3^2*a2*a1^5 + 288*a6^2*a5^4*a4^4*a3^2*a2*a1^5 - 216*a6*a5^5*a4^4*a3^2*a2*a1^5 + 16*a5^6*a4^4*a3^2*a2*a1^5 - 72*a6^5*a4^5*a3^2*a2*a1^5 - 216*a6^4*a5*a4^5*a3^2*a2*a1^5 + 96*a6^3*a5^2*a4^5*a3^2*a2*a1^5 + 96*a6^2*a5^3*a4^5*a3^2*a2*a1^5 - 216*a6*a5^4*a4^5*a3^2*a2*a1^5 - 72*a5^5*a4^5*a3^2*a2*a1^5 + 16*a6^4*a4^6*a3^2*a2*a1^5 + 48*a6^3*a5*a4^6*a3^2*a2*a1^5 - 72*a6^2*a5^2*a4^6*a3^2*a2*a1^5 + 48*a6*a5^3*a4^6*a3^2*a2*a1^5 + 16*a5^4*a4^6*a3^2*a2*a1^5 - 16*a6^6*a5^3*a3^3*a2*a1^5 + 48*a6^5*a5^4*a3^3*a2*a1^5 + 48*a6^4*a5^5*a3^3*a2*a1^5 - 16*a6^3*a5^6*a3^3*a2*a1^5 + 48*a6^6*a5^2*a4*a3^3*a2*a1^5 - 32*a6^5*a5^3*a4*a3^3*a2*a1^5 + 96*a6^4*a5^4*a4*a3^3*a2*a1^5 - 32*a6^3*a5^5*a4*a3^3*a2*a1^5 + 48*a6^2*a5^6*a4*a3^3*a2*a1^5 + 48*a6^6*a5*a4^2*a3^3*a2*a1^5 + 96*a6^5*a5^2*a4^2*a3^3*a2*a1^5 - 32*a6^4*a5^3*a4^2*a3^3*a2*a1^5 - 32*a6^3*a5^4*a4^2*a3^3*a2*a1^5 + 96*a6^2*a5^5*a4^2*a3^3*a2*a1^5 + 48*a6*a5^6*a4^2*a3^3*a2*a1^5 - 16*a6^6*a4^3*a3^3*a2*a1^5 - 32*a6^5*a5*a4^3*a3^3*a2*a1^5 - 32*a6^4*a5^2*a4^3*a3^3*a2*a1^5 - 672*a6^3*a5^3*a4^3*a3^3*a2*a1^5 - 32*a6^2*a5^4*a4^3*a3^3*a2*a1^5 - 32*a6*a5^5*a4^3*a3^3*a2*a1^5 - 16*a5^6*a4^3*a3^3*a2*a1^5 + 48*a6^5*a4^4*a3^3*a2*a1^5 + 96*a6^4*a5*a4^4*a3^3*a2*a1^5 - 32*a6^3*a5^2*a4^4*a3^3*a2*a1^5 - 32*a6^2*a5^3*a4^4*a3^3*a2*a1^5 + 96*a6*a5^4*a4^4*a3^3*a2*a1^5 + 48*a5^5*a4^4*a3^3*a2*a1^5 + 48*a6^4*a4^5*a3^3*a2*a1^5 - 32*a6^3*a5*a4^5*a3^3*a2*a1^5 + 96*a6^2*a5^2*a4^5*a3^3*a2*a1^5 - 32*a6*a5^3*a4^5*a3^3*a2*a1^5 + 48*a5^4*a4^5*a3^3*a2*a1^5 - 16*a6^3*a4^6*a3^3*a2*a1^5 + 48*a6^2*a5*a4^6*a3^3*a2*a1^5 + 48*a6*a5^2*a4^6*a3^3*a2*a1^5 - 16*a5^3*a4^6*a3^3*a2*a1^5 + 16*a6^6*a5^2*a3^4*a2*a1^5 + 48*a6^5*a5^3*a3^4*a2*a1^5 - 72*a6^4*a5^4*a3^4*a2*a1^5 + 48*a6^3*a5^5*a3^4*a2*a1^5 + 16*a6^2*a5^6*a3^4*a2*a1^5 - 72*a6^6*a5*a4*a3^4*a2*a1^5 - 216*a6^5*a5^2*a4*a3^4*a2*a1^5 + 96*a6^4*a5^3*a4*a3^4*a2*a1^5 + 96*a6^3*a5^4*a4*a3^4*a2*a1^5 - 216*a6^2*a5^5*a4*a3^4*a2*a1^5 - 72*a6*a5^6*a4*a3^4*a2*a1^5 + 16*a6^6*a4^2*a3^4*a2*a1^5 - 216*a6^5*a5*a4^2*a3^4*a2*a1^5 + 288*a6^4*a5^2*a4^2*a3^4*a2*a1^5 - 32*a6^3*a5^3*a4^2*a3^4*a2*a1^5 + 288*a6^2*a5^4*a4^2*a3^4*a2*a1^5 - 216*a6*a5^5*a4^2*a3^4*a2*a1^5 + 16*a5^6*a4^2*a3^4*a2*a1^5 + 48*a6^5*a4^3*a3^4*a2*a1^5 + 96*a6^4*a5*a4^3*a3^4*a2*a1^5 - 32*a6^3*a5^2*a4^3*a3^4*a2*a1^5 - 32*a6^2*a5^3*a4^3*a3^4*a2*a1^5 + 96*a6*a5^4*a4^3*a3^4*a2*a1^5 + 48*a5^5*a4^3*a3^4*a2*a1^5 - 72*a6^4*a4^4*a3^4*a2*a1^5 + 96*a6^3*a5*a4^4*a3^4*a2*a1^5 + 288*a6^2*a5^2*a4^4*a3^4*a2*a1^5 + 96*a6*a5^3*a4^4*a3^4*a2*a1^5 - 72*a5^4*a4^4*a3^4*a2*a1^5 + 48*a6^3*a4^5*a3^4*a2*a1^5 - 216*a6^2*a5*a4^5*a3^4*a2*a1^5 - 216*a6*a5^2*a4^5*a3^4*a2*a1^5 + 48*a5^3*a4^5*a3^4*a2*a1^5 + 16*a6^2*a4^6*a3^4*a2*a1^5 - 72*a6*a5*a4^6*a3^4*a2*a1^5 + 16*a5^2*a4^6*a3^4*a2*a1^5 - 8*a6^6*a5*a3^5*a2*a1^5 - 72*a6^5*a5^2*a3^5*a2*a1^5 + 48*a6^4*a5^3*a3^5*a2*a1^5 + 48*a6^3*a5^4*a3^5*a2*a1^5 - 72*a6^2*a5^5*a3^5*a2*a1^5 - 8*a6*a5^6*a3^5*a2*a1^5 - 8*a6^6*a4*a3^5*a2*a1^5 + 432*a6^5*a5*a4*a3^5*a2*a1^5 - 216*a6^4*a5^2*a4*a3^5*a2*a1^5 - 32*a6^3*a5^3*a4*a3^5*a2*a1^5 - 216*a6^2*a5^4*a4*a3^5*a2*a1^5 + 432*a6*a5^5*a4*a3^5*a2*a1^5 - 8*a5^6*a4*a3^5*a2*a1^5 - 72*a6^5*a4^2*a3^5*a2*a1^5 - 216*a6^4*a5*a4^2*a3^5*a2*a1^5 + 96*a6^3*a5^2*a4^2*a3^5*a2*a1^5 + 96*a6^2*a5^3*a4^2*a3^5*a2*a1^5 - 216*a6*a5^4*a4^2*a3^5*a2*a1^5 - 72*a5^5*a4^2*a3^5*a2*a1^5 + 48*a6^4*a4^3*a3^5*a2*a1^5 - 32*a6^3*a5*a4^3*a3^5*a2*a1^5 + 96*a6^2*a5^2*a4^3*a3^5*a2*a1^5 - 32*a6*a5^3*a4^3*a3^5*a2*a1^5 + 48*a5^4*a4^3*a3^5*a2*a1^5 + 48*a6^3*a4^4*a3^5*a2*a1^5 - 216*a6^2*a5*a4^4*a3^5*a2*a1^5 - 216*a6*a5^2*a4^4*a3^5*a2*a1^5 + 48*a5^3*a4^4*a3^5*a2*a1^5 - 72*a6^2*a4^5*a3^5*a2*a1^5 + 432*a6*a5*a4^5*a3^5*a2*a1^5 - 72*a5^2*a4^5*a3^5*a2*a1^5 - 8*a6*a4^6*a3^5*a2*a1^5 - 8*a5*a4^6*a3^5*a2*a1^5 - 8*a6^5*a5*a3^6*a2*a1^5 + 16*a6^4*a5^2*a3^6*a2*a1^5 - 16*a6^3*a5^3*a3^6*a2*a1^5 + 16*a6^2*a5^4*a3^6*a2*a1^5 - 8*a6*a5^5*a3^6*a2*a1^5 - 8*a6^5*a4*a3^6*a2*a1^5 - 72*a6^4*a5*a4*a3^6*a2*a1^5 + 48*a6^3*a5^2*a4*a3^6*a2*a1^5 + 48*a6^2*a5^3*a4*a3^6*a2*a1^5 - 72*a6*a5^4*a4*a3^6*a2*a1^5 - 8*a5^5*a4*a3^6*a2*a1^5 + 16*a6^4*a4^2*a3^6*a2*a1^5 + 48*a6^3*a5*a4^2*a3^6*a2*a1^5 - 72*a6^2*a5^2*a4^2*a3^6*a2*a1^5 + 48*a6*a5^3*a4^2*a3^6*a2*a1^5 + 16*a5^4*a4^2*a3^6*a2*a1^5 - 16*a6^3*a4^3*a3^6*a2*a1^5 + 48*a6^2*a5*a4^3*a3^6*a2*a1^5 + 48*a6*a5^2*a4^3*a3^6*a2*a1^5 - 16*a5^3*a4^3*a3^6*a2*a1^5 + 16*a6^2*a4^4*a3^6*a2*a1^5 - 72*a6*a5*a4^4*a3^6*a2*a1^5 + 16*a5^2*a4^4*a3^6*a2*a1^5 - 8*a6*a4^5*a3^6*a2*a1^5 - 8*a5*a4^5*a3^6*a2*a1^5 + 8*a6^6*a5^5*a2^2*a1^5 + 8*a6^5*a5^6*a2^2*a1^5 + 16*a6^6*a5^4*a4*a2^2*a1^5 - 72*a6^5*a5^5*a4*a2^2*a1^5 + 16*a6^4*a5^6*a4*a2^2*a1^5 - 8*a6^6*a5^3*a4^2*a2^2*a1^5 + 120*a6^5*a5^4*a4^2*a2^2*a1^5 + 120*a6^4*a5^5*a4^2*a2^2*a1^5 - 8*a6^3*a5^6*a4^2*a2^2*a1^5 - 8*a6^6*a5^2*a4^3*a2^2*a1^5 - 80*a6^5*a5^3*a4^3*a2^2*a1^5 - 120*a6^4*a5^4*a4^3*a2^2*a1^5 - 80*a6^3*a5^5*a4^3*a2^2*a1^5 - 8*a6^2*a5^6*a4^3*a2^2*a1^5 + 16*a6^6*a5*a4^4*a2^2*a1^5 + 120*a6^5*a5^2*a4^4*a2^2*a1^5 - 120*a6^4*a5^3*a4^4*a2^2*a1^5 - 120*a6^3*a5^4*a4^4*a2^2*a1^5 + 120*a6^2*a5^5*a4^4*a2^2*a1^5 + 16*a6*a5^6*a4^4*a2^2*a1^5 + 8*a6^6*a4^5*a2^2*a1^5 - 72*a6^5*a5*a4^5*a2^2*a1^5 + 120*a6^4*a5^2*a4^5*a2^2*a1^5 - 80*a6^3*a5^3*a4^5*a2^2*a1^5 + 120*a6^2*a5^4*a4^5*a2^2*a1^5 - 72*a6*a5^5*a4^5*a2^2*a1^5 + 8*a5^6*a4^5*a2^2*a1^5 + 8*a6^5*a4^6*a2^2*a1^5 + 16*a6^4*a5*a4^6*a2^2*a1^5 - 8*a6^3*a5^2*a4^6*a2^2*a1^5 - 8*a6^2*a5^3*a4^6*a2^2*a1^5 + 16*a6*a5^4*a4^6*a2^2*a1^5 + 8*a5^5*a4^6*a2^2*a1^5 + 16*a6^6*a5^4*a3*a2^2*a1^5 - 72*a6^5*a5^5*a3*a2^2*a1^5 + 16*a6^4*a5^6*a3*a2^2*a1^5 + 48*a6^6*a5^3*a4*a3*a2^2*a1^5 - 216*a6^5*a5^4*a4*a3*a2^2*a1^5 - 216*a6^4*a5^5*a4*a3*a2^2*a1^5 + 48*a6^3*a5^6*a4*a3*a2^2*a1^5 - 72*a6^6*a5^2*a4^2*a3*a2^2*a1^5 + 96*a6^5*a5^3*a4^2*a3*a2^2*a1^5 + 288*a6^4*a5^4*a4^2*a3*a2^2*a1^5 + 96*a6^3*a5^5*a4^2*a3*a2^2*a1^5 - 72*a6^2*a5^6*a4^2*a3*a2^2*a1^5 + 48*a6^6*a5*a4^3*a3*a2^2*a1^5 + 96*a6^5*a5^2*a4^3*a3*a2^2*a1^5 - 32*a6^4*a5^3*a4^3*a3*a2^2*a1^5 - 32*a6^3*a5^4*a4^3*a3*a2^2*a1^5 + 96*a6^2*a5^5*a4^3*a3*a2^2*a1^5 + 48*a6*a5^6*a4^3*a3*a2^2*a1^5 + 16*a6^6*a4^4*a3*a2^2*a1^5 - 216*a6^5*a5*a4^4*a3*a2^2*a1^5 + 288*a6^4*a5^2*a4^4*a3*a2^2*a1^5 - 32*a6^3*a5^3*a4^4*a3*a2^2*a1^5 + 288*a6^2*a5^4*a4^4*a3*a2^2*a1^5 - 216*a6*a5^5*a4^4*a3*a2^2*a1^5 + 16*a5^6*a4^4*a3*a2^2*a1^5 - 72*a6^5*a4^5*a3*a2^2*a1^5 - 216*a6^4*a5*a4^5*a3*a2^2*a1^5 + 96*a6^3*a5^2*a4^5*a3*a2^2*a1^5 + 96*a6^2*a5^3*a4^5*a3*a2^2*a1^5 - 216*a6*a5^4*a4^5*a3*a2^2*a1^5 - 72*a5^5*a4^5*a3*a2^2*a1^5 + 16*a6^4*a4^6*a3*a2^2*a1^5 + 48*a6^3*a5*a4^6*a3*a2^2*a1^5 - 72*a6^2*a5^2*a4^6*a3*a2^2*a1^5 + 48*a6*a5^3*a4^6*a3*a2^2*a1^5 + 16*a5^4*a4^6*a3*a2^2*a1^5 - 8*a6^6*a5^3*a3^2*a2^2*a1^5 + 120*a6^5*a5^4*a3^2*a2^2*a1^5 + 120*a6^4*a5^5*a3^2*a2^2*a1^5 - 8*a6^3*a5^6*a3^2*a2^2*a1^5 - 72*a6^6*a5^2*a4*a3^2*a2^2*a1^5 + 96*a6^5*a5^3*a4*a3^2*a2^2*a1^5 + 288*a6^4*a5^4*a4*a3^2*a2^2*a1^5 + 96*a6^3*a5^5*a4*a3^2*a2^2*a1^5 - 72*a6^2*a5^6*a4*a3^2*a2^2*a1^5 - 72*a6^6*a5*a4^2*a3^2*a2^2*a1^5 - 360*a6^4*a5^3*a4^2*a3^2*a2^2*a1^5 - 360*a6^3*a5^4*a4^2*a3^2*a2^2*a1^5 - 72*a6*a5^6*a4^2*a3^2*a2^2*a1^5 - 8*a6^6*a4^3*a3^2*a2^2*a1^5 + 96*a6^5*a5*a4^3*a3^2*a2^2*a1^5 - 360*a6^4*a5^2*a4^3*a3^2*a2^2*a1^5 + 480*a6^3*a5^3*a4^3*a3^2*a2^2*a1^5 - 360*a6^2*a5^4*a4^3*a3^2*a2^2*a1^5 + 96*a6*a5^5*a4^3*a3^2*a2^2*a1^5 - 8*a5^6*a4^3*a3^2*a2^2*a1^5 + 120*a6^5*a4^4*a3^2*a2^2*a1^5 + 288*a6^4*a5*a4^4*a3^2*a2^2*a1^5 - 360*a6^3*a5^2*a4^4*a3^2*a2^2*a1^5 - 360*a6^2*a5^3*a4^4*a3^2*a2^2*a1^5 + 288*a6*a5^4*a4^4*a3^2*a2^2*a1^5 + 120*a5^5*a4^4*a3^2*a2^2*a1^5 + 120*a6^4*a4^5*a3^2*a2^2*a1^5 + 96*a6^3*a5*a4^5*a3^2*a2^2*a1^5 + 96*a6*a5^3*a4^5*a3^2*a2^2*a1^5 + 120*a5^4*a4^5*a3^2*a2^2*a1^5 - 8*a6^3*a4^6*a3^2*a2^2*a1^5 - 72*a6^2*a5*a4^6*a3^2*a2^2*a1^5 - 72*a6*a5^2*a4^6*a3^2*a2^2*a1^5 - 8*a5^3*a4^6*a3^2*a2^2*a1^5 - 8*a6^6*a5^2*a3^3*a2^2*a1^5 - 80*a6^5*a5^3*a3^3*a2^2*a1^5 - 120*a6^4*a5^4*a3^3*a2^2*a1^5 - 80*a6^3*a5^5*a3^3*a2^2*a1^5 - 8*a6^2*a5^6*a3^3*a2^2*a1^5 + 48*a6^6*a5*a4*a3^3*a2^2*a1^5 + 96*a6^5*a5^2*a4*a3^3*a2^2*a1^5 - 32*a6^4*a5^3*a4*a3^3*a2^2*a1^5 - 32*a6^3*a5^4*a4*a3^3*a2^2*a1^5 + 96*a6^2*a5^5*a4*a3^3*a2^2*a1^5 + 48*a6*a5^6*a4*a3^3*a2^2*a1^5 - 8*a6^6*a4^2*a3^3*a2^2*a1^5 + 96*a6^5*a5*a4^2*a3^3*a2^2*a1^5 - 360*a6^4*a5^2*a4^2*a3^3*a2^2*a1^5 + 480*a6^3*a5^3*a4^2*a3^3*a2^2*a1^5 - 360*a6^2*a5^4*a4^2*a3^3*a2^2*a1^5 + 96*a6*a5^5*a4^2*a3^3*a2^2*a1^5 - 8*a5^6*a4^2*a3^3*a2^2*a1^5 - 80*a6^5*a4^3*a3^3*a2^2*a1^5 - 32*a6^4*a5*a4^3*a3^3*a2^2*a1^5 + 480*a6^3*a5^2*a4^3*a3^3*a2^2*a1^5 + 480*a6^2*a5^3*a4^3*a3^3*a2^2*a1^5 - 32*a6*a5^4*a4^3*a3^3*a2^2*a1^5 - 80*a5^5*a4^3*a3^3*a2^2*a1^5 - 120*a6^4*a4^4*a3^3*a2^2*a1^5 - 32*a6^3*a5*a4^4*a3^3*a2^2*a1^5 - 360*a6^2*a5^2*a4^4*a3^3*a2^2*a1^5 - 32*a6*a5^3*a4^4*a3^3*a2^2*a1^5 - 120*a5^4*a4^4*a3^3*a2^2*a1^5 - 80*a6^3*a4^5*a3^3*a2^2*a1^5 + 96*a6^2*a5*a4^5*a3^3*a2^2*a1^5 + 96*a6*a5^2*a4^5*a3^3*a2^2*a1^5 - 80*a5^3*a4^5*a3^3*a2^2*a1^5 - 8*a6^2*a4^6*a3^3*a2^2*a1^5 + 48*a6*a5*a4^6*a3^3*a2^2*a1^5 - 8*a5^2*a4^6*a3^3*a2^2*a1^5 + 16*a6^6*a5*a3^4*a2^2*a1^5 + 120*a6^5*a5^2*a3^4*a2^2*a1^5 - 120*a6^4*a5^3*a3^4*a2^2*a1^5 - 120*a6^3*a5^4*a3^4*a2^2*a1^5 + 120*a6^2*a5^5*a3^4*a2^2*a1^5 + 16*a6*a5^6*a3^4*a2^2*a1^5 + 16*a6^6*a4*a3^4*a2^2*a1^5 - 216*a6^5*a5*a4*a3^4*a2^2*a1^5 + 288*a6^4*a5^2*a4*a3^4*a2^2*a1^5 - 32*a6^3*a5^3*a4*a3^4*a2^2*a1^5 + 288*a6^2*a5^4*a4*a3^4*a2^2*a1^5 - 216*a6*a5^5*a4*a3^4*a2^2*a1^5 + 16*a5^6*a4*a3^4*a2^2*a1^5 + 120*a6^5*a4^2*a3^4*a2^2*a1^5 + 288*a6^4*a5*a4^2*a3^4*a2^2*a1^5 - 360*a6^3*a5^2*a4^2*a3^4*a2^2*a1^5 - 360*a6^2*a5^3*a4^2*a3^4*a2^2*a1^5 + 288*a6*a5^4*a4^2*a3^4*a2^2*a1^5 + 120*a5^5*a4^2*a3^4*a2^2*a1^5 - 120*a6^4*a4^3*a3^4*a2^2*a1^5 - 32*a6^3*a5*a4^3*a3^4*a2^2*a1^5 - 360*a6^2*a5^2*a4^3*a3^4*a2^2*a1^5 - 32*a6*a5^3*a4^3*a3^4*a2^2*a1^5 - 120*a5^4*a4^3*a3^4*a2^2*a1^5 - 120*a6^3*a4^4*a3^4*a2^2*a1^5 + 288*a6^2*a5*a4^4*a3^4*a2^2*a1^5 + 288*a6*a5^2*a4^4*a3^4*a2^2*a1^5 - 120*a5^3*a4^4*a3^4*a2^2*a1^5 + 120*a6^2*a4^5*a3^4*a2^2*a1^5 - 216*a6*a5*a4^5*a3^4*a2^2*a1^5 + 120*a5^2*a4^5*a3^4*a2^2*a1^5 + 16*a6*a4^6*a3^4*a2^2*a1^5 + 16*a5*a4^6*a3^4*a2^2*a1^5 + 8*a6^6*a3^5*a2^2*a1^5 - 72*a6^5*a5*a3^5*a2^2*a1^5 + 120*a6^4*a5^2*a3^5*a2^2*a1^5 - 80*a6^3*a5^3*a3^5*a2^2*a1^5 + 120*a6^2*a5^4*a3^5*a2^2*a1^5 - 72*a6*a5^5*a3^5*a2^2*a1^5 + 8*a5^6*a3^5*a2^2*a1^5 - 72*a6^5*a4*a3^5*a2^2*a1^5 - 216*a6^4*a5*a4*a3^5*a2^2*a1^5 + 96*a6^3*a5^2*a4*a3^5*a2^2*a1^5 + 96*a6^2*a5^3*a4*a3^5*a2^2*a1^5 - 216*a6*a5^4*a4*a3^5*a2^2*a1^5 - 72*a5^5*a4*a3^5*a2^2*a1^5 + 120*a6^4*a4^2*a3^5*a2^2*a1^5 + 96*a6^3*a5*a4^2*a3^5*a2^2*a1^5 + 96*a6*a5^3*a4^2*a3^5*a2^2*a1^5 + 120*a5^4*a4^2*a3^5*a2^2*a1^5 - 80*a6^3*a4^3*a3^5*a2^2*a1^5 + 96*a6^2*a5*a4^3*a3^5*a2^2*a1^5 + 96*a6*a5^2*a4^3*a3^5*a2^2*a1^5 - 80*a5^3*a4^3*a3^5*a2^2*a1^5 + 120*a6^2*a4^4*a3^5*a2^2*a1^5 - 216*a6*a5*a4^4*a3^5*a2^2*a1^5 + 120*a5^2*a4^4*a3^5*a2^2*a1^5 - 72*a6*a4^5*a3^5*a2^2*a1^5 - 72*a5*a4^5*a3^5*a2^2*a1^5 + 8*a4^6*a3^5*a2^2*a1^5 + 8*a6^5*a3^6*a2^2*a1^5 + 16*a6^4*a5*a3^6*a2^2*a1^5 - 8*a6^3*a5^2*a3^6*a2^2*a1^5 - 8*a6^2*a5^3*a3^6*a2^2*a1^5 + 16*a6*a5^4*a3^6*a2^2*a1^5 + 8*a5^5*a3^6*a2^2*a1^5 + 16*a6^4*a4*a3^6*a2^2*a1^5 + 48*a6^3*a5*a4*a3^6*a2^2*a1^5 - 72*a6^2*a5^2*a4*a3^6*a2^2*a1^5 + 48*a6*a5^3*a4*a3^6*a2^2*a1^5 + 16*a5^4*a4*a3^6*a2^2*a1^5 - 8*a6^3*a4^2*a3^6*a2^2*a1^5 - 72*a6^2*a5*a4^2*a3^6*a2^2*a1^5 - 72*a6*a5^2*a4^2*a3^6*a2^2*a1^5 - 8*a5^3*a4^2*a3^6*a2^2*a1^5 - 8*a6^2*a4^3*a3^6*a2^2*a1^5 + 48*a6*a5*a4^3*a3^6*a2^2*a1^5 - 8*a5^2*a4^3*a3^6*a2^2*a1^5 + 16*a6*a4^4*a3^6*a2^2*a1^5 + 16*a5*a4^4*a3^6*a2^2*a1^5 + 8*a4^5*a3^6*a2^2*a1^5 - 8*a6^6*a5^4*a2^3*a1^5 - 8*a6^4*a5^6*a2^3*a1^5 - 16*a6^6*a5^3*a4*a2^3*a1^5 + 48*a6^5*a5^4*a4*a2^3*a1^5 + 48*a6^4*a5^5*a4*a2^3*a1^5 - 16*a6^3*a5^6*a4*a2^3*a1^5 - 8*a6^6*a5^2*a4^2*a2^3*a1^5 - 80*a6^5*a5^3*a4^2*a2^3*a1^5 - 120*a6^4*a5^4*a4^2*a2^3*a1^5 - 80*a6^3*a5^5*a4^2*a2^3*a1^5 - 8*a6^2*a5^6*a4^2*a2^3*a1^5 - 16*a6^6*a5*a4^3*a2^3*a1^5 - 80*a6^5*a5^2*a4^3*a2^3*a1^5 + 240*a6^4*a5^3*a4^3*a2^3*a1^5 + 240*a6^3*a5^4*a4^3*a2^3*a1^5 - 80*a6^2*a5^5*a4^3*a2^3*a1^5 - 16*a6*a5^6*a4^3*a2^3*a1^5 - 8*a6^6*a4^4*a2^3*a1^5 + 48*a6^5*a5*a4^4*a2^3*a1^5 - 120*a6^4*a5^2*a4^4*a2^3*a1^5 + 240*a6^3*a5^3*a4^4*a2^3*a1^5 - 120*a6^2*a5^4*a4^4*a2^3*a1^5 + 48*a6*a5^5*a4^4*a2^3*a1^5 - 8*a5^6*a4^4*a2^3*a1^5 + 48*a6^4*a5*a4^5*a2^3*a1^5 - 80*a6^3*a5^2*a4^5*a2^3*a1^5 - 80*a6^2*a5^3*a4^5*a2^3*a1^5 + 48*a6*a5^4*a4^5*a2^3*a1^5 - 8*a6^4*a4^6*a2^3*a1^5 - 16*a6^3*a5*a4^6*a2^3*a1^5 - 8*a6^2*a5^2*a4^6*a2^3*a1^5 - 16*a6*a5^3*a4^6*a2^3*a1^5 - 8*a5^4*a4^6*a2^3*a1^5 - 16*a6^6*a5^3*a3*a2^3*a1^5 + 48*a6^5*a5^4*a3*a2^3*a1^5 + 48*a6^4*a5^5*a3*a2^3*a1^5 - 16*a6^3*a5^6*a3*a2^3*a1^5 + 48*a6^6*a5^2*a4*a3*a2^3*a1^5 - 32*a6^5*a5^3*a4*a3*a2^3*a1^5 + 96*a6^4*a5^4*a4*a3*a2^3*a1^5 - 32*a6^3*a5^5*a4*a3*a2^3*a1^5 + 48*a6^2*a5^6*a4*a3*a2^3*a1^5 + 48*a6^6*a5*a4^2*a3*a2^3*a1^5 + 96*a6^5*a5^2*a4^2*a3*a2^3*a1^5 - 32*a6^4*a5^3*a4^2*a3*a2^3*a1^5 - 32*a6^3*a5^4*a4^2*a3*a2^3*a1^5 + 96*a6^2*a5^5*a4^2*a3*a2^3*a1^5 + 48*a6*a5^6*a4^2*a3*a2^3*a1^5 - 16*a6^6*a4^3*a3*a2^3*a1^5 - 32*a6^5*a5*a4^3*a3*a2^3*a1^5 - 32*a6^4*a5^2*a4^3*a3*a2^3*a1^5 - 672*a6^3*a5^3*a4^3*a3*a2^3*a1^5 - 32*a6^2*a5^4*a4^3*a3*a2^3*a1^5 - 32*a6*a5^5*a4^3*a3*a2^3*a1^5 - 16*a5^6*a4^3*a3*a2^3*a1^5 + 48*a6^5*a4^4*a3*a2^3*a1^5 + 96*a6^4*a5*a4^4*a3*a2^3*a1^5 - 32*a6^3*a5^2*a4^4*a3*a2^3*a1^5 - 32*a6^2*a5^3*a4^4*a3*a2^3*a1^5 + 96*a6*a5^4*a4^4*a3*a2^3*a1^5 + 48*a5^5*a4^4*a3*a2^3*a1^5 + 48*a6^4*a4^5*a3*a2^3*a1^5 - 32*a6^3*a5*a4^5*a3*a2^3*a1^5 + 96*a6^2*a5^2*a4^5*a3*a2^3*a1^5 - 32*a6*a5^3*a4^5*a3*a2^3*a1^5 + 48*a5^4*a4^5*a3*a2^3*a1^5 - 16*a6^3*a4^6*a3*a2^3*a1^5 + 48*a6^2*a5*a4^6*a3*a2^3*a1^5 + 48*a6*a5^2*a4^6*a3*a2^3*a1^5 - 16*a5^3*a4^6*a3*a2^3*a1^5 - 8*a6^6*a5^2*a3^2*a2^3*a1^5 - 80*a6^5*a5^3*a3^2*a2^3*a1^5 - 120*a6^4*a5^4*a3^2*a2^3*a1^5 - 80*a6^3*a5^5*a3^2*a2^3*a1^5 - 8*a6^2*a5^6*a3^2*a2^3*a1^5 + 48*a6^6*a5*a4*a3^2*a2^3*a1^5 + 96*a6^5*a5^2*a4*a3^2*a2^3*a1^5 - 32*a6^4*a5^3*a4*a3^2*a2^3*a1^5 - 32*a6^3*a5^4*a4*a3^2*a2^3*a1^5 + 96*a6^2*a5^5*a4*a3^2*a2^3*a1^5 + 48*a6*a5^6*a4*a3^2*a2^3*a1^5 - 8*a6^6*a4^2*a3^2*a2^3*a1^5 + 96*a6^5*a5*a4^2*a3^2*a2^3*a1^5 - 360*a6^4*a5^2*a4^2*a3^2*a2^3*a1^5 + 480*a6^3*a5^3*a4^2*a3^2*a2^3*a1^5 - 360*a6^2*a5^4*a4^2*a3^2*a2^3*a1^5 + 96*a6*a5^5*a4^2*a3^2*a2^3*a1^5 - 8*a5^6*a4^2*a3^2*a2^3*a1^5 - 80*a6^5*a4^3*a3^2*a2^3*a1^5 - 32*a6^4*a5*a4^3*a3^2*a2^3*a1^5 + 480*a6^3*a5^2*a4^3*a3^2*a2^3*a1^5 + 480*a6^2*a5^3*a4^3*a3^2*a2^3*a1^5 - 32*a6*a5^4*a4^3*a3^2*a2^3*a1^5 - 80*a5^5*a4^3*a3^2*a2^3*a1^5 - 120*a6^4*a4^4*a3^2*a2^3*a1^5 - 32*a6^3*a5*a4^4*a3^2*a2^3*a1^5 - 360*a6^2*a5^2*a4^4*a3^2*a2^3*a1^5 - 32*a6*a5^3*a4^4*a3^2*a2^3*a1^5 - 120*a5^4*a4^4*a3^2*a2^3*a1^5 - 80*a6^3*a4^5*a3^2*a2^3*a1^5 + 96*a6^2*a5*a4^5*a3^2*a2^3*a1^5 + 96*a6*a5^2*a4^5*a3^2*a2^3*a1^5 - 80*a5^3*a4^5*a3^2*a2^3*a1^5 - 8*a6^2*a4^6*a3^2*a2^3*a1^5 + 48*a6*a5*a4^6*a3^2*a2^3*a1^5 - 8*a5^2*a4^6*a3^2*a2^3*a1^5 - 16*a6^6*a5*a3^3*a2^3*a1^5 - 80*a6^5*a5^2*a3^3*a2^3*a1^5 + 240*a6^4*a5^3*a3^3*a2^3*a1^5 + 240*a6^3*a5^4*a3^3*a2^3*a1^5 - 80*a6^2*a5^5*a3^3*a2^3*a1^5 - 16*a6*a5^6*a3^3*a2^3*a1^5 - 16*a6^6*a4*a3^3*a2^3*a1^5 - 32*a6^5*a5*a4*a3^3*a2^3*a1^5 - 32*a6^4*a5^2*a4*a3^3*a2^3*a1^5 - 672*a6^3*a5^3*a4*a3^3*a2^3*a1^5 - 32*a6^2*a5^4*a4*a3^3*a2^3*a1^5 - 32*a6*a5^5*a4*a3^3*a2^3*a1^5 - 16*a5^6*a4*a3^3*a2^3*a1^5 - 80*a6^5*a4^2*a3^3*a2^3*a1^5 - 32*a6^4*a5*a4^2*a3^3*a2^3*a1^5 + 480*a6^3*a5^2*a4^2*a3^3*a2^3*a1^5 + 480*a6^2*a5^3*a4^2*a3^3*a2^3*a1^5 - 32*a6*a5^4*a4^2*a3^3*a2^3*a1^5 - 80*a5^5*a4^2*a3^3*a2^3*a1^5 + 240*a6^4*a4^3*a3^3*a2^3*a1^5 - 672*a6^3*a5*a4^3*a3^3*a2^3*a1^5 + 480*a6^2*a5^2*a4^3*a3^3*a2^3*a1^5 - 672*a6*a5^3*a4^3*a3^3*a2^3*a1^5 + 240*a5^4*a4^3*a3^3*a2^3*a1^5 + 240*a6^3*a4^4*a3^3*a2^3*a1^5 - 32*a6^2*a5*a4^4*a3^3*a2^3*a1^5 - 32*a6*a5^2*a4^4*a3^3*a2^3*a1^5 + 240*a5^3*a4^4*a3^3*a2^3*a1^5 - 80*a6^2*a4^5*a3^3*a2^3*a1^5 - 32*a6*a5*a4^5*a3^3*a2^3*a1^5 - 80*a5^2*a4^5*a3^3*a2^3*a1^5 - 16*a6*a4^6*a3^3*a2^3*a1^5 - 16*a5*a4^6*a3^3*a2^3*a1^5 - 8*a6^6*a3^4*a2^3*a1^5 + 48*a6^5*a5*a3^4*a2^3*a1^5 - 120*a6^4*a5^2*a3^4*a2^3*a1^5 + 240*a6^3*a5^3*a3^4*a2^3*a1^5 - 120*a6^2*a5^4*a3^4*a2^3*a1^5 + 48*a6*a5^5*a3^4*a2^3*a1^5 - 8*a5^6*a3^4*a2^3*a1^5 + 48*a6^5*a4*a3^4*a2^3*a1^5 + 96*a6^4*a5*a4*a3^4*a2^3*a1^5 - 32*a6^3*a5^2*a4*a3^4*a2^3*a1^5 - 32*a6^2*a5^3*a4*a3^4*a2^3*a1^5 + 96*a6*a5^4*a4*a3^4*a2^3*a1^5 + 48*a5^5*a4*a3^4*a2^3*a1^5 - 120*a6^4*a4^2*a3^4*a2^3*a1^5 - 32*a6^3*a5*a4^2*a3^4*a2^3*a1^5 - 360*a6^2*a5^2*a4^2*a3^4*a2^3*a1^5 - 32*a6*a5^3*a4^2*a3^4*a2^3*a1^5 - 120*a5^4*a4^2*a3^4*a2^3*a1^5 + 240*a6^3*a4^3*a3^4*a2^3*a1^5 - 32*a6^2*a5*a4^3*a3^4*a2^3*a1^5 - 32*a6*a5^2*a4^3*a3^4*a2^3*a1^5 + 240*a5^3*a4^3*a3^4*a2^3*a1^5 - 120*a6^2*a4^4*a3^4*a2^3*a1^5 + 96*a6*a5*a4^4*a3^4*a2^3*a1^5 - 120*a5^2*a4^4*a3^4*a2^3*a1^5 + 48*a6*a4^5*a3^4*a2^3*a1^5 + 48*a5*a4^5*a3^4*a2^3*a1^5 - 8*a4^6*a3^4*a2^3*a1^5 + 48*a6^4*a5*a3^5*a2^3*a1^5 - 80*a6^3*a5^2*a3^5*a2^3*a1^5 - 80*a6^2*a5^3*a3^5*a2^3*a1^5 + 48*a6*a5^4*a3^5*a2^3*a1^5 + 48*a6^4*a4*a3^5*a2^3*a1^5 - 32*a6^3*a5*a4*a3^5*a2^3*a1^5 + 96*a6^2*a5^2*a4*a3^5*a2^3*a1^5 - 32*a6*a5^3*a4*a3^5*a2^3*a1^5 + 48*a5^4*a4*a3^5*a2^3*a1^5 - 80*a6^3*a4^2*a3^5*a2^3*a1^5 + 96*a6^2*a5*a4^2*a3^5*a2^3*a1^5 + 96*a6*a5^2*a4^2*a3^5*a2^3*a1^5 - 80*a5^3*a4^2*a3^5*a2^3*a1^5 - 80*a6^2*a4^3*a3^5*a2^3*a1^5 - 32*a6*a5*a4^3*a3^5*a2^3*a1^5 - 80*a5^2*a4^3*a3^5*a2^3*a1^5 + 48*a6*a4^4*a3^5*a2^3*a1^5 + 48*a5*a4^4*a3^5*a2^3*a1^5 - 8*a6^4*a3^6*a2^3*a1^5 - 16*a6^3*a5*a3^6*a2^3*a1^5 - 8*a6^2*a5^2*a3^6*a2^3*a1^5 - 16*a6*a5^3*a3^6*a2^3*a1^5 - 8*a5^4*a3^6*a2^3*a1^5 - 16*a6^3*a4*a3^6*a2^3*a1^5 + 48*a6^2*a5*a4*a3^6*a2^3*a1^5 + 48*a6*a5^2*a4*a3^6*a2^3*a1^5 - 16*a5^3*a4*a3^6*a2^3*a1^5 - 8*a6^2*a4^2*a3^6*a2^3*a1^5 + 48*a6*a5*a4^2*a3^6*a2^3*a1^5 - 8*a5^2*a4^2*a3^6*a2^3*a1^5 - 16*a6*a4^3*a3^6*a2^3*a1^5 - 16*a5*a4^3*a3^6*a2^3*a1^5 - 8*a4^4*a3^6*a2^3*a1^5 - 8*a6^6*a5^3*a2^4*a1^5 - 8*a6^3*a5^6*a2^4*a1^5 + 16*a6^6*a5^2*a4*a2^4*a1^5 + 48*a6^5*a5^3*a4*a2^4*a1^5 - 72*a6^4*a5^4*a4*a2^4*a1^5 + 48*a6^3*a5^5*a4*a2^4*a1^5 + 16*a6^2*a5^6*a4*a2^4*a1^5 + 16*a6^6*a5*a4^2*a2^4*a1^5 + 120*a6^5*a5^2*a4^2*a2^4*a1^5 - 120*a6^4*a5^3*a4^2*a2^4*a1^5 - 120*a6^3*a5^4*a4^2*a2^4*a1^5 + 120*a6^2*a5^5*a4^2*a2^4*a1^5 + 16*a6*a5^6*a4^2*a2^4*a1^5 - 8*a6^6*a4^3*a2^4*a1^5 + 48*a6^5*a5*a4^3*a2^4*a1^5 - 120*a6^4*a5^2*a4^3*a2^4*a1^5 + 240*a6^3*a5^3*a4^3*a2^4*a1^5 - 120*a6^2*a5^4*a4^3*a2^4*a1^5 + 48*a6*a5^5*a4^3*a2^4*a1^5 - 8*a5^6*a4^3*a2^4*a1^5 - 72*a6^4*a5*a4^4*a2^4*a1^5 - 120*a6^3*a5^2*a4^4*a2^4*a1^5 - 120*a6^2*a5^3*a4^4*a2^4*a1^5 - 72*a6*a5^4*a4^4*a2^4*a1^5 + 48*a6^3*a5*a4^5*a2^4*a1^5 + 120*a6^2*a5^2*a4^5*a2^4*a1^5 + 48*a6*a5^3*a4^5*a2^4*a1^5 - 8*a6^3*a4^6*a2^4*a1^5 + 16*a6^2*a5*a4^6*a2^4*a1^5 + 16*a6*a5^2*a4^6*a2^4*a1^5 - 8*a5^3*a4^6*a2^4*a1^5 + 16*a6^6*a5^2*a3*a2^4*a1^5 + 48*a6^5*a5^3*a3*a2^4*a1^5 - 72*a6^4*a5^4*a3*a2^4*a1^5 + 48*a6^3*a5^5*a3*a2^4*a1^5 + 16*a6^2*a5^6*a3*a2^4*a1^5 - 72*a6^6*a5*a4*a3*a2^4*a1^5 - 216*a6^5*a5^2*a4*a3*a2^4*a1^5 + 96*a6^4*a5^3*a4*a3*a2^4*a1^5 + 96*a6^3*a5^4*a4*a3*a2^4*a1^5 - 216*a6^2*a5^5*a4*a3*a2^4*a1^5 - 72*a6*a5^6*a4*a3*a2^4*a1^5 + 16*a6^6*a4^2*a3*a2^4*a1^5 - 216*a6^5*a5*a4^2*a3*a2^4*a1^5 + 288*a6^4*a5^2*a4^2*a3*a2^4*a1^5 - 32*a6^3*a5^3*a4^2*a3*a2^4*a1^5 + 288*a6^2*a5^4*a4^2*a3*a2^4*a1^5 - 216*a6*a5^5*a4^2*a3*a2^4*a1^5 + 16*a5^6*a4^2*a3*a2^4*a1^5 + 48*a6^5*a4^3*a3*a2^4*a1^5 + 96*a6^4*a5*a4^3*a3*a2^4*a1^5 - 32*a6^3*a5^2*a4^3*a3*a2^4*a1^5 - 32*a6^2*a5^3*a4^3*a3*a2^4*a1^5 + 96*a6*a5^4*a4^3*a3*a2^4*a1^5 + 48*a5^5*a4^3*a3*a2^4*a1^5 - 72*a6^4*a4^4*a3*a2^4*a1^5 + 96*a6^3*a5*a4^4*a3*a2^4*a1^5 + 288*a6^2*a5^2*a4^4*a3*a2^4*a1^5 + 96*a6*a5^3*a4^4*a3*a2^4*a1^5 - 72*a5^4*a4^4*a3*a2^4*a1^5 + 48*a6^3*a4^5*a3*a2^4*a1^5 - 216*a6^2*a5*a4^5*a3*a2^4*a1^5 - 216*a6*a5^2*a4^5*a3*a2^4*a1^5 + 48*a5^3*a4^5*a3*a2^4*a1^5 + 16*a6^2*a4^6*a3*a2^4*a1^5 - 72*a6*a5*a4^6*a3*a2^4*a1^5 + 16*a5^2*a4^6*a3*a2^4*a1^5 + 16*a6^6*a5*a3^2*a2^4*a1^5 + 120*a6^5*a5^2*a3^2*a2^4*a1^5 - 120*a6^4*a5^3*a3^2*a2^4*a1^5 - 120*a6^3*a5^4*a3^2*a2^4*a1^5 + 120*a6^2*a5^5*a3^2*a2^4*a1^5 + 16*a6*a5^6*a3^2*a2^4*a1^5 + 16*a6^6*a4*a3^2*a2^4*a1^5 - 216*a6^5*a5*a4*a3^2*a2^4*a1^5 + 288*a6^4*a5^2*a4*a3^2*a2^4*a1^5 - 32*a6^3*a5^3*a4*a3^2*a2^4*a1^5 + 288*a6^2*a5^4*a4*a3^2*a2^4*a1^5 - 216*a6*a5^5*a4*a3^2*a2^4*a1^5 + 16*a5^6*a4*a3^2*a2^4*a1^5 + 120*a6^5*a4^2*a3^2*a2^4*a1^5 + 288*a6^4*a5*a4^2*a3^2*a2^4*a1^5 - 360*a6^3*a5^2*a4^2*a3^2*a2^4*a1^5 - 360*a6^2*a5^3*a4^2*a3^2*a2^4*a1^5 + 288*a6*a5^4*a4^2*a3^2*a2^4*a1^5 + 120*a5^5*a4^2*a3^2*a2^4*a1^5 - 120*a6^4*a4^3*a3^2*a2^4*a1^5 - 32*a6^3*a5*a4^3*a3^2*a2^4*a1^5 - 360*a6^2*a5^2*a4^3*a3^2*a2^4*a1^5 - 32*a6*a5^3*a4^3*a3^2*a2^4*a1^5 - 120*a5^4*a4^3*a3^2*a2^4*a1^5 - 120*a6^3*a4^4*a3^2*a2^4*a1^5 + 288*a6^2*a5*a4^4*a3^2*a2^4*a1^5 + 288*a6*a5^2*a4^4*a3^2*a2^4*a1^5 - 120*a5^3*a4^4*a3^2*a2^4*a1^5 + 120*a6^2*a4^5*a3^2*a2^4*a1^5 - 216*a6*a5*a4^5*a3^2*a2^4*a1^5 + 120*a5^2*a4^5*a3^2*a2^4*a1^5 + 16*a6*a4^6*a3^2*a2^4*a1^5 + 16*a5*a4^6*a3^2*a2^4*a1^5 - 8*a6^6*a3^3*a2^4*a1^5 + 48*a6^5*a5*a3^3*a2^4*a1^5 - 120*a6^4*a5^2*a3^3*a2^4*a1^5 + 240*a6^3*a5^3*a3^3*a2^4*a1^5 - 120*a6^2*a5^4*a3^3*a2^4*a1^5 + 48*a6*a5^5*a3^3*a2^4*a1^5 - 8*a5^6*a3^3*a2^4*a1^5 + 48*a6^5*a4*a3^3*a2^4*a1^5 + 96*a6^4*a5*a4*a3^3*a2^4*a1^5 - 32*a6^3*a5^2*a4*a3^3*a2^4*a1^5 - 32*a6^2*a5^3*a4*a3^3*a2^4*a1^5 + 96*a6*a5^4*a4*a3^3*a2^4*a1^5 + 48*a5^5*a4*a3^3*a2^4*a1^5 - 120*a6^4*a4^2*a3^3*a2^4*a1^5 - 32*a6^3*a5*a4^2*a3^3*a2^4*a1^5 - 360*a6^2*a5^2*a4^2*a3^3*a2^4*a1^5 - 32*a6*a5^3*a4^2*a3^3*a2^4*a1^5 - 120*a5^4*a4^2*a3^3*a2^4*a1^5 + 240*a6^3*a4^3*a3^3*a2^4*a1^5 - 32*a6^2*a5*a4^3*a3^3*a2^4*a1^5 - 32*a6*a5^2*a4^3*a3^3*a2^4*a1^5 + 240*a5^3*a4^3*a3^3*a2^4*a1^5 - 120*a6^2*a4^4*a3^3*a2^4*a1^5 + 96*a6*a5*a4^4*a3^3*a2^4*a1^5 - 120*a5^2*a4^4*a3^3*a2^4*a1^5 + 48*a6*a4^5*a3^3*a2^4*a1^5 + 48*a5*a4^5*a3^3*a2^4*a1^5 - 8*a4^6*a3^3*a2^4*a1^5 - 72*a6^4*a5*a3^4*a2^4*a1^5 - 120*a6^3*a5^2*a3^4*a2^4*a1^5 - 120*a6^2*a5^3*a3^4*a2^4*a1^5 - 72*a6*a5^4*a3^4*a2^4*a1^5 - 72*a6^4*a4*a3^4*a2^4*a1^5 + 96*a6^3*a5*a4*a3^4*a2^4*a1^5 + 288*a6^2*a5^2*a4*a3^4*a2^4*a1^5 + 96*a6*a5^3*a4*a3^4*a2^4*a1^5 - 72*a5^4*a4*a3^4*a2^4*a1^5 - 120*a6^3*a4^2*a3^4*a2^4*a1^5 + 288*a6^2*a5*a4^2*a3^4*a2^4*a1^5 + 288*a6*a5^2*a4^2*a3^4*a2^4*a1^5 - 120*a5^3*a4^2*a3^4*a2^4*a1^5 - 120*a6^2*a4^3*a3^4*a2^4*a1^5 + 96*a6*a5*a4^3*a3^4*a2^4*a1^5 - 120*a5^2*a4^3*a3^4*a2^4*a1^5 - 72*a6*a4^4*a3^4*a2^4*a1^5 - 72*a5*a4^4*a3^4*a2^4*a1^5 + 48*a6^3*a5*a3^5*a2^4*a1^5 + 120*a6^2*a5^2*a3^5*a2^4*a1^5 + 48*a6*a5^3*a3^5*a2^4*a1^5 + 48*a6^3*a4*a3^5*a2^4*a1^5 - 216*a6^2*a5*a4*a3^5*a2^4*a1^5 - 216*a6*a5^2*a4*a3^5*a2^4*a1^5 + 48*a5^3*a4*a3^5*a2^4*a1^5 + 120*a6^2*a4^2*a3^5*a2^4*a1^5 - 216*a6*a5*a4^2*a3^5*a2^4*a1^5 + 120*a5^2*a4^2*a3^5*a2^4*a1^5 + 48*a6*a4^3*a3^5*a2^4*a1^5 + 48*a5*a4^3*a3^5*a2^4*a1^5 - 8*a6^3*a3^6*a2^4*a1^5 + 16*a6^2*a5*a3^6*a2^4*a1^5 + 16*a6*a5^2*a3^6*a2^4*a1^5 - 8*a5^3*a3^6*a2^4*a1^5 + 16*a6^2*a4*a3^6*a2^4*a1^5 - 72*a6*a5*a4*a3^6*a2^4*a1^5 + 16*a5^2*a4*a3^6*a2^4*a1^5 + 16*a6*a4^2*a3^6*a2^4*a1^5 + 16*a5*a4^2*a3^6*a2^4*a1^5 - 8*a4^3*a3^6*a2^4*a1^5 + 8*a6^6*a5^2*a2^5*a1^5 + 8*a6^2*a5^6*a2^5*a1^5 - 8*a6^6*a5*a4*a2^5*a1^5 - 72*a6^5*a5^2*a4*a2^5*a1^5 + 48*a6^4*a5^3*a4*a2^5*a1^5 + 48*a6^3*a5^4*a4*a2^5*a1^5 - 72*a6^2*a5^5*a4*a2^5*a1^5 - 8*a6*a5^6*a4*a2^5*a1^5 + 8*a6^6*a4^2*a2^5*a1^5 - 72*a6^5*a5*a4^2*a2^5*a1^5 + 120*a6^4*a5^2*a4^2*a2^5*a1^5 - 80*a6^3*a5^3*a4^2*a2^5*a1^5 + 120*a6^2*a5^4*a4^2*a2^5*a1^5 - 72*a6*a5^5*a4^2*a2^5*a1^5 + 8*a5^6*a4^2*a2^5*a1^5 + 48*a6^4*a5*a4^3*a2^5*a1^5 - 80*a6^3*a5^2*a4^3*a2^5*a1^5 - 80*a6^2*a5^3*a4^3*a2^5*a1^5 + 48*a6*a5^4*a4^3*a2^5*a1^5 + 48*a6^3*a5*a4^4*a2^5*a1^5 + 120*a6^2*a5^2*a4^4*a2^5*a1^5 + 48*a6*a5^3*a4^4*a2^5*a1^5 - 72*a6^2*a5*a4^5*a2^5*a1^5 - 72*a6*a5^2*a4^5*a2^5*a1^5 + 8*a6^2*a4^6*a2^5*a1^5 - 8*a6*a5*a4^6*a2^5*a1^5 + 8*a5^2*a4^6*a2^5*a1^5 - 8*a6^6*a5*a3*a2^5*a1^5 - 72*a6^5*a5^2*a3*a2^5*a1^5 + 48*a6^4*a5^3*a3*a2^5*a1^5 + 48*a6^3*a5^4*a3*a2^5*a1^5 - 72*a6^2*a5^5*a3*a2^5*a1^5 - 8*a6*a5^6*a3*a2^5*a1^5 - 8*a6^6*a4*a3*a2^5*a1^5 + 432*a6^5*a5*a4*a3*a2^5*a1^5 - 216*a6^4*a5^2*a4*a3*a2^5*a1^5 - 32*a6^3*a5^3*a4*a3*a2^5*a1^5 - 216*a6^2*a5^4*a4*a3*a2^5*a1^5 + 432*a6*a5^5*a4*a3*a2^5*a1^5 - 8*a5^6*a4*a3*a2^5*a1^5 - 72*a6^5*a4^2*a3*a2^5*a1^5 - 216*a6^4*a5*a4^2*a3*a2^5*a1^5 + 96*a6^3*a5^2*a4^2*a3*a2^5*a1^5 + 96*a6^2*a5^3*a4^2*a3*a2^5*a1^5 - 216*a6*a5^4*a4^2*a3*a2^5*a1^5 - 72*a5^5*a4^2*a3*a2^5*a1^5 + 48*a6^4*a4^3*a3*a2^5*a1^5 - 32*a6^3*a5*a4^3*a3*a2^5*a1^5 + 96*a6^2*a5^2*a4^3*a3*a2^5*a1^5 - 32*a6*a5^3*a4^3*a3*a2^5*a1^5 + 48*a5^4*a4^3*a3*a2^5*a1^5 + 48*a6^3*a4^4*a3*a2^5*a1^5 - 216*a6^2*a5*a4^4*a3*a2^5*a1^5 - 216*a6*a5^2*a4^4*a3*a2^5*a1^5 + 48*a5^3*a4^4*a3*a2^5*a1^5 - 72*a6^2*a4^5*a3*a2^5*a1^5 + 432*a6*a5*a4^5*a3*a2^5*a1^5 - 72*a5^2*a4^5*a3*a2^5*a1^5 - 8*a6*a4^6*a3*a2^5*a1^5 - 8*a5*a4^6*a3*a2^5*a1^5 + 8*a6^6*a3^2*a2^5*a1^5 - 72*a6^5*a5*a3^2*a2^5*a1^5 + 120*a6^4*a5^2*a3^2*a2^5*a1^5 - 80*a6^3*a5^3*a3^2*a2^5*a1^5 + 120*a6^2*a5^4*a3^2*a2^5*a1^5 - 72*a6*a5^5*a3^2*a2^5*a1^5 + 8*a5^6*a3^2*a2^5*a1^5 - 72*a6^5*a4*a3^2*a2^5*a1^5 - 216*a6^4*a5*a4*a3^2*a2^5*a1^5 + 96*a6^3*a5^2*a4*a3^2*a2^5*a1^5 + 96*a6^2*a5^3*a4*a3^2*a2^5*a1^5 - 216*a6*a5^4*a4*a3^2*a2^5*a1^5 - 72*a5^5*a4*a3^2*a2^5*a1^5 + 120*a6^4*a4^2*a3^2*a2^5*a1^5 + 96*a6^3*a5*a4^2*a3^2*a2^5*a1^5 + 96*a6*a5^3*a4^2*a3^2*a2^5*a1^5 + 120*a5^4*a4^2*a3^2*a2^5*a1^5 - 80*a6^3*a4^3*a3^2*a2^5*a1^5 + 96*a6^2*a5*a4^3*a3^2*a2^5*a1^5 + 96*a6*a5^2*a4^3*a3^2*a2^5*a1^5 - 80*a5^3*a4^3*a3^2*a2^5*a1^5 + 120*a6^2*a4^4*a3^2*a2^5*a1^5 - 216*a6*a5*a4^4*a3^2*a2^5*a1^5 + 120*a5^2*a4^4*a3^2*a2^5*a1^5 - 72*a6*a4^5*a3^2*a2^5*a1^5 - 72*a5*a4^5*a3^2*a2^5*a1^5 + 8*a4^6*a3^2*a2^5*a1^5 + 48*a6^4*a5*a3^3*a2^5*a1^5 - 80*a6^3*a5^2*a3^3*a2^5*a1^5 - 80*a6^2*a5^3*a3^3*a2^5*a1^5 + 48*a6*a5^4*a3^3*a2^5*a1^5 + 48*a6^4*a4*a3^3*a2^5*a1^5 - 32*a6^3*a5*a4*a3^3*a2^5*a1^5 + 96*a6^2*a5^2*a4*a3^3*a2^5*a1^5 - 32*a6*a5^3*a4*a3^3*a2^5*a1^5 + 48*a5^4*a4*a3^3*a2^5*a1^5 - 80*a6^3*a4^2*a3^3*a2^5*a1^5 + 96*a6^2*a5*a4^2*a3^3*a2^5*a1^5 + 96*a6*a5^2*a4^2*a3^3*a2^5*a1^5 - 80*a5^3*a4^2*a3^3*a2^5*a1^5 - 80*a6^2*a4^3*a3^3*a2^5*a1^5 - 32*a6*a5*a4^3*a3^3*a2^5*a1^5 - 80*a5^2*a4^3*a3^3*a2^5*a1^5 + 48*a6*a4^4*a3^3*a2^5*a1^5 + 48*a5*a4^4*a3^3*a2^5*a1^5 + 48*a6^3*a5*a3^4*a2^5*a1^5 + 120*a6^2*a5^2*a3^4*a2^5*a1^5 + 48*a6*a5^3*a3^4*a2^5*a1^5 + 48*a6^3*a4*a3^4*a2^5*a1^5 - 216*a6^2*a5*a4*a3^4*a2^5*a1^5 - 216*a6*a5^2*a4*a3^4*a2^5*a1^5 + 48*a5^3*a4*a3^4*a2^5*a1^5 + 120*a6^2*a4^2*a3^4*a2^5*a1^5 - 216*a6*a5*a4^2*a3^4*a2^5*a1^5 + 120*a5^2*a4^2*a3^4*a2^5*a1^5 + 48*a6*a4^3*a3^4*a2^5*a1^5 + 48*a5*a4^3*a3^4*a2^5*a1^5 - 72*a6^2*a5*a3^5*a2^5*a1^5 - 72*a6*a5^2*a3^5*a2^5*a1^5 - 72*a6^2*a4*a3^5*a2^5*a1^5 + 432*a6*a5*a4*a3^5*a2^5*a1^5 - 72*a5^2*a4*a3^5*a2^5*a1^5 - 72*a6*a4^2*a3^5*a2^5*a1^5 - 72*a5*a4^2*a3^5*a2^5*a1^5 + 8*a6^2*a3^6*a2^5*a1^5 - 8*a6*a5*a3^6*a2^5*a1^5 + 8*a5^2*a3^6*a2^5*a1^5 - 8*a6*a4*a3^6*a2^5*a1^5 - 8*a5*a4*a3^6*a2^5*a1^5 + 8*a4^2*a3^6*a2^5*a1^5 + 8*a6^5*a5^2*a2^6*a1^5 - 8*a6^4*a5^3*a2^6*a1^5 - 8*a6^3*a5^4*a2^6*a1^5 + 8*a6^2*a5^5*a2^6*a1^5 - 8*a6^5*a5*a4*a2^6*a1^5 + 16*a6^4*a5^2*a4*a2^6*a1^5 - 16*a6^3*a5^3*a4*a2^6*a1^5 + 16*a6^2*a5^4*a4*a2^6*a1^5 - 8*a6*a5^5*a4*a2^6*a1^5 + 8*a6^5*a4^2*a2^6*a1^5 + 16*a6^4*a5*a4^2*a2^6*a1^5 - 8*a6^3*a5^2*a4^2*a2^6*a1^5 - 8*a6^2*a5^3*a4^2*a2^6*a1^5 + 16*a6*a5^4*a4^2*a2^6*a1^5 + 8*a5^5*a4^2*a2^6*a1^5 - 8*a6^4*a4^3*a2^6*a1^5 - 16*a6^3*a5*a4^3*a2^6*a1^5 - 8*a6^2*a5^2*a4^3*a2^6*a1^5 - 16*a6*a5^3*a4^3*a2^6*a1^5 - 8*a5^4*a4^3*a2^6*a1^5 - 8*a6^3*a4^4*a2^6*a1^5 + 16*a6^2*a5*a4^4*a2^6*a1^5 + 16*a6*a5^2*a4^4*a2^6*a1^5 - 8*a5^3*a4^4*a2^6*a1^5 + 8*a6^2*a4^5*a2^6*a1^5 - 8*a6*a5*a4^5*a2^6*a1^5 + 8*a5^2*a4^5*a2^6*a1^5 - 8*a6^5*a5*a3*a2^6*a1^5 + 16*a6^4*a5^2*a3*a2^6*a1^5 - 16*a6^3*a5^3*a3*a2^6*a1^5 + 16*a6^2*a5^4*a3*a2^6*a1^5 - 8*a6*a5^5*a3*a2^6*a1^5 - 8*a6^5*a4*a3*a2^6*a1^5 - 72*a6^4*a5*a4*a3*a2^6*a1^5 + 48*a6^3*a5^2*a4*a3*a2^6*a1^5 + 48*a6^2*a5^3*a4*a3*a2^6*a1^5 - 72*a6*a5^4*a4*a3*a2^6*a1^5 - 8*a5^5*a4*a3*a2^6*a1^5 + 16*a6^4*a4^2*a3*a2^6*a1^5 + 48*a6^3*a5*a4^2*a3*a2^6*a1^5 - 72*a6^2*a5^2*a4^2*a3*a2^6*a1^5 + 48*a6*a5^3*a4^2*a3*a2^6*a1^5 + 16*a5^4*a4^2*a3*a2^6*a1^5 - 16*a6^3*a4^3*a3*a2^6*a1^5 + 48*a6^2*a5*a4^3*a3*a2^6*a1^5 + 48*a6*a5^2*a4^3*a3*a2^6*a1^5 - 16*a5^3*a4^3*a3*a2^6*a1^5 + 16*a6^2*a4^4*a3*a2^6*a1^5 - 72*a6*a5*a4^4*a3*a2^6*a1^5 + 16*a5^2*a4^4*a3*a2^6*a1^5 - 8*a6*a4^5*a3*a2^6*a1^5 - 8*a5*a4^5*a3*a2^6*a1^5 + 8*a6^5*a3^2*a2^6*a1^5 + 16*a6^4*a5*a3^2*a2^6*a1^5 - 8*a6^3*a5^2*a3^2*a2^6*a1^5 - 8*a6^2*a5^3*a3^2*a2^6*a1^5 + 16*a6*a5^4*a3^2*a2^6*a1^5 + 8*a5^5*a3^2*a2^6*a1^5 + 16*a6^4*a4*a3^2*a2^6*a1^5 + 48*a6^3*a5*a4*a3^2*a2^6*a1^5 - 72*a6^2*a5^2*a4*a3^2*a2^6*a1^5 + 48*a6*a5^3*a4*a3^2*a2^6*a1^5 + 16*a5^4*a4*a3^2*a2^6*a1^5 - 8*a6^3*a4^2*a3^2*a2^6*a1^5 - 72*a6^2*a5*a4^2*a3^2*a2^6*a1^5 - 72*a6*a5^2*a4^2*a3^2*a2^6*a1^5 - 8*a5^3*a4^2*a3^2*a2^6*a1^5 - 8*a6^2*a4^3*a3^2*a2^6*a1^5 + 48*a6*a5*a4^3*a3^2*a2^6*a1^5 - 8*a5^2*a4^3*a3^2*a2^6*a1^5 + 16*a6*a4^4*a3^2*a2^6*a1^5 + 16*a5*a4^4*a3^2*a2^6*a1^5 + 8*a4^5*a3^2*a2^6*a1^5 - 8*a6^4*a3^3*a2^6*a1^5 - 16*a6^3*a5*a3^3*a2^6*a1^5 - 8*a6^2*a5^2*a3^3*a2^6*a1^5 - 16*a6*a5^3*a3^3*a2^6*a1^5 - 8*a5^4*a3^3*a2^6*a1^5 - 16*a6^3*a4*a3^3*a2^6*a1^5 + 48*a6^2*a5*a4*a3^3*a2^6*a1^5 + 48*a6*a5^2*a4*a3^3*a2^6*a1^5 - 16*a5^3*a4*a3^3*a2^6*a1^5 - 8*a6^2*a4^2*a3^3*a2^6*a1^5 + 48*a6*a5*a4^2*a3^3*a2^6*a1^5 - 8*a5^2*a4^2*a3^3*a2^6*a1^5 - 16*a6*a4^3*a3^3*a2^6*a1^5 - 16*a5*a4^3*a3^3*a2^6*a1^5 - 8*a4^4*a3^3*a2^6*a1^5 - 8*a6^3*a3^4*a2^6*a1^5 + 16*a6^2*a5*a3^4*a2^6*a1^5 + 16*a6*a5^2*a3^4*a2^6*a1^5 - 8*a5^3*a3^4*a2^6*a1^5 + 16*a6^2*a4*a3^4*a2^6*a1^5 - 72*a6*a5*a4*a3^4*a2^6*a1^5 + 16*a5^2*a4*a3^4*a2^6*a1^5 + 16*a6*a4^2*a3^4*a2^6*a1^5 + 16*a5*a4^2*a3^4*a2^6*a1^5 - 8*a4^3*a3^4*a2^6*a1^5 + 8*a6^2*a3^5*a2^6*a1^5 - 8*a6*a5*a3^5*a2^6*a1^5 + 8*a5^2*a3^5*a2^6*a1^5 - 8*a6*a4*a3^5*a2^6*a1^5 - 8*a5*a4*a3^5*a2^6*a1^5 + 8*a4^2*a3^5*a2^6*a1^5 - 8*a6^6*a5^4*a4^2*a1^6 + 8*a6^5*a5^5*a4^2*a1^6 - 8*a6^4*a5^6*a4^2*a1^6 + 16*a6^6*a5^3*a4^3*a1^6 - 8*a6^5*a5^4*a4^3*a1^6 - 8*a6^4*a5^5*a4^3*a1^6 + 16*a6^3*a5^6*a4^3*a1^6 - 8*a6^6*a5^2*a4^4*a1^6 - 8*a6^5*a5^3*a4^4*a1^6 + 24*a6^4*a5^4*a4^4*a1^6 - 8*a6^3*a5^5*a4^4*a1^6 - 8*a6^2*a5^6*a4^4*a1^6 + 8*a6^5*a5^2*a4^5*a1^6 - 8*a6^4*a5^3*a4^5*a1^6 - 8*a6^3*a5^4*a4^5*a1^6 + 8*a6^2*a5^5*a4^5*a1^6 - 8*a6^4*a5^2*a4^6*a1^6 + 16*a6^3*a5^3*a4^6*a1^6 - 8*a6^2*a5^4*a4^6*a1^6 + 8*a6^6*a5^4*a4*a3*a1^6 - 8*a6^5*a5^5*a4*a3*a1^6 + 8*a6^4*a5^6*a4*a3*a1^6 - 8*a6^6*a5^3*a4^2*a3*a1^6 + 16*a6^5*a5^4*a4^2*a3*a1^6 + 16*a6^4*a5^5*a4^2*a3*a1^6 - 8*a6^3*a5^6*a4^2*a3*a1^6 - 8*a6^6*a5^2*a4^3*a3*a1^6 - 16*a6^5*a5^3*a4^3*a3*a1^6 - 8*a6^4*a5^4*a4^3*a3*a1^6 - 16*a6^3*a5^5*a4^3*a3*a1^6 - 8*a6^2*a5^6*a4^3*a3*a1^6 + 8*a6^6*a5*a4^4*a3*a1^6 + 16*a6^5*a5^2*a4^4*a3*a1^6 - 8*a6^4*a5^3*a4^4*a3*a1^6 - 8*a6^3*a5^4*a4^4*a3*a1^6 + 16*a6^2*a5^5*a4^4*a3*a1^6 + 8*a6*a5^6*a4^4*a3*a1^6 - 8*a6^5*a5*a4^5*a3*a1^6 + 16*a6^4*a5^2*a4^5*a3*a1^6 - 16*a6^3*a5^3*a4^5*a3*a1^6 + 16*a6^2*a5^4*a4^5*a3*a1^6 - 8*a6*a5^5*a4^5*a3*a1^6 + 8*a6^4*a5*a4^6*a3*a1^6 - 8*a6^3*a5^2*a4^6*a3*a1^6 - 8*a6^2*a5^3*a4^6*a3*a1^6 + 8*a6*a5^4*a4^6*a3*a1^6 - 8*a6^6*a5^4*a3^2*a1^6 + 8*a6^5*a5^5*a3^2*a1^6 - 8*a6^4*a5^6*a3^2*a1^6 - 8*a6^6*a5^3*a4*a3^2*a1^6 + 16*a6^5*a5^4*a4*a3^2*a1^6 + 16*a6^4*a5^5*a4*a3^2*a1^6 - 8*a6^3*a5^6*a4*a3^2*a1^6 + 24*a6^6*a5^2*a4^2*a3^2*a1^6 - 8*a6^5*a5^3*a4^2*a3^2*a1^6 - 128*a6^4*a5^4*a4^2*a3^2*a1^6 - 8*a6^3*a5^5*a4^2*a3^2*a1^6 + 24*a6^2*a5^6*a4^2*a3^2*a1^6 - 8*a6^6*a5*a4^3*a3^2*a1^6 - 8*a6^5*a5^2*a4^3*a3^2*a1^6 + 112*a6^4*a5^3*a4^3*a3^2*a1^6 + 112*a6^3*a5^4*a4^3*a3^2*a1^6 - 8*a6^2*a5^5*a4^3*a3^2*a1^6 - 8*a6*a5^6*a4^3*a3^2*a1^6 - 8*a6^6*a4^4*a3^2*a1^6 + 16*a6^5*a5*a4^4*a3^2*a1^6 - 128*a6^4*a5^2*a4^4*a3^2*a1^6 + 112*a6^3*a5^3*a4^4*a3^2*a1^6 - 128*a6^2*a5^4*a4^4*a3^2*a1^6 + 16*a6*a5^5*a4^4*a3^2*a1^6 - 8*a5^6*a4^4*a3^2*a1^6 + 8*a6^5*a4^5*a3^2*a1^6 + 16*a6^4*a5*a4^5*a3^2*a1^6 - 8*a6^3*a5^2*a4^5*a3^2*a1^6 - 8*a6^2*a5^3*a4^5*a3^2*a1^6 + 16*a6*a5^4*a4^5*a3^2*a1^6 + 8*a5^5*a4^5*a3^2*a1^6 - 8*a6^4*a4^6*a3^2*a1^6 - 8*a6^3*a5*a4^6*a3^2*a1^6 + 24*a6^2*a5^2*a4^6*a3^2*a1^6 - 8*a6*a5^3*a4^6*a3^2*a1^6 - 8*a5^4*a4^6*a3^2*a1^6 + 16*a6^6*a5^3*a3^3*a1^6 - 8*a6^5*a5^4*a3^3*a1^6 - 8*a6^4*a5^5*a3^3*a1^6 + 16*a6^3*a5^6*a3^3*a1^6 - 8*a6^6*a5^2*a4*a3^3*a1^6 - 16*a6^5*a5^3*a4*a3^3*a1^6 - 8*a6^4*a5^4*a4*a3^3*a1^6 - 16*a6^3*a5^5*a4*a3^3*a1^6 - 8*a6^2*a5^6*a4*a3^3*a1^6 - 8*a6^6*a5*a4^2*a3^3*a1^6 - 8*a6^5*a5^2*a4^2*a3^3*a1^6 + 112*a6^4*a5^3*a4^2*a3^3*a1^6 + 112*a6^3*a5^4*a4^2*a3^3*a1^6 - 8*a6^2*a5^5*a4^2*a3^3*a1^6 - 8*a6*a5^6*a4^2*a3^3*a1^6 + 16*a6^6*a4^3*a3^3*a1^6 - 16*a6^5*a5*a4^3*a3^3*a1^6 + 112*a6^4*a5^2*a4^3*a3^3*a1^6 - 528*a6^3*a5^3*a4^3*a3^3*a1^6 + 112*a6^2*a5^4*a4^3*a3^3*a1^6 - 16*a6*a5^5*a4^3*a3^3*a1^6 + 16*a5^6*a4^3*a3^3*a1^6 - 8*a6^5*a4^4*a3^3*a1^6 - 8*a6^4*a5*a4^4*a3^3*a1^6 + 112*a6^3*a5^2*a4^4*a3^3*a1^6 + 112*a6^2*a5^3*a4^4*a3^3*a1^6 - 8*a6*a5^4*a4^4*a3^3*a1^6 - 8*a5^5*a4^4*a3^3*a1^6 - 8*a6^4*a4^5*a3^3*a1^6 - 16*a6^3*a5*a4^5*a3^3*a1^6 - 8*a6^2*a5^2*a4^5*a3^3*a1^6 - 16*a6*a5^3*a4^5*a3^3*a1^6 - 8*a5^4*a4^5*a3^3*a1^6 + 16*a6^3*a4^6*a3^3*a1^6 - 8*a6^2*a5*a4^6*a3^3*a1^6 - 8*a6*a5^2*a4^6*a3^3*a1^6 + 16*a5^3*a4^6*a3^3*a1^6 - 8*a6^6*a5^2*a3^4*a1^6 - 8*a6^5*a5^3*a3^4*a1^6 + 24*a6^4*a5^4*a3^4*a1^6 - 8*a6^3*a5^5*a3^4*a1^6 - 8*a6^2*a5^6*a3^4*a1^6 + 8*a6^6*a5*a4*a3^4*a1^6 + 16*a6^5*a5^2*a4*a3^4*a1^6 - 8*a6^4*a5^3*a4*a3^4*a1^6 - 8*a6^3*a5^4*a4*a3^4*a1^6 + 16*a6^2*a5^5*a4*a3^4*a1^6 + 8*a6*a5^6*a4*a3^4*a1^6 - 8*a6^6*a4^2*a3^4*a1^6 + 16*a6^5*a5*a4^2*a3^4*a1^6 - 128*a6^4*a5^2*a4^2*a3^4*a1^6 + 112*a6^3*a5^3*a4^2*a3^4*a1^6 - 128*a6^2*a5^4*a4^2*a3^4*a1^6 + 16*a6*a5^5*a4^2*a3^4*a1^6 - 8*a5^6*a4^2*a3^4*a1^6 - 8*a6^5*a4^3*a3^4*a1^6 - 8*a6^4*a5*a4^3*a3^4*a1^6 + 112*a6^3*a5^2*a4^3*a3^4*a1^6 + 112*a6^2*a5^3*a4^3*a3^4*a1^6 - 8*a6*a5^4*a4^3*a3^4*a1^6 - 8*a5^5*a4^3*a3^4*a1^6 + 24*a6^4*a4^4*a3^4*a1^6 - 8*a6^3*a5*a4^4*a3^4*a1^6 - 128*a6^2*a5^2*a4^4*a3^4*a1^6 - 8*a6*a5^3*a4^4*a3^4*a1^6 + 24*a5^4*a4^4*a3^4*a1^6 - 8*a6^3*a4^5*a3^4*a1^6 + 16*a6^2*a5*a4^5*a3^4*a1^6 + 16*a6*a5^2*a4^5*a3^4*a1^6 - 8*a5^3*a4^5*a3^4*a1^6 - 8*a6^2*a4^6*a3^4*a1^6 + 8*a6*a5*a4^6*a3^4*a1^6 - 8*a5^2*a4^6*a3^4*a1^6 + 8*a6^5*a5^2*a3^5*a1^6 - 8*a6^4*a5^3*a3^5*a1^6 - 8*a6^3*a5^4*a3^5*a1^6 + 8*a6^2*a5^5*a3^5*a1^6 - 8*a6^5*a5*a4*a3^5*a1^6 + 16*a6^4*a5^2*a4*a3^5*a1^6 - 16*a6^3*a5^3*a4*a3^5*a1^6 + 16*a6^2*a5^4*a4*a3^5*a1^6 - 8*a6*a5^5*a4*a3^5*a1^6 + 8*a6^5*a4^2*a3^5*a1^6 + 16*a6^4*a5*a4^2*a3^5*a1^6 - 8*a6^3*a5^2*a4^2*a3^5*a1^6 - 8*a6^2*a5^3*a4^2*a3^5*a1^6 + 16*a6*a5^4*a4^2*a3^5*a1^6 + 8*a5^5*a4^2*a3^5*a1^6 - 8*a6^4*a4^3*a3^5*a1^6 - 16*a6^3*a5*a4^3*a3^5*a1^6 - 8*a6^2*a5^2*a4^3*a3^5*a1^6 - 16*a6*a5^3*a4^3*a3^5*a1^6 - 8*a5^4*a4^3*a3^5*a1^6 - 8*a6^3*a4^4*a3^5*a1^6 + 16*a6^2*a5*a4^4*a3^5*a1^6 + 16*a6*a5^2*a4^4*a3^5*a1^6 - 8*a5^3*a4^4*a3^5*a1^6 + 8*a6^2*a4^5*a3^5*a1^6 - 8*a6*a5*a4^5*a3^5*a1^6 + 8*a5^2*a4^5*a3^5*a1^6 - 8*a6^4*a5^2*a3^6*a1^6 + 16*a6^3*a5^3*a3^6*a1^6 - 8*a6^2*a5^4*a3^6*a1^6 + 8*a6^4*a5*a4*a3^6*a1^6 - 8*a6^3*a5^2*a4*a3^6*a1^6 - 8*a6^2*a5^3*a4*a3^6*a1^6 + 8*a6*a5^4*a4*a3^6*a1^6 - 8*a6^4*a4^2*a3^6*a1^6 - 8*a6^3*a5*a4^2*a3^6*a1^6 + 24*a6^2*a5^2*a4^2*a3^6*a1^6 - 8*a6*a5^3*a4^2*a3^6*a1^6 - 8*a5^4*a4^2*a3^6*a1^6 + 16*a6^3*a4^3*a3^6*a1^6 - 8*a6^2*a5*a4^3*a3^6*a1^6 - 8*a6*a5^2*a4^3*a3^6*a1^6 + 16*a5^3*a4^3*a3^6*a1^6 - 8*a6^2*a4^4*a3^6*a1^6 + 8*a6*a5*a4^4*a3^6*a1^6 - 8*a5^2*a4^4*a3^6*a1^6 + 8*a6^6*a5^4*a4*a2*a1^6 - 8*a6^5*a5^5*a4*a2*a1^6 + 8*a6^4*a5^6*a4*a2*a1^6 - 8*a6^6*a5^3*a4^2*a2*a1^6 + 16*a6^5*a5^4*a4^2*a2*a1^6 + 16*a6^4*a5^5*a4^2*a2*a1^6 - 8*a6^3*a5^6*a4^2*a2*a1^6 - 8*a6^6*a5^2*a4^3*a2*a1^6 - 16*a6^5*a5^3*a4^3*a2*a1^6 - 8*a6^4*a5^4*a4^3*a2*a1^6 - 16*a6^3*a5^5*a4^3*a2*a1^6 - 8*a6^2*a5^6*a4^3*a2*a1^6 + 8*a6^6*a5*a4^4*a2*a1^6 + 16*a6^5*a5^2*a4^4*a2*a1^6 - 8*a6^4*a5^3*a4^4*a2*a1^6 - 8*a6^3*a5^4*a4^4*a2*a1^6 + 16*a6^2*a5^5*a4^4*a2*a1^6 + 8*a6*a5^6*a4^4*a2*a1^6 - 8*a6^5*a5*a4^5*a2*a1^6 + 16*a6^4*a5^2*a4^5*a2*a1^6 - 16*a6^3*a5^3*a4^5*a2*a1^6 + 16*a6^2*a5^4*a4^5*a2*a1^6 - 8*a6*a5^5*a4^5*a2*a1^6 + 8*a6^4*a5*a4^6*a2*a1^6 - 8*a6^3*a5^2*a4^6*a2*a1^6 - 8*a6^2*a5^3*a4^6*a2*a1^6 + 8*a6*a5^4*a4^6*a2*a1^6 + 8*a6^6*a5^4*a3*a2*a1^6 - 8*a6^5*a5^5*a3*a2*a1^6 + 8*a6^4*a5^6*a3*a2*a1^6 - 72*a6^5*a5^4*a4*a3*a2*a1^6 - 72*a6^4*a5^5*a4*a3*a2*a1^6 + 48*a6^5*a5^3*a4^2*a3*a2*a1^6 + 120*a6^4*a5^4*a4^2*a3*a2*a1^6 + 48*a6^3*a5^5*a4^2*a3*a2*a1^6 + 48*a6^5*a5^2*a4^3*a3*a2*a1^6 - 80*a6^4*a5^3*a4^3*a3*a2*a1^6 - 80*a6^3*a5^4*a4^3*a3*a2*a1^6 + 48*a6^2*a5^5*a4^3*a3*a2*a1^6 + 8*a6^6*a4^4*a3*a2*a1^6 - 72*a6^5*a5*a4^4*a3*a2*a1^6 + 120*a6^4*a5^2*a4^4*a3*a2*a1^6 - 80*a6^3*a5^3*a4^4*a3*a2*a1^6 + 120*a6^2*a5^4*a4^4*a3*a2*a1^6 - 72*a6*a5^5*a4^4*a3*a2*a1^6 + 8*a5^6*a4^4*a3*a2*a1^6 - 8*a6^5*a4^5*a3*a2*a1^6 - 72*a6^4*a5*a4^5*a3*a2*a1^6 + 48*a6^3*a5^2*a4^5*a3*a2*a1^6 + 48*a6^2*a5^3*a4^5*a3*a2*a1^6 - 72*a6*a5^4*a4^5*a3*a2*a1^6 - 8*a5^5*a4^5*a3*a2*a1^6 + 8*a6^4*a4^6*a3*a2*a1^6 + 8*a5^4*a4^6*a3*a2*a1^6 - 8*a6^6*a5^3*a3^2*a2*a1^6 + 16*a6^5*a5^4*a3^2*a2*a1^6 + 16*a6^4*a5^5*a3^2*a2*a1^6 - 8*a6^3*a5^6*a3^2*a2*a1^6 + 48*a6^5*a5^3*a4*a3^2*a2*a1^6 + 120*a6^4*a5^4*a4*a3^2*a2*a1^6 + 48*a6^3*a5^5*a4*a3^2*a2*a1^6 - 72*a6^5*a5^2*a4^2*a3^2*a2*a1^6 - 120*a6^4*a5^3*a4^2*a3^2*a2*a1^6 - 120*a6^3*a5^4*a4^2*a3^2*a2*a1^6 - 72*a6^2*a5^5*a4^2*a3^2*a2*a1^6 - 8*a6^6*a4^3*a3^2*a2*a1^6 + 48*a6^5*a5*a4^3*a3^2*a2*a1^6 - 120*a6^4*a5^2*a4^3*a3^2*a2*a1^6 + 240*a6^3*a5^3*a4^3*a3^2*a2*a1^6 - 120*a6^2*a5^4*a4^3*a3^2*a2*a1^6 + 48*a6*a5^5*a4^3*a3^2*a2*a1^6 - 8*a5^6*a4^3*a3^2*a2*a1^6 + 16*a6^5*a4^4*a3^2*a2*a1^6 + 120*a6^4*a5*a4^4*a3^2*a2*a1^6 - 120*a6^3*a5^2*a4^4*a3^2*a2*a1^6 - 120*a6^2*a5^3*a4^4*a3^2*a2*a1^6 + 120*a6*a5^4*a4^4*a3^2*a2*a1^6 + 16*a5^5*a4^4*a3^2*a2*a1^6 + 16*a6^4*a4^5*a3^2*a2*a1^6 + 48*a6^3*a5*a4^5*a3^2*a2*a1^6 - 72*a6^2*a5^2*a4^5*a3^2*a2*a1^6 + 48*a6*a5^3*a4^5*a3^2*a2*a1^6 + 16*a5^4*a4^5*a3^2*a2*a1^6 - 8*a6^3*a4^6*a3^2*a2*a1^6 - 8*a5^3*a4^6*a3^2*a2*a1^6 - 8*a6^6*a5^2*a3^3*a2*a1^6 - 16*a6^5*a5^3*a3^3*a2*a1^6 - 8*a6^4*a5^4*a3^3*a2*a1^6 - 16*a6^3*a5^5*a3^3*a2*a1^6 - 8*a6^2*a5^6*a3^3*a2*a1^6 + 48*a6^5*a5^2*a4*a3^3*a2*a1^6 - 80*a6^4*a5^3*a4*a3^3*a2*a1^6 - 80*a6^3*a5^4*a4*a3^3*a2*a1^6 + 48*a6^2*a5^5*a4*a3^3*a2*a1^6 - 8*a6^6*a4^2*a3^3*a2*a1^6 + 48*a6^5*a5*a4^2*a3^3*a2*a1^6 - 120*a6^4*a5^2*a4^2*a3^3*a2*a1^6 + 240*a6^3*a5^3*a4^2*a3^3*a2*a1^6 - 120*a6^2*a5^4*a4^2*a3^3*a2*a1^6 + 48*a6*a5^5*a4^2*a3^3*a2*a1^6 - 8*a5^6*a4^2*a3^3*a2*a1^6 - 16*a6^5*a4^3*a3^3*a2*a1^6 - 80*a6^4*a5*a4^3*a3^3*a2*a1^6 + 240*a6^3*a5^2*a4^3*a3^3*a2*a1^6 + 240*a6^2*a5^3*a4^3*a3^3*a2*a1^6 - 80*a6*a5^4*a4^3*a3^3*a2*a1^6 - 16*a5^5*a4^3*a3^3*a2*a1^6 - 8*a6^4*a4^4*a3^3*a2*a1^6 - 80*a6^3*a5*a4^4*a3^3*a2*a1^6 - 120*a6^2*a5^2*a4^4*a3^3*a2*a1^6 - 80*a6*a5^3*a4^4*a3^3*a2*a1^6 - 8*a5^4*a4^4*a3^3*a2*a1^6 - 16*a6^3*a4^5*a3^3*a2*a1^6 + 48*a6^2*a5*a4^5*a3^3*a2*a1^6 + 48*a6*a5^2*a4^5*a3^3*a2*a1^6 - 16*a5^3*a4^5*a3^3*a2*a1^6 - 8*a6^2*a4^6*a3^3*a2*a1^6 - 8*a5^2*a4^6*a3^3*a2*a1^6 + 8*a6^6*a5*a3^4*a2*a1^6 + 16*a6^5*a5^2*a3^4*a2*a1^6 - 8*a6^4*a5^3*a3^4*a2*a1^6 - 8*a6^3*a5^4*a3^4*a2*a1^6 + 16*a6^2*a5^5*a3^4*a2*a1^6 + 8*a6*a5^6*a3^4*a2*a1^6 + 8*a6^6*a4*a3^4*a2*a1^6 - 72*a6^5*a5*a4*a3^4*a2*a1^6 + 120*a6^4*a5^2*a4*a3^4*a2*a1^6 - 80*a6^3*a5^3*a4*a3^4*a2*a1^6 + 120*a6^2*a5^4*a4*a3^4*a2*a1^6 - 72*a6*a5^5*a4*a3^4*a2*a1^6 + 8*a5^6*a4*a3^4*a2*a1^6 + 16*a6^5*a4^2*a3^4*a2*a1^6 + 120*a6^4*a5*a4^2*a3^4*a2*a1^6 - 120*a6^3*a5^2*a4^2*a3^4*a2*a1^6 - 120*a6^2*a5^3*a4^2*a3^4*a2*a1^6 + 120*a6*a5^4*a4^2*a3^4*a2*a1^6 + 16*a5^5*a4^2*a3^4*a2*a1^6 - 8*a6^4*a4^3*a3^4*a2*a1^6 - 80*a6^3*a5*a4^3*a3^4*a2*a1^6 - 120*a6^2*a5^2*a4^3*a3^4*a2*a1^6 - 80*a6*a5^3*a4^3*a3^4*a2*a1^6 - 8*a5^4*a4^3*a3^4*a2*a1^6 - 8*a6^3*a4^4*a3^4*a2*a1^6 + 120*a6^2*a5*a4^4*a3^4*a2*a1^6 + 120*a6*a5^2*a4^4*a3^4*a2*a1^6 - 8*a5^3*a4^4*a3^4*a2*a1^6 + 16*a6^2*a4^5*a3^4*a2*a1^6 - 72*a6*a5*a4^5*a3^4*a2*a1^6 + 16*a5^2*a4^5*a3^4*a2*a1^6 + 8*a6*a4^6*a3^4*a2*a1^6 + 8*a5*a4^6*a3^4*a2*a1^6 - 8*a6^5*a5*a3^5*a2*a1^6 + 16*a6^4*a5^2*a3^5*a2*a1^6 - 16*a6^3*a5^3*a3^5*a2*a1^6 + 16*a6^2*a5^4*a3^5*a2*a1^6 - 8*a6*a5^5*a3^5*a2*a1^6 - 8*a6^5*a4*a3^5*a2*a1^6 - 72*a6^4*a5*a4*a3^5*a2*a1^6 + 48*a6^3*a5^2*a4*a3^5*a2*a1^6 + 48*a6^2*a5^3*a4*a3^5*a2*a1^6 - 72*a6*a5^4*a4*a3^5*a2*a1^6 - 8*a5^5*a4*a3^5*a2*a1^6 + 16*a6^4*a4^2*a3^5*a2*a1^6 + 48*a6^3*a5*a4^2*a3^5*a2*a1^6 - 72*a6^2*a5^2*a4^2*a3^5*a2*a1^6 + 48*a6*a5^3*a4^2*a3^5*a2*a1^6 + 16*a5^4*a4^2*a3^5*a2*a1^6 - 16*a6^3*a4^3*a3^5*a2*a1^6 + 48*a6^2*a5*a4^3*a3^5*a2*a1^6 + 48*a6*a5^2*a4^3*a3^5*a2*a1^6 - 16*a5^3*a4^3*a3^5*a2*a1^6 + 16*a6^2*a4^4*a3^5*a2*a1^6 - 72*a6*a5*a4^4*a3^5*a2*a1^6 + 16*a5^2*a4^4*a3^5*a2*a1^6 - 8*a6*a4^5*a3^5*a2*a1^6 - 8*a5*a4^5*a3^5*a2*a1^6 + 8*a6^4*a5*a3^6*a2*a1^6 - 8*a6^3*a5^2*a3^6*a2*a1^6 - 8*a6^2*a5^3*a3^6*a2*a1^6 + 8*a6*a5^4*a3^6*a2*a1^6 + 8*a6^4*a4*a3^6*a2*a1^6 + 8*a5^4*a4*a3^6*a2*a1^6 - 8*a6^3*a4^2*a3^6*a2*a1^6 - 8*a5^3*a4^2*a3^6*a2*a1^6 - 8*a6^2*a4^3*a3^6*a2*a1^6 - 8*a5^2*a4^3*a3^6*a2*a1^6 + 8*a6*a4^4*a3^6*a2*a1^6 + 8*a5*a4^4*a3^6*a2*a1^6 - 8*a6^6*a5^4*a2^2*a1^6 + 8*a6^5*a5^5*a2^2*a1^6 - 8*a6^4*a5^6*a2^2*a1^6 - 8*a6^6*a5^3*a4*a2^2*a1^6 + 16*a6^5*a5^4*a4*a2^2*a1^6 + 16*a6^4*a5^5*a4*a2^2*a1^6 - 8*a6^3*a5^6*a4*a2^2*a1^6 + 24*a6^6*a5^2*a4^2*a2^2*a1^6 - 8*a6^5*a5^3*a4^2*a2^2*a1^6 - 128*a6^4*a5^4*a4^2*a2^2*a1^6 - 8*a6^3*a5^5*a4^2*a2^2*a1^6 + 24*a6^2*a5^6*a4^2*a2^2*a1^6 - 8*a6^6*a5*a4^3*a2^2*a1^6 - 8*a6^5*a5^2*a4^3*a2^2*a1^6 + 112*a6^4*a5^3*a4^3*a2^2*a1^6 + 112*a6^3*a5^4*a4^3*a2^2*a1^6 - 8*a6^2*a5^5*a4^3*a2^2*a1^6 - 8*a6*a5^6*a4^3*a2^2*a1^6 - 8*a6^6*a4^4*a2^2*a1^6 + 16*a6^5*a5*a4^4*a2^2*a1^6 - 128*a6^4*a5^2*a4^4*a2^2*a1^6 + 112*a6^3*a5^3*a4^4*a2^2*a1^6 - 128*a6^2*a5^4*a4^4*a2^2*a1^6 + 16*a6*a5^5*a4^4*a2^2*a1^6 - 8*a5^6*a4^4*a2^2*a1^6 + 8*a6^5*a4^5*a2^2*a1^6 + 16*a6^4*a5*a4^5*a2^2*a1^6 - 8*a6^3*a5^2*a4^5*a2^2*a1^6 - 8*a6^2*a5^3*a4^5*a2^2*a1^6 + 16*a6*a5^4*a4^5*a2^2*a1^6 + 8*a5^5*a4^5*a2^2*a1^6 - 8*a6^4*a4^6*a2^2*a1^6 - 8*a6^3*a5*a4^6*a2^2*a1^6 + 24*a6^2*a5^2*a4^6*a2^2*a1^6 - 8*a6*a5^3*a4^6*a2^2*a1^6 - 8*a5^4*a4^6*a2^2*a1^6 - 8*a6^6*a5^3*a3*a2^2*a1^6 + 16*a6^5*a5^4*a3*a2^2*a1^6 + 16*a6^4*a5^5*a3*a2^2*a1^6 - 8*a6^3*a5^6*a3*a2^2*a1^6 + 48*a6^5*a5^3*a4*a3*a2^2*a1^6 + 120*a6^4*a5^4*a4*a3*a2^2*a1^6 + 48*a6^3*a5^5*a4*a3*a2^2*a1^6 - 72*a6^5*a5^2*a4^2*a3*a2^2*a1^6 - 120*a6^4*a5^3*a4^2*a3*a2^2*a1^6 - 120*a6^3*a5^4*a4^2*a3*a2^2*a1^6 - 72*a6^2*a5^5*a4^2*a3*a2^2*a1^6 - 8*a6^6*a4^3*a3*a2^2*a1^6 + 48*a6^5*a5*a4^3*a3*a2^2*a1^6 - 120*a6^4*a5^2*a4^3*a3*a2^2*a1^6 + 240*a6^3*a5^3*a4^3*a3*a2^2*a1^6 - 120*a6^2*a5^4*a4^3*a3*a2^2*a1^6 + 48*a6*a5^5*a4^3*a3*a2^2*a1^6 - 8*a5^6*a4^3*a3*a2^2*a1^6 + 16*a6^5*a4^4*a3*a2^2*a1^6 + 120*a6^4*a5*a4^4*a3*a2^2*a1^6 - 120*a6^3*a5^2*a4^4*a3*a2^2*a1^6 - 120*a6^2*a5^3*a4^4*a3*a2^2*a1^6 + 120*a6*a5^4*a4^4*a3*a2^2*a1^6 + 16*a5^5*a4^4*a3*a2^2*a1^6 + 16*a6^4*a4^5*a3*a2^2*a1^6 + 48*a6^3*a5*a4^5*a3*a2^2*a1^6 - 72*a6^2*a5^2*a4^5*a3*a2^2*a1^6 + 48*a6*a5^3*a4^5*a3*a2^2*a1^6 + 16*a5^4*a4^5*a3*a2^2*a1^6 - 8*a6^3*a4^6*a3*a2^2*a1^6 - 8*a5^3*a4^6*a3*a2^2*a1^6 + 24*a6^6*a5^2*a3^2*a2^2*a1^6 - 8*a6^5*a5^3*a3^2*a2^2*a1^6 - 128*a6^4*a5^4*a3^2*a2^2*a1^6 - 8*a6^3*a5^5*a3^2*a2^2*a1^6 + 24*a6^2*a5^6*a3^2*a2^2*a1^6 - 72*a6^5*a5^2*a4*a3^2*a2^2*a1^6 - 120*a6^4*a5^3*a4*a3^2*a2^2*a1^6 - 120*a6^3*a5^4*a4*a3^2*a2^2*a1^6 - 72*a6^2*a5^5*a4*a3^2*a2^2*a1^6 + 24*a6^6*a4^2*a3^2*a2^2*a1^6 - 72*a6^5*a5*a4^2*a3^2*a2^2*a1^6 + 720*a6^4*a5^2*a4^2*a3^2*a2^2*a1^6 - 240*a6^3*a5^3*a4^2*a3^2*a2^2*a1^6 + 720*a6^2*a5^4*a4^2*a3^2*a2^2*a1^6 - 72*a6*a5^5*a4^2*a3^2*a2^2*a1^6 + 24*a5^6*a4^2*a3^2*a2^2*a1^6 - 8*a6^5*a4^3*a3^2*a2^2*a1^6 - 120*a6^4*a5*a4^3*a3^2*a2^2*a1^6 - 240*a6^3*a5^2*a4^3*a3^2*a2^2*a1^6 - 240*a6^2*a5^3*a4^3*a3^2*a2^2*a1^6 - 120*a6*a5^4*a4^3*a3^2*a2^2*a1^6 - 8*a5^5*a4^3*a3^2*a2^2*a1^6 - 128*a6^4*a4^4*a3^2*a2^2*a1^6 - 120*a6^3*a5*a4^4*a3^2*a2^2*a1^6 + 720*a6^2*a5^2*a4^4*a3^2*a2^2*a1^6 - 120*a6*a5^3*a4^4*a3^2*a2^2*a1^6 - 128*a5^4*a4^4*a3^2*a2^2*a1^6 - 8*a6^3*a4^5*a3^2*a2^2*a1^6 - 72*a6^2*a5*a4^5*a3^2*a2^2*a1^6 - 72*a6*a5^2*a4^5*a3^2*a2^2*a1^6 - 8*a5^3*a4^5*a3^2*a2^2*a1^6 + 24*a6^2*a4^6*a3^2*a2^2*a1^6 + 24*a5^2*a4^6*a3^2*a2^2*a1^6 - 8*a6^6*a5*a3^3*a2^2*a1^6 - 8*a6^5*a5^2*a3^3*a2^2*a1^6 + 112*a6^4*a5^3*a3^3*a2^2*a1^6 + 112*a6^3*a5^4*a3^3*a2^2*a1^6 - 8*a6^2*a5^5*a3^3*a2^2*a1^6 - 8*a6*a5^6*a3^3*a2^2*a1^6 - 8*a6^6*a4*a3^3*a2^2*a1^6 + 48*a6^5*a5*a4*a3^3*a2^2*a1^6 - 120*a6^4*a5^2*a4*a3^3*a2^2*a1^6 + 240*a6^3*a5^3*a4*a3^3*a2^2*a1^6 - 120*a6^2*a5^4*a4*a3^3*a2^2*a1^6 + 48*a6*a5^5*a4*a3^3*a2^2*a1^6 - 8*a5^6*a4*a3^3*a2^2*a1^6 - 8*a6^5*a4^2*a3^3*a2^2*a1^6 - 120*a6^4*a5*a4^2*a3^3*a2^2*a1^6 - 240*a6^3*a5^2*a4^2*a3^3*a2^2*a1^6 - 240*a6^2*a5^3*a4^2*a3^3*a2^2*a1^6 - 120*a6*a5^4*a4^2*a3^3*a2^2*a1^6 - 8*a5^5*a4^2*a3^3*a2^2*a1^6 + 112*a6^4*a4^3*a3^3*a2^2*a1^6 + 240*a6^3*a5*a4^3*a3^3*a2^2*a1^6 - 240*a6^2*a5^2*a4^3*a3^3*a2^2*a1^6 + 240*a6*a5^3*a4^3*a3^3*a2^2*a1^6 + 112*a5^4*a4^3*a3^3*a2^2*a1^6 + 112*a6^3*a4^4*a3^3*a2^2*a1^6 - 120*a6^2*a5*a4^4*a3^3*a2^2*a1^6 - 120*a6*a5^2*a4^4*a3^3*a2^2*a1^6 + 112*a5^3*a4^4*a3^3*a2^2*a1^6 - 8*a6^2*a4^5*a3^3*a2^2*a1^6 + 48*a6*a5*a4^5*a3^3*a2^2*a1^6 - 8*a5^2*a4^5*a3^3*a2^2*a1^6 - 8*a6*a4^6*a3^3*a2^2*a1^6 - 8*a5*a4^6*a3^3*a2^2*a1^6 - 8*a6^6*a3^4*a2^2*a1^6 + 16*a6^5*a5*a3^4*a2^2*a1^6 - 128*a6^4*a5^2*a3^4*a2^2*a1^6 + 112*a6^3*a5^3*a3^4*a2^2*a1^6 - 128*a6^2*a5^4*a3^4*a2^2*a1^6 + 16*a6*a5^5*a3^4*a2^2*a1^6 - 8*a5^6*a3^4*a2^2*a1^6 + 16*a6^5*a4*a3^4*a2^2*a1^6 + 120*a6^4*a5*a4*a3^4*a2^2*a1^6 - 120*a6^3*a5^2*a4*a3^4*a2^2*a1^6 - 120*a6^2*a5^3*a4*a3^4*a2^2*a1^6 + 120*a6*a5^4*a4*a3^4*a2^2*a1^6 + 16*a5^5*a4*a3^4*a2^2*a1^6 - 128*a6^4*a4^2*a3^4*a2^2*a1^6 - 120*a6^3*a5*a4^2*a3^4*a2^2*a1^6 + 720*a6^2*a5^2*a4^2*a3^4*a2^2*a1^6 - 120*a6*a5^3*a4^2*a3^4*a2^2*a1^6 - 128*a5^4*a4^2*a3^4*a2^2*a1^6 + 112*a6^3*a4^3*a3^4*a2^2*a1^6 - 120*a6^2*a5*a4^3*a3^4*a2^2*a1^6 - 120*a6*a5^2*a4^3*a3^4*a2^2*a1^6 + 112*a5^3*a4^3*a3^4*a2^2*a1^6 - 128*a6^2*a4^4*a3^4*a2^2*a1^6 + 120*a6*a5*a4^4*a3^4*a2^2*a1^6 - 128*a5^2*a4^4*a3^4*a2^2*a1^6 + 16*a6*a4^5*a3^4*a2^2*a1^6 + 16*a5*a4^5*a3^4*a2^2*a1^6 - 8*a4^6*a3^4*a2^2*a1^6 + 8*a6^5*a3^5*a2^2*a1^6 + 16*a6^4*a5*a3^5*a2^2*a1^6 - 8*a6^3*a5^2*a3^5*a2^2*a1^6 - 8*a6^2*a5^3*a3^5*a2^2*a1^6 + 16*a6*a5^4*a3^5*a2^2*a1^6 + 8*a5^5*a3^5*a2^2*a1^6 + 16*a6^4*a4*a3^5*a2^2*a1^6 + 48*a6^3*a5*a4*a3^5*a2^2*a1^6 - 72*a6^2*a5^2*a4*a3^5*a2^2*a1^6 + 48*a6*a5^3*a4*a3^5*a2^2*a1^6 + 16*a5^4*a4*a3^5*a2^2*a1^6 - 8*a6^3*a4^2*a3^5*a2^2*a1^6 - 72*a6^2*a5*a4^2*a3^5*a2^2*a1^6 - 72*a6*a5^2*a4^2*a3^5*a2^2*a1^6 - 8*a5^3*a4^2*a3^5*a2^2*a1^6 - 8*a6^2*a4^3*a3^5*a2^2*a1^6 + 48*a6*a5*a4^3*a3^5*a2^2*a1^6 - 8*a5^2*a4^3*a3^5*a2^2*a1^6 + 16*a6*a4^4*a3^5*a2^2*a1^6 + 16*a5*a4^4*a3^5*a2^2*a1^6 + 8*a4^5*a3^5*a2^2*a1^6 - 8*a6^4*a3^6*a2^2*a1^6 - 8*a6^3*a5*a3^6*a2^2*a1^6 + 24*a6^2*a5^2*a3^6*a2^2*a1^6 - 8*a6*a5^3*a3^6*a2^2*a1^6 - 8*a5^4*a3^6*a2^2*a1^6 - 8*a6^3*a4*a3^6*a2^2*a1^6 - 8*a5^3*a4*a3^6*a2^2*a1^6 + 24*a6^2*a4^2*a3^6*a2^2*a1^6 + 24*a5^2*a4^2*a3^6*a2^2*a1^6 - 8*a6*a4^3*a3^6*a2^2*a1^6 - 8*a5*a4^3*a3^6*a2^2*a1^6 - 8*a4^4*a3^6*a2^2*a1^6 + 16*a6^6*a5^3*a2^3*a1^6 - 8*a6^5*a5^4*a2^3*a1^6 - 8*a6^4*a5^5*a2^3*a1^6 + 16*a6^3*a5^6*a2^3*a1^6 - 8*a6^6*a5^2*a4*a2^3*a1^6 - 16*a6^5*a5^3*a4*a2^3*a1^6 - 8*a6^4*a5^4*a4*a2^3*a1^6 - 16*a6^3*a5^5*a4*a2^3*a1^6 - 8*a6^2*a5^6*a4*a2^3*a1^6 - 8*a6^6*a5*a4^2*a2^3*a1^6 - 8*a6^5*a5^2*a4^2*a2^3*a1^6 + 112*a6^4*a5^3*a4^2*a2^3*a1^6 + 112*a6^3*a5^4*a4^2*a2^3*a1^6 - 8*a6^2*a5^5*a4^2*a2^3*a1^6 - 8*a6*a5^6*a4^2*a2^3*a1^6 + 16*a6^6*a4^3*a2^3*a1^6 - 16*a6^5*a5*a4^3*a2^3*a1^6 + 112*a6^4*a5^2*a4^3*a2^3*a1^6 - 528*a6^3*a5^3*a4^3*a2^3*a1^6 + 112*a6^2*a5^4*a4^3*a2^3*a1^6 - 16*a6*a5^5*a4^3*a2^3*a1^6 + 16*a5^6*a4^3*a2^3*a1^6 - 8*a6^5*a4^4*a2^3*a1^6 - 8*a6^4*a5*a4^4*a2^3*a1^6 + 112*a6^3*a5^2*a4^4*a2^3*a1^6 + 112*a6^2*a5^3*a4^4*a2^3*a1^6 - 8*a6*a5^4*a4^4*a2^3*a1^6 - 8*a5^5*a4^4*a2^3*a1^6 - 8*a6^4*a4^5*a2^3*a1^6 - 16*a6^3*a5*a4^5*a2^3*a1^6 - 8*a6^2*a5^2*a4^5*a2^3*a1^6 - 16*a6*a5^3*a4^5*a2^3*a1^6 - 8*a5^4*a4^5*a2^3*a1^6 + 16*a6^3*a4^6*a2^3*a1^6 - 8*a6^2*a5*a4^6*a2^3*a1^6 - 8*a6*a5^2*a4^6*a2^3*a1^6 + 16*a5^3*a4^6*a2^3*a1^6 - 8*a6^6*a5^2*a3*a2^3*a1^6 - 16*a6^5*a5^3*a3*a2^3*a1^6 - 8*a6^4*a5^4*a3*a2^3*a1^6 - 16*a6^3*a5^5*a3*a2^3*a1^6 - 8*a6^2*a5^6*a3*a2^3*a1^6 + 48*a6^5*a5^2*a4*a3*a2^3*a1^6 - 80*a6^4*a5^3*a4*a3*a2^3*a1^6 - 80*a6^3*a5^4*a4*a3*a2^3*a1^6 + 48*a6^2*a5^5*a4*a3*a2^3*a1^6 - 8*a6^6*a4^2*a3*a2^3*a1^6 + 48*a6^5*a5*a4^2*a3*a2^3*a1^6 - 120*a6^4*a5^2*a4^2*a3*a2^3*a1^6 + 240*a6^3*a5^3*a4^2*a3*a2^3*a1^6 - 120*a6^2*a5^4*a4^2*a3*a2^3*a1^6 + 48*a6*a5^5*a4^2*a3*a2^3*a1^6 - 8*a5^6*a4^2*a3*a2^3*a1^6 - 16*a6^5*a4^3*a3*a2^3*a1^6 - 80*a6^4*a5*a4^3*a3*a2^3*a1^6 + 240*a6^3*a5^2*a4^3*a3*a2^3*a1^6 + 240*a6^2*a5^3*a4^3*a3*a2^3*a1^6 - 80*a6*a5^4*a4^3*a3*a2^3*a1^6 - 16*a5^5*a4^3*a3*a2^3*a1^6 - 8*a6^4*a4^4*a3*a2^3*a1^6 - 80*a6^3*a5*a4^4*a3*a2^3*a1^6 - 120*a6^2*a5^2*a4^4*a3*a2^3*a1^6 - 80*a6*a5^3*a4^4*a3*a2^3*a1^6 - 8*a5^4*a4^4*a3*a2^3*a1^6 - 16*a6^3*a4^5*a3*a2^3*a1^6 + 48*a6^2*a5*a4^5*a3*a2^3*a1^6 + 48*a6*a5^2*a4^5*a3*a2^3*a1^6 - 16*a5^3*a4^5*a3*a2^3*a1^6 - 8*a6^2*a4^6*a3*a2^3*a1^6 - 8*a5^2*a4^6*a3*a2^3*a1^6 - 8*a6^6*a5*a3^2*a2^3*a1^6 - 8*a6^5*a5^2*a3^2*a2^3*a1^6 + 112*a6^4*a5^3*a3^2*a2^3*a1^6 + 112*a6^3*a5^4*a3^2*a2^3*a1^6 - 8*a6^2*a5^5*a3^2*a2^3*a1^6 - 8*a6*a5^6*a3^2*a2^3*a1^6 - 8*a6^6*a4*a3^2*a2^3*a1^6 + 48*a6^5*a5*a4*a3^2*a2^3*a1^6 - 120*a6^4*a5^2*a4*a3^2*a2^3*a1^6 + 240*a6^3*a5^3*a4*a3^2*a2^3*a1^6 - 120*a6^2*a5^4*a4*a3^2*a2^3*a1^6 + 48*a6*a5^5*a4*a3^2*a2^3*a1^6 - 8*a5^6*a4*a3^2*a2^3*a1^6 - 8*a6^5*a4^2*a3^2*a2^3*a1^6 - 120*a6^4*a5*a4^2*a3^2*a2^3*a1^6 - 240*a6^3*a5^2*a4^2*a3^2*a2^3*a1^6 - 240*a6^2*a5^3*a4^2*a3^2*a2^3*a1^6 - 120*a6*a5^4*a4^2*a3^2*a2^3*a1^6 - 8*a5^5*a4^2*a3^2*a2^3*a1^6 + 112*a6^4*a4^3*a3^2*a2^3*a1^6 + 240*a6^3*a5*a4^3*a3^2*a2^3*a1^6 - 240*a6^2*a5^2*a4^3*a3^2*a2^3*a1^6 + 240*a6*a5^3*a4^3*a3^2*a2^3*a1^6 + 112*a5^4*a4^3*a3^2*a2^3*a1^6 + 112*a6^3*a4^4*a3^2*a2^3*a1^6 - 120*a6^2*a5*a4^4*a3^2*a2^3*a1^6 - 120*a6*a5^2*a4^4*a3^2*a2^3*a1^6 + 112*a5^3*a4^4*a3^2*a2^3*a1^6 - 8*a6^2*a4^5*a3^2*a2^3*a1^6 + 48*a6*a5*a4^5*a3^2*a2^3*a1^6 - 8*a5^2*a4^5*a3^2*a2^3*a1^6 - 8*a6*a4^6*a3^2*a2^3*a1^6 - 8*a5*a4^6*a3^2*a2^3*a1^6 + 16*a6^6*a3^3*a2^3*a1^6 - 16*a6^5*a5*a3^3*a2^3*a1^6 + 112*a6^4*a5^2*a3^3*a2^3*a1^6 - 528*a6^3*a5^3*a3^3*a2^3*a1^6 + 112*a6^2*a5^4*a3^3*a2^3*a1^6 - 16*a6*a5^5*a3^3*a2^3*a1^6 + 16*a5^6*a3^3*a2^3*a1^6 - 16*a6^5*a4*a3^3*a2^3*a1^6 - 80*a6^4*a5*a4*a3^3*a2^3*a1^6 + 240*a6^3*a5^2*a4*a3^3*a2^3*a1^6 + 240*a6^2*a5^3*a4*a3^3*a2^3*a1^6 - 80*a6*a5^4*a4*a3^3*a2^3*a1^6 - 16*a5^5*a4*a3^3*a2^3*a1^6 + 112*a6^4*a4^2*a3^3*a2^3*a1^6 + 240*a6^3*a5*a4^2*a3^3*a2^3*a1^6 - 240*a6^2*a5^2*a4^2*a3^3*a2^3*a1^6 + 240*a6*a5^3*a4^2*a3^3*a2^3*a1^6 + 112*a5^4*a4^2*a3^3*a2^3*a1^6 - 528*a6^3*a4^3*a3^3*a2^3*a1^6 + 240*a6^2*a5*a4^3*a3^3*a2^3*a1^6 + 240*a6*a5^2*a4^3*a3^3*a2^3*a1^6 - 528*a5^3*a4^3*a3^3*a2^3*a1^6 + 112*a6^2*a4^4*a3^3*a2^3*a1^6 - 80*a6*a5*a4^4*a3^3*a2^3*a1^6 + 112*a5^2*a4^4*a3^3*a2^3*a1^6 - 16*a6*a4^5*a3^3*a2^3*a1^6 - 16*a5*a4^5*a3^3*a2^3*a1^6 + 16*a4^6*a3^3*a2^3*a1^6 - 8*a6^5*a3^4*a2^3*a1^6 - 8*a6^4*a5*a3^4*a2^3*a1^6 + 112*a6^3*a5^2*a3^4*a2^3*a1^6 + 112*a6^2*a5^3*a3^4*a2^3*a1^6 - 8*a6*a5^4*a3^4*a2^3*a1^6 - 8*a5^5*a3^4*a2^3*a1^6 - 8*a6^4*a4*a3^4*a2^3*a1^6 - 80*a6^3*a5*a4*a3^4*a2^3*a1^6 - 120*a6^2*a5^2*a4*a3^4*a2^3*a1^6 - 80*a6*a5^3*a4*a3^4*a2^3*a1^6 - 8*a5^4*a4*a3^4*a2^3*a1^6 + 112*a6^3*a4^2*a3^4*a2^3*a1^6 - 120*a6^2*a5*a4^2*a3^4*a2^3*a1^6 - 120*a6*a5^2*a4^2*a3^4*a2^3*a1^6 + 112*a5^3*a4^2*a3^4*a2^3*a1^6 + 112*a6^2*a4^3*a3^4*a2^3*a1^6 - 80*a6*a5*a4^3*a3^4*a2^3*a1^6 + 112*a5^2*a4^3*a3^4*a2^3*a1^6 - 8*a6*a4^4*a3^4*a2^3*a1^6 - 8*a5*a4^4*a3^4*a2^3*a1^6 - 8*a4^5*a3^4*a2^3*a1^6 - 8*a6^4*a3^5*a2^3*a1^6 - 16*a6^3*a5*a3^5*a2^3*a1^6 - 8*a6^2*a5^2*a3^5*a2^3*a1^6 - 16*a6*a5^3*a3^5*a2^3*a1^6 - 8*a5^4*a3^5*a2^3*a1^6 - 16*a6^3*a4*a3^5*a2^3*a1^6 + 48*a6^2*a5*a4*a3^5*a2^3*a1^6 + 48*a6*a5^2*a4*a3^5*a2^3*a1^6 - 16*a5^3*a4*a3^5*a2^3*a1^6 - 8*a6^2*a4^2*a3^5*a2^3*a1^6 + 48*a6*a5*a4^2*a3^5*a2^3*a1^6 - 8*a5^2*a4^2*a3^5*a2^3*a1^6 - 16*a6*a4^3*a3^5*a2^3*a1^6 - 16*a5*a4^3*a3^5*a2^3*a1^6 - 8*a4^4*a3^5*a2^3*a1^6 + 16*a6^3*a3^6*a2^3*a1^6 - 8*a6^2*a5*a3^6*a2^3*a1^6 - 8*a6*a5^2*a3^6*a2^3*a1^6 + 16*a5^3*a3^6*a2^3*a1^6 - 8*a6^2*a4*a3^6*a2^3*a1^6 - 8*a5^2*a4*a3^6*a2^3*a1^6 - 8*a6*a4^2*a3^6*a2^3*a1^6 - 8*a5*a4^2*a3^6*a2^3*a1^6 + 16*a4^3*a3^6*a2^3*a1^6 - 8*a6^6*a5^2*a2^4*a1^6 - 8*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 8*a6^3*a5^5*a2^4*a1^6 - 8*a6^2*a5^6*a2^4*a1^6 + 8*a6^6*a5*a4*a2^4*a1^6 + 16*a6^5*a5^2*a4*a2^4*a1^6 - 8*a6^4*a5^3*a4*a2^4*a1^6 - 8*a6^3*a5^4*a4*a2^4*a1^6 + 16*a6^2*a5^5*a4*a2^4*a1^6 + 8*a6*a5^6*a4*a2^4*a1^6 - 8*a6^6*a4^2*a2^4*a1^6 + 16*a6^5*a5*a4^2*a2^4*a1^6 - 128*a6^4*a5^2*a4^2*a2^4*a1^6 + 112*a6^3*a5^3*a4^2*a2^4*a1^6 - 128*a6^2*a5^4*a4^2*a2^4*a1^6 + 16*a6*a5^5*a4^2*a2^4*a1^6 - 8*a5^6*a4^2*a2^4*a1^6 - 8*a6^5*a4^3*a2^4*a1^6 - 8*a6^4*a5*a4^3*a2^4*a1^6 + 112*a6^3*a5^2*a4^3*a2^4*a1^6 + 112*a6^2*a5^3*a4^3*a2^4*a1^6 - 8*a6*a5^4*a4^3*a2^4*a1^6 - 8*a5^5*a4^3*a2^4*a1^6 + 24*a6^4*a4^4*a2^4*a1^6 - 8*a6^3*a5*a4^4*a2^4*a1^6 - 128*a6^2*a5^2*a4^4*a2^4*a1^6 - 8*a6*a5^3*a4^4*a2^4*a1^6 + 24*a5^4*a4^4*a2^4*a1^6 - 8*a6^3*a4^5*a2^4*a1^6 + 16*a6^2*a5*a4^5*a2^4*a1^6 + 16*a6*a5^2*a4^5*a2^4*a1^6 - 8*a5^3*a4^5*a2^4*a1^6 - 8*a6^2*a4^6*a2^4*a1^6 + 8*a6*a5*a4^6*a2^4*a1^6 - 8*a5^2*a4^6*a2^4*a1^6 + 8*a6^6*a5*a3*a2^4*a1^6 + 16*a6^5*a5^2*a3*a2^4*a1^6 - 8*a6^4*a5^3*a3*a2^4*a1^6 - 8*a6^3*a5^4*a3*a2^4*a1^6 + 16*a6^2*a5^5*a3*a2^4*a1^6 + 8*a6*a5^6*a3*a2^4*a1^6 + 8*a6^6*a4*a3*a2^4*a1^6 - 72*a6^5*a5*a4*a3*a2^4*a1^6 + 120*a6^4*a5^2*a4*a3*a2^4*a1^6 - 80*a6^3*a5^3*a4*a3*a2^4*a1^6 + 120*a6^2*a5^4*a4*a3*a2^4*a1^6 - 72*a6*a5^5*a4*a3*a2^4*a1^6 + 8*a5^6*a4*a3*a2^4*a1^6 + 16*a6^5*a4^2*a3*a2^4*a1^6 + 120*a6^4*a5*a4^2*a3*a2^4*a1^6 - 120*a6^3*a5^2*a4^2*a3*a2^4*a1^6 - 120*a6^2*a5^3*a4^2*a3*a2^4*a1^6 + 120*a6*a5^4*a4^2*a3*a2^4*a1^6 + 16*a5^5*a4^2*a3*a2^4*a1^6 - 8*a6^4*a4^3*a3*a2^4*a1^6 - 80*a6^3*a5*a4^3*a3*a2^4*a1^6 - 120*a6^2*a5^2*a4^3*a3*a2^4*a1^6 - 80*a6*a5^3*a4^3*a3*a2^4*a1^6 - 8*a5^4*a4^3*a3*a2^4*a1^6 - 8*a6^3*a4^4*a3*a2^4*a1^6 + 120*a6^2*a5*a4^4*a3*a2^4*a1^6 + 120*a6*a5^2*a4^4*a3*a2^4*a1^6 - 8*a5^3*a4^4*a3*a2^4*a1^6 + 16*a6^2*a4^5*a3*a2^4*a1^6 - 72*a6*a5*a4^5*a3*a2^4*a1^6 + 16*a5^2*a4^5*a3*a2^4*a1^6 + 8*a6*a4^6*a3*a2^4*a1^6 + 8*a5*a4^6*a3*a2^4*a1^6 - 8*a6^6*a3^2*a2^4*a1^6 + 16*a6^5*a5*a3^2*a2^4*a1^6 - 128*a6^4*a5^2*a3^2*a2^4*a1^6 + 112*a6^3*a5^3*a3^2*a2^4*a1^6 - 128*a6^2*a5^4*a3^2*a2^4*a1^6 + 16*a6*a5^5*a3^2*a2^4*a1^6 - 8*a5^6*a3^2*a2^4*a1^6 + 16*a6^5*a4*a3^2*a2^4*a1^6 + 120*a6^4*a5*a4*a3^2*a2^4*a1^6 - 120*a6^3*a5^2*a4*a3^2*a2^4*a1^6 - 120*a6^2*a5^3*a4*a3^2*a2^4*a1^6 + 120*a6*a5^4*a4*a3^2*a2^4*a1^6 + 16*a5^5*a4*a3^2*a2^4*a1^6 - 128*a6^4*a4^2*a3^2*a2^4*a1^6 - 120*a6^3*a5*a4^2*a3^2*a2^4*a1^6 + 720*a6^2*a5^2*a4^2*a3^2*a2^4*a1^6 - 120*a6*a5^3*a4^2*a3^2*a2^4*a1^6 - 128*a5^4*a4^2*a3^2*a2^4*a1^6 + 112*a6^3*a4^3*a3^2*a2^4*a1^6 - 120*a6^2*a5*a4^3*a3^2*a2^4*a1^6 - 120*a6*a5^2*a4^3*a3^2*a2^4*a1^6 + 112*a5^3*a4^3*a3^2*a2^4*a1^6 - 128*a6^2*a4^4*a3^2*a2^4*a1^6 + 120*a6*a5*a4^4*a3^2*a2^4*a1^6 - 128*a5^2*a4^4*a3^2*a2^4*a1^6 + 16*a6*a4^5*a3^2*a2^4*a1^6 + 16*a5*a4^5*a3^2*a2^4*a1^6 - 8*a4^6*a3^2*a2^4*a1^6 - 8*a6^5*a3^3*a2^4*a1^6 - 8*a6^4*a5*a3^3*a2^4*a1^6 + 112*a6^3*a5^2*a3^3*a2^4*a1^6 + 112*a6^2*a5^3*a3^3*a2^4*a1^6 - 8*a6*a5^4*a3^3*a2^4*a1^6 - 8*a5^5*a3^3*a2^4*a1^6 - 8*a6^4*a4*a3^3*a2^4*a1^6 - 80*a6^3*a5*a4*a3^3*a2^4*a1^6 - 120*a6^2*a5^2*a4*a3^3*a2^4*a1^6 - 80*a6*a5^3*a4*a3^3*a2^4*a1^6 - 8*a5^4*a4*a3^3*a2^4*a1^6 + 112*a6^3*a4^2*a3^3*a2^4*a1^6 - 120*a6^2*a5*a4^2*a3^3*a2^4*a1^6 - 120*a6*a5^2*a4^2*a3^3*a2^4*a1^6 + 112*a5^3*a4^2*a3^3*a2^4*a1^6 + 112*a6^2*a4^3*a3^3*a2^4*a1^6 - 80*a6*a5*a4^3*a3^3*a2^4*a1^6 + 112*a5^2*a4^3*a3^3*a2^4*a1^6 - 8*a6*a4^4*a3^3*a2^4*a1^6 - 8*a5*a4^4*a3^3*a2^4*a1^6 - 8*a4^5*a3^3*a2^4*a1^6 + 24*a6^4*a3^4*a2^4*a1^6 - 8*a6^3*a5*a3^4*a2^4*a1^6 - 128*a6^2*a5^2*a3^4*a2^4*a1^6 - 8*a6*a5^3*a3^4*a2^4*a1^6 + 24*a5^4*a3^4*a2^4*a1^6 - 8*a6^3*a4*a3^4*a2^4*a1^6 + 120*a6^2*a5*a4*a3^4*a2^4*a1^6 + 120*a6*a5^2*a4*a3^4*a2^4*a1^6 - 8*a5^3*a4*a3^4*a2^4*a1^6 - 128*a6^2*a4^2*a3^4*a2^4*a1^6 + 120*a6*a5*a4^2*a3^4*a2^4*a1^6 - 128*a5^2*a4^2*a3^4*a2^4*a1^6 - 8*a6*a4^3*a3^4*a2^4*a1^6 - 8*a5*a4^3*a3^4*a2^4*a1^6 + 24*a4^4*a3^4*a2^4*a1^6 - 8*a6^3*a3^5*a2^4*a1^6 + 16*a6^2*a5*a3^5*a2^4*a1^6 + 16*a6*a5^2*a3^5*a2^4*a1^6 - 8*a5^3*a3^5*a2^4*a1^6 + 16*a6^2*a4*a3^5*a2^4*a1^6 - 72*a6*a5*a4*a3^5*a2^4*a1^6 + 16*a5^2*a4*a3^5*a2^4*a1^6 + 16*a6*a4^2*a3^5*a2^4*a1^6 + 16*a5*a4^2*a3^5*a2^4*a1^6 - 8*a4^3*a3^5*a2^4*a1^6 - 8*a6^2*a3^6*a2^4*a1^6 + 8*a6*a5*a3^6*a2^4*a1^6 - 8*a5^2*a3^6*a2^4*a1^6 + 8*a6*a4*a3^6*a2^4*a1^6 + 8*a5*a4*a3^6*a2^4*a1^6 - 8*a4^2*a3^6*a2^4*a1^6 + 8*a6^5*a5^2*a2^5*a1^6 - 8*a6^4*a5^3*a2^5*a1^6 - 8*a6^3*a5^4*a2^5*a1^6 + 8*a6^2*a5^5*a2^5*a1^6 - 8*a6^5*a5*a4*a2^5*a1^6 + 16*a6^4*a5^2*a4*a2^5*a1^6 - 16*a6^3*a5^3*a4*a2^5*a1^6 + 16*a6^2*a5^4*a4*a2^5*a1^6 - 8*a6*a5^5*a4*a2^5*a1^6 + 8*a6^5*a4^2*a2^5*a1^6 + 16*a6^4*a5*a4^2*a2^5*a1^6 - 8*a6^3*a5^2*a4^2*a2^5*a1^6 - 8*a6^2*a5^3*a4^2*a2^5*a1^6 + 16*a6*a5^4*a4^2*a2^5*a1^6 + 8*a5^5*a4^2*a2^5*a1^6 - 8*a6^4*a4^3*a2^5*a1^6 - 16*a6^3*a5*a4^3*a2^5*a1^6 - 8*a6^2*a5^2*a4^3*a2^5*a1^6 - 16*a6*a5^3*a4^3*a2^5*a1^6 - 8*a5^4*a4^3*a2^5*a1^6 - 8*a6^3*a4^4*a2^5*a1^6 + 16*a6^2*a5*a4^4*a2^5*a1^6 + 16*a6*a5^2*a4^4*a2^5*a1^6 - 8*a5^3*a4^4*a2^5*a1^6 + 8*a6^2*a4^5*a2^5*a1^6 - 8*a6*a5*a4^5*a2^5*a1^6 + 8*a5^2*a4^5*a2^5*a1^6 - 8*a6^5*a5*a3*a2^5*a1^6 + 16*a6^4*a5^2*a3*a2^5*a1^6 - 16*a6^3*a5^3*a3*a2^5*a1^6 + 16*a6^2*a5^4*a3*a2^5*a1^6 - 8*a6*a5^5*a3*a2^5*a1^6 - 8*a6^5*a4*a3*a2^5*a1^6 - 72*a6^4*a5*a4*a3*a2^5*a1^6 + 48*a6^3*a5^2*a4*a3*a2^5*a1^6 + 48*a6^2*a5^3*a4*a3*a2^5*a1^6 - 72*a6*a5^4*a4*a3*a2^5*a1^6 - 8*a5^5*a4*a3*a2^5*a1^6 + 16*a6^4*a4^2*a3*a2^5*a1^6 + 48*a6^3*a5*a4^2*a3*a2^5*a1^6 - 72*a6^2*a5^2*a4^2*a3*a2^5*a1^6 + 48*a6*a5^3*a4^2*a3*a2^5*a1^6 + 16*a5^4*a4^2*a3*a2^5*a1^6 - 16*a6^3*a4^3*a3*a2^5*a1^6 + 48*a6^2*a5*a4^3*a3*a2^5*a1^6 + 48*a6*a5^2*a4^3*a3*a2^5*a1^6 - 16*a5^3*a4^3*a3*a2^5*a1^6 + 16*a6^2*a4^4*a3*a2^5*a1^6 - 72*a6*a5*a4^4*a3*a2^5*a1^6 + 16*a5^2*a4^4*a3*a2^5*a1^6 - 8*a6*a4^5*a3*a2^5*a1^6 - 8*a5*a4^5*a3*a2^5*a1^6 + 8*a6^5*a3^2*a2^5*a1^6 + 16*a6^4*a5*a3^2*a2^5*a1^6 - 8*a6^3*a5^2*a3^2*a2^5*a1^6 - 8*a6^2*a5^3*a3^2*a2^5*a1^6 + 16*a6*a5^4*a3^2*a2^5*a1^6 + 8*a5^5*a3^2*a2^5*a1^6 + 16*a6^4*a4*a3^2*a2^5*a1^6 + 48*a6^3*a5*a4*a3^2*a2^5*a1^6 - 72*a6^2*a5^2*a4*a3^2*a2^5*a1^6 + 48*a6*a5^3*a4*a3^2*a2^5*a1^6 + 16*a5^4*a4*a3^2*a2^5*a1^6 - 8*a6^3*a4^2*a3^2*a2^5*a1^6 - 72*a6^2*a5*a4^2*a3^2*a2^5*a1^6 - 72*a6*a5^2*a4^2*a3^2*a2^5*a1^6 - 8*a5^3*a4^2*a3^2*a2^5*a1^6 - 8*a6^2*a4^3*a3^2*a2^5*a1^6 + 48*a6*a5*a4^3*a3^2*a2^5*a1^6 - 8*a5^2*a4^3*a3^2*a2^5*a1^6 + 16*a6*a4^4*a3^2*a2^5*a1^6 + 16*a5*a4^4*a3^2*a2^5*a1^6 + 8*a4^5*a3^2*a2^5*a1^6 - 8*a6^4*a3^3*a2^5*a1^6 - 16*a6^3*a5*a3^3*a2^5*a1^6 - 8*a6^2*a5^2*a3^3*a2^5*a1^6 - 16*a6*a5^3*a3^3*a2^5*a1^6 - 8*a5^4*a3^3*a2^5*a1^6 - 16*a6^3*a4*a3^3*a2^5*a1^6 + 48*a6^2*a5*a4*a3^3*a2^5*a1^6 + 48*a6*a5^2*a4*a3^3*a2^5*a1^6 - 16*a5^3*a4*a3^3*a2^5*a1^6 - 8*a6^2*a4^2*a3^3*a2^5*a1^6 + 48*a6*a5*a4^2*a3^3*a2^5*a1^6 - 8*a5^2*a4^2*a3^3*a2^5*a1^6 - 16*a6*a4^3*a3^3*a2^5*a1^6 - 16*a5*a4^3*a3^3*a2^5*a1^6 - 8*a4^4*a3^3*a2^5*a1^6 - 8*a6^3*a3^4*a2^5*a1^6 + 16*a6^2*a5*a3^4*a2^5*a1^6 + 16*a6*a5^2*a3^4*a2^5*a1^6 - 8*a5^3*a3^4*a2^5*a1^6 + 16*a6^2*a4*a3^4*a2^5*a1^6 - 72*a6*a5*a4*a3^4*a2^5*a1^6 + 16*a5^2*a4*a3^4*a2^5*a1^6 + 16*a6*a4^2*a3^4*a2^5*a1^6 + 16*a5*a4^2*a3^4*a2^5*a1^6 - 8*a4^3*a3^4*a2^5*a1^6 + 8*a6^2*a3^5*a2^5*a1^6 - 8*a6*a5*a3^5*a2^5*a1^6 + 8*a5^2*a3^5*a2^5*a1^6 - 8*a6*a4*a3^5*a2^5*a1^6 - 8*a5*a4*a3^5*a2^5*a1^6 + 8*a4^2*a3^5*a2^5*a1^6 - 8*a6^4*a5^2*a2^6*a1^6 + 16*a6^3*a5^3*a2^6*a1^6 - 8*a6^2*a5^4*a2^6*a1^6 + 8*a6^4*a5*a4*a2^6*a1^6 - 8*a6^3*a5^2*a4*a2^6*a1^6 - 8*a6^2*a5^3*a4*a2^6*a1^6 + 8*a6*a5^4*a4*a2^6*a1^6 - 8*a6^4*a4^2*a2^6*a1^6 - 8*a6^3*a5*a4^2*a2^6*a1^6 + 24*a6^2*a5^2*a4^2*a2^6*a1^6 - 8*a6*a5^3*a4^2*a2^6*a1^6 - 8*a5^4*a4^2*a2^6*a1^6 + 16*a6^3*a4^3*a2^6*a1^6 - 8*a6^2*a5*a4^3*a2^6*a1^6 - 8*a6*a5^2*a4^3*a2^6*a1^6 + 16*a5^3*a4^3*a2^6*a1^6 - 8*a6^2*a4^4*a2^6*a1^6 + 8*a6*a5*a4^4*a2^6*a1^6 - 8*a5^2*a4^4*a2^6*a1^6 + 8*a6^4*a5*a3*a2^6*a1^6 - 8*a6^3*a5^2*a3*a2^6*a1^6 - 8*a6^2*a5^3*a3*a2^6*a1^6 + 8*a6*a5^4*a3*a2^6*a1^6 + 8*a6^4*a4*a3*a2^6*a1^6 + 8*a5^4*a4*a3*a2^6*a1^6 - 8*a6^3*a4^2*a3*a2^6*a1^6 - 8*a5^3*a4^2*a3*a2^6*a1^6 - 8*a6^2*a4^3*a3*a2^6*a1^6 - 8*a5^2*a4^3*a3*a2^6*a1^6 + 8*a6*a4^4*a3*a2^6*a1^6 + 8*a5*a4^4*a3*a2^6*a1^6 - 8*a6^4*a3^2*a2^6*a1^6 - 8*a6^3*a5*a3^2*a2^6*a1^6 + 24*a6^2*a5^2*a3^2*a2^6*a1^6 - 8*a6*a5^3*a3^2*a2^6*a1^6 - 8*a5^4*a3^2*a2^6*a1^6 - 8*a6^3*a4*a3^2*a2^6*a1^6 - 8*a5^3*a4*a3^2*a2^6*a1^6 + 24*a6^2*a4^2*a3^2*a2^6*a1^6 + 24*a5^2*a4^2*a3^2*a2^6*a1^6 - 8*a6*a4^3*a3^2*a2^6*a1^6 - 8*a5*a4^3*a3^2*a2^6*a1^6 - 8*a4^4*a3^2*a2^6*a1^6 + 16*a6^3*a3^3*a2^6*a1^6 - 8*a6^2*a5*a3^3*a2^6*a1^6 - 8*a6*a5^2*a3^3*a2^6*a1^6 + 16*a5^3*a3^3*a2^6*a1^6 - 8*a6^2*a4*a3^3*a2^6*a1^6 - 8*a5^2*a4*a3^3*a2^6*a1^6 - 8*a6*a4^2*a3^3*a2^6*a1^6 - 8*a5*a4^2*a3^3*a2^6*a1^6 + 16*a4^3*a3^3*a2^6*a1^6 - 8*a6^2*a3^4*a2^6*a1^6 + 8*a6*a5*a3^4*a2^6*a1^6 - 8*a5^2*a3^4*a2^6*a1^6 + 8*a6*a4*a3^4*a2^6*a1^6 + 8*a5*a4*a3^4*a2^6*a1^6 - 8*a4^2*a3^4*a2^6*a1^6;

-- We compute the leadingTerms

toString(leadTerm(1,Q4))
-- o3 = -8*a6^6*a5^6*a4^4*a3^2

==> anc/supplementaryMaterial/software/Q4Theta.m2 <==
-- Theta graph calculations
-- polynomial Q4

S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {36,25,10,16,9,1}},Global=>false];
Q4 = -8*a6^6*a5^6*x34^4*a3^2 + 8*a6^6*a5^5*x34^5*a3^2 + 8*a6^5*a5^6*x34^5*a3^2 - 8*a6^6*a5^4*x34^6*a3^2 + 8*a6^5*a5^5*x34^6*a3^2 - 8*a6^4*a5^6*x34^6*a3^2 - 16*a6^6*a5^6*x34^3*a3^3 + 32*a6^6*a5^5*x34^4*a3^3 + 32*a6^5*a5^6*x34^4*a3^3 - 56*a6^6*a5^4*x34^5*a3^3 + 48*a6^5*a5^5*x34^5*a3^3 - 56*a6^4*a5^6*x34^5*a3^3 + 16*a6^6*a5^3*x34^6*a3^3 - 8*a6^5*a5^4*x34^6*a3^3 - 8*a6^4*a5^5*x34^6*a3^3 + 16*a6^3*a5^6*x34^6*a3^3 - 8*a6^6*a5^6*x34^2*a3^4 + 40*a6^6*a5^5*x34^3*a3^4 + 40*a6^5*a5^6*x34^3*a3^4 - 136*a6^6*a5^4*x34^4*a3^4 + 120*a6^5*a5^5*x34^4*a3^4 - 136*a6^4*a5^6*x34^4*a3^4 + 88*a6^6*a5^3*x34^5*a3^4 - 48*a6^5*a5^4*x34^5*a3^4 - 48*a6^4*a5^5*x34^5*a3^4 + 88*a6^3*a5^6*x34^5*a3^4 - 8*a6^6*a5^2*x34^6*a3^4 - 8*a6^5*a5^3*x34^6*a3^4 + 24*a6^4*a5^4*x34^6*a3^4 - 8*a6^3*a5^5*x34^6*a3^4 - 8*a6^2*a5^6*x34^6*a3^4 + 16*a6^6*a5^5*x34^2*a3^5 + 16*a6^5*a5^6*x34^2*a3^5 - 152*a6^6*a5^4*x34^3*a3^5 + 160*a6^5*a5^5*x34^3*a3^5 - 152*a6^4*a5^6*x34^3*a3^5 + 192*a6^6*a5^3*x34^4*a3^5 - 120*a6^5*a5^4*x34^4*a3^5 - 120*a6^4*a5^5*x34^4*a3^5 + 192*a6^3*a5^6*x34^4*a3^5 - 40*a6^6*a5^2*x34^5*a3^5 - 48*a6^5*a5^3*x34^5*a3^5 + 144*a6^4*a5^4*x34^5*a3^5 - 48*a6^3*a5^5*x34^5*a3^5 - 40*a6^2*a5^6*x34^5*a3^5 + 8*a6^5*a5^2*x34^6*a3^5 - 8*a6^4*a5^3*x34^6*a3^5 - 8*a6^3*a5^4*x34^6*a3^5 + 8*a6^2*a5^5*x34^6*a3^5 - 88*a6^6*a5^4*x34^2*a3^6 + 128*a6^5*a5^5*x34^2*a3^6 - 88*a6^4*a5^6*x34^2*a3^6 + 224*a6^6*a5^3*x34^3*a3^6 - 168*a6^5*a5^4*x34^3*a3^6 - 168*a6^4*a5^5*x34^3*a3^6 + 224*a6^3*a5^6*x34^3*a3^6 - 88*a6^6*a5^2*x34^4*a3^6 - 128*a6^5*a5^3*x34^4*a3^6 + 384*a6^4*a5^4*x34^4*a3^6 - 128*a6^3*a5^5*x34^4*a3^6 - 88*a6^2*a5^6*x34^4*a3^6 + 56*a6^5*a5^2*x34^5*a3^6 - 56*a6^4*a5^3*x34^5*a3^6 - 56*a6^3*a5^4*x34^5*a3^6 + 56*a6^2*a5^5*x34^5*a3^6 - 8*a6^4*a5^2*x34^6*a3^6 + 16*a6^3*a5^3*x34^6*a3^6 - 8*a6^2*a5^4*x34^6*a3^6 - 32*a6^6*a5^4*x34*a3^7 + 64*a6^5*a5^5*x34*a3^7 - 32*a6^4*a5^6*x34*a3^7 + 160*a6^6*a5^3*x34^2*a3^7 - 144*a6^5*a5^4*x34^2*a3^7 - 144*a6^4*a5^5*x34^2*a3^7 + 160*a6^3*a5^6*x34^2*a3^7 - 112*a6^6*a5^2*x34^3*a3^7 - 192*a6^5*a5^3*x34^3*a3^7 + 576*a6^4*a5^4*x34^3*a3^7 - 192*a6^3*a5^5*x34^3*a3^7 - 112*a6^2*a5^6*x34^3*a3^7 + 160*a6^5*a5^2*x34^4*a3^7 - 160*a6^4*a5^3*x34^4*a3^7 - 160*a6^3*a5^4*x34^4*a3^7 + 160*a6^2*a5^5*x34^4*a3^7 - 48*a6^4*a5^2*x34^5*a3^7 + 96*a6^3*a5^3*x34^5*a3^7 - 48*a6^2*a5^4*x34^5*a3^7 - 8*a6^6*a5^4*a3^8 + 16*a6^5*a5^5*a3^8 - 8*a6^4*a5^6*a3^8 + 72*a6^6*a5^3*x34*a3^8 - 72*a6^5*a5^4*x34*a3^8 - 72*a6^4*a5^5*x34*a3^8 + 72*a6^3*a5^6*x34*a3^8 - 88*a6^6*a5^2*x34^2*a3^8 - 168*a6^5*a5^3*x34^2*a3^8 + 504*a6^4*a5^4*x34^2*a3^8 - 168*a6^3*a5^5*x34^2*a3^8 - 88*a6^2*a5^6*x34^2*a3^8 + 240*a6^5*a5^2*x34^3*a3^8 - 240*a6^4*a5^3*x34^3*a3^8 - 240*a6^3*a5^4*x34^3*a3^8 + 240*a6^2*a5^5*x34^3*a3^8 - 120*a6^4*a5^2*x34^4*a3^8 + 240*a6^3*a5^3*x34^4*a3^8 - 120*a6^2*a5^4*x34^4*a3^8 + 16*a6^6*a5^3*a3^9 - 16*a6^5*a5^4*a3^9 - 16*a6^4*a5^5*a3^9 + 16*a6^3*a5^6*a3^9 - 40*a6^6*a5^2*x34*a3^9 - 80*a6^5*a5^3*x34*a3^9 + 240*a6^4*a5^4*x34*a3^9 - 80*a6^3*a5^5*x34*a3^9 - 40*a6^2*a5^6*x34*a3^9 + 200*a6^5*a5^2*x34^2*a3^9 - 200*a6^4*a5^3*x34^2*a3^9 - 200*a6^3*a5^4*x34^2*a3^9 + 200*a6^2*a5^5*x34^2*a3^9 - 160*a6^4*a5^2*x34^3*a3^9 + 320*a6^3*a5^3*x34^3*a3^9 - 160*a6^2*a5^4*x34^3*a3^9 - 8*a6^6*a5^2*a3^10 - 16*a6^5*a5^3*a3^10 + 48*a6^4*a5^4*a3^10 - 16*a6^3*a5^5*a3^10 - 8*a6^2*a5^6*a3^10 + 88*a6^5*a5^2*x34*a3^10 - 88*a6^4*a5^3*x34*a3^10 - 88*a6^3*a5^4*x34*a3^10 + 88*a6^2*a5^5*x34*a3^10 - 120*a6^4*a5^2*x34^2*a3^10 + 240*a6^3*a5^3*x34^2*a3^10 - 120*a6^2*a5^4*x34^2*a3^10 + 16*a6^5*a5^2*a3^11 - 16*a6^4*a5^3*a3^11 - 16*a6^3*a5^4*a3^11 + 16*a6^2*a5^5*a3^11 - 48*a6^4*a5^2*x34*a3^11 + 96*a6^3*a5^3*x34*a3^11 - 48*a6^2*a5^4*x34*a3^11 - 8*a6^4*a5^2*a3^12 + 16*a6^3*a5^3*a3^12 - 8*a6^2*a5^4*a3^12 + 8*a6^6*a5^6*x34^4*a3*a2 - 8*a6^6*a5^5*x34^5*a3*a2 - 8*a6^5*a5^6*x34^5*a3*a2 + 8*a6^6*a5^4*x34^6*a3*a2 - 8*a6^5*a5^5*x34^6*a3*a2 + 8*a6^4*a5^6*x34^6*a3*a2 + 24*a6^6*a5^6*x34^3*a3^2*a2 - 24*a6^6*a5^5*x34^4*a3^2*a2 - 24*a6^5*a5^6*x34^4*a3^2*a2 + 64*a6^6*a5^4*x34^5*a3^2*a2 - 120*a6^5*a5^5*x34^5*a3^2*a2 + 64*a6^4*a5^6*x34^5*a3^2*a2 - 8*a6^6*a5^3*x34^6*a3^2*a2 + 16*a6^5*a5^4*x34^6*a3^2*a2 + 16*a6^4*a5^5*x34^6*a3^2*a2 - 8*a6^3*a5^6*x34^6*a3^2*a2 + 16*a6^6*a5^6*x34^2*a3^3*a2 - 32*a6^6*a5^5*x34^3*a3^3*a2 - 32*a6^5*a5^6*x34^3*a3^3*a2 + 192*a6^6*a5^4*x34^4*a3^3*a2 - 432*a6^5*a5^5*x34^4*a3^3*a2 + 192*a6^4*a5^6*x34^4*a3^3*a2 - 64*a6^6*a5^3*x34^5*a3^3*a2 + 144*a6^5*a5^4*x34^5*a3^3*a2 + 144*a6^4*a5^5*x34^5*a3^3*a2 - 64*a6^3*a5^6*x34^5*a3^3*a2 - 8*a6^6*a5^2*x34^6*a3^3*a2 - 16*a6^5*a5^3*x34^6*a3^3*a2 - 8*a6^4*a5^4*x34^6*a3^3*a2 - 16*a6^3*a5^5*x34^6*a3^3*a2 - 8*a6^2*a5^6*x34^6*a3^3*a2 - 16*a6^6*a5^5*x34^2*a3^4*a2 - 16*a6^5*a5^6*x34^2*a3^4*a2 + 280*a6^6*a5^4*x34^3*a3^4*a2 - 640*a6^5*a5^5*x34^3*a3^4*a2 + 280*a6^4*a5^6*x34^3*a3^4*a2 - 208*a6^6*a5^3*x34^4*a3^4*a2 + 408*a6^5*a5^4*x34^4*a3^4*a2 + 408*a6^4*a5^5*x34^4*a3^4*a2 - 208*a6^3*a5^6*x34^4*a3^4*a2 - 32*a6^6*a5^2*x34^5*a3^4*a2 - 48*a6^5*a5^3*x34^5*a3^4*a2 - 120*a6^4*a5^4*x34^5*a3^4*a2 - 48*a6^3*a5^5*x34^5*a3^4*a2 - 32*a6^2*a5^6*x34^5*a3^4*a2 + 8*a6^6*a5*x34^6*a3^4*a2 + 16*a6^5*a5^2*x34^6*a3^4*a2 - 8*a6^4*a5^3*x34^6*a3^4*a2 - 8*a6^3*a5^4*x34^6*a3^4*a2 + 16*a6^2*a5^5*x34^6*a3^4*a2 + 8*a6*a5^6*x34^6*a3^4*a2 + 224*a6^6*a5^4*x34^2*a3^5*a2 - 480*a6^5*a5^5*x34^2*a3^5*a2 + 224*a6^4*a5^6*x34^2*a3^5*a2 - 368*a6^6*a5^3*x34^3*a3^5*a2 + 560*a6^5*a5^4*x34^3*a3^5*a2 + 560*a6^4*a5^5*x34^3*a3^5*a2 - 368*a6^3*a5^6*x34^3*a3^5*a2 - 24*a6^6*a5^2*x34^4*a3^5*a2 + 48*a6^5*a5^3*x34^4*a3^5*a2 - 552*a6^4*a5^4*x34^4*a3^5*a2 + 48*a6^3*a5^5*x34^4*a3^5*a2 - 24*a6^2*a5^6*x34^4*a3^5*a2 + 40*a6^6*a5*x34^5*a3^5*a2 + 24*a6^5*a5^2*x34^5*a3^5*a2 + 24*a6^2*a5^5*x34^5*a3^5*a2 + 40*a6*a5^6*x34^5*a3^5*a2 - 8*a6^5*a5*x34^6*a3^5*a2 + 16*a6^4*a5^2*x34^6*a3^5*a2 - 16*a6^3*a5^3*x34^6*a3^5*a2 + 16*a6^2*a5^4*x34^6*a3^5*a2 - 8*a6*a5^5*x34^6*a3^5*a2 + 112*a6^6*a5^4*x34*a3^6*a2 - 224*a6^5*a5^5*x34*a3^6*a2 + 112*a6^4*a5^6*x34*a3^6*a2 - 384*a6^6*a5^3*x34^2*a3^6*a2 + 448*a6^5*a5^4*x34^2*a3^6*a2 + 448*a6^4*a5^5*x34^2*a3^6*a2 - 384*a6^3*a5^6*x34^2*a3^6*a2 + 56*a6^6*a5^2*x34^3*a3^6*a2 + 336*a6^5*a5^3*x34^3*a3^6*a2 - 1176*a6^4*a5^4*x34^3*a3^6*a2 + 336*a6^3*a5^5*x34^3*a3^6*a2 + 56*a6^2*a5^6*x34^3*a3^6*a2 + 88*a6^6*a5*x34^4*a3^6*a2 - 104*a6^5*a5^2*x34^4*a3^6*a2 + 112*a6^4*a5^3*x34^4*a3^6*a2 + 112*a6^3*a5^4*x34^4*a3^6*a2 - 104*a6^2*a5^5*x34^4*a3^6*a2 + 88*a6*a5^6*x34^4*a3^6*a2 - 56*a6^5*a5*x34^5*a3^6*a2 + 112*a6^4*a5^2*x34^5*a3^6*a2 - 112*a6^3*a5^3*x34^5*a3^6*a2 + 112*a6^2*a5^4*x34^5*a3^6*a2 - 56*a6*a5^5*x34^5*a3^6*a2 + 8*a6^4*a5*x34^6*a3^6*a2 - 8*a6^3*a5^2*x34^6*a3^6*a2 - 8*a6^2*a5^3*x34^6*a3^6*a2 + 8*a6*a5^4*x34^6*a3^6*a2 + 32*a6^6*a5^4*a3^7*a2 - 64*a6^5*a5^5*a3^7*a2 + 32*a6^4*a5^6*a3^7*a2 - 224*a6^6*a5^3*x34*a3^7*a2 + 224*a6^5*a5^4*x34*a3^7*a2 + 224*a6^4*a5^5*x34*a3^7*a2 - 224*a6^3*a5^6*x34*a3^7*a2 + 112*a6^6*a5^2*x34^2*a3^7*a2 + 480*a6^5*a5^3*x34^2*a3^7*a2 - 1296*a6^4*a5^4*x34^2*a3^7*a2 + 480*a6^3*a5^5*x34^2*a3^7*a2 + 112*a6^2*a5^6*x34^2*a3^7*a2 + 112*a6^6*a5*x34^3*a3^7*a2 - 336*a6^5*a5^2*x34^3*a3^7*a2 + 288*a6^4*a5^3*x34^3*a3^7*a2 + 288*a6^3*a5^4*x34^3*a3^7*a2 - 336*a6^2*a5^5*x34^3*a3^7*a2 + 112*a6*a5^6*x34^3*a3^7*a2 - 160*a6^5*a5*x34^4*a3^7*a2 + 320*a6^4*a5^2*x34^4*a3^7*a2 - 320*a6^3*a5^3*x34^4*a3^7*a2 + 320*a6^2*a5^4*x34^4*a3^7*a2 - 160*a6*a5^5*x34^4*a3^7*a2 + 48*a6^4*a5*x34^5*a3^7*a2 - 48*a6^3*a5^2*x34^5*a3^7*a2 - 48*a6^2*a5^3*x34^5*a3^7*a2 + 48*a6*a5^4*x34^5*a3^7*a2 - 56*a6^6*a5^3*a3^8*a2 + 56*a6^5*a5^4*a3^8*a2 + 56*a6^4*a5^5*a3^8*a2 - 56*a6^3*a5^6*a3^8*a2 + 72*a6^6*a5^2*x34*a3^8*a2 + 288*a6^5*a5^3*x34*a3^8*a2 - 720*a6^4*a5^4*x34*a3^8*a2 + 288*a6^3*a5^5*x34*a3^8*a2 + 72*a6^2*a5^6*x34*a3^8*a2 + 88*a6^6*a5*x34^2*a3^8*a2 - 384*a6^5*a5^2*x34^2*a3^8*a2 + 312*a6^4*a5^3*x34^2*a3^8*a2 + 312*a6^3*a5^4*x34^2*a3^8*a2 - 384*a6^2*a5^5*x34^2*a3^8*a2 + 88*a6*a5^6*x34^2*a3^8*a2 - 240*a6^5*a5*x34^3*a3^8*a2 + 480*a6^4*a5^2*x34^3*a3^8*a2 - 480*a6^3*a5^3*x34^3*a3^8*a2 + 480*a6^2*a5^4*x34^3*a3^8*a2 - 240*a6*a5^5*x34^3*a3^8*a2 + 120*a6^4*a5*x34^4*a3^8*a2 - 120*a6^3*a5^2*x34^4*a3^8*a2 - 120*a6^2*a5^3*x34^4*a3^8*a2 + 120*a6*a5^4*x34^4*a3^8*a2 + 16*a6^6*a5^2*a3^9*a2 + 64*a6^5*a5^3*a3^9*a2 - 160*a6^4*a5^4*a3^9*a2 + 64*a6^3*a5^5*a3^9*a2 + 16*a6^2*a5^6*a3^9*a2 + 40*a6^6*a5*x34*a3^9*a2 - 200*a6^5*a5^2*x34*a3^9*a2 + 160*a6^4*a5^3*x34*a3^9*a2 + 160*a6^3*a5^4*x34*a3^9*a2 - 200*a6^2*a5^5*x34*a3^9*a2 + 40*a6*a5^6*x34*a3^9*a2 - 200*a6^5*a5*x34^2*a3^9*a2 + 400*a6^4*a5^2*x34^2*a3^9*a2 - 400*a6^3*a5^3*x34^2*a3^9*a2 + 400*a6^2*a5^4*x34^2*a3^9*a2 - 200*a6*a5^5*x34^2*a3^9*a2 + 160*a6^4*a5*x34^3*a3^9*a2 - 160*a6^3*a5^2*x34^3*a3^9*a2 - 160*a6^2*a5^3*x34^3*a3^9*a2 + 160*a6*a5^4*x34^3*a3^9*a2 + 8*a6^6*a5*a3^10*a2 - 40*a6^5*a5^2*a3^10*a2 + 32*a6^4*a5^3*a3^10*a2 + 32*a6^3*a5^4*a3^10*a2 - 40*a6^2*a5^5*a3^10*a2 + 8*a6*a5^6*a3^10*a2 - 88*a6^5*a5*x34*a3^10*a2 + 176*a6^4*a5^2*x34*a3^10*a2 - 176*a6^3*a5^3*x34*a3^10*a2 + 176*a6^2*a5^4*x34*a3^10*a2 - 88*a6*a5^5*x34*a3^10*a2 + 120*a6^4*a5*x34^2*a3^10*a2 - 120*a6^3*a5^2*x34^2*a3^10*a2 - 120*a6^2*a5^3*x34^2*a3^10*a2 + 120*a6*a5^4*x34^2*a3^10*a2 - 16*a6^5*a5*a3^11*a2 + 32*a6^4*a5^2*a3^11*a2 - 32*a6^3*a5^3*a3^11*a2 + 32*a6^2*a5^4*a3^11*a2 - 16*a6*a5^5*a3^11*a2 + 48*a6^4*a5*x34*a3^11*a2 - 48*a6^3*a5^2*x34*a3^11*a2 - 48*a6^2*a5^3*x34*a3^11*a2 + 48*a6*a5^4*x34*a3^11*a2 + 8*a6^4*a5*a3^12*a2 - 8*a6^3*a5^2*a3^12*a2 - 8*a6^2*a5^3*a3^12*a2 + 8*a6*a5^4*a3^12*a2 - 8*a6^6*a5^6*x34^4*a2^2 + 8*a6^6*a5^5*x34^5*a2^2 + 8*a6^5*a5^6*x34^5*a2^2 - 8*a6^6*a5^4*x34^6*a2^2 + 8*a6^5*a5^5*x34^6*a2^2 - 8*a6^4*a5^6*x34^6*a2^2 - 40*a6^6*a5^6*x34^3*a3*a2^2 + 56*a6^6*a5^5*x34^4*a3*a2^2 + 56*a6^5*a5^6*x34^4*a3*a2^2 - 32*a6^6*a5^4*x34^5*a3*a2^2 - 24*a6^5*a5^5*x34^5*a3*a2^2 - 32*a6^4*a5^6*x34^5*a3*a2^2 - 8*a6^6*a5^3*x34^6*a3*a2^2 + 16*a6^5*a5^4*x34^6*a3*a2^2 + 16*a6^4*a5^5*x34^6*a3*a2^2 - 8*a6^3*a5^6*x34^6*a3*a2^2 - 48*a6^6*a5^6*x34^2*a3^2*a2^2 + 136*a6^6*a5^5*x34^3*a3^2*a2^2 + 136*a6^5*a5^6*x34^3*a3^2*a2^2 - 168*a6^6*a5^4*x34^4*a3^2*a2^2 - 120*a6^5*a5^5*x34^4*a3^2*a2^2 - 168*a6^4*a5^6*x34^4*a3^2*a2^2 - 56*a6^6*a5^3*x34^5*a3^2*a2^2 + 216*a6^5*a5^4*x34^5*a3^2*a2^2 + 216*a6^4*a5^5*x34^5*a3^2*a2^2 - 56*a6^3*a5^6*x34^5*a3^2*a2^2 + 24*a6^6*a5^2*x34^6*a3^2*a2^2 - 8*a6^5*a5^3*x34^6*a3^2*a2^2 - 128*a6^4*a5^4*x34^6*a3^2*a2^2 - 8*a6^3*a5^5*x34^6*a3^2*a2^2 + 24*a6^2*a5^6*x34^6*a3^2*a2^2 - 16*a6^6*a5^6*x34*a3^3*a2^2 + 144*a6^6*a5^5*x34^2*a3^3*a2^2 + 144*a6^5*a5^6*x34^2*a3^3*a2^2 - 400*a6^6*a5^4*x34^3*a3^3*a2^2 - 160*a6^5*a5^5*x34^3*a3^3*a2^2 - 400*a6^4*a5^6*x34^3*a3^3*a2^2 - 48*a6^6*a5^3*x34^4*a3^3*a2^2 + 720*a6^5*a5^4*x34^4*a3^3*a2^2 + 720*a6^4*a5^5*x34^4*a3^3*a2^2 - 48*a6^3*a5^6*x34^4*a3^3*a2^2 + 136*a6^6*a5^2*x34^5*a3^3*a2^2 - 128*a6^5*a5^3*x34^5*a3^3*a2^2 - 888*a6^4*a5^4*x34^5*a3^3*a2^2 - 128*a6^3*a5^5*x34^5*a3^3*a2^2 + 136*a6^2*a5^6*x34^5*a3^3*a2^2 - 8*a6^6*a5*x34^6*a3^3*a2^2 - 8*a6^5*a5^2*x34^6*a3^3*a2^2 + 112*a6^4*a5^3*x34^6*a3^3*a2^2 + 112*a6^3*a5^4*x34^6*a3^3*a2^2 - 8*a6^2*a5^5*x34^6*a3^3*a2^2 - 8*a6*a5^6*x34^6*a3^3*a2^2 - 8*a6^6*a5^6*a3^4*a2^2 + 80*a6^6*a5^5*x34*a3^4*a2^2 + 80*a6^5*a5^6*x34*a3^4*a2^2 - 520*a6^6*a5^4*x34^2*a3^4*a2^2 - 520*a6^4*a5^6*x34^2*a3^4*a2^2 + 320*a6^6*a5^3*x34^3*a3^4*a2^2 + 920*a6^5*a5^4*x34^3*a3^4*a2^2 + 920*a6^4*a5^5*x34^3*a3^4*a2^2 + 320*a6^3*a5^6*x34^3*a3^4*a2^2 + 192*a6^6*a5^2*x34^4*a3^4*a2^2 - 640*a6^5*a5^3*x34^4*a3^4*a2^2 - 1800*a6^4*a5^4*x34^4*a3^4*a2^2 - 640*a6^3*a5^5*x34^4*a3^4*a2^2 + 192*a6^2*a5^6*x34^4*a3^4*a2^2 - 32*a6^6*a5*x34^5*a3^4*a2^2 + 72*a6^5*a5^2*x34^5*a3^4*a2^2 + 552*a6^4*a5^3*x34^5*a3^4*a2^2 + 552*a6^3*a5^4*x34^5*a3^4*a2^2 + 72*a6^2*a5^5*x34^5*a3^4*a2^2 - 32*a6*a5^6*x34^5*a3^4*a2^2 - 8*a6^6*x34^6*a3^4*a2^2 + 16*a6^5*a5*x34^6*a3^4*a2^2 - 128*a6^4*a5^2*x34^6*a3^4*a2^2 + 112*a6^3*a5^3*x34^6*a3^4*a2^2 - 128*a6^2*a5^4*x34^6*a3^4*a2^2 + 16*a6*a5^5*x34^6*a3^4*a2^2 - 8*a5^6*x34^6*a3^4*a2^2 + 32*a6^6*a5^5*a3^5*a2^2 + 32*a6^5*a5^6*a3^5*a2^2 - 384*a6^6*a5^4*x34*a3^5*a2^2 + 96*a6^5*a5^5*x34*a3^5*a2^2 - 384*a6^4*a5^6*x34*a3^5*a2^2 + 800*a6^6*a5^3*x34^2*a3^5*a2^2 + 480*a6^5*a5^4*x34^2*a3^5*a2^2 + 480*a6^4*a5^5*x34^2*a3^5*a2^2 + 800*a6^3*a5^6*x34^2*a3^5*a2^2 - 120*a6^6*a5^2*x34^3*a3^5*a2^2 - 1520*a6^5*a5^3*x34^3*a3^5*a2^2 - 1000*a6^4*a5^4*x34^3*a3^5*a2^2 - 1520*a6^3*a5^5*x34^3*a3^5*a2^2 - 120*a6^2*a5^6*x34^3*a3^5*a2^2 - 24*a6^6*a5*x34^4*a3^5*a2^2 + 600*a6^5*a5^2*x34^4*a3^5*a2^2 + 960*a6^4*a5^3*x34^4*a3^5*a2^2 + 960*a6^3*a5^4*x34^4*a3^5*a2^2 + 600*a6^2*a5^5*x34^4*a3^5*a2^2 - 24*a6*a5^6*x34^4*a3^5*a2^2 - 40*a6^6*x34^5*a3^5*a2^2 + 24*a6^5*a5*x34^5*a3^5*a2^2 - 648*a6^4*a5^2*x34^5*a3^5*a2^2 + 592*a6^3*a5^3*x34^5*a3^5*a2^2 - 648*a6^2*a5^4*x34^5*a3^5*a2^2 + 24*a6*a5^5*x34^5*a3^5*a2^2 - 40*a5^6*x34^5*a3^5*a2^2 + 8*a6^5*x34^6*a3^5*a2^2 + 16*a6^4*a5*x34^6*a3^5*a2^2 - 8*a6^3*a5^2*x34^6*a3^5*a2^2 - 8*a6^2*a5^3*x34^6*a3^5*a2^2 + 16*a6*a5^4*x34^6*a3^5*a2^2 + 8*a5^5*x34^6*a3^5*a2^2 - 128*a6^6*a5^4*a3^6*a2^2 + 32*a6^5*a5^5*a3^6*a2^2 - 128*a6^4*a5^6*a3^6*a2^2 + 672*a6^6*a5^3*x34*a3^6*a2^2 + 112*a6^5*a5^4*x34*a3^6*a2^2 + 112*a6^4*a5^5*x34*a3^6*a2^2 + 672*a6^3*a5^6*x34*a3^6*a2^2 - 488*a6^6*a5^2*x34^2*a3^6*a2^2 - 1888*a6^5*a5^3*x34^2*a3^6*a2^2 + 712*a6^4*a5^4*x34^2*a3^6*a2^2 - 1888*a6^3*a5^5*x34^2*a3^6*a2^2 - 488*a6^2*a5^6*x34^2*a3^6*a2^2 + 56*a6^6*a5*x34^3*a3^6*a2^2 + 1512*a6^5*a5^2*x34^3*a3^6*a2^2 + 672*a6^4*a5^3*x34^3*a3^6*a2^2 + 672*a6^3*a5^4*x34^3*a3^6*a2^2 + 1512*a6^2*a5^5*x34^3*a3^6*a2^2 + 56*a6*a5^6*x34^3*a3^6*a2^2 - 88*a6^6*x34^4*a3^6*a2^2 - 104*a6^5*a5*x34^4*a3^6*a2^2 - 1448*a6^4*a5^2*x34^4*a3^6*a2^2 + 1392*a6^3*a5^3*x34^4*a3^6*a2^2 - 1448*a6^2*a5^4*x34^4*a3^6*a2^2 - 104*a6*a5^5*x34^4*a3^6*a2^2 - 88*a5^6*x34^4*a3^6*a2^2 + 56*a6^5*x34^5*a3^6*a2^2 + 112*a6^4*a5*x34^5*a3^6*a2^2 - 56*a6^3*a5^2*x34^5*a3^6*a2^2 - 56*a6^2*a5^3*x34^5*a3^6*a2^2 + 112*a6*a5^4*x34^5*a3^6*a2^2 + 56*a5^5*x34^5*a3^6*a2^2 - 8*a6^4*x34^6*a3^6*a2^2 - 8*a6^3*a5*x34^6*a3^6*a2^2 + 24*a6^2*a5^2*x34^6*a3^6*a2^2 - 8*a6*a5^3*x34^6*a3^6*a2^2 - 8*a5^4*x34^6*a3^6*a2^2 + 192*a6^6*a5^3*a3^7*a2^2 + 32*a6^5*a5^4*a3^7*a2^2 + 32*a6^4*a5^5*a3^7*a2^2 + 192*a6^3*a5^6*a3^7*a2^2 - 384*a6^6*a5^2*x34*a3^7*a2^2 - 1184*a6^5*a5^3*x34*a3^7*a2^2 + 896*a6^4*a5^4*x34*a3^7*a2^2 - 1184*a6^3*a5^5*x34*a3^7*a2^2 - 384*a6^2*a5^6*x34*a3^7*a2^2 + 112*a6^6*a5*x34^2*a3^7*a2^2 + 1776*a6^5*a5^2*x34^2*a3^7*a2^2 + 96*a6^4*a5^3*x34^2*a3^7*a2^2 + 96*a6^3*a5^4*x34^2*a3^7*a2^2 + 1776*a6^2*a5^5*x34^2*a3^7*a2^2 + 112*a6*a5^6*x34^2*a3^7*a2^2 - 112*a6^6*x34^3*a3^7*a2^2 - 336*a6^5*a5*x34^3*a3^7*a2^2 - 1872*a6^4*a5^2*x34^3*a3^7*a2^2 + 1888*a6^3*a5^3*x34^3*a3^7*a2^2 - 1872*a6^2*a5^4*x34^3*a3^7*a2^2 - 336*a6*a5^5*x34^3*a3^7*a2^2 - 112*a5^6*x34^3*a3^7*a2^2 + 160*a6^5*x34^4*a3^7*a2^2 + 320*a6^4*a5*x34^4*a3^7*a2^2 - 160*a6^3*a5^2*x34^4*a3^7*a2^2 - 160*a6^2*a5^3*x34^4*a3^7*a2^2 + 320*a6*a5^4*x34^4*a3^7*a2^2 + 160*a5^5*x34^4*a3^7*a2^2 - 48*a6^4*x34^5*a3^7*a2^2 - 48*a6^3*a5*x34^5*a3^7*a2^2 + 144*a6^2*a5^2*x34^5*a3^7*a2^2 - 48*a6*a5^3*x34^5*a3^7*a2^2 - 48*a5^4*x34^5*a3^7*a2^2 - 96*a6^6*a5^2*a3^8*a2^2 - 296*a6^5*a5^3*a3^8*a2^2 + 224*a6^4*a5^4*a3^8*a2^2 - 296*a6^3*a5^5*a3^8*a2^2 - 96*a6^2*a5^6*a3^8*a2^2 + 72*a6^6*a5*x34*a3^8*a2^2 + 1008*a6^5*a5^2*x34*a3^8*a2^2 - 72*a6^4*a5^3*x34*a3^8*a2^2 - 72*a6^3*a5^4*x34*a3^8*a2^2 + 1008*a6^2*a5^5*x34*a3^8*a2^2 + 72*a6*a5^6*x34*a3^8*a2^2 - 88*a6^6*x34^2*a3^8*a2^2 - 384*a6^5*a5*x34^2*a3^8*a2^2 - 1488*a6^4*a5^2*x34^2*a3^8*a2^2 + 1552*a6^3*a5^3*x34^2*a3^8*a2^2 - 1488*a6^2*a5^4*x34^2*a3^8*a2^2 - 384*a6*a5^5*x34^2*a3^8*a2^2 - 88*a5^6*x34^2*a3^8*a2^2 + 240*a6^5*x34^3*a3^8*a2^2 + 480*a6^4*a5*x34^3*a3^8*a2^2 - 240*a6^3*a5^2*x34^3*a3^8*a2^2 - 240*a6^2*a5^3*x34^3*a3^8*a2^2 + 480*a6*a5^4*x34^3*a3^8*a2^2 + 240*a5^5*x34^3*a3^8*a2^2 - 120*a6^4*x34^4*a3^8*a2^2 - 120*a6^3*a5*x34^4*a3^8*a2^2 + 360*a6^2*a5^2*x34^4*a3^8*a2^2 - 120*a6*a5^3*x34^4*a3^8*a2^2 - 120*a5^4*x34^4*a3^8*a2^2 + 16*a6^6*a5*a3^9*a2^2 + 224*a6^5*a5^2*a3^9*a2^2 - 16*a6^4*a5^3*a3^9*a2^2 - 16*a6^3*a5^4*a3^9*a2^2 + 224*a6^2*a5^5*a3^9*a2^2 + 16*a6*a5^6*a3^9*a2^2 - 40*a6^6*x34*a3^9*a2^2 - 200*a6^5*a5*x34*a3^9*a2^2 - 680*a6^4*a5^2*x34*a3^9*a2^2 + 720*a6^3*a5^3*x34*a3^9*a2^2 - 680*a6^2*a5^4*x34*a3^9*a2^2 - 200*a6*a5^5*x34*a3^9*a2^2 - 40*a5^6*x34*a3^9*a2^2 + 200*a6^5*x34^2*a3^9*a2^2 + 400*a6^4*a5*x34^2*a3^9*a2^2 - 200*a6^3*a5^2*x34^2*a3^9*a2^2 - 200*a6^2*a5^3*x34^2*a3^9*a2^2 + 400*a6*a5^4*x34^2*a3^9*a2^2 + 200*a5^5*x34^2*a3^9*a2^2 - 160*a6^4*x34^3*a3^9*a2^2 - 160*a6^3*a5*x34^3*a3^9*a2^2 + 480*a6^2*a5^2*x34^3*a3^9*a2^2 - 160*a6*a5^3*x34^3*a3^9*a2^2 - 160*a5^4*x34^3*a3^9*a2^2 - 8*a6^6*a3^10*a2^2 - 40*a6^5*a5*a3^10*a2^2 - 136*a6^4*a5^2*a3^10*a2^2 + 144*a6^3*a5^3*a3^10*a2^2 - 136*a6^2*a5^4*a3^10*a2^2 - 40*a6*a5^5*a3^10*a2^2 - 8*a5^6*a3^10*a2^2 + 88*a6^5*x34*a3^10*a2^2 + 176*a6^4*a5*x34*a3^10*a2^2 - 88*a6^3*a5^2*x34*a3^10*a2^2 - 88*a6^2*a5^3*x34*a3^10*a2^2 + 176*a6*a5^4*x34*a3^10*a2^2 + 88*a5^5*x34*a3^10*a2^2 - 120*a6^4*x34^2*a3^10*a2^2 - 120*a6^3*a5*x34^2*a3^10*a2^2 + 360*a6^2*a5^2*x34^2*a3^10*a2^2 - 120*a6*a5^3*x34^2*a3^10*a2^2 - 120*a5^4*x34^2*a3^10*a2^2 + 16*a6^5*a3^11*a2^2 + 32*a6^4*a5*a3^11*a2^2 - 16*a6^3*a5^2*a3^11*a2^2 - 16*a6^2*a5^3*a3^11*a2^2 + 32*a6*a5^4*a3^11*a2^2 + 16*a5^5*a3^11*a2^2 - 48*a6^4*x34*a3^11*a2^2 - 48*a6^3*a5*x34*a3^11*a2^2 + 144*a6^2*a5^2*x34*a3^11*a2^2 - 48*a6*a5^3*x34*a3^11*a2^2 - 48*a5^4*x34*a3^11*a2^2 - 8*a6^4*a3^12*a2^2 - 8*a6^3*a5*a3^12*a2^2 + 24*a6^2*a5^2*a3^12*a2^2 - 8*a6*a5^3*a3^12*a2^2 - 8*a5^4*a3^12*a2^2 + 16*a6^6*a5^6*x34^3*a2^3 - 8*a6^6*a5^5*x34^4*a2^3 - 8*a6^5*a5^6*x34^4*a2^3 - 8*a6^6*a5^4*x34^5*a2^3 - 8*a6^4*a5^6*x34^5*a2^3 + 16*a6^6*a5^3*x34^6*a2^3 - 8*a6^5*a5^4*x34^6*a2^3 - 8*a6^4*a5^5*x34^6*a2^3 + 16*a6^3*a5^6*x34^6*a2^3 + 40*a6^6*a5^6*x34^2*a3*a2^3 - 48*a6^6*a5^5*x34^3*a3*a2^3 - 48*a6^5*a5^6*x34^3*a3*a2^3 - 48*a6^6*a5^4*x34^4*a3*a2^3 + 48*a6^5*a5^5*x34^4*a3*a2^3 - 48*a6^4*a5^6*x34^4*a3*a2^3 + 80*a6^6*a5^3*x34^5*a3*a2^3 + 80*a6^3*a5^6*x34^5*a3*a2^3 - 8*a6^6*a5^2*x34^6*a3*a2^3 - 16*a6^5*a5^3*x34^6*a3*a2^3 - 8*a6^4*a5^4*x34^6*a3*a2^3 - 16*a6^3*a5^5*x34^6*a3*a2^3 - 8*a6^2*a5^6*x34^6*a3*a2^3 + 24*a6^6*a5^6*x34*a3^2*a2^3 - 104*a6^6*a5^5*x34^2*a3^2*a2^3 - 104*a6^5*a5^6*x34^2*a3^2*a2^3 + 112*a6^5*a5^5*x34^3*a3^2*a2^3 + 272*a6^6*a5^3*x34^4*a3^2*a2^3 + 272*a6^3*a5^6*x34^4*a3^2*a2^3 - 56*a6^6*a5^2*x34^5*a3^2*a2^3 - 176*a6^5*a5^3*x34^5*a3^2*a2^3 - 168*a6^4*a5^4*x34^5*a3^2*a2^3 - 176*a6^3*a5^5*x34^5*a3^2*a2^3 - 56*a6^2*a5^6*x34^5*a3^2*a2^3 - 8*a6^6*a5*x34^6*a3^2*a2^3 - 8*a6^5*a5^2*x34^6*a3^2*a2^3 + 112*a6^4*a5^3*x34^6*a3^2*a2^3 + 112*a6^3*a5^4*x34^6*a3^2*a2^3 - 8*a6^2*a5^5*x34^6*a3^2*a2^3 - 8*a6*a5^6*x34^6*a3^2*a2^3 + 16*a6^6*a5^6*a3^3*a2^3 - 112*a6^6*a5^5*x34*a3^3*a2^3 - 112*a6^5*a5^6*x34*a3^3*a2^3 + 320*a6^6*a5^4*x34^2*a3^3*a2^3 - 32*a6^5*a5^5*x34^2*a3^3*a2^3 + 320*a6^4*a5^6*x34^2*a3^3*a2^3 + 80*a6^6*a5^3*x34^3*a3^3*a2^3 + 80*a6^5*a5^4*x34^3*a3^3*a2^3 + 80*a6^4*a5^5*x34^3*a3^3*a2^3 + 80*a6^3*a5^6*x34^3*a3^3*a2^3 - 48*a6^6*a5^2*x34^4*a3^3*a2^3 - 400*a6^5*a5^3*x34^4*a3^3*a2^3 - 960*a6^4*a5^4*x34^4*a3^3*a2^3 - 400*a6^3*a5^5*x34^4*a3^3*a2^3 - 48*a6^2*a5^6*x34^4*a3^3*a2^3 - 64*a6^6*a5*x34^5*a3^3*a2^3 - 128*a6^5*a5^2*x34^5*a3^3*a2^3 + 912*a6^4*a5^3*x34^5*a3^3*a2^3 + 912*a6^3*a5^4*x34^5*a3^3*a2^3 - 128*a6^2*a5^5*x34^5*a3^3*a2^3 - 64*a6*a5^6*x34^5*a3^3*a2^3 + 16*a6^6*x34^6*a3^3*a2^3 - 16*a6^5*a5*x34^6*a3^3*a2^3 + 112*a6^4*a5^2*x34^6*a3^3*a2^3 - 528*a6^3*a5^3*x34^6*a3^3*a2^3 + 112*a6^2*a5^4*x34^6*a3^3*a2^3 - 16*a6*a5^5*x34^6*a3^3*a2^3 + 16*a5^6*x34^6*a3^3*a2^3 - 56*a6^6*a5^5*a3^4*a2^3 - 56*a6^5*a5^6*a3^4*a2^3 + 480*a6^6*a5^4*x34*a3^4*a2^3 - 160*a6^5*a5^5*x34*a3^4*a2^3 + 480*a6^4*a5^6*x34*a3^4*a2^3 - 720*a6^6*a5^3*x34^2*a3^4*a2^3 + 240*a6^5*a5^4*x34^2*a3^4*a2^3 + 240*a6^4*a5^5*x34^2*a3^4*a2^3 - 720*a6^3*a5^6*x34^2*a3^4*a2^3 + 320*a6^6*a5^2*x34^3*a3^4*a2^3 + 80*a6^5*a5^3*x34^3*a3^4*a2^3 - 2560*a6^4*a5^4*x34^3*a3^4*a2^3 + 80*a6^3*a5^5*x34^3*a3^4*a2^3 + 320*a6^2*a5^6*x34^3*a3^4*a2^3 - 208*a6^6*a5*x34^4*a3^4*a2^3 - 640*a6^5*a5^2*x34^4*a3^4*a2^3 + 2640*a6^4*a5^3*x34^4*a3^4*a2^3 + 2640*a6^3*a5^4*x34^4*a3^4*a2^3 - 640*a6^2*a5^5*x34^4*a3^4*a2^3 - 208*a6*a5^6*x34^4*a3^4*a2^3 + 88*a6^6*x34^5*a3^4*a2^3 - 48*a6^5*a5*x34^5*a3^4*a2^3 + 552*a6^4*a5^2*x34^5*a3^4*a2^3 - 2928*a6^3*a5^3*x34^5*a3^4*a2^3 + 552*a6^2*a5^4*x34^5*a3^4*a2^3 - 48*a6*a5^5*x34^5*a3^4*a2^3 + 88*a5^6*x34^5*a3^4*a2^3 - 8*a6^5*x34^6*a3^4*a2^3 - 8*a6^4*a5*x34^6*a3^4*a2^3 + 112*a6^3*a5^2*x34^6*a3^4*a2^3 + 112*a6^2*a5^3*x34^6*a3^4*a2^3 - 8*a6*a5^4*x34^6*a3^4*a2^3 - 8*a5^5*x34^6*a3^4*a2^3 + 192*a6^6*a5^4*a3^5*a2^3 - 64*a6^5*a5^5*a3^5*a2^3 + 192*a6^4*a5^6*a3^5*a2^3 - 912*a6^6*a5^3*x34*a3^5*a2^3 + 240*a6^5*a5^4*x34*a3^5*a2^3 + 240*a6^4*a5^5*x34*a3^5*a2^3 - 912*a6^3*a5^6*x34*a3^5*a2^3 + 800*a6^6*a5^2*x34^2*a3^5*a2^3 + 1040*a6^5*a5^3*x34^2*a3^5*a2^3 - 3600*a6^4*a5^4*x34^2*a3^5*a2^3 + 1040*a6^3*a5^5*x34^2*a3^5*a2^3 + 800*a6^2*a5^6*x34^2*a3^5*a2^3 - 368*a6^6*a5*x34^3*a3^5*a2^3 - 1520*a6^5*a5^2*x34^3*a3^5*a2^3 + 3920*a6^4*a5^3*x34^3*a3^5*a2^3 + 3920*a6^3*a5^4*x34^3*a3^5*a2^3 - 1520*a6^2*a5^5*x34^3*a3^5*a2^3 - 368*a6*a5^6*x34^3*a3^5*a2^3 + 192*a6^6*x34^4*a3^5*a2^3 + 48*a6^5*a5*x34^4*a3^5*a2^3 + 960*a6^4*a5^2*x34^4*a3^5*a2^3 - 6480*a6^3*a5^3*x34^4*a3^5*a2^3 + 960*a6^2*a5^4*x34^4*a3^5*a2^3 + 48*a6*a5^5*x34^4*a3^5*a2^3 + 192*a5^6*x34^4*a3^5*a2^3 - 48*a6^5*x34^5*a3^5*a2^3 + 592*a6^3*a5^2*x34^5*a3^5*a2^3 + 592*a6^2*a5^3*x34^5*a3^5*a2^3 - 48*a5^5*x34^5*a3^5*a2^3 - 8*a6^4*x34^6*a3^5*a2^3 - 16*a6^3*a5*x34^6*a3^5*a2^3 - 8*a6^2*a5^2*x34^6*a3^5*a2^3 - 16*a6*a5^3*x34^6*a3^5*a2^3 - 8*a5^4*x34^6*a3^5*a2^3 - 304*a6^6*a5^3*a3^6*a2^3 + 80*a6^5*a5^4*a3^6*a2^3 + 80*a6^4*a5^5*a3^6*a2^3 - 304*a6^3*a5^6*a3^6*a2^3 + 672*a6^6*a5^2*x34*a3^6*a2^3 + 1008*a6^5*a5^3*x34*a3^6*a2^3 - 2576*a6^4*a5^4*x34*a3^6*a2^3 + 1008*a6^3*a5^5*x34*a3^6*a2^3 + 672*a6^2*a5^6*x34*a3^6*a2^3 - 384*a6^6*a5*x34^2*a3^6*a2^3 - 1888*a6^5*a5^2*x34^2*a3^6*a2^3 + 3472*a6^4*a5^3*x34^2*a3^6*a2^3 + 3472*a6^3*a5^4*x34^2*a3^6*a2^3 - 1888*a6^2*a5^5*x34^2*a3^6*a2^3 - 384*a6*a5^6*x34^2*a3^6*a2^3 + 224*a6^6*x34^3*a3^6*a2^3 + 336*a6^5*a5*x34^3*a3^6*a2^3 + 672*a6^4*a5^2*x34^3*a3^6*a2^3 - 7728*a6^3*a5^3*x34^3*a3^6*a2^3 + 672*a6^2*a5^4*x34^3*a3^6*a2^3 + 336*a6*a5^5*x34^3*a3^6*a2^3 + 224*a5^6*x34^3*a3^6*a2^3 - 128*a6^5*x34^4*a3^6*a2^3 + 112*a6^4*a5*x34^4*a3^6*a2^3 + 1392*a6^3*a5^2*x34^4*a3^6*a2^3 + 1392*a6^2*a5^3*x34^4*a3^6*a2^3 + 112*a6*a5^4*x34^4*a3^6*a2^3 - 128*a5^5*x34^4*a3^6*a2^3 - 56*a6^4*x34^5*a3^6*a2^3 - 112*a6^3*a5*x34^5*a3^6*a2^3 - 56*a6^2*a5^2*x34^5*a3^6*a2^3 - 112*a6*a5^3*x34^5*a3^6*a2^3 - 56*a5^4*x34^5*a3^6*a2^3 + 16*a6^3*x34^6*a3^6*a2^3 - 8*a6^2*a5*x34^6*a3^6*a2^3 - 8*a6*a5^2*x34^6*a3^6*a2^3 + 16*a5^3*x34^6*a3^6*a2^3 + 192*a6^6*a5^2*a3^7*a2^3 + 288*a6^5*a5^3*a3^7*a2^3 - 736*a6^4*a5^4*a3^7*a2^3 + 288*a6^3*a5^5*a3^7*a2^3 + 192*a6^2*a5^6*a3^7*a2^3 - 224*a6^6*a5*x34*a3^7*a2^3 - 1184*a6^5*a5^2*x34*a3^7*a2^3 + 1856*a6^4*a5^3*x34*a3^7*a2^3 + 1856*a6^3*a5^4*x34*a3^7*a2^3 - 1184*a6^2*a5^5*x34*a3^7*a2^3 - 224*a6*a5^6*x34*a3^7*a2^3 + 160*a6^6*x34^2*a3^7*a2^3 + 480*a6^5*a5*x34^2*a3^7*a2^3 + 96*a6^4*a5^2*x34^2*a3^7*a2^3 - 5664*a6^3*a5^3*x34^2*a3^7*a2^3 + 96*a6^2*a5^4*x34^2*a3^7*a2^3 + 480*a6*a5^5*x34^2*a3^7*a2^3 + 160*a5^6*x34^2*a3^7*a2^3 - 192*a6^5*x34^3*a3^7*a2^3 + 288*a6^4*a5*x34^3*a3^7*a2^3 + 1888*a6^3*a5^2*x34^3*a3^7*a2^3 + 1888*a6^2*a5^3*x34^3*a3^7*a2^3 + 288*a6*a5^4*x34^3*a3^7*a2^3 - 192*a5^5*x34^3*a3^7*a2^3 - 160*a6^4*x34^4*a3^7*a2^3 - 320*a6^3*a5*x34^4*a3^7*a2^3 - 160*a6^2*a5^2*x34^4*a3^7*a2^3 - 320*a6*a5^3*x34^4*a3^7*a2^3 - 160*a5^4*x34^4*a3^7*a2^3 + 96*a6^3*x34^5*a3^7*a2^3 - 48*a6^2*a5*x34^5*a3^7*a2^3 - 48*a6*a5^2*x34^5*a3^7*a2^3 + 96*a5^3*x34^5*a3^7*a2^3 - 56*a6^6*a5*a3^8*a2^3 - 296*a6^5*a5^2*a3^8*a2^3 + 464*a6^4*a5^3*a3^8*a2^3 + 464*a6^3*a5^4*a3^8*a2^3 - 296*a6^2*a5^5*a3^8*a2^3 - 56*a6*a5^6*a3^8*a2^3 + 72*a6^6*x34*a3^8*a2^3 + 288*a6^5*a5*x34*a3^8*a2^3 - 72*a6^4*a5^2*x34*a3^8*a2^3 - 2592*a6^3*a5^3*x34*a3^8*a2^3 - 72*a6^2*a5^4*x34*a3^8*a2^3 + 288*a6*a5^5*x34*a3^8*a2^3 + 72*a5^6*x34*a3^8*a2^3 - 168*a6^5*x34^2*a3^8*a2^3 + 312*a6^4*a5*x34^2*a3^8*a2^3 + 1552*a6^3*a5^2*x34^2*a3^8*a2^3 + 1552*a6^2*a5^3*x34^2*a3^8*a2^3 + 312*a6*a5^4*x34^2*a3^8*a2^3 - 168*a5^5*x34^2*a3^8*a2^3 - 240*a6^4*x34^3*a3^8*a2^3 - 480*a6^3*a5*x34^3*a3^8*a2^3 - 240*a6^2*a5^2*x34^3*a3^8*a2^3 - 480*a6*a5^3*x34^3*a3^8*a2^3 - 240*a5^4*x34^3*a3^8*a2^3 + 240*a6^3*x34^4*a3^8*a2^3 - 120*a6^2*a5*x34^4*a3^8*a2^3 - 120*a6*a5^2*x34^4*a3^8*a2^3 + 240*a5^3*x34^4*a3^8*a2^3 + 16*a6^6*a3^9*a2^3 + 64*a6^5*a5*a3^9*a2^3 - 16*a6^4*a5^2*a3^9*a2^3 - 576*a6^3*a5^3*a3^9*a2^3 - 16*a6^2*a5^4*a3^9*a2^3 + 64*a6*a5^5*a3^9*a2^3 + 16*a5^6*a3^9*a2^3 - 80*a6^5*x34*a3^9*a2^3 + 160*a6^4*a5*x34*a3^9*a2^3 + 720*a6^3*a5^2*x34*a3^9*a2^3 + 720*a6^2*a5^3*x34*a3^9*a2^3 + 160*a6*a5^4*x34*a3^9*a2^3 - 80*a5^5*x34*a3^9*a2^3 - 200*a6^4*x34^2*a3^9*a2^3 - 400*a6^3*a5*x34^2*a3^9*a2^3 - 200*a6^2*a5^2*x34^2*a3^9*a2^3 - 400*a6*a5^3*x34^2*a3^9*a2^3 - 200*a5^4*x34^2*a3^9*a2^3 + 320*a6^3*x34^3*a3^9*a2^3 - 160*a6^2*a5*x34^3*a3^9*a2^3 - 160*a6*a5^2*x34^3*a3^9*a2^3 + 320*a5^3*x34^3*a3^9*a2^3 - 16*a6^5*a3^10*a2^3 + 32*a6^4*a5*a3^10*a2^3 + 144*a6^3*a5^2*a3^10*a2^3 + 144*a6^2*a5^3*a3^10*a2^3 + 32*a6*a5^4*a3^10*a2^3 - 16*a5^5*a3^10*a2^3 - 88*a6^4*x34*a3^10*a2^3 - 176*a6^3*a5*x34*a3^10*a2^3 - 88*a6^2*a5^2*x34*a3^10*a2^3 - 176*a6*a5^3*x34*a3^10*a2^3 - 88*a5^4*x34*a3^10*a2^3 + 240*a6^3*x34^2*a3^10*a2^3 - 120*a6^2*a5*x34^2*a3^10*a2^3 - 120*a6*a5^2*x34^2*a3^10*a2^3 + 240*a5^3*x34^2*a3^10*a2^3 - 16*a6^4*a3^11*a2^3 - 32*a6^3*a5*a3^11*a2^3 - 16*a6^2*a5^2*a3^11*a2^3 - 32*a6*a5^3*a3^11*a2^3 - 16*a5^4*a3^11*a2^3 + 96*a6^3*x34*a3^11*a2^3 - 48*a6^2*a5*x34*a3^11*a2^3 - 48*a6*a5^2*x34*a3^11*a2^3 + 96*a5^3*x34*a3^11*a2^3 + 16*a6^3*a3^12*a2^3 - 8*a6^2*a5*a3^12*a2^3 - 8*a6*a5^2*a3^12*a2^3 + 16*a5^3*a3^12*a2^3 - 8*a6^6*a5^6*x34^2*a2^4 - 8*a6^6*a5^5*x34^3*a2^4 - 8*a6^5*a5^6*x34^3*a2^4 + 24*a6^6*a5^4*x34^4*a2^4 + 24*a6^4*a5^6*x34^4*a2^4 - 8*a6^6*a5^3*x34^5*a2^4 - 8*a6^3*a5^6*x34^5*a2^4 - 8*a6^6*a5^2*x34^6*a2^4 - 8*a6^5*a5^3*x34^6*a2^4 + 24*a6^4*a5^4*x34^6*a2^4 - 8*a6^3*a5^5*x34^6*a2^4 - 8*a6^2*a5^6*x34^6*a2^4 - 8*a6^6*a5^6*x34*a3*a2^4 - 8*a6^6*a5^5*x34^2*a3*a2^4 - 8*a6^5*a5^6*x34^2*a3*a2^4 + 88*a6^6*a5^4*x34^3*a3*a2^4 + 48*a6^5*a5^5*x34^3*a3*a2^4 + 88*a6^4*a5^6*x34^3*a3*a2^4 - 48*a6^6*a5^3*x34^4*a3*a2^4 - 72*a6^5*a5^4*x34^4*a3*a2^4 - 72*a6^4*a5^5*x34^4*a3*a2^4 - 48*a6^3*a5^6*x34^4*a3*a2^4 - 32*a6^6*a5^2*x34^5*a3*a2^4 + 72*a6^4*a5^4*x34^5*a3*a2^4 - 32*a6^2*a5^6*x34^5*a3*a2^4 + 8*a6^6*a5*x34^6*a3*a2^4 + 16*a6^5*a5^2*x34^6*a3*a2^4 - 8*a6^4*a5^3*x34^6*a3*a2^4 - 8*a6^3*a5^4*x34^6*a3*a2^4 + 16*a6^2*a5^5*x34^6*a3*a2^4 + 8*a6*a5^6*x34^6*a3*a2^4 - 8*a6^6*a5^6*a3^2*a2^4 + 24*a6^6*a5^5*x34*a3^2*a2^4 + 24*a6^5*a5^6*x34*a3^2*a2^4 - 8*a6^6*a5^4*x34^2*a3^2*a2^4 + 264*a6^5*a5^5*x34^2*a3^2*a2^4 - 8*a6^4*a5^6*x34^2*a3^2*a2^4 - 408*a6^5*a5^4*x34^3*a3^2*a2^4 - 408*a6^4*a5^5*x34^3*a3^2*a2^4 - 168*a6^6*a5^2*x34^4*a3^2*a2^4 + 720*a6^4*a5^4*x34^4*a3^2*a2^4 - 168*a6^2*a5^6*x34^4*a3^2*a2^4 + 64*a6^6*a5*x34^5*a3^2*a2^4 + 216*a6^5*a5^2*x34^5*a3^2*a2^4 - 168*a6^4*a5^3*x34^5*a3^2*a2^4 - 168*a6^3*a5^4*x34^5*a3^2*a2^4 + 216*a6^2*a5^5*x34^5*a3^2*a2^4 + 64*a6*a5^6*x34^5*a3^2*a2^4 - 8*a6^6*x34^6*a3^2*a2^4 + 16*a6^5*a5*x34^6*a3^2*a2^4 - 128*a6^4*a5^2*x34^6*a3^2*a2^4 + 112*a6^3*a5^3*x34^6*a3^2*a2^4 - 128*a6^2*a5^4*x34^6*a3^2*a2^4 + 16*a6*a5^5*x34^6*a3^2*a2^4 - 8*a5^6*x34^6*a3^2*a2^4 + 16*a6^6*a5^5*a3^3*a2^4 + 16*a6^5*a5^6*a3^3*a2^4 - 192*a6^6*a5^4*x34*a3^3*a2^4 + 432*a6^5*a5^5*x34*a3^3*a2^4 - 192*a6^4*a5^6*x34*a3^3*a2^4 + 320*a6^6*a5^3*x34^2*a3^3*a2^4 - 912*a6^5*a5^4*x34^2*a3^3*a2^4 - 912*a6^4*a5^5*x34^2*a3^3*a2^4 + 320*a6^3*a5^6*x34^2*a3^3*a2^4 - 400*a6^6*a5^2*x34^3*a3^3*a2^4 + 80*a6^5*a5^3*x34^3*a3^3*a2^4 + 2400*a6^4*a5^4*x34^3*a3^3*a2^4 + 80*a6^3*a5^5*x34^3*a3^3*a2^4 - 400*a6^2*a5^6*x34^3*a3^3*a2^4 + 192*a6^6*a5*x34^4*a3^3*a2^4 + 720*a6^5*a5^2*x34^4*a3^3*a2^4 - 960*a6^4*a5^3*x34^4*a3^3*a2^4 - 960*a6^3*a5^4*x34^4*a3^3*a2^4 + 720*a6^2*a5^5*x34^4*a3^3*a2^4 + 192*a6*a5^6*x34^4*a3^3*a2^4 - 56*a6^6*x34^5*a3^3*a2^4 + 144*a6^5*a5*x34^5*a3^3*a2^4 - 888*a6^4*a5^2*x34^5*a3^3*a2^4 + 912*a6^3*a5^3*x34^5*a3^3*a2^4 - 888*a6^2*a5^4*x34^5*a3^3*a2^4 + 144*a6*a5^5*x34^5*a3^3*a2^4 - 56*a5^6*x34^5*a3^3*a2^4 - 8*a6^5*x34^6*a3^3*a2^4 - 8*a6^4*a5*x34^6*a3^3*a2^4 + 112*a6^3*a5^2*x34^6*a3^3*a2^4 + 112*a6^2*a5^3*x34^6*a3^3*a2^4 - 8*a6*a5^4*x34^6*a3^3*a2^4 - 8*a5^5*x34^6*a3^3*a2^4 - 96*a6^6*a5^4*a3^4*a2^4 + 216*a6^5*a5^5*a3^4*a2^4 - 96*a6^4*a5^6*a3^4*a2^4 + 480*a6^6*a5^3*x34*a3^4*a2^4 - 960*a6^5*a5^4*x34*a3^4*a2^4 - 960*a6^4*a5^5*x34*a3^4*a2^4 + 480*a6^3*a5^6*x34*a3^4*a2^4 - 520*a6^6*a5^2*x34^2*a3^4*a2^4 + 240*a6^5*a5^3*x34^2*a3^4*a2^4 + 3960*a6^4*a5^4*x34^2*a3^4*a2^4 + 240*a6^3*a5^5*x34^2*a3^4*a2^4 - 520*a6^2*a5^6*x34^2*a3^4*a2^4 + 280*a6^6*a5*x34^3*a3^4*a2^4 + 920*a6^5*a5^2*x34^3*a3^4*a2^4 - 2560*a6^4*a5^3*x34^3*a3^4*a2^4 - 2560*a6^3*a5^4*x34^3*a3^4*a2^4 + 920*a6^2*a5^5*x34^3*a3^4*a2^4 + 280*a6*a5^6*x34^3*a3^4*a2^4 - 136*a6^6*x34^4*a3^4*a2^4 + 408*a6^5*a5*x34^4*a3^4*a2^4 - 1800*a6^4*a5^2*x34^4*a3^4*a2^4 + 2640*a6^3*a5^3*x34^4*a3^4*a2^4 - 1800*a6^2*a5^4*x34^4*a3^4*a2^4 + 408*a6*a5^5*x34^4*a3^4*a2^4 - 136*a5^6*x34^4*a3^4*a2^4 - 48*a6^5*x34^5*a3^4*a2^4 - 120*a6^4*a5*x34^5*a3^4*a2^4 + 552*a6^3*a5^2*x34^5*a3^4*a2^4 + 552*a6^2*a5^3*x34^5*a3^4*a2^4 - 120*a6*a5^4*x34^5*a3^4*a2^4 - 48*a5^5*x34^5*a3^4*a2^4 + 24*a6^4*x34^6*a3^4*a2^4 - 8*a6^3*a5*x34^6*a3^4*a2^4 - 128*a6^2*a5^2*x34^6*a3^4*a2^4 - 8*a6*a5^3*x34^6*a3^4*a2^4 + 24*a5^4*x34^6*a3^4*a2^4 + 192*a6^6*a5^3*a3^5*a2^4 - 384*a6^5*a5^4*a3^5*a2^4 - 384*a6^4*a5^5*a3^5*a2^4 + 192*a6^3*a5^6*a3^5*a2^4 - 384*a6^6*a5^2*x34*a3^5*a2^4 + 240*a6^5*a5^3*x34*a3^5*a2^4 + 3312*a6^4*a5^4*x34*a3^5*a2^4 + 240*a6^3*a5^5*x34*a3^5*a2^4 - 384*a6^2*a5^6*x34*a3^5*a2^4 + 224*a6^6*a5*x34^2*a3^5*a2^4 + 480*a6^5*a5^2*x34^2*a3^5*a2^4 - 3600*a6^4*a5^3*x34^2*a3^5*a2^4 - 3600*a6^3*a5^4*x34^2*a3^5*a2^4 + 480*a6^2*a5^5*x34^2*a3^5*a2^4 + 224*a6*a5^6*x34^2*a3^5*a2^4 - 152*a6^6*x34^3*a3^5*a2^4 + 560*a6^5*a5*x34^3*a3^5*a2^4 - 1000*a6^4*a5^2*x34^3*a3^5*a2^4 + 3920*a6^3*a5^3*x34^3*a3^5*a2^4 - 1000*a6^2*a5^4*x34^3*a3^5*a2^4 + 560*a6*a5^5*x34^3*a3^5*a2^4 - 152*a5^6*x34^3*a3^5*a2^4 - 120*a6^5*x34^4*a3^5*a2^4 - 552*a6^4*a5*x34^4*a3^5*a2^4 + 960*a6^3*a5^2*x34^4*a3^5*a2^4 + 960*a6^2*a5^3*x34^4*a3^5*a2^4 - 552*a6*a5^4*x34^4*a3^5*a2^4 - 120*a5^5*x34^4*a3^5*a2^4 + 144*a6^4*x34^5*a3^5*a2^4 - 648*a6^2*a5^2*x34^5*a3^5*a2^4 + 144*a5^4*x34^5*a3^5*a2^4 - 8*a6^3*x34^6*a3^5*a2^4 + 16*a6^2*a5*x34^6*a3^5*a2^4 + 16*a6*a5^2*x34^6*a3^5*a2^4 - 8*a5^3*x34^6*a3^5*a2^4 - 128*a6^6*a5^2*a3^6*a2^4 + 80*a6^5*a5^3*a3^6*a2^4 + 1104*a6^4*a5^4*a3^6*a2^4 + 80*a6^3*a5^5*a3^6*a2^4 - 128*a6^2*a5^6*a3^6*a2^4 + 112*a6^6*a5*x34*a3^6*a2^4 + 112*a6^5*a5^2*x34*a3^6*a2^4 - 2576*a6^4*a5^3*x34*a3^6*a2^4 - 2576*a6^3*a5^4*x34*a3^6*a2^4 + 112*a6^2*a5^5*x34*a3^6*a2^4 + 112*a6*a5^6*x34*a3^6*a2^4 - 88*a6^6*x34^2*a3^6*a2^4 + 448*a6^5*a5*x34^2*a3^6*a2^4 + 712*a6^4*a5^2*x34^2*a3^6*a2^4 + 3472*a6^3*a5^3*x34^2*a3^6*a2^4 + 712*a6^2*a5^4*x34^2*a3^6*a2^4 + 448*a6*a5^5*x34^2*a3^6*a2^4 - 88*a5^6*x34^2*a3^6*a2^4 - 168*a6^5*x34^3*a3^6*a2^4 - 1176*a6^4*a5*x34^3*a3^6*a2^4 + 672*a6^3*a5^2*x34^3*a3^6*a2^4 + 672*a6^2*a5^3*x34^3*a3^6*a2^4 - 1176*a6*a5^4*x34^3*a3^6*a2^4 - 168*a5^5*x34^3*a3^6*a2^4 + 384*a6^4*x34^4*a3^6*a2^4 + 112*a6^3*a5*x34^4*a3^6*a2^4 - 1448*a6^2*a5^2*x34^4*a3^6*a2^4 + 112*a6*a5^3*x34^4*a3^6*a2^4 + 384*a5^4*x34^4*a3^6*a2^4 - 56*a6^3*x34^5*a3^6*a2^4 + 112*a6^2*a5*x34^5*a3^6*a2^4 + 112*a6*a5^2*x34^5*a3^6*a2^4 - 56*a5^3*x34^5*a3^6*a2^4 - 8*a6^2*x34^6*a3^6*a2^4 + 8*a6*a5*x34^6*a3^6*a2^4 - 8*a5^2*x34^6*a3^6*a2^4 + 32*a6^6*a5*a3^7*a2^4 + 32*a6^5*a5^2*a3^7*a2^4 - 736*a6^4*a5^3*a3^7*a2^4 - 736*a6^3*a5^4*a3^7*a2^4 + 32*a6^2*a5^5*a3^7*a2^4 + 32*a6*a5^6*a3^7*a2^4 - 32*a6^6*x34*a3^7*a2^4 + 224*a6^5*a5*x34*a3^7*a2^4 + 896*a6^4*a5^2*x34*a3^7*a2^4 + 1856*a6^3*a5^3*x34*a3^7*a2^4 + 896*a6^2*a5^4*x34*a3^7*a2^4 + 224*a6*a5^5*x34*a3^7*a2^4 - 32*a5^6*x34*a3^7*a2^4 - 144*a6^5*x34^2*a3^7*a2^4 - 1296*a6^4*a5*x34^2*a3^7*a2^4 + 96*a6^3*a5^2*x34^2*a3^7*a2^4 + 96*a6^2*a5^3*x34^2*a3^7*a2^4 - 1296*a6*a5^4*x34^2*a3^7*a2^4 - 144*a5^5*x34^2*a3^7*a2^4 + 576*a6^4*x34^3*a3^7*a2^4 + 288*a6^3*a5*x34^3*a3^7*a2^4 - 1872*a6^2*a5^2*x34^3*a3^7*a2^4 + 288*a6*a5^3*x34^3*a3^7*a2^4 + 576*a5^4*x34^3*a3^7*a2^4 - 160*a6^3*x34^4*a3^7*a2^4 + 320*a6^2*a5*x34^4*a3^7*a2^4 + 320*a6*a5^2*x34^4*a3^7*a2^4 - 160*a5^3*x34^4*a3^7*a2^4 - 48*a6^2*x34^5*a3^7*a2^4 + 48*a6*a5*x34^5*a3^7*a2^4 - 48*a5^2*x34^5*a3^7*a2^4 - 8*a6^6*a3^8*a2^4 + 56*a6^5*a5*a3^8*a2^4 + 224*a6^4*a5^2*a3^8*a2^4 + 464*a6^3*a5^3*a3^8*a2^4 + 224*a6^2*a5^4*a3^8*a2^4 + 56*a6*a5^5*a3^8*a2^4 - 8*a5^6*a3^8*a2^4 - 72*a6^5*x34*a3^8*a2^4 - 720*a6^4*a5*x34*a3^8*a2^4 - 72*a6^3*a5^2*x34*a3^8*a2^4 - 72*a6^2*a5^3*x34*a3^8*a2^4 - 720*a6*a5^4*x34*a3^8*a2^4 - 72*a5^5*x34*a3^8*a2^4 + 504*a6^4*x34^2*a3^8*a2^4 + 312*a6^3*a5*x34^2*a3^8*a2^4 - 1488*a6^2*a5^2*x34^2*a3^8*a2^4 + 312*a6*a5^3*x34^2*a3^8*a2^4 + 504*a5^4*x34^2*a3^8*a2^4 - 240*a6^3*x34^3*a3^8*a2^4 + 480*a6^2*a5*x34^3*a3^8*a2^4 + 480*a6*a5^2*x34^3*a3^8*a2^4 - 240*a5^3*x34^3*a3^8*a2^4 - 120*a6^2*x34^4*a3^8*a2^4 + 120*a6*a5*x34^4*a3^8*a2^4 - 120*a5^2*x34^4*a3^8*a2^4 - 16*a6^5*a3^9*a2^4 - 160*a6^4*a5*a3^9*a2^4 - 16*a6^3*a5^2*a3^9*a2^4 - 16*a6^2*a5^3*a3^9*a2^4 - 160*a6*a5^4*a3^9*a2^4 - 16*a5^5*a3^9*a2^4 + 240*a6^4*x34*a3^9*a2^4 + 160*a6^3*a5*x34*a3^9*a2^4 - 680*a6^2*a5^2*x34*a3^9*a2^4 + 160*a6*a5^3*x34*a3^9*a2^4 + 240*a5^4*x34*a3^9*a2^4 - 200*a6^3*x34^2*a3^9*a2^4 + 400*a6^2*a5*x34^2*a3^9*a2^4 + 400*a6*a5^2*x34^2*a3^9*a2^4 - 200*a5^3*x34^2*a3^9*a2^4 - 160*a6^2*x34^3*a3^9*a2^4 + 160*a6*a5*x34^3*a3^9*a2^4 - 160*a5^2*x34^3*a3^9*a2^4 + 48*a6^4*a3^10*a2^4 + 32*a6^3*a5*a3^10*a2^4 - 136*a6^2*a5^2*a3^10*a2^4 + 32*a6*a5^3*a3^10*a2^4 + 48*a5^4*a3^10*a2^4 - 88*a6^3*x34*a3^10*a2^4 + 176*a6^2*a5*x34*a3^10*a2^4 + 176*a6*a5^2*x34*a3^10*a2^4 - 88*a5^3*x34*a3^10*a2^4 - 120*a6^2*x34^2*a3^10*a2^4 + 120*a6*a5*x34^2*a3^10*a2^4 - 120*a5^2*x34^2*a3^10*a2^4 - 16*a6^3*a3^11*a2^4 + 32*a6^2*a5*a3^11*a2^4 + 32*a6*a5^2*a3^11*a2^4 - 16*a5^3*a3^11*a2^4 - 48*a6^2*x34*a3^11*a2^4 + 48*a6*a5*x34*a3^11*a2^4 - 48*a5^2*x34*a3^11*a2^4 - 8*a6^2*a3^12*a2^4 + 8*a6*a5*a3^12*a2^4 - 8*a5^2*a3^12*a2^4 + 8*a6^6*a5^5*x34^2*a2^5 + 8*a6^5*a5^6*x34^2*a2^5 - 8*a6^6*a5^4*x34^3*a2^5 - 8*a6^4*a5^6*x34^3*a2^5 - 8*a6^6*a5^3*x34^4*a2^5 - 8*a6^3*a5^6*x34^4*a2^5 + 8*a6^6*a5^2*x34^5*a2^5 + 8*a6^2*a5^6*x34^5*a2^5 + 8*a6^5*a5^2*x34^6*a2^5 - 8*a6^4*a5^3*x34^6*a2^5 - 8*a6^3*a5^4*x34^6*a2^5 + 8*a6^2*a5^5*x34^6*a2^5 + 8*a6^6*a5^5*x34*a3*a2^5 + 8*a6^5*a5^6*x34*a3*a2^5 - 8*a6^6*a5^4*x34^2*a3*a2^5 - 72*a6^5*a5^5*x34^2*a3*a2^5 - 8*a6^4*a5^6*x34^2*a3*a2^5 - 48*a6^6*a5^3*x34^3*a3*a2^5 + 48*a6^5*a5^4*x34^3*a3*a2^5 + 48*a6^4*a5^5*x34^3*a3*a2^5 - 48*a6^3*a5^6*x34^3*a3*a2^5 + 56*a6^6*a5^2*x34^4*a3*a2^5 + 48*a6^5*a5^3*x34^4*a3*a2^5 - 72*a6^4*a5^4*x34^4*a3*a2^5 + 48*a6^3*a5^5*x34^4*a3*a2^5 + 56*a6^2*a5^6*x34^4*a3*a2^5 - 8*a6^6*a5*x34^5*a3*a2^5 - 24*a6^5*a5^2*x34^5*a3*a2^5 - 24*a6^2*a5^5*x34^5*a3*a2^5 - 8*a6*a5^6*x34^5*a3*a2^5 - 8*a6^5*a5*x34^6*a3*a2^5 + 16*a6^4*a5^2*x34^6*a3*a2^5 - 16*a6^3*a5^3*x34^6*a3*a2^5 + 16*a6^2*a5^4*x34^6*a3*a2^5 - 8*a6*a5^5*x34^6*a3*a2^5 + 8*a6^6*a5^5*a3^2*a2^5 + 8*a6^5*a5^6*a3^2*a2^5 + 24*a6^6*a5^4*x34*a3^2*a2^5 - 216*a6^5*a5^5*x34*a3^2*a2^5 + 24*a6^4*a5^6*x34*a3^2*a2^5 - 104*a6^6*a5^3*x34^2*a3^2*a2^5 + 264*a6^5*a5^4*x34^2*a3^2*a2^5 + 264*a6^4*a5^5*x34^2*a3^2*a2^5 - 104*a6^3*a5^6*x34^2*a3^2*a2^5 + 136*a6^6*a5^2*x34^3*a3^2*a2^5 + 112*a6^5*a5^3*x34^3*a3^2*a2^5 - 408*a6^4*a5^4*x34^3*a3^2*a2^5 + 112*a6^3*a5^5*x34^3*a3^2*a2^5 + 136*a6^2*a5^6*x34^3*a3^2*a2^5 - 24*a6^6*a5*x34^4*a3^2*a2^5 - 120*a6^5*a5^2*x34^4*a3^2*a2^5 - 120*a6^2*a5^5*x34^4*a3^2*a2^5 - 24*a6*a5^6*x34^4*a3^2*a2^5 + 8*a6^6*x34^5*a3^2*a2^5 - 120*a6^5*a5*x34^5*a3^2*a2^5 + 216*a6^4*a5^2*x34^5*a3^2*a2^5 - 176*a6^3*a5^3*x34^5*a3^2*a2^5 + 216*a6^2*a5^4*x34^5*a3^2*a2^5 - 120*a6*a5^5*x34^5*a3^2*a2^5 + 8*a5^6*x34^5*a3^2*a2^5 + 8*a6^5*x34^6*a3^2*a2^5 + 16*a6^4*a5*x34^6*a3^2*a2^5 - 8*a6^3*a5^2*x34^6*a3^2*a2^5 - 8*a6^2*a5^3*x34^6*a3^2*a2^5 + 16*a6*a5^4*x34^6*a3^2*a2^5 + 8*a5^5*x34^6*a3^2*a2^5 + 16*a6^6*a5^4*a3^3*a2^5 - 144*a6^5*a5^5*a3^3*a2^5 + 16*a6^4*a5^6*a3^3*a2^5 - 112*a6^6*a5^3*x34*a3^3*a2^5 + 432*a6^5*a5^4*x34*a3^3*a2^5 + 432*a6^4*a5^5*x34*a3^3*a2^5 - 112*a6^3*a5^6*x34*a3^3*a2^5 + 144*a6^6*a5^2*x34^2*a3^3*a2^5 - 32*a6^5*a5^3*x34^2*a3^3*a2^5 - 912*a6^4*a5^4*x34^2*a3^3*a2^5 - 32*a6^3*a5^5*x34^2*a3^3*a2^5 + 144*a6^2*a5^6*x34^2*a3^3*a2^5 - 32*a6^6*a5*x34^3*a3^3*a2^5 - 160*a6^5*a5^2*x34^3*a3^3*a2^5 + 80*a6^4*a5^3*x34^3*a3^3*a2^5 + 80*a6^3*a5^4*x34^3*a3^3*a2^5 - 160*a6^2*a5^5*x34^3*a3^3*a2^5 - 32*a6*a5^6*x34^3*a3^3*a2^5 + 32*a6^6*x34^4*a3^3*a2^5 - 432*a6^5*a5*x34^4*a3^3*a2^5 + 720*a6^4*a5^2*x34^4*a3^3*a2^5 - 400*a6^3*a5^3*x34^4*a3^3*a2^5 + 720*a6^2*a5^4*x34^4*a3^3*a2^5 - 432*a6*a5^5*x34^4*a3^3*a2^5 + 32*a5^6*x34^4*a3^3*a2^5 + 48*a6^5*x34^5*a3^3*a2^5 + 144*a6^4*a5*x34^5*a3^3*a2^5 - 128*a6^3*a5^2*x34^5*a3^3*a2^5 - 128*a6^2*a5^3*x34^5*a3^3*a2^5 + 144*a6*a5^4*x34^5*a3^3*a2^5 + 48*a5^5*x34^5*a3^3*a2^5 - 8*a6^4*x34^6*a3^3*a2^5 - 16*a6^3*a5*x34^6*a3^3*a2^5 - 8*a6^2*a5^2*x34^6*a3^3*a2^5 - 16*a6*a5^3*x34^6*a3^3*a2^5 - 8*a5^4*x34^6*a3^3*a2^5 - 56*a6^6*a5^3*a3^4*a2^5 + 216*a6^5*a5^4*a3^4*a2^5 + 216*a6^4*a5^5*a3^4*a2^5 - 56*a6^3*a5^6*a3^4*a2^5 + 80*a6^6*a5^2*x34*a3^4*a2^5 - 160*a6^5*a5^3*x34*a3^4*a2^5 - 960*a6^4*a5^4*x34*a3^4*a2^5 - 160*a6^3*a5^5*x34*a3^4*a2^5 + 80*a6^2*a5^6*x34*a3^4*a2^5 - 16*a6^6*a5*x34^2*a3^4*a2^5 + 240*a6^4*a5^3*x34^2*a3^4*a2^5 + 240*a6^3*a5^4*x34^2*a3^4*a2^5 - 16*a6*a5^6*x34^2*a3^4*a2^5 + 40*a6^6*x34^3*a3^4*a2^5 - 640*a6^5*a5*x34^3*a3^4*a2^5 + 920*a6^4*a5^2*x34^3*a3^4*a2^5 + 80*a6^3*a5^3*x34^3*a3^4*a2^5 + 920*a6^2*a5^4*x34^3*a3^4*a2^5 - 640*a6*a5^5*x34^3*a3^4*a2^5 + 40*a5^6*x34^3*a3^4*a2^5 + 120*a6^5*x34^4*a3^4*a2^5 + 408*a6^4*a5*x34^4*a3^4*a2^5 - 640*a6^3*a5^2*x34^4*a3^4*a2^5 - 640*a6^2*a5^3*x34^4*a3^4*a2^5 + 408*a6*a5^4*x34^4*a3^4*a2^5 + 120*a5^5*x34^4*a3^4*a2^5 - 48*a6^4*x34^5*a3^4*a2^5 - 48*a6^3*a5*x34^5*a3^4*a2^5 + 72*a6^2*a5^2*x34^5*a3^4*a2^5 - 48*a6*a5^3*x34^5*a3^4*a2^5 - 48*a5^4*x34^5*a3^4*a2^5 - 8*a6^3*x34^6*a3^4*a2^5 + 16*a6^2*a5*x34^6*a3^4*a2^5 + 16*a6*a5^2*x34^6*a3^4*a2^5 - 8*a5^3*x34^6*a3^4*a2^5 + 32*a6^6*a5^2*a3^5*a2^5 - 64*a6^5*a5^3*a3^5*a2^5 - 384*a6^4*a5^4*a3^5*a2^5 - 64*a6^3*a5^5*a3^5*a2^5 + 32*a6^2*a5^6*a3^5*a2^5 + 96*a6^5*a5^2*x34*a3^5*a2^5 + 240*a6^4*a5^3*x34*a3^5*a2^5 + 240*a6^3*a5^4*x34*a3^5*a2^5 + 96*a6^2*a5^5*x34*a3^5*a2^5 + 16*a6^6*x34^2*a3^5*a2^5 - 480*a6^5*a5*x34^2*a3^5*a2^5 + 480*a6^4*a5^2*x34^2*a3^5*a2^5 + 1040*a6^3*a5^3*x34^2*a3^5*a2^5 + 480*a6^2*a5^4*x34^2*a3^5*a2^5 - 480*a6*a5^5*x34^2*a3^5*a2^5 + 16*a5^6*x34^2*a3^5*a2^5 + 160*a6^5*x34^3*a3^5*a2^5 + 560*a6^4*a5*x34^3*a3^5*a2^5 - 1520*a6^3*a5^2*x34^3*a3^5*a2^5 - 1520*a6^2*a5^3*x34^3*a3^5*a2^5 + 560*a6*a5^4*x34^3*a3^5*a2^5 + 160*a5^5*x34^3*a3^5*a2^5 - 120*a6^4*x34^4*a3^5*a2^5 + 48*a6^3*a5*x34^4*a3^5*a2^5 + 600*a6^2*a5^2*x34^4*a3^5*a2^5 + 48*a6*a5^3*x34^4*a3^5*a2^5 - 120*a5^4*x34^4*a3^5*a2^5 - 48*a6^3*x34^5*a3^5*a2^5 + 24*a6^2*a5*x34^5*a3^5*a2^5 + 24*a6*a5^2*x34^5*a3^5*a2^5 - 48*a5^3*x34^5*a3^5*a2^5 + 8*a6^2*x34^6*a3^5*a2^5 - 8*a6*a5*x34^6*a3^5*a2^5 + 8*a5^2*x34^6*a3^5*a2^5 + 32*a6^5*a5^2*a3^6*a2^5 + 80*a6^4*a5^3*a3^6*a2^5 + 80*a6^3*a5^4*a3^6*a2^5 + 32*a6^2*a5^5*a3^6*a2^5 - 224*a6^5*a5*x34*a3^6*a2^5 + 112*a6^4*a5^2*x34*a3^6*a2^5 + 1008*a6^3*a5^3*x34*a3^6*a2^5 + 112*a6^2*a5^4*x34*a3^6*a2^5 - 224*a6*a5^5*x34*a3^6*a2^5 + 128*a6^5*x34^2*a3^6*a2^5 + 448*a6^4*a5*x34^2*a3^6*a2^5 - 1888*a6^3*a5^2*x34^2*a3^6*a2^5 - 1888*a6^2*a5^3*x34^2*a3^6*a2^5 + 448*a6*a5^4*x34^2*a3^6*a2^5 + 128*a5^5*x34^2*a3^6*a2^5 - 168*a6^4*x34^3*a3^6*a2^5 + 336*a6^3*a5*x34^3*a3^6*a2^5 + 1512*a6^2*a5^2*x34^3*a3^6*a2^5 + 336*a6*a5^3*x34^3*a3^6*a2^5 - 168*a5^4*x34^3*a3^6*a2^5 - 128*a6^3*x34^4*a3^6*a2^5 - 104*a6^2*a5*x34^4*a3^6*a2^5 - 104*a6*a5^2*x34^4*a3^6*a2^5 - 128*a5^3*x34^4*a3^6*a2^5 + 56*a6^2*x34^5*a3^6*a2^5 - 56*a6*a5*x34^5*a3^6*a2^5 + 56*a5^2*x34^5*a3^6*a2^5 - 64*a6^5*a5*a3^7*a2^5 + 32*a6^4*a5^2*a3^7*a2^5 + 288*a6^3*a5^3*a3^7*a2^5 + 32*a6^2*a5^4*a3^7*a2^5 - 64*a6*a5^5*a3^7*a2^5 + 64*a6^5*x34*a3^7*a2^5 + 224*a6^4*a5*x34*a3^7*a2^5 - 1184*a6^3*a5^2*x34*a3^7*a2^5 - 1184*a6^2*a5^3*x34*a3^7*a2^5 + 224*a6*a5^4*x34*a3^7*a2^5 + 64*a5^5*x34*a3^7*a2^5 - 144*a6^4*x34^2*a3^7*a2^5 + 480*a6^3*a5*x34^2*a3^7*a2^5 + 1776*a6^2*a5^2*x34^2*a3^7*a2^5 + 480*a6*a5^3*x34^2*a3^7*a2^5 - 144*a5^4*x34^2*a3^7*a2^5 - 192*a6^3*x34^3*a3^7*a2^5 - 336*a6^2*a5*x34^3*a3^7*a2^5 - 336*a6*a5^2*x34^3*a3^7*a2^5 - 192*a5^3*x34^3*a3^7*a2^5 + 160*a6^2*x34^4*a3^7*a2^5 - 160*a6*a5*x34^4*a3^7*a2^5 + 160*a5^2*x34^4*a3^7*a2^5 + 16*a6^5*a3^8*a2^5 + 56*a6^4*a5*a3^8*a2^5 - 296*a6^3*a5^2*a3^8*a2^5 - 296*a6^2*a5^3*a3^8*a2^5 + 56*a6*a5^4*a3^8*a2^5 + 16*a5^5*a3^8*a2^5 - 72*a6^4*x34*a3^8*a2^5 + 288*a6^3*a5*x34*a3^8*a2^5 + 1008*a6^2*a5^2*x34*a3^8*a2^5 + 288*a6*a5^3*x34*a3^8*a2^5 - 72*a5^4*x34*a3^8*a2^5 - 168*a6^3*x34^2*a3^8*a2^5 - 384*a6^2*a5*x34^2*a3^8*a2^5 - 384*a6*a5^2*x34^2*a3^8*a2^5 - 168*a5^3*x34^2*a3^8*a2^5 + 240*a6^2*x34^3*a3^8*a2^5 - 240*a6*a5*x34^3*a3^8*a2^5 + 240*a5^2*x34^3*a3^8*a2^5 - 16*a6^4*a3^9*a2^5 + 64*a6^3*a5*a3^9*a2^5 + 224*a6^2*a5^2*a3^9*a2^5 + 64*a6*a5^3*a3^9*a2^5 - 16*a5^4*a3^9*a2^5 - 80*a6^3*x34*a3^9*a2^5 - 200*a6^2*a5*x34*a3^9*a2^5 - 200*a6*a5^2*x34*a3^9*a2^5 - 80*a5^3*x34*a3^9*a2^5 + 200*a6^2*x34^2*a3^9*a2^5 - 200*a6*a5*x34^2*a3^9*a2^5 + 200*a5^2*x34^2*a3^9*a2^5 - 16*a6^3*a3^10*a2^5 - 40*a6^2*a5*a3^10*a2^5 - 40*a6*a5^2*a3^10*a2^5 - 16*a5^3*a3^10*a2^5 + 88*a6^2*x34*a3^10*a2^5 - 88*a6*a5*x34*a3^10*a2^5 + 88*a5^2*x34*a3^10*a2^5 + 16*a6^2*a3^11*a2^5 - 16*a6*a5*a3^11*a2^5 + 16*a5^2*a3^11*a2^5 - 8*a6^6*a5^4*x34^2*a2^6 + 8*a6^5*a5^5*x34^2*a2^6 - 8*a6^4*a5^6*x34^2*a2^6 + 16*a6^6*a5^3*x34^3*a2^6 - 8*a6^5*a5^4*x34^3*a2^6 - 8*a6^4*a5^5*x34^3*a2^6 + 16*a6^3*a5^6*x34^3*a2^6 - 8*a6^6*a5^2*x34^4*a2^6 - 8*a6^5*a5^3*x34^4*a2^6 + 24*a6^4*a5^4*x34^4*a2^6 - 8*a6^3*a5^5*x34^4*a2^6 - 8*a6^2*a5^6*x34^4*a2^6 + 8*a6^5*a5^2*x34^5*a2^6 - 8*a6^4*a5^3*x34^5*a2^6 - 8*a6^3*a5^4*x34^5*a2^6 + 8*a6^2*a5^5*x34^5*a2^6 - 8*a6^4*a5^2*x34^6*a2^6 + 16*a6^3*a5^3*x34^6*a2^6 - 8*a6^2*a5^4*x34^6*a2^6 - 8*a6^6*a5^4*x34*a3*a2^6 + 8*a6^5*a5^5*x34*a3*a2^6 - 8*a6^4*a5^6*x34*a3*a2^6 + 40*a6^6*a5^3*x34^2*a3*a2^6 - 8*a6^5*a5^4*x34^2*a3*a2^6 - 8*a6^4*a5^5*x34^2*a3*a2^6 + 40*a6^3*a5^6*x34^2*a3*a2^6 - 40*a6^6*a5^2*x34^3*a3*a2^6 - 48*a6^5*a5^3*x34^3*a3*a2^6 + 88*a6^4*a5^4*x34^3*a3*a2^6 - 48*a6^3*a5^5*x34^3*a3*a2^6 - 40*a6^2*a5^6*x34^3*a3*a2^6 + 8*a6^6*a5*x34^4*a3*a2^6 + 56*a6^5*a5^2*x34^4*a3*a2^6 - 48*a6^4*a5^3*x34^4*a3*a2^6 - 48*a6^3*a5^4*x34^4*a3*a2^6 + 56*a6^2*a5^5*x34^4*a3*a2^6 + 8*a6*a5^6*x34^4*a3*a2^6 - 8*a6^5*a5*x34^5*a3*a2^6 - 32*a6^4*a5^2*x34^5*a3*a2^6 + 80*a6^3*a5^3*x34^5*a3*a2^6 - 32*a6^2*a5^4*x34^5*a3*a2^6 - 8*a6*a5^5*x34^5*a3*a2^6 + 8*a6^4*a5*x34^6*a3*a2^6 - 8*a6^3*a5^2*x34^6*a3*a2^6 - 8*a6^2*a5^3*x34^6*a3*a2^6 + 8*a6*a5^4*x34^6*a3*a2^6 - 8*a6^6*a5^4*a3^2*a2^6 + 8*a6^5*a5^5*a3^2*a2^6 - 8*a6^4*a5^6*a3^2*a2^6 + 24*a6^6*a5^3*x34*a3^2*a2^6 + 24*a6^5*a5^4*x34*a3^2*a2^6 + 24*a6^4*a5^5*x34*a3^2*a2^6 + 24*a6^3*a5^6*x34*a3^2*a2^6 - 48*a6^6*a5^2*x34^2*a3^2*a2^6 - 104*a6^5*a5^3*x34^2*a3^2*a2^6 - 8*a6^4*a5^4*x34^2*a3^2*a2^6 - 104*a6^3*a5^5*x34^2*a3^2*a2^6 - 48*a6^2*a5^6*x34^2*a3^2*a2^6 + 24*a6^6*a5*x34^3*a3^2*a2^6 + 136*a6^5*a5^2*x34^3*a3^2*a2^6 + 136*a6^2*a5^5*x34^3*a3^2*a2^6 + 24*a6*a5^6*x34^3*a3^2*a2^6 - 8*a6^6*x34^4*a3^2*a2^6 - 24*a6^5*a5*x34^4*a3^2*a2^6 - 168*a6^4*a5^2*x34^4*a3^2*a2^6 + 272*a6^3*a5^3*x34^4*a3^2*a2^6 - 168*a6^2*a5^4*x34^4*a3^2*a2^6 - 24*a6*a5^5*x34^4*a3^2*a2^6 - 8*a5^6*x34^4*a3^2*a2^6 + 8*a6^5*x34^5*a3^2*a2^6 + 64*a6^4*a5*x34^5*a3^2*a2^6 - 56*a6^3*a5^2*x34^5*a3^2*a2^6 - 56*a6^2*a5^3*x34^5*a3^2*a2^6 + 64*a6*a5^4*x34^5*a3^2*a2^6 + 8*a5^5*x34^5*a3^2*a2^6 - 8*a6^4*x34^6*a3^2*a2^6 - 8*a6^3*a5*x34^6*a3^2*a2^6 + 24*a6^2*a5^2*x34^6*a3^2*a2^6 - 8*a6*a5^3*x34^6*a3^2*a2^6 - 8*a5^4*x34^6*a3^2*a2^6 + 16*a6^6*a5^3*a3^3*a2^6 + 16*a6^5*a5^4*a3^3*a2^6 + 16*a6^4*a5^5*a3^3*a2^6 + 16*a6^3*a5^6*a3^3*a2^6 - 16*a6^6*a5^2*x34*a3^3*a2^6 - 112*a6^5*a5^3*x34*a3^3*a2^6 - 192*a6^4*a5^4*x34*a3^3*a2^6 - 112*a6^3*a5^5*x34*a3^3*a2^6 - 16*a6^2*a5^6*x34*a3^3*a2^6 + 16*a6^6*a5*x34^2*a3^3*a2^6 + 144*a6^5*a5^2*x34^2*a3^3*a2^6 + 320*a6^4*a5^3*x34^2*a3^3*a2^6 + 320*a6^3*a5^4*x34^2*a3^3*a2^6 + 144*a6^2*a5^5*x34^2*a3^3*a2^6 + 16*a6*a5^6*x34^2*a3^3*a2^6 - 16*a6^6*x34^3*a3^3*a2^6 - 32*a6^5*a5*x34^3*a3^3*a2^6 - 400*a6^4*a5^2*x34^3*a3^3*a2^6 + 80*a6^3*a5^3*x34^3*a3^3*a2^6 - 400*a6^2*a5^4*x34^3*a3^3*a2^6 - 32*a6*a5^5*x34^3*a3^3*a2^6 - 16*a5^6*x34^3*a3^3*a2^6 + 32*a6^5*x34^4*a3^3*a2^6 + 192*a6^4*a5*x34^4*a3^3*a2^6 - 48*a6^3*a5^2*x34^4*a3^3*a2^6 - 48*a6^2*a5^3*x34^4*a3^3*a2^6 + 192*a6*a5^4*x34^4*a3^3*a2^6 + 32*a5^5*x34^4*a3^3*a2^6 - 56*a6^4*x34^5*a3^3*a2^6 - 64*a6^3*a5*x34^5*a3^3*a2^6 + 136*a6^2*a5^2*x34^5*a3^3*a2^6 - 64*a6*a5^3*x34^5*a3^3*a2^6 - 56*a5^4*x34^5*a3^3*a2^6 + 16*a6^3*x34^6*a3^3*a2^6 - 8*a6^2*a5*x34^6*a3^3*a2^6 - 8*a6*a5^2*x34^6*a3^3*a2^6 + 16*a5^3*x34^6*a3^3*a2^6 - 8*a6^6*a5^2*a3^4*a2^6 - 56*a6^5*a5^3*a3^4*a2^6 - 96*a6^4*a5^4*a3^4*a2^6 - 56*a6^3*a5^5*a3^4*a2^6 - 8*a6^2*a5^6*a3^4*a2^6 + 80*a6^5*a5^2*x34*a3^4*a2^6 + 480*a6^4*a5^3*x34*a3^4*a2^6 + 480*a6^3*a5^4*x34*a3^4*a2^6 + 80*a6^2*a5^5*x34*a3^4*a2^6 - 8*a6^6*x34^2*a3^4*a2^6 - 16*a6^5*a5*x34^2*a3^4*a2^6 - 520*a6^4*a5^2*x34^2*a3^4*a2^6 - 720*a6^3*a5^3*x34^2*a3^4*a2^6 - 520*a6^2*a5^4*x34^2*a3^4*a2^6 - 16*a6*a5^5*x34^2*a3^4*a2^6 - 8*a5^6*x34^2*a3^4*a2^6 + 40*a6^5*x34^3*a3^4*a2^6 + 280*a6^4*a5*x34^3*a3^4*a2^6 + 320*a6^3*a5^2*x34^3*a3^4*a2^6 + 320*a6^2*a5^3*x34^3*a3^4*a2^6 + 280*a6*a5^4*x34^3*a3^4*a2^6 + 40*a5^5*x34^3*a3^4*a2^6 - 136*a6^4*x34^4*a3^4*a2^6 - 208*a6^3*a5*x34^4*a3^4*a2^6 + 192*a6^2*a5^2*x34^4*a3^4*a2^6 - 208*a6*a5^3*x34^4*a3^4*a2^6 - 136*a5^4*x34^4*a3^4*a2^6 + 88*a6^3*x34^5*a3^4*a2^6 - 32*a6^2*a5*x34^5*a3^4*a2^6 - 32*a6*a5^2*x34^5*a3^4*a2^6 + 88*a5^3*x34^5*a3^4*a2^6 - 8*a6^2*x34^6*a3^4*a2^6 + 8*a6*a5*x34^6*a3^4*a2^6 - 8*a5^2*x34^6*a3^4*a2^6 + 32*a6^5*a5^2*a3^5*a2^6 + 192*a6^4*a5^3*a3^5*a2^6 + 192*a6^3*a5^4*a3^5*a2^6 + 32*a6^2*a5^5*a3^5*a2^6 - 384*a6^4*a5^2*x34*a3^5*a2^6 - 912*a6^3*a5^3*x34*a3^5*a2^6 - 384*a6^2*a5^4*x34*a3^5*a2^6 + 16*a6^5*x34^2*a3^5*a2^6 + 224*a6^4*a5*x34^2*a3^5*a2^6 + 800*a6^3*a5^2*x34^2*a3^5*a2^6 + 800*a6^2*a5^3*x34^2*a3^5*a2^6 + 224*a6*a5^4*x34^2*a3^5*a2^6 + 16*a5^5*x34^2*a3^5*a2^6 - 152*a6^4*x34^3*a3^5*a2^6 - 368*a6^3*a5*x34^3*a3^5*a2^6 - 120*a6^2*a5^2*x34^3*a3^5*a2^6 - 368*a6*a5^3*x34^3*a3^5*a2^6 - 152*a5^4*x34^3*a3^5*a2^6 + 192*a6^3*x34^4*a3^5*a2^6 - 24*a6^2*a5*x34^4*a3^5*a2^6 - 24*a6*a5^2*x34^4*a3^5*a2^6 + 192*a5^3*x34^4*a3^5*a2^6 - 40*a6^2*x34^5*a3^5*a2^6 + 40*a6*a5*x34^5*a3^5*a2^6 - 40*a5^2*x34^5*a3^5*a2^6 - 128*a6^4*a5^2*a3^6*a2^6 - 304*a6^3*a5^3*a3^6*a2^6 - 128*a6^2*a5^4*a3^6*a2^6 + 112*a6^4*a5*x34*a3^6*a2^6 + 672*a6^3*a5^2*x34*a3^6*a2^6 + 672*a6^2*a5^3*x34*a3^6*a2^6 + 112*a6*a5^4*x34*a3^6*a2^6 - 88*a6^4*x34^2*a3^6*a2^6 - 384*a6^3*a5*x34^2*a3^6*a2^6 - 488*a6^2*a5^2*x34^2*a3^6*a2^6 - 384*a6*a5^3*x34^2*a3^6*a2^6 - 88*a5^4*x34^2*a3^6*a2^6 + 224*a6^3*x34^3*a3^6*a2^6 + 56*a6^2*a5*x34^3*a3^6*a2^6 + 56*a6*a5^2*x34^3*a3^6*a2^6 + 224*a5^3*x34^3*a3^6*a2^6 - 88*a6^2*x34^4*a3^6*a2^6 + 88*a6*a5*x34^4*a3^6*a2^6 - 88*a5^2*x34^4*a3^6*a2^6 + 32*a6^4*a5*a3^7*a2^6 + 192*a6^3*a5^2*a3^7*a2^6 + 192*a6^2*a5^3*a3^7*a2^6 + 32*a6*a5^4*a3^7*a2^6 - 32*a6^4*x34*a3^7*a2^6 - 224*a6^3*a5*x34*a3^7*a2^6 - 384*a6^2*a5^2*x34*a3^7*a2^6 - 224*a6*a5^3*x34*a3^7*a2^6 - 32*a5^4*x34*a3^7*a2^6 + 160*a6^3*x34^2*a3^7*a2^6 + 112*a6^2*a5*x34^2*a3^7*a2^6 + 112*a6*a5^2*x34^2*a3^7*a2^6 + 160*a5^3*x34^2*a3^7*a2^6 - 112*a6^2*x34^3*a3^7*a2^6 + 112*a6*a5*x34^3*a3^7*a2^6 - 112*a5^2*x34^3*a3^7*a2^6 - 8*a6^4*a3^8*a2^6 - 56*a6^3*a5*a3^8*a2^6 - 96*a6^2*a5^2*a3^8*a2^6 - 56*a6*a5^3*a3^8*a2^6 - 8*a5^4*a3^8*a2^6 + 72*a6^3*x34*a3^8*a2^6 + 72*a6^2*a5*x34*a3^8*a2^6 + 72*a6*a5^2*x34*a3^8*a2^6 + 72*a5^3*x34*a3^8*a2^6 - 88*a6^2*x34^2*a3^8*a2^6 + 88*a6*a5*x34^2*a3^8*a2^6 - 88*a5^2*x34^2*a3^8*a2^6 + 16*a6^3*a3^9*a2^6 + 16*a6^2*a5*a3^9*a2^6 + 16*a6*a5^2*a3^9*a2^6 + 16*a5^3*a3^9*a2^6 - 40*a6^2*x34*a3^9*a2^6 + 40*a6*a5*x34*a3^9*a2^6 - 40*a5^2*x34*a3^9*a2^6 - 8*a6^2*a3^10*a2^6 + 8*a6*a5*a3^10*a2^6 - 8*a5^2*a3^10*a2^6 + 8*a6^6*a5^6*x34^4*a3*a1 - 8*a6^6*a5^5*x34^5*a3*a1 - 8*a6^5*a5^6*x34^5*a3*a1 + 8*a6^6*a5^4*x34^6*a3*a1 - 8*a6^5*a5^5*x34^6*a3*a1 + 8*a6^4*a5^6*x34^6*a3*a1 + 24*a6^6*a5^6*x34^3*a3^2*a1 - 24*a6^6*a5^5*x34^4*a3^2*a1 - 24*a6^5*a5^6*x34^4*a3^2*a1 + 64*a6^6*a5^4*x34^5*a3^2*a1 - 120*a6^5*a5^5*x34^5*a3^2*a1 + 64*a6^4*a5^6*x34^5*a3^2*a1 - 8*a6^6*a5^3*x34^6*a3^2*a1 + 16*a6^5*a5^4*x34^6*a3^2*a1 + 16*a6^4*a5^5*x34^6*a3^2*a1 - 8*a6^3*a5^6*x34^6*a3^2*a1 + 16*a6^6*a5^6*x34^2*a3^3*a1 - 32*a6^6*a5^5*x34^3*a3^3*a1 - 32*a6^5*a5^6*x34^3*a3^3*a1 + 192*a6^6*a5^4*x34^4*a3^3*a1 - 432*a6^5*a5^5*x34^4*a3^3*a1 + 192*a6^4*a5^6*x34^4*a3^3*a1 - 64*a6^6*a5^3*x34^5*a3^3*a1 + 144*a6^5*a5^4*x34^5*a3^3*a1 + 144*a6^4*a5^5*x34^5*a3^3*a1 - 64*a6^3*a5^6*x34^5*a3^3*a1 - 8*a6^6*a5^2*x34^6*a3^3*a1 - 16*a6^5*a5^3*x34^6*a3^3*a1 - 8*a6^4*a5^4*x34^6*a3^3*a1 - 16*a6^3*a5^5*x34^6*a3^3*a1 - 8*a6^2*a5^6*x34^6*a3^3*a1 - 16*a6^6*a5^5*x34^2*a3^4*a1 - 16*a6^5*a5^6*x34^2*a3^4*a1 + 280*a6^6*a5^4*x34^3*a3^4*a1 - 640*a6^5*a5^5*x34^3*a3^4*a1 + 280*a6^4*a5^6*x34^3*a3^4*a1 - 208*a6^6*a5^3*x34^4*a3^4*a1 + 408*a6^5*a5^4*x34^4*a3^4*a1 + 408*a6^4*a5^5*x34^4*a3^4*a1 - 208*a6^3*a5^6*x34^4*a3^4*a1 - 32*a6^6*a5^2*x34^5*a3^4*a1 - 48*a6^5*a5^3*x34^5*a3^4*a1 - 120*a6^4*a5^4*x34^5*a3^4*a1 - 48*a6^3*a5^5*x34^5*a3^4*a1 - 32*a6^2*a5^6*x34^5*a3^4*a1 + 8*a6^6*a5*x34^6*a3^4*a1 + 16*a6^5*a5^2*x34^6*a3^4*a1 - 8*a6^4*a5^3*x34^6*a3^4*a1 - 8*a6^3*a5^4*x34^6*a3^4*a1 + 16*a6^2*a5^5*x34^6*a3^4*a1 + 8*a6*a5^6*x34^6*a3^4*a1 + 224*a6^6*a5^4*x34^2*a3^5*a1 - 480*a6^5*a5^5*x34^2*a3^5*a1 + 224*a6^4*a5^6*x34^2*a3^5*a1 - 368*a6^6*a5^3*x34^3*a3^5*a1 + 560*a6^5*a5^4*x34^3*a3^5*a1 + 560*a6^4*a5^5*x34^3*a3^5*a1 - 368*a6^3*a5^6*x34^3*a3^5*a1 - 24*a6^6*a5^2*x34^4*a3^5*a1 + 48*a6^5*a5^3*x34^4*a3^5*a1 - 552*a6^4*a5^4*x34^4*a3^5*a1 + 48*a6^3*a5^5*x34^4*a3^5*a1 - 24*a6^2*a5^6*x34^4*a3^5*a1 + 40*a6^6*a5*x34^5*a3^5*a1 + 24*a6^5*a5^2*x34^5*a3^5*a1 + 24*a6^2*a5^5*x34^5*a3^5*a1 + 40*a6*a5^6*x34^5*a3^5*a1 - 8*a6^5*a5*x34^6*a3^5*a1 + 16*a6^4*a5^2*x34^6*a3^5*a1 - 16*a6^3*a5^3*x34^6*a3^5*a1 + 16*a6^2*a5^4*x34^6*a3^5*a1 - 8*a6*a5^5*x34^6*a3^5*a1 + 112*a6^6*a5^4*x34*a3^6*a1 - 224*a6^5*a5^5*x34*a3^6*a1 + 112*a6^4*a5^6*x34*a3^6*a1 - 384*a6^6*a5^3*x34^2*a3^6*a1 + 448*a6^5*a5^4*x34^2*a3^6*a1 + 448*a6^4*a5^5*x34^2*a3^6*a1 - 384*a6^3*a5^6*x34^2*a3^6*a1 + 56*a6^6*a5^2*x34^3*a3^6*a1 + 336*a6^5*a5^3*x34^3*a3^6*a1 - 1176*a6^4*a5^4*x34^3*a3^6*a1 + 336*a6^3*a5^5*x34^3*a3^6*a1 + 56*a6^2*a5^6*x34^3*a3^6*a1 + 88*a6^6*a5*x34^4*a3^6*a1 - 104*a6^5*a5^2*x34^4*a3^6*a1 + 112*a6^4*a5^3*x34^4*a3^6*a1 + 112*a6^3*a5^4*x34^4*a3^6*a1 - 104*a6^2*a5^5*x34^4*a3^6*a1 + 88*a6*a5^6*x34^4*a3^6*a1 - 56*a6^5*a5*x34^5*a3^6*a1 + 112*a6^4*a5^2*x34^5*a3^6*a1 - 112*a6^3*a5^3*x34^5*a3^6*a1 + 112*a6^2*a5^4*x34^5*a3^6*a1 - 56*a6*a5^5*x34^5*a3^6*a1 + 8*a6^4*a5*x34^6*a3^6*a1 - 8*a6^3*a5^2*x34^6*a3^6*a1 - 8*a6^2*a5^3*x34^6*a3^6*a1 + 8*a6*a5^4*x34^6*a3^6*a1 + 32*a6^6*a5^4*a3^7*a1 - 64*a6^5*a5^5*a3^7*a1 + 32*a6^4*a5^6*a3^7*a1 - 224*a6^6*a5^3*x34*a3^7*a1 + 224*a6^5*a5^4*x34*a3^7*a1 + 224*a6^4*a5^5*x34*a3^7*a1 - 224*a6^3*a5^6*x34*a3^7*a1 + 112*a6^6*a5^2*x34^2*a3^7*a1 + 480*a6^5*a5^3*x34^2*a3^7*a1 - 1296*a6^4*a5^4*x34^2*a3^7*a1 + 480*a6^3*a5^5*x34^2*a3^7*a1 + 112*a6^2*a5^6*x34^2*a3^7*a1 + 112*a6^6*a5*x34^3*a3^7*a1 - 336*a6^5*a5^2*x34^3*a3^7*a1 + 288*a6^4*a5^3*x34^3*a3^7*a1 + 288*a6^3*a5^4*x34^3*a3^7*a1 - 336*a6^2*a5^5*x34^3*a3^7*a1 + 112*a6*a5^6*x34^3*a3^7*a1 - 160*a6^5*a5*x34^4*a3^7*a1 + 320*a6^4*a5^2*x34^4*a3^7*a1 - 320*a6^3*a5^3*x34^4*a3^7*a1 + 320*a6^2*a5^4*x34^4*a3^7*a1 - 160*a6*a5^5*x34^4*a3^7*a1 + 48*a6^4*a5*x34^5*a3^7*a1 - 48*a6^3*a5^2*x34^5*a3^7*a1 - 48*a6^2*a5^3*x34^5*a3^7*a1 + 48*a6*a5^4*x34^5*a3^7*a1 - 56*a6^6*a5^3*a3^8*a1 + 56*a6^5*a5^4*a3^8*a1 + 56*a6^4*a5^5*a3^8*a1 - 56*a6^3*a5^6*a3^8*a1 + 72*a6^6*a5^2*x34*a3^8*a1 + 288*a6^5*a5^3*x34*a3^8*a1 - 720*a6^4*a5^4*x34*a3^8*a1 + 288*a6^3*a5^5*x34*a3^8*a1 + 72*a6^2*a5^6*x34*a3^8*a1 + 88*a6^6*a5*x34^2*a3^8*a1 - 384*a6^5*a5^2*x34^2*a3^8*a1 + 312*a6^4*a5^3*x34^2*a3^8*a1 + 312*a6^3*a5^4*x34^2*a3^8*a1 - 384*a6^2*a5^5*x34^2*a3^8*a1 + 88*a6*a5^6*x34^2*a3^8*a1 - 240*a6^5*a5*x34^3*a3^8*a1 + 480*a6^4*a5^2*x34^3*a3^8*a1 - 480*a6^3*a5^3*x34^3*a3^8*a1 + 480*a6^2*a5^4*x34^3*a3^8*a1 - 240*a6*a5^5*x34^3*a3^8*a1 + 120*a6^4*a5*x34^4*a3^8*a1 - 120*a6^3*a5^2*x34^4*a3^8*a1 - 120*a6^2*a5^3*x34^4*a3^8*a1 + 120*a6*a5^4*x34^4*a3^8*a1 + 16*a6^6*a5^2*a3^9*a1 + 64*a6^5*a5^3*a3^9*a1 - 160*a6^4*a5^4*a3^9*a1 + 64*a6^3*a5^5*a3^9*a1 + 16*a6^2*a5^6*a3^9*a1 + 40*a6^6*a5*x34*a3^9*a1 - 200*a6^5*a5^2*x34*a3^9*a1 + 160*a6^4*a5^3*x34*a3^9*a1 + 160*a6^3*a5^4*x34*a3^9*a1 - 200*a6^2*a5^5*x34*a3^9*a1 + 40*a6*a5^6*x34*a3^9*a1 - 200*a6^5*a5*x34^2*a3^9*a1 + 400*a6^4*a5^2*x34^2*a3^9*a1 - 400*a6^3*a5^3*x34^2*a3^9*a1 + 400*a6^2*a5^4*x34^2*a3^9*a1 - 200*a6*a5^5*x34^2*a3^9*a1 + 160*a6^4*a5*x34^3*a3^9*a1 - 160*a6^3*a5^2*x34^3*a3^9*a1 - 160*a6^2*a5^3*x34^3*a3^9*a1 + 160*a6*a5^4*x34^3*a3^9*a1 + 8*a6^6*a5*a3^10*a1 - 40*a6^5*a5^2*a3^10*a1 + 32*a6^4*a5^3*a3^10*a1 + 32*a6^3*a5^4*a3^10*a1 - 40*a6^2*a5^5*a3^10*a1 + 8*a6*a5^6*a3^10*a1 - 88*a6^5*a5*x34*a3^10*a1 + 176*a6^4*a5^2*x34*a3^10*a1 - 176*a6^3*a5^3*x34*a3^10*a1 + 176*a6^2*a5^4*x34*a3^10*a1 - 88*a6*a5^5*x34*a3^10*a1 + 120*a6^4*a5*x34^2*a3^10*a1 - 120*a6^3*a5^2*x34^2*a3^10*a1 - 120*a6^2*a5^3*x34^2*a3^10*a1 + 120*a6*a5^4*x34^2*a3^10*a1 - 16*a6^5*a5*a3^11*a1 + 32*a6^4*a5^2*a3^11*a1 - 32*a6^3*a5^3*a3^11*a1 + 32*a6^2*a5^4*a3^11*a1 - 16*a6*a5^5*a3^11*a1 + 48*a6^4*a5*x34*a3^11*a1 - 48*a6^3*a5^2*x34*a3^11*a1 - 48*a6^2*a5^3*x34*a3^11*a1 + 48*a6*a5^4*x34*a3^11*a1 + 8*a6^4*a5*a3^12*a1 - 8*a6^3*a5^2*a3^12*a1 - 8*a6^2*a5^3*a3^12*a1 + 8*a6*a5^4*a3^12*a1 + 8*a6^6*a5^6*x34^4*a2*a1 - 8*a6^6*a5^5*x34^5*a2*a1 - 8*a6^5*a5^6*x34^5*a2*a1 + 8*a6^6*a5^4*x34^6*a2*a1 - 8*a6^5*a5^5*x34^6*a2*a1 + 8*a6^4*a5^6*x34^6*a2*a1 + 32*a6^6*a5^6*x34^3*a3*a2*a1 - 112*a6^6*a5^5*x34^4*a3*a2*a1 - 112*a6^5*a5^6*x34^4*a3*a2*a1 - 24*a6^6*a5^4*x34^5*a3*a2*a1 + 384*a6^5*a5^5*x34^5*a3*a2*a1 - 24*a6^4*a5^6*x34^5*a3*a2*a1 - 72*a6^5*a5^4*x34^6*a3*a2*a1 - 72*a6^4*a5^5*x34^6*a3*a2*a1 + 48*a6^6*a5^6*x34^2*a3^2*a2*a1 - 320*a6^6*a5^5*x34^3*a3^2*a2*a1 - 320*a6^5*a5^6*x34^3*a3^2*a2*a1 - 120*a6^6*a5^4*x34^4*a3^2*a2*a1 + 1824*a6^5*a5^5*x34^4*a3^2*a2*a1 - 120*a6^4*a5^6*x34^4*a3^2*a2*a1 + 48*a6^6*a5^3*x34^5*a3^2*a2*a1 - 648*a6^5*a5^4*x34^5*a3^2*a2*a1 - 648*a6^4*a5^5*x34^5*a3^2*a2*a1 + 48*a6^3*a5^6*x34^5*a3^2*a2*a1 + 48*a6^5*a5^3*x34^6*a3^2*a2*a1 + 120*a6^4*a5^4*x34^6*a3^2*a2*a1 + 48*a6^3*a5^5*x34^6*a3^2*a2*a1 + 32*a6^6*a5^6*x34*a3^3*a2*a1 - 320*a6^6*a5^5*x34^2*a3^3*a2*a1 - 320*a6^5*a5^6*x34^2*a3^3*a2*a1 - 160*a6^6*a5^4*x34^3*a3^3*a2*a1 + 3264*a6^5*a5^5*x34^3*a3^3*a2*a1 - 160*a6^4*a5^6*x34^3*a3^3*a2*a1 + 160*a6^6*a5^3*x34^4*a3^3*a2*a1 - 2064*a6^5*a5^4*x34^4*a3^3*a2*a1 - 2064*a6^4*a5^5*x34^4*a3^3*a2*a1 + 160*a6^3*a5^6*x34^4*a3^3*a2*a1 + 48*a6^6*a5^2*x34^5*a3^3*a2*a1 + 256*a6^5*a5^3*x34^5*a3^3*a2*a1 + 816*a6^4*a5^4*x34^5*a3^3*a2*a1 + 256*a6^3*a5^5*x34^5*a3^3*a2*a1 + 48*a6^2*a5^6*x34^5*a3^3*a2*a1 + 48*a6^5*a5^2*x34^6*a3^3*a2*a1 - 80*a6^4*a5^3*x34^6*a3^3*a2*a1 - 80*a6^3*a5^4*x34^6*a3^3*a2*a1 + 48*a6^2*a5^5*x34^6*a3^3*a2*a1 + 16*a6^6*a5^6*a3^4*a2*a1 - 160*a6^6*a5^5*x34*a3^4*a2*a1 - 160*a6^5*a5^6*x34*a3^4*a2*a1 + 2592*a6^5*a5^5*x34^2*a3^4*a2*a1 + 80*a6^6*a5^3*x34^3*a3^4*a2*a1 - 3120*a6^5*a5^4*x34^3*a3^4*a2*a1 - 3120*a6^4*a5^5*x34^3*a3^4*a2*a1 + 80*a6^3*a5^6*x34^3*a3^4*a2*a1 + 360*a6^6*a5^2*x34^4*a3^4*a2*a1 + 656*a6^5*a5^3*x34^4*a3^4*a2*a1 + 2280*a6^4*a5^4*x34^4*a3^4*a2*a1 + 656*a6^3*a5^5*x34^4*a3^4*a2*a1 + 360*a6^2*a5^6*x34^4*a3^4*a2*a1 - 72*a6^6*a5*x34^5*a3^4*a2*a1 + 72*a6^5*a5^2*x34^5*a3^4*a2*a1 - 384*a6^4*a5^3*x34^5*a3^4*a2*a1 - 384*a6^3*a5^4*x34^5*a3^4*a2*a1 + 72*a6^2*a5^5*x34^5*a3^4*a2*a1 - 72*a6*a5^6*x34^5*a3^4*a2*a1 + 8*a6^6*x34^6*a3^4*a2*a1 - 72*a6^5*a5*x34^6*a3^4*a2*a1 + 120*a6^4*a5^2*x34^6*a3^4*a2*a1 - 80*a6^3*a5^3*x34^6*a3^4*a2*a1 + 120*a6^2*a5^4*x34^6*a3^4*a2*a1 - 72*a6*a5^5*x34^6*a3^4*a2*a1 + 8*a5^6*x34^6*a3^4*a2*a1 - 64*a6^6*a5^5*a3^5*a2*a1 - 64*a6^5*a5^6*a3^5*a2*a1 + 96*a6^6*a5^4*x34*a3^5*a2*a1 + 1152*a6^5*a5^5*x34*a3^5*a2*a1 + 96*a6^4*a5^6*x34*a3^5*a2*a1 - 192*a6^6*a5^3*x34^2*a3^5*a2*a1 - 2592*a6^5*a5^4*x34^2*a3^5*a2*a1 - 2592*a6^4*a5^5*x34^2*a3^5*a2*a1 - 192*a6^3*a5^6*x34^2*a3^5*a2*a1 + 1008*a6^6*a5^2*x34^3*a3^5*a2*a1 + 992*a6^5*a5^3*x34^3*a3^5*a2*a1 + 3456*a6^4*a5^4*x34^3*a3^5*a2*a1 + 992*a6^3*a5^5*x34^3*a3^5*a2*a1 + 1008*a6^2*a5^6*x34^3*a3^5*a2*a1 - 432*a6^6*a5*x34^4*a3^5*a2*a1 - 576*a6^5*a5^2*x34^4*a3^5*a2*a1 - 624*a6^4*a5^3*x34^4*a3^5*a2*a1 - 624*a6^3*a5^4*x34^4*a3^5*a2*a1 - 576*a6^2*a5^5*x34^4*a3^5*a2*a1 - 432*a6*a5^6*x34^4*a3^5*a2*a1 + 40*a6^6*x34^5*a3^5*a2*a1 + 504*a6^4*a5^2*x34^5*a3^5*a2*a1 - 512*a6^3*a5^3*x34^5*a3^5*a2*a1 + 504*a6^2*a5^4*x34^5*a3^5*a2*a1 + 40*a5^6*x34^5*a3^5*a2*a1 - 8*a6^5*x34^6*a3^5*a2*a1 - 72*a6^4*a5*x34^6*a3^5*a2*a1 + 48*a6^3*a5^2*x34^6*a3^5*a2*a1 + 48*a6^2*a5^3*x34^6*a3^5*a2*a1 - 72*a6*a5^4*x34^6*a3^5*a2*a1 - 8*a5^5*x34^6*a3^5*a2*a1 + 32*a6^6*a5^4*a3^6*a2*a1 + 384*a6^5*a5^5*a3^6*a2*a1 + 32*a6^4*a5^6*a3^6*a2*a1 - 224*a6^6*a5^3*x34*a3^6*a2*a1 - 1344*a6^5*a5^4*x34*a3^6*a2*a1 - 1344*a6^4*a5^5*x34*a3^6*a2*a1 - 224*a6^3*a5^6*x34*a3^6*a2*a1 + 1344*a6^6*a5^2*x34^2*a3^6*a2*a1 + 928*a6^5*a5^3*x34^2*a3^6*a2*a1 + 3168*a6^4*a5^4*x34^2*a3^6*a2*a1 + 928*a6^3*a5^5*x34^2*a3^6*a2*a1 + 1344*a6^2*a5^6*x34^2*a3^6*a2*a1 - 1008*a6^6*a5*x34^3*a3^6*a2*a1 - 2016*a6^5*a5^2*x34^3*a3^6*a2*a1 - 336*a6^4*a5^3*x34^3*a3^6*a2*a1 - 336*a6^3*a5^4*x34^3*a3^6*a2*a1 - 2016*a6^2*a5^5*x34^3*a3^6*a2*a1 - 1008*a6*a5^6*x34^3*a3^6*a2*a1 + 88*a6^6*x34^4*a3^6*a2*a1 + 1008*a6^5*a5*x34^4*a3^6*a2*a1 + 840*a6^4*a5^2*x34^4*a3^6*a2*a1 - 1440*a6^3*a5^3*x34^4*a3^6*a2*a1 + 840*a6^2*a5^4*x34^4*a3^6*a2*a1 + 1008*a6*a5^5*x34^4*a3^6*a2*a1 + 88*a5^6*x34^4*a3^6*a2*a1 - 56*a6^5*x34^5*a3^6*a2*a1 - 504*a6^4*a5*x34^5*a3^6*a2*a1 + 336*a6^3*a5^2*x34^5*a3^6*a2*a1 + 336*a6^2*a5^3*x34^5*a3^6*a2*a1 - 504*a6*a5^4*x34^5*a3^6*a2*a1 - 56*a5^5*x34^5*a3^6*a2*a1 + 8*a6^4*x34^6*a3^6*a2*a1 + 8*a5^4*x34^6*a3^6*a2*a1 - 64*a6^6*a5^3*a3^7*a2*a1 - 384*a6^5*a5^4*a3^7*a2*a1 - 384*a6^4*a5^5*a3^7*a2*a1 - 64*a6^3*a5^6*a3^7*a2*a1 + 864*a6^6*a5^2*x34*a3^7*a2*a1 + 512*a6^5*a5^3*x34*a3^7*a2*a1 + 1728*a6^4*a5^4*x34*a3^7*a2*a1 + 512*a6^3*a5^5*x34*a3^7*a2*a1 + 864*a6^2*a5^6*x34*a3^7*a2*a1 - 1152*a6^6*a5*x34^2*a3^7*a2*a1 - 2592*a6^5*a5^2*x34^2*a3^7*a2*a1 + 96*a6^4*a5^3*x34^2*a3^7*a2*a1 + 96*a6^3*a5^4*x34^2*a3^7*a2*a1 - 2592*a6^2*a5^5*x34^2*a3^7*a2*a1 - 1152*a6*a5^6*x34^2*a3^7*a2*a1 + 112*a6^6*x34^3*a3^7*a2*a1 + 2592*a6^5*a5*x34^3*a3^7*a2*a1 + 720*a6^4*a5^2*x34^3*a3^7*a2*a1 - 2240*a6^3*a5^3*x34^3*a3^7*a2*a1 + 720*a6^2*a5^4*x34^3*a3^7*a2*a1 + 2592*a6*a5^5*x34^3*a3^7*a2*a1 + 112*a5^6*x34^3*a3^7*a2*a1 - 160*a6^5*x34^4*a3^7*a2*a1 - 1440*a6^4*a5*x34^4*a3^7*a2*a1 + 960*a6^3*a5^2*x34^4*a3^7*a2*a1 + 960*a6^2*a5^3*x34^4*a3^7*a2*a1 - 1440*a6*a5^4*x34^4*a3^7*a2*a1 - 160*a5^5*x34^4*a3^7*a2*a1 + 48*a6^4*x34^5*a3^7*a2*a1 + 48*a5^4*x34^5*a3^7*a2*a1 + 216*a6^6*a5^2*a3^8*a2*a1 + 128*a6^5*a5^3*a3^8*a2*a1 + 432*a6^4*a5^4*a3^8*a2*a1 + 128*a6^3*a5^5*a3^8*a2*a1 + 216*a6^2*a5^6*a3^8*a2*a1 - 648*a6^6*a5*x34*a3^8*a2*a1 - 1512*a6^5*a5^2*x34*a3^8*a2*a1 + 144*a6^4*a5^3*x34*a3^8*a2*a1 + 144*a6^3*a5^4*x34*a3^8*a2*a1 - 1512*a6^2*a5^5*x34*a3^8*a2*a1 - 648*a6*a5^6*x34*a3^8*a2*a1 + 88*a6^6*x34^2*a3^8*a2*a1 + 2808*a6^5*a5*x34^2*a3^8*a2*a1 + 360*a6^4*a5^2*x34^2*a3^8*a2*a1 - 2000*a6^3*a5^3*x34^2*a3^8*a2*a1 + 360*a6^2*a5^4*x34^2*a3^8*a2*a1 + 2808*a6*a5^5*x34^2*a3^8*a2*a1 + 88*a5^6*x34^2*a3^8*a2*a1 - 240*a6^5*x34^3*a3^8*a2*a1 - 2160*a6^4*a5*x34^3*a3^8*a2*a1 + 1440*a6^3*a5^2*x34^3*a3^8*a2*a1 + 1440*a6^2*a5^3*x34^3*a3^8*a2*a1 - 2160*a6*a5^4*x34^3*a3^8*a2*a1 - 240*a5^5*x34^3*a3^8*a2*a1 + 120*a6^4*x34^4*a3^8*a2*a1 + 120*a5^4*x34^4*a3^8*a2*a1 - 144*a6^6*a5*a3^9*a2*a1 - 336*a6^5*a5^2*a3^9*a2*a1 + 32*a6^4*a5^3*a3^9*a2*a1 + 32*a6^3*a5^4*a3^9*a2*a1 - 336*a6^2*a5^5*a3^9*a2*a1 - 144*a6*a5^6*a3^9*a2*a1 + 40*a6^6*x34*a3^9*a2*a1 + 1440*a6^5*a5*x34*a3^9*a2*a1 + 120*a6^4*a5^2*x34*a3^9*a2*a1 - 960*a6^3*a5^3*x34*a3^9*a2*a1 + 120*a6^2*a5^4*x34*a3^9*a2*a1 + 1440*a6*a5^5*x34*a3^9*a2*a1 + 40*a5^6*x34*a3^9*a2*a1 - 200*a6^5*x34^2*a3^9*a2*a1 - 1800*a6^4*a5*x34^2*a3^9*a2*a1 + 1200*a6^3*a5^2*x34^2*a3^9*a2*a1 + 1200*a6^2*a5^3*x34^2*a3^9*a2*a1 - 1800*a6*a5^4*x34^2*a3^9*a2*a1 - 200*a5^5*x34^2*a3^9*a2*a1 + 160*a6^4*x34^3*a3^9*a2*a1 + 160*a5^4*x34^3*a3^9*a2*a1 + 8*a6^6*a3^10*a2*a1 + 288*a6^5*a5*a3^10*a2*a1 + 24*a6^4*a5^2*a3^10*a2*a1 - 192*a6^3*a5^3*a3^10*a2*a1 + 24*a6^2*a5^4*a3^10*a2*a1 + 288*a6*a5^5*a3^10*a2*a1 + 8*a5^6*a3^10*a2*a1 - 88*a6^5*x34*a3^10*a2*a1 - 792*a6^4*a5*x34*a3^10*a2*a1 + 528*a6^3*a5^2*x34*a3^10*a2*a1 + 528*a6^2*a5^3*x34*a3^10*a2*a1 - 792*a6*a5^4*x34*a3^10*a2*a1 - 88*a5^5*x34*a3^10*a2*a1 + 120*a6^4*x34^2*a3^10*a2*a1 + 120*a5^4*x34^2*a3^10*a2*a1 - 16*a6^5*a3^11*a2*a1 - 144*a6^4*a5*a3^11*a2*a1 + 96*a6^3*a5^2*a3^11*a2*a1 + 96*a6^2*a5^3*a3^11*a2*a1 - 144*a6*a5^4*a3^11*a2*a1 - 16*a5^5*a3^11*a2*a1 + 48*a6^4*x34*a3^11*a2*a1 + 48*a5^4*x34*a3^11*a2*a1 + 8*a6^4*a3^12*a2*a1 + 8*a5^4*a3^12*a2*a1 - 8*a6^6*a5^6*x34^3*a2^2*a1 + 16*a6^6*a5^5*x34^4*a2^2*a1 + 16*a6^5*a5^6*x34^4*a2^2*a1 + 16*a6^6*a5^4*x34^5*a2^2*a1 - 72*a6^5*a5^5*x34^5*a2^2*a1 + 16*a6^4*a5^6*x34^5*a2^2*a1 - 8*a6^6*a5^3*x34^6*a2^2*a1 + 16*a6^5*a5^4*x34^6*a2^2*a1 + 16*a6^4*a5^5*x34^6*a2^2*a1 - 8*a6^3*a5^6*x34^6*a2^2*a1 - 24*a6^6*a5^6*x34^2*a3*a2^2*a1 + 112*a6^6*a5^5*x34^3*a3*a2^2*a1 + 112*a6^5*a5^6*x34^3*a3*a2^2*a1 + 200*a6^6*a5^4*x34^4*a3*a2^2*a1 - 576*a6^5*a5^5*x34^4*a3*a2^2*a1 + 200*a6^4*a5^6*x34^4*a3*a2^2*a1 - 120*a6^5*a5^4*x34^5*a3*a2^2*a1 - 120*a6^4*a5^5*x34^5*a3*a2^2*a1 + 48*a6^5*a5^3*x34^6*a3*a2^2*a1 + 120*a6^4*a5^4*x34^6*a3*a2^2*a1 + 48*a6^3*a5^5*x34^6*a3*a2^2*a1 - 24*a6^6*a5^6*x34*a3^2*a2^2*a1 + 168*a6^6*a5^5*x34^2*a3^2*a2^2*a1 + 168*a6^5*a5^6*x34^2*a3^2*a2^2*a1 + 520*a6^6*a5^4*x34^3*a3^2*a2^2*a1 - 1488*a6^5*a5^5*x34^3*a3^2*a2^2*a1 + 520*a6^4*a5^6*x34^3*a3^2*a2^2*a1 - 552*a6^5*a5^4*x34^4*a3^2*a2^2*a1 - 552*a6^4*a5^5*x34^4*a3^2*a2^2*a1 - 72*a6^6*a5^2*x34^5*a3^2*a2^2*a1 + 384*a6^5*a5^3*x34^5*a3^2*a2^2*a1 + 1008*a6^4*a5^4*x34^5*a3^2*a2^2*a1 + 384*a6^3*a5^5*x34^5*a3^2*a2^2*a1 - 72*a6^2*a5^6*x34^5*a3^2*a2^2*a1 - 72*a6^5*a5^2*x34^6*a3^2*a2^2*a1 - 120*a6^4*a5^3*x34^6*a3^2*a2^2*a1 - 120*a6^3*a5^4*x34^6*a3^2*a2^2*a1 - 72*a6^2*a5^5*x34^6*a3^2*a2^2*a1 - 16*a6^6*a5^6*a3^3*a2^2*a1 + 112*a6^6*a5^5*x34*a3^3*a2^2*a1 + 112*a6^5*a5^6*x34*a3^3*a2^2*a1 + 400*a6^6*a5^4*x34^2*a3^3*a2^2*a1 - 1632*a6^5*a5^5*x34^2*a3^3*a2^2*a1 + 400*a6^4*a5^6*x34^2*a3^3*a2^2*a1 + 80*a6^6*a5^3*x34^3*a3^3*a2^2*a1 - 720*a6^5*a5^4*x34^3*a3^3*a2^2*a1 - 720*a6^4*a5^5*x34^3*a3^3*a2^2*a1 + 80*a6^3*a5^6*x34^3*a3^3*a2^2*a1 - 480*a6^6*a5^2*x34^4*a3^3*a2^2*a1 + 1168*a6^5*a5^3*x34^4*a3^3*a2^2*a1 + 2880*a6^4*a5^4*x34^4*a3^3*a2^2*a1 + 1168*a6^3*a5^5*x34^4*a3^3*a2^2*a1 - 480*a6^2*a5^6*x34^4*a3^3*a2^2*a1 + 48*a6^6*a5*x34^5*a3^3*a2^2*a1 - 336*a6^5*a5^2*x34^5*a3^3*a2^2*a1 - 752*a6^4*a5^3*x34^5*a3^3*a2^2*a1 - 752*a6^3*a5^4*x34^5*a3^3*a2^2*a1 - 336*a6^2*a5^5*x34^5*a3^3*a2^2*a1 + 48*a6*a5^6*x34^5*a3^3*a2^2*a1 - 8*a6^6*x34^6*a3^3*a2^2*a1 + 48*a6^5*a5*x34^6*a3^3*a2^2*a1 - 120*a6^4*a5^2*x34^6*a3^3*a2^2*a1 + 240*a6^3*a5^3*x34^6*a3^3*a2^2*a1 - 120*a6^2*a5^4*x34^6*a3^3*a2^2*a1 + 48*a6*a5^5*x34^6*a3^3*a2^2*a1 - 8*a5^6*x34^6*a3^3*a2^2*a1 + 56*a6^6*a5^5*a3^4*a2^2*a1 + 56*a6^5*a5^6*a3^4*a2^2*a1 + 80*a6^6*a5^4*x34*a3^4*a2^2*a1 - 960*a6^5*a5^5*x34*a3^4*a2^2*a1 + 80*a6^4*a5^6*x34*a3^4*a2^2*a1 + 240*a6^6*a5^3*x34^2*a3^4*a2^2*a1 + 240*a6^3*a5^6*x34^2*a3^4*a2^2*a1 - 1320*a6^6*a5^2*x34^3*a3^4*a2^2*a1 + 1760*a6^5*a5^3*x34^3*a3^4*a2^2*a1 + 3480*a6^4*a5^4*x34^3*a3^4*a2^2*a1 + 1760*a6^3*a5^5*x34^3*a3^4*a2^2*a1 - 1320*a6^2*a5^6*x34^3*a3^4*a2^2*a1 + 360*a6^6*a5*x34^4*a3^4*a2^2*a1 - 312*a6^5*a5^2*x34^4*a3^4*a2^2*a1 - 2320*a6^4*a5^3*x34^4*a3^4*a2^2*a1 - 2320*a6^3*a5^4*x34^4*a3^4*a2^2*a1 - 312*a6^2*a5^5*x34^4*a3^4*a2^2*a1 + 360*a6*a5^6*x34^4*a3^4*a2^2*a1 - 32*a6^6*x34^5*a3^4*a2^2*a1 + 72*a6^5*a5*x34^5*a3^4*a2^2*a1 - 432*a6^4*a5^2*x34^5*a3^4*a2^2*a1 + 1408*a6^3*a5^3*x34^5*a3^4*a2^2*a1 - 432*a6^2*a5^4*x34^5*a3^4*a2^2*a1 + 72*a6*a5^5*x34^5*a3^4*a2^2*a1 - 32*a5^6*x34^5*a3^4*a2^2*a1 + 16*a6^5*x34^6*a3^4*a2^2*a1 + 120*a6^4*a5*x34^6*a3^4*a2^2*a1 - 120*a6^3*a5^2*x34^6*a3^4*a2^2*a1 - 120*a6^2*a5^3*x34^6*a3^4*a2^2*a1 + 120*a6*a5^4*x34^6*a3^4*a2^2*a1 + 16*a5^5*x34^6*a3^4*a2^2*a1 + 32*a6^6*a5^4*a3^5*a2^2*a1 - 384*a6^5*a5^5*a3^5*a2^2*a1 + 32*a6^4*a5^6*a3^5*a2^2*a1 + 240*a6^6*a5^3*x34*a3^5*a2^2*a1 + 432*a6^5*a5^4*x34*a3^5*a2^2*a1 + 432*a6^4*a5^5*x34*a3^5*a2^2*a1 + 240*a6^3*a5^6*x34*a3^5*a2^2*a1 - 1872*a6^6*a5^2*x34^2*a3^5*a2^2*a1 + 1488*a6^5*a5^3*x34^2*a3^5*a2^2*a1 + 1728*a6^4*a5^4*x34^2*a3^5*a2^2*a1 + 1488*a6^3*a5^5*x34^2*a3^5*a2^2*a1 - 1872*a6^2*a5^6*x34^2*a3^5*a2^2*a1 + 1008*a6^6*a5*x34^3*a3^5*a2^2*a1 + 768*a6^5*a5^2*x34^3*a3^5*a2^2*a1 - 4192*a6^4*a5^3*x34^3*a3^5*a2^2*a1 - 4192*a6^3*a5^4*x34^3*a3^5*a2^2*a1 + 768*a6^2*a5^5*x34^3*a3^5*a2^2*a1 + 1008*a6*a5^6*x34^3*a3^5*a2^2*a1 - 24*a6^6*x34^4*a3^5*a2^2*a1 - 576*a6^5*a5*x34^4*a3^5*a2^2*a1 - 72*a6^4*a5^2*x34^4*a3^5*a2^2*a1 + 3408*a6^3*a5^3*x34^4*a3^5*a2^2*a1 - 72*a6^2*a5^4*x34^4*a3^5*a2^2*a1 - 576*a6*a5^5*x34^4*a3^5*a2^2*a1 - 24*a5^6*x34^4*a3^5*a2^2*a1 + 24*a6^5*x34^5*a3^5*a2^2*a1 + 504*a6^4*a5*x34^5*a3^5*a2^2*a1 - 624*a6^3*a5^2*x34^5*a3^5*a2^2*a1 - 624*a6^2*a5^3*x34^5*a3^5*a2^2*a1 + 504*a6*a5^4*x34^5*a3^5*a2^2*a1 + 24*a5^5*x34^5*a3^5*a2^2*a1 + 16*a6^4*x34^6*a3^5*a2^2*a1 + 48*a6^3*a5*x34^6*a3^5*a2^2*a1 - 72*a6^2*a5^2*x34^6*a3^5*a2^2*a1 + 48*a6*a5^3*x34^6*a3^5*a2^2*a1 + 16*a5^4*x34^6*a3^5*a2^2*a1 + 80*a6^6*a5^3*a3^6*a2^2*a1 + 144*a6^5*a5^4*a3^6*a2^2*a1 + 144*a6^4*a5^5*a3^6*a2^2*a1 + 80*a6^3*a5^6*a3^6*a2^2*a1 - 1344*a6^6*a5^2*x34*a3^6*a2^2*a1 + 784*a6^5*a5^3*x34*a3^6*a2^2*a1 + 336*a6^4*a5^4*x34*a3^6*a2^2*a1 + 784*a6^3*a5^5*x34*a3^6*a2^2*a1 - 1344*a6^2*a5^6*x34*a3^6*a2^2*a1 + 1344*a6^6*a5*x34^2*a3^6*a2^2*a1 + 1824*a6^5*a5^2*x34^2*a3^6*a2^2*a1 - 4496*a6^4*a5^3*x34^2*a3^6*a2^2*a1 - 4496*a6^3*a5^4*x34^2*a3^6*a2^2*a1 + 1824*a6^2*a5^5*x34^2*a3^6*a2^2*a1 + 1344*a6*a5^6*x34^2*a3^6*a2^2*a1 + 56*a6^6*x34^3*a3^6*a2^2*a1 - 2016*a6^5*a5*x34^3*a3^6*a2^2*a1 + 1512*a6^4*a5^2*x34^3*a3^6*a2^2*a1 + 4592*a6^3*a5^3*x34^3*a3^6*a2^2*a1 + 1512*a6^2*a5^4*x34^3*a3^6*a2^2*a1 - 2016*a6*a5^5*x34^3*a3^6*a2^2*a1 + 56*a5^6*x34^3*a3^6*a2^2*a1 - 104*a6^5*x34^4*a3^6*a2^2*a1 + 840*a6^4*a5*x34^4*a3^6*a2^2*a1 - 1440*a6^3*a5^2*x34^4*a3^6*a2^2*a1 - 1440*a6^2*a5^3*x34^4*a3^6*a2^2*a1 + 840*a6*a5^4*x34^4*a3^6*a2^2*a1 - 104*a5^5*x34^4*a3^6*a2^2*a1 + 112*a6^4*x34^5*a3^6*a2^2*a1 + 336*a6^3*a5*x34^5*a3^6*a2^2*a1 - 504*a6^2*a5^2*x34^5*a3^6*a2^2*a1 + 336*a6*a5^3*x34^5*a3^6*a2^2*a1 + 112*a5^4*x34^5*a3^6*a2^2*a1 - 8*a6^3*x34^6*a3^6*a2^2*a1 - 8*a5^3*x34^6*a3^6*a2^2*a1 - 384*a6^6*a5^2*a3^7*a2^2*a1 + 224*a6^5*a5^3*a3^7*a2^2*a1 + 96*a6^4*a5^4*a3^7*a2^2*a1 + 224*a6^3*a5^5*a3^7*a2^2*a1 - 384*a6^2*a5^6*a3^7*a2^2*a1 + 864*a6^6*a5*x34*a3^7*a2^2*a1 + 1344*a6^5*a5^2*x34*a3^7*a2^2*a1 - 2656*a6^4*a5^3*x34*a3^7*a2^2*a1 - 2656*a6^3*a5^4*x34*a3^7*a2^2*a1 + 1344*a6^2*a5^5*x34*a3^7*a2^2*a1 + 864*a6*a5^6*x34*a3^7*a2^2*a1 + 112*a6^6*x34^2*a3^7*a2^2*a1 - 2592*a6^5*a5*x34^2*a3^7*a2^2*a1 + 2448*a6^4*a5^2*x34^2*a3^7*a2^2*a1 + 3808*a6^3*a5^3*x34^2*a3^7*a2^2*a1 + 2448*a6^2*a5^4*x34^2*a3^7*a2^2*a1 - 2592*a6*a5^5*x34^2*a3^7*a2^2*a1 + 112*a5^6*x34^2*a3^7*a2^2*a1 - 336*a6^5*x34^3*a3^7*a2^2*a1 + 720*a6^4*a5*x34^3*a3^7*a2^2*a1 - 1920*a6^3*a5^2*x34^3*a3^7*a2^2*a1 - 1920*a6^2*a5^3*x34^3*a3^7*a2^2*a1 + 720*a6*a5^4*x34^3*a3^7*a2^2*a1 - 336*a5^5*x34^3*a3^7*a2^2*a1 + 320*a6^4*x34^4*a3^7*a2^2*a1 + 960*a6^3*a5*x34^4*a3^7*a2^2*a1 - 1440*a6^2*a5^2*x34^4*a3^7*a2^2*a1 + 960*a6*a5^3*x34^4*a3^7*a2^2*a1 + 320*a5^4*x34^4*a3^7*a2^2*a1 - 48*a6^3*x34^5*a3^7*a2^2*a1 - 48*a5^3*x34^5*a3^7*a2^2*a1 + 216*a6^6*a5*a3^8*a2^2*a1 + 336*a6^5*a5^2*a3^8*a2^2*a1 - 664*a6^4*a5^3*a3^8*a2^2*a1 - 664*a6^3*a5^4*a3^8*a2^2*a1 + 336*a6^2*a5^5*a3^8*a2^2*a1 + 216*a6*a5^6*a3^8*a2^2*a1 + 72*a6^6*x34*a3^8*a2^2*a1 - 1512*a6^5*a5*x34*a3^8*a2^2*a1 + 1512*a6^4*a5^2*x34*a3^8*a2^2*a1 + 1872*a6^3*a5^3*x34*a3^8*a2^2*a1 + 1512*a6^2*a5^4*x34*a3^8*a2^2*a1 - 1512*a6*a5^5*x34*a3^8*a2^2*a1 + 72*a5^6*x34*a3^8*a2^2*a1 - 384*a6^5*x34^2*a3^8*a2^2*a1 + 360*a6^4*a5*x34^2*a3^8*a2^2*a1 - 1560*a6^3*a5^2*x34^2*a3^8*a2^2*a1 - 1560*a6^2*a5^3*x34^2*a3^8*a2^2*a1 + 360*a6*a5^4*x34^2*a3^8*a2^2*a1 - 384*a5^5*x34^2*a3^8*a2^2*a1 + 480*a6^4*x34^3*a3^8*a2^2*a1 + 1440*a6^3*a5*x34^3*a3^8*a2^2*a1 - 2160*a6^2*a5^2*x34^3*a3^8*a2^2*a1 + 1440*a6*a5^3*x34^3*a3^8*a2^2*a1 + 480*a5^4*x34^3*a3^8*a2^2*a1 - 120*a6^3*x34^4*a3^8*a2^2*a1 - 120*a5^3*x34^4*a3^8*a2^2*a1 + 16*a6^6*a3^9*a2^2*a1 - 336*a6^5*a5*a3^9*a2^2*a1 + 336*a6^4*a5^2*a3^9*a2^2*a1 + 416*a6^3*a5^3*a3^9*a2^2*a1 + 336*a6^2*a5^4*a3^9*a2^2*a1 - 336*a6*a5^5*a3^9*a2^2*a1 + 16*a5^6*a3^9*a2^2*a1 - 200*a6^5*x34*a3^9*a2^2*a1 + 120*a6^4*a5*x34*a3^9*a2^2*a1 - 720*a6^3*a5^2*x34*a3^9*a2^2*a1 - 720*a6^2*a5^3*x34*a3^9*a2^2*a1 + 120*a6*a5^4*x34*a3^9*a2^2*a1 - 200*a5^5*x34*a3^9*a2^2*a1 + 400*a6^4*x34^2*a3^9*a2^2*a1 + 1200*a6^3*a5*x34^2*a3^9*a2^2*a1 - 1800*a6^2*a5^2*x34^2*a3^9*a2^2*a1 + 1200*a6*a5^3*x34^2*a3^9*a2^2*a1 + 400*a5^4*x34^2*a3^9*a2^2*a1 - 160*a6^3*x34^3*a3^9*a2^2*a1 - 160*a5^3*x34^3*a3^9*a2^2*a1 - 40*a6^5*a3^10*a2^2*a1 + 24*a6^4*a5*a3^10*a2^2*a1 - 144*a6^3*a5^2*a3^10*a2^2*a1 - 144*a6^2*a5^3*a3^10*a2^2*a1 + 24*a6*a5^4*a3^10*a2^2*a1 - 40*a5^5*a3^10*a2^2*a1 + 176*a6^4*x34*a3^10*a2^2*a1 + 528*a6^3*a5*x34*a3^10*a2^2*a1 - 792*a6^2*a5^2*x34*a3^10*a2^2*a1 + 528*a6*a5^3*x34*a3^10*a2^2*a1 + 176*a5^4*x34*a3^10*a2^2*a1 - 120*a6^3*x34^2*a3^10*a2^2*a1 - 120*a5^3*x34^2*a3^10*a2^2*a1 + 32*a6^4*a3^11*a2^2*a1 + 96*a6^3*a5*a3^11*a2^2*a1 - 144*a6^2*a5^2*a3^11*a2^2*a1 + 96*a6*a5^3*a3^11*a2^2*a1 + 32*a5^4*a3^11*a2^2*a1 - 48*a6^3*x34*a3^11*a2^2*a1 - 48*a5^3*x34*a3^11*a2^2*a1 - 8*a6^3*a3^12*a2^2*a1 - 8*a5^3*a3^12*a2^2*a1 - 8*a6^6*a5^6*x34^2*a2^3*a1 - 16*a6^6*a5^5*x34^3*a2^3*a1 - 16*a6^5*a5^6*x34^3*a2^3*a1 - 8*a6^6*a5^4*x34^4*a2^3*a1 + 48*a6^5*a5^5*x34^4*a2^3*a1 - 8*a6^4*a5^6*x34^4*a2^3*a1 - 16*a6^6*a5^3*x34^5*a2^3*a1 + 48*a6^5*a5^4*x34^5*a2^3*a1 + 48*a6^4*a5^5*x34^5*a2^3*a1 - 16*a6^3*a5^6*x34^5*a2^3*a1 - 8*a6^6*a5^2*x34^6*a2^3*a1 - 16*a6^5*a5^3*x34^6*a2^3*a1 - 8*a6^4*a5^4*x34^6*a2^3*a1 - 16*a6^3*a5^5*x34^6*a2^3*a1 - 8*a6^2*a5^6*x34^6*a2^3*a1 - 16*a6^6*a5^6*x34*a3*a2^3*a1 - 112*a6^6*a5^4*x34^3*a3*a2^3*a1 + 160*a6^5*a5^5*x34^3*a3*a2^3*a1 - 112*a6^4*a5^6*x34^3*a3*a2^3*a1 - 160*a6^6*a5^3*x34^4*a3*a2^3*a1 + 336*a6^5*a5^4*x34^4*a3*a2^3*a1 + 336*a6^4*a5^5*x34^4*a3*a2^3*a1 - 160*a6^3*a5^6*x34^4*a3*a2^3*a1 - 128*a6^5*a5^3*x34^5*a3*a2^3*a1 + 48*a6^4*a5^4*x34^5*a3*a2^3*a1 - 128*a6^3*a5^5*x34^5*a3*a2^3*a1 + 48*a6^5*a5^2*x34^6*a3*a2^3*a1 - 80*a6^4*a5^3*x34^6*a3*a2^3*a1 - 80*a6^3*a5^4*x34^6*a3*a2^3*a1 + 48*a6^2*a5^5*x34^6*a3*a2^3*a1 - 16*a6^6*a5^6*a3^2*a2^3*a1 + 96*a6^6*a5^5*x34*a3^2*a2^3*a1 + 96*a6^5*a5^6*x34*a3^2*a2^3*a1 - 408*a6^6*a5^4*x34^2*a3^2*a2^3*a1 + 288*a6^5*a5^5*x34^2*a3^2*a2^3*a1 - 408*a6^4*a5^6*x34^2*a3^2*a2^3*a1 - 240*a6^6*a5^3*x34^3*a3^2*a2^3*a1 + 832*a6^5*a5^4*x34^3*a3^2*a2^3*a1 + 832*a6^4*a5^5*x34^3*a3^2*a2^3*a1 - 240*a6^3*a5^6*x34^3*a3^2*a2^3*a1 - 432*a6^5*a5^3*x34^4*a3^2*a2^3*a1 - 432*a6^3*a5^5*x34^4*a3^2*a2^3*a1 + 48*a6^6*a5*x34^5*a3^2*a2^3*a1 + 384*a6^5*a5^2*x34^5*a3^2*a2^3*a1 - 512*a6^4*a5^3*x34^5*a3^2*a2^3*a1 - 512*a6^3*a5^4*x34^5*a3^2*a2^3*a1 + 384*a6^2*a5^5*x34^5*a3^2*a2^3*a1 + 48*a6*a5^6*x34^5*a3^2*a2^3*a1 - 8*a6^6*x34^6*a3^2*a2^3*a1 + 48*a6^5*a5*x34^6*a3^2*a2^3*a1 - 120*a6^4*a5^2*x34^6*a3^2*a2^3*a1 + 240*a6^3*a5^3*x34^6*a3^2*a2^3*a1 - 120*a6^2*a5^4*x34^6*a3^2*a2^3*a1 + 48*a6*a5^5*x34^6*a3^2*a2^3*a1 - 8*a5^6*x34^6*a3^2*a2^3*a1 + 64*a6^6*a5^5*a3^3*a2^3*a1 + 64*a6^5*a5^6*a3^3*a2^3*a1 - 592*a6^6*a5^4*x34*a3^3*a2^3*a1 + 256*a6^5*a5^5*x34*a3^3*a2^3*a1 - 592*a6^4*a5^6*x34*a3^3*a2^3*a1 + 320*a6^6*a5^3*x34^2*a3^3*a2^3*a1 + 928*a6^5*a5^4*x34^2*a3^3*a2^3*a1 + 928*a6^4*a5^5*x34^2*a3^3*a2^3*a1 + 320*a6^3*a5^6*x34^2*a3^3*a2^3*a1 + 80*a6^6*a5^2*x34^3*a3^3*a2^3*a1 - 1440*a6^5*a5^3*x34^3*a3^3*a2^3*a1 - 160*a6^4*a5^4*x34^3*a3^3*a2^3*a1 - 1440*a6^3*a5^5*x34^3*a3^3*a2^3*a1 + 80*a6^2*a5^6*x34^3*a3^3*a2^3*a1 + 160*a6^6*a5*x34^4*a3^3*a2^3*a1 + 1168*a6^5*a5^2*x34^4*a3^3*a2^3*a1 - 880*a6^4*a5^3*x34^4*a3^3*a2^3*a1 - 880*a6^3*a5^4*x34^4*a3^3*a2^3*a1 + 1168*a6^2*a5^5*x34^4*a3^3*a2^3*a1 + 160*a6*a5^6*x34^4*a3^3*a2^3*a1 - 64*a6^6*x34^5*a3^3*a2^3*a1 + 256*a6^5*a5*x34^5*a3^3*a2^3*a1 - 752*a6^4*a5^2*x34^5*a3^3*a2^3*a1 + 768*a6^3*a5^3*x34^5*a3^3*a2^3*a1 - 752*a6^2*a5^4*x34^5*a3^3*a2^3*a1 + 256*a6*a5^5*x34^5*a3^3*a2^3*a1 - 64*a5^6*x34^5*a3^3*a2^3*a1 - 16*a6^5*x34^6*a3^3*a2^3*a1 - 80*a6^4*a5*x34^6*a3^3*a2^3*a1 + 240*a6^3*a5^2*x34^6*a3^3*a2^3*a1 + 240*a6^2*a5^3*x34^6*a3^3*a2^3*a1 - 80*a6*a5^4*x34^6*a3^3*a2^3*a1 - 16*a5^5*x34^6*a3^3*a2^3*a1 - 296*a6^6*a5^4*a3^4*a2^3*a1 + 128*a6^5*a5^5*a3^4*a2^3*a1 - 296*a6^4*a5^6*a3^4*a2^3*a1 + 720*a6^6*a5^3*x34*a3^4*a2^3*a1 + 560*a6^5*a5^4*x34*a3^4*a2^3*a1 + 560*a6^4*a5^5*x34*a3^4*a2^3*a1 + 720*a6^3*a5^6*x34*a3^4*a2^3*a1 + 240*a6^6*a5^2*x34^2*a3^4*a2^3*a1 - 2800*a6^5*a5^3*x34^2*a3^4*a2^3*a1 - 240*a6^4*a5^4*x34^2*a3^4*a2^3*a1 - 2800*a6^3*a5^5*x34^2*a3^4*a2^3*a1 + 240*a6^2*a5^6*x34^2*a3^4*a2^3*a1 + 80*a6^6*a5*x34^3*a3^4*a2^3*a1 + 1760*a6^5*a5^2*x34^3*a3^4*a2^3*a1 + 480*a6^4*a5^3*x34^3*a3^4*a2^3*a1 + 480*a6^3*a5^4*x34^3*a3^4*a2^3*a1 + 1760*a6^2*a5^5*x34^3*a3^4*a2^3*a1 + 80*a6*a5^6*x34^3*a3^4*a2^3*a1 - 208*a6^6*x34^4*a3^4*a2^3*a1 + 656*a6^5*a5*x34^4*a3^4*a2^3*a1 - 2320*a6^4*a5^2*x34^4*a3^4*a2^3*a1 + 720*a6^3*a5^3*x34^4*a3^4*a2^3*a1 - 2320*a6^2*a5^4*x34^4*a3^4*a2^3*a1 + 656*a6*a5^5*x34^4*a3^4*a2^3*a1 - 208*a5^6*x34^4*a3^4*a2^3*a1 - 48*a6^5*x34^5*a3^4*a2^3*a1 - 384*a6^4*a5*x34^5*a3^4*a2^3*a1 + 1408*a6^3*a5^2*x34^5*a3^4*a2^3*a1 + 1408*a6^2*a5^3*x34^5*a3^4*a2^3*a1 - 384*a6*a5^4*x34^5*a3^4*a2^3*a1 - 48*a5^5*x34^5*a3^4*a2^3*a1 - 8*a6^4*x34^6*a3^4*a2^3*a1 - 80*a6^3*a5*x34^6*a3^4*a2^3*a1 - 120*a6^2*a5^2*x34^6*a3^4*a2^3*a1 - 80*a6*a5^3*x34^6*a3^4*a2^3*a1 - 8*a5^4*x34^6*a3^4*a2^3*a1 + 288*a6^6*a5^3*a3^5*a2^3*a1 + 224*a6^5*a5^4*a3^5*a2^3*a1 + 224*a6^4*a5^5*a3^5*a2^3*a1 + 288*a6^3*a5^6*a3^5*a2^3*a1 + 240*a6^6*a5^2*x34*a3^5*a2^3*a1 - 2496*a6^5*a5^3*x34*a3^5*a2^3*a1 - 192*a6^4*a5^4*x34*a3^5*a2^3*a1 - 2496*a6^3*a5^5*x34*a3^5*a2^3*a1 + 240*a6^2*a5^6*x34*a3^5*a2^3*a1 - 192*a6^6*a5*x34^2*a3^5*a2^3*a1 + 1488*a6^5*a5^2*x34^2*a3^5*a2^3*a1 + 2768*a6^4*a5^3*x34^2*a3^5*a2^3*a1 + 2768*a6^3*a5^4*x34^2*a3^5*a2^3*a1 + 1488*a6^2*a5^5*x34^2*a3^5*a2^3*a1 - 192*a6*a5^6*x34^2*a3^5*a2^3*a1 - 368*a6^6*x34^3*a3^5*a2^3*a1 + 992*a6^5*a5*x34^3*a3^5*a2^3*a1 - 4192*a6^4*a5^2*x34^3*a3^5*a2^3*a1 - 672*a6^3*a5^3*x34^3*a3^5*a2^3*a1 - 4192*a6^2*a5^4*x34^3*a3^5*a2^3*a1 + 992*a6*a5^5*x34^3*a3^5*a2^3*a1 - 368*a5^6*x34^3*a3^5*a2^3*a1 + 48*a6^5*x34^4*a3^5*a2^3*a1 - 624*a6^4*a5*x34^4*a3^5*a2^3*a1 + 3408*a6^3*a5^2*x34^4*a3^5*a2^3*a1 + 3408*a6^2*a5^3*x34^4*a3^5*a2^3*a1 - 624*a6*a5^4*x34^4*a3^5*a2^3*a1 + 48*a5^5*x34^4*a3^5*a2^3*a1 - 512*a6^3*a5*x34^5*a3^5*a2^3*a1 - 624*a6^2*a5^2*x34^5*a3^5*a2^3*a1 - 512*a6*a5^3*x34^5*a3^5*a2^3*a1 - 16*a6^3*x34^6*a3^5*a2^3*a1 + 48*a6^2*a5*x34^6*a3^5*a2^3*a1 + 48*a6*a5^2*x34^6*a3^5*a2^3*a1 - 16*a5^3*x34^6*a3^5*a2^3*a1 + 80*a6^6*a5^2*a3^6*a2^3*a1 - 832*a6^5*a5^3*a3^6*a2^3*a1 - 64*a6^4*a5^4*a3^6*a2^3*a1 - 832*a6^3*a5^5*a3^6*a2^3*a1 + 80*a6^2*a5^6*a3^6*a2^3*a1 - 224*a6^6*a5*x34*a3^6*a2^3*a1 + 784*a6^5*a5^2*x34*a3^6*a2^3*a1 + 2576*a6^4*a5^3*x34*a3^6*a2^3*a1 + 2576*a6^3*a5^4*x34*a3^6*a2^3*a1 + 784*a6^2*a5^5*x34*a3^6*a2^3*a1 - 224*a6*a5^6*x34*a3^6*a2^3*a1 - 384*a6^6*x34^2*a3^6*a2^3*a1 + 928*a6^5*a5*x34^2*a3^6*a2^3*a1 - 4496*a6^4*a5^2*x34^2*a3^6*a2^3*a1 - 2016*a6^3*a5^3*x34^2*a3^6*a2^3*a1 - 4496*a6^2*a5^4*x34^2*a3^6*a2^3*a1 + 928*a6*a5^5*x34^2*a3^6*a2^3*a1 - 384*a5^6*x34^2*a3^6*a2^3*a1 + 336*a6^5*x34^3*a3^6*a2^3*a1 - 336*a6^4*a5*x34^3*a3^6*a2^3*a1 + 4592*a6^3*a5^2*x34^3*a3^6*a2^3*a1 + 4592*a6^2*a5^3*x34^3*a3^6*a2^3*a1 - 336*a6*a5^4*x34^3*a3^6*a2^3*a1 + 336*a5^5*x34^3*a3^6*a2^3*a1 + 112*a6^4*x34^4*a3^6*a2^3*a1 - 1440*a6^3*a5*x34^4*a3^6*a2^3*a1 - 1440*a6^2*a5^2*x34^4*a3^6*a2^3*a1 - 1440*a6*a5^3*x34^4*a3^6*a2^3*a1 + 112*a5^4*x34^4*a3^6*a2^3*a1 - 112*a6^3*x34^5*a3^6*a2^3*a1 + 336*a6^2*a5*x34^5*a3^6*a2^3*a1 + 336*a6*a5^2*x34^5*a3^6*a2^3*a1 - 112*a5^3*x34^5*a3^6*a2^3*a1 - 8*a6^2*x34^6*a3^6*a2^3*a1 - 8*a5^2*x34^6*a3^6*a2^3*a1 - 64*a6^6*a5*a3^7*a2^3*a1 + 224*a6^5*a5^2*a3^7*a2^3*a1 + 736*a6^4*a5^3*a3^7*a2^3*a1 + 736*a6^3*a5^4*a3^7*a2^3*a1 + 224*a6^2*a5^5*a3^7*a2^3*a1 - 64*a6*a5^6*a3^7*a2^3*a1 - 224*a6^6*x34*a3^7*a2^3*a1 + 512*a6^5*a5*x34*a3^7*a2^3*a1 - 2656*a6^4*a5^2*x34*a3^7*a2^3*a1 - 1536*a6^3*a5^3*x34*a3^7*a2^3*a1 - 2656*a6^2*a5^4*x34*a3^7*a2^3*a1 + 512*a6*a5^5*x34*a3^7*a2^3*a1 - 224*a5^6*x34*a3^7*a2^3*a1 + 480*a6^5*x34^2*a3^7*a2^3*a1 + 96*a6^4*a5*x34^2*a3^7*a2^3*a1 + 3808*a6^3*a5^2*x34^2*a3^7*a2^3*a1 + 3808*a6^2*a5^3*x34^2*a3^7*a2^3*a1 + 96*a6*a5^4*x34^2*a3^7*a2^3*a1 + 480*a5^5*x34^2*a3^7*a2^3*a1 + 288*a6^4*x34^3*a3^7*a2^3*a1 - 2240*a6^3*a5*x34^3*a3^7*a2^3*a1 - 1920*a6^2*a5^2*x34^3*a3^7*a2^3*a1 - 2240*a6*a5^3*x34^3*a3^7*a2^3*a1 + 288*a5^4*x34^3*a3^7*a2^3*a1 - 320*a6^3*x34^4*a3^7*a2^3*a1 + 960*a6^2*a5*x34^4*a3^7*a2^3*a1 + 960*a6*a5^2*x34^4*a3^7*a2^3*a1 - 320*a5^3*x34^4*a3^7*a2^3*a1 - 48*a6^2*x34^5*a3^7*a2^3*a1 - 48*a5^2*x34^5*a3^7*a2^3*a1 - 56*a6^6*a3^8*a2^3*a1 + 128*a6^5*a5*a3^8*a2^3*a1 - 664*a6^4*a5^2*a3^8*a2^3*a1 - 384*a6^3*a5^3*a3^8*a2^3*a1 - 664*a6^2*a5^4*a3^8*a2^3*a1 + 128*a6*a5^5*a3^8*a2^3*a1 - 56*a5^6*a3^8*a2^3*a1 + 288*a6^5*x34*a3^8*a2^3*a1 + 144*a6^4*a5*x34*a3^8*a2^3*a1 + 1872*a6^3*a5^2*x34*a3^8*a2^3*a1 + 1872*a6^2*a5^3*x34*a3^8*a2^3*a1 + 144*a6*a5^4*x34*a3^8*a2^3*a1 + 288*a5^5*x34*a3^8*a2^3*a1 + 312*a6^4*x34^2*a3^8*a2^3*a1 - 2000*a6^3*a5*x34^2*a3^8*a2^3*a1 - 1560*a6^2*a5^2*x34^2*a3^8*a2^3*a1 - 2000*a6*a5^3*x34^2*a3^8*a2^3*a1 + 312*a5^4*x34^2*a3^8*a2^3*a1 - 480*a6^3*x34^3*a3^8*a2^3*a1 + 1440*a6^2*a5*x34^3*a3^8*a2^3*a1 + 1440*a6*a5^2*x34^3*a3^8*a2^3*a1 - 480*a5^3*x34^3*a3^8*a2^3*a1 - 120*a6^2*x34^4*a3^8*a2^3*a1 - 120*a5^2*x34^4*a3^8*a2^3*a1 + 64*a6^5*a3^9*a2^3*a1 + 32*a6^4*a5*a3^9*a2^3*a1 + 416*a6^3*a5^2*a3^9*a2^3*a1 + 416*a6^2*a5^3*a3^9*a2^3*a1 + 32*a6*a5^4*a3^9*a2^3*a1 + 64*a5^5*a3^9*a2^3*a1 + 160*a6^4*x34*a3^9*a2^3*a1 - 960*a6^3*a5*x34*a3^9*a2^3*a1 - 720*a6^2*a5^2*x34*a3^9*a2^3*a1 - 960*a6*a5^3*x34*a3^9*a2^3*a1 + 160*a5^4*x34*a3^9*a2^3*a1 - 400*a6^3*x34^2*a3^9*a2^3*a1 + 1200*a6^2*a5*x34^2*a3^9*a2^3*a1 + 1200*a6*a5^2*x34^2*a3^9*a2^3*a1 - 400*a5^3*x34^2*a3^9*a2^3*a1 - 160*a6^2*x34^3*a3^9*a2^3*a1 - 160*a5^2*x34^3*a3^9*a2^3*a1 + 32*a6^4*a3^10*a2^3*a1 - 192*a6^3*a5*a3^10*a2^3*a1 - 144*a6^2*a5^2*a3^10*a2^3*a1 - 192*a6*a5^3*a3^10*a2^3*a1 + 32*a5^4*a3^10*a2^3*a1 - 176*a6^3*x34*a3^10*a2^3*a1 + 528*a6^2*a5*x34*a3^10*a2^3*a1 + 528*a6*a5^2*x34*a3^10*a2^3*a1 - 176*a5^3*x34*a3^10*a2^3*a1 - 120*a6^2*x34^2*a3^10*a2^3*a1 - 120*a5^2*x34^2*a3^10*a2^3*a1 - 32*a6^3*a3^11*a2^3*a1 + 96*a6^2*a5*a3^11*a2^3*a1 + 96*a6*a5^2*a3^11*a2^3*a1 - 32*a5^3*a3^11*a2^3*a1 - 48*a6^2*x34*a3^11*a2^3*a1 - 48*a5^2*x34*a3^11*a2^3*a1 - 8*a6^2*a3^12*a2^3*a1 - 8*a5^2*a3^12*a2^3*a1 + 8*a6^6*a5^6*x34*a2^4*a1 + 16*a6^6*a5^5*x34^2*a2^4*a1 + 16*a6^5*a5^6*x34^2*a2^4*a1 - 8*a6^6*a5^4*x34^3*a2^4*a1 + 48*a6^5*a5^5*x34^3*a2^4*a1 - 8*a6^4*a5^6*x34^3*a2^4*a1 - 8*a6^6*a5^3*x34^4*a2^4*a1 - 72*a6^5*a5^4*x34^4*a2^4*a1 - 72*a6^4*a5^5*x34^4*a2^4*a1 - 8*a6^3*a5^6*x34^4*a2^4*a1 + 16*a6^6*a5^2*x34^5*a2^4*a1 + 48*a6^5*a5^3*x34^5*a2^4*a1 - 72*a6^4*a5^4*x34^5*a2^4*a1 + 48*a6^3*a5^5*x34^5*a2^4*a1 + 16*a6^2*a5^6*x34^5*a2^4*a1 + 8*a6^6*a5*x34^6*a2^4*a1 + 16*a6^5*a5^2*x34^6*a2^4*a1 - 8*a6^4*a5^3*x34^6*a2^4*a1 - 8*a6^3*a5^4*x34^6*a2^4*a1 + 16*a6^2*a5^5*x34^6*a2^4*a1 + 8*a6*a5^6*x34^6*a2^4*a1 + 16*a6^6*a5^6*a3*a2^4*a1 - 40*a6^6*a5^5*x34*a3*a2^4*a1 - 40*a6^5*a5^6*x34*a3*a2^4*a1 + 96*a6^6*a5^4*x34^2*a3*a2^4*a1 - 72*a6^5*a5^5*x34^2*a3*a2^4*a1 + 96*a6^4*a5^6*x34^2*a3*a2^4*a1 - 112*a6^6*a5^3*x34^3*a3*a2^4*a1 - 192*a6^5*a5^4*x34^3*a3*a2^4*a1 - 192*a6^4*a5^5*x34^3*a3*a2^4*a1 - 112*a6^3*a5^6*x34^3*a3*a2^4*a1 + 200*a6^6*a5^2*x34^4*a3*a2^4*a1 + 336*a6^5*a5^3*x34^4*a3*a2^4*a1 - 360*a6^4*a5^4*x34^4*a3*a2^4*a1 + 336*a6^3*a5^5*x34^4*a3*a2^4*a1 + 200*a6^2*a5^6*x34^4*a3*a2^4*a1 - 24*a6^6*a5*x34^5*a3*a2^4*a1 - 120*a6^5*a5^2*x34^5*a3*a2^4*a1 + 48*a6^4*a5^3*x34^5*a3*a2^4*a1 + 48*a6^3*a5^4*x34^5*a3*a2^4*a1 - 120*a6^2*a5^5*x34^5*a3*a2^4*a1 - 24*a6*a5^6*x34^5*a3*a2^4*a1 + 8*a6^6*x34^6*a3*a2^4*a1 - 72*a6^5*a5*x34^6*a3*a2^4*a1 + 120*a6^4*a5^2*x34^6*a3*a2^4*a1 - 80*a6^3*a5^3*x34^6*a3*a2^4*a1 + 120*a6^2*a5^4*x34^6*a3*a2^4*a1 - 72*a6*a5^5*x34^6*a3*a2^4*a1 + 8*a5^6*x34^6*a3*a2^4*a1 - 40*a6^6*a5^5*a3^2*a2^4*a1 - 40*a6^5*a5^6*a3^2*a2^4*a1 + 336*a6^6*a5^4*x34*a3^2*a2^4*a1 - 504*a6^5*a5^5*x34*a3^2*a2^4*a1 + 336*a6^4*a5^6*x34*a3^2*a2^4*a1 - 408*a6^6*a5^3*x34^2*a3^2*a2^4*a1 + 144*a6^5*a5^4*x34^2*a3^2*a2^4*a1 + 144*a6^4*a5^5*x34^2*a3^2*a2^4*a1 - 408*a6^3*a5^6*x34^2*a3^2*a2^4*a1 + 520*a6^6*a5^2*x34^3*a3^2*a2^4*a1 + 832*a6^5*a5^3*x34^3*a3^2*a2^4*a1 - 1080*a6^4*a5^4*x34^3*a3^2*a2^4*a1 + 832*a6^3*a5^5*x34^3*a3^2*a2^4*a1 + 520*a6^2*a5^6*x34^3*a3^2*a2^4*a1 - 120*a6^6*a5*x34^4*a3^2*a2^4*a1 - 552*a6^5*a5^2*x34^4*a3^2*a2^4*a1 - 552*a6^2*a5^5*x34^4*a3^2*a2^4*a1 - 120*a6*a5^6*x34^4*a3^2*a2^4*a1 + 64*a6^6*x34^5*a3^2*a2^4*a1 - 648*a6^5*a5*x34^5*a3^2*a2^4*a1 + 1008*a6^4*a5^2*x34^5*a3^2*a2^4*a1 - 512*a6^3*a5^3*x34^5*a3^2*a2^4*a1 + 1008*a6^2*a5^4*x34^5*a3^2*a2^4*a1 - 648*a6*a5^5*x34^5*a3^2*a2^4*a1 + 64*a5^6*x34^5*a3^2*a2^4*a1 + 16*a6^5*x34^6*a3^2*a2^4*a1 + 120*a6^4*a5*x34^6*a3^2*a2^4*a1 - 120*a6^3*a5^2*x34^6*a3^2*a2^4*a1 - 120*a6^2*a5^3*x34^6*a3^2*a2^4*a1 + 120*a6*a5^4*x34^6*a3^2*a2^4*a1 + 16*a5^5*x34^6*a3^2*a2^4*a1 + 224*a6^6*a5^4*a3^3*a2^4*a1 - 336*a6^5*a5^5*a3^3*a2^4*a1 + 224*a6^4*a5^6*a3^3*a2^4*a1 - 592*a6^6*a5^3*x34*a3^3*a2^4*a1 + 672*a6^5*a5^4*x34*a3^3*a2^4*a1 + 672*a6^4*a5^5*x34*a3^3*a2^4*a1 - 592*a6^3*a5^6*x34*a3^3*a2^4*a1 + 400*a6^6*a5^2*x34^2*a3^3*a2^4*a1 + 928*a6^5*a5^3*x34^2*a3^3*a2^4*a1 - 2160*a6^4*a5^4*x34^2*a3^3*a2^4*a1 + 928*a6^3*a5^5*x34^2*a3^3*a2^4*a1 + 400*a6^2*a5^6*x34^2*a3^3*a2^4*a1 - 160*a6^6*a5*x34^3*a3^3*a2^4*a1 - 720*a6^5*a5^2*x34^3*a3^3*a2^4*a1 - 160*a6^4*a5^3*x34^3*a3^3*a2^4*a1 - 160*a6^3*a5^4*x34^3*a3^3*a2^4*a1 - 720*a6^2*a5^5*x34^3*a3^3*a2^4*a1 - 160*a6*a5^6*x34^3*a3^3*a2^4*a1 + 192*a6^6*x34^4*a3^3*a2^4*a1 - 2064*a6^5*a5*x34^4*a3^3*a2^4*a1 + 2880*a6^4*a5^2*x34^4*a3^3*a2^4*a1 - 880*a6^3*a5^3*x34^4*a3^3*a2^4*a1 + 2880*a6^2*a5^4*x34^4*a3^3*a2^4*a1 - 2064*a6*a5^5*x34^4*a3^3*a2^4*a1 + 192*a5^6*x34^4*a3^3*a2^4*a1 + 144*a6^5*x34^5*a3^3*a2^4*a1 + 816*a6^4*a5*x34^5*a3^3*a2^4*a1 - 752*a6^3*a5^2*x34^5*a3^3*a2^4*a1 - 752*a6^2*a5^3*x34^5*a3^3*a2^4*a1 + 816*a6*a5^4*x34^5*a3^3*a2^4*a1 + 144*a5^5*x34^5*a3^3*a2^4*a1 - 8*a6^4*x34^6*a3^3*a2^4*a1 - 80*a6^3*a5*x34^6*a3^3*a2^4*a1 - 120*a6^2*a5^2*x34^6*a3^3*a2^4*a1 - 80*a6*a5^3*x34^6*a3^3*a2^4*a1 - 8*a5^4*x34^6*a3^3*a2^4*a1 - 296*a6^6*a5^3*a3^4*a2^4*a1 + 336*a6^5*a5^4*a3^4*a2^4*a1 + 336*a6^4*a5^5*a3^4*a2^4*a1 - 296*a6^3*a5^6*a3^4*a2^4*a1 + 80*a6^6*a5^2*x34*a3^4*a2^4*a1 + 560*a6^5*a5^3*x34*a3^4*a2^4*a1 - 2160*a6^4*a5^4*x34*a3^4*a2^4*a1 + 560*a6^3*a5^5*x34*a3^4*a2^4*a1 + 80*a6^2*a5^6*x34*a3^4*a2^4*a1 - 240*a6^4*a5^3*x34^2*a3^4*a2^4*a1 - 240*a6^3*a5^4*x34^2*a3^4*a2^4*a1 + 280*a6^6*x34^3*a3^4*a2^4*a1 - 3120*a6^5*a5*x34^3*a3^4*a2^4*a1 + 3480*a6^4*a5^2*x34^3*a3^4*a2^4*a1 + 480*a6^3*a5^3*x34^3*a3^4*a2^4*a1 + 3480*a6^2*a5^4*x34^3*a3^4*a2^4*a1 - 3120*a6*a5^5*x34^3*a3^4*a2^4*a1 + 280*a5^6*x34^3*a3^4*a2^4*a1 + 408*a6^5*x34^4*a3^4*a2^4*a1 + 2280*a6^4*a5*x34^4*a3^4*a2^4*a1 - 2320*a6^3*a5^2*x34^4*a3^4*a2^4*a1 - 2320*a6^2*a5^3*x34^4*a3^4*a2^4*a1 + 2280*a6*a5^4*x34^4*a3^4*a2^4*a1 + 408*a5^5*x34^4*a3^4*a2^4*a1 - 120*a6^4*x34^5*a3^4*a2^4*a1 - 384*a6^3*a5*x34^5*a3^4*a2^4*a1 - 432*a6^2*a5^2*x34^5*a3^4*a2^4*a1 - 384*a6*a5^3*x34^5*a3^4*a2^4*a1 - 120*a5^4*x34^5*a3^4*a2^4*a1 - 8*a6^3*x34^6*a3^4*a2^4*a1 + 120*a6^2*a5*x34^6*a3^4*a2^4*a1 + 120*a6*a5^2*x34^6*a3^4*a2^4*a1 - 8*a5^3*x34^6*a3^4*a2^4*a1 + 32*a6^6*a5^2*a3^5*a2^4*a1 + 224*a6^5*a5^3*a3^5*a2^4*a1 - 864*a6^4*a5^4*a3^5*a2^4*a1 + 224*a6^3*a5^5*a3^5*a2^4*a1 + 32*a6^2*a5^6*a3^5*a2^4*a1 + 96*a6^6*a5*x34*a3^5*a2^4*a1 + 432*a6^5*a5^2*x34*a3^5*a2^4*a1 - 192*a6^4*a5^3*x34*a3^5*a2^4*a1 - 192*a6^3*a5^4*x34*a3^5*a2^4*a1 + 432*a6^2*a5^5*x34*a3^5*a2^4*a1 + 96*a6*a5^6*x34*a3^5*a2^4*a1 + 224*a6^6*x34^2*a3^5*a2^4*a1 - 2592*a6^5*a5*x34^2*a3^5*a2^4*a1 + 1728*a6^4*a5^2*x34^2*a3^5*a2^4*a1 + 2768*a6^3*a5^3*x34^2*a3^5*a2^4*a1 + 1728*a6^2*a5^4*x34^2*a3^5*a2^4*a1 - 2592*a6*a5^5*x34^2*a3^5*a2^4*a1 + 224*a5^6*x34^2*a3^5*a2^4*a1 + 560*a6^5*x34^3*a3^5*a2^4*a1 + 3456*a6^4*a5*x34^3*a3^5*a2^4*a1 - 4192*a6^3*a5^2*x34^3*a3^5*a2^4*a1 - 4192*a6^2*a5^3*x34^3*a3^5*a2^4*a1 + 3456*a6*a5^4*x34^3*a3^5*a2^4*a1 + 560*a5^5*x34^3*a3^5*a2^4*a1 - 552*a6^4*x34^4*a3^5*a2^4*a1 - 624*a6^3*a5*x34^4*a3^5*a2^4*a1 - 72*a6^2*a5^2*x34^4*a3^5*a2^4*a1 - 624*a6*a5^3*x34^4*a3^5*a2^4*a1 - 552*a5^4*x34^4*a3^5*a2^4*a1 + 504*a6^2*a5*x34^5*a3^5*a2^4*a1 + 504*a6*a5^2*x34^5*a3^5*a2^4*a1 + 16*a6^2*x34^6*a3^5*a2^4*a1 - 72*a6*a5*x34^6*a3^5*a2^4*a1 + 16*a5^2*x34^6*a3^5*a2^4*a1 + 32*a6^6*a5*a3^6*a2^4*a1 + 144*a6^5*a5^2*a3^6*a2^4*a1 - 64*a6^4*a5^3*a3^6*a2^4*a1 - 64*a6^3*a5^4*a3^6*a2^4*a1 + 144*a6^2*a5^5*a3^6*a2^4*a1 + 32*a6*a5^6*a3^6*a2^4*a1 + 112*a6^6*x34*a3^6*a2^4*a1 - 1344*a6^5*a5*x34*a3^6*a2^4*a1 + 336*a6^4*a5^2*x34*a3^6*a2^4*a1 + 2576*a6^3*a5^3*x34*a3^6*a2^4*a1 + 336*a6^2*a5^4*x34*a3^6*a2^4*a1 - 1344*a6*a5^5*x34*a3^6*a2^4*a1 + 112*a5^6*x34*a3^6*a2^4*a1 + 448*a6^5*x34^2*a3^6*a2^4*a1 + 3168*a6^4*a5*x34^2*a3^6*a2^4*a1 - 4496*a6^3*a5^2*x34^2*a3^6*a2^4*a1 - 4496*a6^2*a5^3*x34^2*a3^6*a2^4*a1 + 3168*a6*a5^4*x34^2*a3^6*a2^4*a1 + 448*a5^5*x34^2*a3^6*a2^4*a1 - 1176*a6^4*x34^3*a3^6*a2^4*a1 - 336*a6^3*a5*x34^3*a3^6*a2^4*a1 + 1512*a6^2*a5^2*x34^3*a3^6*a2^4*a1 - 336*a6*a5^3*x34^3*a3^6*a2^4*a1 - 1176*a5^4*x34^3*a3^6*a2^4*a1 + 112*a6^3*x34^4*a3^6*a2^4*a1 + 840*a6^2*a5*x34^4*a3^6*a2^4*a1 + 840*a6*a5^2*x34^4*a3^6*a2^4*a1 + 112*a5^3*x34^4*a3^6*a2^4*a1 + 112*a6^2*x34^5*a3^6*a2^4*a1 - 504*a6*a5*x34^5*a3^6*a2^4*a1 + 112*a5^2*x34^5*a3^6*a2^4*a1 + 8*a6*x34^6*a3^6*a2^4*a1 + 8*a5*x34^6*a3^6*a2^4*a1 + 32*a6^6*a3^7*a2^4*a1 - 384*a6^5*a5*a3^7*a2^4*a1 + 96*a6^4*a5^2*a3^7*a2^4*a1 + 736*a6^3*a5^3*a3^7*a2^4*a1 + 96*a6^2*a5^4*a3^7*a2^4*a1 - 384*a6*a5^5*a3^7*a2^4*a1 + 32*a5^6*a3^7*a2^4*a1 + 224*a6^5*x34*a3^7*a2^4*a1 + 1728*a6^4*a5*x34*a3^7*a2^4*a1 - 2656*a6^3*a5^2*x34*a3^7*a2^4*a1 - 2656*a6^2*a5^3*x34*a3^7*a2^4*a1 + 1728*a6*a5^4*x34*a3^7*a2^4*a1 + 224*a5^5*x34*a3^7*a2^4*a1 - 1296*a6^4*x34^2*a3^7*a2^4*a1 + 96*a6^3*a5*x34^2*a3^7*a2^4*a1 + 2448*a6^2*a5^2*x34^2*a3^7*a2^4*a1 + 96*a6*a5^3*x34^2*a3^7*a2^4*a1 - 1296*a5^4*x34^2*a3^7*a2^4*a1 + 288*a6^3*x34^3*a3^7*a2^4*a1 + 720*a6^2*a5*x34^3*a3^7*a2^4*a1 + 720*a6*a5^2*x34^3*a3^7*a2^4*a1 + 288*a5^3*x34^3*a3^7*a2^4*a1 + 320*a6^2*x34^4*a3^7*a2^4*a1 - 1440*a6*a5*x34^4*a3^7*a2^4*a1 + 320*a5^2*x34^4*a3^7*a2^4*a1 + 48*a6*x34^5*a3^7*a2^4*a1 + 48*a5*x34^5*a3^7*a2^4*a1 + 56*a6^5*a3^8*a2^4*a1 + 432*a6^4*a5*a3^8*a2^4*a1 - 664*a6^3*a5^2*a3^8*a2^4*a1 - 664*a6^2*a5^3*a3^8*a2^4*a1 + 432*a6*a5^4*a3^8*a2^4*a1 + 56*a5^5*a3^8*a2^4*a1 - 720*a6^4*x34*a3^8*a2^4*a1 + 144*a6^3*a5*x34*a3^8*a2^4*a1 + 1512*a6^2*a5^2*x34*a3^8*a2^4*a1 + 144*a6*a5^3*x34*a3^8*a2^4*a1 - 720*a5^4*x34*a3^8*a2^4*a1 + 312*a6^3*x34^2*a3^8*a2^4*a1 + 360*a6^2*a5*x34^2*a3^8*a2^4*a1 + 360*a6*a5^2*x34^2*a3^8*a2^4*a1 + 312*a5^3*x34^2*a3^8*a2^4*a1 + 480*a6^2*x34^3*a3^8*a2^4*a1 - 2160*a6*a5*x34^3*a3^8*a2^4*a1 + 480*a5^2*x34^3*a3^8*a2^4*a1 + 120*a6*x34^4*a3^8*a2^4*a1 + 120*a5*x34^4*a3^8*a2^4*a1 - 160*a6^4*a3^9*a2^4*a1 + 32*a6^3*a5*a3^9*a2^4*a1 + 336*a6^2*a5^2*a3^9*a2^4*a1 + 32*a6*a5^3*a3^9*a2^4*a1 - 160*a5^4*a3^9*a2^4*a1 + 160*a6^3*x34*a3^9*a2^4*a1 + 120*a6^2*a5*x34*a3^9*a2^4*a1 + 120*a6*a5^2*x34*a3^9*a2^4*a1 + 160*a5^3*x34*a3^9*a2^4*a1 + 400*a6^2*x34^2*a3^9*a2^4*a1 - 1800*a6*a5*x34^2*a3^9*a2^4*a1 + 400*a5^2*x34^2*a3^9*a2^4*a1 + 160*a6*x34^3*a3^9*a2^4*a1 + 160*a5*x34^3*a3^9*a2^4*a1 + 32*a6^3*a3^10*a2^4*a1 + 24*a6^2*a5*a3^10*a2^4*a1 + 24*a6*a5^2*a3^10*a2^4*a1 + 32*a5^3*a3^10*a2^4*a1 + 176*a6^2*x34*a3^10*a2^4*a1 - 792*a6*a5*x34*a3^10*a2^4*a1 + 176*a5^2*x34*a3^10*a2^4*a1 + 120*a6*x34^2*a3^10*a2^4*a1 + 120*a5*x34^2*a3^10*a2^4*a1 + 32*a6^2*a3^11*a2^4*a1 - 144*a6*a5*a3^11*a2^4*a1 + 32*a5^2*a3^11*a2^4*a1 + 48*a6*x34*a3^11*a2^4*a1 + 48*a5*x34*a3^11*a2^4*a1 + 8*a6*a3^12*a2^4*a1 + 8*a5*a3^12*a2^4*a1 - 8*a6^6*a5^5*x34*a2^5*a1 - 8*a6^5*a5^6*x34*a2^5*a1 + 16*a6^6*a5^4*x34^2*a2^5*a1 - 72*a6^5*a5^5*x34^2*a2^5*a1 + 16*a6^4*a5^6*x34^2*a2^5*a1 - 16*a6^6*a5^3*x34^3*a2^5*a1 + 48*a6^5*a5^4*x34^3*a2^5*a1 + 48*a6^4*a5^5*x34^3*a2^5*a1 - 16*a6^3*a5^6*x34^3*a2^5*a1 + 16*a6^6*a5^2*x34^4*a2^5*a1 + 48*a6^5*a5^3*x34^4*a2^5*a1 - 72*a6^4*a5^4*x34^4*a2^5*a1 + 48*a6^3*a5^5*x34^4*a2^5*a1 + 16*a6^2*a5^6*x34^4*a2^5*a1 - 8*a6^6*a5*x34^5*a2^5*a1 - 72*a6^5*a5^2*x34^5*a2^5*a1 + 48*a6^4*a5^3*x34^5*a2^5*a1 + 48*a6^3*a5^4*x34^5*a2^5*a1 - 72*a6^2*a5^5*x34^5*a2^5*a1 - 8*a6*a5^6*x34^5*a2^5*a1 - 8*a6^5*a5*x34^6*a2^5*a1 + 16*a6^4*a5^2*x34^6*a2^5*a1 - 16*a6^3*a5^3*x34^6*a2^5*a1 + 16*a6^2*a5^4*x34^6*a2^5*a1 - 8*a6*a5^5*x34^6*a2^5*a1 - 16*a6^6*a5^5*a3*a2^5*a1 - 16*a6^5*a5^6*a3*a2^5*a1 - 40*a6^6*a5^4*x34*a3*a2^5*a1 + 288*a6^5*a5^5*x34*a3*a2^5*a1 - 40*a6^4*a5^6*x34*a3*a2^5*a1 - 72*a6^5*a5^4*x34^2*a3*a2^5*a1 - 72*a6^4*a5^5*x34^2*a3*a2^5*a1 + 112*a6^6*a5^2*x34^3*a3*a2^5*a1 + 160*a6^5*a5^3*x34^3*a3*a2^5*a1 - 192*a6^4*a5^4*x34^3*a3*a2^5*a1 + 160*a6^3*a5^5*x34^3*a3*a2^5*a1 + 112*a6^2*a5^6*x34^3*a3*a2^5*a1 - 112*a6^6*a5*x34^4*a3*a2^5*a1 - 576*a6^5*a5^2*x34^4*a3*a2^5*a1 + 336*a6^4*a5^3*x34^4*a3*a2^5*a1 + 336*a6^3*a5^4*x34^4*a3*a2^5*a1 - 576*a6^2*a5^5*x34^4*a3*a2^5*a1 - 112*a6*a5^6*x34^4*a3*a2^5*a1 - 8*a6^6*x34^5*a3*a2^5*a1 + 384*a6^5*a5*x34^5*a3*a2^5*a1 - 120*a6^4*a5^2*x34^5*a3*a2^5*a1 - 128*a6^3*a5^3*x34^5*a3*a2^5*a1 - 120*a6^2*a5^4*x34^5*a3*a2^5*a1 + 384*a6*a5^5*x34^5*a3*a2^5*a1 - 8*a5^6*x34^5*a3*a2^5*a1 - 8*a6^5*x34^6*a3*a2^5*a1 - 72*a6^4*a5*x34^6*a3*a2^5*a1 + 48*a6^3*a5^2*x34^6*a3*a2^5*a1 + 48*a6^2*a5^3*x34^6*a3*a2^5*a1 - 72*a6*a5^4*x34^6*a3*a2^5*a1 - 8*a5^5*x34^6*a3*a2^5*a1 - 40*a6^6*a5^4*a3^2*a2^5*a1 + 288*a6^5*a5^5*a3^2*a2^5*a1 - 40*a6^4*a5^6*a3^2*a2^5*a1 + 96*a6^6*a5^3*x34*a3^2*a2^5*a1 - 504*a6^5*a5^4*x34*a3^2*a2^5*a1 - 504*a6^4*a5^5*x34*a3^2*a2^5*a1 + 96*a6^3*a5^6*x34*a3^2*a2^5*a1 + 168*a6^6*a5^2*x34^2*a3^2*a2^5*a1 + 288*a6^5*a5^3*x34^2*a3^2*a2^5*a1 + 144*a6^4*a5^4*x34^2*a3^2*a2^5*a1 + 288*a6^3*a5^5*x34^2*a3^2*a2^5*a1 + 168*a6^2*a5^6*x34^2*a3^2*a2^5*a1 - 320*a6^6*a5*x34^3*a3^2*a2^5*a1 - 1488*a6^5*a5^2*x34^3*a3^2*a2^5*a1 + 832*a6^4*a5^3*x34^3*a3^2*a2^5*a1 + 832*a6^3*a5^4*x34^3*a3^2*a2^5*a1 - 1488*a6^2*a5^5*x34^3*a3^2*a2^5*a1 - 320*a6*a5^6*x34^3*a3^2*a2^5*a1 - 24*a6^6*x34^4*a3^2*a2^5*a1 + 1824*a6^5*a5*x34^4*a3^2*a2^5*a1 - 552*a6^4*a5^2*x34^4*a3^2*a2^5*a1 - 432*a6^3*a5^3*x34^4*a3^2*a2^5*a1 - 552*a6^2*a5^4*x34^4*a3^2*a2^5*a1 + 1824*a6*a5^5*x34^4*a3^2*a2^5*a1 - 24*a5^6*x34^4*a3^2*a2^5*a1 - 120*a6^5*x34^5*a3^2*a2^5*a1 - 648*a6^4*a5*x34^5*a3^2*a2^5*a1 + 384*a6^3*a5^2*x34^5*a3^2*a2^5*a1 + 384*a6^2*a5^3*x34^5*a3^2*a2^5*a1 - 648*a6*a5^4*x34^5*a3^2*a2^5*a1 - 120*a5^5*x34^5*a3^2*a2^5*a1 + 16*a6^4*x34^6*a3^2*a2^5*a1 + 48*a6^3*a5*x34^6*a3^2*a2^5*a1 - 72*a6^2*a5^2*x34^6*a3^2*a2^5*a1 + 48*a6*a5^3*x34^6*a3^2*a2^5*a1 + 16*a5^4*x34^6*a3^2*a2^5*a1 + 64*a6^6*a5^3*a3^3*a2^5*a1 - 336*a6^5*a5^4*a3^3*a2^5*a1 - 336*a6^4*a5^5*a3^3*a2^5*a1 + 64*a6^3*a5^6*a3^3*a2^5*a1 + 112*a6^6*a5^2*x34*a3^3*a2^5*a1 + 256*a6^5*a5^3*x34*a3^3*a2^5*a1 + 672*a6^4*a5^4*x34*a3^3*a2^5*a1 + 256*a6^3*a5^5*x34*a3^3*a2^5*a1 + 112*a6^2*a5^6*x34*a3^3*a2^5*a1 - 320*a6^6*a5*x34^2*a3^3*a2^5*a1 - 1632*a6^5*a5^2*x34^2*a3^3*a2^5*a1 + 928*a6^4*a5^3*x34^2*a3^3*a2^5*a1 + 928*a6^3*a5^4*x34^2*a3^3*a2^5*a1 - 1632*a6^2*a5^5*x34^2*a3^3*a2^5*a1 - 320*a6*a5^6*x34^2*a3^3*a2^5*a1 - 32*a6^6*x34^3*a3^3*a2^5*a1 + 3264*a6^5*a5*x34^3*a3^3*a2^5*a1 - 720*a6^4*a5^2*x34^3*a3^3*a2^5*a1 - 1440*a6^3*a5^3*x34^3*a3^3*a2^5*a1 - 720*a6^2*a5^4*x34^3*a3^3*a2^5*a1 + 3264*a6*a5^5*x34^3*a3^3*a2^5*a1 - 32*a5^6*x34^3*a3^3*a2^5*a1 - 432*a6^5*x34^4*a3^3*a2^5*a1 - 2064*a6^4*a5*x34^4*a3^3*a2^5*a1 + 1168*a6^3*a5^2*x34^4*a3^3*a2^5*a1 + 1168*a6^2*a5^3*x34^4*a3^3*a2^5*a1 - 2064*a6*a5^4*x34^4*a3^3*a2^5*a1 - 432*a5^5*x34^4*a3^3*a2^5*a1 + 144*a6^4*x34^5*a3^3*a2^5*a1 + 256*a6^3*a5*x34^5*a3^3*a2^5*a1 - 336*a6^2*a5^2*x34^5*a3^3*a2^5*a1 + 256*a6*a5^3*x34^5*a3^3*a2^5*a1 + 144*a5^4*x34^5*a3^3*a2^5*a1 - 16*a6^3*x34^6*a3^3*a2^5*a1 + 48*a6^2*a5*x34^6*a3^3*a2^5*a1 + 48*a6*a5^2*x34^6*a3^3*a2^5*a1 - 16*a5^3*x34^6*a3^3*a2^5*a1 + 56*a6^6*a5^2*a3^4*a2^5*a1 + 128*a6^5*a5^3*a3^4*a2^5*a1 + 336*a6^4*a5^4*a3^4*a2^5*a1 + 128*a6^3*a5^5*a3^4*a2^5*a1 + 56*a6^2*a5^6*a3^4*a2^5*a1 - 160*a6^6*a5*x34*a3^4*a2^5*a1 - 960*a6^5*a5^2*x34*a3^4*a2^5*a1 + 560*a6^4*a5^3*x34*a3^4*a2^5*a1 + 560*a6^3*a5^4*x34*a3^4*a2^5*a1 - 960*a6^2*a5^5*x34*a3^4*a2^5*a1 - 160*a6*a5^6*x34*a3^4*a2^5*a1 - 16*a6^6*x34^2*a3^4*a2^5*a1 + 2592*a6^5*a5*x34^2*a3^4*a2^5*a1 - 2800*a6^3*a5^3*x34^2*a3^4*a2^5*a1 + 2592*a6*a5^5*x34^2*a3^4*a2^5*a1 - 16*a5^6*x34^2*a3^4*a2^5*a1 - 640*a6^5*x34^3*a3^4*a2^5*a1 - 3120*a6^4*a5*x34^3*a3^4*a2^5*a1 + 1760*a6^3*a5^2*x34^3*a3^4*a2^5*a1 + 1760*a6^2*a5^3*x34^3*a3^4*a2^5*a1 - 3120*a6*a5^4*x34^3*a3^4*a2^5*a1 - 640*a5^5*x34^3*a3^4*a2^5*a1 + 408*a6^4*x34^4*a3^4*a2^5*a1 + 656*a6^3*a5*x34^4*a3^4*a2^5*a1 - 312*a6^2*a5^2*x34^4*a3^4*a2^5*a1 + 656*a6*a5^3*x34^4*a3^4*a2^5*a1 + 408*a5^4*x34^4*a3^4*a2^5*a1 - 48*a6^3*x34^5*a3^4*a2^5*a1 + 72*a6^2*a5*x34^5*a3^4*a2^5*a1 + 72*a6*a5^2*x34^5*a3^4*a2^5*a1 - 48*a5^3*x34^5*a3^4*a2^5*a1 + 16*a6^2*x34^6*a3^4*a2^5*a1 - 72*a6*a5*x34^6*a3^4*a2^5*a1 + 16*a5^2*x34^6*a3^4*a2^5*a1 - 64*a6^6*a5*a3^5*a2^5*a1 - 384*a6^5*a5^2*a3^5*a2^5*a1 + 224*a6^4*a5^3*a3^5*a2^5*a1 + 224*a6^3*a5^4*a3^5*a2^5*a1 - 384*a6^2*a5^5*a3^5*a2^5*a1 - 64*a6*a5^6*a3^5*a2^5*a1 + 1152*a6^5*a5*x34*a3^5*a2^5*a1 + 432*a6^4*a5^2*x34*a3^5*a2^5*a1 - 2496*a6^3*a5^3*x34*a3^5*a2^5*a1 + 432*a6^2*a5^4*x34*a3^5*a2^5*a1 + 1152*a6*a5^5*x34*a3^5*a2^5*a1 - 480*a6^5*x34^2*a3^5*a2^5*a1 - 2592*a6^4*a5*x34^2*a3^5*a2^5*a1 + 1488*a6^3*a5^2*x34^2*a3^5*a2^5*a1 + 1488*a6^2*a5^3*x34^2*a3^5*a2^5*a1 - 2592*a6*a5^4*x34^2*a3^5*a2^5*a1 - 480*a5^5*x34^2*a3^5*a2^5*a1 + 560*a6^4*x34^3*a3^5*a2^5*a1 + 992*a6^3*a5*x34^3*a3^5*a2^5*a1 + 768*a6^2*a5^2*x34^3*a3^5*a2^5*a1 + 992*a6*a5^3*x34^3*a3^5*a2^5*a1 + 560*a5^4*x34^3*a3^5*a2^5*a1 + 48*a6^3*x34^4*a3^5*a2^5*a1 - 576*a6^2*a5*x34^4*a3^5*a2^5*a1 - 576*a6*a5^2*x34^4*a3^5*a2^5*a1 + 48*a5^3*x34^4*a3^5*a2^5*a1 + 24*a6^2*x34^5*a3^5*a2^5*a1 + 24*a5^2*x34^5*a3^5*a2^5*a1 - 8*a6*x34^6*a3^5*a2^5*a1 - 8*a5*x34^6*a3^5*a2^5*a1 + 384*a6^5*a5*a3^6*a2^5*a1 + 144*a6^4*a5^2*a3^6*a2^5*a1 - 832*a6^3*a5^3*a3^6*a2^5*a1 + 144*a6^2*a5^4*a3^6*a2^5*a1 + 384*a6*a5^5*a3^6*a2^5*a1 - 224*a6^5*x34*a3^6*a2^5*a1 - 1344*a6^4*a5*x34*a3^6*a2^5*a1 + 784*a6^3*a5^2*x34*a3^6*a2^5*a1 + 784*a6^2*a5^3*x34*a3^6*a2^5*a1 - 1344*a6*a5^4*x34*a3^6*a2^5*a1 - 224*a5^5*x34*a3^6*a2^5*a1 + 448*a6^4*x34^2*a3^6*a2^5*a1 + 928*a6^3*a5*x34^2*a3^6*a2^5*a1 + 1824*a6^2*a5^2*x34^2*a3^6*a2^5*a1 + 928*a6*a5^3*x34^2*a3^6*a2^5*a1 + 448*a5^4*x34^2*a3^6*a2^5*a1 + 336*a6^3*x34^3*a3^6*a2^5*a1 - 2016*a6^2*a5*x34^3*a3^6*a2^5*a1 - 2016*a6*a5^2*x34^3*a3^6*a2^5*a1 + 336*a5^3*x34^3*a3^6*a2^5*a1 - 104*a6^2*x34^4*a3^6*a2^5*a1 + 1008*a6*a5*x34^4*a3^6*a2^5*a1 - 104*a5^2*x34^4*a3^6*a2^5*a1 - 56*a6*x34^5*a3^6*a2^5*a1 - 56*a5*x34^5*a3^6*a2^5*a1 - 64*a6^5*a3^7*a2^5*a1 - 384*a6^4*a5*a3^7*a2^5*a1 + 224*a6^3*a5^2*a3^7*a2^5*a1 + 224*a6^2*a5^3*a3^7*a2^5*a1 - 384*a6*a5^4*a3^7*a2^5*a1 - 64*a5^5*a3^7*a2^5*a1 + 224*a6^4*x34*a3^7*a2^5*a1 + 512*a6^3*a5*x34*a3^7*a2^5*a1 + 1344*a6^2*a5^2*x34*a3^7*a2^5*a1 + 512*a6*a5^3*x34*a3^7*a2^5*a1 + 224*a5^4*x34*a3^7*a2^5*a1 + 480*a6^3*x34^2*a3^7*a2^5*a1 - 2592*a6^2*a5*x34^2*a3^7*a2^5*a1 - 2592*a6*a5^2*x34^2*a3^7*a2^5*a1 + 480*a5^3*x34^2*a3^7*a2^5*a1 - 336*a6^2*x34^3*a3^7*a2^5*a1 + 2592*a6*a5*x34^3*a3^7*a2^5*a1 - 336*a5^2*x34^3*a3^7*a2^5*a1 - 160*a6*x34^4*a3^7*a2^5*a1 - 160*a5*x34^4*a3^7*a2^5*a1 + 56*a6^4*a3^8*a2^5*a1 + 128*a6^3*a5*a3^8*a2^5*a1 + 336*a6^2*a5^2*a3^8*a2^5*a1 + 128*a6*a5^3*a3^8*a2^5*a1 + 56*a5^4*a3^8*a2^5*a1 + 288*a6^3*x34*a3^8*a2^5*a1 - 1512*a6^2*a5*x34*a3^8*a2^5*a1 - 1512*a6*a5^2*x34*a3^8*a2^5*a1 + 288*a5^3*x34*a3^8*a2^5*a1 - 384*a6^2*x34^2*a3^8*a2^5*a1 + 2808*a6*a5*x34^2*a3^8*a2^5*a1 - 384*a5^2*x34^2*a3^8*a2^5*a1 - 240*a6*x34^3*a3^8*a2^5*a1 - 240*a5*x34^3*a3^8*a2^5*a1 + 64*a6^3*a3^9*a2^5*a1 - 336*a6^2*a5*a3^9*a2^5*a1 - 336*a6*a5^2*a3^9*a2^5*a1 + 64*a5^3*a3^9*a2^5*a1 - 200*a6^2*x34*a3^9*a2^5*a1 + 1440*a6*a5*x34*a3^9*a2^5*a1 - 200*a5^2*x34*a3^9*a2^5*a1 - 200*a6*x34^2*a3^9*a2^5*a1 - 200*a5*x34^2*a3^9*a2^5*a1 - 40*a6^2*a3^10*a2^5*a1 + 288*a6*a5*a3^10*a2^5*a1 - 40*a5^2*a3^10*a2^5*a1 - 88*a6*x34*a3^10*a2^5*a1 - 88*a5*x34*a3^10*a2^5*a1 - 16*a6*a3^11*a2^5*a1 - 16*a5*a3^11*a2^5*a1 + 8*a6^6*a5^4*x34*a2^6*a1 - 8*a6^5*a5^5*x34*a2^6*a1 + 8*a6^4*a5^6*x34*a2^6*a1 - 8*a6^6*a5^3*x34^2*a2^6*a1 + 16*a6^5*a5^4*x34^2*a2^6*a1 + 16*a6^4*a5^5*x34^2*a2^6*a1 - 8*a6^3*a5^6*x34^2*a2^6*a1 - 8*a6^6*a5^2*x34^3*a2^6*a1 - 16*a6^5*a5^3*x34^3*a2^6*a1 - 8*a6^4*a5^4*x34^3*a2^6*a1 - 16*a6^3*a5^5*x34^3*a2^6*a1 - 8*a6^2*a5^6*x34^3*a2^6*a1 + 8*a6^6*a5*x34^4*a2^6*a1 + 16*a6^5*a5^2*x34^4*a2^6*a1 - 8*a6^4*a5^3*x34^4*a2^6*a1 - 8*a6^3*a5^4*x34^4*a2^6*a1 + 16*a6^2*a5^5*x34^4*a2^6*a1 + 8*a6*a5^6*x34^4*a2^6*a1 - 8*a6^5*a5*x34^5*a2^6*a1 + 16*a6^4*a5^2*x34^5*a2^6*a1 - 16*a6^3*a5^3*x34^5*a2^6*a1 + 16*a6^2*a5^4*x34^5*a2^6*a1 - 8*a6*a5^5*x34^5*a2^6*a1 + 8*a6^4*a5*x34^6*a2^6*a1 - 8*a6^3*a5^2*x34^6*a2^6*a1 - 8*a6^2*a5^3*x34^6*a2^6*a1 + 8*a6*a5^4*x34^6*a2^6*a1 + 16*a6^6*a5^4*a3*a2^6*a1 - 16*a6^5*a5^5*a3*a2^6*a1 + 16*a6^4*a5^6*a3*a2^6*a1 - 16*a6^6*a5^3*x34*a3*a2^6*a1 - 40*a6^5*a5^4*x34*a3*a2^6*a1 - 40*a6^4*a5^5*x34*a3*a2^6*a1 - 16*a6^3*a5^6*x34*a3*a2^6*a1 - 24*a6^6*a5^2*x34^2*a3*a2^6*a1 + 96*a6^4*a5^4*x34^2*a3*a2^6*a1 - 24*a6^2*a5^6*x34^2*a3*a2^6*a1 + 32*a6^6*a5*x34^3*a3*a2^6*a1 + 112*a6^5*a5^2*x34^3*a3*a2^6*a1 - 112*a6^4*a5^3*x34^3*a3*a2^6*a1 - 112*a6^3*a5^4*x34^3*a3*a2^6*a1 + 112*a6^2*a5^5*x34^3*a3*a2^6*a1 + 32*a6*a5^6*x34^3*a3*a2^6*a1 + 8*a6^6*x34^4*a3*a2^6*a1 - 112*a6^5*a5*x34^4*a3*a2^6*a1 + 200*a6^4*a5^2*x34^4*a3*a2^6*a1 - 160*a6^3*a5^3*x34^4*a3*a2^6*a1 + 200*a6^2*a5^4*x34^4*a3*a2^6*a1 - 112*a6*a5^5*x34^4*a3*a2^6*a1 + 8*a5^6*x34^4*a3*a2^6*a1 - 8*a6^5*x34^5*a3*a2^6*a1 - 24*a6^4*a5*x34^5*a3*a2^6*a1 - 24*a6*a5^4*x34^5*a3*a2^6*a1 - 8*a5^5*x34^5*a3*a2^6*a1 + 8*a6^4*x34^6*a3*a2^6*a1 + 8*a5^4*x34^6*a3*a2^6*a1 - 16*a6^6*a5^3*a3^2*a2^6*a1 - 40*a6^5*a5^4*a3^2*a2^6*a1 - 40*a6^4*a5^5*a3^2*a2^6*a1 - 16*a6^3*a5^6*a3^2*a2^6*a1 - 24*a6^6*a5^2*x34*a3^2*a2^6*a1 + 96*a6^5*a5^3*x34*a3^2*a2^6*a1 + 336*a6^4*a5^4*x34*a3^2*a2^6*a1 + 96*a6^3*a5^5*x34*a3^2*a2^6*a1 - 24*a6^2*a5^6*x34*a3^2*a2^6*a1 + 48*a6^6*a5*x34^2*a3^2*a2^6*a1 + 168*a6^5*a5^2*x34^2*a3^2*a2^6*a1 - 408*a6^4*a5^3*x34^2*a3^2*a2^6*a1 - 408*a6^3*a5^4*x34^2*a3^2*a2^6*a1 + 168*a6^2*a5^5*x34^2*a3^2*a2^6*a1 + 48*a6*a5^6*x34^2*a3^2*a2^6*a1 + 24*a6^6*x34^3*a3^2*a2^6*a1 - 320*a6^5*a5*x34^3*a3^2*a2^6*a1 + 520*a6^4*a5^2*x34^3*a3^2*a2^6*a1 - 240*a6^3*a5^3*x34^3*a3^2*a2^6*a1 + 520*a6^2*a5^4*x34^3*a3^2*a2^6*a1 - 320*a6*a5^5*x34^3*a3^2*a2^6*a1 + 24*a5^6*x34^3*a3^2*a2^6*a1 - 24*a6^5*x34^4*a3^2*a2^6*a1 - 120*a6^4*a5*x34^4*a3^2*a2^6*a1 - 120*a6*a5^4*x34^4*a3^2*a2^6*a1 - 24*a5^5*x34^4*a3^2*a2^6*a1 + 64*a6^4*x34^5*a3^2*a2^6*a1 + 48*a6^3*a5*x34^5*a3^2*a2^6*a1 - 72*a6^2*a5^2*x34^5*a3^2*a2^6*a1 + 48*a6*a5^3*x34^5*a3^2*a2^6*a1 + 64*a5^4*x34^5*a3^2*a2^6*a1 - 8*a6^3*x34^6*a3^2*a2^6*a1 - 8*a5^3*x34^6*a3^2*a2^6*a1 - 16*a6^6*a5^2*a3^3*a2^6*a1 + 64*a6^5*a5^3*a3^3*a2^6*a1 + 224*a6^4*a5^4*a3^3*a2^6*a1 + 64*a6^3*a5^5*a3^3*a2^6*a1 - 16*a6^2*a5^6*a3^3*a2^6*a1 + 32*a6^6*a5*x34*a3^3*a2^6*a1 + 112*a6^5*a5^2*x34*a3^3*a2^6*a1 - 592*a6^4*a5^3*x34*a3^3*a2^6*a1 - 592*a6^3*a5^4*x34*a3^3*a2^6*a1 + 112*a6^2*a5^5*x34*a3^3*a2^6*a1 + 32*a6*a5^6*x34*a3^3*a2^6*a1 + 16*a6^6*x34^2*a3^3*a2^6*a1 - 320*a6^5*a5*x34^2*a3^3*a2^6*a1 + 400*a6^4*a5^2*x34^2*a3^3*a2^6*a1 + 320*a6^3*a5^3*x34^2*a3^3*a2^6*a1 + 400*a6^2*a5^4*x34^2*a3^3*a2^6*a1 - 320*a6*a5^5*x34^2*a3^3*a2^6*a1 + 16*a5^6*x34^2*a3^3*a2^6*a1 - 32*a6^5*x34^3*a3^3*a2^6*a1 - 160*a6^4*a5*x34^3*a3^3*a2^6*a1 + 80*a6^3*a5^2*x34^3*a3^3*a2^6*a1 + 80*a6^2*a5^3*x34^3*a3^3*a2^6*a1 - 160*a6*a5^4*x34^3*a3^3*a2^6*a1 - 32*a5^5*x34^3*a3^3*a2^6*a1 + 192*a6^4*x34^4*a3^3*a2^6*a1 + 160*a6^3*a5*x34^4*a3^3*a2^6*a1 - 480*a6^2*a5^2*x34^4*a3^3*a2^6*a1 + 160*a6*a5^3*x34^4*a3^3*a2^6*a1 + 192*a5^4*x34^4*a3^3*a2^6*a1 - 64*a6^3*x34^5*a3^3*a2^6*a1 + 48*a6^2*a5*x34^5*a3^3*a2^6*a1 + 48*a6*a5^2*x34^5*a3^3*a2^6*a1 - 64*a5^3*x34^5*a3^3*a2^6*a1 - 8*a6^2*x34^6*a3^3*a2^6*a1 - 8*a5^2*x34^6*a3^3*a2^6*a1 + 16*a6^6*a5*a3^4*a2^6*a1 + 56*a6^5*a5^2*a3^4*a2^6*a1 - 296*a6^4*a5^3*a3^4*a2^6*a1 - 296*a6^3*a5^4*a3^4*a2^6*a1 + 56*a6^2*a5^5*a3^4*a2^6*a1 + 16*a6*a5^6*a3^4*a2^6*a1 - 160*a6^5*a5*x34*a3^4*a2^6*a1 + 80*a6^4*a5^2*x34*a3^4*a2^6*a1 + 720*a6^3*a5^3*x34*a3^4*a2^6*a1 + 80*a6^2*a5^4*x34*a3^4*a2^6*a1 - 160*a6*a5^5*x34*a3^4*a2^6*a1 - 16*a6^5*x34^2*a3^4*a2^6*a1 + 240*a6^3*a5^2*x34^2*a3^4*a2^6*a1 + 240*a6^2*a5^3*x34^2*a3^4*a2^6*a1 - 16*a5^5*x34^2*a3^4*a2^6*a1 + 280*a6^4*x34^3*a3^4*a2^6*a1 + 80*a6^3*a5*x34^3*a3^4*a2^6*a1 - 1320*a6^2*a5^2*x34^3*a3^4*a2^6*a1 + 80*a6*a5^3*x34^3*a3^4*a2^6*a1 + 280*a5^4*x34^3*a3^4*a2^6*a1 - 208*a6^3*x34^4*a3^4*a2^6*a1 + 360*a6^2*a5*x34^4*a3^4*a2^6*a1 + 360*a6*a5^2*x34^4*a3^4*a2^6*a1 - 208*a5^3*x34^4*a3^4*a2^6*a1 - 32*a6^2*x34^5*a3^4*a2^6*a1 - 72*a6*a5*x34^5*a3^4*a2^6*a1 - 32*a5^2*x34^5*a3^4*a2^6*a1 + 8*a6*x34^6*a3^4*a2^6*a1 + 8*a5*x34^6*a3^4*a2^6*a1 - 64*a6^5*a5*a3^5*a2^6*a1 + 32*a6^4*a5^2*a3^5*a2^6*a1 + 288*a6^3*a5^3*a3^5*a2^6*a1 + 32*a6^2*a5^4*a3^5*a2^6*a1 - 64*a6*a5^5*a3^5*a2^6*a1 + 96*a6^4*a5*x34*a3^5*a2^6*a1 + 240*a6^3*a5^2*x34*a3^5*a2^6*a1 + 240*a6^2*a5^3*x34*a3^5*a2^6*a1 + 96*a6*a5^4*x34*a3^5*a2^6*a1 + 224*a6^4*x34^2*a3^5*a2^6*a1 - 192*a6^3*a5*x34^2*a3^5*a2^6*a1 - 1872*a6^2*a5^2*x34^2*a3^5*a2^6*a1 - 192*a6*a5^3*x34^2*a3^5*a2^6*a1 + 224*a5^4*x34^2*a3^5*a2^6*a1 - 368*a6^3*x34^3*a3^5*a2^6*a1 + 1008*a6^2*a5*x34^3*a3^5*a2^6*a1 + 1008*a6*a5^2*x34^3*a3^5*a2^6*a1 - 368*a5^3*x34^3*a3^5*a2^6*a1 - 24*a6^2*x34^4*a3^5*a2^6*a1 - 432*a6*a5*x34^4*a3^5*a2^6*a1 - 24*a5^2*x34^4*a3^5*a2^6*a1 + 40*a6*x34^5*a3^5*a2^6*a1 + 40*a5*x34^5*a3^5*a2^6*a1 + 32*a6^4*a5*a3^6*a2^6*a1 + 80*a6^3*a5^2*a3^6*a2^6*a1 + 80*a6^2*a5^3*a3^6*a2^6*a1 + 32*a6*a5^4*a3^6*a2^6*a1 + 112*a6^4*x34*a3^6*a2^6*a1 - 224*a6^3*a5*x34*a3^6*a2^6*a1 - 1344*a6^2*a5^2*x34*a3^6*a2^6*a1 - 224*a6*a5^3*x34*a3^6*a2^6*a1 + 112*a5^4*x34*a3^6*a2^6*a1 - 384*a6^3*x34^2*a3^6*a2^6*a1 + 1344*a6^2*a5*x34^2*a3^6*a2^6*a1 + 1344*a6*a5^2*x34^2*a3^6*a2^6*a1 - 384*a5^3*x34^2*a3^6*a2^6*a1 + 56*a6^2*x34^3*a3^6*a2^6*a1 - 1008*a6*a5*x34^3*a3^6*a2^6*a1 + 56*a5^2*x34^3*a3^6*a2^6*a1 + 88*a6*x34^4*a3^6*a2^6*a1 + 88*a5*x34^4*a3^6*a2^6*a1 + 32*a6^4*a3^7*a2^6*a1 - 64*a6^3*a5*a3^7*a2^6*a1 - 384*a6^2*a5^2*a3^7*a2^6*a1 - 64*a6*a5^3*a3^7*a2^6*a1 + 32*a5^4*a3^7*a2^6*a1 - 224*a6^3*x34*a3^7*a2^6*a1 + 864*a6^2*a5*x34*a3^7*a2^6*a1 + 864*a6*a5^2*x34*a3^7*a2^6*a1 - 224*a5^3*x34*a3^7*a2^6*a1 + 112*a6^2*x34^2*a3^7*a2^6*a1 - 1152*a6*a5*x34^2*a3^7*a2^6*a1 + 112*a5^2*x34^2*a3^7*a2^6*a1 + 112*a6*x34^3*a3^7*a2^6*a1 + 112*a5*x34^3*a3^7*a2^6*a1 - 56*a6^3*a3^8*a2^6*a1 + 216*a6^2*a5*a3^8*a2^6*a1 + 216*a6*a5^2*a3^8*a2^6*a1 - 56*a5^3*a3^8*a2^6*a1 + 72*a6^2*x34*a3^8*a2^6*a1 - 648*a6*a5*x34*a3^8*a2^6*a1 + 72*a5^2*x34*a3^8*a2^6*a1 + 88*a6*x34^2*a3^8*a2^6*a1 + 88*a5*x34^2*a3^8*a2^6*a1 + 16*a6^2*a3^9*a2^6*a1 - 144*a6*a5*a3^9*a2^6*a1 + 16*a5^2*a3^9*a2^6*a1 + 40*a6*x34*a3^9*a2^6*a1 + 40*a5*x34*a3^9*a2^6*a1 + 8*a6*a3^10*a2^6*a1 + 8*a5*a3^10*a2^6*a1 - 8*a6^6*a5^6*x34^4*a1^2 + 8*a6^6*a5^5*x34^5*a1^2 + 8*a6^5*a5^6*x34^5*a1^2 - 8*a6^6*a5^4*x34^6*a1^2 + 8*a6^5*a5^5*x34^6*a1^2 - 8*a6^4*a5^6*x34^6*a1^2 - 40*a6^6*a5^6*x34^3*a3*a1^2 + 56*a6^6*a5^5*x34^4*a3*a1^2 + 56*a6^5*a5^6*x34^4*a3*a1^2 - 32*a6^6*a5^4*x34^5*a3*a1^2 - 24*a6^5*a5^5*x34^5*a3*a1^2 - 32*a6^4*a5^6*x34^5*a3*a1^2 - 8*a6^6*a5^3*x34^6*a3*a1^2 + 16*a6^5*a5^4*x34^6*a3*a1^2 + 16*a6^4*a5^5*x34^6*a3*a1^2 - 8*a6^3*a5^6*x34^6*a3*a1^2 - 48*a6^6*a5^6*x34^2*a3^2*a1^2 + 136*a6^6*a5^5*x34^3*a3^2*a1^2 + 136*a6^5*a5^6*x34^3*a3^2*a1^2 - 168*a6^6*a5^4*x34^4*a3^2*a1^2 - 120*a6^5*a5^5*x34^4*a3^2*a1^2 - 168*a6^4*a5^6*x34^4*a3^2*a1^2 - 56*a6^6*a5^3*x34^5*a3^2*a1^2 + 216*a6^5*a5^4*x34^5*a3^2*a1^2 + 216*a6^4*a5^5*x34^5*a3^2*a1^2 - 56*a6^3*a5^6*x34^5*a3^2*a1^2 + 24*a6^6*a5^2*x34^6*a3^2*a1^2 - 8*a6^5*a5^3*x34^6*a3^2*a1^2 - 128*a6^4*a5^4*x34^6*a3^2*a1^2 - 8*a6^3*a5^5*x34^6*a3^2*a1^2 + 24*a6^2*a5^6*x34^6*a3^2*a1^2 - 16*a6^6*a5^6*x34*a3^3*a1^2 + 144*a6^6*a5^5*x34^2*a3^3*a1^2 + 144*a6^5*a5^6*x34^2*a3^3*a1^2 - 400*a6^6*a5^4*x34^3*a3^3*a1^2 - 160*a6^5*a5^5*x34^3*a3^3*a1^2 - 400*a6^4*a5^6*x34^3*a3^3*a1^2 - 48*a6^6*a5^3*x34^4*a3^3*a1^2 + 720*a6^5*a5^4*x34^4*a3^3*a1^2 + 720*a6^4*a5^5*x34^4*a3^3*a1^2 - 48*a6^3*a5^6*x34^4*a3^3*a1^2 + 136*a6^6*a5^2*x34^5*a3^3*a1^2 - 128*a6^5*a5^3*x34^5*a3^3*a1^2 - 888*a6^4*a5^4*x34^5*a3^3*a1^2 - 128*a6^3*a5^5*x34^5*a3^3*a1^2 + 136*a6^2*a5^6*x34^5*a3^3*a1^2 - 8*a6^6*a5*x34^6*a3^3*a1^2 - 8*a6^5*a5^2*x34^6*a3^3*a1^2 + 112*a6^4*a5^3*x34^6*a3^3*a1^2 + 112*a6^3*a5^4*x34^6*a3^3*a1^2 - 8*a6^2*a5^5*x34^6*a3^3*a1^2 - 8*a6*a5^6*x34^6*a3^3*a1^2 - 8*a6^6*a5^6*a3^4*a1^2 + 80*a6^6*a5^5*x34*a3^4*a1^2 + 80*a6^5*a5^6*x34*a3^4*a1^2 - 520*a6^6*a5^4*x34^2*a3^4*a1^2 - 520*a6^4*a5^6*x34^2*a3^4*a1^2 + 320*a6^6*a5^3*x34^3*a3^4*a1^2 + 920*a6^5*a5^4*x34^3*a3^4*a1^2 + 920*a6^4*a5^5*x34^3*a3^4*a1^2 + 320*a6^3*a5^6*x34^3*a3^4*a1^2 + 192*a6^6*a5^2*x34^4*a3^4*a1^2 - 640*a6^5*a5^3*x34^4*a3^4*a1^2 - 1800*a6^4*a5^4*x34^4*a3^4*a1^2 - 640*a6^3*a5^5*x34^4*a3^4*a1^2 + 192*a6^2*a5^6*x34^4*a3^4*a1^2 - 32*a6^6*a5*x34^5*a3^4*a1^2 + 72*a6^5*a5^2*x34^5*a3^4*a1^2 + 552*a6^4*a5^3*x34^5*a3^4*a1^2 + 552*a6^3*a5^4*x34^5*a3^4*a1^2 + 72*a6^2*a5^5*x34^5*a3^4*a1^2 - 32*a6*a5^6*x34^5*a3^4*a1^2 - 8*a6^6*x34^6*a3^4*a1^2 + 16*a6^5*a5*x34^6*a3^4*a1^2 - 128*a6^4*a5^2*x34^6*a3^4*a1^2 + 112*a6^3*a5^3*x34^6*a3^4*a1^2 - 128*a6^2*a5^4*x34^6*a3^4*a1^2 + 16*a6*a5^5*x34^6*a3^4*a1^2 - 8*a5^6*x34^6*a3^4*a1^2 + 32*a6^6*a5^5*a3^5*a1^2 + 32*a6^5*a5^6*a3^5*a1^2 - 384*a6^6*a5^4*x34*a3^5*a1^2 + 96*a6^5*a5^5*x34*a3^5*a1^2 - 384*a6^4*a5^6*x34*a3^5*a1^2 + 800*a6^6*a5^3*x34^2*a3^5*a1^2 + 480*a6^5*a5^4*x34^2*a3^5*a1^2 + 480*a6^4*a5^5*x34^2*a3^5*a1^2 + 800*a6^3*a5^6*x34^2*a3^5*a1^2 - 120*a6^6*a5^2*x34^3*a3^5*a1^2 - 1520*a6^5*a5^3*x34^3*a3^5*a1^2 - 1000*a6^4*a5^4*x34^3*a3^5*a1^2 - 1520*a6^3*a5^5*x34^3*a3^5*a1^2 - 120*a6^2*a5^6*x34^3*a3^5*a1^2 - 24*a6^6*a5*x34^4*a3^5*a1^2 + 600*a6^5*a5^2*x34^4*a3^5*a1^2 + 960*a6^4*a5^3*x34^4*a3^5*a1^2 + 960*a6^3*a5^4*x34^4*a3^5*a1^2 + 600*a6^2*a5^5*x34^4*a3^5*a1^2 - 24*a6*a5^6*x34^4*a3^5*a1^2 - 40*a6^6*x34^5*a3^5*a1^2 + 24*a6^5*a5*x34^5*a3^5*a1^2 - 648*a6^4*a5^2*x34^5*a3^5*a1^2 + 592*a6^3*a5^3*x34^5*a3^5*a1^2 - 648*a6^2*a5^4*x34^5*a3^5*a1^2 + 24*a6*a5^5*x34^5*a3^5*a1^2 - 40*a5^6*x34^5*a3^5*a1^2 + 8*a6^5*x34^6*a3^5*a1^2 + 16*a6^4*a5*x34^6*a3^5*a1^2 - 8*a6^3*a5^2*x34^6*a3^5*a1^2 - 8*a6^2*a5^3*x34^6*a3^5*a1^2 + 16*a6*a5^4*x34^6*a3^5*a1^2 + 8*a5^5*x34^6*a3^5*a1^2 - 128*a6^6*a5^4*a3^6*a1^2 + 32*a6^5*a5^5*a3^6*a1^2 - 128*a6^4*a5^6*a3^6*a1^2 + 672*a6^6*a5^3*x34*a3^6*a1^2 + 112*a6^5*a5^4*x34*a3^6*a1^2 + 112*a6^4*a5^5*x34*a3^6*a1^2 + 672*a6^3*a5^6*x34*a3^6*a1^2 - 488*a6^6*a5^2*x34^2*a3^6*a1^2 - 1888*a6^5*a5^3*x34^2*a3^6*a1^2 + 712*a6^4*a5^4*x34^2*a3^6*a1^2 - 1888*a6^3*a5^5*x34^2*a3^6*a1^2 - 488*a6^2*a5^6*x34^2*a3^6*a1^2 + 56*a6^6*a5*x34^3*a3^6*a1^2 + 1512*a6^5*a5^2*x34^3*a3^6*a1^2 + 672*a6^4*a5^3*x34^3*a3^6*a1^2 + 672*a6^3*a5^4*x34^3*a3^6*a1^2 + 1512*a6^2*a5^5*x34^3*a3^6*a1^2 + 56*a6*a5^6*x34^3*a3^6*a1^2 - 88*a6^6*x34^4*a3^6*a1^2 - 104*a6^5*a5*x34^4*a3^6*a1^2 - 1448*a6^4*a5^2*x34^4*a3^6*a1^2 + 1392*a6^3*a5^3*x34^4*a3^6*a1^2 - 1448*a6^2*a5^4*x34^4*a3^6*a1^2 - 104*a6*a5^5*x34^4*a3^6*a1^2 - 88*a5^6*x34^4*a3^6*a1^2 + 56*a6^5*x34^5*a3^6*a1^2 + 112*a6^4*a5*x34^5*a3^6*a1^2 - 56*a6^3*a5^2*x34^5*a3^6*a1^2 - 56*a6^2*a5^3*x34^5*a3^6*a1^2 + 112*a6*a5^4*x34^5*a3^6*a1^2 + 56*a5^5*x34^5*a3^6*a1^2 - 8*a6^4*x34^6*a3^6*a1^2 - 8*a6^3*a5*x34^6*a3^6*a1^2 + 24*a6^2*a5^2*x34^6*a3^6*a1^2 - 8*a6*a5^3*x34^6*a3^6*a1^2 - 8*a5^4*x34^6*a3^6*a1^2 + 192*a6^6*a5^3*a3^7*a1^2 + 32*a6^5*a5^4*a3^7*a1^2 + 32*a6^4*a5^5*a3^7*a1^2 + 192*a6^3*a5^6*a3^7*a1^2 - 384*a6^6*a5^2*x34*a3^7*a1^2 - 1184*a6^5*a5^3*x34*a3^7*a1^2 + 896*a6^4*a5^4*x34*a3^7*a1^2 - 1184*a6^3*a5^5*x34*a3^7*a1^2 - 384*a6^2*a5^6*x34*a3^7*a1^2 + 112*a6^6*a5*x34^2*a3^7*a1^2 + 1776*a6^5*a5^2*x34^2*a3^7*a1^2 + 96*a6^4*a5^3*x34^2*a3^7*a1^2 + 96*a6^3*a5^4*x34^2*a3^7*a1^2 + 1776*a6^2*a5^5*x34^2*a3^7*a1^2 + 112*a6*a5^6*x34^2*a3^7*a1^2 - 112*a6^6*x34^3*a3^7*a1^2 - 336*a6^5*a5*x34^3*a3^7*a1^2 - 1872*a6^4*a5^2*x34^3*a3^7*a1^2 + 1888*a6^3*a5^3*x34^3*a3^7*a1^2 - 1872*a6^2*a5^4*x34^3*a3^7*a1^2 - 336*a6*a5^5*x34^3*a3^7*a1^2 - 112*a5^6*x34^3*a3^7*a1^2 + 160*a6^5*x34^4*a3^7*a1^2 + 320*a6^4*a5*x34^4*a3^7*a1^2 - 160*a6^3*a5^2*x34^4*a3^7*a1^2 - 160*a6^2*a5^3*x34^4*a3^7*a1^2 + 320*a6*a5^4*x34^4*a3^7*a1^2 + 160*a5^5*x34^4*a3^7*a1^2 - 48*a6^4*x34^5*a3^7*a1^2 - 48*a6^3*a5*x34^5*a3^7*a1^2 + 144*a6^2*a5^2*x34^5*a3^7*a1^2 - 48*a6*a5^3*x34^5*a3^7*a1^2 - 48*a5^4*x34^5*a3^7*a1^2 - 96*a6^6*a5^2*a3^8*a1^2 - 296*a6^5*a5^3*a3^8*a1^2 + 224*a6^4*a5^4*a3^8*a1^2 - 296*a6^3*a5^5*a3^8*a1^2 - 96*a6^2*a5^6*a3^8*a1^2 + 72*a6^6*a5*x34*a3^8*a1^2 + 1008*a6^5*a5^2*x34*a3^8*a1^2 - 72*a6^4*a5^3*x34*a3^8*a1^2 - 72*a6^3*a5^4*x34*a3^8*a1^2 + 1008*a6^2*a5^5*x34*a3^8*a1^2 + 72*a6*a5^6*x34*a3^8*a1^2 - 88*a6^6*x34^2*a3^8*a1^2 - 384*a6^5*a5*x34^2*a3^8*a1^2 - 1488*a6^4*a5^2*x34^2*a3^8*a1^2 + 1552*a6^3*a5^3*x34^2*a3^8*a1^2 - 1488*a6^2*a5^4*x34^2*a3^8*a1^2 - 384*a6*a5^5*x34^2*a3^8*a1^2 - 88*a5^6*x34^2*a3^8*a1^2 + 240*a6^5*x34^3*a3^8*a1^2 + 480*a6^4*a5*x34^3*a3^8*a1^2 - 240*a6^3*a5^2*x34^3*a3^8*a1^2 - 240*a6^2*a5^3*x34^3*a3^8*a1^2 + 480*a6*a5^4*x34^3*a3^8*a1^2 + 240*a5^5*x34^3*a3^8*a1^2 - 120*a6^4*x34^4*a3^8*a1^2 - 120*a6^3*a5*x34^4*a3^8*a1^2 + 360*a6^2*a5^2*x34^4*a3^8*a1^2 - 120*a6*a5^3*x34^4*a3^8*a1^2 - 120*a5^4*x34^4*a3^8*a1^2 + 16*a6^6*a5*a3^9*a1^2 + 224*a6^5*a5^2*a3^9*a1^2 - 16*a6^4*a5^3*a3^9*a1^2 - 16*a6^3*a5^4*a3^9*a1^2 + 224*a6^2*a5^5*a3^9*a1^2 + 16*a6*a5^6*a3^9*a1^2 - 40*a6^6*x34*a3^9*a1^2 - 200*a6^5*a5*x34*a3^9*a1^2 - 680*a6^4*a5^2*x34*a3^9*a1^2 + 720*a6^3*a5^3*x34*a3^9*a1^2 - 680*a6^2*a5^4*x34*a3^9*a1^2 - 200*a6*a5^5*x34*a3^9*a1^2 - 40*a5^6*x34*a3^9*a1^2 + 200*a6^5*x34^2*a3^9*a1^2 + 400*a6^4*a5*x34^2*a3^9*a1^2 - 200*a6^3*a5^2*x34^2*a3^9*a1^2 - 200*a6^2*a5^3*x34^2*a3^9*a1^2 + 400*a6*a5^4*x34^2*a3^9*a1^2 + 200*a5^5*x34^2*a3^9*a1^2 - 160*a6^4*x34^3*a3^9*a1^2 - 160*a6^3*a5*x34^3*a3^9*a1^2 + 480*a6^2*a5^2*x34^3*a3^9*a1^2 - 160*a6*a5^3*x34^3*a3^9*a1^2 - 160*a5^4*x34^3*a3^9*a1^2 - 8*a6^6*a3^10*a1^2 - 40*a6^5*a5*a3^10*a1^2 - 136*a6^4*a5^2*a3^10*a1^2 + 144*a6^3*a5^3*a3^10*a1^2 - 136*a6^2*a5^4*a3^10*a1^2 - 40*a6*a5^5*a3^10*a1^2 - 8*a5^6*a3^10*a1^2 + 88*a6^5*x34*a3^10*a1^2 + 176*a6^4*a5*x34*a3^10*a1^2 - 88*a6^3*a5^2*x34*a3^10*a1^2 - 88*a6^2*a5^3*x34*a3^10*a1^2 + 176*a6*a5^4*x34*a3^10*a1^2 + 88*a5^5*x34*a3^10*a1^2 - 120*a6^4*x34^2*a3^10*a1^2 - 120*a6^3*a5*x34^2*a3^10*a1^2 + 360*a6^2*a5^2*x34^2*a3^10*a1^2 - 120*a6*a5^3*x34^2*a3^10*a1^2 - 120*a5^4*x34^2*a3^10*a1^2 + 16*a6^5*a3^11*a1^2 + 32*a6^4*a5*a3^11*a1^2 - 16*a6^3*a5^2*a3^11*a1^2 - 16*a6^2*a5^3*a3^11*a1^2 + 32*a6*a5^4*a3^11*a1^2 + 16*a5^5*a3^11*a1^2 - 48*a6^4*x34*a3^11*a1^2 - 48*a6^3*a5*x34*a3^11*a1^2 + 144*a6^2*a5^2*x34*a3^11*a1^2 - 48*a6*a5^3*x34*a3^11*a1^2 - 48*a5^4*x34*a3^11*a1^2 - 8*a6^4*a3^12*a1^2 - 8*a6^3*a5*a3^12*a1^2 + 24*a6^2*a5^2*a3^12*a1^2 - 8*a6*a5^3*a3^12*a1^2 - 8*a5^4*a3^12*a1^2 - 8*a6^6*a5^6*x34^3*a2*a1^2 + 16*a6^6*a5^5*x34^4*a2*a1^2 + 16*a6^5*a5^6*x34^4*a2*a1^2 + 16*a6^6*a5^4*x34^5*a2*a1^2 - 72*a6^5*a5^5*x34^5*a2*a1^2 + 16*a6^4*a5^6*x34^5*a2*a1^2 - 8*a6^6*a5^3*x34^6*a2*a1^2 + 16*a6^5*a5^4*x34^6*a2*a1^2 + 16*a6^4*a5^5*x34^6*a2*a1^2 - 8*a6^3*a5^6*x34^6*a2*a1^2 - 24*a6^6*a5^6*x34^2*a3*a2*a1^2 + 112*a6^6*a5^5*x34^3*a3*a2*a1^2 + 112*a6^5*a5^6*x34^3*a3*a2*a1^2 + 200*a6^6*a5^4*x34^4*a3*a2*a1^2 - 576*a6^5*a5^5*x34^4*a3*a2*a1^2 + 200*a6^4*a5^6*x34^4*a3*a2*a1^2 - 120*a6^5*a5^4*x34^5*a3*a2*a1^2 - 120*a6^4*a5^5*x34^5*a3*a2*a1^2 + 48*a6^5*a5^3*x34^6*a3*a2*a1^2 + 120*a6^4*a5^4*x34^6*a3*a2*a1^2 + 48*a6^3*a5^5*x34^6*a3*a2*a1^2 - 24*a6^6*a5^6*x34*a3^2*a2*a1^2 + 168*a6^6*a5^5*x34^2*a3^2*a2*a1^2 + 168*a6^5*a5^6*x34^2*a3^2*a2*a1^2 + 520*a6^6*a5^4*x34^3*a3^2*a2*a1^2 - 1488*a6^5*a5^5*x34^3*a3^2*a2*a1^2 + 520*a6^4*a5^6*x34^3*a3^2*a2*a1^2 - 552*a6^5*a5^4*x34^4*a3^2*a2*a1^2 - 552*a6^4*a5^5*x34^4*a3^2*a2*a1^2 - 72*a6^6*a5^2*x34^5*a3^2*a2*a1^2 + 384*a6^5*a5^3*x34^5*a3^2*a2*a1^2 + 1008*a6^4*a5^4*x34^5*a3^2*a2*a1^2 + 384*a6^3*a5^5*x34^5*a3^2*a2*a1^2 - 72*a6^2*a5^6*x34^5*a3^2*a2*a1^2 - 72*a6^5*a5^2*x34^6*a3^2*a2*a1^2 - 120*a6^4*a5^3*x34^6*a3^2*a2*a1^2 - 120*a6^3*a5^4*x34^6*a3^2*a2*a1^2 - 72*a6^2*a5^5*x34^6*a3^2*a2*a1^2 - 16*a6^6*a5^6*a3^3*a2*a1^2 + 112*a6^6*a5^5*x34*a3^3*a2*a1^2 + 112*a6^5*a5^6*x34*a3^3*a2*a1^2 + 400*a6^6*a5^4*x34^2*a3^3*a2*a1^2 - 1632*a6^5*a5^5*x34^2*a3^3*a2*a1^2 + 400*a6^4*a5^6*x34^2*a3^3*a2*a1^2 + 80*a6^6*a5^3*x34^3*a3^3*a2*a1^2 - 720*a6^5*a5^4*x34^3*a3^3*a2*a1^2 - 720*a6^4*a5^5*x34^3*a3^3*a2*a1^2 + 80*a6^3*a5^6*x34^3*a3^3*a2*a1^2 - 480*a6^6*a5^2*x34^4*a3^3*a2*a1^2 + 1168*a6^5*a5^3*x34^4*a3^3*a2*a1^2 + 2880*a6^4*a5^4*x34^4*a3^3*a2*a1^2 + 1168*a6^3*a5^5*x34^4*a3^3*a2*a1^2 - 480*a6^2*a5^6*x34^4*a3^3*a2*a1^2 + 48*a6^6*a5*x34^5*a3^3*a2*a1^2 - 336*a6^5*a5^2*x34^5*a3^3*a2*a1^2 - 752*a6^4*a5^3*x34^5*a3^3*a2*a1^2 - 752*a6^3*a5^4*x34^5*a3^3*a2*a1^2 - 336*a6^2*a5^5*x34^5*a3^3*a2*a1^2 + 48*a6*a5^6*x34^5*a3^3*a2*a1^2 - 8*a6^6*x34^6*a3^3*a2*a1^2 + 48*a6^5*a5*x34^6*a3^3*a2*a1^2 - 120*a6^4*a5^2*x34^6*a3^3*a2*a1^2 + 240*a6^3*a5^3*x34^6*a3^3*a2*a1^2 - 120*a6^2*a5^4*x34^6*a3^3*a2*a1^2 + 48*a6*a5^5*x34^6*a3^3*a2*a1^2 - 8*a5^6*x34^6*a3^3*a2*a1^2 + 56*a6^6*a5^5*a3^4*a2*a1^2 + 56*a6^5*a5^6*a3^4*a2*a1^2 + 80*a6^6*a5^4*x34*a3^4*a2*a1^2 - 960*a6^5*a5^5*x34*a3^4*a2*a1^2 + 80*a6^4*a5^6*x34*a3^4*a2*a1^2 + 240*a6^6*a5^3*x34^2*a3^4*a2*a1^2 + 240*a6^3*a5^6*x34^2*a3^4*a2*a1^2 - 1320*a6^6*a5^2*x34^3*a3^4*a2*a1^2 + 1760*a6^5*a5^3*x34^3*a3^4*a2*a1^2 + 3480*a6^4*a5^4*x34^3*a3^4*a2*a1^2 + 1760*a6^3*a5^5*x34^3*a3^4*a2*a1^2 - 1320*a6^2*a5^6*x34^3*a3^4*a2*a1^2 + 360*a6^6*a5*x34^4*a3^4*a2*a1^2 - 312*a6^5*a5^2*x34^4*a3^4*a2*a1^2 - 2320*a6^4*a5^3*x34^4*a3^4*a2*a1^2 - 2320*a6^3*a5^4*x34^4*a3^4*a2*a1^2 - 312*a6^2*a5^5*x34^4*a3^4*a2*a1^2 + 360*a6*a5^6*x34^4*a3^4*a2*a1^2 - 32*a6^6*x34^5*a3^4*a2*a1^2 + 72*a6^5*a5*x34^5*a3^4*a2*a1^2 - 432*a6^4*a5^2*x34^5*a3^4*a2*a1^2 + 1408*a6^3*a5^3*x34^5*a3^4*a2*a1^2 - 432*a6^2*a5^4*x34^5*a3^4*a2*a1^2 + 72*a6*a5^5*x34^5*a3^4*a2*a1^2 - 32*a5^6*x34^5*a3^4*a2*a1^2 + 16*a6^5*x34^6*a3^4*a2*a1^2 + 120*a6^4*a5*x34^6*a3^4*a2*a1^2 - 120*a6^3*a5^2*x34^6*a3^4*a2*a1^2 - 120*a6^2*a5^3*x34^6*a3^4*a2*a1^2 + 120*a6*a5^4*x34^6*a3^4*a2*a1^2 + 16*a5^5*x34^6*a3^4*a2*a1^2 + 32*a6^6*a5^4*a3^5*a2*a1^2 - 384*a6^5*a5^5*a3^5*a2*a1^2 + 32*a6^4*a5^6*a3^5*a2*a1^2 + 240*a6^6*a5^3*x34*a3^5*a2*a1^2 + 432*a6^5*a5^4*x34*a3^5*a2*a1^2 + 432*a6^4*a5^5*x34*a3^5*a2*a1^2 + 240*a6^3*a5^6*x34*a3^5*a2*a1^2 - 1872*a6^6*a5^2*x34^2*a3^5*a2*a1^2 + 1488*a6^5*a5^3*x34^2*a3^5*a2*a1^2 + 1728*a6^4*a5^4*x34^2*a3^5*a2*a1^2 + 1488*a6^3*a5^5*x34^2*a3^5*a2*a1^2 - 1872*a6^2*a5^6*x34^2*a3^5*a2*a1^2 + 1008*a6^6*a5*x34^3*a3^5*a2*a1^2 + 768*a6^5*a5^2*x34^3*a3^5*a2*a1^2 - 4192*a6^4*a5^3*x34^3*a3^5*a2*a1^2 - 4192*a6^3*a5^4*x34^3*a3^5*a2*a1^2 + 768*a6^2*a5^5*x34^3*a3^5*a2*a1^2 + 1008*a6*a5^6*x34^3*a3^5*a2*a1^2 - 24*a6^6*x34^4*a3^5*a2*a1^2 - 576*a6^5*a5*x34^4*a3^5*a2*a1^2 - 72*a6^4*a5^2*x34^4*a3^5*a2*a1^2 + 3408*a6^3*a5^3*x34^4*a3^5*a2*a1^2 - 72*a6^2*a5^4*x34^4*a3^5*a2*a1^2 - 576*a6*a5^5*x34^4*a3^5*a2*a1^2 - 24*a5^6*x34^4*a3^5*a2*a1^2 + 24*a6^5*x34^5*a3^5*a2*a1^2 + 504*a6^4*a5*x34^5*a3^5*a2*a1^2 - 624*a6^3*a5^2*x34^5*a3^5*a2*a1^2 - 624*a6^2*a5^3*x34^5*a3^5*a2*a1^2 + 504*a6*a5^4*x34^5*a3^5*a2*a1^2 + 24*a5^5*x34^5*a3^5*a2*a1^2 + 16*a6^4*x34^6*a3^5*a2*a1^2 + 48*a6^3*a5*x34^6*a3^5*a2*a1^2 - 72*a6^2*a5^2*x34^6*a3^5*a2*a1^2 + 48*a6*a5^3*x34^6*a3^5*a2*a1^2 + 16*a5^4*x34^6*a3^5*a2*a1^2 + 80*a6^6*a5^3*a3^6*a2*a1^2 + 144*a6^5*a5^4*a3^6*a2*a1^2 + 144*a6^4*a5^5*a3^6*a2*a1^2 + 80*a6^3*a5^6*a3^6*a2*a1^2 - 1344*a6^6*a5^2*x34*a3^6*a2*a1^2 + 784*a6^5*a5^3*x34*a3^6*a2*a1^2 + 336*a6^4*a5^4*x34*a3^6*a2*a1^2 + 784*a6^3*a5^5*x34*a3^6*a2*a1^2 - 1344*a6^2*a5^6*x34*a3^6*a2*a1^2 + 1344*a6^6*a5*x34^2*a3^6*a2*a1^2 + 1824*a6^5*a5^2*x34^2*a3^6*a2*a1^2 - 4496*a6^4*a5^3*x34^2*a3^6*a2*a1^2 - 4496*a6^3*a5^4*x34^2*a3^6*a2*a1^2 + 1824*a6^2*a5^5*x34^2*a3^6*a2*a1^2 + 1344*a6*a5^6*x34^2*a3^6*a2*a1^2 + 56*a6^6*x34^3*a3^6*a2*a1^2 - 2016*a6^5*a5*x34^3*a3^6*a2*a1^2 + 1512*a6^4*a5^2*x34^3*a3^6*a2*a1^2 + 4592*a6^3*a5^3*x34^3*a3^6*a2*a1^2 + 1512*a6^2*a5^4*x34^3*a3^6*a2*a1^2 - 2016*a6*a5^5*x34^3*a3^6*a2*a1^2 + 56*a5^6*x34^3*a3^6*a2*a1^2 - 104*a6^5*x34^4*a3^6*a2*a1^2 + 840*a6^4*a5*x34^4*a3^6*a2*a1^2 - 1440*a6^3*a5^2*x34^4*a3^6*a2*a1^2 - 1440*a6^2*a5^3*x34^4*a3^6*a2*a1^2 + 840*a6*a5^4*x34^4*a3^6*a2*a1^2 - 104*a5^5*x34^4*a3^6*a2*a1^2 + 112*a6^4*x34^5*a3^6*a2*a1^2 + 336*a6^3*a5*x34^5*a3^6*a2*a1^2 - 504*a6^2*a5^2*x34^5*a3^6*a2*a1^2 + 336*a6*a5^3*x34^5*a3^6*a2*a1^2 + 112*a5^4*x34^5*a3^6*a2*a1^2 - 8*a6^3*x34^6*a3^6*a2*a1^2 - 8*a5^3*x34^6*a3^6*a2*a1^2 - 384*a6^6*a5^2*a3^7*a2*a1^2 + 224*a6^5*a5^3*a3^7*a2*a1^2 + 96*a6^4*a5^4*a3^7*a2*a1^2 + 224*a6^3*a5^5*a3^7*a2*a1^2 - 384*a6^2*a5^6*a3^7*a2*a1^2 + 864*a6^6*a5*x34*a3^7*a2*a1^2 + 1344*a6^5*a5^2*x34*a3^7*a2*a1^2 - 2656*a6^4*a5^3*x34*a3^7*a2*a1^2 - 2656*a6^3*a5^4*x34*a3^7*a2*a1^2 + 1344*a6^2*a5^5*x34*a3^7*a2*a1^2 + 864*a6*a5^6*x34*a3^7*a2*a1^2 + 112*a6^6*x34^2*a3^7*a2*a1^2 - 2592*a6^5*a5*x34^2*a3^7*a2*a1^2 + 2448*a6^4*a5^2*x34^2*a3^7*a2*a1^2 + 3808*a6^3*a5^3*x34^2*a3^7*a2*a1^2 + 2448*a6^2*a5^4*x34^2*a3^7*a2*a1^2 - 2592*a6*a5^5*x34^2*a3^7*a2*a1^2 + 112*a5^6*x34^2*a3^7*a2*a1^2 - 336*a6^5*x34^3*a3^7*a2*a1^2 + 720*a6^4*a5*x34^3*a3^7*a2*a1^2 - 1920*a6^3*a5^2*x34^3*a3^7*a2*a1^2 - 1920*a6^2*a5^3*x34^3*a3^7*a2*a1^2 + 720*a6*a5^4*x34^3*a3^7*a2*a1^2 - 336*a5^5*x34^3*a3^7*a2*a1^2 + 320*a6^4*x34^4*a3^7*a2*a1^2 + 960*a6^3*a5*x34^4*a3^7*a2*a1^2 - 1440*a6^2*a5^2*x34^4*a3^7*a2*a1^2 + 960*a6*a5^3*x34^4*a3^7*a2*a1^2 + 320*a5^4*x34^4*a3^7*a2*a1^2 - 48*a6^3*x34^5*a3^7*a2*a1^2 - 48*a5^3*x34^5*a3^7*a2*a1^2 + 216*a6^6*a5*a3^8*a2*a1^2 + 336*a6^5*a5^2*a3^8*a2*a1^2 - 664*a6^4*a5^3*a3^8*a2*a1^2 - 664*a6^3*a5^4*a3^8*a2*a1^2 + 336*a6^2*a5^5*a3^8*a2*a1^2 + 216*a6*a5^6*a3^8*a2*a1^2 + 72*a6^6*x34*a3^8*a2*a1^2 - 1512*a6^5*a5*x34*a3^8*a2*a1^2 + 1512*a6^4*a5^2*x34*a3^8*a2*a1^2 + 1872*a6^3*a5^3*x34*a3^8*a2*a1^2 + 1512*a6^2*a5^4*x34*a3^8*a2*a1^2 - 1512*a6*a5^5*x34*a3^8*a2*a1^2 + 72*a5^6*x34*a3^8*a2*a1^2 - 384*a6^5*x34^2*a3^8*a2*a1^2 + 360*a6^4*a5*x34^2*a3^8*a2*a1^2 - 1560*a6^3*a5^2*x34^2*a3^8*a2*a1^2 - 1560*a6^2*a5^3*x34^2*a3^8*a2*a1^2 + 360*a6*a5^4*x34^2*a3^8*a2*a1^2 - 384*a5^5*x34^2*a3^8*a2*a1^2 + 480*a6^4*x34^3*a3^8*a2*a1^2 + 1440*a6^3*a5*x34^3*a3^8*a2*a1^2 - 2160*a6^2*a5^2*x34^3*a3^8*a2*a1^2 + 1440*a6*a5^3*x34^3*a3^8*a2*a1^2 + 480*a5^4*x34^3*a3^8*a2*a1^2 - 120*a6^3*x34^4*a3^8*a2*a1^2 - 120*a5^3*x34^4*a3^8*a2*a1^2 + 16*a6^6*a3^9*a2*a1^2 - 336*a6^5*a5*a3^9*a2*a1^2 + 336*a6^4*a5^2*a3^9*a2*a1^2 + 416*a6^3*a5^3*a3^9*a2*a1^2 + 336*a6^2*a5^4*a3^9*a2*a1^2 - 336*a6*a5^5*a3^9*a2*a1^2 + 16*a5^6*a3^9*a2*a1^2 - 200*a6^5*x34*a3^9*a2*a1^2 + 120*a6^4*a5*x34*a3^9*a2*a1^2 - 720*a6^3*a5^2*x34*a3^9*a2*a1^2 - 720*a6^2*a5^3*x34*a3^9*a2*a1^2 + 120*a6*a5^4*x34*a3^9*a2*a1^2 - 200*a5^5*x34*a3^9*a2*a1^2 + 400*a6^4*x34^2*a3^9*a2*a1^2 + 1200*a6^3*a5*x34^2*a3^9*a2*a1^2 - 1800*a6^2*a5^2*x34^2*a3^9*a2*a1^2 + 1200*a6*a5^3*x34^2*a3^9*a2*a1^2 + 400*a5^4*x34^2*a3^9*a2*a1^2 - 160*a6^3*x34^3*a3^9*a2*a1^2 - 160*a5^3*x34^3*a3^9*a2*a1^2 - 40*a6^5*a3^10*a2*a1^2 + 24*a6^4*a5*a3^10*a2*a1^2 - 144*a6^3*a5^2*a3^10*a2*a1^2 - 144*a6^2*a5^3*a3^10*a2*a1^2 + 24*a6*a5^4*a3^10*a2*a1^2 - 40*a5^5*a3^10*a2*a1^2 + 176*a6^4*x34*a3^10*a2*a1^2 + 528*a6^3*a5*x34*a3^10*a2*a1^2 - 792*a6^2*a5^2*x34*a3^10*a2*a1^2 + 528*a6*a5^3*x34*a3^10*a2*a1^2 + 176*a5^4*x34*a3^10*a2*a1^2 - 120*a6^3*x34^2*a3^10*a2*a1^2 - 120*a5^3*x34^2*a3^10*a2*a1^2 + 32*a6^4*a3^11*a2*a1^2 + 96*a6^3*a5*a3^11*a2*a1^2 - 144*a6^2*a5^2*a3^11*a2*a1^2 + 96*a6*a5^3*a3^11*a2*a1^2 + 32*a5^4*a3^11*a2*a1^2 - 48*a6^3*x34*a3^11*a2*a1^2 - 48*a5^3*x34*a3^11*a2*a1^2 - 8*a6^3*a3^12*a2*a1^2 - 8*a5^3*a3^12*a2*a1^2 + 24*a6^6*a5^6*x34^2*a2^2*a1^2 - 8*a6^6*a5^5*x34^3*a2^2*a1^2 - 8*a6^5*a5^6*x34^3*a2^2*a1^2 - 128*a6^6*a5^4*x34^4*a2^2*a1^2 + 120*a6^5*a5^5*x34^4*a2^2*a1^2 - 128*a6^4*a5^6*x34^4*a2^2*a1^2 - 8*a6^6*a5^3*x34^5*a2^2*a1^2 + 120*a6^5*a5^4*x34^5*a2^2*a1^2 + 120*a6^4*a5^5*x34^5*a2^2*a1^2 - 8*a6^3*a5^6*x34^5*a2^2*a1^2 + 24*a6^6*a5^2*x34^6*a2^2*a1^2 - 8*a6^5*a5^3*x34^6*a2^2*a1^2 - 128*a6^4*a5^4*x34^6*a2^2*a1^2 - 8*a6^3*a5^5*x34^6*a2^2*a1^2 + 24*a6^2*a5^6*x34^6*a2^2*a1^2 + 48*a6^6*a5^6*x34*a3*a2^2*a1^2 - 96*a6^6*a5^5*x34^2*a3*a2^2*a1^2 - 96*a6^5*a5^6*x34^2*a3*a2^2*a1^2 - 632*a6^6*a5^4*x34^3*a3*a2^2*a1^2 + 576*a6^5*a5^5*x34^3*a3*a2^2*a1^2 - 632*a6^4*a5^6*x34^3*a3*a2^2*a1^2 - 160*a6^6*a5^3*x34^4*a3*a2^2*a1^2 + 888*a6^5*a5^4*x34^4*a3*a2^2*a1^2 + 888*a6^4*a5^5*x34^4*a3*a2^2*a1^2 - 160*a6^3*a5^6*x34^4*a3*a2^2*a1^2 + 72*a6^6*a5^2*x34^5*a3*a2^2*a1^2 + 48*a6^5*a5^3*x34^5*a3*a2^2*a1^2 - 480*a6^4*a5^4*x34^5*a3*a2^2*a1^2 + 48*a6^3*a5^5*x34^5*a3*a2^2*a1^2 + 72*a6^2*a5^6*x34^5*a3*a2^2*a1^2 - 72*a6^5*a5^2*x34^6*a3*a2^2*a1^2 - 120*a6^4*a5^3*x34^6*a3*a2^2*a1^2 - 120*a6^3*a5^4*x34^6*a3*a2^2*a1^2 - 72*a6^2*a5^5*x34^6*a3*a2^2*a1^2 + 48*a6^6*a5^6*a3^2*a2^2*a1^2 - 240*a6^6*a5^5*x34*a3^2*a2^2*a1^2 - 240*a6^5*a5^6*x34*a3^2*a2^2*a1^2 - 408*a6^6*a5^4*x34^2*a3^2*a2^2*a1^2 + 1008*a6^5*a5^5*x34^2*a3^2*a2^2*a1^2 - 408*a6^4*a5^6*x34^2*a3^2*a2^2*a1^2 - 800*a6^6*a5^3*x34^3*a3^2*a2^2*a1^2 + 1992*a6^5*a5^4*x34^3*a3^2*a2^2*a1^2 + 1992*a6^4*a5^5*x34^3*a3^2*a2^2*a1^2 - 800*a6^3*a5^6*x34^3*a3^2*a2^2*a1^2 + 720*a6^6*a5^2*x34^4*a3^2*a2^2*a1^2 - 1560*a6^4*a5^4*x34^4*a3^2*a2^2*a1^2 + 720*a6^2*a5^6*x34^4*a3^2*a2^2*a1^2 - 72*a6^6*a5*x34^5*a3^2*a2^2*a1^2 - 432*a6^5*a5^2*x34^5*a3^2*a2^2*a1^2 - 1080*a6^4*a5^3*x34^5*a3^2*a2^2*a1^2 - 1080*a6^3*a5^4*x34^5*a3^2*a2^2*a1^2 - 432*a6^2*a5^5*x34^5*a3^2*a2^2*a1^2 - 72*a6*a5^6*x34^5*a3^2*a2^2*a1^2 + 24*a6^6*x34^6*a3^2*a2^2*a1^2 - 72*a6^5*a5*x34^6*a3^2*a2^2*a1^2 + 720*a6^4*a5^2*x34^6*a3^2*a2^2*a1^2 - 240*a6^3*a5^3*x34^6*a3^2*a2^2*a1^2 + 720*a6^2*a5^4*x34^6*a3^2*a2^2*a1^2 - 72*a6*a5^5*x34^6*a3^2*a2^2*a1^2 + 24*a5^6*x34^6*a3^2*a2^2*a1^2 - 160*a6^6*a5^5*a3^3*a2^2*a1^2 - 160*a6^5*a5^6*a3^3*a2^2*a1^2 + 448*a6^6*a5^4*x34*a3^3*a2^2*a1^2 + 864*a6^5*a5^5*x34*a3^3*a2^2*a1^2 + 448*a6^4*a5^6*x34*a3^3*a2^2*a1^2 - 1760*a6^6*a5^3*x34^2*a3^3*a2^2*a1^2 + 1488*a6^5*a5^4*x34^2*a3^3*a2^2*a1^2 + 1488*a6^4*a5^5*x34^2*a3^3*a2^2*a1^2 - 1760*a6^3*a5^6*x34^2*a3^3*a2^2*a1^2 + 2400*a6^6*a5^2*x34^3*a3^3*a2^2*a1^2 - 160*a6^5*a5^3*x34^3*a3^3*a2^2*a1^2 - 3120*a6^4*a5^4*x34^3*a3^3*a2^2*a1^2 - 160*a6^3*a5^5*x34^3*a3^3*a2^2*a1^2 + 2400*a6^2*a5^6*x34^3*a3^3*a2^2*a1^2 - 480*a6^6*a5*x34^4*a3^3*a2^2*a1^2 - 1440*a6^5*a5^2*x34^4*a3^3*a2^2*a1^2 - 2720*a6^4*a5^3*x34^4*a3^3*a2^2*a1^2 - 2720*a6^3*a5^4*x34^4*a3^3*a2^2*a1^2 - 1440*a6^2*a5^5*x34^4*a3^3*a2^2*a1^2 - 480*a6*a5^6*x34^4*a3^3*a2^2*a1^2 + 136*a6^6*x34^5*a3^3*a2^2*a1^2 - 336*a6^5*a5*x34^5*a3^3*a2^2*a1^2 + 3960*a6^4*a5^2*x34^5*a3^3*a2^2*a1^2 - 960*a6^3*a5^3*x34^5*a3^3*a2^2*a1^2 + 3960*a6^2*a5^4*x34^5*a3^3*a2^2*a1^2 - 336*a6*a5^5*x34^5*a3^3*a2^2*a1^2 + 136*a5^6*x34^5*a3^3*a2^2*a1^2 - 8*a6^5*x34^6*a3^3*a2^2*a1^2 - 120*a6^4*a5*x34^6*a3^3*a2^2*a1^2 - 240*a6^3*a5^2*x34^6*a3^3*a2^2*a1^2 - 240*a6^2*a5^3*x34^6*a3^3*a2^2*a1^2 - 120*a6*a5^4*x34^6*a3^3*a2^2*a1^2 - 8*a5^5*x34^6*a3^3*a2^2*a1^2 + 224*a6^6*a5^4*a3^4*a2^2*a1^2 + 432*a6^5*a5^5*a3^4*a2^2*a1^2 + 224*a6^4*a5^6*a3^4*a2^2*a1^2 - 1840*a6^6*a5^3*x34*a3^4*a2^2*a1^2 + 240*a6^5*a5^4*x34*a3^4*a2^2*a1^2 + 240*a6^4*a5^5*x34*a3^4*a2^2*a1^2 - 1840*a6^3*a5^6*x34*a3^4*a2^2*a1^2 + 3960*a6^6*a5^2*x34^2*a3^4*a2^2*a1^2 - 240*a6^5*a5^3*x34^2*a3^4*a2^2*a1^2 - 3960*a6^4*a5^4*x34^2*a3^4*a2^2*a1^2 - 240*a6^3*a5^5*x34^2*a3^4*a2^2*a1^2 + 3960*a6^2*a5^6*x34^2*a3^4*a2^2*a1^2 - 1320*a6^6*a5*x34^3*a3^4*a2^2*a1^2 - 3240*a6^5*a5^2*x34^3*a3^4*a2^2*a1^2 - 1600*a6^4*a5^3*x34^3*a3^4*a2^2*a1^2 - 1600*a6^3*a5^4*x34^3*a3^4*a2^2*a1^2 - 3240*a6^2*a5^5*x34^3*a3^4*a2^2*a1^2 - 1320*a6*a5^6*x34^3*a3^4*a2^2*a1^2 + 192*a6^6*x34^4*a3^4*a2^2*a1^2 - 312*a6^5*a5*x34^4*a3^4*a2^2*a1^2 + 7920*a6^4*a5^2*x34^4*a3^4*a2^2*a1^2 - 320*a6^3*a5^3*x34^4*a3^4*a2^2*a1^2 + 7920*a6^2*a5^4*x34^4*a3^4*a2^2*a1^2 - 312*a6*a5^5*x34^4*a3^4*a2^2*a1^2 + 192*a5^6*x34^4*a3^4*a2^2*a1^2 + 72*a6^5*x34^5*a3^4*a2^2*a1^2 - 432*a6^4*a5*x34^5*a3^4*a2^2*a1^2 - 1800*a6^3*a5^2*x34^5*a3^4*a2^2*a1^2 - 1800*a6^2*a5^3*x34^5*a3^4*a2^2*a1^2 - 432*a6*a5^4*x34^5*a3^4*a2^2*a1^2 + 72*a5^5*x34^5*a3^4*a2^2*a1^2 - 128*a6^4*x34^6*a3^4*a2^2*a1^2 - 120*a6^3*a5*x34^6*a3^4*a2^2*a1^2 + 720*a6^2*a5^2*x34^6*a3^4*a2^2*a1^2 - 120*a6*a5^3*x34^6*a3^4*a2^2*a1^2 - 128*a5^4*x34^6*a3^4*a2^2*a1^2 - 736*a6^6*a5^3*a3^5*a2^2*a1^2 + 96*a6^5*a5^4*a3^5*a2^2*a1^2 + 96*a6^4*a5^5*a3^5*a2^2*a1^2 - 736*a6^3*a5^6*a3^5*a2^2*a1^2 + 3312*a6^6*a5^2*x34*a3^5*a2^2*a1^2 - 192*a6^5*a5^3*x34*a3^5*a2^2*a1^2 - 2880*a6^4*a5^4*x34*a3^5*a2^2*a1^2 - 192*a6^3*a5^5*x34*a3^5*a2^2*a1^2 + 3312*a6^2*a5^6*x34*a3^5*a2^2*a1^2 - 1872*a6^6*a5*x34^2*a3^5*a2^2*a1^2 - 4320*a6^5*a5^2*x34^2*a3^5*a2^2*a1^2 + 2160*a6^4*a5^3*x34^2*a3^5*a2^2*a1^2 + 2160*a6^3*a5^4*x34^2*a3^5*a2^2*a1^2 - 4320*a6^2*a5^5*x34^2*a3^5*a2^2*a1^2 - 1872*a6*a5^6*x34^2*a3^5*a2^2*a1^2 - 120*a6^6*x34^3*a3^5*a2^2*a1^2 + 768*a6^5*a5*x34^3*a3^5*a2^2*a1^2 + 6120*a6^4*a5^2*x34^3*a3^5*a2^2*a1^2 + 4000*a6^3*a5^3*x34^3*a3^5*a2^2*a1^2 + 6120*a6^2*a5^4*x34^3*a3^5*a2^2*a1^2 + 768*a6*a5^5*x34^3*a3^5*a2^2*a1^2 - 120*a5^6*x34^3*a3^5*a2^2*a1^2 + 600*a6^5*x34^4*a3^5*a2^2*a1^2 - 72*a6^4*a5*x34^4*a3^5*a2^2*a1^2 - 5760*a6^3*a5^2*x34^4*a3^5*a2^2*a1^2 - 5760*a6^2*a5^3*x34^4*a3^5*a2^2*a1^2 - 72*a6*a5^4*x34^4*a3^5*a2^2*a1^2 + 600*a5^5*x34^4*a3^5*a2^2*a1^2 - 648*a6^4*x34^5*a3^5*a2^2*a1^2 - 624*a6^3*a5*x34^5*a3^5*a2^2*a1^2 + 4320*a6^2*a5^2*x34^5*a3^5*a2^2*a1^2 - 624*a6*a5^3*x34^5*a3^5*a2^2*a1^2 - 648*a5^4*x34^5*a3^5*a2^2*a1^2 - 8*a6^3*x34^6*a3^5*a2^2*a1^2 - 72*a6^2*a5*x34^6*a3^5*a2^2*a1^2 - 72*a6*a5^2*x34^6*a3^5*a2^2*a1^2 - 8*a5^3*x34^6*a3^5*a2^2*a1^2 + 1104*a6^6*a5^2*a3^6*a2^2*a1^2 - 64*a6^5*a5^3*a3^6*a2^2*a1^2 - 960*a6^4*a5^4*a3^6*a2^2*a1^2 - 64*a6^3*a5^5*a3^6*a2^2*a1^2 + 1104*a6^2*a5^6*a3^6*a2^2*a1^2 - 1344*a6^6*a5*x34*a3^6*a2^2*a1^2 - 3024*a6^5*a5^2*x34*a3^6*a2^2*a1^2 + 2800*a6^4*a5^3*x34*a3^6*a2^2*a1^2 + 2800*a6^3*a5^4*x34*a3^6*a2^2*a1^2 - 3024*a6^2*a5^5*x34*a3^6*a2^2*a1^2 - 1344*a6*a5^6*x34*a3^6*a2^2*a1^2 - 488*a6^6*x34^2*a3^6*a2^2*a1^2 + 1824*a6^5*a5*x34^2*a3^6*a2^2*a1^2 + 360*a6^4*a5^2*x34^2*a3^6*a2^2*a1^2 + 7680*a6^3*a5^3*x34^2*a3^6*a2^2*a1^2 + 360*a6^2*a5^4*x34^2*a3^6*a2^2*a1^2 + 1824*a6*a5^5*x34^2*a3^6*a2^2*a1^2 - 488*a5^6*x34^2*a3^6*a2^2*a1^2 + 1512*a6^5*x34^3*a3^6*a2^2*a1^2 + 1512*a6^4*a5*x34^3*a3^6*a2^2*a1^2 - 10080*a6^3*a5^2*x34^3*a3^6*a2^2*a1^2 - 10080*a6^2*a5^3*x34^3*a3^6*a2^2*a1^2 + 1512*a6*a5^4*x34^3*a3^6*a2^2*a1^2 + 1512*a5^5*x34^3*a3^6*a2^2*a1^2 - 1448*a6^4*x34^4*a3^6*a2^2*a1^2 - 1440*a6^3*a5*x34^4*a3^6*a2^2*a1^2 + 11520*a6^2*a5^2*x34^4*a3^6*a2^2*a1^2 - 1440*a6*a5^3*x34^4*a3^6*a2^2*a1^2 - 1448*a5^4*x34^4*a3^6*a2^2*a1^2 - 56*a6^3*x34^5*a3^6*a2^2*a1^2 - 504*a6^2*a5*x34^5*a3^6*a2^2*a1^2 - 504*a6*a5^2*x34^5*a3^6*a2^2*a1^2 - 56*a5^3*x34^5*a3^6*a2^2*a1^2 + 24*a6^2*x34^6*a3^6*a2^2*a1^2 + 24*a5^2*x34^6*a3^6*a2^2*a1^2 - 384*a6^6*a5*a3^7*a2^2*a1^2 - 864*a6^5*a5^2*a3^7*a2^2*a1^2 + 800*a6^4*a5^3*a3^7*a2^2*a1^2 + 800*a6^3*a5^4*a3^7*a2^2*a1^2 - 864*a6^2*a5^5*a3^7*a2^2*a1^2 - 384*a6*a5^6*a3^7*a2^2*a1^2 - 384*a6^6*x34*a3^7*a2^2*a1^2 + 1344*a6^5*a5*x34*a3^7*a2^2*a1^2 - 1440*a6^4*a5^2*x34*a3^7*a2^2*a1^2 + 5440*a6^3*a5^3*x34*a3^7*a2^2*a1^2 - 1440*a6^2*a5^4*x34*a3^7*a2^2*a1^2 + 1344*a6*a5^5*x34*a3^7*a2^2*a1^2 - 384*a5^6*x34*a3^7*a2^2*a1^2 + 1776*a6^5*x34^2*a3^7*a2^2*a1^2 + 2448*a6^4*a5*x34^2*a3^7*a2^2*a1^2 - 10080*a6^3*a5^2*x34^2*a3^7*a2^2*a1^2 - 10080*a6^2*a5^3*x34^2*a3^7*a2^2*a1^2 + 2448*a6*a5^4*x34^2*a3^7*a2^2*a1^2 + 1776*a5^5*x34^2*a3^7*a2^2*a1^2 - 1872*a6^4*x34^3*a3^7*a2^2*a1^2 - 1920*a6^3*a5*x34^3*a3^7*a2^2*a1^2 + 17280*a6^2*a5^2*x34^3*a3^7*a2^2*a1^2 - 1920*a6*a5^3*x34^3*a3^7*a2^2*a1^2 - 1872*a5^4*x34^3*a3^7*a2^2*a1^2 - 160*a6^3*x34^4*a3^7*a2^2*a1^2 - 1440*a6^2*a5*x34^4*a3^7*a2^2*a1^2 - 1440*a6*a5^2*x34^4*a3^7*a2^2*a1^2 - 160*a5^3*x34^4*a3^7*a2^2*a1^2 + 144*a6^2*x34^5*a3^7*a2^2*a1^2 + 144*a5^2*x34^5*a3^7*a2^2*a1^2 - 96*a6^6*a3^8*a2^2*a1^2 + 336*a6^5*a5*a3^8*a2^2*a1^2 - 360*a6^4*a5^2*a3^8*a2^2*a1^2 + 1360*a6^3*a5^3*a3^8*a2^2*a1^2 - 360*a6^2*a5^4*a3^8*a2^2*a1^2 + 336*a6*a5^5*a3^8*a2^2*a1^2 - 96*a5^6*a3^8*a2^2*a1^2 + 1008*a6^5*x34*a3^8*a2^2*a1^2 + 1512*a6^4*a5*x34*a3^8*a2^2*a1^2 - 5400*a6^3*a5^2*x34*a3^8*a2^2*a1^2 - 5400*a6^2*a5^3*x34*a3^8*a2^2*a1^2 + 1512*a6*a5^4*x34*a3^8*a2^2*a1^2 + 1008*a5^5*x34*a3^8*a2^2*a1^2 - 1488*a6^4*x34^2*a3^8*a2^2*a1^2 - 1560*a6^3*a5*x34^2*a3^8*a2^2*a1^2 + 15120*a6^2*a5^2*x34^2*a3^8*a2^2*a1^2 - 1560*a6*a5^3*x34^2*a3^8*a2^2*a1^2 - 1488*a5^4*x34^2*a3^8*a2^2*a1^2 - 240*a6^3*x34^3*a3^8*a2^2*a1^2 - 2160*a6^2*a5*x34^3*a3^8*a2^2*a1^2 - 2160*a6*a5^2*x34^3*a3^8*a2^2*a1^2 - 240*a5^3*x34^3*a3^8*a2^2*a1^2 + 360*a6^2*x34^4*a3^8*a2^2*a1^2 + 360*a5^2*x34^4*a3^8*a2^2*a1^2 + 224*a6^5*a3^9*a2^2*a1^2 + 336*a6^4*a5*a3^9*a2^2*a1^2 - 1200*a6^3*a5^2*a3^9*a2^2*a1^2 - 1200*a6^2*a5^3*a3^9*a2^2*a1^2 + 336*a6*a5^4*a3^9*a2^2*a1^2 + 224*a5^5*a3^9*a2^2*a1^2 - 680*a6^4*x34*a3^9*a2^2*a1^2 - 720*a6^3*a5*x34*a3^9*a2^2*a1^2 + 7200*a6^2*a5^2*x34*a3^9*a2^2*a1^2 - 720*a6*a5^3*x34*a3^9*a2^2*a1^2 - 680*a5^4*x34*a3^9*a2^2*a1^2 - 200*a6^3*x34^2*a3^9*a2^2*a1^2 - 1800*a6^2*a5*x34^2*a3^9*a2^2*a1^2 - 1800*a6*a5^2*x34^2*a3^9*a2^2*a1^2 - 200*a5^3*x34^2*a3^9*a2^2*a1^2 + 480*a6^2*x34^3*a3^9*a2^2*a1^2 + 480*a5^2*x34^3*a3^9*a2^2*a1^2 - 136*a6^4*a3^10*a2^2*a1^2 - 144*a6^3*a5*a3^10*a2^2*a1^2 + 1440*a6^2*a5^2*a3^10*a2^2*a1^2 - 144*a6*a5^3*a3^10*a2^2*a1^2 - 136*a5^4*a3^10*a2^2*a1^2 - 88*a6^3*x34*a3^10*a2^2*a1^2 - 792*a6^2*a5*x34*a3^10*a2^2*a1^2 - 792*a6*a5^2*x34*a3^10*a2^2*a1^2 - 88*a5^3*x34*a3^10*a2^2*a1^2 + 360*a6^2*x34^2*a3^10*a2^2*a1^2 + 360*a5^2*x34^2*a3^10*a2^2*a1^2 - 16*a6^3*a3^11*a2^2*a1^2 - 144*a6^2*a5*a3^11*a2^2*a1^2 - 144*a6*a5^2*a3^11*a2^2*a1^2 - 16*a5^3*a3^11*a2^2*a1^2 + 144*a6^2*x34*a3^11*a2^2*a1^2 + 144*a5^2*x34*a3^11*a2^2*a1^2 + 24*a6^2*a3^12*a2^2*a1^2 + 24*a5^2*a3^12*a2^2*a1^2 - 8*a6^6*a5^6*x34*a2^3*a1^2 - 8*a6^6*a5^5*x34^2*a2^3*a1^2 - 8*a6^5*a5^6*x34^2*a2^3*a1^2 + 112*a6^6*a5^4*x34^3*a2^3*a1^2 - 80*a6^5*a5^5*x34^3*a2^3*a1^2 + 112*a6^4*a5^6*x34^3*a2^3*a1^2 + 112*a6^6*a5^3*x34^4*a2^3*a1^2 - 120*a6^5*a5^4*x34^4*a2^3*a1^2 - 120*a6^4*a5^5*x34^4*a2^3*a1^2 + 112*a6^3*a5^6*x34^4*a2^3*a1^2 - 8*a6^6*a5^2*x34^5*a2^3*a1^2 - 80*a6^5*a5^3*x34^5*a2^3*a1^2 - 120*a6^4*a5^4*x34^5*a2^3*a1^2 - 80*a6^3*a5^5*x34^5*a2^3*a1^2 - 8*a6^2*a5^6*x34^5*a2^3*a1^2 - 8*a6^6*a5*x34^6*a2^3*a1^2 - 8*a6^5*a5^2*x34^6*a2^3*a1^2 + 112*a6^4*a5^3*x34^6*a2^3*a1^2 + 112*a6^3*a5^4*x34^6*a2^3*a1^2 - 8*a6^2*a5^5*x34^6*a2^3*a1^2 - 8*a6*a5^6*x34^6*a2^3*a1^2 - 16*a6^6*a5^6*a3*a2^3*a1^2 + 32*a6^6*a5^5*x34*a3*a2^3*a1^2 + 32*a6^5*a5^6*x34*a3*a2^3*a1^2 + 216*a6^6*a5^4*x34^2*a3*a2^3*a1^2 - 144*a6^5*a5^5*x34^2*a3*a2^3*a1^2 + 216*a6^4*a5^6*x34^2*a3*a2^3*a1^2 + 688*a6^6*a5^3*x34^3*a3*a2^3*a1^2 - 512*a6^5*a5^4*x34^3*a3*a2^3*a1^2 - 512*a6^4*a5^5*x34^3*a3*a2^3*a1^2 + 688*a6^3*a5^6*x34^3*a3*a2^3*a1^2 - 160*a6^6*a5^2*x34^4*a3*a2^3*a1^2 - 432*a6^5*a5^3*x34^4*a3*a2^3*a1^2 - 960*a6^4*a5^4*x34^4*a3*a2^3*a1^2 - 432*a6^3*a5^5*x34^4*a3*a2^3*a1^2 - 160*a6^2*a5^6*x34^4*a3*a2^3*a1^2 + 48*a6^5*a5^2*x34^5*a3*a2^3*a1^2 + 640*a6^4*a5^3*x34^5*a3*a2^3*a1^2 + 640*a6^3*a5^4*x34^5*a3*a2^3*a1^2 + 48*a6^2*a5^5*x34^5*a3*a2^3*a1^2 - 8*a6^6*x34^6*a3*a2^3*a1^2 + 48*a6^5*a5*x34^6*a3*a2^3*a1^2 - 120*a6^4*a5^2*x34^6*a3*a2^3*a1^2 + 240*a6^3*a5^3*x34^6*a3*a2^3*a1^2 - 120*a6^2*a5^4*x34^6*a3*a2^3*a1^2 + 48*a6*a5^5*x34^6*a3*a2^3*a1^2 - 8*a5^6*x34^6*a3*a2^3*a1^2 + 32*a6^6*a5^5*a3^2*a2^3*a1^2 + 32*a6^5*a5^6*a3^2*a2^3*a1^2 - 24*a6^6*a5^4*x34*a3^2*a2^3*a1^2 + 48*a6^5*a5^5*x34*a3^2*a2^3*a1^2 - 24*a6^4*a5^6*x34*a3^2*a2^3*a1^2 + 1152*a6^6*a5^3*x34^2*a3^2*a2^3*a1^2 - 1176*a6^5*a5^4*x34^2*a3^2*a2^3*a1^2 - 1176*a6^4*a5^5*x34^2*a3^2*a2^3*a1^2 + 1152*a6^3*a5^6*x34^2*a3^2*a2^3*a1^2 - 800*a6^6*a5^2*x34^3*a3^2*a2^3*a1^2 - 448*a6^5*a5^3*x34^3*a3^2*a2^3*a1^2 - 1760*a6^4*a5^4*x34^3*a3^2*a2^3*a1^2 - 448*a6^3*a5^5*x34^3*a3^2*a2^3*a1^2 - 800*a6^2*a5^6*x34^3*a3^2*a2^3*a1^2 + 2400*a6^4*a5^3*x34^4*a3^2*a2^3*a1^2 + 2400*a6^3*a5^4*x34^4*a3^2*a2^3*a1^2 - 56*a6^6*x34^5*a3^2*a2^3*a1^2 + 384*a6^5*a5*x34^5*a3^2*a2^3*a1^2 - 1080*a6^4*a5^2*x34^5*a3^2*a2^3*a1^2 + 1920*a6^3*a5^3*x34^5*a3^2*a2^3*a1^2 - 1080*a6^2*a5^4*x34^5*a3^2*a2^3*a1^2 + 384*a6*a5^5*x34^5*a3^2*a2^3*a1^2 - 56*a5^6*x34^5*a3^2*a2^3*a1^2 - 8*a6^5*x34^6*a3^2*a2^3*a1^2 - 120*a6^4*a5*x34^6*a3^2*a2^3*a1^2 - 240*a6^3*a5^2*x34^6*a3^2*a2^3*a1^2 - 240*a6^2*a5^3*x34^6*a3^2*a2^3*a1^2 - 120*a6*a5^4*x34^6*a3^2*a2^3*a1^2 - 8*a5^5*x34^6*a3^2*a2^3*a1^2 - 16*a6^6*a5^4*a3^3*a2^3*a1^2 + 32*a6^5*a5^5*a3^3*a2^3*a1^2 - 16*a6^4*a5^6*a3^3*a2^3*a1^2 + 928*a6^6*a5^3*x34*a3^3*a2^3*a1^2 - 1328*a6^5*a5^4*x34*a3^3*a2^3*a1^2 - 1328*a6^4*a5^5*x34*a3^3*a2^3*a1^2 + 928*a6^3*a5^6*x34*a3^3*a2^3*a1^2 - 1760*a6^6*a5^2*x34^2*a3^3*a2^3*a1^2 + 928*a6^5*a5^3*x34^2*a3^3*a2^3*a1^2 + 160*a6^4*a5^4*x34^2*a3^3*a2^3*a1^2 + 928*a6^3*a5^5*x34^2*a3^3*a2^3*a1^2 - 1760*a6^2*a5^6*x34^2*a3^3*a2^3*a1^2 + 80*a6^6*a5*x34^3*a3^3*a2^3*a1^2 - 160*a6^5*a5^2*x34^3*a3^3*a2^3*a1^2 + 3280*a6^4*a5^3*x34^3*a3^3*a2^3*a1^2 + 3280*a6^3*a5^4*x34^3*a3^3*a2^3*a1^2 - 160*a6^2*a5^5*x34^3*a3^3*a2^3*a1^2 + 80*a6*a5^6*x34^3*a3^3*a2^3*a1^2 - 48*a6^6*x34^4*a3^3*a2^3*a1^2 + 1168*a6^5*a5*x34^4*a3^3*a2^3*a1^2 - 2720*a6^4*a5^2*x34^4*a3^3*a2^3*a1^2 + 3840*a6^3*a5^3*x34^4*a3^3*a2^3*a1^2 - 2720*a6^2*a5^4*x34^4*a3^3*a2^3*a1^2 + 1168*a6*a5^5*x34^4*a3^3*a2^3*a1^2 - 48*a5^6*x34^4*a3^3*a2^3*a1^2 - 128*a6^5*x34^5*a3^3*a2^3*a1^2 - 752*a6^4*a5*x34^5*a3^3*a2^3*a1^2 - 960*a6^3*a5^2*x34^5*a3^3*a2^3*a1^2 - 960*a6^2*a5^3*x34^5*a3^3*a2^3*a1^2 - 752*a6*a5^4*x34^5*a3^3*a2^3*a1^2 - 128*a5^5*x34^5*a3^3*a2^3*a1^2 + 112*a6^4*x34^6*a3^3*a2^3*a1^2 + 240*a6^3*a5*x34^6*a3^3*a2^3*a1^2 - 240*a6^2*a5^2*x34^6*a3^3*a2^3*a1^2 + 240*a6*a5^3*x34^6*a3^3*a2^3*a1^2 + 112*a5^4*x34^6*a3^3*a2^3*a1^2 + 464*a6^6*a5^3*a3^4*a2^3*a1^2 - 664*a6^5*a5^4*a3^4*a2^3*a1^2 - 664*a6^4*a5^5*a3^4*a2^3*a1^2 + 464*a6^3*a5^6*a3^4*a2^3*a1^2 - 1840*a6^6*a5^2*x34*a3^4*a2^3*a1^2 + 1840*a6^5*a5^3*x34*a3^4*a2^3*a1^2 + 2000*a6^4*a5^4*x34*a3^4*a2^3*a1^2 + 1840*a6^3*a5^5*x34*a3^4*a2^3*a1^2 - 1840*a6^2*a5^6*x34*a3^4*a2^3*a1^2 + 240*a6^6*a5*x34^2*a3^4*a2^3*a1^2 - 240*a6^5*a5^2*x34^2*a3^4*a2^3*a1^2 + 1040*a6^4*a5^3*x34^2*a3^4*a2^3*a1^2 + 1040*a6^3*a5^4*x34^2*a3^4*a2^3*a1^2 - 240*a6^2*a5^5*x34^2*a3^4*a2^3*a1^2 + 240*a6*a5^6*x34^2*a3^4*a2^3*a1^2 + 320*a6^6*x34^3*a3^4*a2^3*a1^2 + 1760*a6^5*a5*x34^3*a3^4*a2^3*a1^2 - 1600*a6^4*a5^2*x34^3*a3^4*a2^3*a1^2 - 1200*a6^3*a5^3*x34^3*a3^4*a2^3*a1^2 - 1600*a6^2*a5^4*x34^3*a3^4*a2^3*a1^2 + 1760*a6*a5^5*x34^3*a3^4*a2^3*a1^2 + 320*a5^6*x34^3*a3^4*a2^3*a1^2 - 640*a6^5*x34^4*a3^4*a2^3*a1^2 - 2320*a6^4*a5*x34^4*a3^4*a2^3*a1^2 - 320*a6^3*a5^2*x34^4*a3^4*a2^3*a1^2 - 320*a6^2*a5^3*x34^4*a3^4*a2^3*a1^2 - 2320*a6*a5^4*x34^4*a3^4*a2^3*a1^2 - 640*a5^5*x34^4*a3^4*a2^3*a1^2 + 552*a6^4*x34^5*a3^4*a2^3*a1^2 + 1408*a6^3*a5*x34^5*a3^4*a2^3*a1^2 - 1800*a6^2*a5^2*x34^5*a3^4*a2^3*a1^2 + 1408*a6*a5^3*x34^5*a3^4*a2^3*a1^2 + 552*a5^4*x34^5*a3^4*a2^3*a1^2 + 112*a6^3*x34^6*a3^4*a2^3*a1^2 - 120*a6^2*a5*x34^6*a3^4*a2^3*a1^2 - 120*a6*a5^2*x34^6*a3^4*a2^3*a1^2 + 112*a5^3*x34^6*a3^4*a2^3*a1^2 - 736*a6^6*a5^2*a3^5*a2^3*a1^2 + 736*a6^5*a5^3*a3^5*a2^3*a1^2 + 800*a6^4*a5^4*a3^5*a2^3*a1^2 + 736*a6^3*a5^5*a3^5*a2^3*a1^2 - 736*a6^2*a5^6*a3^5*a2^3*a1^2 + 240*a6^6*a5*x34*a3^5*a2^3*a1^2 - 192*a6^5*a5^2*x34*a3^5*a2^3*a1^2 - 720*a6^4*a5^3*x34*a3^5*a2^3*a1^2 - 720*a6^3*a5^4*x34*a3^5*a2^3*a1^2 - 192*a6^2*a5^5*x34*a3^5*a2^3*a1^2 + 240*a6*a5^6*x34*a3^5*a2^3*a1^2 + 800*a6^6*x34^2*a3^5*a2^3*a1^2 + 1488*a6^5*a5*x34^2*a3^5*a2^3*a1^2 + 2160*a6^4*a5^2*x34^2*a3^5*a2^3*a1^2 - 10560*a6^3*a5^3*x34^2*a3^5*a2^3*a1^2 + 2160*a6^2*a5^4*x34^2*a3^5*a2^3*a1^2 + 1488*a6*a5^5*x34^2*a3^5*a2^3*a1^2 + 800*a5^6*x34^2*a3^5*a2^3*a1^2 - 1520*a6^5*x34^3*a3^5*a2^3*a1^2 - 4192*a6^4*a5*x34^3*a3^5*a2^3*a1^2 + 4000*a6^3*a5^2*x34^3*a3^5*a2^3*a1^2 + 4000*a6^2*a5^3*x34^3*a3^5*a2^3*a1^2 - 4192*a6*a5^4*x34^3*a3^5*a2^3*a1^2 - 1520*a5^5*x34^3*a3^5*a2^3*a1^2 + 960*a6^4*x34^4*a3^5*a2^3*a1^2 + 3408*a6^3*a5*x34^4*a3^5*a2^3*a1^2 - 5760*a6^2*a5^2*x34^4*a3^5*a2^3*a1^2 + 3408*a6*a5^3*x34^4*a3^5*a2^3*a1^2 + 960*a5^4*x34^4*a3^5*a2^3*a1^2 + 592*a6^3*x34^5*a3^5*a2^3*a1^2 - 624*a6^2*a5*x34^5*a3^5*a2^3*a1^2 - 624*a6*a5^2*x34^5*a3^5*a2^3*a1^2 + 592*a5^3*x34^5*a3^5*a2^3*a1^2 - 8*a6^2*x34^6*a3^5*a2^3*a1^2 + 48*a6*a5*x34^6*a3^5*a2^3*a1^2 - 8*a5^2*x34^6*a3^5*a2^3*a1^2 + 80*a6^6*a5*a3^6*a2^3*a1^2 - 64*a6^5*a5^2*a3^6*a2^3*a1^2 - 240*a6^4*a5^3*a3^6*a2^3*a1^2 - 240*a6^3*a5^4*a3^6*a2^3*a1^2 - 64*a6^2*a5^5*a3^6*a2^3*a1^2 + 80*a6*a5^6*a3^6*a2^3*a1^2 + 672*a6^6*x34*a3^6*a2^3*a1^2 + 784*a6^5*a5*x34*a3^6*a2^3*a1^2 + 2800*a6^4*a5^2*x34*a3^6*a2^3*a1^2 - 10080*a6^3*a5^3*x34*a3^6*a2^3*a1^2 + 2800*a6^2*a5^4*x34*a3^6*a2^3*a1^2 + 784*a6*a5^5*x34*a3^6*a2^3*a1^2 + 672*a5^6*x34*a3^6*a2^3*a1^2 - 1888*a6^5*x34^2*a3^6*a2^3*a1^2 - 4496*a6^4*a5*x34^2*a3^6*a2^3*a1^2 + 7680*a6^3*a5^2*x34^2*a3^6*a2^3*a1^2 + 7680*a6^2*a5^3*x34^2*a3^6*a2^3*a1^2 - 4496*a6*a5^4*x34^2*a3^6*a2^3*a1^2 - 1888*a5^5*x34^2*a3^6*a2^3*a1^2 + 672*a6^4*x34^3*a3^6*a2^3*a1^2 + 4592*a6^3*a5*x34^3*a3^6*a2^3*a1^2 - 10080*a6^2*a5^2*x34^3*a3^6*a2^3*a1^2 + 4592*a6*a5^3*x34^3*a3^6*a2^3*a1^2 + 672*a5^4*x34^3*a3^6*a2^3*a1^2 + 1392*a6^3*x34^4*a3^6*a2^3*a1^2 - 1440*a6^2*a5*x34^4*a3^6*a2^3*a1^2 - 1440*a6*a5^2*x34^4*a3^6*a2^3*a1^2 + 1392*a5^3*x34^4*a3^6*a2^3*a1^2 - 56*a6^2*x34^5*a3^6*a2^3*a1^2 + 336*a6*a5*x34^5*a3^6*a2^3*a1^2 - 56*a5^2*x34^5*a3^6*a2^3*a1^2 - 8*a6*x34^6*a3^6*a2^3*a1^2 - 8*a5*x34^6*a3^6*a2^3*a1^2 + 192*a6^6*a3^7*a2^3*a1^2 + 224*a6^5*a5*a3^7*a2^3*a1^2 + 800*a6^4*a5^2*a3^7*a2^3*a1^2 - 2880*a6^3*a5^3*a3^7*a2^3*a1^2 + 800*a6^2*a5^4*a3^7*a2^3*a1^2 + 224*a6*a5^5*a3^7*a2^3*a1^2 + 192*a5^6*a3^7*a2^3*a1^2 - 1184*a6^5*x34*a3^7*a2^3*a1^2 - 2656*a6^4*a5*x34*a3^7*a2^3*a1^2 + 5440*a6^3*a5^2*x34*a3^7*a2^3*a1^2 + 5440*a6^2*a5^3*x34*a3^7*a2^3*a1^2 - 2656*a6*a5^4*x34*a3^7*a2^3*a1^2 - 1184*a5^5*x34*a3^7*a2^3*a1^2 + 96*a6^4*x34^2*a3^7*a2^3*a1^2 + 3808*a6^3*a5*x34^2*a3^7*a2^3*a1^2 - 10080*a6^2*a5^2*x34^2*a3^7*a2^3*a1^2 + 3808*a6*a5^3*x34^2*a3^7*a2^3*a1^2 + 96*a5^4*x34^2*a3^7*a2^3*a1^2 + 1888*a6^3*x34^3*a3^7*a2^3*a1^2 - 1920*a6^2*a5*x34^3*a3^7*a2^3*a1^2 - 1920*a6*a5^2*x34^3*a3^7*a2^3*a1^2 + 1888*a5^3*x34^3*a3^7*a2^3*a1^2 - 160*a6^2*x34^4*a3^7*a2^3*a1^2 + 960*a6*a5*x34^4*a3^7*a2^3*a1^2 - 160*a5^2*x34^4*a3^7*a2^3*a1^2 - 48*a6*x34^5*a3^7*a2^3*a1^2 - 48*a5*x34^5*a3^7*a2^3*a1^2 - 296*a6^5*a3^8*a2^3*a1^2 - 664*a6^4*a5*a3^8*a2^3*a1^2 + 1360*a6^3*a5^2*a3^8*a2^3*a1^2 + 1360*a6^2*a5^3*a3^8*a2^3*a1^2 - 664*a6*a5^4*a3^8*a2^3*a1^2 - 296*a5^5*a3^8*a2^3*a1^2 - 72*a6^4*x34*a3^8*a2^3*a1^2 + 1872*a6^3*a5*x34*a3^8*a2^3*a1^2 - 5400*a6^2*a5^2*x34*a3^8*a2^3*a1^2 + 1872*a6*a5^3*x34*a3^8*a2^3*a1^2 - 72*a5^4*x34*a3^8*a2^3*a1^2 + 1552*a6^3*x34^2*a3^8*a2^3*a1^2 - 1560*a6^2*a5*x34^2*a3^8*a2^3*a1^2 - 1560*a6*a5^2*x34^2*a3^8*a2^3*a1^2 + 1552*a5^3*x34^2*a3^8*a2^3*a1^2 - 240*a6^2*x34^3*a3^8*a2^3*a1^2 + 1440*a6*a5*x34^3*a3^8*a2^3*a1^2 - 240*a5^2*x34^3*a3^8*a2^3*a1^2 - 120*a6*x34^4*a3^8*a2^3*a1^2 - 120*a5*x34^4*a3^8*a2^3*a1^2 - 16*a6^4*a3^9*a2^3*a1^2 + 416*a6^3*a5*a3^9*a2^3*a1^2 - 1200*a6^2*a5^2*a3^9*a2^3*a1^2 + 416*a6*a5^3*a3^9*a2^3*a1^2 - 16*a5^4*a3^9*a2^3*a1^2 + 720*a6^3*x34*a3^9*a2^3*a1^2 - 720*a6^2*a5*x34*a3^9*a2^3*a1^2 - 720*a6*a5^2*x34*a3^9*a2^3*a1^2 + 720*a5^3*x34*a3^9*a2^3*a1^2 - 200*a6^2*x34^2*a3^9*a2^3*a1^2 + 1200*a6*a5*x34^2*a3^9*a2^3*a1^2 - 200*a5^2*x34^2*a3^9*a2^3*a1^2 - 160*a6*x34^3*a3^9*a2^3*a1^2 - 160*a5*x34^3*a3^9*a2^3*a1^2 + 144*a6^3*a3^10*a2^3*a1^2 - 144*a6^2*a5*a3^10*a2^3*a1^2 - 144*a6*a5^2*a3^10*a2^3*a1^2 + 144*a5^3*a3^10*a2^3*a1^2 - 88*a6^2*x34*a3^10*a2^3*a1^2 + 528*a6*a5*x34*a3^10*a2^3*a1^2 - 88*a5^2*x34*a3^10*a2^3*a1^2 - 120*a6*x34^2*a3^10*a2^3*a1^2 - 120*a5*x34^2*a3^10*a2^3*a1^2 - 16*a6^2*a3^11*a2^3*a1^2 + 96*a6*a5*a3^11*a2^3*a1^2 - 16*a5^2*a3^11*a2^3*a1^2 - 48*a6*x34*a3^11*a2^3*a1^2 - 48*a5*x34*a3^11*a2^3*a1^2 - 8*a6*a3^12*a2^3*a1^2 - 8*a5*a3^12*a2^3*a1^2 - 8*a6^6*a5^6*a2^4*a1^2 + 16*a6^6*a5^5*x34*a2^4*a1^2 + 16*a6^5*a5^6*x34*a2^4*a1^2 - 128*a6^6*a5^4*x34^2*a2^4*a1^2 + 120*a6^5*a5^5*x34^2*a2^4*a1^2 - 128*a6^4*a5^6*x34^2*a2^4*a1^2 + 112*a6^6*a5^3*x34^3*a2^4*a1^2 - 120*a6^5*a5^4*x34^3*a2^4*a1^2 - 120*a6^4*a5^5*x34^3*a2^4*a1^2 + 112*a6^3*a5^6*x34^3*a2^4*a1^2 - 128*a6^6*a5^2*x34^4*a2^4*a1^2 - 120*a6^5*a5^3*x34^4*a2^4*a1^2 + 720*a6^4*a5^4*x34^4*a2^4*a1^2 - 120*a6^3*a5^5*x34^4*a2^4*a1^2 - 128*a6^2*a5^6*x34^4*a2^4*a1^2 + 16*a6^6*a5*x34^5*a2^4*a1^2 + 120*a6^5*a5^2*x34^5*a2^4*a1^2 - 120*a6^4*a5^3*x34^5*a2^4*a1^2 - 120*a6^3*a5^4*x34^5*a2^4*a1^2 + 120*a6^2*a5^5*x34^5*a2^4*a1^2 + 16*a6*a5^6*x34^5*a2^4*a1^2 - 8*a6^6*x34^6*a2^4*a1^2 + 16*a6^5*a5*x34^6*a2^4*a1^2 - 128*a6^4*a5^2*x34^6*a2^4*a1^2 + 112*a6^3*a5^3*x34^6*a2^4*a1^2 - 128*a6^2*a5^4*x34^6*a2^4*a1^2 + 16*a6*a5^5*x34^6*a2^4*a1^2 - 8*a5^6*x34^6*a2^4*a1^2 + 32*a6^6*a5^5*a3*a2^4*a1^2 + 32*a6^5*a5^6*a3*a2^4*a1^2 - 136*a6^6*a5^4*x34*a3*a2^4*a1^2 + 24*a6^5*a5^5*x34*a3*a2^4*a1^2 - 136*a6^4*a5^6*x34*a3*a2^4*a1^2 + 216*a6^6*a5^3*x34^2*a3*a2^4*a1^2 - 72*a6^5*a5^4*x34^2*a3*a2^4*a1^2 - 72*a6^4*a5^5*x34^2*a3*a2^4*a1^2 + 216*a6^3*a5^6*x34^2*a3*a2^4*a1^2 - 632*a6^6*a5^2*x34^3*a3*a2^4*a1^2 - 512*a6^5*a5^3*x34^3*a3*a2^4*a1^2 + 2520*a6^4*a5^4*x34^3*a3*a2^4*a1^2 - 512*a6^3*a5^5*x34^3*a3*a2^4*a1^2 - 632*a6^2*a5^6*x34^3*a3*a2^4*a1^2 + 200*a6^6*a5*x34^4*a3*a2^4*a1^2 + 888*a6^5*a5^2*x34^4*a3*a2^4*a1^2 - 960*a6^4*a5^3*x34^4*a3*a2^4*a1^2 - 960*a6^3*a5^4*x34^4*a3*a2^4*a1^2 + 888*a6^2*a5^5*x34^4*a3*a2^4*a1^2 + 200*a6*a5^6*x34^4*a3*a2^4*a1^2 - 32*a6^6*x34^5*a3*a2^4*a1^2 - 120*a6^5*a5*x34^5*a3*a2^4*a1^2 - 480*a6^4*a5^2*x34^5*a3*a2^4*a1^2 + 640*a6^3*a5^3*x34^5*a3*a2^4*a1^2 - 480*a6^2*a5^4*x34^5*a3*a2^4*a1^2 - 120*a6*a5^5*x34^5*a3*a2^4*a1^2 - 32*a5^6*x34^5*a3*a2^4*a1^2 + 16*a6^5*x34^6*a3*a2^4*a1^2 + 120*a6^4*a5*x34^6*a3*a2^4*a1^2 - 120*a6^3*a5^2*x34^6*a3*a2^4*a1^2 - 120*a6^2*a5^3*x34^6*a3*a2^4*a1^2 + 120*a6*a5^4*x34^6*a3*a2^4*a1^2 + 16*a5^5*x34^6*a3*a2^4*a1^2 - 136*a6^6*a5^4*a3^2*a2^4*a1^2 + 24*a6^5*a5^5*a3^2*a2^4*a1^2 - 136*a6^4*a5^6*a3^2*a2^4*a1^2 - 24*a6^6*a5^3*x34*a3^2*a2^4*a1^2 + 504*a6^5*a5^4*x34*a3^2*a2^4*a1^2 + 504*a6^4*a5^5*x34*a3^2*a2^4*a1^2 - 24*a6^3*a5^6*x34*a3^2*a2^4*a1^2 - 408*a6^6*a5^2*x34^2*a3^2*a2^4*a1^2 - 1176*a6^5*a5^3*x34^2*a3^2*a2^4*a1^2 + 2160*a6^4*a5^4*x34^2*a3^2*a2^4*a1^2 - 1176*a6^3*a5^5*x34^2*a3^2*a2^4*a1^2 - 408*a6^2*a5^6*x34^2*a3^2*a2^4*a1^2 + 520*a6^6*a5*x34^3*a3^2*a2^4*a1^2 + 1992*a6^5*a5^2*x34^3*a3^2*a2^4*a1^2 - 1760*a6^4*a5^3*x34^3*a3^2*a2^4*a1^2 - 1760*a6^3*a5^4*x34^3*a3^2*a2^4*a1^2 + 1992*a6^2*a5^5*x34^3*a3^2*a2^4*a1^2 + 520*a6*a5^6*x34^3*a3^2*a2^4*a1^2 - 168*a6^6*x34^4*a3^2*a2^4*a1^2 - 552*a6^5*a5*x34^4*a3^2*a2^4*a1^2 - 1560*a6^4*a5^2*x34^4*a3^2*a2^4*a1^2 + 2400*a6^3*a5^3*x34^4*a3^2*a2^4*a1^2 - 1560*a6^2*a5^4*x34^4*a3^2*a2^4*a1^2 - 552*a6*a5^5*x34^4*a3^2*a2^4*a1^2 - 168*a5^6*x34^4*a3^2*a2^4*a1^2 + 216*a6^5*x34^5*a3^2*a2^4*a1^2 + 1008*a6^4*a5*x34^5*a3^2*a2^4*a1^2 - 1080*a6^3*a5^2*x34^5*a3^2*a2^4*a1^2 - 1080*a6^2*a5^3*x34^5*a3^2*a2^4*a1^2 + 1008*a6*a5^4*x34^5*a3^2*a2^4*a1^2 + 216*a5^5*x34^5*a3^2*a2^4*a1^2 - 128*a6^4*x34^6*a3^2*a2^4*a1^2 - 120*a6^3*a5*x34^6*a3^2*a2^4*a1^2 + 720*a6^2*a5^2*x34^6*a3^2*a2^4*a1^2 - 120*a6*a5^3*x34^6*a3^2*a2^4*a1^2 - 128*a5^4*x34^6*a3^2*a2^4*a1^2 - 16*a6^6*a5^3*a3^3*a2^4*a1^2 + 336*a6^5*a5^4*a3^3*a2^4*a1^2 + 336*a6^4*a5^5*a3^3*a2^4*a1^2 - 16*a6^3*a5^6*a3^3*a2^4*a1^2 + 448*a6^6*a5^2*x34*a3^3*a2^4*a1^2 - 1328*a6^5*a5^3*x34*a3^3*a2^4*a1^2 - 720*a6^4*a5^4*x34*a3^3*a2^4*a1^2 - 1328*a6^3*a5^5*x34*a3^3*a2^4*a1^2 + 448*a6^2*a5^6*x34*a3^3*a2^4*a1^2 + 400*a6^6*a5*x34^2*a3^3*a2^4*a1^2 + 1488*a6^5*a5^2*x34^2*a3^3*a2^4*a1^2 + 160*a6^4*a5^3*x34^2*a3^3*a2^4*a1^2 + 160*a6^3*a5^4*x34^2*a3^3*a2^4*a1^2 + 1488*a6^2*a5^5*x34^2*a3^3*a2^4*a1^2 + 400*a6*a5^6*x34^2*a3^3*a2^4*a1^2 - 400*a6^6*x34^3*a3^3*a2^4*a1^2 - 720*a6^5*a5*x34^3*a3^3*a2^4*a1^2 - 3120*a6^4*a5^2*x34^3*a3^3*a2^4*a1^2 + 3280*a6^3*a5^3*x34^3*a3^3*a2^4*a1^2 - 3120*a6^2*a5^4*x34^3*a3^3*a2^4*a1^2 - 720*a6*a5^5*x34^3*a3^3*a2^4*a1^2 - 400*a5^6*x34^3*a3^3*a2^4*a1^2 + 720*a6^5*x34^4*a3^3*a2^4*a1^2 + 2880*a6^4*a5*x34^4*a3^3*a2^4*a1^2 - 2720*a6^3*a5^2*x34^4*a3^3*a2^4*a1^2 - 2720*a6^2*a5^3*x34^4*a3^3*a2^4*a1^2 + 2880*a6*a5^4*x34^4*a3^3*a2^4*a1^2 + 720*a5^5*x34^4*a3^3*a2^4*a1^2 - 888*a6^4*x34^5*a3^3*a2^4*a1^2 - 752*a6^3*a5*x34^5*a3^3*a2^4*a1^2 + 3960*a6^2*a5^2*x34^5*a3^3*a2^4*a1^2 - 752*a6*a5^3*x34^5*a3^3*a2^4*a1^2 - 888*a5^4*x34^5*a3^3*a2^4*a1^2 + 112*a6^3*x34^6*a3^3*a2^4*a1^2 - 120*a6^2*a5*x34^6*a3^3*a2^4*a1^2 - 120*a6*a5^2*x34^6*a3^3*a2^4*a1^2 + 112*a5^3*x34^6*a3^3*a2^4*a1^2 + 224*a6^6*a5^2*a3^4*a2^4*a1^2 - 664*a6^5*a5^3*a3^4*a2^4*a1^2 - 360*a6^4*a5^4*a3^4*a2^4*a1^2 - 664*a6^3*a5^5*a3^4*a2^4*a1^2 + 224*a6^2*a5^6*a3^4*a2^4*a1^2 + 80*a6^6*a5*x34*a3^4*a2^4*a1^2 + 240*a6^5*a5^2*x34*a3^4*a2^4*a1^2 + 2000*a6^4*a5^3*x34*a3^4*a2^4*a1^2 + 2000*a6^3*a5^4*x34*a3^4*a2^4*a1^2 + 240*a6^2*a5^5*x34*a3^4*a2^4*a1^2 + 80*a6*a5^6*x34*a3^4*a2^4*a1^2 - 520*a6^6*x34^2*a3^4*a2^4*a1^2 - 3960*a6^4*a5^2*x34^2*a3^4*a2^4*a1^2 + 1040*a6^3*a5^3*x34^2*a3^4*a2^4*a1^2 - 3960*a6^2*a5^4*x34^2*a3^4*a2^4*a1^2 - 520*a5^6*x34^2*a3^4*a2^4*a1^2 + 920*a6^5*x34^3*a3^4*a2^4*a1^2 + 3480*a6^4*a5*x34^3*a3^4*a2^4*a1^2 - 1600*a6^3*a5^2*x34^3*a3^4*a2^4*a1^2 - 1600*a6^2*a5^3*x34^3*a3^4*a2^4*a1^2 + 3480*a6*a5^4*x34^3*a3^4*a2^4*a1^2 + 920*a5^5*x34^3*a3^4*a2^4*a1^2 - 1800*a6^4*x34^4*a3^4*a2^4*a1^2 - 2320*a6^3*a5*x34^4*a3^4*a2^4*a1^2 + 7920*a6^2*a5^2*x34^4*a3^4*a2^4*a1^2 - 2320*a6*a5^3*x34^4*a3^4*a2^4*a1^2 - 1800*a5^4*x34^4*a3^4*a2^4*a1^2 + 552*a6^3*x34^5*a3^4*a2^4*a1^2 - 432*a6^2*a5*x34^5*a3^4*a2^4*a1^2 - 432*a6*a5^2*x34^5*a3^4*a2^4*a1^2 + 552*a5^3*x34^5*a3^4*a2^4*a1^2 - 128*a6^2*x34^6*a3^4*a2^4*a1^2 + 120*a6*a5*x34^6*a3^4*a2^4*a1^2 - 128*a5^2*x34^6*a3^4*a2^4*a1^2 + 32*a6^6*a5*a3^5*a2^4*a1^2 + 96*a6^5*a5^2*a3^5*a2^4*a1^2 + 800*a6^4*a5^3*a3^5*a2^4*a1^2 + 800*a6^3*a5^4*a3^5*a2^4*a1^2 + 96*a6^2*a5^5*a3^5*a2^4*a1^2 + 32*a6*a5^6*a3^5*a2^4*a1^2 - 384*a6^6*x34*a3^5*a2^4*a1^2 + 432*a6^5*a5*x34*a3^5*a2^4*a1^2 - 2880*a6^4*a5^2*x34*a3^5*a2^4*a1^2 - 720*a6^3*a5^3*x34*a3^5*a2^4*a1^2 - 2880*a6^2*a5^4*x34*a3^5*a2^4*a1^2 + 432*a6*a5^5*x34*a3^5*a2^4*a1^2 - 384*a5^6*x34*a3^5*a2^4*a1^2 + 480*a6^5*x34^2*a3^5*a2^4*a1^2 + 1728*a6^4*a5*x34^2*a3^5*a2^4*a1^2 + 2160*a6^3*a5^2*x34^2*a3^5*a2^4*a1^2 + 2160*a6^2*a5^3*x34^2*a3^5*a2^4*a1^2 + 1728*a6*a5^4*x34^2*a3^5*a2^4*a1^2 + 480*a5^5*x34^2*a3^5*a2^4*a1^2 - 1000*a6^4*x34^3*a3^5*a2^4*a1^2 - 4192*a6^3*a5*x34^3*a3^5*a2^4*a1^2 + 6120*a6^2*a5^2*x34^3*a3^5*a2^4*a1^2 - 4192*a6*a5^3*x34^3*a3^5*a2^4*a1^2 - 1000*a5^4*x34^3*a3^5*a2^4*a1^2 + 960*a6^3*x34^4*a3^5*a2^4*a1^2 - 72*a6^2*a5*x34^4*a3^5*a2^4*a1^2 - 72*a6*a5^2*x34^4*a3^5*a2^4*a1^2 + 960*a5^3*x34^4*a3^5*a2^4*a1^2 - 648*a6^2*x34^5*a3^5*a2^4*a1^2 + 504*a6*a5*x34^5*a3^5*a2^4*a1^2 - 648*a5^2*x34^5*a3^5*a2^4*a1^2 + 16*a6*x34^6*a3^5*a2^4*a1^2 + 16*a5*x34^6*a3^5*a2^4*a1^2 - 128*a6^6*a3^6*a2^4*a1^2 + 144*a6^5*a5*a3^6*a2^4*a1^2 - 960*a6^4*a5^2*a3^6*a2^4*a1^2 - 240*a6^3*a5^3*a3^6*a2^4*a1^2 - 960*a6^2*a5^4*a3^6*a2^4*a1^2 + 144*a6*a5^5*a3^6*a2^4*a1^2 - 128*a5^6*a3^6*a2^4*a1^2 + 112*a6^5*x34*a3^6*a2^4*a1^2 + 336*a6^4*a5*x34*a3^6*a2^4*a1^2 + 2800*a6^3*a5^2*x34*a3^6*a2^4*a1^2 + 2800*a6^2*a5^3*x34*a3^6*a2^4*a1^2 + 336*a6*a5^4*x34*a3^6*a2^4*a1^2 + 112*a5^5*x34*a3^6*a2^4*a1^2 + 712*a6^4*x34^2*a3^6*a2^4*a1^2 - 4496*a6^3*a5*x34^2*a3^6*a2^4*a1^2 + 360*a6^2*a5^2*x34^2*a3^6*a2^4*a1^2 - 4496*a6*a5^3*x34^2*a3^6*a2^4*a1^2 + 712*a5^4*x34^2*a3^6*a2^4*a1^2 + 672*a6^3*x34^3*a3^6*a2^4*a1^2 + 1512*a6^2*a5*x34^3*a3^6*a2^4*a1^2 + 1512*a6*a5^2*x34^3*a3^6*a2^4*a1^2 + 672*a5^3*x34^3*a3^6*a2^4*a1^2 - 1448*a6^2*x34^4*a3^6*a2^4*a1^2 + 840*a6*a5*x34^4*a3^6*a2^4*a1^2 - 1448*a5^2*x34^4*a3^6*a2^4*a1^2 + 112*a6*x34^5*a3^6*a2^4*a1^2 + 112*a5*x34^5*a3^6*a2^4*a1^2 - 8*x34^6*a3^6*a2^4*a1^2 + 32*a6^5*a3^7*a2^4*a1^2 + 96*a6^4*a5*a3^7*a2^4*a1^2 + 800*a6^3*a5^2*a3^7*a2^4*a1^2 + 800*a6^2*a5^3*a3^7*a2^4*a1^2 + 96*a6*a5^4*a3^7*a2^4*a1^2 + 32*a5^5*a3^7*a2^4*a1^2 + 896*a6^4*x34*a3^7*a2^4*a1^2 - 2656*a6^3*a5*x34*a3^7*a2^4*a1^2 - 1440*a6^2*a5^2*x34*a3^7*a2^4*a1^2 - 2656*a6*a5^3*x34*a3^7*a2^4*a1^2 + 896*a5^4*x34*a3^7*a2^4*a1^2 + 96*a6^3*x34^2*a3^7*a2^4*a1^2 + 2448*a6^2*a5*x34^2*a3^7*a2^4*a1^2 + 2448*a6*a5^2*x34^2*a3^7*a2^4*a1^2 + 96*a5^3*x34^2*a3^7*a2^4*a1^2 - 1872*a6^2*x34^3*a3^7*a2^4*a1^2 + 720*a6*a5*x34^3*a3^7*a2^4*a1^2 - 1872*a5^2*x34^3*a3^7*a2^4*a1^2 + 320*a6*x34^4*a3^7*a2^4*a1^2 + 320*a5*x34^4*a3^7*a2^4*a1^2 - 48*x34^5*a3^7*a2^4*a1^2 + 224*a6^4*a3^8*a2^4*a1^2 - 664*a6^3*a5*a3^8*a2^4*a1^2 - 360*a6^2*a5^2*a3^8*a2^4*a1^2 - 664*a6*a5^3*a3^8*a2^4*a1^2 + 224*a5^4*a3^8*a2^4*a1^2 - 72*a6^3*x34*a3^8*a2^4*a1^2 + 1512*a6^2*a5*x34*a3^8*a2^4*a1^2 + 1512*a6*a5^2*x34*a3^8*a2^4*a1^2 - 72*a5^3*x34*a3^8*a2^4*a1^2 - 1488*a6^2*x34^2*a3^8*a2^4*a1^2 + 360*a6*a5*x34^2*a3^8*a2^4*a1^2 - 1488*a5^2*x34^2*a3^8*a2^4*a1^2 + 480*a6*x34^3*a3^8*a2^4*a1^2 + 480*a5*x34^3*a3^8*a2^4*a1^2 - 120*x34^4*a3^8*a2^4*a1^2 - 16*a6^3*a3^9*a2^4*a1^2 + 336*a6^2*a5*a3^9*a2^4*a1^2 + 336*a6*a5^2*a3^9*a2^4*a1^2 - 16*a5^3*a3^9*a2^4*a1^2 - 680*a6^2*x34*a3^9*a2^4*a1^2 + 120*a6*a5*x34*a3^9*a2^4*a1^2 - 680*a5^2*x34*a3^9*a2^4*a1^2 + 400*a6*x34^2*a3^9*a2^4*a1^2 + 400*a5*x34^2*a3^9*a2^4*a1^2 - 160*x34^3*a3^9*a2^4*a1^2 - 136*a6^2*a3^10*a2^4*a1^2 + 24*a6*a5*a3^10*a2^4*a1^2 - 136*a5^2*a3^10*a2^4*a1^2 + 176*a6*x34*a3^10*a2^4*a1^2 + 176*a5*x34*a3^10*a2^4*a1^2 - 120*x34^2*a3^10*a2^4*a1^2 + 32*a6*a3^11*a2^4*a1^2 + 32*a5*a3^11*a2^4*a1^2 - 48*x34*a3^11*a2^4*a1^2 - 8*a3^12*a2^4*a1^2 + 8*a6^6*a5^5*a2^5*a1^2 + 8*a6^5*a5^6*a2^5*a1^2 + 16*a6^6*a5^4*x34*a2^5*a1^2 - 72*a6^5*a5^5*x34*a2^5*a1^2 + 16*a6^4*a5^6*x34*a2^5*a1^2 - 8*a6^6*a5^3*x34^2*a2^5*a1^2 + 120*a6^5*a5^4*x34^2*a2^5*a1^2 + 120*a6^4*a5^5*x34^2*a2^5*a1^2 - 8*a6^3*a5^6*x34^2*a2^5*a1^2 - 8*a6^6*a5^2*x34^3*a2^5*a1^2 - 80*a6^5*a5^3*x34^3*a2^5*a1^2 - 120*a6^4*a5^4*x34^3*a2^5*a1^2 - 80*a6^3*a5^5*x34^3*a2^5*a1^2 - 8*a6^2*a5^6*x34^3*a2^5*a1^2 + 16*a6^6*a5*x34^4*a2^5*a1^2 + 120*a6^5*a5^2*x34^4*a2^5*a1^2 - 120*a6^4*a5^3*x34^4*a2^5*a1^2 - 120*a6^3*a5^4*x34^4*a2^5*a1^2 + 120*a6^2*a5^5*x34^4*a2^5*a1^2 + 16*a6*a5^6*x34^4*a2^5*a1^2 + 8*a6^6*x34^5*a2^5*a1^2 - 72*a6^5*a5*x34^5*a2^5*a1^2 + 120*a6^4*a5^2*x34^5*a2^5*a1^2 - 80*a6^3*a5^3*x34^5*a2^5*a1^2 + 120*a6^2*a5^4*x34^5*a2^5*a1^2 - 72*a6*a5^5*x34^5*a2^5*a1^2 + 8*a5^6*x34^5*a2^5*a1^2 + 8*a6^5*x34^6*a2^5*a1^2 + 16*a6^4*a5*x34^6*a2^5*a1^2 - 8*a6^3*a5^2*x34^6*a2^5*a1^2 - 8*a6^2*a5^3*x34^6*a2^5*a1^2 + 16*a6*a5^4*x34^6*a2^5*a1^2 + 8*a5^5*x34^6*a2^5*a1^2 + 32*a6^6*a5^4*a3*a2^5*a1^2 - 144*a6^5*a5^5*a3*a2^5*a1^2 + 32*a6^4*a5^6*a3*a2^5*a1^2 + 32*a6^6*a5^3*x34*a3*a2^5*a1^2 + 24*a6^5*a5^4*x34*a3*a2^5*a1^2 + 24*a6^4*a5^5*x34*a3*a2^5*a1^2 + 32*a6^3*a5^6*x34*a3*a2^5*a1^2 - 96*a6^6*a5^2*x34^2*a3*a2^5*a1^2 - 144*a6^5*a5^3*x34^2*a3*a2^5*a1^2 - 72*a6^4*a5^4*x34^2*a3*a2^5*a1^2 - 144*a6^3*a5^5*x34^2*a3*a2^5*a1^2 - 96*a6^2*a5^6*x34^2*a3*a2^5*a1^2 + 112*a6^6*a5*x34^3*a3*a2^5*a1^2 + 576*a6^5*a5^2*x34^3*a3*a2^5*a1^2 - 512*a6^4*a5^3*x34^3*a3*a2^5*a1^2 - 512*a6^3*a5^4*x34^3*a3*a2^5*a1^2 + 576*a6^2*a5^5*x34^3*a3*a2^5*a1^2 + 112*a6*a5^6*x34^3*a3*a2^5*a1^2 + 56*a6^6*x34^4*a3*a2^5*a1^2 - 576*a6^5*a5*x34^4*a3*a2^5*a1^2 + 888*a6^4*a5^2*x34^4*a3*a2^5*a1^2 - 432*a6^3*a5^3*x34^4*a3*a2^5*a1^2 + 888*a6^2*a5^4*x34^4*a3*a2^5*a1^2 - 576*a6*a5^5*x34^4*a3*a2^5*a1^2 + 56*a5^6*x34^4*a3*a2^5*a1^2 - 24*a6^5*x34^5*a3*a2^5*a1^2 - 120*a6^4*a5*x34^5*a3*a2^5*a1^2 + 48*a6^3*a5^2*x34^5*a3*a2^5*a1^2 + 48*a6^2*a5^3*x34^5*a3*a2^5*a1^2 - 120*a6*a5^4*x34^5*a3*a2^5*a1^2 - 24*a5^5*x34^5*a3*a2^5*a1^2 + 16*a6^4*x34^6*a3*a2^5*a1^2 + 48*a6^3*a5*x34^6*a3*a2^5*a1^2 - 72*a6^2*a5^2*x34^6*a3*a2^5*a1^2 + 48*a6*a5^3*x34^6*a3*a2^5*a1^2 + 16*a5^4*x34^6*a3*a2^5*a1^2 + 32*a6^6*a5^3*a3^2*a2^5*a1^2 + 24*a6^5*a5^4*a3^2*a2^5*a1^2 + 24*a6^4*a5^5*a3^2*a2^5*a1^2 + 32*a6^3*a5^6*a3^2*a2^5*a1^2 - 240*a6^6*a5^2*x34*a3^2*a2^5*a1^2 + 48*a6^5*a5^3*x34*a3^2*a2^5*a1^2 + 504*a6^4*a5^4*x34*a3^2*a2^5*a1^2 + 48*a6^3*a5^5*x34*a3^2*a2^5*a1^2 - 240*a6^2*a5^6*x34*a3^2*a2^5*a1^2 + 168*a6^6*a5*x34^2*a3^2*a2^5*a1^2 + 1008*a6^5*a5^2*x34^2*a3^2*a2^5*a1^2 - 1176*a6^4*a5^3*x34^2*a3^2*a2^5*a1^2 - 1176*a6^3*a5^4*x34^2*a3^2*a2^5*a1^2 + 1008*a6^2*a5^5*x34^2*a3^2*a2^5*a1^2 + 168*a6*a5^6*x34^2*a3^2*a2^5*a1^2 + 136*a6^6*x34^3*a3^2*a2^5*a1^2 - 1488*a6^5*a5*x34^3*a3^2*a2^5*a1^2 + 1992*a6^4*a5^2*x34^3*a3^2*a2^5*a1^2 - 448*a6^3*a5^3*x34^3*a3^2*a2^5*a1^2 + 1992*a6^2*a5^4*x34^3*a3^2*a2^5*a1^2 - 1488*a6*a5^5*x34^3*a3^2*a2^5*a1^2 + 136*a5^6*x34^3*a3^2*a2^5*a1^2 - 120*a6^5*x34^4*a3^2*a2^5*a1^2 - 552*a6^4*a5*x34^4*a3^2*a2^5*a1^2 - 552*a6*a5^4*x34^4*a3^2*a2^5*a1^2 - 120*a5^5*x34^4*a3^2*a2^5*a1^2 + 216*a6^4*x34^5*a3^2*a2^5*a1^2 + 384*a6^3*a5*x34^5*a3^2*a2^5*a1^2 - 432*a6^2*a5^2*x34^5*a3^2*a2^5*a1^2 + 384*a6*a5^3*x34^5*a3^2*a2^5*a1^2 + 216*a5^4*x34^5*a3^2*a2^5*a1^2 - 8*a6^3*x34^6*a3^2*a2^5*a1^2 - 72*a6^2*a5*x34^6*a3^2*a2^5*a1^2 - 72*a6*a5^2*x34^6*a3^2*a2^5*a1^2 - 8*a5^3*x34^6*a3^2*a2^5*a1^2 - 160*a6^6*a5^2*a3^3*a2^5*a1^2 + 32*a6^5*a5^3*a3^3*a2^5*a1^2 + 336*a6^4*a5^4*a3^3*a2^5*a1^2 + 32*a6^3*a5^5*a3^3*a2^5*a1^2 - 160*a6^2*a5^6*a3^3*a2^5*a1^2 + 112*a6^6*a5*x34*a3^3*a2^5*a1^2 + 864*a6^5*a5^2*x34*a3^3*a2^5*a1^2 - 1328*a6^4*a5^3*x34*a3^3*a2^5*a1^2 - 1328*a6^3*a5^4*x34*a3^3*a2^5*a1^2 + 864*a6^2*a5^5*x34*a3^3*a2^5*a1^2 + 112*a6*a5^6*x34*a3^3*a2^5*a1^2 + 144*a6^6*x34^2*a3^3*a2^5*a1^2 - 1632*a6^5*a5*x34^2*a3^3*a2^5*a1^2 + 1488*a6^4*a5^2*x34^2*a3^3*a2^5*a1^2 + 928*a6^3*a5^3*x34^2*a3^3*a2^5*a1^2 + 1488*a6^2*a5^4*x34^2*a3^3*a2^5*a1^2 - 1632*a6*a5^5*x34^2*a3^3*a2^5*a1^2 + 144*a5^6*x34^2*a3^3*a2^5*a1^2 - 160*a6^5*x34^3*a3^3*a2^5*a1^2 - 720*a6^4*a5*x34^3*a3^3*a2^5*a1^2 - 160*a6^3*a5^2*x34^3*a3^3*a2^5*a1^2 - 160*a6^2*a5^3*x34^3*a3^3*a2^5*a1^2 - 720*a6*a5^4*x34^3*a3^3*a2^5*a1^2 - 160*a5^5*x34^3*a3^3*a2^5*a1^2 + 720*a6^4*x34^4*a3^3*a2^5*a1^2 + 1168*a6^3*a5*x34^4*a3^3*a2^5*a1^2 - 1440*a6^2*a5^2*x34^4*a3^3*a2^5*a1^2 + 1168*a6*a5^3*x34^4*a3^3*a2^5*a1^2 + 720*a5^4*x34^4*a3^3*a2^5*a1^2 - 128*a6^3*x34^5*a3^3*a2^5*a1^2 - 336*a6^2*a5*x34^5*a3^3*a2^5*a1^2 - 336*a6*a5^2*x34^5*a3^3*a2^5*a1^2 - 128*a5^3*x34^5*a3^3*a2^5*a1^2 - 8*a6^2*x34^6*a3^3*a2^5*a1^2 + 48*a6*a5*x34^6*a3^3*a2^5*a1^2 - 8*a5^2*x34^6*a3^3*a2^5*a1^2 + 56*a6^6*a5*a3^4*a2^5*a1^2 + 432*a6^5*a5^2*a3^4*a2^5*a1^2 - 664*a6^4*a5^3*a3^4*a2^5*a1^2 - 664*a6^3*a5^4*a3^4*a2^5*a1^2 + 432*a6^2*a5^5*a3^4*a2^5*a1^2 + 56*a6*a5^6*a3^4*a2^5*a1^2 + 80*a6^6*x34*a3^4*a2^5*a1^2 - 960*a6^5*a5*x34*a3^4*a2^5*a1^2 + 240*a6^4*a5^2*x34*a3^4*a2^5*a1^2 + 1840*a6^3*a5^3*x34*a3^4*a2^5*a1^2 + 240*a6^2*a5^4*x34*a3^4*a2^5*a1^2 - 960*a6*a5^5*x34*a3^4*a2^5*a1^2 + 80*a5^6*x34*a3^4*a2^5*a1^2 - 240*a6^3*a5^2*x34^2*a3^4*a2^5*a1^2 - 240*a6^2*a5^3*x34^2*a3^4*a2^5*a1^2 + 920*a6^4*x34^3*a3^4*a2^5*a1^2 + 1760*a6^3*a5*x34^3*a3^4*a2^5*a1^2 - 3240*a6^2*a5^2*x34^3*a3^4*a2^5*a1^2 + 1760*a6*a5^3*x34^3*a3^4*a2^5*a1^2 + 920*a5^4*x34^3*a3^4*a2^5*a1^2 - 640*a6^3*x34^4*a3^4*a2^5*a1^2 - 312*a6^2*a5*x34^4*a3^4*a2^5*a1^2 - 312*a6*a5^2*x34^4*a3^4*a2^5*a1^2 - 640*a5^3*x34^4*a3^4*a2^5*a1^2 + 72*a6^2*x34^5*a3^4*a2^5*a1^2 + 72*a6*a5*x34^5*a3^4*a2^5*a1^2 + 72*a5^2*x34^5*a3^4*a2^5*a1^2 + 16*a6*x34^6*a3^4*a2^5*a1^2 + 16*a5*x34^6*a3^4*a2^5*a1^2 + 32*a6^6*a3^5*a2^5*a1^2 - 384*a6^5*a5*a3^5*a2^5*a1^2 + 96*a6^4*a5^2*a3^5*a2^5*a1^2 + 736*a6^3*a5^3*a3^5*a2^5*a1^2 + 96*a6^2*a5^4*a3^5*a2^5*a1^2 - 384*a6*a5^5*a3^5*a2^5*a1^2 + 32*a5^6*a3^5*a2^5*a1^2 + 96*a6^5*x34*a3^5*a2^5*a1^2 + 432*a6^4*a5*x34*a3^5*a2^5*a1^2 - 192*a6^3*a5^2*x34*a3^5*a2^5*a1^2 - 192*a6^2*a5^3*x34*a3^5*a2^5*a1^2 + 432*a6*a5^4*x34*a3^5*a2^5*a1^2 + 96*a5^5*x34*a3^5*a2^5*a1^2 + 480*a6^4*x34^2*a3^5*a2^5*a1^2 + 1488*a6^3*a5*x34^2*a3^5*a2^5*a1^2 - 4320*a6^2*a5^2*x34^2*a3^5*a2^5*a1^2 + 1488*a6*a5^3*x34^2*a3^5*a2^5*a1^2 + 480*a5^4*x34^2*a3^5*a2^5*a1^2 - 1520*a6^3*x34^3*a3^5*a2^5*a1^2 + 768*a6^2*a5*x34^3*a3^5*a2^5*a1^2 + 768*a6*a5^2*x34^3*a3^5*a2^5*a1^2 - 1520*a5^3*x34^3*a3^5*a2^5*a1^2 + 600*a6^2*x34^4*a3^5*a2^5*a1^2 - 576*a6*a5*x34^4*a3^5*a2^5*a1^2 + 600*a5^2*x34^4*a3^5*a2^5*a1^2 + 24*a6*x34^5*a3^5*a2^5*a1^2 + 24*a5*x34^5*a3^5*a2^5*a1^2 + 8*x34^6*a3^5*a2^5*a1^2 + 32*a6^5*a3^6*a2^5*a1^2 + 144*a6^4*a5*a3^6*a2^5*a1^2 - 64*a6^3*a5^2*a3^6*a2^5*a1^2 - 64*a6^2*a5^3*a3^6*a2^5*a1^2 + 144*a6*a5^4*a3^6*a2^5*a1^2 + 32*a5^5*a3^6*a2^5*a1^2 + 112*a6^4*x34*a3^6*a2^5*a1^2 + 784*a6^3*a5*x34*a3^6*a2^5*a1^2 - 3024*a6^2*a5^2*x34*a3^6*a2^5*a1^2 + 784*a6*a5^3*x34*a3^6*a2^5*a1^2 + 112*a5^4*x34*a3^6*a2^5*a1^2 - 1888*a6^3*x34^2*a3^6*a2^5*a1^2 + 1824*a6^2*a5*x34^2*a3^6*a2^5*a1^2 + 1824*a6*a5^2*x34^2*a3^6*a2^5*a1^2 - 1888*a5^3*x34^2*a3^6*a2^5*a1^2 + 1512*a6^2*x34^3*a3^6*a2^5*a1^2 - 2016*a6*a5*x34^3*a3^6*a2^5*a1^2 + 1512*a5^2*x34^3*a3^6*a2^5*a1^2 - 104*a6*x34^4*a3^6*a2^5*a1^2 - 104*a5*x34^4*a3^6*a2^5*a1^2 + 56*x34^5*a3^6*a2^5*a1^2 + 32*a6^4*a3^7*a2^5*a1^2 + 224*a6^3*a5*a3^7*a2^5*a1^2 - 864*a6^2*a5^2*a3^7*a2^5*a1^2 + 224*a6*a5^3*a3^7*a2^5*a1^2 + 32*a5^4*a3^7*a2^5*a1^2 - 1184*a6^3*x34*a3^7*a2^5*a1^2 + 1344*a6^2*a5*x34*a3^7*a2^5*a1^2 + 1344*a6*a5^2*x34*a3^7*a2^5*a1^2 - 1184*a5^3*x34*a3^7*a2^5*a1^2 + 1776*a6^2*x34^2*a3^7*a2^5*a1^2 - 2592*a6*a5*x34^2*a3^7*a2^5*a1^2 + 1776*a5^2*x34^2*a3^7*a2^5*a1^2 - 336*a6*x34^3*a3^7*a2^5*a1^2 - 336*a5*x34^3*a3^7*a2^5*a1^2 + 160*x34^4*a3^7*a2^5*a1^2 - 296*a6^3*a3^8*a2^5*a1^2 + 336*a6^2*a5*a3^8*a2^5*a1^2 + 336*a6*a5^2*a3^8*a2^5*a1^2 - 296*a5^3*a3^8*a2^5*a1^2 + 1008*a6^2*x34*a3^8*a2^5*a1^2 - 1512*a6*a5*x34*a3^8*a2^5*a1^2 + 1008*a5^2*x34*a3^8*a2^5*a1^2 - 384*a6*x34^2*a3^8*a2^5*a1^2 - 384*a5*x34^2*a3^8*a2^5*a1^2 + 240*x34^3*a3^8*a2^5*a1^2 + 224*a6^2*a3^9*a2^5*a1^2 - 336*a6*a5*a3^9*a2^5*a1^2 + 224*a5^2*a3^9*a2^5*a1^2 - 200*a6*x34*a3^9*a2^5*a1^2 - 200*a5*x34*a3^9*a2^5*a1^2 + 200*x34^2*a3^9*a2^5*a1^2 - 40*a6*a3^10*a2^5*a1^2 - 40*a5*a3^10*a2^5*a1^2 + 88*x34*a3^10*a2^5*a1^2 + 16*a3^11*a2^5*a1^2 - 8*a6^6*a5^4*a2^6*a1^2 + 8*a6^5*a5^5*a2^6*a1^2 - 8*a6^4*a5^6*a2^6*a1^2 - 8*a6^6*a5^3*x34*a2^6*a1^2 + 16*a6^5*a5^4*x34*a2^6*a1^2 + 16*a6^4*a5^5*x34*a2^6*a1^2 - 8*a6^3*a5^6*x34*a2^6*a1^2 + 24*a6^6*a5^2*x34^2*a2^6*a1^2 - 8*a6^5*a5^3*x34^2*a2^6*a1^2 - 128*a6^4*a5^4*x34^2*a2^6*a1^2 - 8*a6^3*a5^5*x34^2*a2^6*a1^2 + 24*a6^2*a5^6*x34^2*a2^6*a1^2 - 8*a6^6*a5*x34^3*a2^6*a1^2 - 8*a6^5*a5^2*x34^3*a2^6*a1^2 + 112*a6^4*a5^3*x34^3*a2^6*a1^2 + 112*a6^3*a5^4*x34^3*a2^6*a1^2 - 8*a6^2*a5^5*x34^3*a2^6*a1^2 - 8*a6*a5^6*x34^3*a2^6*a1^2 - 8*a6^6*x34^4*a2^6*a1^2 + 16*a6^5*a5*x34^4*a2^6*a1^2 - 128*a6^4*a5^2*x34^4*a2^6*a1^2 + 112*a6^3*a5^3*x34^4*a2^6*a1^2 - 128*a6^2*a5^4*x34^4*a2^6*a1^2 + 16*a6*a5^5*x34^4*a2^6*a1^2 - 8*a5^6*x34^4*a2^6*a1^2 + 8*a6^5*x34^5*a2^6*a1^2 + 16*a6^4*a5*x34^5*a2^6*a1^2 - 8*a6^3*a5^2*x34^5*a2^6*a1^2 - 8*a6^2*a5^3*x34^5*a2^6*a1^2 + 16*a6*a5^4*x34^5*a2^6*a1^2 + 8*a5^5*x34^5*a2^6*a1^2 - 8*a6^4*x34^6*a2^6*a1^2 - 8*a6^3*a5*x34^6*a2^6*a1^2 + 24*a6^2*a5^2*x34^6*a2^6*a1^2 - 8*a6*a5^3*x34^6*a2^6*a1^2 - 8*a5^4*x34^6*a2^6*a1^2 - 16*a6^6*a5^3*a3*a2^6*a1^2 + 32*a6^5*a5^4*a3*a2^6*a1^2 + 32*a6^4*a5^5*a3*a2^6*a1^2 - 16*a6^3*a5^6*a3*a2^6*a1^2 + 48*a6^6*a5^2*x34*a3*a2^6*a1^2 + 32*a6^5*a5^3*x34*a3*a2^6*a1^2 - 136*a6^4*a5^4*x34*a3*a2^6*a1^2 + 32*a6^3*a5^5*x34*a3*a2^6*a1^2 + 48*a6^2*a5^6*x34*a3*a2^6*a1^2 - 24*a6^6*a5*x34^2*a3*a2^6*a1^2 - 96*a6^5*a5^2*x34^2*a3*a2^6*a1^2 + 216*a6^4*a5^3*x34^2*a3*a2^6*a1^2 + 216*a6^3*a5^4*x34^2*a3*a2^6*a1^2 - 96*a6^2*a5^5*x34^2*a3*a2^6*a1^2 - 24*a6*a5^6*x34^2*a3*a2^6*a1^2 - 40*a6^6*x34^3*a3*a2^6*a1^2 + 112*a6^5*a5*x34^3*a3*a2^6*a1^2 - 632*a6^4*a5^2*x34^3*a3*a2^6*a1^2 + 688*a6^3*a5^3*x34^3*a3*a2^6*a1^2 - 632*a6^2*a5^4*x34^3*a3*a2^6*a1^2 + 112*a6*a5^5*x34^3*a3*a2^6*a1^2 - 40*a5^6*x34^3*a3*a2^6*a1^2 + 56*a6^5*x34^4*a3*a2^6*a1^2 + 200*a6^4*a5*x34^4*a3*a2^6*a1^2 - 160*a6^3*a5^2*x34^4*a3*a2^6*a1^2 - 160*a6^2*a5^3*x34^4*a3*a2^6*a1^2 + 200*a6*a5^4*x34^4*a3*a2^6*a1^2 + 56*a5^5*x34^4*a3*a2^6*a1^2 - 32*a6^4*x34^5*a3*a2^6*a1^2 + 72*a6^2*a5^2*x34^5*a3*a2^6*a1^2 - 32*a5^4*x34^5*a3*a2^6*a1^2 - 8*a6^3*x34^6*a3*a2^6*a1^2 - 8*a5^3*x34^6*a3*a2^6*a1^2 + 48*a6^6*a5^2*a3^2*a2^6*a1^2 + 32*a6^5*a5^3*a3^2*a2^6*a1^2 - 136*a6^4*a5^4*a3^2*a2^6*a1^2 + 32*a6^3*a5^5*a3^2*a2^6*a1^2 + 48*a6^2*a5^6*a3^2*a2^6*a1^2 - 24*a6^6*a5*x34*a3^2*a2^6*a1^2 - 240*a6^5*a5^2*x34*a3^2*a2^6*a1^2 - 24*a6^4*a5^3*x34*a3^2*a2^6*a1^2 - 24*a6^3*a5^4*x34*a3^2*a2^6*a1^2 - 240*a6^2*a5^5*x34*a3^2*a2^6*a1^2 - 24*a6*a5^6*x34*a3^2*a2^6*a1^2 - 48*a6^6*x34^2*a3^2*a2^6*a1^2 + 168*a6^5*a5*x34^2*a3^2*a2^6*a1^2 - 408*a6^4*a5^2*x34^2*a3^2*a2^6*a1^2 + 1152*a6^3*a5^3*x34^2*a3^2*a2^6*a1^2 - 408*a6^2*a5^4*x34^2*a3^2*a2^6*a1^2 + 168*a6*a5^5*x34^2*a3^2*a2^6*a1^2 - 48*a5^6*x34^2*a3^2*a2^6*a1^2 + 136*a6^5*x34^3*a3^2*a2^6*a1^2 + 520*a6^4*a5*x34^3*a3^2*a2^6*a1^2 - 800*a6^3*a5^2*x34^3*a3^2*a2^6*a1^2 - 800*a6^2*a5^3*x34^3*a3^2*a2^6*a1^2 + 520*a6*a5^4*x34^3*a3^2*a2^6*a1^2 + 136*a5^5*x34^3*a3^2*a2^6*a1^2 - 168*a6^4*x34^4*a3^2*a2^6*a1^2 + 720*a6^2*a5^2*x34^4*a3^2*a2^6*a1^2 - 168*a5^4*x34^4*a3^2*a2^6*a1^2 - 56*a6^3*x34^5*a3^2*a2^6*a1^2 - 72*a6^2*a5*x34^5*a3^2*a2^6*a1^2 - 72*a6*a5^2*x34^5*a3^2*a2^6*a1^2 - 56*a5^3*x34^5*a3^2*a2^6*a1^2 + 24*a6^2*x34^6*a3^2*a2^6*a1^2 + 24*a5^2*x34^6*a3^2*a2^6*a1^2 - 16*a6^6*a5*a3^3*a2^6*a1^2 - 160*a6^5*a5^2*a3^3*a2^6*a1^2 - 16*a6^4*a5^3*a3^3*a2^6*a1^2 - 16*a6^3*a5^4*a3^3*a2^6*a1^2 - 160*a6^2*a5^5*a3^3*a2^6*a1^2 - 16*a6*a5^6*a3^3*a2^6*a1^2 - 16*a6^6*x34*a3^3*a2^6*a1^2 + 112*a6^5*a5*x34*a3^3*a2^6*a1^2 + 448*a6^4*a5^2*x34*a3^3*a2^6*a1^2 + 928*a6^3*a5^3*x34*a3^3*a2^6*a1^2 + 448*a6^2*a5^4*x34*a3^3*a2^6*a1^2 + 112*a6*a5^5*x34*a3^3*a2^6*a1^2 - 16*a5^6*x34*a3^3*a2^6*a1^2 + 144*a6^5*x34^2*a3^3*a2^6*a1^2 + 400*a6^4*a5*x34^2*a3^3*a2^6*a1^2 - 1760*a6^3*a5^2*x34^2*a3^3*a2^6*a1^2 - 1760*a6^2*a5^3*x34^2*a3^3*a2^6*a1^2 + 400*a6*a5^4*x34^2*a3^3*a2^6*a1^2 + 144*a5^5*x34^2*a3^3*a2^6*a1^2 - 400*a6^4*x34^3*a3^3*a2^6*a1^2 + 80*a6^3*a5*x34^3*a3^3*a2^6*a1^2 + 2400*a6^2*a5^2*x34^3*a3^3*a2^6*a1^2 + 80*a6*a5^3*x34^3*a3^3*a2^6*a1^2 - 400*a5^4*x34^3*a3^3*a2^6*a1^2 - 48*a6^3*x34^4*a3^3*a2^6*a1^2 - 480*a6^2*a5*x34^4*a3^3*a2^6*a1^2 - 480*a6*a5^2*x34^4*a3^3*a2^6*a1^2 - 48*a5^3*x34^4*a3^3*a2^6*a1^2 + 136*a6^2*x34^5*a3^3*a2^6*a1^2 + 48*a6*a5*x34^5*a3^3*a2^6*a1^2 + 136*a5^2*x34^5*a3^3*a2^6*a1^2 - 8*a6*x34^6*a3^3*a2^6*a1^2 - 8*a5*x34^6*a3^3*a2^6*a1^2 - 8*a6^6*a3^4*a2^6*a1^2 + 56*a6^5*a5*a3^4*a2^6*a1^2 + 224*a6^4*a5^2*a3^4*a2^6*a1^2 + 464*a6^3*a5^3*a3^4*a2^6*a1^2 + 224*a6^2*a5^4*a3^4*a2^6*a1^2 + 56*a6*a5^5*a3^4*a2^6*a1^2 - 8*a5^6*a3^4*a2^6*a1^2 + 80*a6^5*x34*a3^4*a2^6*a1^2 + 80*a6^4*a5*x34*a3^4*a2^6*a1^2 - 1840*a6^3*a5^2*x34*a3^4*a2^6*a1^2 - 1840*a6^2*a5^3*x34*a3^4*a2^6*a1^2 + 80*a6*a5^4*x34*a3^4*a2^6*a1^2 + 80*a5^5*x34*a3^4*a2^6*a1^2 - 520*a6^4*x34^2*a3^4*a2^6*a1^2 + 240*a6^3*a5*x34^2*a3^4*a2^6*a1^2 + 3960*a6^2*a5^2*x34^2*a3^4*a2^6*a1^2 + 240*a6*a5^3*x34^2*a3^4*a2^6*a1^2 - 520*a5^4*x34^2*a3^4*a2^6*a1^2 + 320*a6^3*x34^3*a3^4*a2^6*a1^2 - 1320*a6^2*a5*x34^3*a3^4*a2^6*a1^2 - 1320*a6*a5^2*x34^3*a3^4*a2^6*a1^2 + 320*a5^3*x34^3*a3^4*a2^6*a1^2 + 192*a6^2*x34^4*a3^4*a2^6*a1^2 + 360*a6*a5*x34^4*a3^4*a2^6*a1^2 + 192*a5^2*x34^4*a3^4*a2^6*a1^2 - 32*a6*x34^5*a3^4*a2^6*a1^2 - 32*a5*x34^5*a3^4*a2^6*a1^2 - 8*x34^6*a3^4*a2^6*a1^2 + 32*a6^5*a3^5*a2^6*a1^2 + 32*a6^4*a5*a3^5*a2^6*a1^2 - 736*a6^3*a5^2*a3^5*a2^6*a1^2 - 736*a6^2*a5^3*a3^5*a2^6*a1^2 + 32*a6*a5^4*a3^5*a2^6*a1^2 + 32*a5^5*a3^5*a2^6*a1^2 - 384*a6^4*x34*a3^5*a2^6*a1^2 + 240*a6^3*a5*x34*a3^5*a2^6*a1^2 + 3312*a6^2*a5^2*x34*a3^5*a2^6*a1^2 + 240*a6*a5^3*x34*a3^5*a2^6*a1^2 - 384*a5^4*x34*a3^5*a2^6*a1^2 + 800*a6^3*x34^2*a3^5*a2^6*a1^2 - 1872*a6^2*a5*x34^2*a3^5*a2^6*a1^2 - 1872*a6*a5^2*x34^2*a3^5*a2^6*a1^2 + 800*a5^3*x34^2*a3^5*a2^6*a1^2 - 120*a6^2*x34^3*a3^5*a2^6*a1^2 + 1008*a6*a5*x34^3*a3^5*a2^6*a1^2 - 120*a5^2*x34^3*a3^5*a2^6*a1^2 - 24*a6*x34^4*a3^5*a2^6*a1^2 - 24*a5*x34^4*a3^5*a2^6*a1^2 - 40*x34^5*a3^5*a2^6*a1^2 - 128*a6^4*a3^6*a2^6*a1^2 + 80*a6^3*a5*a3^6*a2^6*a1^2 + 1104*a6^2*a5^2*a3^6*a2^6*a1^2 + 80*a6*a5^3*a3^6*a2^6*a1^2 - 128*a5^4*a3^6*a2^6*a1^2 + 672*a6^3*x34*a3^6*a2^6*a1^2 - 1344*a6^2*a5*x34*a3^6*a2^6*a1^2 - 1344*a6*a5^2*x34*a3^6*a2^6*a1^2 + 672*a5^3*x34*a3^6*a2^6*a1^2 - 488*a6^2*x34^2*a3^6*a2^6*a1^2 + 1344*a6*a5*x34^2*a3^6*a2^6*a1^2 - 488*a5^2*x34^2*a3^6*a2^6*a1^2 + 56*a6*x34^3*a3^6*a2^6*a1^2 + 56*a5*x34^3*a3^6*a2^6*a1^2 - 88*x34^4*a3^6*a2^6*a1^2 + 192*a6^3*a3^7*a2^6*a1^2 - 384*a6^2*a5*a3^7*a2^6*a1^2 - 384*a6*a5^2*a3^7*a2^6*a1^2 + 192*a5^3*a3^7*a2^6*a1^2 - 384*a6^2*x34*a3^7*a2^6*a1^2 + 864*a6*a5*x34*a3^7*a2^6*a1^2 - 384*a5^2*x34*a3^7*a2^6*a1^2 + 112*a6*x34^2*a3^7*a2^6*a1^2 + 112*a5*x34^2*a3^7*a2^6*a1^2 - 112*x34^3*a3^7*a2^6*a1^2 - 96*a6^2*a3^8*a2^6*a1^2 + 216*a6*a5*a3^8*a2^6*a1^2 - 96*a5^2*a3^8*a2^6*a1^2 + 72*a6*x34*a3^8*a2^6*a1^2 + 72*a5*x34*a3^8*a2^6*a1^2 - 88*x34^2*a3^8*a2^6*a1^2 + 16*a6*a3^9*a2^6*a1^2 + 16*a5*a3^9*a2^6*a1^2 - 40*x34*a3^9*a2^6*a1^2 - 8*a3^10*a2^6*a1^2 + 16*a6^6*a5^6*x34^3*a1^3 - 8*a6^6*a5^5*x34^4*a1^3 - 8*a6^5*a5^6*x34^4*a1^3 - 8*a6^6*a5^4*x34^5*a1^3 - 8*a6^4*a5^6*x34^5*a1^3 + 16*a6^6*a5^3*x34^6*a1^3 - 8*a6^5*a5^4*x34^6*a1^3 - 8*a6^4*a5^5*x34^6*a1^3 + 16*a6^3*a5^6*x34^6*a1^3 + 40*a6^6*a5^6*x34^2*a3*a1^3 - 48*a6^6*a5^5*x34^3*a3*a1^3 - 48*a6^5*a5^6*x34^3*a3*a1^3 - 48*a6^6*a5^4*x34^4*a3*a1^3 + 48*a6^5*a5^5*x34^4*a3*a1^3 - 48*a6^4*a5^6*x34^4*a3*a1^3 + 80*a6^6*a5^3*x34^5*a3*a1^3 + 80*a6^3*a5^6*x34^5*a3*a1^3 - 8*a6^6*a5^2*x34^6*a3*a1^3 - 16*a6^5*a5^3*x34^6*a3*a1^3 - 8*a6^4*a5^4*x34^6*a3*a1^3 - 16*a6^3*a5^5*x34^6*a3*a1^3 - 8*a6^2*a5^6*x34^6*a3*a1^3 + 24*a6^6*a5^6*x34*a3^2*a1^3 - 104*a6^6*a5^5*x34^2*a3^2*a1^3 - 104*a6^5*a5^6*x34^2*a3^2*a1^3 + 112*a6^5*a5^5*x34^3*a3^2*a1^3 + 272*a6^6*a5^3*x34^4*a3^2*a1^3 + 272*a6^3*a5^6*x34^4*a3^2*a1^3 - 56*a6^6*a5^2*x34^5*a3^2*a1^3 - 176*a6^5*a5^3*x34^5*a3^2*a1^3 - 168*a6^4*a5^4*x34^5*a3^2*a1^3 - 176*a6^3*a5^5*x34^5*a3^2*a1^3 - 56*a6^2*a5^6*x34^5*a3^2*a1^3 - 8*a6^6*a5*x34^6*a3^2*a1^3 - 8*a6^5*a5^2*x34^6*a3^2*a1^3 + 112*a6^4*a5^3*x34^6*a3^2*a1^3 + 112*a6^3*a5^4*x34^6*a3^2*a1^3 - 8*a6^2*a5^5*x34^6*a3^2*a1^3 - 8*a6*a5^6*x34^6*a3^2*a1^3 + 16*a6^6*a5^6*a3^3*a1^3 - 112*a6^6*a5^5*x34*a3^3*a1^3 - 112*a6^5*a5^6*x34*a3^3*a1^3 + 320*a6^6*a5^4*x34^2*a3^3*a1^3 - 32*a6^5*a5^5*x34^2*a3^3*a1^3 + 320*a6^4*a5^6*x34^2*a3^3*a1^3 + 80*a6^6*a5^3*x34^3*a3^3*a1^3 + 80*a6^5*a5^4*x34^3*a3^3*a1^3 + 80*a6^4*a5^5*x34^3*a3^3*a1^3 + 80*a6^3*a5^6*x34^3*a3^3*a1^3 - 48*a6^6*a5^2*x34^4*a3^3*a1^3 - 400*a6^5*a5^3*x34^4*a3^3*a1^3 - 960*a6^4*a5^4*x34^4*a3^3*a1^3 - 400*a6^3*a5^5*x34^4*a3^3*a1^3 - 48*a6^2*a5^6*x34^4*a3^3*a1^3 - 64*a6^6*a5*x34^5*a3^3*a1^3 - 128*a6^5*a5^2*x34^5*a3^3*a1^3 + 912*a6^4*a5^3*x34^5*a3^3*a1^3 + 912*a6^3*a5^4*x34^5*a3^3*a1^3 - 128*a6^2*a5^5*x34^5*a3^3*a1^3 - 64*a6*a5^6*x34^5*a3^3*a1^3 + 16*a6^6*x34^6*a3^3*a1^3 - 16*a6^5*a5*x34^6*a3^3*a1^3 + 112*a6^4*a5^2*x34^6*a3^3*a1^3 - 528*a6^3*a5^3*x34^6*a3^3*a1^3 + 112*a6^2*a5^4*x34^6*a3^3*a1^3 - 16*a6*a5^5*x34^6*a3^3*a1^3 + 16*a5^6*x34^6*a3^3*a1^3 - 56*a6^6*a5^5*a3^4*a1^3 - 56*a6^5*a5^6*a3^4*a1^3 + 480*a6^6*a5^4*x34*a3^4*a1^3 - 160*a6^5*a5^5*x34*a3^4*a1^3 + 480*a6^4*a5^6*x34*a3^4*a1^3 - 720*a6^6*a5^3*x34^2*a3^4*a1^3 + 240*a6^5*a5^4*x34^2*a3^4*a1^3 + 240*a6^4*a5^5*x34^2*a3^4*a1^3 - 720*a6^3*a5^6*x34^2*a3^4*a1^3 + 320*a6^6*a5^2*x34^3*a3^4*a1^3 + 80*a6^5*a5^3*x34^3*a3^4*a1^3 - 2560*a6^4*a5^4*x34^3*a3^4*a1^3 + 80*a6^3*a5^5*x34^3*a3^4*a1^3 + 320*a6^2*a5^6*x34^3*a3^4*a1^3 - 208*a6^6*a5*x34^4*a3^4*a1^3 - 640*a6^5*a5^2*x34^4*a3^4*a1^3 + 2640*a6^4*a5^3*x34^4*a3^4*a1^3 + 2640*a6^3*a5^4*x34^4*a3^4*a1^3 - 640*a6^2*a5^5*x34^4*a3^4*a1^3 - 208*a6*a5^6*x34^4*a3^4*a1^3 + 88*a6^6*x34^5*a3^4*a1^3 - 48*a6^5*a5*x34^5*a3^4*a1^3 + 552*a6^4*a5^2*x34^5*a3^4*a1^3 - 2928*a6^3*a5^3*x34^5*a3^4*a1^3 + 552*a6^2*a5^4*x34^5*a3^4*a1^3 - 48*a6*a5^5*x34^5*a3^4*a1^3 + 88*a5^6*x34^5*a3^4*a1^3 - 8*a6^5*x34^6*a3^4*a1^3 - 8*a6^4*a5*x34^6*a3^4*a1^3 + 112*a6^3*a5^2*x34^6*a3^4*a1^3 + 112*a6^2*a5^3*x34^6*a3^4*a1^3 - 8*a6*a5^4*x34^6*a3^4*a1^3 - 8*a5^5*x34^6*a3^4*a1^3 + 192*a6^6*a5^4*a3^5*a1^3 - 64*a6^5*a5^5*a3^5*a1^3 + 192*a6^4*a5^6*a3^5*a1^3 - 912*a6^6*a5^3*x34*a3^5*a1^3 + 240*a6^5*a5^4*x34*a3^5*a1^3 + 240*a6^4*a5^5*x34*a3^5*a1^3 - 912*a6^3*a5^6*x34*a3^5*a1^3 + 800*a6^6*a5^2*x34^2*a3^5*a1^3 + 1040*a6^5*a5^3*x34^2*a3^5*a1^3 - 3600*a6^4*a5^4*x34^2*a3^5*a1^3 + 1040*a6^3*a5^5*x34^2*a3^5*a1^3 + 800*a6^2*a5^6*x34^2*a3^5*a1^3 - 368*a6^6*a5*x34^3*a3^5*a1^3 - 1520*a6^5*a5^2*x34^3*a3^5*a1^3 + 3920*a6^4*a5^3*x34^3*a3^5*a1^3 + 3920*a6^3*a5^4*x34^3*a3^5*a1^3 - 1520*a6^2*a5^5*x34^3*a3^5*a1^3 - 368*a6*a5^6*x34^3*a3^5*a1^3 + 192*a6^6*x34^4*a3^5*a1^3 + 48*a6^5*a5*x34^4*a3^5*a1^3 + 960*a6^4*a5^2*x34^4*a3^5*a1^3 - 6480*a6^3*a5^3*x34^4*a3^5*a1^3 + 960*a6^2*a5^4*x34^4*a3^5*a1^3 + 48*a6*a5^5*x34^4*a3^5*a1^3 + 192*a5^6*x34^4*a3^5*a1^3 - 48*a6^5*x34^5*a3^5*a1^3 + 592*a6^3*a5^2*x34^5*a3^5*a1^3 + 592*a6^2*a5^3*x34^5*a3^5*a1^3 - 48*a5^5*x34^5*a3^5*a1^3 - 8*a6^4*x34^6*a3^5*a1^3 - 16*a6^3*a5*x34^6*a3^5*a1^3 - 8*a6^2*a5^2*x34^6*a3^5*a1^3 - 16*a6*a5^3*x34^6*a3^5*a1^3 - 8*a5^4*x34^6*a3^5*a1^3 - 304*a6^6*a5^3*a3^6*a1^3 + 80*a6^5*a5^4*a3^6*a1^3 + 80*a6^4*a5^5*a3^6*a1^3 - 304*a6^3*a5^6*a3^6*a1^3 + 672*a6^6*a5^2*x34*a3^6*a1^3 + 1008*a6^5*a5^3*x34*a3^6*a1^3 - 2576*a6^4*a5^4*x34*a3^6*a1^3 + 1008*a6^3*a5^5*x34*a3^6*a1^3 + 672*a6^2*a5^6*x34*a3^6*a1^3 - 384*a6^6*a5*x34^2*a3^6*a1^3 - 1888*a6^5*a5^2*x34^2*a3^6*a1^3 + 3472*a6^4*a5^3*x34^2*a3^6*a1^3 + 3472*a6^3*a5^4*x34^2*a3^6*a1^3 - 1888*a6^2*a5^5*x34^2*a3^6*a1^3 - 384*a6*a5^6*x34^2*a3^6*a1^3 + 224*a6^6*x34^3*a3^6*a1^3 + 336*a6^5*a5*x34^3*a3^6*a1^3 + 672*a6^4*a5^2*x34^3*a3^6*a1^3 - 7728*a6^3*a5^3*x34^3*a3^6*a1^3 + 672*a6^2*a5^4*x34^3*a3^6*a1^3 + 336*a6*a5^5*x34^3*a3^6*a1^3 + 224*a5^6*x34^3*a3^6*a1^3 - 128*a6^5*x34^4*a3^6*a1^3 + 112*a6^4*a5*x34^4*a3^6*a1^3 + 1392*a6^3*a5^2*x34^4*a3^6*a1^3 + 1392*a6^2*a5^3*x34^4*a3^6*a1^3 + 112*a6*a5^4*x34^4*a3^6*a1^3 - 128*a5^5*x34^4*a3^6*a1^3 - 56*a6^4*x34^5*a3^6*a1^3 - 112*a6^3*a5*x34^5*a3^6*a1^3 - 56*a6^2*a5^2*x34^5*a3^6*a1^3 - 112*a6*a5^3*x34^5*a3^6*a1^3 - 56*a5^4*x34^5*a3^6*a1^3 + 16*a6^3*x34^6*a3^6*a1^3 - 8*a6^2*a5*x34^6*a3^6*a1^3 - 8*a6*a5^2*x34^6*a3^6*a1^3 + 16*a5^3*x34^6*a3^6*a1^3 + 192*a6^6*a5^2*a3^7*a1^3 + 288*a6^5*a5^3*a3^7*a1^3 - 736*a6^4*a5^4*a3^7*a1^3 + 288*a6^3*a5^5*a3^7*a1^3 + 192*a6^2*a5^6*a3^7*a1^3 - 224*a6^6*a5*x34*a3^7*a1^3 - 1184*a6^5*a5^2*x34*a3^7*a1^3 + 1856*a6^4*a5^3*x34*a3^7*a1^3 + 1856*a6^3*a5^4*x34*a3^7*a1^3 - 1184*a6^2*a5^5*x34*a3^7*a1^3 - 224*a6*a5^6*x34*a3^7*a1^3 + 160*a6^6*x34^2*a3^7*a1^3 + 480*a6^5*a5*x34^2*a3^7*a1^3 + 96*a6^4*a5^2*x34^2*a3^7*a1^3 - 5664*a6^3*a5^3*x34^2*a3^7*a1^3 + 96*a6^2*a5^4*x34^2*a3^7*a1^3 + 480*a6*a5^5*x34^2*a3^7*a1^3 + 160*a5^6*x34^2*a3^7*a1^3 - 192*a6^5*x34^3*a3^7*a1^3 + 288*a6^4*a5*x34^3*a3^7*a1^3 + 1888*a6^3*a5^2*x34^3*a3^7*a1^3 + 1888*a6^2*a5^3*x34^3*a3^7*a1^3 + 288*a6*a5^4*x34^3*a3^7*a1^3 - 192*a5^5*x34^3*a3^7*a1^3 - 160*a6^4*x34^4*a3^7*a1^3 - 320*a6^3*a5*x34^4*a3^7*a1^3 - 160*a6^2*a5^2*x34^4*a3^7*a1^3 - 320*a6*a5^3*x34^4*a3^7*a1^3 - 160*a5^4*x34^4*a3^7*a1^3 + 96*a6^3*x34^5*a3^7*a1^3 - 48*a6^2*a5*x34^5*a3^7*a1^3 - 48*a6*a5^2*x34^5*a3^7*a1^3 + 96*a5^3*x34^5*a3^7*a1^3 - 56*a6^6*a5*a3^8*a1^3 - 296*a6^5*a5^2*a3^8*a1^3 + 464*a6^4*a5^3*a3^8*a1^3 + 464*a6^3*a5^4*a3^8*a1^3 - 296*a6^2*a5^5*a3^8*a1^3 - 56*a6*a5^6*a3^8*a1^3 + 72*a6^6*x34*a3^8*a1^3 + 288*a6^5*a5*x34*a3^8*a1^3 - 72*a6^4*a5^2*x34*a3^8*a1^3 - 2592*a6^3*a5^3*x34*a3^8*a1^3 - 72*a6^2*a5^4*x34*a3^8*a1^3 + 288*a6*a5^5*x34*a3^8*a1^3 + 72*a5^6*x34*a3^8*a1^3 - 168*a6^5*x34^2*a3^8*a1^3 + 312*a6^4*a5*x34^2*a3^8*a1^3 + 1552*a6^3*a5^2*x34^2*a3^8*a1^3 + 1552*a6^2*a5^3*x34^2*a3^8*a1^3 + 312*a6*a5^4*x34^2*a3^8*a1^3 - 168*a5^5*x34^2*a3^8*a1^3 - 240*a6^4*x34^3*a3^8*a1^3 - 480*a6^3*a5*x34^3*a3^8*a1^3 - 240*a6^2*a5^2*x34^3*a3^8*a1^3 - 480*a6*a5^3*x34^3*a3^8*a1^3 - 240*a5^4*x34^3*a3^8*a1^3 + 240*a6^3*x34^4*a3^8*a1^3 - 120*a6^2*a5*x34^4*a3^8*a1^3 - 120*a6*a5^2*x34^4*a3^8*a1^3 + 240*a5^3*x34^4*a3^8*a1^3 + 16*a6^6*a3^9*a1^3 + 64*a6^5*a5*a3^9*a1^3 - 16*a6^4*a5^2*a3^9*a1^3 - 576*a6^3*a5^3*a3^9*a1^3 - 16*a6^2*a5^4*a3^9*a1^3 + 64*a6*a5^5*a3^9*a1^3 + 16*a5^6*a3^9*a1^3 - 80*a6^5*x34*a3^9*a1^3 + 160*a6^4*a5*x34*a3^9*a1^3 + 720*a6^3*a5^2*x34*a3^9*a1^3 + 720*a6^2*a5^3*x34*a3^9*a1^3 + 160*a6*a5^4*x34*a3^9*a1^3 - 80*a5^5*x34*a3^9*a1^3 - 200*a6^4*x34^2*a3^9*a1^3 - 400*a6^3*a5*x34^2*a3^9*a1^3 - 200*a6^2*a5^2*x34^2*a3^9*a1^3 - 400*a6*a5^3*x34^2*a3^9*a1^3 - 200*a5^4*x34^2*a3^9*a1^3 + 320*a6^3*x34^3*a3^9*a1^3 - 160*a6^2*a5*x34^3*a3^9*a1^3 - 160*a6*a5^2*x34^3*a3^9*a1^3 + 320*a5^3*x34^3*a3^9*a1^3 - 16*a6^5*a3^10*a1^3 + 32*a6^4*a5*a3^10*a1^3 + 144*a6^3*a5^2*a3^10*a1^3 + 144*a6^2*a5^3*a3^10*a1^3 + 32*a6*a5^4*a3^10*a1^3 - 16*a5^5*a3^10*a1^3 - 88*a6^4*x34*a3^10*a1^3 - 176*a6^3*a5*x34*a3^10*a1^3 - 88*a6^2*a5^2*x34*a3^10*a1^3 - 176*a6*a5^3*x34*a3^10*a1^3 - 88*a5^4*x34*a3^10*a1^3 + 240*a6^3*x34^2*a3^10*a1^3 - 120*a6^2*a5*x34^2*a3^10*a1^3 - 120*a6*a5^2*x34^2*a3^10*a1^3 + 240*a5^3*x34^2*a3^10*a1^3 - 16*a6^4*a3^11*a1^3 - 32*a6^3*a5*a3^11*a1^3 - 16*a6^2*a5^2*a3^11*a1^3 - 32*a6*a5^3*a3^11*a1^3 - 16*a5^4*a3^11*a1^3 + 96*a6^3*x34*a3^11*a1^3 - 48*a6^2*a5*x34*a3^11*a1^3 - 48*a6*a5^2*x34*a3^11*a1^3 + 96*a5^3*x34*a3^11*a1^3 + 16*a6^3*a3^12*a1^3 - 8*a6^2*a5*a3^12*a1^3 - 8*a6*a5^2*a3^12*a1^3 + 16*a5^3*a3^12*a1^3 - 8*a6^6*a5^6*x34^2*a2*a1^3 - 16*a6^6*a5^5*x34^3*a2*a1^3 - 16*a6^5*a5^6*x34^3*a2*a1^3 - 8*a6^6*a5^4*x34^4*a2*a1^3 + 48*a6^5*a5^5*x34^4*a2*a1^3 - 8*a6^4*a5^6*x34^4*a2*a1^3 - 16*a6^6*a5^3*x34^5*a2*a1^3 + 48*a6^5*a5^4*x34^5*a2*a1^3 + 48*a6^4*a5^5*x34^5*a2*a1^3 - 16*a6^3*a5^6*x34^5*a2*a1^3 - 8*a6^6*a5^2*x34^6*a2*a1^3 - 16*a6^5*a5^3*x34^6*a2*a1^3 - 8*a6^4*a5^4*x34^6*a2*a1^3 - 16*a6^3*a5^5*x34^6*a2*a1^3 - 8*a6^2*a5^6*x34^6*a2*a1^3 - 16*a6^6*a5^6*x34*a3*a2*a1^3 - 112*a6^6*a5^4*x34^3*a3*a2*a1^3 + 160*a6^5*a5^5*x34^3*a3*a2*a1^3 - 112*a6^4*a5^6*x34^3*a3*a2*a1^3 - 160*a6^6*a5^3*x34^4*a3*a2*a1^3 + 336*a6^5*a5^4*x34^4*a3*a2*a1^3 + 336*a6^4*a5^5*x34^4*a3*a2*a1^3 - 160*a6^3*a5^6*x34^4*a3*a2*a1^3 - 128*a6^5*a5^3*x34^5*a3*a2*a1^3 + 48*a6^4*a5^4*x34^5*a3*a2*a1^3 - 128*a6^3*a5^5*x34^5*a3*a2*a1^3 + 48*a6^5*a5^2*x34^6*a3*a2*a1^3 - 80*a6^4*a5^3*x34^6*a3*a2*a1^3 - 80*a6^3*a5^4*x34^6*a3*a2*a1^3 + 48*a6^2*a5^5*x34^6*a3*a2*a1^3 - 16*a6^6*a5^6*a3^2*a2*a1^3 + 96*a6^6*a5^5*x34*a3^2*a2*a1^3 + 96*a6^5*a5^6*x34*a3^2*a2*a1^3 - 408*a6^6*a5^4*x34^2*a3^2*a2*a1^3 + 288*a6^5*a5^5*x34^2*a3^2*a2*a1^3 - 408*a6^4*a5^6*x34^2*a3^2*a2*a1^3 - 240*a6^6*a5^3*x34^3*a3^2*a2*a1^3 + 832*a6^5*a5^4*x34^3*a3^2*a2*a1^3 + 832*a6^4*a5^5*x34^3*a3^2*a2*a1^3 - 240*a6^3*a5^6*x34^3*a3^2*a2*a1^3 - 432*a6^5*a5^3*x34^4*a3^2*a2*a1^3 - 432*a6^3*a5^5*x34^4*a3^2*a2*a1^3 + 48*a6^6*a5*x34^5*a3^2*a2*a1^3 + 384*a6^5*a5^2*x34^5*a3^2*a2*a1^3 - 512*a6^4*a5^3*x34^5*a3^2*a2*a1^3 - 512*a6^3*a5^4*x34^5*a3^2*a2*a1^3 + 384*a6^2*a5^5*x34^5*a3^2*a2*a1^3 + 48*a6*a5^6*x34^5*a3^2*a2*a1^3 - 8*a6^6*x34^6*a3^2*a2*a1^3 + 48*a6^5*a5*x34^6*a3^2*a2*a1^3 - 120*a6^4*a5^2*x34^6*a3^2*a2*a1^3 + 240*a6^3*a5^3*x34^6*a3^2*a2*a1^3 - 120*a6^2*a5^4*x34^6*a3^2*a2*a1^3 + 48*a6*a5^5*x34^6*a3^2*a2*a1^3 - 8*a5^6*x34^6*a3^2*a2*a1^3 + 64*a6^6*a5^5*a3^3*a2*a1^3 + 64*a6^5*a5^6*a3^3*a2*a1^3 - 592*a6^6*a5^4*x34*a3^3*a2*a1^3 + 256*a6^5*a5^5*x34*a3^3*a2*a1^3 - 592*a6^4*a5^6*x34*a3^3*a2*a1^3 + 320*a6^6*a5^3*x34^2*a3^3*a2*a1^3 + 928*a6^5*a5^4*x34^2*a3^3*a2*a1^3 + 928*a6^4*a5^5*x34^2*a3^3*a2*a1^3 + 320*a6^3*a5^6*x34^2*a3^3*a2*a1^3 + 80*a6^6*a5^2*x34^3*a3^3*a2*a1^3 - 1440*a6^5*a5^3*x34^3*a3^3*a2*a1^3 - 160*a6^4*a5^4*x34^3*a3^3*a2*a1^3 - 1440*a6^3*a5^5*x34^3*a3^3*a2*a1^3 + 80*a6^2*a5^6*x34^3*a3^3*a2*a1^3 + 160*a6^6*a5*x34^4*a3^3*a2*a1^3 + 1168*a6^5*a5^2*x34^4*a3^3*a2*a1^3 - 880*a6^4*a5^3*x34^4*a3^3*a2*a1^3 - 880*a6^3*a5^4*x34^4*a3^3*a2*a1^3 + 1168*a6^2*a5^5*x34^4*a3^3*a2*a1^3 + 160*a6*a5^6*x34^4*a3^3*a2*a1^3 - 64*a6^6*x34^5*a3^3*a2*a1^3 + 256*a6^5*a5*x34^5*a3^3*a2*a1^3 - 752*a6^4*a5^2*x34^5*a3^3*a2*a1^3 + 768*a6^3*a5^3*x34^5*a3^3*a2*a1^3 - 752*a6^2*a5^4*x34^5*a3^3*a2*a1^3 + 256*a6*a5^5*x34^5*a3^3*a2*a1^3 - 64*a5^6*x34^5*a3^3*a2*a1^3 - 16*a6^5*x34^6*a3^3*a2*a1^3 - 80*a6^4*a5*x34^6*a3^3*a2*a1^3 + 240*a6^3*a5^2*x34^6*a3^3*a2*a1^3 + 240*a6^2*a5^3*x34^6*a3^3*a2*a1^3 - 80*a6*a5^4*x34^6*a3^3*a2*a1^3 - 16*a5^5*x34^6*a3^3*a2*a1^3 - 296*a6^6*a5^4*a3^4*a2*a1^3 + 128*a6^5*a5^5*a3^4*a2*a1^3 - 296*a6^4*a5^6*a3^4*a2*a1^3 + 720*a6^6*a5^3*x34*a3^4*a2*a1^3 + 560*a6^5*a5^4*x34*a3^4*a2*a1^3 + 560*a6^4*a5^5*x34*a3^4*a2*a1^3 + 720*a6^3*a5^6*x34*a3^4*a2*a1^3 + 240*a6^6*a5^2*x34^2*a3^4*a2*a1^3 - 2800*a6^5*a5^3*x34^2*a3^4*a2*a1^3 - 240*a6^4*a5^4*x34^2*a3^4*a2*a1^3 - 2800*a6^3*a5^5*x34^2*a3^4*a2*a1^3 + 240*a6^2*a5^6*x34^2*a3^4*a2*a1^3 + 80*a6^6*a5*x34^3*a3^4*a2*a1^3 + 1760*a6^5*a5^2*x34^3*a3^4*a2*a1^3 + 480*a6^4*a5^3*x34^3*a3^4*a2*a1^3 + 480*a6^3*a5^4*x34^3*a3^4*a2*a1^3 + 1760*a6^2*a5^5*x34^3*a3^4*a2*a1^3 + 80*a6*a5^6*x34^3*a3^4*a2*a1^3 - 208*a6^6*x34^4*a3^4*a2*a1^3 + 656*a6^5*a5*x34^4*a3^4*a2*a1^3 - 2320*a6^4*a5^2*x34^4*a3^4*a2*a1^3 + 720*a6^3*a5^3*x34^4*a3^4*a2*a1^3 - 2320*a6^2*a5^4*x34^4*a3^4*a2*a1^3 + 656*a6*a5^5*x34^4*a3^4*a2*a1^3 - 208*a5^6*x34^4*a3^4*a2*a1^3 - 48*a6^5*x34^5*a3^4*a2*a1^3 - 384*a6^4*a5*x34^5*a3^4*a2*a1^3 + 1408*a6^3*a5^2*x34^5*a3^4*a2*a1^3 + 1408*a6^2*a5^3*x34^5*a3^4*a2*a1^3 - 384*a6*a5^4*x34^5*a3^4*a2*a1^3 - 48*a5^5*x34^5*a3^4*a2*a1^3 - 8*a6^4*x34^6*a3^4*a2*a1^3 - 80*a6^3*a5*x34^6*a3^4*a2*a1^3 - 120*a6^2*a5^2*x34^6*a3^4*a2*a1^3 - 80*a6*a5^3*x34^6*a3^4*a2*a1^3 - 8*a5^4*x34^6*a3^4*a2*a1^3 + 288*a6^6*a5^3*a3^5*a2*a1^3 + 224*a6^5*a5^4*a3^5*a2*a1^3 + 224*a6^4*a5^5*a3^5*a2*a1^3 + 288*a6^3*a5^6*a3^5*a2*a1^3 + 240*a6^6*a5^2*x34*a3^5*a2*a1^3 - 2496*a6^5*a5^3*x34*a3^5*a2*a1^3 - 192*a6^4*a5^4*x34*a3^5*a2*a1^3 - 2496*a6^3*a5^5*x34*a3^5*a2*a1^3 + 240*a6^2*a5^6*x34*a3^5*a2*a1^3 - 192*a6^6*a5*x34^2*a3^5*a2*a1^3 + 1488*a6^5*a5^2*x34^2*a3^5*a2*a1^3 + 2768*a6^4*a5^3*x34^2*a3^5*a2*a1^3 + 2768*a6^3*a5^4*x34^2*a3^5*a2*a1^3 + 1488*a6^2*a5^5*x34^2*a3^5*a2*a1^3 - 192*a6*a5^6*x34^2*a3^5*a2*a1^3 - 368*a6^6*x34^3*a3^5*a2*a1^3 + 992*a6^5*a5*x34^3*a3^5*a2*a1^3 - 4192*a6^4*a5^2*x34^3*a3^5*a2*a1^3 - 672*a6^3*a5^3*x34^3*a3^5*a2*a1^3 - 4192*a6^2*a5^4*x34^3*a3^5*a2*a1^3 + 992*a6*a5^5*x34^3*a3^5*a2*a1^3 - 368*a5^6*x34^3*a3^5*a2*a1^3 + 48*a6^5*x34^4*a3^5*a2*a1^3 - 624*a6^4*a5*x34^4*a3^5*a2*a1^3 + 3408*a6^3*a5^2*x34^4*a3^5*a2*a1^3 + 3408*a6^2*a5^3*x34^4*a3^5*a2*a1^3 - 624*a6*a5^4*x34^4*a3^5*a2*a1^3 + 48*a5^5*x34^4*a3^5*a2*a1^3 - 512*a6^3*a5*x34^5*a3^5*a2*a1^3 - 624*a6^2*a5^2*x34^5*a3^5*a2*a1^3 - 512*a6*a5^3*x34^5*a3^5*a2*a1^3 - 16*a6^3*x34^6*a3^5*a2*a1^3 + 48*a6^2*a5*x34^6*a3^5*a2*a1^3 + 48*a6*a5^2*x34^6*a3^5*a2*a1^3 - 16*a5^3*x34^6*a3^5*a2*a1^3 + 80*a6^6*a5^2*a3^6*a2*a1^3 - 832*a6^5*a5^3*a3^6*a2*a1^3 - 64*a6^4*a5^4*a3^6*a2*a1^3 - 832*a6^3*a5^5*a3^6*a2*a1^3 + 80*a6^2*a5^6*a3^6*a2*a1^3 - 224*a6^6*a5*x34*a3^6*a2*a1^3 + 784*a6^5*a5^2*x34*a3^6*a2*a1^3 + 2576*a6^4*a5^3*x34*a3^6*a2*a1^3 + 2576*a6^3*a5^4*x34*a3^6*a2*a1^3 + 784*a6^2*a5^5*x34*a3^6*a2*a1^3 - 224*a6*a5^6*x34*a3^6*a2*a1^3 - 384*a6^6*x34^2*a3^6*a2*a1^3 + 928*a6^5*a5*x34^2*a3^6*a2*a1^3 - 4496*a6^4*a5^2*x34^2*a3^6*a2*a1^3 - 2016*a6^3*a5^3*x34^2*a3^6*a2*a1^3 - 4496*a6^2*a5^4*x34^2*a3^6*a2*a1^3 + 928*a6*a5^5*x34^2*a3^6*a2*a1^3 - 384*a5^6*x34^2*a3^6*a2*a1^3 + 336*a6^5*x34^3*a3^6*a2*a1^3 - 336*a6^4*a5*x34^3*a3^6*a2*a1^3 + 4592*a6^3*a5^2*x34^3*a3^6*a2*a1^3 + 4592*a6^2*a5^3*x34^3*a3^6*a2*a1^3 - 336*a6*a5^4*x34^3*a3^6*a2*a1^3 + 336*a5^5*x34^3*a3^6*a2*a1^3 + 112*a6^4*x34^4*a3^6*a2*a1^3 - 1440*a6^3*a5*x34^4*a3^6*a2*a1^3 - 1440*a6^2*a5^2*x34^4*a3^6*a2*a1^3 - 1440*a6*a5^3*x34^4*a3^6*a2*a1^3 + 112*a5^4*x34^4*a3^6*a2*a1^3 - 112*a6^3*x34^5*a3^6*a2*a1^3 + 336*a6^2*a5*x34^5*a3^6*a2*a1^3 + 336*a6*a5^2*x34^5*a3^6*a2*a1^3 - 112*a5^3*x34^5*a3^6*a2*a1^3 - 8*a6^2*x34^6*a3^6*a2*a1^3 - 8*a5^2*x34^6*a3^6*a2*a1^3 - 64*a6^6*a5*a3^7*a2*a1^3 + 224*a6^5*a5^2*a3^7*a2*a1^3 + 736*a6^4*a5^3*a3^7*a2*a1^3 + 736*a6^3*a5^4*a3^7*a2*a1^3 + 224*a6^2*a5^5*a3^7*a2*a1^3 - 64*a6*a5^6*a3^7*a2*a1^3 - 224*a6^6*x34*a3^7*a2*a1^3 + 512*a6^5*a5*x34*a3^7*a2*a1^3 - 2656*a6^4*a5^2*x34*a3^7*a2*a1^3 - 1536*a6^3*a5^3*x34*a3^7*a2*a1^3 - 2656*a6^2*a5^4*x34*a3^7*a2*a1^3 + 512*a6*a5^5*x34*a3^7*a2*a1^3 - 224*a5^6*x34*a3^7*a2*a1^3 + 480*a6^5*x34^2*a3^7*a2*a1^3 + 96*a6^4*a5*x34^2*a3^7*a2*a1^3 + 3808*a6^3*a5^2*x34^2*a3^7*a2*a1^3 + 3808*a6^2*a5^3*x34^2*a3^7*a2*a1^3 + 96*a6*a5^4*x34^2*a3^7*a2*a1^3 + 480*a5^5*x34^2*a3^7*a2*a1^3 + 288*a6^4*x34^3*a3^7*a2*a1^3 - 2240*a6^3*a5*x34^3*a3^7*a2*a1^3 - 1920*a6^2*a5^2*x34^3*a3^7*a2*a1^3 - 2240*a6*a5^3*x34^3*a3^7*a2*a1^3 + 288*a5^4*x34^3*a3^7*a2*a1^3 - 320*a6^3*x34^4*a3^7*a2*a1^3 + 960*a6^2*a5*x34^4*a3^7*a2*a1^3 + 960*a6*a5^2*x34^4*a3^7*a2*a1^3 - 320*a5^3*x34^4*a3^7*a2*a1^3 - 48*a6^2*x34^5*a3^7*a2*a1^3 - 48*a5^2*x34^5*a3^7*a2*a1^3 - 56*a6^6*a3^8*a2*a1^3 + 128*a6^5*a5*a3^8*a2*a1^3 - 664*a6^4*a5^2*a3^8*a2*a1^3 - 384*a6^3*a5^3*a3^8*a2*a1^3 - 664*a6^2*a5^4*a3^8*a2*a1^3 + 128*a6*a5^5*a3^8*a2*a1^3 - 56*a5^6*a3^8*a2*a1^3 + 288*a6^5*x34*a3^8*a2*a1^3 + 144*a6^4*a5*x34*a3^8*a2*a1^3 + 1872*a6^3*a5^2*x34*a3^8*a2*a1^3 + 1872*a6^2*a5^3*x34*a3^8*a2*a1^3 + 144*a6*a5^4*x34*a3^8*a2*a1^3 + 288*a5^5*x34*a3^8*a2*a1^3 + 312*a6^4*x34^2*a3^8*a2*a1^3 - 2000*a6^3*a5*x34^2*a3^8*a2*a1^3 - 1560*a6^2*a5^2*x34^2*a3^8*a2*a1^3 - 2000*a6*a5^3*x34^2*a3^8*a2*a1^3 + 312*a5^4*x34^2*a3^8*a2*a1^3 - 480*a6^3*x34^3*a3^8*a2*a1^3 + 1440*a6^2*a5*x34^3*a3^8*a2*a1^3 + 1440*a6*a5^2*x34^3*a3^8*a2*a1^3 - 480*a5^3*x34^3*a3^8*a2*a1^3 - 120*a6^2*x34^4*a3^8*a2*a1^3 - 120*a5^2*x34^4*a3^8*a2*a1^3 + 64*a6^5*a3^9*a2*a1^3 + 32*a6^4*a5*a3^9*a2*a1^3 + 416*a6^3*a5^2*a3^9*a2*a1^3 + 416*a6^2*a5^3*a3^9*a2*a1^3 + 32*a6*a5^4*a3^9*a2*a1^3 + 64*a5^5*a3^9*a2*a1^3 + 160*a6^4*x34*a3^9*a2*a1^3 - 960*a6^3*a5*x34*a3^9*a2*a1^3 - 720*a6^2*a5^2*x34*a3^9*a2*a1^3 - 960*a6*a5^3*x34*a3^9*a2*a1^3 + 160*a5^4*x34*a3^9*a2*a1^3 - 400*a6^3*x34^2*a3^9*a2*a1^3 + 1200*a6^2*a5*x34^2*a3^9*a2*a1^3 + 1200*a6*a5^2*x34^2*a3^9*a2*a1^3 - 400*a5^3*x34^2*a3^9*a2*a1^3 - 160*a6^2*x34^3*a3^9*a2*a1^3 - 160*a5^2*x34^3*a3^9*a2*a1^3 + 32*a6^4*a3^10*a2*a1^3 - 192*a6^3*a5*a3^10*a2*a1^3 - 144*a6^2*a5^2*a3^10*a2*a1^3 - 192*a6*a5^3*a3^10*a2*a1^3 + 32*a5^4*a3^10*a2*a1^3 - 176*a6^3*x34*a3^10*a2*a1^3 + 528*a6^2*a5*x34*a3^10*a2*a1^3 + 528*a6*a5^2*x34*a3^10*a2*a1^3 - 176*a5^3*x34*a3^10*a2*a1^3 - 120*a6^2*x34^2*a3^10*a2*a1^3 - 120*a5^2*x34^2*a3^10*a2*a1^3 - 32*a6^3*a3^11*a2*a1^3 + 96*a6^2*a5*a3^11*a2*a1^3 + 96*a6*a5^2*a3^11*a2*a1^3 - 32*a5^3*a3^11*a2*a1^3 - 48*a6^2*x34*a3^11*a2*a1^3 - 48*a5^2*x34*a3^11*a2*a1^3 - 8*a6^2*a3^12*a2*a1^3 - 8*a5^2*a3^12*a2*a1^3 - 8*a6^6*a5^6*x34*a2^2*a1^3 - 8*a6^6*a5^5*x34^2*a2^2*a1^3 - 8*a6^5*a5^6*x34^2*a2^2*a1^3 + 112*a6^6*a5^4*x34^3*a2^2*a1^3 - 80*a6^5*a5^5*x34^3*a2^2*a1^3 + 112*a6^4*a5^6*x34^3*a2^2*a1^3 + 112*a6^6*a5^3*x34^4*a2^2*a1^3 - 120*a6^5*a5^4*x34^4*a2^2*a1^3 - 120*a6^4*a5^5*x34^4*a2^2*a1^3 + 112*a6^3*a5^6*x34^4*a2^2*a1^3 - 8*a6^6*a5^2*x34^5*a2^2*a1^3 - 80*a6^5*a5^3*x34^5*a2^2*a1^3 - 120*a6^4*a5^4*x34^5*a2^2*a1^3 - 80*a6^3*a5^5*x34^5*a2^2*a1^3 - 8*a6^2*a5^6*x34^5*a2^2*a1^3 - 8*a6^6*a5*x34^6*a2^2*a1^3 - 8*a6^5*a5^2*x34^6*a2^2*a1^3 + 112*a6^4*a5^3*x34^6*a2^2*a1^3 + 112*a6^3*a5^4*x34^6*a2^2*a1^3 - 8*a6^2*a5^5*x34^6*a2^2*a1^3 - 8*a6*a5^6*x34^6*a2^2*a1^3 - 16*a6^6*a5^6*a3*a2^2*a1^3 + 32*a6^6*a5^5*x34*a3*a2^2*a1^3 + 32*a6^5*a5^6*x34*a3*a2^2*a1^3 + 216*a6^6*a5^4*x34^2*a3*a2^2*a1^3 - 144*a6^5*a5^5*x34^2*a3*a2^2*a1^3 + 216*a6^4*a5^6*x34^2*a3*a2^2*a1^3 + 688*a6^6*a5^3*x34^3*a3*a2^2*a1^3 - 512*a6^5*a5^4*x34^3*a3*a2^2*a1^3 - 512*a6^4*a5^5*x34^3*a3*a2^2*a1^3 + 688*a6^3*a5^6*x34^3*a3*a2^2*a1^3 - 160*a6^6*a5^2*x34^4*a3*a2^2*a1^3 - 432*a6^5*a5^3*x34^4*a3*a2^2*a1^3 - 960*a6^4*a5^4*x34^4*a3*a2^2*a1^3 - 432*a6^3*a5^5*x34^4*a3*a2^2*a1^3 - 160*a6^2*a5^6*x34^4*a3*a2^2*a1^3 + 48*a6^5*a5^2*x34^5*a3*a2^2*a1^3 + 640*a6^4*a5^3*x34^5*a3*a2^2*a1^3 + 640*a6^3*a5^4*x34^5*a3*a2^2*a1^3 + 48*a6^2*a5^5*x34^5*a3*a2^2*a1^3 - 8*a6^6*x34^6*a3*a2^2*a1^3 + 48*a6^5*a5*x34^6*a3*a2^2*a1^3 - 120*a6^4*a5^2*x34^6*a3*a2^2*a1^3 + 240*a6^3*a5^3*x34^6*a3*a2^2*a1^3 - 120*a6^2*a5^4*x34^6*a3*a2^2*a1^3 + 48*a6*a5^5*x34^6*a3*a2^2*a1^3 - 8*a5^6*x34^6*a3*a2^2*a1^3 + 32*a6^6*a5^5*a3^2*a2^2*a1^3 + 32*a6^5*a5^6*a3^2*a2^2*a1^3 - 24*a6^6*a5^4*x34*a3^2*a2^2*a1^3 + 48*a6^5*a5^5*x34*a3^2*a2^2*a1^3 - 24*a6^4*a5^6*x34*a3^2*a2^2*a1^3 + 1152*a6^6*a5^3*x34^2*a3^2*a2^2*a1^3 - 1176*a6^5*a5^4*x34^2*a3^2*a2^2*a1^3 - 1176*a6^4*a5^5*x34^2*a3^2*a2^2*a1^3 + 1152*a6^3*a5^6*x34^2*a3^2*a2^2*a1^3 - 800*a6^6*a5^2*x34^3*a3^2*a2^2*a1^3 - 448*a6^5*a5^3*x34^3*a3^2*a2^2*a1^3 - 1760*a6^4*a5^4*x34^3*a3^2*a2^2*a1^3 - 448*a6^3*a5^5*x34^3*a3^2*a2^2*a1^3 - 800*a6^2*a5^6*x34^3*a3^2*a2^2*a1^3 + 2400*a6^4*a5^3*x34^4*a3^2*a2^2*a1^3 + 2400*a6^3*a5^4*x34^4*a3^2*a2^2*a1^3 - 56*a6^6*x34^5*a3^2*a2^2*a1^3 + 384*a6^5*a5*x34^5*a3^2*a2^2*a1^3 - 1080*a6^4*a5^2*x34^5*a3^2*a2^2*a1^3 + 1920*a6^3*a5^3*x34^5*a3^2*a2^2*a1^3 - 1080*a6^2*a5^4*x34^5*a3^2*a2^2*a1^3 + 384*a6*a5^5*x34^5*a3^2*a2^2*a1^3 - 56*a5^6*x34^5*a3^2*a2^2*a1^3 - 8*a6^5*x34^6*a3^2*a2^2*a1^3 - 120*a6^4*a5*x34^6*a3^2*a2^2*a1^3 - 240*a6^3*a5^2*x34^6*a3^2*a2^2*a1^3 - 240*a6^2*a5^3*x34^6*a3^2*a2^2*a1^3 - 120*a6*a5^4*x34^6*a3^2*a2^2*a1^3 - 8*a5^5*x34^6*a3^2*a2^2*a1^3 - 16*a6^6*a5^4*a3^3*a2^2*a1^3 + 32*a6^5*a5^5*a3^3*a2^2*a1^3 - 16*a6^4*a5^6*a3^3*a2^2*a1^3 + 928*a6^6*a5^3*x34*a3^3*a2^2*a1^3 - 1328*a6^5*a5^4*x34*a3^3*a2^2*a1^3 - 1328*a6^4*a5^5*x34*a3^3*a2^2*a1^3 + 928*a6^3*a5^6*x34*a3^3*a2^2*a1^3 - 1760*a6^6*a5^2*x34^2*a3^3*a2^2*a1^3 + 928*a6^5*a5^3*x34^2*a3^3*a2^2*a1^3 + 160*a6^4*a5^4*x34^2*a3^3*a2^2*a1^3 + 928*a6^3*a5^5*x34^2*a3^3*a2^2*a1^3 - 1760*a6^2*a5^6*x34^2*a3^3*a2^2*a1^3 + 80*a6^6*a5*x34^3*a3^3*a2^2*a1^3 - 160*a6^5*a5^2*x34^3*a3^3*a2^2*a1^3 + 3280*a6^4*a5^3*x34^3*a3^3*a2^2*a1^3 + 3280*a6^3*a5^4*x34^3*a3^3*a2^2*a1^3 - 160*a6^2*a5^5*x34^3*a3^3*a2^2*a1^3 + 80*a6*a5^6*x34^3*a3^3*a2^2*a1^3 - 48*a6^6*x34^4*a3^3*a2^2*a1^3 + 1168*a6^5*a5*x34^4*a3^3*a2^2*a1^3 - 2720*a6^4*a5^2*x34^4*a3^3*a2^2*a1^3 + 3840*a6^3*a5^3*x34^4*a3^3*a2^2*a1^3 - 2720*a6^2*a5^4*x34^4*a3^3*a2^2*a1^3 + 1168*a6*a5^5*x34^4*a3^3*a2^2*a1^3 - 48*a5^6*x34^4*a3^3*a2^2*a1^3 - 128*a6^5*x34^5*a3^3*a2^2*a1^3 - 752*a6^4*a5*x34^5*a3^3*a2^2*a1^3 - 960*a6^3*a5^2*x34^5*a3^3*a2^2*a1^3 - 960*a6^2*a5^3*x34^5*a3^3*a2^2*a1^3 - 752*a6*a5^4*x34^5*a3^3*a2^2*a1^3 - 128*a5^5*x34^5*a3^3*a2^2*a1^3 + 112*a6^4*x34^6*a3^3*a2^2*a1^3 + 240*a6^3*a5*x34^6*a3^3*a2^2*a1^3 - 240*a6^2*a5^2*x34^6*a3^3*a2^2*a1^3 + 240*a6*a5^3*x34^6*a3^3*a2^2*a1^3 + 112*a5^4*x34^6*a3^3*a2^2*a1^3 + 464*a6^6*a5^3*a3^4*a2^2*a1^3 - 664*a6^5*a5^4*a3^4*a2^2*a1^3 - 664*a6^4*a5^5*a3^4*a2^2*a1^3 + 464*a6^3*a5^6*a3^4*a2^2*a1^3 - 1840*a6^6*a5^2*x34*a3^4*a2^2*a1^3 + 1840*a6^5*a5^3*x34*a3^4*a2^2*a1^3 + 2000*a6^4*a5^4*x34*a3^4*a2^2*a1^3 + 1840*a6^3*a5^5*x34*a3^4*a2^2*a1^3 - 1840*a6^2*a5^6*x34*a3^4*a2^2*a1^3 + 240*a6^6*a5*x34^2*a3^4*a2^2*a1^3 - 240*a6^5*a5^2*x34^2*a3^4*a2^2*a1^3 + 1040*a6^4*a5^3*x34^2*a3^4*a2^2*a1^3 + 1040*a6^3*a5^4*x34^2*a3^4*a2^2*a1^3 - 240*a6^2*a5^5*x34^2*a3^4*a2^2*a1^3 + 240*a6*a5^6*x34^2*a3^4*a2^2*a1^3 + 320*a6^6*x34^3*a3^4*a2^2*a1^3 + 1760*a6^5*a5*x34^3*a3^4*a2^2*a1^3 - 1600*a6^4*a5^2*x34^3*a3^4*a2^2*a1^3 - 1200*a6^3*a5^3*x34^3*a3^4*a2^2*a1^3 - 1600*a6^2*a5^4*x34^3*a3^4*a2^2*a1^3 + 1760*a6*a5^5*x34^3*a3^4*a2^2*a1^3 + 320*a5^6*x34^3*a3^4*a2^2*a1^3 - 640*a6^5*x34^4*a3^4*a2^2*a1^3 - 2320*a6^4*a5*x34^4*a3^4*a2^2*a1^3 - 320*a6^3*a5^2*x34^4*a3^4*a2^2*a1^3 - 320*a6^2*a5^3*x34^4*a3^4*a2^2*a1^3 - 2320*a6*a5^4*x34^4*a3^4*a2^2*a1^3 - 640*a5^5*x34^4*a3^4*a2^2*a1^3 + 552*a6^4*x34^5*a3^4*a2^2*a1^3 + 1408*a6^3*a5*x34^5*a3^4*a2^2*a1^3 - 1800*a6^2*a5^2*x34^5*a3^4*a2^2*a1^3 + 1408*a6*a5^3*x34^5*a3^4*a2^2*a1^3 + 552*a5^4*x34^5*a3^4*a2^2*a1^3 + 112*a6^3*x34^6*a3^4*a2^2*a1^3 - 120*a6^2*a5*x34^6*a3^4*a2^2*a1^3 - 120*a6*a5^2*x34^6*a3^4*a2^2*a1^3 + 112*a5^3*x34^6*a3^4*a2^2*a1^3 - 736*a6^6*a5^2*a3^5*a2^2*a1^3 + 736*a6^5*a5^3*a3^5*a2^2*a1^3 + 800*a6^4*a5^4*a3^5*a2^2*a1^3 + 736*a6^3*a5^5*a3^5*a2^2*a1^3 - 736*a6^2*a5^6*a3^5*a2^2*a1^3 + 240*a6^6*a5*x34*a3^5*a2^2*a1^3 - 192*a6^5*a5^2*x34*a3^5*a2^2*a1^3 - 720*a6^4*a5^3*x34*a3^5*a2^2*a1^3 - 720*a6^3*a5^4*x34*a3^5*a2^2*a1^3 - 192*a6^2*a5^5*x34*a3^5*a2^2*a1^3 + 240*a6*a5^6*x34*a3^5*a2^2*a1^3 + 800*a6^6*x34^2*a3^5*a2^2*a1^3 + 1488*a6^5*a5*x34^2*a3^5*a2^2*a1^3 + 2160*a6^4*a5^2*x34^2*a3^5*a2^2*a1^3 - 10560*a6^3*a5^3*x34^2*a3^5*a2^2*a1^3 + 2160*a6^2*a5^4*x34^2*a3^5*a2^2*a1^3 + 1488*a6*a5^5*x34^2*a3^5*a2^2*a1^3 + 800*a5^6*x34^2*a3^5*a2^2*a1^3 - 1520*a6^5*x34^3*a3^5*a2^2*a1^3 - 4192*a6^4*a5*x34^3*a3^5*a2^2*a1^3 + 4000*a6^3*a5^2*x34^3*a3^5*a2^2*a1^3 + 4000*a6^2*a5^3*x34^3*a3^5*a2^2*a1^3 - 4192*a6*a5^4*x34^3*a3^5*a2^2*a1^3 - 1520*a5^5*x34^3*a3^5*a2^2*a1^3 + 960*a6^4*x34^4*a3^5*a2^2*a1^3 + 3408*a6^3*a5*x34^4*a3^5*a2^2*a1^3 - 5760*a6^2*a5^2*x34^4*a3^5*a2^2*a1^3 + 3408*a6*a5^3*x34^4*a3^5*a2^2*a1^3 + 960*a5^4*x34^4*a3^5*a2^2*a1^3 + 592*a6^3*x34^5*a3^5*a2^2*a1^3 - 624*a6^2*a5*x34^5*a3^5*a2^2*a1^3 - 624*a6*a5^2*x34^5*a3^5*a2^2*a1^3 + 592*a5^3*x34^5*a3^5*a2^2*a1^3 - 8*a6^2*x34^6*a3^5*a2^2*a1^3 + 48*a6*a5*x34^6*a3^5*a2^2*a1^3 - 8*a5^2*x34^6*a3^5*a2^2*a1^3 + 80*a6^6*a5*a3^6*a2^2*a1^3 - 64*a6^5*a5^2*a3^6*a2^2*a1^3 - 240*a6^4*a5^3*a3^6*a2^2*a1^3 - 240*a6^3*a5^4*a3^6*a2^2*a1^3 - 64*a6^2*a5^5*a3^6*a2^2*a1^3 + 80*a6*a5^6*a3^6*a2^2*a1^3 + 672*a6^6*x34*a3^6*a2^2*a1^3 + 784*a6^5*a5*x34*a3^6*a2^2*a1^3 + 2800*a6^4*a5^2*x34*a3^6*a2^2*a1^3 - 10080*a6^3*a5^3*x34*a3^6*a2^2*a1^3 + 2800*a6^2*a5^4*x34*a3^6*a2^2*a1^3 + 784*a6*a5^5*x34*a3^6*a2^2*a1^3 + 672*a5^6*x34*a3^6*a2^2*a1^3 - 1888*a6^5*x34^2*a3^6*a2^2*a1^3 - 4496*a6^4*a5*x34^2*a3^6*a2^2*a1^3 + 7680*a6^3*a5^2*x34^2*a3^6*a2^2*a1^3 + 7680*a6^2*a5^3*x34^2*a3^6*a2^2*a1^3 - 4496*a6*a5^4*x34^2*a3^6*a2^2*a1^3 - 1888*a5^5*x34^2*a3^6*a2^2*a1^3 + 672*a6^4*x34^3*a3^6*a2^2*a1^3 + 4592*a6^3*a5*x34^3*a3^6*a2^2*a1^3 - 10080*a6^2*a5^2*x34^3*a3^6*a2^2*a1^3 + 4592*a6*a5^3*x34^3*a3^6*a2^2*a1^3 + 672*a5^4*x34^3*a3^6*a2^2*a1^3 + 1392*a6^3*x34^4*a3^6*a2^2*a1^3 - 1440*a6^2*a5*x34^4*a3^6*a2^2*a1^3 - 1440*a6*a5^2*x34^4*a3^6*a2^2*a1^3 + 1392*a5^3*x34^4*a3^6*a2^2*a1^3 - 56*a6^2*x34^5*a3^6*a2^2*a1^3 + 336*a6*a5*x34^5*a3^6*a2^2*a1^3 - 56*a5^2*x34^5*a3^6*a2^2*a1^3 - 8*a6*x34^6*a3^6*a2^2*a1^3 - 8*a5*x34^6*a3^6*a2^2*a1^3 + 192*a6^6*a3^7*a2^2*a1^3 + 224*a6^5*a5*a3^7*a2^2*a1^3 + 800*a6^4*a5^2*a3^7*a2^2*a1^3 - 2880*a6^3*a5^3*a3^7*a2^2*a1^3 + 800*a6^2*a5^4*a3^7*a2^2*a1^3 + 224*a6*a5^5*a3^7*a2^2*a1^3 + 192*a5^6*a3^7*a2^2*a1^3 - 1184*a6^5*x34*a3^7*a2^2*a1^3 - 2656*a6^4*a5*x34*a3^7*a2^2*a1^3 + 5440*a6^3*a5^2*x34*a3^7*a2^2*a1^3 + 5440*a6^2*a5^3*x34*a3^7*a2^2*a1^3 - 2656*a6*a5^4*x34*a3^7*a2^2*a1^3 - 1184*a5^5*x34*a3^7*a2^2*a1^3 + 96*a6^4*x34^2*a3^7*a2^2*a1^3 + 3808*a6^3*a5*x34^2*a3^7*a2^2*a1^3 - 10080*a6^2*a5^2*x34^2*a3^7*a2^2*a1^3 + 3808*a6*a5^3*x34^2*a3^7*a2^2*a1^3 + 96*a5^4*x34^2*a3^7*a2^2*a1^3 + 1888*a6^3*x34^3*a3^7*a2^2*a1^3 - 1920*a6^2*a5*x34^3*a3^7*a2^2*a1^3 - 1920*a6*a5^2*x34^3*a3^7*a2^2*a1^3 + 1888*a5^3*x34^3*a3^7*a2^2*a1^3 - 160*a6^2*x34^4*a3^7*a2^2*a1^3 + 960*a6*a5*x34^4*a3^7*a2^2*a1^3 - 160*a5^2*x34^4*a3^7*a2^2*a1^3 - 48*a6*x34^5*a3^7*a2^2*a1^3 - 48*a5*x34^5*a3^7*a2^2*a1^3 - 296*a6^5*a3^8*a2^2*a1^3 - 664*a6^4*a5*a3^8*a2^2*a1^3 + 1360*a6^3*a5^2*a3^8*a2^2*a1^3 + 1360*a6^2*a5^3*a3^8*a2^2*a1^3 - 664*a6*a5^4*a3^8*a2^2*a1^3 - 296*a5^5*a3^8*a2^2*a1^3 - 72*a6^4*x34*a3^8*a2^2*a1^3 + 1872*a6^3*a5*x34*a3^8*a2^2*a1^3 - 5400*a6^2*a5^2*x34*a3^8*a2^2*a1^3 + 1872*a6*a5^3*x34*a3^8*a2^2*a1^3 - 72*a5^4*x34*a3^8*a2^2*a1^3 + 1552*a6^3*x34^2*a3^8*a2^2*a1^3 - 1560*a6^2*a5*x34^2*a3^8*a2^2*a1^3 - 1560*a6*a5^2*x34^2*a3^8*a2^2*a1^3 + 1552*a5^3*x34^2*a3^8*a2^2*a1^3 - 240*a6^2*x34^3*a3^8*a2^2*a1^3 + 1440*a6*a5*x34^3*a3^8*a2^2*a1^3 - 240*a5^2*x34^3*a3^8*a2^2*a1^3 - 120*a6*x34^4*a3^8*a2^2*a1^3 - 120*a5*x34^4*a3^8*a2^2*a1^3 - 16*a6^4*a3^9*a2^2*a1^3 + 416*a6^3*a5*a3^9*a2^2*a1^3 - 1200*a6^2*a5^2*a3^9*a2^2*a1^3 + 416*a6*a5^3*a3^9*a2^2*a1^3 - 16*a5^4*a3^9*a2^2*a1^3 + 720*a6^3*x34*a3^9*a2^2*a1^3 - 720*a6^2*a5*x34*a3^9*a2^2*a1^3 - 720*a6*a5^2*x34*a3^9*a2^2*a1^3 + 720*a5^3*x34*a3^9*a2^2*a1^3 - 200*a6^2*x34^2*a3^9*a2^2*a1^3 + 1200*a6*a5*x34^2*a3^9*a2^2*a1^3 - 200*a5^2*x34^2*a3^9*a2^2*a1^3 - 160*a6*x34^3*a3^9*a2^2*a1^3 - 160*a5*x34^3*a3^9*a2^2*a1^3 + 144*a6^3*a3^10*a2^2*a1^3 - 144*a6^2*a5*a3^10*a2^2*a1^3 - 144*a6*a5^2*a3^10*a2^2*a1^3 + 144*a5^3*a3^10*a2^2*a1^3 - 88*a6^2*x34*a3^10*a2^2*a1^3 + 528*a6*a5*x34*a3^10*a2^2*a1^3 - 88*a5^2*x34*a3^10*a2^2*a1^3 - 120*a6*x34^2*a3^10*a2^2*a1^3 - 120*a5*x34^2*a3^10*a2^2*a1^3 - 16*a6^2*a3^11*a2^2*a1^3 + 96*a6*a5*a3^11*a2^2*a1^3 - 16*a5^2*a3^11*a2^2*a1^3 - 48*a6*x34*a3^11*a2^2*a1^3 - 48*a5*x34*a3^11*a2^2*a1^3 - 8*a6*a3^12*a2^2*a1^3 - 8*a5*a3^12*a2^2*a1^3 + 16*a6^6*a5^6*a2^3*a1^3 - 16*a6^6*a5^5*x34*a2^3*a1^3 - 16*a6^5*a5^6*x34*a2^3*a1^3 + 112*a6^6*a5^4*x34^2*a2^3*a1^3 - 80*a6^5*a5^5*x34^2*a2^3*a1^3 + 112*a6^4*a5^6*x34^2*a2^3*a1^3 - 528*a6^6*a5^3*x34^3*a2^3*a1^3 + 240*a6^5*a5^4*x34^3*a2^3*a1^3 + 240*a6^4*a5^5*x34^3*a2^3*a1^3 - 528*a6^3*a5^6*x34^3*a2^3*a1^3 + 112*a6^6*a5^2*x34^4*a2^3*a1^3 + 240*a6^5*a5^3*x34^4*a2^3*a1^3 - 240*a6^4*a5^4*x34^4*a2^3*a1^3 + 240*a6^3*a5^5*x34^4*a2^3*a1^3 + 112*a6^2*a5^6*x34^4*a2^3*a1^3 - 16*a6^6*a5*x34^5*a2^3*a1^3 - 80*a6^5*a5^2*x34^5*a2^3*a1^3 + 240*a6^4*a5^3*x34^5*a2^3*a1^3 + 240*a6^3*a5^4*x34^5*a2^3*a1^3 - 80*a6^2*a5^5*x34^5*a2^3*a1^3 - 16*a6*a5^6*x34^5*a2^3*a1^3 + 16*a6^6*x34^6*a2^3*a1^3 - 16*a6^5*a5*x34^6*a2^3*a1^3 + 112*a6^4*a5^2*x34^6*a2^3*a1^3 - 528*a6^3*a5^3*x34^6*a2^3*a1^3 + 112*a6^2*a5^4*x34^6*a2^3*a1^3 - 16*a6*a5^5*x34^6*a2^3*a1^3 + 16*a5^6*x34^6*a2^3*a1^3 - 32*a6^6*a5^5*a3*a2^3*a1^3 - 32*a6^5*a5^6*a3*a2^3*a1^3 + 144*a6^6*a5^4*x34*a3*a2^3*a1^3 - 192*a6^5*a5^5*x34*a3*a2^3*a1^3 + 144*a6^4*a5^6*x34*a3*a2^3*a1^3 - 1344*a6^6*a5^3*x34^2*a3*a2^3*a1^3 + 688*a6^5*a5^4*x34^2*a3*a2^3*a1^3 + 688*a6^4*a5^5*x34^2*a3*a2^3*a1^3 - 1344*a6^3*a5^6*x34^2*a3*a2^3*a1^3 + 688*a6^6*a5^2*x34^3*a3*a2^3*a1^3 + 288*a6^5*a5^3*x34^3*a3*a2^3*a1^3 - 480*a6^4*a5^4*x34^3*a3*a2^3*a1^3 + 288*a6^3*a5^5*x34^3*a3*a2^3*a1^3 + 688*a6^2*a5^6*x34^3*a3*a2^3*a1^3 - 160*a6^6*a5*x34^4*a3*a2^3*a1^3 - 432*a6^5*a5^2*x34^4*a3*a2^3*a1^3 + 1680*a6^4*a5^3*x34^4*a3*a2^3*a1^3 + 1680*a6^3*a5^4*x34^4*a3*a2^3*a1^3 - 432*a6^2*a5^5*x34^4*a3*a2^3*a1^3 - 160*a6*a5^6*x34^4*a3*a2^3*a1^3 + 80*a6^6*x34^5*a3*a2^3*a1^3 - 128*a6^5*a5*x34^5*a3*a2^3*a1^3 + 640*a6^4*a5^2*x34^5*a3*a2^3*a1^3 - 3840*a6^3*a5^3*x34^5*a3*a2^3*a1^3 + 640*a6^2*a5^4*x34^5*a3*a2^3*a1^3 - 128*a6*a5^5*x34^5*a3*a2^3*a1^3 + 80*a5^6*x34^5*a3*a2^3*a1^3 - 16*a6^5*x34^6*a3*a2^3*a1^3 - 80*a6^4*a5*x34^6*a3*a2^3*a1^3 + 240*a6^3*a5^2*x34^6*a3*a2^3*a1^3 + 240*a6^2*a5^3*x34^6*a3*a2^3*a1^3 - 80*a6*a5^4*x34^6*a3*a2^3*a1^3 - 16*a5^5*x34^6*a3*a2^3*a1^3 + 144*a6^6*a5^4*a3^2*a2^3*a1^3 - 192*a6^5*a5^5*a3^2*a2^3*a1^3 + 144*a6^4*a5^6*a3^2*a2^3*a1^3 - 864*a6^6*a5^3*x34*a3^2*a2^3*a1^3 + 624*a6^5*a5^4*x34*a3^2*a2^3*a1^3 + 624*a6^4*a5^5*x34*a3^2*a2^3*a1^3 - 864*a6^3*a5^6*x34*a3^2*a2^3*a1^3 + 1152*a6^6*a5^2*x34^2*a3^2*a2^3*a1^3 - 96*a6^5*a5^3*x34^2*a3^2*a2^3*a1^3 + 880*a6^4*a5^4*x34^2*a3^2*a2^3*a1^3 - 96*a6^3*a5^5*x34^2*a3^2*a2^3*a1^3 + 1152*a6^2*a5^6*x34^2*a3^2*a2^3*a1^3 - 240*a6^6*a5*x34^3*a3^2*a2^3*a1^3 - 448*a6^5*a5^2*x34^3*a3^2*a2^3*a1^3 + 2160*a6^4*a5^3*x34^3*a3^2*a2^3*a1^3 + 2160*a6^3*a5^4*x34^3*a3^2*a2^3*a1^3 - 448*a6^2*a5^5*x34^3*a3^2*a2^3*a1^3 - 240*a6*a5^6*x34^3*a3^2*a2^3*a1^3 + 272*a6^6*x34^4*a3^2*a2^3*a1^3 - 432*a6^5*a5*x34^4*a3^2*a2^3*a1^3 + 2400*a6^4*a5^2*x34^4*a3^2*a2^3*a1^3 - 13440*a6^3*a5^3*x34^4*a3^2*a2^3*a1^3 + 2400*a6^2*a5^4*x34^4*a3^2*a2^3*a1^3 - 432*a6*a5^5*x34^4*a3^2*a2^3*a1^3 + 272*a5^6*x34^4*a3^2*a2^3*a1^3 - 176*a6^5*x34^5*a3^2*a2^3*a1^3 - 512*a6^4*a5*x34^5*a3^2*a2^3*a1^3 + 1920*a6^3*a5^2*x34^5*a3^2*a2^3*a1^3 + 1920*a6^2*a5^3*x34^5*a3^2*a2^3*a1^3 - 512*a6*a5^4*x34^5*a3^2*a2^3*a1^3 - 176*a5^5*x34^5*a3^2*a2^3*a1^3 + 112*a6^4*x34^6*a3^2*a2^3*a1^3 + 240*a6^3*a5*x34^6*a3^2*a2^3*a1^3 - 240*a6^2*a5^2*x34^6*a3^2*a2^3*a1^3 + 240*a6*a5^3*x34^6*a3^2*a2^3*a1^3 + 112*a5^4*x34^6*a3^2*a2^3*a1^3 - 576*a6^6*a5^3*a3^3*a2^3*a1^3 + 416*a6^5*a5^4*a3^3*a2^3*a1^3 + 416*a6^4*a5^5*a3^3*a2^3*a1^3 - 576*a6^3*a5^6*a3^3*a2^3*a1^3 + 928*a6^6*a5^2*x34*a3^3*a2^3*a1^3 - 768*a6^5*a5^3*x34*a3^3*a2^3*a1^3 + 2720*a6^4*a5^4*x34*a3^3*a2^3*a1^3 - 768*a6^3*a5^5*x34*a3^3*a2^3*a1^3 + 928*a6^2*a5^6*x34*a3^3*a2^3*a1^3 + 320*a6^6*a5*x34^2*a3^3*a2^3*a1^3 + 928*a6^5*a5^2*x34^2*a3^3*a2^3*a1^3 - 3360*a6^4*a5^3*x34^2*a3^3*a2^3*a1^3 - 3360*a6^3*a5^4*x34^2*a3^3*a2^3*a1^3 + 928*a6^2*a5^5*x34^2*a3^3*a2^3*a1^3 + 320*a6*a5^6*x34^2*a3^3*a2^3*a1^3 + 80*a6^6*x34^3*a3^3*a2^3*a1^3 - 1440*a6^5*a5*x34^3*a3^3*a2^3*a1^3 + 3280*a6^4*a5^2*x34^3*a3^3*a2^3*a1^3 - 11520*a6^3*a5^3*x34^3*a3^3*a2^3*a1^3 + 3280*a6^2*a5^4*x34^3*a3^3*a2^3*a1^3 - 1440*a6*a5^5*x34^3*a3^3*a2^3*a1^3 + 80*a5^6*x34^3*a3^3*a2^3*a1^3 - 400*a6^5*x34^4*a3^3*a2^3*a1^3 - 880*a6^4*a5*x34^4*a3^3*a2^3*a1^3 + 3840*a6^3*a5^2*x34^4*a3^3*a2^3*a1^3 + 3840*a6^2*a5^3*x34^4*a3^3*a2^3*a1^3 - 880*a6*a5^4*x34^4*a3^3*a2^3*a1^3 - 400*a5^5*x34^4*a3^3*a2^3*a1^3 + 912*a6^4*x34^5*a3^3*a2^3*a1^3 + 768*a6^3*a5*x34^5*a3^3*a2^3*a1^3 - 960*a6^2*a5^2*x34^5*a3^3*a2^3*a1^3 + 768*a6*a5^3*x34^5*a3^3*a2^3*a1^3 + 912*a5^4*x34^5*a3^3*a2^3*a1^3 - 528*a6^3*x34^6*a3^3*a2^3*a1^3 + 240*a6^2*a5*x34^6*a3^3*a2^3*a1^3 + 240*a6*a5^2*x34^6*a3^3*a2^3*a1^3 - 528*a5^3*x34^6*a3^3*a2^3*a1^3 + 464*a6^6*a5^2*a3^4*a2^3*a1^3 - 384*a6^5*a5^3*a3^4*a2^3*a1^3 + 1360*a6^4*a5^4*a3^4*a2^3*a1^3 - 384*a6^3*a5^5*a3^4*a2^3*a1^3 + 464*a6^2*a5^6*a3^4*a2^3*a1^3 + 720*a6^6*a5*x34*a3^4*a2^3*a1^3 + 1840*a6^5*a5^2*x34*a3^4*a2^3*a1^3 - 7200*a6^4*a5^3*x34*a3^4*a2^3*a1^3 - 7200*a6^3*a5^4*x34*a3^4*a2^3*a1^3 + 1840*a6^2*a5^5*x34*a3^4*a2^3*a1^3 + 720*a6*a5^6*x34*a3^4*a2^3*a1^3 - 720*a6^6*x34^2*a3^4*a2^3*a1^3 - 2800*a6^5*a5*x34^2*a3^4*a2^3*a1^3 + 1040*a6^4*a5^2*x34^2*a3^4*a2^3*a1^3 + 13440*a6^3*a5^3*x34^2*a3^4*a2^3*a1^3 + 1040*a6^2*a5^4*x34^2*a3^4*a2^3*a1^3 - 2800*a6*a5^5*x34^2*a3^4*a2^3*a1^3 - 720*a5^6*x34^2*a3^4*a2^3*a1^3 + 80*a6^5*x34^3*a3^4*a2^3*a1^3 + 480*a6^4*a5*x34^3*a3^4*a2^3*a1^3 - 1200*a6^3*a5^2*x34^3*a3^4*a2^3*a1^3 - 1200*a6^2*a5^3*x34^3*a3^4*a2^3*a1^3 + 480*a6*a5^4*x34^3*a3^4*a2^3*a1^3 + 80*a5^5*x34^3*a3^4*a2^3*a1^3 + 2640*a6^4*x34^4*a3^4*a2^3*a1^3 + 720*a6^3*a5*x34^4*a3^4*a2^3*a1^3 - 320*a6^2*a5^2*x34^4*a3^4*a2^3*a1^3 + 720*a6*a5^3*x34^4*a3^4*a2^3*a1^3 + 2640*a5^4*x34^4*a3^4*a2^3*a1^3 - 2928*a6^3*x34^5*a3^4*a2^3*a1^3 + 1408*a6^2*a5*x34^5*a3^4*a2^3*a1^3 + 1408*a6*a5^2*x34^5*a3^4*a2^3*a1^3 - 2928*a5^3*x34^5*a3^4*a2^3*a1^3 + 112*a6^2*x34^6*a3^4*a2^3*a1^3 - 80*a6*a5*x34^6*a3^4*a2^3*a1^3 + 112*a5^2*x34^6*a3^4*a2^3*a1^3 + 288*a6^6*a5*a3^5*a2^3*a1^3 + 736*a6^5*a5^2*a3^5*a2^3*a1^3 - 2880*a6^4*a5^3*a3^5*a2^3*a1^3 - 2880*a6^3*a5^4*a3^5*a2^3*a1^3 + 736*a6^2*a5^5*a3^5*a2^3*a1^3 + 288*a6*a5^6*a3^5*a2^3*a1^3 - 912*a6^6*x34*a3^5*a2^3*a1^3 - 2496*a6^5*a5*x34*a3^5*a2^3*a1^3 - 720*a6^4*a5^2*x34*a3^5*a2^3*a1^3 + 23040*a6^3*a5^3*x34*a3^5*a2^3*a1^3 - 720*a6^2*a5^4*x34*a3^5*a2^3*a1^3 - 2496*a6*a5^5*x34*a3^5*a2^3*a1^3 - 912*a5^6*x34*a3^5*a2^3*a1^3 + 1040*a6^5*x34^2*a3^5*a2^3*a1^3 + 2768*a6^4*a5*x34^2*a3^5*a2^3*a1^3 - 10560*a6^3*a5^2*x34^2*a3^5*a2^3*a1^3 - 10560*a6^2*a5^3*x34^2*a3^5*a2^3*a1^3 + 2768*a6*a5^4*x34^2*a3^5*a2^3*a1^3 + 1040*a5^5*x34^2*a3^5*a2^3*a1^3 + 3920*a6^4*x34^3*a3^5*a2^3*a1^3 - 672*a6^3*a5*x34^3*a3^5*a2^3*a1^3 + 4000*a6^2*a5^2*x34^3*a3^5*a2^3*a1^3 - 672*a6*a5^3*x34^3*a3^5*a2^3*a1^3 + 3920*a5^4*x34^3*a3^5*a2^3*a1^3 - 6480*a6^3*x34^4*a3^5*a2^3*a1^3 + 3408*a6^2*a5*x34^4*a3^5*a2^3*a1^3 + 3408*a6*a5^2*x34^4*a3^5*a2^3*a1^3 - 6480*a5^3*x34^4*a3^5*a2^3*a1^3 + 592*a6^2*x34^5*a3^5*a2^3*a1^3 - 512*a6*a5*x34^5*a3^5*a2^3*a1^3 + 592*a5^2*x34^5*a3^5*a2^3*a1^3 - 16*a6*x34^6*a3^5*a2^3*a1^3 - 16*a5*x34^6*a3^5*a2^3*a1^3 - 304*a6^6*a3^6*a2^3*a1^3 - 832*a6^5*a5*a3^6*a2^3*a1^3 - 240*a6^4*a5^2*a3^6*a2^3*a1^3 + 7680*a6^3*a5^3*a3^6*a2^3*a1^3 - 240*a6^2*a5^4*a3^6*a2^3*a1^3 - 832*a6*a5^5*a3^6*a2^3*a1^3 - 304*a5^6*a3^6*a2^3*a1^3 + 1008*a6^5*x34*a3^6*a2^3*a1^3 + 2576*a6^4*a5*x34*a3^6*a2^3*a1^3 - 10080*a6^3*a5^2*x34*a3^6*a2^3*a1^3 - 10080*a6^2*a5^3*x34*a3^6*a2^3*a1^3 + 2576*a6*a5^4*x34*a3^6*a2^3*a1^3 + 1008*a5^5*x34*a3^6*a2^3*a1^3 + 3472*a6^4*x34^2*a3^6*a2^3*a1^3 - 2016*a6^3*a5*x34^2*a3^6*a2^3*a1^3 + 7680*a6^2*a5^2*x34^2*a3^6*a2^3*a1^3 - 2016*a6*a5^3*x34^2*a3^6*a2^3*a1^3 + 3472*a5^4*x34^2*a3^6*a2^3*a1^3 - 7728*a6^3*x34^3*a3^6*a2^3*a1^3 + 4592*a6^2*a5*x34^3*a3^6*a2^3*a1^3 + 4592*a6*a5^2*x34^3*a3^6*a2^3*a1^3 - 7728*a5^3*x34^3*a3^6*a2^3*a1^3 + 1392*a6^2*x34^4*a3^6*a2^3*a1^3 - 1440*a6*a5*x34^4*a3^6*a2^3*a1^3 + 1392*a5^2*x34^4*a3^6*a2^3*a1^3 - 112*a6*x34^5*a3^6*a2^3*a1^3 - 112*a5*x34^5*a3^6*a2^3*a1^3 + 16*x34^6*a3^6*a2^3*a1^3 + 288*a6^5*a3^7*a2^3*a1^3 + 736*a6^4*a5*a3^7*a2^3*a1^3 - 2880*a6^3*a5^2*a3^7*a2^3*a1^3 - 2880*a6^2*a5^3*a3^7*a2^3*a1^3 + 736*a6*a5^4*a3^7*a2^3*a1^3 + 288*a5^5*a3^7*a2^3*a1^3 + 1856*a6^4*x34*a3^7*a2^3*a1^3 - 1536*a6^3*a5*x34*a3^7*a2^3*a1^3 + 5440*a6^2*a5^2*x34*a3^7*a2^3*a1^3 - 1536*a6*a5^3*x34*a3^7*a2^3*a1^3 + 1856*a5^4*x34*a3^7*a2^3*a1^3 - 5664*a6^3*x34^2*a3^7*a2^3*a1^3 + 3808*a6^2*a5*x34^2*a3^7*a2^3*a1^3 + 3808*a6*a5^2*x34^2*a3^7*a2^3*a1^3 - 5664*a5^3*x34^2*a3^7*a2^3*a1^3 + 1888*a6^2*x34^3*a3^7*a2^3*a1^3 - 2240*a6*a5*x34^3*a3^7*a2^3*a1^3 + 1888*a5^2*x34^3*a3^7*a2^3*a1^3 - 320*a6*x34^4*a3^7*a2^3*a1^3 - 320*a5*x34^4*a3^7*a2^3*a1^3 + 96*x34^5*a3^7*a2^3*a1^3 + 464*a6^4*a3^8*a2^3*a1^3 - 384*a6^3*a5*a3^8*a2^3*a1^3 + 1360*a6^2*a5^2*a3^8*a2^3*a1^3 - 384*a6*a5^3*a3^8*a2^3*a1^3 + 464*a5^4*a3^8*a2^3*a1^3 - 2592*a6^3*x34*a3^8*a2^3*a1^3 + 1872*a6^2*a5*x34*a3^8*a2^3*a1^3 + 1872*a6*a5^2*x34*a3^8*a2^3*a1^3 - 2592*a5^3*x34*a3^8*a2^3*a1^3 + 1552*a6^2*x34^2*a3^8*a2^3*a1^3 - 2000*a6*a5*x34^2*a3^8*a2^3*a1^3 + 1552*a5^2*x34^2*a3^8*a2^3*a1^3 - 480*a6*x34^3*a3^8*a2^3*a1^3 - 480*a5*x34^3*a3^8*a2^3*a1^3 + 240*x34^4*a3^8*a2^3*a1^3 - 576*a6^3*a3^9*a2^3*a1^3 + 416*a6^2*a5*a3^9*a2^3*a1^3 + 416*a6*a5^2*a3^9*a2^3*a1^3 - 576*a5^3*a3^9*a2^3*a1^3 + 720*a6^2*x34*a3^9*a2^3*a1^3 - 960*a6*a5*x34*a3^9*a2^3*a1^3 + 720*a5^2*x34*a3^9*a2^3*a1^3 - 400*a6*x34^2*a3^9*a2^3*a1^3 - 400*a5*x34^2*a3^9*a2^3*a1^3 + 320*x34^3*a3^9*a2^3*a1^3 + 144*a6^2*a3^10*a2^3*a1^3 - 192*a6*a5*a3^10*a2^3*a1^3 + 144*a5^2*a3^10*a2^3*a1^3 - 176*a6*x34*a3^10*a2^3*a1^3 - 176*a5*x34*a3^10*a2^3*a1^3 + 240*x34^2*a3^10*a2^3*a1^3 - 32*a6*a3^11*a2^3*a1^3 - 32*a5*a3^11*a2^3*a1^3 + 96*x34*a3^11*a2^3*a1^3 + 16*a3^12*a2^3*a1^3 - 8*a6^6*a5^5*a2^4*a1^3 - 8*a6^5*a5^6*a2^4*a1^3 - 8*a6^6*a5^4*x34*a2^4*a1^3 + 48*a6^5*a5^5*x34*a2^4*a1^3 - 8*a6^4*a5^6*x34*a2^4*a1^3 + 112*a6^6*a5^3*x34^2*a2^4*a1^3 - 120*a6^5*a5^4*x34^2*a2^4*a1^3 - 120*a6^4*a5^5*x34^2*a2^4*a1^3 + 112*a6^3*a5^6*x34^2*a2^4*a1^3 + 112*a6^6*a5^2*x34^3*a2^4*a1^3 + 240*a6^5*a5^3*x34^3*a2^4*a1^3 - 240*a6^4*a5^4*x34^3*a2^4*a1^3 + 240*a6^3*a5^5*x34^3*a2^4*a1^3 + 112*a6^2*a5^6*x34^3*a2^4*a1^3 - 8*a6^6*a5*x34^4*a2^4*a1^3 - 120*a6^5*a5^2*x34^4*a2^4*a1^3 - 240*a6^4*a5^3*x34^4*a2^4*a1^3 - 240*a6^3*a5^4*x34^4*a2^4*a1^3 - 120*a6^2*a5^5*x34^4*a2^4*a1^3 - 8*a6*a5^6*x34^4*a2^4*a1^3 - 8*a6^6*x34^5*a2^4*a1^3 + 48*a6^5*a5*x34^5*a2^4*a1^3 - 120*a6^4*a5^2*x34^5*a2^4*a1^3 + 240*a6^3*a5^3*x34^5*a2^4*a1^3 - 120*a6^2*a5^4*x34^5*a2^4*a1^3 + 48*a6*a5^5*x34^5*a2^4*a1^3 - 8*a5^6*x34^5*a2^4*a1^3 - 8*a6^5*x34^6*a2^4*a1^3 - 8*a6^4*a5*x34^6*a2^4*a1^3 + 112*a6^3*a5^2*x34^6*a2^4*a1^3 + 112*a6^2*a5^3*x34^6*a2^4*a1^3 - 8*a6*a5^4*x34^6*a2^4*a1^3 - 8*a5^5*x34^6*a2^4*a1^3 - 16*a6^6*a5^4*a3*a2^4*a1^3 + 96*a6^5*a5^5*a3*a2^4*a1^3 - 16*a6^4*a5^6*a3*a2^4*a1^3 + 144*a6^6*a5^3*x34*a3*a2^4*a1^3 - 144*a6^5*a5^4*x34*a3*a2^4*a1^3 - 144*a6^4*a5^5*x34*a3*a2^4*a1^3 + 144*a6^3*a5^6*x34*a3*a2^4*a1^3 + 216*a6^6*a5^2*x34^2*a3*a2^4*a1^3 + 688*a6^5*a5^3*x34^2*a3*a2^4*a1^3 - 1080*a6^4*a5^4*x34^2*a3*a2^4*a1^3 + 688*a6^3*a5^5*x34^2*a3*a2^4*a1^3 + 216*a6^2*a5^6*x34^2*a3*a2^4*a1^3 - 112*a6^6*a5*x34^3*a3*a2^4*a1^3 - 512*a6^5*a5^2*x34^3*a3*a2^4*a1^3 - 480*a6^4*a5^3*x34^3*a3*a2^4*a1^3 - 480*a6^3*a5^4*x34^3*a3*a2^4*a1^3 - 512*a6^2*a5^5*x34^3*a3*a2^4*a1^3 - 112*a6*a5^6*x34^3*a3*a2^4*a1^3 - 48*a6^6*x34^4*a3*a2^4*a1^3 + 336*a6^5*a5*x34^4*a3*a2^4*a1^3 - 960*a6^4*a5^2*x34^4*a3*a2^4*a1^3 + 1680*a6^3*a5^3*x34^4*a3*a2^4*a1^3 - 960*a6^2*a5^4*x34^4*a3*a2^4*a1^3 + 336*a6*a5^5*x34^4*a3*a2^4*a1^3 - 48*a5^6*x34^4*a3*a2^4*a1^3 + 48*a6^4*a5*x34^5*a3*a2^4*a1^3 + 640*a6^3*a5^2*x34^5*a3*a2^4*a1^3 + 640*a6^2*a5^3*x34^5*a3*a2^4*a1^3 + 48*a6*a5^4*x34^5*a3*a2^4*a1^3 - 8*a6^4*x34^6*a3*a2^4*a1^3 - 80*a6^3*a5*x34^6*a3*a2^4*a1^3 - 120*a6^2*a5^2*x34^6*a3*a2^4*a1^3 - 80*a6*a5^3*x34^6*a3*a2^4*a1^3 - 8*a5^4*x34^6*a3*a2^4*a1^3 + 144*a6^6*a5^3*a3^2*a2^4*a1^3 - 144*a6^5*a5^4*a3^2*a2^4*a1^3 - 144*a6^4*a5^5*a3^2*a2^4*a1^3 + 144*a6^3*a5^6*a3^2*a2^4*a1^3 - 24*a6^6*a5^2*x34*a3^2*a2^4*a1^3 + 624*a6^5*a5^3*x34*a3^2*a2^4*a1^3 - 1800*a6^4*a5^4*x34*a3^2*a2^4*a1^3 + 624*a6^3*a5^5*x34*a3^2*a2^4*a1^3 - 24*a6^2*a5^6*x34*a3^2*a2^4*a1^3 - 408*a6^6*a5*x34^2*a3^2*a2^4*a1^3 - 1176*a6^5*a5^2*x34^2*a3^2*a2^4*a1^3 + 880*a6^4*a5^3*x34^2*a3^2*a2^4*a1^3 + 880*a6^3*a5^4*x34^2*a3^2*a2^4*a1^3 - 1176*a6^2*a5^5*x34^2*a3^2*a2^4*a1^3 - 408*a6*a5^6*x34^2*a3^2*a2^4*a1^3 + 832*a6^5*a5*x34^3*a3^2*a2^4*a1^3 - 1760*a6^4*a5^2*x34^3*a3^2*a2^4*a1^3 + 2160*a6^3*a5^3*x34^3*a3^2*a2^4*a1^3 - 1760*a6^2*a5^4*x34^3*a3^2*a2^4*a1^3 + 832*a6*a5^5*x34^3*a3^2*a2^4*a1^3 + 2400*a6^3*a5^2*x34^4*a3^2*a2^4*a1^3 + 2400*a6^2*a5^3*x34^4*a3^2*a2^4*a1^3 - 168*a6^4*x34^5*a3^2*a2^4*a1^3 - 512*a6^3*a5*x34^5*a3^2*a2^4*a1^3 - 1080*a6^2*a5^2*x34^5*a3^2*a2^4*a1^3 - 512*a6*a5^3*x34^5*a3^2*a2^4*a1^3 - 168*a5^4*x34^5*a3^2*a2^4*a1^3 + 112*a6^3*x34^6*a3^2*a2^4*a1^3 - 120*a6^2*a5*x34^6*a3^2*a2^4*a1^3 - 120*a6*a5^2*x34^6*a3^2*a2^4*a1^3 + 112*a5^3*x34^6*a3^2*a2^4*a1^3 - 16*a6^6*a5^2*a3^3*a2^4*a1^3 + 416*a6^5*a5^3*a3^3*a2^4*a1^3 - 1200*a6^4*a5^4*a3^3*a2^4*a1^3 + 416*a6^3*a5^5*a3^3*a2^4*a1^3 - 16*a6^2*a5^6*a3^3*a2^4*a1^3 - 592*a6^6*a5*x34*a3^3*a2^4*a1^3 - 1328*a6^5*a5^2*x34*a3^3*a2^4*a1^3 + 2720*a6^4*a5^3*x34*a3^3*a2^4*a1^3 + 2720*a6^3*a5^4*x34*a3^3*a2^4*a1^3 - 1328*a6^2*a5^5*x34*a3^3*a2^4*a1^3 - 592*a6*a5^6*x34*a3^3*a2^4*a1^3 + 320*a6^6*x34^2*a3^3*a2^4*a1^3 + 928*a6^5*a5*x34^2*a3^3*a2^4*a1^3 + 160*a6^4*a5^2*x34^2*a3^3*a2^4*a1^3 - 3360*a6^3*a5^3*x34^2*a3^3*a2^4*a1^3 + 160*a6^2*a5^4*x34^2*a3^3*a2^4*a1^3 + 928*a6*a5^5*x34^2*a3^3*a2^4*a1^3 + 320*a5^6*x34^2*a3^3*a2^4*a1^3 + 80*a6^5*x34^3*a3^3*a2^4*a1^3 - 160*a6^4*a5*x34^3*a3^3*a2^4*a1^3 + 3280*a6^3*a5^2*x34^3*a3^3*a2^4*a1^3 + 3280*a6^2*a5^3*x34^3*a3^3*a2^4*a1^3 - 160*a6*a5^4*x34^3*a3^3*a2^4*a1^3 + 80*a5^5*x34^3*a3^3*a2^4*a1^3 - 960*a6^4*x34^4*a3^3*a2^4*a1^3 - 880*a6^3*a5*x34^4*a3^3*a2^4*a1^3 - 2720*a6^2*a5^2*x34^4*a3^3*a2^4*a1^3 - 880*a6*a5^3*x34^4*a3^3*a2^4*a1^3 - 960*a5^4*x34^4*a3^3*a2^4*a1^3 + 912*a6^3*x34^5*a3^3*a2^4*a1^3 - 752*a6^2*a5*x34^5*a3^3*a2^4*a1^3 - 752*a6*a5^2*x34^5*a3^3*a2^4*a1^3 + 912*a5^3*x34^5*a3^3*a2^4*a1^3 + 112*a6^2*x34^6*a3^3*a2^4*a1^3 - 80*a6*a5*x34^6*a3^3*a2^4*a1^3 + 112*a5^2*x34^6*a3^3*a2^4*a1^3 - 296*a6^6*a5*a3^4*a2^4*a1^3 - 664*a6^5*a5^2*a3^4*a2^4*a1^3 + 1360*a6^4*a5^3*a3^4*a2^4*a1^3 + 1360*a6^3*a5^4*a3^4*a2^4*a1^3 - 664*a6^2*a5^5*a3^4*a2^4*a1^3 - 296*a6*a5^6*a3^4*a2^4*a1^3 + 480*a6^6*x34*a3^4*a2^4*a1^3 + 560*a6^5*a5*x34*a3^4*a2^4*a1^3 + 2000*a6^4*a5^2*x34*a3^4*a2^4*a1^3 - 7200*a6^3*a5^3*x34*a3^4*a2^4*a1^3 + 2000*a6^2*a5^4*x34*a3^4*a2^4*a1^3 + 560*a6*a5^5*x34*a3^4*a2^4*a1^3 + 480*a5^6*x34*a3^4*a2^4*a1^3 + 240*a6^5*x34^2*a3^4*a2^4*a1^3 - 240*a6^4*a5*x34^2*a3^4*a2^4*a1^3 + 1040*a6^3*a5^2*x34^2*a3^4*a2^4*a1^3 + 1040*a6^2*a5^3*x34^2*a3^4*a2^4*a1^3 - 240*a6*a5^4*x34^2*a3^4*a2^4*a1^3 + 240*a5^5*x34^2*a3^4*a2^4*a1^3 - 2560*a6^4*x34^3*a3^4*a2^4*a1^3 + 480*a6^3*a5*x34^3*a3^4*a2^4*a1^3 - 1600*a6^2*a5^2*x34^3*a3^4*a2^4*a1^3 + 480*a6*a5^3*x34^3*a3^4*a2^4*a1^3 - 2560*a5^4*x34^3*a3^4*a2^4*a1^3 + 2640*a6^3*x34^4*a3^4*a2^4*a1^3 - 2320*a6^2*a5*x34^4*a3^4*a2^4*a1^3 - 2320*a6*a5^2*x34^4*a3^4*a2^4*a1^3 + 2640*a5^3*x34^4*a3^4*a2^4*a1^3 + 552*a6^2*x34^5*a3^4*a2^4*a1^3 - 384*a6*a5*x34^5*a3^4*a2^4*a1^3 + 552*a5^2*x34^5*a3^4*a2^4*a1^3 - 8*a6*x34^6*a3^4*a2^4*a1^3 - 8*a5*x34^6*a3^4*a2^4*a1^3 + 192*a6^6*a3^5*a2^4*a1^3 + 224*a6^5*a5*a3^5*a2^4*a1^3 + 800*a6^4*a5^2*a3^5*a2^4*a1^3 - 2880*a6^3*a5^3*a3^5*a2^4*a1^3 + 800*a6^2*a5^4*a3^5*a2^4*a1^3 + 224*a6*a5^5*a3^5*a2^4*a1^3 + 192*a5^6*a3^5*a2^4*a1^3 + 240*a6^5*x34*a3^5*a2^4*a1^3 - 192*a6^4*a5*x34*a3^5*a2^4*a1^3 - 720*a6^3*a5^2*x34*a3^5*a2^4*a1^3 - 720*a6^2*a5^3*x34*a3^5*a2^4*a1^3 - 192*a6*a5^4*x34*a3^5*a2^4*a1^3 + 240*a5^5*x34*a3^5*a2^4*a1^3 - 3600*a6^4*x34^2*a3^5*a2^4*a1^3 + 2768*a6^3*a5*x34^2*a3^5*a2^4*a1^3 + 2160*a6^2*a5^2*x34^2*a3^5*a2^4*a1^3 + 2768*a6*a5^3*x34^2*a3^5*a2^4*a1^3 - 3600*a5^4*x34^2*a3^5*a2^4*a1^3 + 3920*a6^3*x34^3*a3^5*a2^4*a1^3 - 4192*a6^2*a5*x34^3*a3^5*a2^4*a1^3 - 4192*a6*a5^2*x34^3*a3^5*a2^4*a1^3 + 3920*a5^3*x34^3*a3^5*a2^4*a1^3 + 960*a6^2*x34^4*a3^5*a2^4*a1^3 - 624*a6*a5*x34^4*a3^5*a2^4*a1^3 + 960*a5^2*x34^4*a3^5*a2^4*a1^3 - 8*x34^6*a3^5*a2^4*a1^3 + 80*a6^5*a3^6*a2^4*a1^3 - 64*a6^4*a5*a3^6*a2^4*a1^3 - 240*a6^3*a5^2*a3^6*a2^4*a1^3 - 240*a6^2*a5^3*a3^6*a2^4*a1^3 - 64*a6*a5^4*a3^6*a2^4*a1^3 + 80*a5^5*a3^6*a2^4*a1^3 - 2576*a6^4*x34*a3^6*a2^4*a1^3 + 2576*a6^3*a5*x34*a3^6*a2^4*a1^3 + 2800*a6^2*a5^2*x34*a3^6*a2^4*a1^3 + 2576*a6*a5^3*x34*a3^6*a2^4*a1^3 - 2576*a5^4*x34*a3^6*a2^4*a1^3 + 3472*a6^3*x34^2*a3^6*a2^4*a1^3 - 4496*a6^2*a5*x34^2*a3^6*a2^4*a1^3 - 4496*a6*a5^2*x34^2*a3^6*a2^4*a1^3 + 3472*a5^3*x34^2*a3^6*a2^4*a1^3 + 672*a6^2*x34^3*a3^6*a2^4*a1^3 - 336*a6*a5*x34^3*a3^6*a2^4*a1^3 + 672*a5^2*x34^3*a3^6*a2^4*a1^3 + 112*a6*x34^4*a3^6*a2^4*a1^3 + 112*a5*x34^4*a3^6*a2^4*a1^3 - 56*x34^5*a3^6*a2^4*a1^3 - 736*a6^4*a3^7*a2^4*a1^3 + 736*a6^3*a5*a3^7*a2^4*a1^3 + 800*a6^2*a5^2*a3^7*a2^4*a1^3 + 736*a6*a5^3*a3^7*a2^4*a1^3 - 736*a5^4*a3^7*a2^4*a1^3 + 1856*a6^3*x34*a3^7*a2^4*a1^3 - 2656*a6^2*a5*x34*a3^7*a2^4*a1^3 - 2656*a6*a5^2*x34*a3^7*a2^4*a1^3 + 1856*a5^3*x34*a3^7*a2^4*a1^3 + 96*a6^2*x34^2*a3^7*a2^4*a1^3 + 96*a6*a5*x34^2*a3^7*a2^4*a1^3 + 96*a5^2*x34^2*a3^7*a2^4*a1^3 + 288*a6*x34^3*a3^7*a2^4*a1^3 + 288*a5*x34^3*a3^7*a2^4*a1^3 - 160*x34^4*a3^7*a2^4*a1^3 + 464*a6^3*a3^8*a2^4*a1^3 - 664*a6^2*a5*a3^8*a2^4*a1^3 - 664*a6*a5^2*a3^8*a2^4*a1^3 + 464*a5^3*a3^8*a2^4*a1^3 - 72*a6^2*x34*a3^8*a2^4*a1^3 + 144*a6*a5*x34*a3^8*a2^4*a1^3 - 72*a5^2*x34*a3^8*a2^4*a1^3 + 312*a6*x34^2*a3^8*a2^4*a1^3 + 312*a5*x34^2*a3^8*a2^4*a1^3 - 240*x34^3*a3^8*a2^4*a1^3 - 16*a6^2*a3^9*a2^4*a1^3 + 32*a6*a5*a3^9*a2^4*a1^3 - 16*a5^2*a3^9*a2^4*a1^3 + 160*a6*x34*a3^9*a2^4*a1^3 + 160*a5*x34*a3^9*a2^4*a1^3 - 200*x34^2*a3^9*a2^4*a1^3 + 32*a6*a3^10*a2^4*a1^3 + 32*a5*a3^10*a2^4*a1^3 - 88*x34*a3^10*a2^4*a1^3 - 16*a3^11*a2^4*a1^3 - 8*a6^6*a5^4*a2^5*a1^3 - 8*a6^4*a5^6*a2^5*a1^3 - 16*a6^6*a5^3*x34*a2^5*a1^3 + 48*a6^5*a5^4*x34*a2^5*a1^3 + 48*a6^4*a5^5*x34*a2^5*a1^3 - 16*a6^3*a5^6*x34*a2^5*a1^3 - 8*a6^6*a5^2*x34^2*a2^5*a1^3 - 80*a6^5*a5^3*x34^2*a2^5*a1^3 - 120*a6^4*a5^4*x34^2*a2^5*a1^3 - 80*a6^3*a5^5*x34^2*a2^5*a1^3 - 8*a6^2*a5^6*x34^2*a2^5*a1^3 - 16*a6^6*a5*x34^3*a2^5*a1^3 - 80*a6^5*a5^2*x34^3*a2^5*a1^3 + 240*a6^4*a5^3*x34^3*a2^5*a1^3 + 240*a6^3*a5^4*x34^3*a2^5*a1^3 - 80*a6^2*a5^5*x34^3*a2^5*a1^3 - 16*a6*a5^6*x34^3*a2^5*a1^3 - 8*a6^6*x34^4*a2^5*a1^3 + 48*a6^5*a5*x34^4*a2^5*a1^3 - 120*a6^4*a5^2*x34^4*a2^5*a1^3 + 240*a6^3*a5^3*x34^4*a2^5*a1^3 - 120*a6^2*a5^4*x34^4*a2^5*a1^3 + 48*a6*a5^5*x34^4*a2^5*a1^3 - 8*a5^6*x34^4*a2^5*a1^3 + 48*a6^4*a5*x34^5*a2^5*a1^3 - 80*a6^3*a5^2*x34^5*a2^5*a1^3 - 80*a6^2*a5^3*x34^5*a2^5*a1^3 + 48*a6*a5^4*x34^5*a2^5*a1^3 - 8*a6^4*x34^6*a2^5*a1^3 - 16*a6^3*a5*x34^6*a2^5*a1^3 - 8*a6^2*a5^2*x34^6*a2^5*a1^3 - 16*a6*a5^3*x34^6*a2^5*a1^3 - 8*a5^4*x34^6*a2^5*a1^3 - 32*a6^6*a5^3*a3*a2^5*a1^3 + 96*a6^5*a5^4*a3*a2^5*a1^3 + 96*a6^4*a5^5*a3*a2^5*a1^3 - 32*a6^3*a5^6*a3*a2^5*a1^3 + 32*a6^6*a5^2*x34*a3*a2^5*a1^3 - 192*a6^5*a5^3*x34*a3*a2^5*a1^3 - 144*a6^4*a5^4*x34*a3*a2^5*a1^3 - 192*a6^3*a5^5*x34*a3*a2^5*a1^3 + 32*a6^2*a5^6*x34*a3*a2^5*a1^3 - 144*a6^5*a5^2*x34^2*a3*a2^5*a1^3 + 688*a6^4*a5^3*x34^2*a3*a2^5*a1^3 + 688*a6^3*a5^4*x34^2*a3*a2^5*a1^3 - 144*a6^2*a5^5*x34^2*a3*a2^5*a1^3 - 48*a6^6*x34^3*a3*a2^5*a1^3 + 160*a6^5*a5*x34^3*a3*a2^5*a1^3 - 512*a6^4*a5^2*x34^3*a3*a2^5*a1^3 + 288*a6^3*a5^3*x34^3*a3*a2^5*a1^3 - 512*a6^2*a5^4*x34^3*a3*a2^5*a1^3 + 160*a6*a5^5*x34^3*a3*a2^5*a1^3 - 48*a5^6*x34^3*a3*a2^5*a1^3 + 48*a6^5*x34^4*a3*a2^5*a1^3 + 336*a6^4*a5*x34^4*a3*a2^5*a1^3 - 432*a6^3*a5^2*x34^4*a3*a2^5*a1^3 - 432*a6^2*a5^3*x34^4*a3*a2^5*a1^3 + 336*a6*a5^4*x34^4*a3*a2^5*a1^3 + 48*a5^5*x34^4*a3*a2^5*a1^3 - 128*a6^3*a5*x34^5*a3*a2^5*a1^3 + 48*a6^2*a5^2*x34^5*a3*a2^5*a1^3 - 128*a6*a5^3*x34^5*a3*a2^5*a1^3 - 16*a6^3*x34^6*a3*a2^5*a1^3 + 48*a6^2*a5*x34^6*a3*a2^5*a1^3 + 48*a6*a5^2*x34^6*a3*a2^5*a1^3 - 16*a5^3*x34^6*a3*a2^5*a1^3 + 32*a6^6*a5^2*a3^2*a2^5*a1^3 - 192*a6^5*a5^3*a3^2*a2^5*a1^3 - 144*a6^4*a5^4*a3^2*a2^5*a1^3 - 192*a6^3*a5^5*a3^2*a2^5*a1^3 + 32*a6^2*a5^6*a3^2*a2^5*a1^3 + 96*a6^6*a5*x34*a3^2*a2^5*a1^3 + 48*a6^5*a5^2*x34*a3^2*a2^5*a1^3 + 624*a6^4*a5^3*x34*a3^2*a2^5*a1^3 + 624*a6^3*a5^4*x34*a3^2*a2^5*a1^3 + 48*a6^2*a5^5*x34*a3^2*a2^5*a1^3 + 96*a6*a5^6*x34*a3^2*a2^5*a1^3 - 104*a6^6*x34^2*a3^2*a2^5*a1^3 + 288*a6^5*a5*x34^2*a3^2*a2^5*a1^3 - 1176*a6^4*a5^2*x34^2*a3^2*a2^5*a1^3 - 96*a6^3*a5^3*x34^2*a3^2*a2^5*a1^3 - 1176*a6^2*a5^4*x34^2*a3^2*a2^5*a1^3 + 288*a6*a5^5*x34^2*a3^2*a2^5*a1^3 - 104*a5^6*x34^2*a3^2*a2^5*a1^3 + 112*a6^5*x34^3*a3^2*a2^5*a1^3 + 832*a6^4*a5*x34^3*a3^2*a2^5*a1^3 - 448*a6^3*a5^2*x34^3*a3^2*a2^5*a1^3 - 448*a6^2*a5^3*x34^3*a3^2*a2^5*a1^3 + 832*a6*a5^4*x34^3*a3^2*a2^5*a1^3 + 112*a5^5*x34^3*a3^2*a2^5*a1^3 - 432*a6^3*a5*x34^4*a3^2*a2^5*a1^3 - 432*a6*a5^3*x34^4*a3^2*a2^5*a1^3 - 176*a6^3*x34^5*a3^2*a2^5*a1^3 + 384*a6^2*a5*x34^5*a3^2*a2^5*a1^3 + 384*a6*a5^2*x34^5*a3^2*a2^5*a1^3 - 176*a5^3*x34^5*a3^2*a2^5*a1^3 - 8*a6^2*x34^6*a3^2*a2^5*a1^3 + 48*a6*a5*x34^6*a3^2*a2^5*a1^3 - 8*a5^2*x34^6*a3^2*a2^5*a1^3 + 64*a6^6*a5*a3^3*a2^5*a1^3 + 32*a6^5*a5^2*a3^3*a2^5*a1^3 + 416*a6^4*a5^3*a3^3*a2^5*a1^3 + 416*a6^3*a5^4*a3^3*a2^5*a1^3 + 32*a6^2*a5^5*a3^3*a2^5*a1^3 + 64*a6*a5^6*a3^3*a2^5*a1^3 - 112*a6^6*x34*a3^3*a2^5*a1^3 + 256*a6^5*a5*x34*a3^3*a2^5*a1^3 - 1328*a6^4*a5^2*x34*a3^3*a2^5*a1^3 - 768*a6^3*a5^3*x34*a3^3*a2^5*a1^3 - 1328*a6^2*a5^4*x34*a3^3*a2^5*a1^3 + 256*a6*a5^5*x34*a3^3*a2^5*a1^3 - 112*a5^6*x34*a3^3*a2^5*a1^3 - 32*a6^5*x34^2*a3^3*a2^5*a1^3 + 928*a6^4*a5*x34^2*a3^3*a2^5*a1^3 + 928*a6^3*a5^2*x34^2*a3^3*a2^5*a1^3 + 928*a6^2*a5^3*x34^2*a3^3*a2^5*a1^3 + 928*a6*a5^4*x34^2*a3^3*a2^5*a1^3 - 32*a5^5*x34^2*a3^3*a2^5*a1^3 + 80*a6^4*x34^3*a3^3*a2^5*a1^3 - 1440*a6^3*a5*x34^3*a3^3*a2^5*a1^3 - 160*a6^2*a5^2*x34^3*a3^3*a2^5*a1^3 - 1440*a6*a5^3*x34^3*a3^3*a2^5*a1^3 + 80*a5^4*x34^3*a3^3*a2^5*a1^3 - 400*a6^3*x34^4*a3^3*a2^5*a1^3 + 1168*a6^2*a5*x34^4*a3^3*a2^5*a1^3 + 1168*a6*a5^2*x34^4*a3^3*a2^5*a1^3 - 400*a5^3*x34^4*a3^3*a2^5*a1^3 - 128*a6^2*x34^5*a3^3*a2^5*a1^3 + 256*a6*a5*x34^5*a3^3*a2^5*a1^3 - 128*a5^2*x34^5*a3^3*a2^5*a1^3 - 16*a6*x34^6*a3^3*a2^5*a1^3 - 16*a5*x34^6*a3^3*a2^5*a1^3 - 56*a6^6*a3^4*a2^5*a1^3 + 128*a6^5*a5*a3^4*a2^5*a1^3 - 664*a6^4*a5^2*a3^4*a2^5*a1^3 - 384*a6^3*a5^3*a3^4*a2^5*a1^3 - 664*a6^2*a5^4*a3^4*a2^5*a1^3 + 128*a6*a5^5*a3^4*a2^5*a1^3 - 56*a5^6*a3^4*a2^5*a1^3 - 160*a6^5*x34*a3^4*a2^5*a1^3 + 560*a6^4*a5*x34*a3^4*a2^5*a1^3 + 1840*a6^3*a5^2*x34*a3^4*a2^5*a1^3 + 1840*a6^2*a5^3*x34*a3^4*a2^5*a1^3 + 560*a6*a5^4*x34*a3^4*a2^5*a1^3 - 160*a5^5*x34*a3^4*a2^5*a1^3 + 240*a6^4*x34^2*a3^4*a2^5*a1^3 - 2800*a6^3*a5*x34^2*a3^4*a2^5*a1^3 - 240*a6^2*a5^2*x34^2*a3^4*a2^5*a1^3 - 2800*a6*a5^3*x34^2*a3^4*a2^5*a1^3 + 240*a5^4*x34^2*a3^4*a2^5*a1^3 + 80*a6^3*x34^3*a3^4*a2^5*a1^3 + 1760*a6^2*a5*x34^3*a3^4*a2^5*a1^3 + 1760*a6*a5^2*x34^3*a3^4*a2^5*a1^3 + 80*a5^3*x34^3*a3^4*a2^5*a1^3 - 640*a6^2*x34^4*a3^4*a2^5*a1^3 + 656*a6*a5*x34^4*a3^4*a2^5*a1^3 - 640*a5^2*x34^4*a3^4*a2^5*a1^3 - 48*a6*x34^5*a3^4*a2^5*a1^3 - 48*a5*x34^5*a3^4*a2^5*a1^3 - 8*x34^6*a3^4*a2^5*a1^3 - 64*a6^5*a3^5*a2^5*a1^3 + 224*a6^4*a5*a3^5*a2^5*a1^3 + 736*a6^3*a5^2*a3^5*a2^5*a1^3 + 736*a6^2*a5^3*a3^5*a2^5*a1^3 + 224*a6*a5^4*a3^5*a2^5*a1^3 - 64*a5^5*a3^5*a2^5*a1^3 + 240*a6^4*x34*a3^5*a2^5*a1^3 - 2496*a6^3*a5*x34*a3^5*a2^5*a1^3 - 192*a6^2*a5^2*x34*a3^5*a2^5*a1^3 - 2496*a6*a5^3*x34*a3^5*a2^5*a1^3 + 240*a5^4*x34*a3^5*a2^5*a1^3 + 1040*a6^3*x34^2*a3^5*a2^5*a1^3 + 1488*a6^2*a5*x34^2*a3^5*a2^5*a1^3 + 1488*a6*a5^2*x34^2*a3^5*a2^5*a1^3 + 1040*a5^3*x34^2*a3^5*a2^5*a1^3 - 1520*a6^2*x34^3*a3^5*a2^5*a1^3 + 992*a6*a5*x34^3*a3^5*a2^5*a1^3 - 1520*a5^2*x34^3*a3^5*a2^5*a1^3 + 48*a6*x34^4*a3^5*a2^5*a1^3 + 48*a5*x34^4*a3^5*a2^5*a1^3 - 48*x34^5*a3^5*a2^5*a1^3 + 80*a6^4*a3^6*a2^5*a1^3 - 832*a6^3*a5*a3^6*a2^5*a1^3 - 64*a6^2*a5^2*a3^6*a2^5*a1^3 - 832*a6*a5^3*a3^6*a2^5*a1^3 + 80*a5^4*a3^6*a2^5*a1^3 + 1008*a6^3*x34*a3^6*a2^5*a1^3 + 784*a6^2*a5*x34*a3^6*a2^5*a1^3 + 784*a6*a5^2*x34*a3^6*a2^5*a1^3 + 1008*a5^3*x34*a3^6*a2^5*a1^3 - 1888*a6^2*x34^2*a3^6*a2^5*a1^3 + 928*a6*a5*x34^2*a3^6*a2^5*a1^3 - 1888*a5^2*x34^2*a3^6*a2^5*a1^3 + 336*a6*x34^3*a3^6*a2^5*a1^3 + 336*a5*x34^3*a3^6*a2^5*a1^3 - 128*x34^4*a3^6*a2^5*a1^3 + 288*a6^3*a3^7*a2^5*a1^3 + 224*a6^2*a5*a3^7*a2^5*a1^3 + 224*a6*a5^2*a3^7*a2^5*a1^3 + 288*a5^3*a3^7*a2^5*a1^3 - 1184*a6^2*x34*a3^7*a2^5*a1^3 + 512*a6*a5*x34*a3^7*a2^5*a1^3 - 1184*a5^2*x34*a3^7*a2^5*a1^3 + 480*a6*x34^2*a3^7*a2^5*a1^3 + 480*a5*x34^2*a3^7*a2^5*a1^3 - 192*x34^3*a3^7*a2^5*a1^3 - 296*a6^2*a3^8*a2^5*a1^3 + 128*a6*a5*a3^8*a2^5*a1^3 - 296*a5^2*a3^8*a2^5*a1^3 + 288*a6*x34*a3^8*a2^5*a1^3 + 288*a5*x34*a3^8*a2^5*a1^3 - 168*x34^2*a3^8*a2^5*a1^3 + 64*a6*a3^9*a2^5*a1^3 + 64*a5*a3^9*a2^5*a1^3 - 80*x34*a3^9*a2^5*a1^3 - 16*a3^10*a2^5*a1^3 + 16*a6^6*a5^3*a2^6*a1^3 - 8*a6^5*a5^4*a2^6*a1^3 - 8*a6^4*a5^5*a2^6*a1^3 + 16*a6^3*a5^6*a2^6*a1^3 - 8*a6^6*a5^2*x34*a2^6*a1^3 - 16*a6^5*a5^3*x34*a2^6*a1^3 - 8*a6^4*a5^4*x34*a2^6*a1^3 - 16*a6^3*a5^5*x34*a2^6*a1^3 - 8*a6^2*a5^6*x34*a2^6*a1^3 - 8*a6^6*a5*x34^2*a2^6*a1^3 - 8*a6^5*a5^2*x34^2*a2^6*a1^3 + 112*a6^4*a5^3*x34^2*a2^6*a1^3 + 112*a6^3*a5^4*x34^2*a2^6*a1^3 - 8*a6^2*a5^5*x34^2*a2^6*a1^3 - 8*a6*a5^6*x34^2*a2^6*a1^3 + 16*a6^6*x34^3*a2^6*a1^3 - 16*a6^5*a5*x34^3*a2^6*a1^3 + 112*a6^4*a5^2*x34^3*a2^6*a1^3 - 528*a6^3*a5^3*x34^3*a2^6*a1^3 + 112*a6^2*a5^4*x34^3*a2^6*a1^3 - 16*a6*a5^5*x34^3*a2^6*a1^3 + 16*a5^6*x34^3*a2^6*a1^3 - 8*a6^5*x34^4*a2^6*a1^3 - 8*a6^4*a5*x34^4*a2^6*a1^3 + 112*a6^3*a5^2*x34^4*a2^6*a1^3 + 112*a6^2*a5^3*x34^4*a2^6*a1^3 - 8*a6*a5^4*x34^4*a2^6*a1^3 - 8*a5^5*x34^4*a2^6*a1^3 - 8*a6^4*x34^5*a2^6*a1^3 - 16*a6^3*a5*x34^5*a2^6*a1^3 - 8*a6^2*a5^2*x34^5*a2^6*a1^3 - 16*a6*a5^3*x34^5*a2^6*a1^3 - 8*a5^4*x34^5*a2^6*a1^3 + 16*a6^3*x34^6*a2^6*a1^3 - 8*a6^2*a5*x34^6*a2^6*a1^3 - 8*a6*a5^2*x34^6*a2^6*a1^3 + 16*a5^3*x34^6*a2^6*a1^3 - 16*a6^6*a5^2*a3*a2^6*a1^3 - 32*a6^5*a5^3*a3*a2^6*a1^3 - 16*a6^4*a5^4*a3*a2^6*a1^3 - 32*a6^3*a5^5*a3*a2^6*a1^3 - 16*a6^2*a5^6*a3*a2^6*a1^3 - 16*a6^6*a5*x34*a3*a2^6*a1^3 + 32*a6^5*a5^2*x34*a3*a2^6*a1^3 + 144*a6^4*a5^3*x34*a3*a2^6*a1^3 + 144*a6^3*a5^4*x34*a3*a2^6*a1^3 + 32*a6^2*a5^5*x34*a3*a2^6*a1^3 - 16*a6*a5^6*x34*a3*a2^6*a1^3 + 40*a6^6*x34^2*a3*a2^6*a1^3 + 216*a6^4*a5^2*x34^2*a3*a2^6*a1^3 - 1344*a6^3*a5^3*x34^2*a3*a2^6*a1^3 + 216*a6^2*a5^4*x34^2*a3*a2^6*a1^3 + 40*a5^6*x34^2*a3*a2^6*a1^3 - 48*a6^5*x34^3*a3*a2^6*a1^3 - 112*a6^4*a5*x34^3*a3*a2^6*a1^3 + 688*a6^3*a5^2*x34^3*a3*a2^6*a1^3 + 688*a6^2*a5^3*x34^3*a3*a2^6*a1^3 - 112*a6*a5^4*x34^3*a3*a2^6*a1^3 - 48*a5^5*x34^3*a3*a2^6*a1^3 - 48*a6^4*x34^4*a3*a2^6*a1^3 - 160*a6^3*a5*x34^4*a3*a2^6*a1^3 - 160*a6^2*a5^2*x34^4*a3*a2^6*a1^3 - 160*a6*a5^3*x34^4*a3*a2^6*a1^3 - 48*a5^4*x34^4*a3*a2^6*a1^3 + 80*a6^3*x34^5*a3*a2^6*a1^3 + 80*a5^3*x34^5*a3*a2^6*a1^3 - 8*a6^2*x34^6*a3*a2^6*a1^3 - 8*a5^2*x34^6*a3*a2^6*a1^3 - 16*a6^6*a5*a3^2*a2^6*a1^3 + 32*a6^5*a5^2*a3^2*a2^6*a1^3 + 144*a6^4*a5^3*a3^2*a2^6*a1^3 + 144*a6^3*a5^4*a3^2*a2^6*a1^3 + 32*a6^2*a5^5*a3^2*a2^6*a1^3 - 16*a6*a5^6*a3^2*a2^6*a1^3 + 24*a6^6*x34*a3^2*a2^6*a1^3 + 96*a6^5*a5*x34*a3^2*a2^6*a1^3 - 24*a6^4*a5^2*x34*a3^2*a2^6*a1^3 - 864*a6^3*a5^3*x34*a3^2*a2^6*a1^3 - 24*a6^2*a5^4*x34*a3^2*a2^6*a1^3 + 96*a6*a5^5*x34*a3^2*a2^6*a1^3 + 24*a5^6*x34*a3^2*a2^6*a1^3 - 104*a6^5*x34^2*a3^2*a2^6*a1^3 - 408*a6^4*a5*x34^2*a3^2*a2^6*a1^3 + 1152*a6^3*a5^2*x34^2*a3^2*a2^6*a1^3 + 1152*a6^2*a5^3*x34^2*a3^2*a2^6*a1^3 - 408*a6*a5^4*x34^2*a3^2*a2^6*a1^3 - 104*a5^5*x34^2*a3^2*a2^6*a1^3 - 240*a6^3*a5*x34^3*a3^2*a2^6*a1^3 - 800*a6^2*a5^2*x34^3*a3^2*a2^6*a1^3 - 240*a6*a5^3*x34^3*a3^2*a2^6*a1^3 + 272*a6^3*x34^4*a3^2*a2^6*a1^3 + 272*a5^3*x34^4*a3^2*a2^6*a1^3 - 56*a6^2*x34^5*a3^2*a2^6*a1^3 + 48*a6*a5*x34^5*a3^2*a2^6*a1^3 - 56*a5^2*x34^5*a3^2*a2^6*a1^3 - 8*a6*x34^6*a3^2*a2^6*a1^3 - 8*a5*x34^6*a3^2*a2^6*a1^3 + 16*a6^6*a3^3*a2^6*a1^3 + 64*a6^5*a5*a3^3*a2^6*a1^3 - 16*a6^4*a5^2*a3^3*a2^6*a1^3 - 576*a6^3*a5^3*a3^3*a2^6*a1^3 - 16*a6^2*a5^4*a3^3*a2^6*a1^3 + 64*a6*a5^5*a3^3*a2^6*a1^3 + 16*a5^6*a3^3*a2^6*a1^3 - 112*a6^5*x34*a3^3*a2^6*a1^3 - 592*a6^4*a5*x34*a3^3*a2^6*a1^3 + 928*a6^3*a5^2*x34*a3^3*a2^6*a1^3 + 928*a6^2*a5^3*x34*a3^3*a2^6*a1^3 - 592*a6*a5^4*x34*a3^3*a2^6*a1^3 - 112*a5^5*x34*a3^3*a2^6*a1^3 + 320*a6^4*x34^2*a3^3*a2^6*a1^3 + 320*a6^3*a5*x34^2*a3^3*a2^6*a1^3 - 1760*a6^2*a5^2*x34^2*a3^3*a2^6*a1^3 + 320*a6*a5^3*x34^2*a3^3*a2^6*a1^3 + 320*a5^4*x34^2*a3^3*a2^6*a1^3 + 80*a6^3*x34^3*a3^3*a2^6*a1^3 + 80*a6^2*a5*x34^3*a3^3*a2^6*a1^3 + 80*a6*a5^2*x34^3*a3^3*a2^6*a1^3 + 80*a5^3*x34^3*a3^3*a2^6*a1^3 - 48*a6^2*x34^4*a3^3*a2^6*a1^3 + 160*a6*a5*x34^4*a3^3*a2^6*a1^3 - 48*a5^2*x34^4*a3^3*a2^6*a1^3 - 64*a6*x34^5*a3^3*a2^6*a1^3 - 64*a5*x34^5*a3^3*a2^6*a1^3 + 16*x34^6*a3^3*a2^6*a1^3 - 56*a6^5*a3^4*a2^6*a1^3 - 296*a6^4*a5*a3^4*a2^6*a1^3 + 464*a6^3*a5^2*a3^4*a2^6*a1^3 + 464*a6^2*a5^3*a3^4*a2^6*a1^3 - 296*a6*a5^4*a3^4*a2^6*a1^3 - 56*a5^5*a3^4*a2^6*a1^3 + 480*a6^4*x34*a3^4*a2^6*a1^3 + 720*a6^3*a5*x34*a3^4*a2^6*a1^3 - 1840*a6^2*a5^2*x34*a3^4*a2^6*a1^3 + 720*a6*a5^3*x34*a3^4*a2^6*a1^3 + 480*a5^4*x34*a3^4*a2^6*a1^3 - 720*a6^3*x34^2*a3^4*a2^6*a1^3 + 240*a6^2*a5*x34^2*a3^4*a2^6*a1^3 + 240*a6*a5^2*x34^2*a3^4*a2^6*a1^3 - 720*a5^3*x34^2*a3^4*a2^6*a1^3 + 320*a6^2*x34^3*a3^4*a2^6*a1^3 + 80*a6*a5*x34^3*a3^4*a2^6*a1^3 + 320*a5^2*x34^3*a3^4*a2^6*a1^3 - 208*a6*x34^4*a3^4*a2^6*a1^3 - 208*a5*x34^4*a3^4*a2^6*a1^3 + 88*x34^5*a3^4*a2^6*a1^3 + 192*a6^4*a3^5*a2^6*a1^3 + 288*a6^3*a5*a3^5*a2^6*a1^3 - 736*a6^2*a5^2*a3^5*a2^6*a1^3 + 288*a6*a5^3*a3^5*a2^6*a1^3 + 192*a5^4*a3^5*a2^6*a1^3 - 912*a6^3*x34*a3^5*a2^6*a1^3 + 240*a6^2*a5*x34*a3^5*a2^6*a1^3 + 240*a6*a5^2*x34*a3^5*a2^6*a1^3 - 912*a5^3*x34*a3^5*a2^6*a1^3 + 800*a6^2*x34^2*a3^5*a2^6*a1^3 - 192*a6*a5*x34^2*a3^5*a2^6*a1^3 + 800*a5^2*x34^2*a3^5*a2^6*a1^3 - 368*a6*x34^3*a3^5*a2^6*a1^3 - 368*a5*x34^3*a3^5*a2^6*a1^3 + 192*x34^4*a3^5*a2^6*a1^3 - 304*a6^3*a3^6*a2^6*a1^3 + 80*a6^2*a5*a3^6*a2^6*a1^3 + 80*a6*a5^2*a3^6*a2^6*a1^3 - 304*a5^3*a3^6*a2^6*a1^3 + 672*a6^2*x34*a3^6*a2^6*a1^3 - 224*a6*a5*x34*a3^6*a2^6*a1^3 + 672*a5^2*x34*a3^6*a2^6*a1^3 - 384*a6*x34^2*a3^6*a2^6*a1^3 - 384*a5*x34^2*a3^6*a2^6*a1^3 + 224*x34^3*a3^6*a2^6*a1^3 + 192*a6^2*a3^7*a2^6*a1^3 - 64*a6*a5*a3^7*a2^6*a1^3 + 192*a5^2*a3^7*a2^6*a1^3 - 224*a6*x34*a3^7*a2^6*a1^3 - 224*a5*x34*a3^7*a2^6*a1^3 + 160*x34^2*a3^7*a2^6*a1^3 - 56*a6*a3^8*a2^6*a1^3 - 56*a5*a3^8*a2^6*a1^3 + 72*x34*a3^8*a2^6*a1^3 + 16*a3^9*a2^6*a1^3 - 8*a6^6*a5^6*x34^2*a1^4 - 8*a6^6*a5^5*x34^3*a1^4 - 8*a6^5*a5^6*x34^3*a1^4 + 24*a6^6*a5^4*x34^4*a1^4 + 24*a6^4*a5^6*x34^4*a1^4 - 8*a6^6*a5^3*x34^5*a1^4 - 8*a6^3*a5^6*x34^5*a1^4 - 8*a6^6*a5^2*x34^6*a1^4 - 8*a6^5*a5^3*x34^6*a1^4 + 24*a6^4*a5^4*x34^6*a1^4 - 8*a6^3*a5^5*x34^6*a1^4 - 8*a6^2*a5^6*x34^6*a1^4 - 8*a6^6*a5^6*x34*a3*a1^4 - 8*a6^6*a5^5*x34^2*a3*a1^4 - 8*a6^5*a5^6*x34^2*a3*a1^4 + 88*a6^6*a5^4*x34^3*a3*a1^4 + 48*a6^5*a5^5*x34^3*a3*a1^4 + 88*a6^4*a5^6*x34^3*a3*a1^4 - 48*a6^6*a5^3*x34^4*a3*a1^4 - 72*a6^5*a5^4*x34^4*a3*a1^4 - 72*a6^4*a5^5*x34^4*a3*a1^4 - 48*a6^3*a5^6*x34^4*a3*a1^4 - 32*a6^6*a5^2*x34^5*a3*a1^4 + 72*a6^4*a5^4*x34^5*a3*a1^4 - 32*a6^2*a5^6*x34^5*a3*a1^4 + 8*a6^6*a5*x34^6*a3*a1^4 + 16*a6^5*a5^2*x34^6*a3*a1^4 - 8*a6^4*a5^3*x34^6*a3*a1^4 - 8*a6^3*a5^4*x34^6*a3*a1^4 + 16*a6^2*a5^5*x34^6*a3*a1^4 + 8*a6*a5^6*x34^6*a3*a1^4 - 8*a6^6*a5^6*a3^2*a1^4 + 24*a6^6*a5^5*x34*a3^2*a1^4 + 24*a6^5*a5^6*x34*a3^2*a1^4 - 8*a6^6*a5^4*x34^2*a3^2*a1^4 + 264*a6^5*a5^5*x34^2*a3^2*a1^4 - 8*a6^4*a5^6*x34^2*a3^2*a1^4 - 408*a6^5*a5^4*x34^3*a3^2*a1^4 - 408*a6^4*a5^5*x34^3*a3^2*a1^4 - 168*a6^6*a5^2*x34^4*a3^2*a1^4 + 720*a6^4*a5^4*x34^4*a3^2*a1^4 - 168*a6^2*a5^6*x34^4*a3^2*a1^4 + 64*a6^6*a5*x34^5*a3^2*a1^4 + 216*a6^5*a5^2*x34^5*a3^2*a1^4 - 168*a6^4*a5^3*x34^5*a3^2*a1^4 - 168*a6^3*a5^4*x34^5*a3^2*a1^4 + 216*a6^2*a5^5*x34^5*a3^2*a1^4 + 64*a6*a5^6*x34^5*a3^2*a1^4 - 8*a6^6*x34^6*a3^2*a1^4 + 16*a6^5*a5*x34^6*a3^2*a1^4 - 128*a6^4*a5^2*x34^6*a3^2*a1^4 + 112*a6^3*a5^3*x34^6*a3^2*a1^4 - 128*a6^2*a5^4*x34^6*a3^2*a1^4 + 16*a6*a5^5*x34^6*a3^2*a1^4 - 8*a5^6*x34^6*a3^2*a1^4 + 16*a6^6*a5^5*a3^3*a1^4 + 16*a6^5*a5^6*a3^3*a1^4 - 192*a6^6*a5^4*x34*a3^3*a1^4 + 432*a6^5*a5^5*x34*a3^3*a1^4 - 192*a6^4*a5^6*x34*a3^3*a1^4 + 320*a6^6*a5^3*x34^2*a3^3*a1^4 - 912*a6^5*a5^4*x34^2*a3^3*a1^4 - 912*a6^4*a5^5*x34^2*a3^3*a1^4 + 320*a6^3*a5^6*x34^2*a3^3*a1^4 - 400*a6^6*a5^2*x34^3*a3^3*a1^4 + 80*a6^5*a5^3*x34^3*a3^3*a1^4 + 2400*a6^4*a5^4*x34^3*a3^3*a1^4 + 80*a6^3*a5^5*x34^3*a3^3*a1^4 - 400*a6^2*a5^6*x34^3*a3^3*a1^4 + 192*a6^6*a5*x34^4*a3^3*a1^4 + 720*a6^5*a5^2*x34^4*a3^3*a1^4 - 960*a6^4*a5^3*x34^4*a3^3*a1^4 - 960*a6^3*a5^4*x34^4*a3^3*a1^4 + 720*a6^2*a5^5*x34^4*a3^3*a1^4 + 192*a6*a5^6*x34^4*a3^3*a1^4 - 56*a6^6*x34^5*a3^3*a1^4 + 144*a6^5*a5*x34^5*a3^3*a1^4 - 888*a6^4*a5^2*x34^5*a3^3*a1^4 + 912*a6^3*a5^3*x34^5*a3^3*a1^4 - 888*a6^2*a5^4*x34^5*a3^3*a1^4 + 144*a6*a5^5*x34^5*a3^3*a1^4 - 56*a5^6*x34^5*a3^3*a1^4 - 8*a6^5*x34^6*a3^3*a1^4 - 8*a6^4*a5*x34^6*a3^3*a1^4 + 112*a6^3*a5^2*x34^6*a3^3*a1^4 + 112*a6^2*a5^3*x34^6*a3^3*a1^4 - 8*a6*a5^4*x34^6*a3^3*a1^4 - 8*a5^5*x34^6*a3^3*a1^4 - 96*a6^6*a5^4*a3^4*a1^4 + 216*a6^5*a5^5*a3^4*a1^4 - 96*a6^4*a5^6*a3^4*a1^4 + 480*a6^6*a5^3*x34*a3^4*a1^4 - 960*a6^5*a5^4*x34*a3^4*a1^4 - 960*a6^4*a5^5*x34*a3^4*a1^4 + 480*a6^3*a5^6*x34*a3^4*a1^4 - 520*a6^6*a5^2*x34^2*a3^4*a1^4 + 240*a6^5*a5^3*x34^2*a3^4*a1^4 + 3960*a6^4*a5^4*x34^2*a3^4*a1^4 + 240*a6^3*a5^5*x34^2*a3^4*a1^4 - 520*a6^2*a5^6*x34^2*a3^4*a1^4 + 280*a6^6*a5*x34^3*a3^4*a1^4 + 920*a6^5*a5^2*x34^3*a3^4*a1^4 - 2560*a6^4*a5^3*x34^3*a3^4*a1^4 - 2560*a6^3*a5^4*x34^3*a3^4*a1^4 + 920*a6^2*a5^5*x34^3*a3^4*a1^4 + 280*a6*a5^6*x34^3*a3^4*a1^4 - 136*a6^6*x34^4*a3^4*a1^4 + 408*a6^5*a5*x34^4*a3^4*a1^4 - 1800*a6^4*a5^2*x34^4*a3^4*a1^4 + 2640*a6^3*a5^3*x34^4*a3^4*a1^4 - 1800*a6^2*a5^4*x34^4*a3^4*a1^4 + 408*a6*a5^5*x34^4*a3^4*a1^4 - 136*a5^6*x34^4*a3^4*a1^4 - 48*a6^5*x34^5*a3^4*a1^4 - 120*a6^4*a5*x34^5*a3^4*a1^4 + 552*a6^3*a5^2*x34^5*a3^4*a1^4 + 552*a6^2*a5^3*x34^5*a3^4*a1^4 - 120*a6*a5^4*x34^5*a3^4*a1^4 - 48*a5^5*x34^5*a3^4*a1^4 + 24*a6^4*x34^6*a3^4*a1^4 - 8*a6^3*a5*x34^6*a3^4*a1^4 - 128*a6^2*a5^2*x34^6*a3^4*a1^4 - 8*a6*a5^3*x34^6*a3^4*a1^4 + 24*a5^4*x34^6*a3^4*a1^4 + 192*a6^6*a5^3*a3^5*a1^4 - 384*a6^5*a5^4*a3^5*a1^4 - 384*a6^4*a5^5*a3^5*a1^4 + 192*a6^3*a5^6*a3^5*a1^4 - 384*a6^6*a5^2*x34*a3^5*a1^4 + 240*a6^5*a5^3*x34*a3^5*a1^4 + 3312*a6^4*a5^4*x34*a3^5*a1^4 + 240*a6^3*a5^5*x34*a3^5*a1^4 - 384*a6^2*a5^6*x34*a3^5*a1^4 + 224*a6^6*a5*x34^2*a3^5*a1^4 + 480*a6^5*a5^2*x34^2*a3^5*a1^4 - 3600*a6^4*a5^3*x34^2*a3^5*a1^4 - 3600*a6^3*a5^4*x34^2*a3^5*a1^4 + 480*a6^2*a5^5*x34^2*a3^5*a1^4 + 224*a6*a5^6*x34^2*a3^5*a1^4 - 152*a6^6*x34^3*a3^5*a1^4 + 560*a6^5*a5*x34^3*a3^5*a1^4 - 1000*a6^4*a5^2*x34^3*a3^5*a1^4 + 3920*a6^3*a5^3*x34^3*a3^5*a1^4 - 1000*a6^2*a5^4*x34^3*a3^5*a1^4 + 560*a6*a5^5*x34^3*a3^5*a1^4 - 152*a5^6*x34^3*a3^5*a1^4 - 120*a6^5*x34^4*a3^5*a1^4 - 552*a6^4*a5*x34^4*a3^5*a1^4 + 960*a6^3*a5^2*x34^4*a3^5*a1^4 + 960*a6^2*a5^3*x34^4*a3^5*a1^4 - 552*a6*a5^4*x34^4*a3^5*a1^4 - 120*a5^5*x34^4*a3^5*a1^4 + 144*a6^4*x34^5*a3^5*a1^4 - 648*a6^2*a5^2*x34^5*a3^5*a1^4 + 144*a5^4*x34^5*a3^5*a1^4 - 8*a6^3*x34^6*a3^5*a1^4 + 16*a6^2*a5*x34^6*a3^5*a1^4 + 16*a6*a5^2*x34^6*a3^5*a1^4 - 8*a5^3*x34^6*a3^5*a1^4 - 128*a6^6*a5^2*a3^6*a1^4 + 80*a6^5*a5^3*a3^6*a1^4 + 1104*a6^4*a5^4*a3^6*a1^4 + 80*a6^3*a5^5*a3^6*a1^4 - 128*a6^2*a5^6*a3^6*a1^4 + 112*a6^6*a5*x34*a3^6*a1^4 + 112*a6^5*a5^2*x34*a3^6*a1^4 - 2576*a6^4*a5^3*x34*a3^6*a1^4 - 2576*a6^3*a5^4*x34*a3^6*a1^4 + 112*a6^2*a5^5*x34*a3^6*a1^4 + 112*a6*a5^6*x34*a3^6*a1^4 - 88*a6^6*x34^2*a3^6*a1^4 + 448*a6^5*a5*x34^2*a3^6*a1^4 + 712*a6^4*a5^2*x34^2*a3^6*a1^4 + 3472*a6^3*a5^3*x34^2*a3^6*a1^4 + 712*a6^2*a5^4*x34^2*a3^6*a1^4 + 448*a6*a5^5*x34^2*a3^6*a1^4 - 88*a5^6*x34^2*a3^6*a1^4 - 168*a6^5*x34^3*a3^6*a1^4 - 1176*a6^4*a5*x34^3*a3^6*a1^4 + 672*a6^3*a5^2*x34^3*a3^6*a1^4 + 672*a6^2*a5^3*x34^3*a3^6*a1^4 - 1176*a6*a5^4*x34^3*a3^6*a1^4 - 168*a5^5*x34^3*a3^6*a1^4 + 384*a6^4*x34^4*a3^6*a1^4 + 112*a6^3*a5*x34^4*a3^6*a1^4 - 1448*a6^2*a5^2*x34^4*a3^6*a1^4 + 112*a6*a5^3*x34^4*a3^6*a1^4 + 384*a5^4*x34^4*a3^6*a1^4 - 56*a6^3*x34^5*a3^6*a1^4 + 112*a6^2*a5*x34^5*a3^6*a1^4 + 112*a6*a5^2*x34^5*a3^6*a1^4 - 56*a5^3*x34^5*a3^6*a1^4 - 8*a6^2*x34^6*a3^6*a1^4 + 8*a6*a5*x34^6*a3^6*a1^4 - 8*a5^2*x34^6*a3^6*a1^4 + 32*a6^6*a5*a3^7*a1^4 + 32*a6^5*a5^2*a3^7*a1^4 - 736*a6^4*a5^3*a3^7*a1^4 - 736*a6^3*a5^4*a3^7*a1^4 + 32*a6^2*a5^5*a3^7*a1^4 + 32*a6*a5^6*a3^7*a1^4 - 32*a6^6*x34*a3^7*a1^4 + 224*a6^5*a5*x34*a3^7*a1^4 + 896*a6^4*a5^2*x34*a3^7*a1^4 + 1856*a6^3*a5^3*x34*a3^7*a1^4 + 896*a6^2*a5^4*x34*a3^7*a1^4 + 224*a6*a5^5*x34*a3^7*a1^4 - 32*a5^6*x34*a3^7*a1^4 - 144*a6^5*x34^2*a3^7*a1^4 - 1296*a6^4*a5*x34^2*a3^7*a1^4 + 96*a6^3*a5^2*x34^2*a3^7*a1^4 + 96*a6^2*a5^3*x34^2*a3^7*a1^4 - 1296*a6*a5^4*x34^2*a3^7*a1^4 - 144*a5^5*x34^2*a3^7*a1^4 + 576*a6^4*x34^3*a3^7*a1^4 + 288*a6^3*a5*x34^3*a3^7*a1^4 - 1872*a6^2*a5^2*x34^3*a3^7*a1^4 + 288*a6*a5^3*x34^3*a3^7*a1^4 + 576*a5^4*x34^3*a3^7*a1^4 - 160*a6^3*x34^4*a3^7*a1^4 + 320*a6^2*a5*x34^4*a3^7*a1^4 + 320*a6*a5^2*x34^4*a3^7*a1^4 - 160*a5^3*x34^4*a3^7*a1^4 - 48*a6^2*x34^5*a3^7*a1^4 + 48*a6*a5*x34^5*a3^7*a1^4 - 48*a5^2*x34^5*a3^7*a1^4 - 8*a6^6*a3^8*a1^4 + 56*a6^5*a5*a3^8*a1^4 + 224*a6^4*a5^2*a3^8*a1^4 + 464*a6^3*a5^3*a3^8*a1^4 + 224*a6^2*a5^4*a3^8*a1^4 + 56*a6*a5^5*a3^8*a1^4 - 8*a5^6*a3^8*a1^4 - 72*a6^5*x34*a3^8*a1^4 - 720*a6^4*a5*x34*a3^8*a1^4 - 72*a6^3*a5^2*x34*a3^8*a1^4 - 72*a6^2*a5^3*x34*a3^8*a1^4 - 720*a6*a5^4*x34*a3^8*a1^4 - 72*a5^5*x34*a3^8*a1^4 + 504*a6^4*x34^2*a3^8*a1^4 + 312*a6^3*a5*x34^2*a3^8*a1^4 - 1488*a6^2*a5^2*x34^2*a3^8*a1^4 + 312*a6*a5^3*x34^2*a3^8*a1^4 + 504*a5^4*x34^2*a3^8*a1^4 - 240*a6^3*x34^3*a3^8*a1^4 + 480*a6^2*a5*x34^3*a3^8*a1^4 + 480*a6*a5^2*x34^3*a3^8*a1^4 - 240*a5^3*x34^3*a3^8*a1^4 - 120*a6^2*x34^4*a3^8*a1^4 + 120*a6*a5*x34^4*a3^8*a1^4 - 120*a5^2*x34^4*a3^8*a1^4 - 16*a6^5*a3^9*a1^4 - 160*a6^4*a5*a3^9*a1^4 - 16*a6^3*a5^2*a3^9*a1^4 - 16*a6^2*a5^3*a3^9*a1^4 - 160*a6*a5^4*a3^9*a1^4 - 16*a5^5*a3^9*a1^4 + 240*a6^4*x34*a3^9*a1^4 + 160*a6^3*a5*x34*a3^9*a1^4 - 680*a6^2*a5^2*x34*a3^9*a1^4 + 160*a6*a5^3*x34*a3^9*a1^4 + 240*a5^4*x34*a3^9*a1^4 - 200*a6^3*x34^2*a3^9*a1^4 + 400*a6^2*a5*x34^2*a3^9*a1^4 + 400*a6*a5^2*x34^2*a3^9*a1^4 - 200*a5^3*x34^2*a3^9*a1^4 - 160*a6^2*x34^3*a3^9*a1^4 + 160*a6*a5*x34^3*a3^9*a1^4 - 160*a5^2*x34^3*a3^9*a1^4 + 48*a6^4*a3^10*a1^4 + 32*a6^3*a5*a3^10*a1^4 - 136*a6^2*a5^2*a3^10*a1^4 + 32*a6*a5^3*a3^10*a1^4 + 48*a5^4*a3^10*a1^4 - 88*a6^3*x34*a3^10*a1^4 + 176*a6^2*a5*x34*a3^10*a1^4 + 176*a6*a5^2*x34*a3^10*a1^4 - 88*a5^3*x34*a3^10*a1^4 - 120*a6^2*x34^2*a3^10*a1^4 + 120*a6*a5*x34^2*a3^10*a1^4 - 120*a5^2*x34^2*a3^10*a1^4 - 16*a6^3*a3^11*a1^4 + 32*a6^2*a5*a3^11*a1^4 + 32*a6*a5^2*a3^11*a1^4 - 16*a5^3*a3^11*a1^4 - 48*a6^2*x34*a3^11*a1^4 + 48*a6*a5*x34*a3^11*a1^4 - 48*a5^2*x34*a3^11*a1^4 - 8*a6^2*a3^12*a1^4 + 8*a6*a5*a3^12*a1^4 - 8*a5^2*a3^12*a1^4 + 8*a6^6*a5^6*x34*a2*a1^4 + 16*a6^6*a5^5*x34^2*a2*a1^4 + 16*a6^5*a5^6*x34^2*a2*a1^4 - 8*a6^6*a5^4*x34^3*a2*a1^4 + 48*a6^5*a5^5*x34^3*a2*a1^4 - 8*a6^4*a5^6*x34^3*a2*a1^4 - 8*a6^6*a5^3*x34^4*a2*a1^4 - 72*a6^5*a5^4*x34^4*a2*a1^4 - 72*a6^4*a5^5*x34^4*a2*a1^4 - 8*a6^3*a5^6*x34^4*a2*a1^4 + 16*a6^6*a5^2*x34^5*a2*a1^4 + 48*a6^5*a5^3*x34^5*a2*a1^4 - 72*a6^4*a5^4*x34^5*a2*a1^4 + 48*a6^3*a5^5*x34^5*a2*a1^4 + 16*a6^2*a5^6*x34^5*a2*a1^4 + 8*a6^6*a5*x34^6*a2*a1^4 + 16*a6^5*a5^2*x34^6*a2*a1^4 - 8*a6^4*a5^3*x34^6*a2*a1^4 - 8*a6^3*a5^4*x34^6*a2*a1^4 + 16*a6^2*a5^5*x34^6*a2*a1^4 + 8*a6*a5^6*x34^6*a2*a1^4 + 16*a6^6*a5^6*a3*a2*a1^4 - 40*a6^6*a5^5*x34*a3*a2*a1^4 - 40*a6^5*a5^6*x34*a3*a2*a1^4 + 96*a6^6*a5^4*x34^2*a3*a2*a1^4 - 72*a6^5*a5^5*x34^2*a3*a2*a1^4 + 96*a6^4*a5^6*x34^2*a3*a2*a1^4 - 112*a6^6*a5^3*x34^3*a3*a2*a1^4 - 192*a6^5*a5^4*x34^3*a3*a2*a1^4 - 192*a6^4*a5^5*x34^3*a3*a2*a1^4 - 112*a6^3*a5^6*x34^3*a3*a2*a1^4 + 200*a6^6*a5^2*x34^4*a3*a2*a1^4 + 336*a6^5*a5^3*x34^4*a3*a2*a1^4 - 360*a6^4*a5^4*x34^4*a3*a2*a1^4 + 336*a6^3*a5^5*x34^4*a3*a2*a1^4 + 200*a6^2*a5^6*x34^4*a3*a2*a1^4 - 24*a6^6*a5*x34^5*a3*a2*a1^4 - 120*a6^5*a5^2*x34^5*a3*a2*a1^4 + 48*a6^4*a5^3*x34^5*a3*a2*a1^4 + 48*a6^3*a5^4*x34^5*a3*a2*a1^4 - 120*a6^2*a5^5*x34^5*a3*a2*a1^4 - 24*a6*a5^6*x34^5*a3*a2*a1^4 + 8*a6^6*x34^6*a3*a2*a1^4 - 72*a6^5*a5*x34^6*a3*a2*a1^4 + 120*a6^4*a5^2*x34^6*a3*a2*a1^4 - 80*a6^3*a5^3*x34^6*a3*a2*a1^4 + 120*a6^2*a5^4*x34^6*a3*a2*a1^4 - 72*a6*a5^5*x34^6*a3*a2*a1^4 + 8*a5^6*x34^6*a3*a2*a1^4 - 40*a6^6*a5^5*a3^2*a2*a1^4 - 40*a6^5*a5^6*a3^2*a2*a1^4 + 336*a6^6*a5^4*x34*a3^2*a2*a1^4 - 504*a6^5*a5^5*x34*a3^2*a2*a1^4 + 336*a6^4*a5^6*x34*a3^2*a2*a1^4 - 408*a6^6*a5^3*x34^2*a3^2*a2*a1^4 + 144*a6^5*a5^4*x34^2*a3^2*a2*a1^4 + 144*a6^4*a5^5*x34^2*a3^2*a2*a1^4 - 408*a6^3*a5^6*x34^2*a3^2*a2*a1^4 + 520*a6^6*a5^2*x34^3*a3^2*a2*a1^4 + 832*a6^5*a5^3*x34^3*a3^2*a2*a1^4 - 1080*a6^4*a5^4*x34^3*a3^2*a2*a1^4 + 832*a6^3*a5^5*x34^3*a3^2*a2*a1^4 + 520*a6^2*a5^6*x34^3*a3^2*a2*a1^4 - 120*a6^6*a5*x34^4*a3^2*a2*a1^4 - 552*a6^5*a5^2*x34^4*a3^2*a2*a1^4 - 552*a6^2*a5^5*x34^4*a3^2*a2*a1^4 - 120*a6*a5^6*x34^4*a3^2*a2*a1^4 + 64*a6^6*x34^5*a3^2*a2*a1^4 - 648*a6^5*a5*x34^5*a3^2*a2*a1^4 + 1008*a6^4*a5^2*x34^5*a3^2*a2*a1^4 - 512*a6^3*a5^3*x34^5*a3^2*a2*a1^4 + 1008*a6^2*a5^4*x34^5*a3^2*a2*a1^4 - 648*a6*a5^5*x34^5*a3^2*a2*a1^4 + 64*a5^6*x34^5*a3^2*a2*a1^4 + 16*a6^5*x34^6*a3^2*a2*a1^4 + 120*a6^4*a5*x34^6*a3^2*a2*a1^4 - 120*a6^3*a5^2*x34^6*a3^2*a2*a1^4 - 120*a6^2*a5^3*x34^6*a3^2*a2*a1^4 + 120*a6*a5^4*x34^6*a3^2*a2*a1^4 + 16*a5^5*x34^6*a3^2*a2*a1^4 + 224*a6^6*a5^4*a3^3*a2*a1^4 - 336*a6^5*a5^5*a3^3*a2*a1^4 + 224*a6^4*a5^6*a3^3*a2*a1^4 - 592*a6^6*a5^3*x34*a3^3*a2*a1^4 + 672*a6^5*a5^4*x34*a3^3*a2*a1^4 + 672*a6^4*a5^5*x34*a3^3*a2*a1^4 - 592*a6^3*a5^6*x34*a3^3*a2*a1^4 + 400*a6^6*a5^2*x34^2*a3^3*a2*a1^4 + 928*a6^5*a5^3*x34^2*a3^3*a2*a1^4 - 2160*a6^4*a5^4*x34^2*a3^3*a2*a1^4 + 928*a6^3*a5^5*x34^2*a3^3*a2*a1^4 + 400*a6^2*a5^6*x34^2*a3^3*a2*a1^4 - 160*a6^6*a5*x34^3*a3^3*a2*a1^4 - 720*a6^5*a5^2*x34^3*a3^3*a2*a1^4 - 160*a6^4*a5^3*x34^3*a3^3*a2*a1^4 - 160*a6^3*a5^4*x34^3*a3^3*a2*a1^4 - 720*a6^2*a5^5*x34^3*a3^3*a2*a1^4 - 160*a6*a5^6*x34^3*a3^3*a2*a1^4 + 192*a6^6*x34^4*a3^3*a2*a1^4 - 2064*a6^5*a5*x34^4*a3^3*a2*a1^4 + 2880*a6^4*a5^2*x34^4*a3^3*a2*a1^4 - 880*a6^3*a5^3*x34^4*a3^3*a2*a1^4 + 2880*a6^2*a5^4*x34^4*a3^3*a2*a1^4 - 2064*a6*a5^5*x34^4*a3^3*a2*a1^4 + 192*a5^6*x34^4*a3^3*a2*a1^4 + 144*a6^5*x34^5*a3^3*a2*a1^4 + 816*a6^4*a5*x34^5*a3^3*a2*a1^4 - 752*a6^3*a5^2*x34^5*a3^3*a2*a1^4 - 752*a6^2*a5^3*x34^5*a3^3*a2*a1^4 + 816*a6*a5^4*x34^5*a3^3*a2*a1^4 + 144*a5^5*x34^5*a3^3*a2*a1^4 - 8*a6^4*x34^6*a3^3*a2*a1^4 - 80*a6^3*a5*x34^6*a3^3*a2*a1^4 - 120*a6^2*a5^2*x34^6*a3^3*a2*a1^4 - 80*a6*a5^3*x34^6*a3^3*a2*a1^4 - 8*a5^4*x34^6*a3^3*a2*a1^4 - 296*a6^6*a5^3*a3^4*a2*a1^4 + 336*a6^5*a5^4*a3^4*a2*a1^4 + 336*a6^4*a5^5*a3^4*a2*a1^4 - 296*a6^3*a5^6*a3^4*a2*a1^4 + 80*a6^6*a5^2*x34*a3^4*a2*a1^4 + 560*a6^5*a5^3*x34*a3^4*a2*a1^4 - 2160*a6^4*a5^4*x34*a3^4*a2*a1^4 + 560*a6^3*a5^5*x34*a3^4*a2*a1^4 + 80*a6^2*a5^6*x34*a3^4*a2*a1^4 - 240*a6^4*a5^3*x34^2*a3^4*a2*a1^4 - 240*a6^3*a5^4*x34^2*a3^4*a2*a1^4 + 280*a6^6*x34^3*a3^4*a2*a1^4 - 3120*a6^5*a5*x34^3*a3^4*a2*a1^4 + 3480*a6^4*a5^2*x34^3*a3^4*a2*a1^4 + 480*a6^3*a5^3*x34^3*a3^4*a2*a1^4 + 3480*a6^2*a5^4*x34^3*a3^4*a2*a1^4 - 3120*a6*a5^5*x34^3*a3^4*a2*a1^4 + 280*a5^6*x34^3*a3^4*a2*a1^4 + 408*a6^5*x34^4*a3^4*a2*a1^4 + 2280*a6^4*a5*x34^4*a3^4*a2*a1^4 - 2320*a6^3*a5^2*x34^4*a3^4*a2*a1^4 - 2320*a6^2*a5^3*x34^4*a3^4*a2*a1^4 + 2280*a6*a5^4*x34^4*a3^4*a2*a1^4 + 408*a5^5*x34^4*a3^4*a2*a1^4 - 120*a6^4*x34^5*a3^4*a2*a1^4 - 384*a6^3*a5*x34^5*a3^4*a2*a1^4 - 432*a6^2*a5^2*x34^5*a3^4*a2*a1^4 - 384*a6*a5^3*x34^5*a3^4*a2*a1^4 - 120*a5^4*x34^5*a3^4*a2*a1^4 - 8*a6^3*x34^6*a3^4*a2*a1^4 + 120*a6^2*a5*x34^6*a3^4*a2*a1^4 + 120*a6*a5^2*x34^6*a3^4*a2*a1^4 - 8*a5^3*x34^6*a3^4*a2*a1^4 + 32*a6^6*a5^2*a3^5*a2*a1^4 + 224*a6^5*a5^3*a3^5*a2*a1^4 - 864*a6^4*a5^4*a3^5*a2*a1^4 + 224*a6^3*a5^5*a3^5*a2*a1^4 + 32*a6^2*a5^6*a3^5*a2*a1^4 + 96*a6^6*a5*x34*a3^5*a2*a1^4 + 432*a6^5*a5^2*x34*a3^5*a2*a1^4 - 192*a6^4*a5^3*x34*a3^5*a2*a1^4 - 192*a6^3*a5^4*x34*a3^5*a2*a1^4 + 432*a6^2*a5^5*x34*a3^5*a2*a1^4 + 96*a6*a5^6*x34*a3^5*a2*a1^4 + 224*a6^6*x34^2*a3^5*a2*a1^4 - 2592*a6^5*a5*x34^2*a3^5*a2*a1^4 + 1728*a6^4*a5^2*x34^2*a3^5*a2*a1^4 + 2768*a6^3*a5^3*x34^2*a3^5*a2*a1^4 + 1728*a6^2*a5^4*x34^2*a3^5*a2*a1^4 - 2592*a6*a5^5*x34^2*a3^5*a2*a1^4 + 224*a5^6*x34^2*a3^5*a2*a1^4 + 560*a6^5*x34^3*a3^5*a2*a1^4 + 3456*a6^4*a5*x34^3*a3^5*a2*a1^4 - 4192*a6^3*a5^2*x34^3*a3^5*a2*a1^4 - 4192*a6^2*a5^3*x34^3*a3^5*a2*a1^4 + 3456*a6*a5^4*x34^3*a3^5*a2*a1^4 + 560*a5^5*x34^3*a3^5*a2*a1^4 - 552*a6^4*x34^4*a3^5*a2*a1^4 - 624*a6^3*a5*x34^4*a3^5*a2*a1^4 - 72*a6^2*a5^2*x34^4*a3^5*a2*a1^4 - 624*a6*a5^3*x34^4*a3^5*a2*a1^4 - 552*a5^4*x34^4*a3^5*a2*a1^4 + 504*a6^2*a5*x34^5*a3^5*a2*a1^4 + 504*a6*a5^2*x34^5*a3^5*a2*a1^4 + 16*a6^2*x34^6*a3^5*a2*a1^4 - 72*a6*a5*x34^6*a3^5*a2*a1^4 + 16*a5^2*x34^6*a3^5*a2*a1^4 + 32*a6^6*a5*a3^6*a2*a1^4 + 144*a6^5*a5^2*a3^6*a2*a1^4 - 64*a6^4*a5^3*a3^6*a2*a1^4 - 64*a6^3*a5^4*a3^6*a2*a1^4 + 144*a6^2*a5^5*a3^6*a2*a1^4 + 32*a6*a5^6*a3^6*a2*a1^4 + 112*a6^6*x34*a3^6*a2*a1^4 - 1344*a6^5*a5*x34*a3^6*a2*a1^4 + 336*a6^4*a5^2*x34*a3^6*a2*a1^4 + 2576*a6^3*a5^3*x34*a3^6*a2*a1^4 + 336*a6^2*a5^4*x34*a3^6*a2*a1^4 - 1344*a6*a5^5*x34*a3^6*a2*a1^4 + 112*a5^6*x34*a3^6*a2*a1^4 + 448*a6^5*x34^2*a3^6*a2*a1^4 + 3168*a6^4*a5*x34^2*a3^6*a2*a1^4 - 4496*a6^3*a5^2*x34^2*a3^6*a2*a1^4 - 4496*a6^2*a5^3*x34^2*a3^6*a2*a1^4 + 3168*a6*a5^4*x34^2*a3^6*a2*a1^4 + 448*a5^5*x34^2*a3^6*a2*a1^4 - 1176*a6^4*x34^3*a3^6*a2*a1^4 - 336*a6^3*a5*x34^3*a3^6*a2*a1^4 + 1512*a6^2*a5^2*x34^3*a3^6*a2*a1^4 - 336*a6*a5^3*x34^3*a3^6*a2*a1^4 - 1176*a5^4*x34^3*a3^6*a2*a1^4 + 112*a6^3*x34^4*a3^6*a2*a1^4 + 840*a6^2*a5*x34^4*a3^6*a2*a1^4 + 840*a6*a5^2*x34^4*a3^6*a2*a1^4 + 112*a5^3*x34^4*a3^6*a2*a1^4 + 112*a6^2*x34^5*a3^6*a2*a1^4 - 504*a6*a5*x34^5*a3^6*a2*a1^4 + 112*a5^2*x34^5*a3^6*a2*a1^4 + 8*a6*x34^6*a3^6*a2*a1^4 + 8*a5*x34^6*a3^6*a2*a1^4 + 32*a6^6*a3^7*a2*a1^4 - 384*a6^5*a5*a3^7*a2*a1^4 + 96*a6^4*a5^2*a3^7*a2*a1^4 + 736*a6^3*a5^3*a3^7*a2*a1^4 + 96*a6^2*a5^4*a3^7*a2*a1^4 - 384*a6*a5^5*a3^7*a2*a1^4 + 32*a5^6*a3^7*a2*a1^4 + 224*a6^5*x34*a3^7*a2*a1^4 + 1728*a6^4*a5*x34*a3^7*a2*a1^4 - 2656*a6^3*a5^2*x34*a3^7*a2*a1^4 - 2656*a6^2*a5^3*x34*a3^7*a2*a1^4 + 1728*a6*a5^4*x34*a3^7*a2*a1^4 + 224*a5^5*x34*a3^7*a2*a1^4 - 1296*a6^4*x34^2*a3^7*a2*a1^4 + 96*a6^3*a5*x34^2*a3^7*a2*a1^4 + 2448*a6^2*a5^2*x34^2*a3^7*a2*a1^4 + 96*a6*a5^3*x34^2*a3^7*a2*a1^4 - 1296*a5^4*x34^2*a3^7*a2*a1^4 + 288*a6^3*x34^3*a3^7*a2*a1^4 + 720*a6^2*a5*x34^3*a3^7*a2*a1^4 + 720*a6*a5^2*x34^3*a3^7*a2*a1^4 + 288*a5^3*x34^3*a3^7*a2*a1^4 + 320*a6^2*x34^4*a3^7*a2*a1^4 - 1440*a6*a5*x34^4*a3^7*a2*a1^4 + 320*a5^2*x34^4*a3^7*a2*a1^4 + 48*a6*x34^5*a3^7*a2*a1^4 + 48*a5*x34^5*a3^7*a2*a1^4 + 56*a6^5*a3^8*a2*a1^4 + 432*a6^4*a5*a3^8*a2*a1^4 - 664*a6^3*a5^2*a3^8*a2*a1^4 - 664*a6^2*a5^3*a3^8*a2*a1^4 + 432*a6*a5^4*a3^8*a2*a1^4 + 56*a5^5*a3^8*a2*a1^4 - 720*a6^4*x34*a3^8*a2*a1^4 + 144*a6^3*a5*x34*a3^8*a2*a1^4 + 1512*a6^2*a5^2*x34*a3^8*a2*a1^4 + 144*a6*a5^3*x34*a3^8*a2*a1^4 - 720*a5^4*x34*a3^8*a2*a1^4 + 312*a6^3*x34^2*a3^8*a2*a1^4 + 360*a6^2*a5*x34^2*a3^8*a2*a1^4 + 360*a6*a5^2*x34^2*a3^8*a2*a1^4 + 312*a5^3*x34^2*a3^8*a2*a1^4 + 480*a6^2*x34^3*a3^8*a2*a1^4 - 2160*a6*a5*x34^3*a3^8*a2*a1^4 + 480*a5^2*x34^3*a3^8*a2*a1^4 + 120*a6*x34^4*a3^8*a2*a1^4 + 120*a5*x34^4*a3^8*a2*a1^4 - 160*a6^4*a3^9*a2*a1^4 + 32*a6^3*a5*a3^9*a2*a1^4 + 336*a6^2*a5^2*a3^9*a2*a1^4 + 32*a6*a5^3*a3^9*a2*a1^4 - 160*a5^4*a3^9*a2*a1^4 + 160*a6^3*x34*a3^9*a2*a1^4 + 120*a6^2*a5*x34*a3^9*a2*a1^4 + 120*a6*a5^2*x34*a3^9*a2*a1^4 + 160*a5^3*x34*a3^9*a2*a1^4 + 400*a6^2*x34^2*a3^9*a2*a1^4 - 1800*a6*a5*x34^2*a3^9*a2*a1^4 + 400*a5^2*x34^2*a3^9*a2*a1^4 + 160*a6*x34^3*a3^9*a2*a1^4 + 160*a5*x34^3*a3^9*a2*a1^4 + 32*a6^3*a3^10*a2*a1^4 + 24*a6^2*a5*a3^10*a2*a1^4 + 24*a6*a5^2*a3^10*a2*a1^4 + 32*a5^3*a3^10*a2*a1^4 + 176*a6^2*x34*a3^10*a2*a1^4 - 792*a6*a5*x34*a3^10*a2*a1^4 + 176*a5^2*x34*a3^10*a2*a1^4 + 120*a6*x34^2*a3^10*a2*a1^4 + 120*a5*x34^2*a3^10*a2*a1^4 + 32*a6^2*a3^11*a2*a1^4 - 144*a6*a5*a3^11*a2*a1^4 + 32*a5^2*a3^11*a2*a1^4 + 48*a6*x34*a3^11*a2*a1^4 + 48*a5*x34*a3^11*a2*a1^4 + 8*a6*a3^12*a2*a1^4 + 8*a5*a3^12*a2*a1^4 - 8*a6^6*a5^6*a2^2*a1^4 + 16*a6^6*a5^5*x34*a2^2*a1^4 + 16*a6^5*a5^6*x34*a2^2*a1^4 - 128*a6^6*a5^4*x34^2*a2^2*a1^4 + 120*a6^5*a5^5*x34^2*a2^2*a1^4 - 128*a6^4*a5^6*x34^2*a2^2*a1^4 + 112*a6^6*a5^3*x34^3*a2^2*a1^4 - 120*a6^5*a5^4*x34^3*a2^2*a1^4 - 120*a6^4*a5^5*x34^3*a2^2*a1^4 + 112*a6^3*a5^6*x34^3*a2^2*a1^4 - 128*a6^6*a5^2*x34^4*a2^2*a1^4 - 120*a6^5*a5^3*x34^4*a2^2*a1^4 + 720*a6^4*a5^4*x34^4*a2^2*a1^4 - 120*a6^3*a5^5*x34^4*a2^2*a1^4 - 128*a6^2*a5^6*x34^4*a2^2*a1^4 + 16*a6^6*a5*x34^5*a2^2*a1^4 + 120*a6^5*a5^2*x34^5*a2^2*a1^4 - 120*a6^4*a5^3*x34^5*a2^2*a1^4 - 120*a6^3*a5^4*x34^5*a2^2*a1^4 + 120*a6^2*a5^5*x34^5*a2^2*a1^4 + 16*a6*a5^6*x34^5*a2^2*a1^4 - 8*a6^6*x34^6*a2^2*a1^4 + 16*a6^5*a5*x34^6*a2^2*a1^4 - 128*a6^4*a5^2*x34^6*a2^2*a1^4 + 112*a6^3*a5^3*x34^6*a2^2*a1^4 - 128*a6^2*a5^4*x34^6*a2^2*a1^4 + 16*a6*a5^5*x34^6*a2^2*a1^4 - 8*a5^6*x34^6*a2^2*a1^4 + 32*a6^6*a5^5*a3*a2^2*a1^4 + 32*a6^5*a5^6*a3*a2^2*a1^4 - 136*a6^6*a5^4*x34*a3*a2^2*a1^4 + 24*a6^5*a5^5*x34*a3*a2^2*a1^4 - 136*a6^4*a5^6*x34*a3*a2^2*a1^4 + 216*a6^6*a5^3*x34^2*a3*a2^2*a1^4 - 72*a6^5*a5^4*x34^2*a3*a2^2*a1^4 - 72*a6^4*a5^5*x34^2*a3*a2^2*a1^4 + 216*a6^3*a5^6*x34^2*a3*a2^2*a1^4 - 632*a6^6*a5^2*x34^3*a3*a2^2*a1^4 - 512*a6^5*a5^3*x34^3*a3*a2^2*a1^4 + 2520*a6^4*a5^4*x34^3*a3*a2^2*a1^4 - 512*a6^3*a5^5*x34^3*a3*a2^2*a1^4 - 632*a6^2*a5^6*x34^3*a3*a2^2*a1^4 + 200*a6^6*a5*x34^4*a3*a2^2*a1^4 + 888*a6^5*a5^2*x34^4*a3*a2^2*a1^4 - 960*a6^4*a5^3*x34^4*a3*a2^2*a1^4 - 960*a6^3*a5^4*x34^4*a3*a2^2*a1^4 + 888*a6^2*a5^5*x34^4*a3*a2^2*a1^4 + 200*a6*a5^6*x34^4*a3*a2^2*a1^4 - 32*a6^6*x34^5*a3*a2^2*a1^4 - 120*a6^5*a5*x34^5*a3*a2^2*a1^4 - 480*a6^4*a5^2*x34^5*a3*a2^2*a1^4 + 640*a6^3*a5^3*x34^5*a3*a2^2*a1^4 - 480*a6^2*a5^4*x34^5*a3*a2^2*a1^4 - 120*a6*a5^5*x34^5*a3*a2^2*a1^4 - 32*a5^6*x34^5*a3*a2^2*a1^4 + 16*a6^5*x34^6*a3*a2^2*a1^4 + 120*a6^4*a5*x34^6*a3*a2^2*a1^4 - 120*a6^3*a5^2*x34^6*a3*a2^2*a1^4 - 120*a6^2*a5^3*x34^6*a3*a2^2*a1^4 + 120*a6*a5^4*x34^6*a3*a2^2*a1^4 + 16*a5^5*x34^6*a3*a2^2*a1^4 - 136*a6^6*a5^4*a3^2*a2^2*a1^4 + 24*a6^5*a5^5*a3^2*a2^2*a1^4 - 136*a6^4*a5^6*a3^2*a2^2*a1^4 - 24*a6^6*a5^3*x34*a3^2*a2^2*a1^4 + 504*a6^5*a5^4*x34*a3^2*a2^2*a1^4 + 504*a6^4*a5^5*x34*a3^2*a2^2*a1^4 - 24*a6^3*a5^6*x34*a3^2*a2^2*a1^4 - 408*a6^6*a5^2*x34^2*a3^2*a2^2*a1^4 - 1176*a6^5*a5^3*x34^2*a3^2*a2^2*a1^4 + 2160*a6^4*a5^4*x34^2*a3^2*a2^2*a1^4 - 1176*a6^3*a5^5*x34^2*a3^2*a2^2*a1^4 - 408*a6^2*a5^6*x34^2*a3^2*a2^2*a1^4 + 520*a6^6*a5*x34^3*a3^2*a2^2*a1^4 + 1992*a6^5*a5^2*x34^3*a3^2*a2^2*a1^4 - 1760*a6^4*a5^3*x34^3*a3^2*a2^2*a1^4 - 1760*a6^3*a5^4*x34^3*a3^2*a2^2*a1^4 + 1992*a6^2*a5^5*x34^3*a3^2*a2^2*a1^4 + 520*a6*a5^6*x34^3*a3^2*a2^2*a1^4 - 168*a6^6*x34^4*a3^2*a2^2*a1^4 - 552*a6^5*a5*x34^4*a3^2*a2^2*a1^4 - 1560*a6^4*a5^2*x34^4*a3^2*a2^2*a1^4 + 2400*a6^3*a5^3*x34^4*a3^2*a2^2*a1^4 - 1560*a6^2*a5^4*x34^4*a3^2*a2^2*a1^4 - 552*a6*a5^5*x34^4*a3^2*a2^2*a1^4 - 168*a5^6*x34^4*a3^2*a2^2*a1^4 + 216*a6^5*x34^5*a3^2*a2^2*a1^4 + 1008*a6^4*a5*x34^5*a3^2*a2^2*a1^4 - 1080*a6^3*a5^2*x34^5*a3^2*a2^2*a1^4 - 1080*a6^2*a5^3*x34^5*a3^2*a2^2*a1^4 + 1008*a6*a5^4*x34^5*a3^2*a2^2*a1^4 + 216*a5^5*x34^5*a3^2*a2^2*a1^4 - 128*a6^4*x34^6*a3^2*a2^2*a1^4 - 120*a6^3*a5*x34^6*a3^2*a2^2*a1^4 + 720*a6^2*a5^2*x34^6*a3^2*a2^2*a1^4 - 120*a6*a5^3*x34^6*a3^2*a2^2*a1^4 - 128*a5^4*x34^6*a3^2*a2^2*a1^4 - 16*a6^6*a5^3*a3^3*a2^2*a1^4 + 336*a6^5*a5^4*a3^3*a2^2*a1^4 + 336*a6^4*a5^5*a3^3*a2^2*a1^4 - 16*a6^3*a5^6*a3^3*a2^2*a1^4 + 448*a6^6*a5^2*x34*a3^3*a2^2*a1^4 - 1328*a6^5*a5^3*x34*a3^3*a2^2*a1^4 - 720*a6^4*a5^4*x34*a3^3*a2^2*a1^4 - 1328*a6^3*a5^5*x34*a3^3*a2^2*a1^4 + 448*a6^2*a5^6*x34*a3^3*a2^2*a1^4 + 400*a6^6*a5*x34^2*a3^3*a2^2*a1^4 + 1488*a6^5*a5^2*x34^2*a3^3*a2^2*a1^4 + 160*a6^4*a5^3*x34^2*a3^3*a2^2*a1^4 + 160*a6^3*a5^4*x34^2*a3^3*a2^2*a1^4 + 1488*a6^2*a5^5*x34^2*a3^3*a2^2*a1^4 + 400*a6*a5^6*x34^2*a3^3*a2^2*a1^4 - 400*a6^6*x34^3*a3^3*a2^2*a1^4 - 720*a6^5*a5*x34^3*a3^3*a2^2*a1^4 - 3120*a6^4*a5^2*x34^3*a3^3*a2^2*a1^4 + 3280*a6^3*a5^3*x34^3*a3^3*a2^2*a1^4 - 3120*a6^2*a5^4*x34^3*a3^3*a2^2*a1^4 - 720*a6*a5^5*x34^3*a3^3*a2^2*a1^4 - 400*a5^6*x34^3*a3^3*a2^2*a1^4 + 720*a6^5*x34^4*a3^3*a2^2*a1^4 + 2880*a6^4*a5*x34^4*a3^3*a2^2*a1^4 - 2720*a6^3*a5^2*x34^4*a3^3*a2^2*a1^4 - 2720*a6^2*a5^3*x34^4*a3^3*a2^2*a1^4 + 2880*a6*a5^4*x34^4*a3^3*a2^2*a1^4 + 720*a5^5*x34^4*a3^3*a2^2*a1^4 - 888*a6^4*x34^5*a3^3*a2^2*a1^4 - 752*a6^3*a5*x34^5*a3^3*a2^2*a1^4 + 3960*a6^2*a5^2*x34^5*a3^3*a2^2*a1^4 - 752*a6*a5^3*x34^5*a3^3*a2^2*a1^4 - 888*a5^4*x34^5*a3^3*a2^2*a1^4 + 112*a6^3*x34^6*a3^3*a2^2*a1^4 - 120*a6^2*a5*x34^6*a3^3*a2^2*a1^4 - 120*a6*a5^2*x34^6*a3^3*a2^2*a1^4 + 112*a5^3*x34^6*a3^3*a2^2*a1^4 + 224*a6^6*a5^2*a3^4*a2^2*a1^4 - 664*a6^5*a5^3*a3^4*a2^2*a1^4 - 360*a6^4*a5^4*a3^4*a2^2*a1^4 - 664*a6^3*a5^5*a3^4*a2^2*a1^4 + 224*a6^2*a5^6*a3^4*a2^2*a1^4 + 80*a6^6*a5*x34*a3^4*a2^2*a1^4 + 240*a6^5*a5^2*x34*a3^4*a2^2*a1^4 + 2000*a6^4*a5^3*x34*a3^4*a2^2*a1^4 + 2000*a6^3*a5^4*x34*a3^4*a2^2*a1^4 + 240*a6^2*a5^5*x34*a3^4*a2^2*a1^4 + 80*a6*a5^6*x34*a3^4*a2^2*a1^4 - 520*a6^6*x34^2*a3^4*a2^2*a1^4 - 3960*a6^4*a5^2*x34^2*a3^4*a2^2*a1^4 + 1040*a6^3*a5^3*x34^2*a3^4*a2^2*a1^4 - 3960*a6^2*a5^4*x34^2*a3^4*a2^2*a1^4 - 520*a5^6*x34^2*a3^4*a2^2*a1^4 + 920*a6^5*x34^3*a3^4*a2^2*a1^4 + 3480*a6^4*a5*x34^3*a3^4*a2^2*a1^4 - 1600*a6^3*a5^2*x34^3*a3^4*a2^2*a1^4 - 1600*a6^2*a5^3*x34^3*a3^4*a2^2*a1^4 + 3480*a6*a5^4*x34^3*a3^4*a2^2*a1^4 + 920*a5^5*x34^3*a3^4*a2^2*a1^4 - 1800*a6^4*x34^4*a3^4*a2^2*a1^4 - 2320*a6^3*a5*x34^4*a3^4*a2^2*a1^4 + 7920*a6^2*a5^2*x34^4*a3^4*a2^2*a1^4 - 2320*a6*a5^3*x34^4*a3^4*a2^2*a1^4 - 1800*a5^4*x34^4*a3^4*a2^2*a1^4 + 552*a6^3*x34^5*a3^4*a2^2*a1^4 - 432*a6^2*a5*x34^5*a3^4*a2^2*a1^4 - 432*a6*a5^2*x34^5*a3^4*a2^2*a1^4 + 552*a5^3*x34^5*a3^4*a2^2*a1^4 - 128*a6^2*x34^6*a3^4*a2^2*a1^4 + 120*a6*a5*x34^6*a3^4*a2^2*a1^4 - 128*a5^2*x34^6*a3^4*a2^2*a1^4 + 32*a6^6*a5*a3^5*a2^2*a1^4 + 96*a6^5*a5^2*a3^5*a2^2*a1^4 + 800*a6^4*a5^3*a3^5*a2^2*a1^4 + 800*a6^3*a5^4*a3^5*a2^2*a1^4 + 96*a6^2*a5^5*a3^5*a2^2*a1^4 + 32*a6*a5^6*a3^5*a2^2*a1^4 - 384*a6^6*x34*a3^5*a2^2*a1^4 + 432*a6^5*a5*x34*a3^5*a2^2*a1^4 - 2880*a6^4*a5^2*x34*a3^5*a2^2*a1^4 - 720*a6^3*a5^3*x34*a3^5*a2^2*a1^4 - 2880*a6^2*a5^4*x34*a3^5*a2^2*a1^4 + 432*a6*a5^5*x34*a3^5*a2^2*a1^4 - 384*a5^6*x34*a3^5*a2^2*a1^4 + 480*a6^5*x34^2*a3^5*a2^2*a1^4 + 1728*a6^4*a5*x34^2*a3^5*a2^2*a1^4 + 2160*a6^3*a5^2*x34^2*a3^5*a2^2*a1^4 + 2160*a6^2*a5^3*x34^2*a3^5*a2^2*a1^4 + 1728*a6*a5^4*x34^2*a3^5*a2^2*a1^4 + 480*a5^5*x34^2*a3^5*a2^2*a1^4 - 1000*a6^4*x34^3*a3^5*a2^2*a1^4 - 4192*a6^3*a5*x34^3*a3^5*a2^2*a1^4 + 6120*a6^2*a5^2*x34^3*a3^5*a2^2*a1^4 - 4192*a6*a5^3*x34^3*a3^5*a2^2*a1^4 - 1000*a5^4*x34^3*a3^5*a2^2*a1^4 + 960*a6^3*x34^4*a3^5*a2^2*a1^4 - 72*a6^2*a5*x34^4*a3^5*a2^2*a1^4 - 72*a6*a5^2*x34^4*a3^5*a2^2*a1^4 + 960*a5^3*x34^4*a3^5*a2^2*a1^4 - 648*a6^2*x34^5*a3^5*a2^2*a1^4 + 504*a6*a5*x34^5*a3^5*a2^2*a1^4 - 648*a5^2*x34^5*a3^5*a2^2*a1^4 + 16*a6*x34^6*a3^5*a2^2*a1^4 + 16*a5*x34^6*a3^5*a2^2*a1^4 - 128*a6^6*a3^6*a2^2*a1^4 + 144*a6^5*a5*a3^6*a2^2*a1^4 - 960*a6^4*a5^2*a3^6*a2^2*a1^4 - 240*a6^3*a5^3*a3^6*a2^2*a1^4 - 960*a6^2*a5^4*a3^6*a2^2*a1^4 + 144*a6*a5^5*a3^6*a2^2*a1^4 - 128*a5^6*a3^6*a2^2*a1^4 + 112*a6^5*x34*a3^6*a2^2*a1^4 + 336*a6^4*a5*x34*a3^6*a2^2*a1^4 + 2800*a6^3*a5^2*x34*a3^6*a2^2*a1^4 + 2800*a6^2*a5^3*x34*a3^6*a2^2*a1^4 + 336*a6*a5^4*x34*a3^6*a2^2*a1^4 + 112*a5^5*x34*a3^6*a2^2*a1^4 + 712*a6^4*x34^2*a3^6*a2^2*a1^4 - 4496*a6^3*a5*x34^2*a3^6*a2^2*a1^4 + 360*a6^2*a5^2*x34^2*a3^6*a2^2*a1^4 - 4496*a6*a5^3*x34^2*a3^6*a2^2*a1^4 + 712*a5^4*x34^2*a3^6*a2^2*a1^4 + 672*a6^3*x34^3*a3^6*a2^2*a1^4 + 1512*a6^2*a5*x34^3*a3^6*a2^2*a1^4 + 1512*a6*a5^2*x34^3*a3^6*a2^2*a1^4 + 672*a5^3*x34^3*a3^6*a2^2*a1^4 - 1448*a6^2*x34^4*a3^6*a2^2*a1^4 + 840*a6*a5*x34^4*a3^6*a2^2*a1^4 - 1448*a5^2*x34^4*a3^6*a2^2*a1^4 + 112*a6*x34^5*a3^6*a2^2*a1^4 + 112*a5*x34^5*a3^6*a2^2*a1^4 - 8*x34^6*a3^6*a2^2*a1^4 + 32*a6^5*a3^7*a2^2*a1^4 + 96*a6^4*a5*a3^7*a2^2*a1^4 + 800*a6^3*a5^2*a3^7*a2^2*a1^4 + 800*a6^2*a5^3*a3^7*a2^2*a1^4 + 96*a6*a5^4*a3^7*a2^2*a1^4 + 32*a5^5*a3^7*a2^2*a1^4 + 896*a6^4*x34*a3^7*a2^2*a1^4 - 2656*a6^3*a5*x34*a3^7*a2^2*a1^4 - 1440*a6^2*a5^2*x34*a3^7*a2^2*a1^4 - 2656*a6*a5^3*x34*a3^7*a2^2*a1^4 + 896*a5^4*x34*a3^7*a2^2*a1^4 + 96*a6^3*x34^2*a3^7*a2^2*a1^4 + 2448*a6^2*a5*x34^2*a3^7*a2^2*a1^4 + 2448*a6*a5^2*x34^2*a3^7*a2^2*a1^4 + 96*a5^3*x34^2*a3^7*a2^2*a1^4 - 1872*a6^2*x34^3*a3^7*a2^2*a1^4 + 720*a6*a5*x34^3*a3^7*a2^2*a1^4 - 1872*a5^2*x34^3*a3^7*a2^2*a1^4 + 320*a6*x34^4*a3^7*a2^2*a1^4 + 320*a5*x34^4*a3^7*a2^2*a1^4 - 48*x34^5*a3^7*a2^2*a1^4 + 224*a6^4*a3^8*a2^2*a1^4 - 664*a6^3*a5*a3^8*a2^2*a1^4 - 360*a6^2*a5^2*a3^8*a2^2*a1^4 - 664*a6*a5^3*a3^8*a2^2*a1^4 + 224*a5^4*a3^8*a2^2*a1^4 - 72*a6^3*x34*a3^8*a2^2*a1^4 + 1512*a6^2*a5*x34*a3^8*a2^2*a1^4 + 1512*a6*a5^2*x34*a3^8*a2^2*a1^4 - 72*a5^3*x34*a3^8*a2^2*a1^4 - 1488*a6^2*x34^2*a3^8*a2^2*a1^4 + 360*a6*a5*x34^2*a3^8*a2^2*a1^4 - 1488*a5^2*x34^2*a3^8*a2^2*a1^4 + 480*a6*x34^3*a3^8*a2^2*a1^4 + 480*a5*x34^3*a3^8*a2^2*a1^4 - 120*x34^4*a3^8*a2^2*a1^4 - 16*a6^3*a3^9*a2^2*a1^4 + 336*a6^2*a5*a3^9*a2^2*a1^4 + 336*a6*a5^2*a3^9*a2^2*a1^4 - 16*a5^3*a3^9*a2^2*a1^4 - 680*a6^2*x34*a3^9*a2^2*a1^4 + 120*a6*a5*x34*a3^9*a2^2*a1^4 - 680*a5^2*x34*a3^9*a2^2*a1^4 + 400*a6*x34^2*a3^9*a2^2*a1^4 + 400*a5*x34^2*a3^9*a2^2*a1^4 - 160*x34^3*a3^9*a2^2*a1^4 - 136*a6^2*a3^10*a2^2*a1^4 + 24*a6*a5*a3^10*a2^2*a1^4 - 136*a5^2*a3^10*a2^2*a1^4 + 176*a6*x34*a3^10*a2^2*a1^4 + 176*a5*x34*a3^10*a2^2*a1^4 - 120*x34^2*a3^10*a2^2*a1^4 + 32*a6*a3^11*a2^2*a1^4 + 32*a5*a3^11*a2^2*a1^4 - 48*x34*a3^11*a2^2*a1^4 - 8*a3^12*a2^2*a1^4 - 8*a6^6*a5^5*a2^3*a1^4 - 8*a6^5*a5^6*a2^3*a1^4 - 8*a6^6*a5^4*x34*a2^3*a1^4 + 48*a6^5*a5^5*x34*a2^3*a1^4 - 8*a6^4*a5^6*x34*a2^3*a1^4 + 112*a6^6*a5^3*x34^2*a2^3*a1^4 - 120*a6^5*a5^4*x34^2*a2^3*a1^4 - 120*a6^4*a5^5*x34^2*a2^3*a1^4 + 112*a6^3*a5^6*x34^2*a2^3*a1^4 + 112*a6^6*a5^2*x34^3*a2^3*a1^4 + 240*a6^5*a5^3*x34^3*a2^3*a1^4 - 240*a6^4*a5^4*x34^3*a2^3*a1^4 + 240*a6^3*a5^5*x34^3*a2^3*a1^4 + 112*a6^2*a5^6*x34^3*a2^3*a1^4 - 8*a6^6*a5*x34^4*a2^3*a1^4 - 120*a6^5*a5^2*x34^4*a2^3*a1^4 - 240*a6^4*a5^3*x34^4*a2^3*a1^4 - 240*a6^3*a5^4*x34^4*a2^3*a1^4 - 120*a6^2*a5^5*x34^4*a2^3*a1^4 - 8*a6*a5^6*x34^4*a2^3*a1^4 - 8*a6^6*x34^5*a2^3*a1^4 + 48*a6^5*a5*x34^5*a2^3*a1^4 - 120*a6^4*a5^2*x34^5*a2^3*a1^4 + 240*a6^3*a5^3*x34^5*a2^3*a1^4 - 120*a6^2*a5^4*x34^5*a2^3*a1^4 + 48*a6*a5^5*x34^5*a2^3*a1^4 - 8*a5^6*x34^5*a2^3*a1^4 - 8*a6^5*x34^6*a2^3*a1^4 - 8*a6^4*a5*x34^6*a2^3*a1^4 + 112*a6^3*a5^2*x34^6*a2^3*a1^4 + 112*a6^2*a5^3*x34^6*a2^3*a1^4 - 8*a6*a5^4*x34^6*a2^3*a1^4 - 8*a5^5*x34^6*a2^3*a1^4 - 16*a6^6*a5^4*a3*a2^3*a1^4 + 96*a6^5*a5^5*a3*a2^3*a1^4 - 16*a6^4*a5^6*a3*a2^3*a1^4 + 144*a6^6*a5^3*x34*a3*a2^3*a1^4 - 144*a6^5*a5^4*x34*a3*a2^3*a1^4 - 144*a6^4*a5^5*x34*a3*a2^3*a1^4 + 144*a6^3*a5^6*x34*a3*a2^3*a1^4 + 216*a6^6*a5^2*x34^2*a3*a2^3*a1^4 + 688*a6^5*a5^3*x34^2*a3*a2^3*a1^4 - 1080*a6^4*a5^4*x34^2*a3*a2^3*a1^4 + 688*a6^3*a5^5*x34^2*a3*a2^3*a1^4 + 216*a6^2*a5^6*x34^2*a3*a2^3*a1^4 - 112*a6^6*a5*x34^3*a3*a2^3*a1^4 - 512*a6^5*a5^2*x34^3*a3*a2^3*a1^4 - 480*a6^4*a5^3*x34^3*a3*a2^3*a1^4 - 480*a6^3*a5^4*x34^3*a3*a2^3*a1^4 - 512*a6^2*a5^5*x34^3*a3*a2^3*a1^4 - 112*a6*a5^6*x34^3*a3*a2^3*a1^4 - 48*a6^6*x34^4*a3*a2^3*a1^4 + 336*a6^5*a5*x34^4*a3*a2^3*a1^4 - 960*a6^4*a5^2*x34^4*a3*a2^3*a1^4 + 1680*a6^3*a5^3*x34^4*a3*a2^3*a1^4 - 960*a6^2*a5^4*x34^4*a3*a2^3*a1^4 + 336*a6*a5^5*x34^4*a3*a2^3*a1^4 - 48*a5^6*x34^4*a3*a2^3*a1^4 + 48*a6^4*a5*x34^5*a3*a2^3*a1^4 + 640*a6^3*a5^2*x34^5*a3*a2^3*a1^4 + 640*a6^2*a5^3*x34^5*a3*a2^3*a1^4 + 48*a6*a5^4*x34^5*a3*a2^3*a1^4 - 8*a6^4*x34^6*a3*a2^3*a1^4 - 80*a6^3*a5*x34^6*a3*a2^3*a1^4 - 120*a6^2*a5^2*x34^6*a3*a2^3*a1^4 - 80*a6*a5^3*x34^6*a3*a2^3*a1^4 - 8*a5^4*x34^6*a3*a2^3*a1^4 + 144*a6^6*a5^3*a3^2*a2^3*a1^4 - 144*a6^5*a5^4*a3^2*a2^3*a1^4 - 144*a6^4*a5^5*a3^2*a2^3*a1^4 + 144*a6^3*a5^6*a3^2*a2^3*a1^4 - 24*a6^6*a5^2*x34*a3^2*a2^3*a1^4 + 624*a6^5*a5^3*x34*a3^2*a2^3*a1^4 - 1800*a6^4*a5^4*x34*a3^2*a2^3*a1^4 + 624*a6^3*a5^5*x34*a3^2*a2^3*a1^4 - 24*a6^2*a5^6*x34*a3^2*a2^3*a1^4 - 408*a6^6*a5*x34^2*a3^2*a2^3*a1^4 - 1176*a6^5*a5^2*x34^2*a3^2*a2^3*a1^4 + 880*a6^4*a5^3*x34^2*a3^2*a2^3*a1^4 + 880*a6^3*a5^4*x34^2*a3^2*a2^3*a1^4 - 1176*a6^2*a5^5*x34^2*a3^2*a2^3*a1^4 - 408*a6*a5^6*x34^2*a3^2*a2^3*a1^4 + 832*a6^5*a5*x34^3*a3^2*a2^3*a1^4 - 1760*a6^4*a5^2*x34^3*a3^2*a2^3*a1^4 + 2160*a6^3*a5^3*x34^3*a3^2*a2^3*a1^4 - 1760*a6^2*a5^4*x34^3*a3^2*a2^3*a1^4 + 832*a6*a5^5*x34^3*a3^2*a2^3*a1^4 + 2400*a6^3*a5^2*x34^4*a3^2*a2^3*a1^4 + 2400*a6^2*a5^3*x34^4*a3^2*a2^3*a1^4 - 168*a6^4*x34^5*a3^2*a2^3*a1^4 - 512*a6^3*a5*x34^5*a3^2*a2^3*a1^4 - 1080*a6^2*a5^2*x34^5*a3^2*a2^3*a1^4 - 512*a6*a5^3*x34^5*a3^2*a2^3*a1^4 - 168*a5^4*x34^5*a3^2*a2^3*a1^4 + 112*a6^3*x34^6*a3^2*a2^3*a1^4 - 120*a6^2*a5*x34^6*a3^2*a2^3*a1^4 - 120*a6*a5^2*x34^6*a3^2*a2^3*a1^4 + 112*a5^3*x34^6*a3^2*a2^3*a1^4 - 16*a6^6*a5^2*a3^3*a2^3*a1^4 + 416*a6^5*a5^3*a3^3*a2^3*a1^4 - 1200*a6^4*a5^4*a3^3*a2^3*a1^4 + 416*a6^3*a5^5*a3^3*a2^3*a1^4 - 16*a6^2*a5^6*a3^3*a2^3*a1^4 - 592*a6^6*a5*x34*a3^3*a2^3*a1^4 - 1328*a6^5*a5^2*x34*a3^3*a2^3*a1^4 + 2720*a6^4*a5^3*x34*a3^3*a2^3*a1^4 + 2720*a6^3*a5^4*x34*a3^3*a2^3*a1^4 - 1328*a6^2*a5^5*x34*a3^3*a2^3*a1^4 - 592*a6*a5^6*x34*a3^3*a2^3*a1^4 + 320*a6^6*x34^2*a3^3*a2^3*a1^4 + 928*a6^5*a5*x34^2*a3^3*a2^3*a1^4 + 160*a6^4*a5^2*x34^2*a3^3*a2^3*a1^4 - 3360*a6^3*a5^3*x34^2*a3^3*a2^3*a1^4 + 160*a6^2*a5^4*x34^2*a3^3*a2^3*a1^4 + 928*a6*a5^5*x34^2*a3^3*a2^3*a1^4 + 320*a5^6*x34^2*a3^3*a2^3*a1^4 + 80*a6^5*x34^3*a3^3*a2^3*a1^4 - 160*a6^4*a5*x34^3*a3^3*a2^3*a1^4 + 3280*a6^3*a5^2*x34^3*a3^3*a2^3*a1^4 + 3280*a6^2*a5^3*x34^3*a3^3*a2^3*a1^4 - 160*a6*a5^4*x34^3*a3^3*a2^3*a1^4 + 80*a5^5*x34^3*a3^3*a2^3*a1^4 - 960*a6^4*x34^4*a3^3*a2^3*a1^4 - 880*a6^3*a5*x34^4*a3^3*a2^3*a1^4 - 2720*a6^2*a5^2*x34^4*a3^3*a2^3*a1^4 - 880*a6*a5^3*x34^4*a3^3*a2^3*a1^4 - 960*a5^4*x34^4*a3^3*a2^3*a1^4 + 912*a6^3*x34^5*a3^3*a2^3*a1^4 - 752*a6^2*a5*x34^5*a3^3*a2^3*a1^4 - 752*a6*a5^2*x34^5*a3^3*a2^3*a1^4 + 912*a5^3*x34^5*a3^3*a2^3*a1^4 + 112*a6^2*x34^6*a3^3*a2^3*a1^4 - 80*a6*a5*x34^6*a3^3*a2^3*a1^4 + 112*a5^2*x34^6*a3^3*a2^3*a1^4 - 296*a6^6*a5*a3^4*a2^3*a1^4 - 664*a6^5*a5^2*a3^4*a2^3*a1^4 + 1360*a6^4*a5^3*a3^4*a2^3*a1^4 + 1360*a6^3*a5^4*a3^4*a2^3*a1^4 - 664*a6^2*a5^5*a3^4*a2^3*a1^4 - 296*a6*a5^6*a3^4*a2^3*a1^4 + 480*a6^6*x34*a3^4*a2^3*a1^4 + 560*a6^5*a5*x34*a3^4*a2^3*a1^4 + 2000*a6^4*a5^2*x34*a3^4*a2^3*a1^4 - 7200*a6^3*a5^3*x34*a3^4*a2^3*a1^4 + 2000*a6^2*a5^4*x34*a3^4*a2^3*a1^4 + 560*a6*a5^5*x34*a3^4*a2^3*a1^4 + 480*a5^6*x34*a3^4*a2^3*a1^4 + 240*a6^5*x34^2*a3^4*a2^3*a1^4 - 240*a6^4*a5*x34^2*a3^4*a2^3*a1^4 + 1040*a6^3*a5^2*x34^2*a3^4*a2^3*a1^4 + 1040*a6^2*a5^3*x34^2*a3^4*a2^3*a1^4 - 240*a6*a5^4*x34^2*a3^4*a2^3*a1^4 + 240*a5^5*x34^2*a3^4*a2^3*a1^4 - 2560*a6^4*x34^3*a3^4*a2^3*a1^4 + 480*a6^3*a5*x34^3*a3^4*a2^3*a1^4 - 1600*a6^2*a5^2*x34^3*a3^4*a2^3*a1^4 + 480*a6*a5^3*x34^3*a3^4*a2^3*a1^4 - 2560*a5^4*x34^3*a3^4*a2^3*a1^4 + 2640*a6^3*x34^4*a3^4*a2^3*a1^4 - 2320*a6^2*a5*x34^4*a3^4*a2^3*a1^4 - 2320*a6*a5^2*x34^4*a3^4*a2^3*a1^4 + 2640*a5^3*x34^4*a3^4*a2^3*a1^4 + 552*a6^2*x34^5*a3^4*a2^3*a1^4 - 384*a6*a5*x34^5*a3^4*a2^3*a1^4 + 552*a5^2*x34^5*a3^4*a2^3*a1^4 - 8*a6*x34^6*a3^4*a2^3*a1^4 - 8*a5*x34^6*a3^4*a2^3*a1^4 + 192*a6^6*a3^5*a2^3*a1^4 + 224*a6^5*a5*a3^5*a2^3*a1^4 + 800*a6^4*a5^2*a3^5*a2^3*a1^4 - 2880*a6^3*a5^3*a3^5*a2^3*a1^4 + 800*a6^2*a5^4*a3^5*a2^3*a1^4 + 224*a6*a5^5*a3^5*a2^3*a1^4 + 192*a5^6*a3^5*a2^3*a1^4 + 240*a6^5*x34*a3^5*a2^3*a1^4 - 192*a6^4*a5*x34*a3^5*a2^3*a1^4 - 720*a6^3*a5^2*x34*a3^5*a2^3*a1^4 - 720*a6^2*a5^3*x34*a3^5*a2^3*a1^4 - 192*a6*a5^4*x34*a3^5*a2^3*a1^4 + 240*a5^5*x34*a3^5*a2^3*a1^4 - 3600*a6^4*x34^2*a3^5*a2^3*a1^4 + 2768*a6^3*a5*x34^2*a3^5*a2^3*a1^4 + 2160*a6^2*a5^2*x34^2*a3^5*a2^3*a1^4 + 2768*a6*a5^3*x34^2*a3^5*a2^3*a1^4 - 3600*a5^4*x34^2*a3^5*a2^3*a1^4 + 3920*a6^3*x34^3*a3^5*a2^3*a1^4 - 4192*a6^2*a5*x34^3*a3^5*a2^3*a1^4 - 4192*a6*a5^2*x34^3*a3^5*a2^3*a1^4 + 3920*a5^3*x34^3*a3^5*a2^3*a1^4 + 960*a6^2*x34^4*a3^5*a2^3*a1^4 - 624*a6*a5*x34^4*a3^5*a2^3*a1^4 + 960*a5^2*x34^4*a3^5*a2^3*a1^4 - 8*x34^6*a3^5*a2^3*a1^4 + 80*a6^5*a3^6*a2^3*a1^4 - 64*a6^4*a5*a3^6*a2^3*a1^4 - 240*a6^3*a5^2*a3^6*a2^3*a1^4 - 240*a6^2*a5^3*a3^6*a2^3*a1^4 - 64*a6*a5^4*a3^6*a2^3*a1^4 + 80*a5^5*a3^6*a2^3*a1^4 - 2576*a6^4*x34*a3^6*a2^3*a1^4 + 2576*a6^3*a5*x34*a3^6*a2^3*a1^4 + 2800*a6^2*a5^2*x34*a3^6*a2^3*a1^4 + 2576*a6*a5^3*x34*a3^6*a2^3*a1^4 - 2576*a5^4*x34*a3^6*a2^3*a1^4 + 3472*a6^3*x34^2*a3^6*a2^3*a1^4 - 4496*a6^2*a5*x34^2*a3^6*a2^3*a1^4 - 4496*a6*a5^2*x34^2*a3^6*a2^3*a1^4 + 3472*a5^3*x34^2*a3^6*a2^3*a1^4 + 672*a6^2*x34^3*a3^6*a2^3*a1^4 - 336*a6*a5*x34^3*a3^6*a2^3*a1^4 + 672*a5^2*x34^3*a3^6*a2^3*a1^4 + 112*a6*x34^4*a3^6*a2^3*a1^4 + 112*a5*x34^4*a3^6*a2^3*a1^4 - 56*x34^5*a3^6*a2^3*a1^4 - 736*a6^4*a3^7*a2^3*a1^4 + 736*a6^3*a5*a3^7*a2^3*a1^4 + 800*a6^2*a5^2*a3^7*a2^3*a1^4 + 736*a6*a5^3*a3^7*a2^3*a1^4 - 736*a5^4*a3^7*a2^3*a1^4 + 1856*a6^3*x34*a3^7*a2^3*a1^4 - 2656*a6^2*a5*x34*a3^7*a2^3*a1^4 - 2656*a6*a5^2*x34*a3^7*a2^3*a1^4 + 1856*a5^3*x34*a3^7*a2^3*a1^4 + 96*a6^2*x34^2*a3^7*a2^3*a1^4 + 96*a6*a5*x34^2*a3^7*a2^3*a1^4 + 96*a5^2*x34^2*a3^7*a2^3*a1^4 + 288*a6*x34^3*a3^7*a2^3*a1^4 + 288*a5*x34^3*a3^7*a2^3*a1^4 - 160*x34^4*a3^7*a2^3*a1^4 + 464*a6^3*a3^8*a2^3*a1^4 - 664*a6^2*a5*a3^8*a2^3*a1^4 - 664*a6*a5^2*a3^8*a2^3*a1^4 + 464*a5^3*a3^8*a2^3*a1^4 - 72*a6^2*x34*a3^8*a2^3*a1^4 + 144*a6*a5*x34*a3^8*a2^3*a1^4 - 72*a5^2*x34*a3^8*a2^3*a1^4 + 312*a6*x34^2*a3^8*a2^3*a1^4 + 312*a5*x34^2*a3^8*a2^3*a1^4 - 240*x34^3*a3^8*a2^3*a1^4 - 16*a6^2*a3^9*a2^3*a1^4 + 32*a6*a5*a3^9*a2^3*a1^4 - 16*a5^2*a3^9*a2^3*a1^4 + 160*a6*x34*a3^9*a2^3*a1^4 + 160*a5*x34*a3^9*a2^3*a1^4 - 200*x34^2*a3^9*a2^3*a1^4 + 32*a6*a3^10*a2^3*a1^4 + 32*a5*a3^10*a2^3*a1^4 - 88*x34*a3^10*a2^3*a1^4 - 16*a3^11*a2^3*a1^4 + 24*a6^6*a5^4*a2^4*a1^4 + 24*a6^4*a5^6*a2^4*a1^4 - 8*a6^6*a5^3*x34*a2^4*a1^4 - 72*a6^5*a5^4*x34*a2^4*a1^4 - 72*a6^4*a5^5*x34*a2^4*a1^4 - 8*a6^3*a5^6*x34*a2^4*a1^4 - 128*a6^6*a5^2*x34^2*a2^4*a1^4 - 120*a6^5*a5^3*x34^2*a2^4*a1^4 + 720*a6^4*a5^4*x34^2*a2^4*a1^4 - 120*a6^3*a5^5*x34^2*a2^4*a1^4 - 128*a6^2*a5^6*x34^2*a2^4*a1^4 - 8*a6^6*a5*x34^3*a2^4*a1^4 - 120*a6^5*a5^2*x34^3*a2^4*a1^4 - 240*a6^4*a5^3*x34^3*a2^4*a1^4 - 240*a6^3*a5^4*x34^3*a2^4*a1^4 - 120*a6^2*a5^5*x34^3*a2^4*a1^4 - 8*a6*a5^6*x34^3*a2^4*a1^4 + 24*a6^6*x34^4*a2^4*a1^4 - 72*a6^5*a5*x34^4*a2^4*a1^4 + 720*a6^4*a5^2*x34^4*a2^4*a1^4 - 240*a6^3*a5^3*x34^4*a2^4*a1^4 + 720*a6^2*a5^4*x34^4*a2^4*a1^4 - 72*a6*a5^5*x34^4*a2^4*a1^4 + 24*a5^6*x34^4*a2^4*a1^4 - 72*a6^4*a5*x34^5*a2^4*a1^4 - 120*a6^3*a5^2*x34^5*a2^4*a1^4 - 120*a6^2*a5^3*x34^5*a2^4*a1^4 - 72*a6*a5^4*x34^5*a2^4*a1^4 + 24*a6^4*x34^6*a2^4*a1^4 - 8*a6^3*a5*x34^6*a2^4*a1^4 - 128*a6^2*a5^2*x34^6*a2^4*a1^4 - 8*a6*a5^3*x34^6*a2^4*a1^4 + 24*a5^4*x34^6*a2^4*a1^4 - 16*a6^6*a5^3*a3*a2^4*a1^4 - 144*a6^5*a5^4*a3*a2^4*a1^4 - 144*a6^4*a5^5*a3*a2^4*a1^4 - 16*a6^3*a5^6*a3*a2^4*a1^4 - 136*a6^6*a5^2*x34*a3*a2^4*a1^4 - 144*a6^5*a5^3*x34*a3*a2^4*a1^4 + 1440*a6^4*a5^4*x34*a3*a2^4*a1^4 - 144*a6^3*a5^5*x34*a3*a2^4*a1^4 - 136*a6^2*a5^6*x34*a3*a2^4*a1^4 + 96*a6^6*a5*x34^2*a3*a2^4*a1^4 - 72*a6^5*a5^2*x34^2*a3*a2^4*a1^4 - 1080*a6^4*a5^3*x34^2*a3*a2^4*a1^4 - 1080*a6^3*a5^4*x34^2*a3*a2^4*a1^4 - 72*a6^2*a5^5*x34^2*a3*a2^4*a1^4 + 96*a6*a5^6*x34^2*a3*a2^4*a1^4 + 88*a6^6*x34^3*a3*a2^4*a1^4 - 192*a6^5*a5*x34^3*a3*a2^4*a1^4 + 2520*a6^4*a5^2*x34^3*a3*a2^4*a1^4 - 480*a6^3*a5^3*x34^3*a3*a2^4*a1^4 + 2520*a6^2*a5^4*x34^3*a3*a2^4*a1^4 - 192*a6*a5^5*x34^3*a3*a2^4*a1^4 + 88*a5^6*x34^3*a3*a2^4*a1^4 - 72*a6^5*x34^4*a3*a2^4*a1^4 - 360*a6^4*a5*x34^4*a3*a2^4*a1^4 - 960*a6^3*a5^2*x34^4*a3*a2^4*a1^4 - 960*a6^2*a5^3*x34^4*a3*a2^4*a1^4 - 360*a6*a5^4*x34^4*a3*a2^4*a1^4 - 72*a5^5*x34^4*a3*a2^4*a1^4 + 72*a6^4*x34^5*a3*a2^4*a1^4 + 48*a6^3*a5*x34^5*a3*a2^4*a1^4 - 480*a6^2*a5^2*x34^5*a3*a2^4*a1^4 + 48*a6*a5^3*x34^5*a3*a2^4*a1^4 + 72*a5^4*x34^5*a3*a2^4*a1^4 - 8*a6^3*x34^6*a3*a2^4*a1^4 + 120*a6^2*a5*x34^6*a3*a2^4*a1^4 + 120*a6*a5^2*x34^6*a3*a2^4*a1^4 - 8*a5^3*x34^6*a3*a2^4*a1^4 - 136*a6^6*a5^2*a3^2*a2^4*a1^4 - 144*a6^5*a5^3*a3^2*a2^4*a1^4 + 1440*a6^4*a5^4*a3^2*a2^4*a1^4 - 144*a6^3*a5^5*a3^2*a2^4*a1^4 - 136*a6^2*a5^6*a3^2*a2^4*a1^4 + 336*a6^6*a5*x34*a3^2*a2^4*a1^4 + 504*a6^5*a5^2*x34*a3^2*a2^4*a1^4 - 1800*a6^4*a5^3*x34*a3^2*a2^4*a1^4 - 1800*a6^3*a5^4*x34*a3^2*a2^4*a1^4 + 504*a6^2*a5^5*x34*a3^2*a2^4*a1^4 + 336*a6*a5^6*x34*a3^2*a2^4*a1^4 - 8*a6^6*x34^2*a3^2*a2^4*a1^4 + 144*a6^5*a5*x34^2*a3^2*a2^4*a1^4 + 2160*a6^4*a5^2*x34^2*a3^2*a2^4*a1^4 + 880*a6^3*a5^3*x34^2*a3^2*a2^4*a1^4 + 2160*a6^2*a5^4*x34^2*a3^2*a2^4*a1^4 + 144*a6*a5^5*x34^2*a3^2*a2^4*a1^4 - 8*a5^6*x34^2*a3^2*a2^4*a1^4 - 408*a6^5*x34^3*a3^2*a2^4*a1^4 - 1080*a6^4*a5*x34^3*a3^2*a2^4*a1^4 - 1760*a6^3*a5^2*x34^3*a3^2*a2^4*a1^4 - 1760*a6^2*a5^3*x34^3*a3^2*a2^4*a1^4 - 1080*a6*a5^4*x34^3*a3^2*a2^4*a1^4 - 408*a5^5*x34^3*a3^2*a2^4*a1^4 + 720*a6^4*x34^4*a3^2*a2^4*a1^4 - 1560*a6^2*a5^2*x34^4*a3^2*a2^4*a1^4 + 720*a5^4*x34^4*a3^2*a2^4*a1^4 - 168*a6^3*x34^5*a3^2*a2^4*a1^4 + 1008*a6^2*a5*x34^5*a3^2*a2^4*a1^4 + 1008*a6*a5^2*x34^5*a3^2*a2^4*a1^4 - 168*a5^3*x34^5*a3^2*a2^4*a1^4 - 128*a6^2*x34^6*a3^2*a2^4*a1^4 + 120*a6*a5*x34^6*a3^2*a2^4*a1^4 - 128*a5^2*x34^6*a3^2*a2^4*a1^4 + 224*a6^6*a5*a3^3*a2^4*a1^4 + 336*a6^5*a5^2*a3^3*a2^4*a1^4 - 1200*a6^4*a5^3*a3^3*a2^4*a1^4 - 1200*a6^3*a5^4*a3^3*a2^4*a1^4 + 336*a6^2*a5^5*a3^3*a2^4*a1^4 + 224*a6*a5^6*a3^3*a2^4*a1^4 - 192*a6^6*x34*a3^3*a2^4*a1^4 + 672*a6^5*a5*x34*a3^3*a2^4*a1^4 - 720*a6^4*a5^2*x34*a3^3*a2^4*a1^4 + 2720*a6^3*a5^3*x34*a3^3*a2^4*a1^4 - 720*a6^2*a5^4*x34*a3^3*a2^4*a1^4 + 672*a6*a5^5*x34*a3^3*a2^4*a1^4 - 192*a5^6*x34*a3^3*a2^4*a1^4 - 912*a6^5*x34^2*a3^3*a2^4*a1^4 - 2160*a6^4*a5*x34^2*a3^3*a2^4*a1^4 + 160*a6^3*a5^2*x34^2*a3^3*a2^4*a1^4 + 160*a6^2*a5^3*x34^2*a3^3*a2^4*a1^4 - 2160*a6*a5^4*x34^2*a3^3*a2^4*a1^4 - 912*a5^5*x34^2*a3^3*a2^4*a1^4 + 2400*a6^4*x34^3*a3^3*a2^4*a1^4 - 160*a6^3*a5*x34^3*a3^3*a2^4*a1^4 - 3120*a6^2*a5^2*x34^3*a3^3*a2^4*a1^4 - 160*a6*a5^3*x34^3*a3^3*a2^4*a1^4 + 2400*a5^4*x34^3*a3^3*a2^4*a1^4 - 960*a6^3*x34^4*a3^3*a2^4*a1^4 + 2880*a6^2*a5*x34^4*a3^3*a2^4*a1^4 + 2880*a6*a5^2*x34^4*a3^3*a2^4*a1^4 - 960*a5^3*x34^4*a3^3*a2^4*a1^4 - 888*a6^2*x34^5*a3^3*a2^4*a1^4 + 816*a6*a5*x34^5*a3^3*a2^4*a1^4 - 888*a5^2*x34^5*a3^3*a2^4*a1^4 - 8*a6*x34^6*a3^3*a2^4*a1^4 - 8*a5*x34^6*a3^3*a2^4*a1^4 - 96*a6^6*a3^4*a2^4*a1^4 + 336*a6^5*a5*a3^4*a2^4*a1^4 - 360*a6^4*a5^2*a3^4*a2^4*a1^4 + 1360*a6^3*a5^3*a3^4*a2^4*a1^4 - 360*a6^2*a5^4*a3^4*a2^4*a1^4 + 336*a6*a5^5*a3^4*a2^4*a1^4 - 96*a5^6*a3^4*a2^4*a1^4 - 960*a6^5*x34*a3^4*a2^4*a1^4 - 2160*a6^4*a5*x34*a3^4*a2^4*a1^4 + 2000*a6^3*a5^2*x34*a3^4*a2^4*a1^4 + 2000*a6^2*a5^3*x34*a3^4*a2^4*a1^4 - 2160*a6*a5^4*x34*a3^4*a2^4*a1^4 - 960*a5^5*x34*a3^4*a2^4*a1^4 + 3960*a6^4*x34^2*a3^4*a2^4*a1^4 - 240*a6^3*a5*x34^2*a3^4*a2^4*a1^4 - 3960*a6^2*a5^2*x34^2*a3^4*a2^4*a1^4 - 240*a6*a5^3*x34^2*a3^4*a2^4*a1^4 + 3960*a5^4*x34^2*a3^4*a2^4*a1^4 - 2560*a6^3*x34^3*a3^4*a2^4*a1^4 + 3480*a6^2*a5*x34^3*a3^4*a2^4*a1^4 + 3480*a6*a5^2*x34^3*a3^4*a2^4*a1^4 - 2560*a5^3*x34^3*a3^4*a2^4*a1^4 - 1800*a6^2*x34^4*a3^4*a2^4*a1^4 + 2280*a6*a5*x34^4*a3^4*a2^4*a1^4 - 1800*a5^2*x34^4*a3^4*a2^4*a1^4 - 120*a6*x34^5*a3^4*a2^4*a1^4 - 120*a5*x34^5*a3^4*a2^4*a1^4 + 24*x34^6*a3^4*a2^4*a1^4 - 384*a6^5*a3^5*a2^4*a1^4 - 864*a6^4*a5*a3^5*a2^4*a1^4 + 800*a6^3*a5^2*a3^5*a2^4*a1^4 + 800*a6^2*a5^3*a3^5*a2^4*a1^4 - 864*a6*a5^4*a3^5*a2^4*a1^4 - 384*a5^5*a3^5*a2^4*a1^4 + 3312*a6^4*x34*a3^5*a2^4*a1^4 - 192*a6^3*a5*x34*a3^5*a2^4*a1^4 - 2880*a6^2*a5^2*x34*a3^5*a2^4*a1^4 - 192*a6*a5^3*x34*a3^5*a2^4*a1^4 + 3312*a5^4*x34*a3^5*a2^4*a1^4 - 3600*a6^3*x34^2*a3^5*a2^4*a1^4 + 1728*a6^2*a5*x34^2*a3^5*a2^4*a1^4 + 1728*a6*a5^2*x34^2*a3^5*a2^4*a1^4 - 3600*a5^3*x34^2*a3^5*a2^4*a1^4 - 1000*a6^2*x34^3*a3^5*a2^4*a1^4 + 3456*a6*a5*x34^3*a3^5*a2^4*a1^4 - 1000*a5^2*x34^3*a3^5*a2^4*a1^4 - 552*a6*x34^4*a3^5*a2^4*a1^4 - 552*a5*x34^4*a3^5*a2^4*a1^4 + 144*x34^5*a3^5*a2^4*a1^4 + 1104*a6^4*a3^6*a2^4*a1^4 - 64*a6^3*a5*a3^6*a2^4*a1^4 - 960*a6^2*a5^2*a3^6*a2^4*a1^4 - 64*a6*a5^3*a3^6*a2^4*a1^4 + 1104*a5^4*a3^6*a2^4*a1^4 - 2576*a6^3*x34*a3^6*a2^4*a1^4 + 336*a6^2*a5*x34*a3^6*a2^4*a1^4 + 336*a6*a5^2*x34*a3^6*a2^4*a1^4 - 2576*a5^3*x34*a3^6*a2^4*a1^4 + 712*a6^2*x34^2*a3^6*a2^4*a1^4 + 3168*a6*a5*x34^2*a3^6*a2^4*a1^4 + 712*a5^2*x34^2*a3^6*a2^4*a1^4 - 1176*a6*x34^3*a3^6*a2^4*a1^4 - 1176*a5*x34^3*a3^6*a2^4*a1^4 + 384*x34^4*a3^6*a2^4*a1^4 - 736*a6^3*a3^7*a2^4*a1^4 + 96*a6^2*a5*a3^7*a2^4*a1^4 + 96*a6*a5^2*a3^7*a2^4*a1^4 - 736*a5^3*a3^7*a2^4*a1^4 + 896*a6^2*x34*a3^7*a2^4*a1^4 + 1728*a6*a5*x34*a3^7*a2^4*a1^4 + 896*a5^2*x34*a3^7*a2^4*a1^4 - 1296*a6*x34^2*a3^7*a2^4*a1^4 - 1296*a5*x34^2*a3^7*a2^4*a1^4 + 576*x34^3*a3^7*a2^4*a1^4 + 224*a6^2*a3^8*a2^4*a1^4 + 432*a6*a5*a3^8*a2^4*a1^4 + 224*a5^2*a3^8*a2^4*a1^4 - 720*a6*x34*a3^8*a2^4*a1^4 - 720*a5*x34*a3^8*a2^4*a1^4 + 504*x34^2*a3^8*a2^4*a1^4 - 160*a6*a3^9*a2^4*a1^4 - 160*a5*a3^9*a2^4*a1^4 + 240*x34*a3^9*a2^4*a1^4 + 48*a3^10*a2^4*a1^4 - 8*a6^6*a5^3*a2^5*a1^4 - 8*a6^3*a5^6*a2^5*a1^4 + 16*a6^6*a5^2*x34*a2^5*a1^4 + 48*a6^5*a5^3*x34*a2^5*a1^4 - 72*a6^4*a5^4*x34*a2^5*a1^4 + 48*a6^3*a5^5*x34*a2^5*a1^4 + 16*a6^2*a5^6*x34*a2^5*a1^4 + 16*a6^6*a5*x34^2*a2^5*a1^4 + 120*a6^5*a5^2*x34^2*a2^5*a1^4 - 120*a6^4*a5^3*x34^2*a2^5*a1^4 - 120*a6^3*a5^4*x34^2*a2^5*a1^4 + 120*a6^2*a5^5*x34^2*a2^5*a1^4 + 16*a6*a5^6*x34^2*a2^5*a1^4 - 8*a6^6*x34^3*a2^5*a1^4 + 48*a6^5*a5*x34^3*a2^5*a1^4 - 120*a6^4*a5^2*x34^3*a2^5*a1^4 + 240*a6^3*a5^3*x34^3*a2^5*a1^4 - 120*a6^2*a5^4*x34^3*a2^5*a1^4 + 48*a6*a5^5*x34^3*a2^5*a1^4 - 8*a5^6*x34^3*a2^5*a1^4 - 72*a6^4*a5*x34^4*a2^5*a1^4 - 120*a6^3*a5^2*x34^4*a2^5*a1^4 - 120*a6^2*a5^3*x34^4*a2^5*a1^4 - 72*a6*a5^4*x34^4*a2^5*a1^4 + 48*a6^3*a5*x34^5*a2^5*a1^4 + 120*a6^2*a5^2*x34^5*a2^5*a1^4 + 48*a6*a5^3*x34^5*a2^5*a1^4 - 8*a6^3*x34^6*a2^5*a1^4 + 16*a6^2*a5*x34^6*a2^5*a1^4 + 16*a6*a5^2*x34^6*a2^5*a1^4 - 8*a5^3*x34^6*a2^5*a1^4 + 32*a6^6*a5^2*a3*a2^5*a1^4 + 96*a6^5*a5^3*a3*a2^5*a1^4 - 144*a6^4*a5^4*a3*a2^5*a1^4 + 96*a6^3*a5^5*a3*a2^5*a1^4 + 32*a6^2*a5^6*a3*a2^5*a1^4 - 40*a6^6*a5*x34*a3*a2^5*a1^4 + 24*a6^5*a5^2*x34*a3*a2^5*a1^4 - 144*a6^4*a5^3*x34*a3*a2^5*a1^4 - 144*a6^3*a5^4*x34*a3*a2^5*a1^4 + 24*a6^2*a5^5*x34*a3*a2^5*a1^4 - 40*a6*a5^6*x34*a3*a2^5*a1^4 - 8*a6^6*x34^2*a3*a2^5*a1^4 - 72*a6^5*a5*x34^2*a3*a2^5*a1^4 - 72*a6^4*a5^2*x34^2*a3*a2^5*a1^4 + 688*a6^3*a5^3*x34^2*a3*a2^5*a1^4 - 72*a6^2*a5^4*x34^2*a3*a2^5*a1^4 - 72*a6*a5^5*x34^2*a3*a2^5*a1^4 - 8*a5^6*x34^2*a3*a2^5*a1^4 + 48*a6^5*x34^3*a3*a2^5*a1^4 - 192*a6^4*a5*x34^3*a3*a2^5*a1^4 - 512*a6^3*a5^2*x34^3*a3*a2^5*a1^4 - 512*a6^2*a5^3*x34^3*a3*a2^5*a1^4 - 192*a6*a5^4*x34^3*a3*a2^5*a1^4 + 48*a5^5*x34^3*a3*a2^5*a1^4 - 72*a6^4*x34^4*a3*a2^5*a1^4 + 336*a6^3*a5*x34^4*a3*a2^5*a1^4 + 888*a6^2*a5^2*x34^4*a3*a2^5*a1^4 + 336*a6*a5^3*x34^4*a3*a2^5*a1^4 - 72*a5^4*x34^4*a3*a2^5*a1^4 - 120*a6^2*a5*x34^5*a3*a2^5*a1^4 - 120*a6*a5^2*x34^5*a3*a2^5*a1^4 + 16*a6^2*x34^6*a3*a2^5*a1^4 - 72*a6*a5*x34^6*a3*a2^5*a1^4 + 16*a5^2*x34^6*a3*a2^5*a1^4 - 40*a6^6*a5*a3^2*a2^5*a1^4 + 24*a6^5*a5^2*a3^2*a2^5*a1^4 - 144*a6^4*a5^3*a3^2*a2^5*a1^4 - 144*a6^3*a5^4*a3^2*a2^5*a1^4 + 24*a6^2*a5^5*a3^2*a2^5*a1^4 - 40*a6*a5^6*a3^2*a2^5*a1^4 + 24*a6^6*x34*a3^2*a2^5*a1^4 - 504*a6^5*a5*x34*a3^2*a2^5*a1^4 + 504*a6^4*a5^2*x34*a3^2*a2^5*a1^4 + 624*a6^3*a5^3*x34*a3^2*a2^5*a1^4 + 504*a6^2*a5^4*x34*a3^2*a2^5*a1^4 - 504*a6*a5^5*x34*a3^2*a2^5*a1^4 + 24*a5^6*x34*a3^2*a2^5*a1^4 + 264*a6^5*x34^2*a3^2*a2^5*a1^4 + 144*a6^4*a5*x34^2*a3^2*a2^5*a1^4 - 1176*a6^3*a5^2*x34^2*a3^2*a2^5*a1^4 - 1176*a6^2*a5^3*x34^2*a3^2*a2^5*a1^4 + 144*a6*a5^4*x34^2*a3^2*a2^5*a1^4 + 264*a5^5*x34^2*a3^2*a2^5*a1^4 - 408*a6^4*x34^3*a3^2*a2^5*a1^4 + 832*a6^3*a5*x34^3*a3^2*a2^5*a1^4 + 1992*a6^2*a5^2*x34^3*a3^2*a2^5*a1^4 + 832*a6*a5^3*x34^3*a3^2*a2^5*a1^4 - 408*a5^4*x34^3*a3^2*a2^5*a1^4 - 552*a6^2*a5*x34^4*a3^2*a2^5*a1^4 - 552*a6*a5^2*x34^4*a3^2*a2^5*a1^4 + 216*a6^2*x34^5*a3^2*a2^5*a1^4 - 648*a6*a5*x34^5*a3^2*a2^5*a1^4 + 216*a5^2*x34^5*a3^2*a2^5*a1^4 + 16*a6*x34^6*a3^2*a2^5*a1^4 + 16*a5*x34^6*a3^2*a2^5*a1^4 + 16*a6^6*a3^3*a2^5*a1^4 - 336*a6^5*a5*a3^3*a2^5*a1^4 + 336*a6^4*a5^2*a3^3*a2^5*a1^4 + 416*a6^3*a5^3*a3^3*a2^5*a1^4 + 336*a6^2*a5^4*a3^3*a2^5*a1^4 - 336*a6*a5^5*a3^3*a2^5*a1^4 + 16*a5^6*a3^3*a2^5*a1^4 + 432*a6^5*x34*a3^3*a2^5*a1^4 + 672*a6^4*a5*x34*a3^3*a2^5*a1^4 - 1328*a6^3*a5^2*x34*a3^3*a2^5*a1^4 - 1328*a6^2*a5^3*x34*a3^3*a2^5*a1^4 + 672*a6*a5^4*x34*a3^3*a2^5*a1^4 + 432*a5^5*x34*a3^3*a2^5*a1^4 - 912*a6^4*x34^2*a3^3*a2^5*a1^4 + 928*a6^3*a5*x34^2*a3^3*a2^5*a1^4 + 1488*a6^2*a5^2*x34^2*a3^3*a2^5*a1^4 + 928*a6*a5^3*x34^2*a3^3*a2^5*a1^4 - 912*a5^4*x34^2*a3^3*a2^5*a1^4 + 80*a6^3*x34^3*a3^3*a2^5*a1^4 - 720*a6^2*a5*x34^3*a3^3*a2^5*a1^4 - 720*a6*a5^2*x34^3*a3^3*a2^5*a1^4 + 80*a5^3*x34^3*a3^3*a2^5*a1^4 + 720*a6^2*x34^4*a3^3*a2^5*a1^4 - 2064*a6*a5*x34^4*a3^3*a2^5*a1^4 + 720*a5^2*x34^4*a3^3*a2^5*a1^4 + 144*a6*x34^5*a3^3*a2^5*a1^4 + 144*a5*x34^5*a3^3*a2^5*a1^4 - 8*x34^6*a3^3*a2^5*a1^4 + 216*a6^5*a3^4*a2^5*a1^4 + 336*a6^4*a5*a3^4*a2^5*a1^4 - 664*a6^3*a5^2*a3^4*a2^5*a1^4 - 664*a6^2*a5^3*a3^4*a2^5*a1^4 + 336*a6*a5^4*a3^4*a2^5*a1^4 + 216*a5^5*a3^4*a2^5*a1^4 - 960*a6^4*x34*a3^4*a2^5*a1^4 + 560*a6^3*a5*x34*a3^4*a2^5*a1^4 + 240*a6^2*a5^2*x34*a3^4*a2^5*a1^4 + 560*a6*a5^3*x34*a3^4*a2^5*a1^4 - 960*a5^4*x34*a3^4*a2^5*a1^4 + 240*a6^3*x34^2*a3^4*a2^5*a1^4 + 240*a5^3*x34^2*a3^4*a2^5*a1^4 + 920*a6^2*x34^3*a3^4*a2^5*a1^4 - 3120*a6*a5*x34^3*a3^4*a2^5*a1^4 + 920*a5^2*x34^3*a3^4*a2^5*a1^4 + 408*a6*x34^4*a3^4*a2^5*a1^4 + 408*a5*x34^4*a3^4*a2^5*a1^4 - 48*x34^5*a3^4*a2^5*a1^4 - 384*a6^4*a3^5*a2^5*a1^4 + 224*a6^3*a5*a3^5*a2^5*a1^4 + 96*a6^2*a5^2*a3^5*a2^5*a1^4 + 224*a6*a5^3*a3^5*a2^5*a1^4 - 384*a5^4*a3^5*a2^5*a1^4 + 240*a6^3*x34*a3^5*a2^5*a1^4 + 432*a6^2*a5*x34*a3^5*a2^5*a1^4 + 432*a6*a5^2*x34*a3^5*a2^5*a1^4 + 240*a5^3*x34*a3^5*a2^5*a1^4 + 480*a6^2*x34^2*a3^5*a2^5*a1^4 - 2592*a6*a5*x34^2*a3^5*a2^5*a1^4 + 480*a5^2*x34^2*a3^5*a2^5*a1^4 + 560*a6*x34^3*a3^5*a2^5*a1^4 + 560*a5*x34^3*a3^5*a2^5*a1^4 - 120*x34^4*a3^5*a2^5*a1^4 + 80*a6^3*a3^6*a2^5*a1^4 + 144*a6^2*a5*a3^6*a2^5*a1^4 + 144*a6*a5^2*a3^6*a2^5*a1^4 + 80*a5^3*a3^6*a2^5*a1^4 + 112*a6^2*x34*a3^6*a2^5*a1^4 - 1344*a6*a5*x34*a3^6*a2^5*a1^4 + 112*a5^2*x34*a3^6*a2^5*a1^4 + 448*a6*x34^2*a3^6*a2^5*a1^4 + 448*a5*x34^2*a3^6*a2^5*a1^4 - 168*x34^3*a3^6*a2^5*a1^4 + 32*a6^2*a3^7*a2^5*a1^4 - 384*a6*a5*a3^7*a2^5*a1^4 + 32*a5^2*a3^7*a2^5*a1^4 + 224*a6*x34*a3^7*a2^5*a1^4 + 224*a5*x34*a3^7*a2^5*a1^4 - 144*x34^2*a3^7*a2^5*a1^4 + 56*a6*a3^8*a2^5*a1^4 + 56*a5*a3^8*a2^5*a1^4 - 72*x34*a3^8*a2^5*a1^4 - 16*a3^9*a2^5*a1^4 - 8*a6^6*a5^2*a2^6*a1^4 - 8*a6^5*a5^3*a2^6*a1^4 + 24*a6^4*a5^4*a2^6*a1^4 - 8*a6^3*a5^5*a2^6*a1^4 - 8*a6^2*a5^6*a2^6*a1^4 + 8*a6^6*a5*x34*a2^6*a1^4 + 16*a6^5*a5^2*x34*a2^6*a1^4 - 8*a6^4*a5^3*x34*a2^6*a1^4 - 8*a6^3*a5^4*x34*a2^6*a1^4 + 16*a6^2*a5^5*x34*a2^6*a1^4 + 8*a6*a5^6*x34*a2^6*a1^4 - 8*a6^6*x34^2*a2^6*a1^4 + 16*a6^5*a5*x34^2*a2^6*a1^4 - 128*a6^4*a5^2*x34^2*a2^6*a1^4 + 112*a6^3*a5^3*x34^2*a2^6*a1^4 - 128*a6^2*a5^4*x34^2*a2^6*a1^4 + 16*a6*a5^5*x34^2*a2^6*a1^4 - 8*a5^6*x34^2*a2^6*a1^4 - 8*a6^5*x34^3*a2^6*a1^4 - 8*a6^4*a5*x34^3*a2^6*a1^4 + 112*a6^3*a5^2*x34^3*a2^6*a1^4 + 112*a6^2*a5^3*x34^3*a2^6*a1^4 - 8*a6*a5^4*x34^3*a2^6*a1^4 - 8*a5^5*x34^3*a2^6*a1^4 + 24*a6^4*x34^4*a2^6*a1^4 - 8*a6^3*a5*x34^4*a2^6*a1^4 - 128*a6^2*a5^2*x34^4*a2^6*a1^4 - 8*a6*a5^3*x34^4*a2^6*a1^4 + 24*a5^4*x34^4*a2^6*a1^4 - 8*a6^3*x34^5*a2^6*a1^4 + 16*a6^2*a5*x34^5*a2^6*a1^4 + 16*a6*a5^2*x34^5*a2^6*a1^4 - 8*a5^3*x34^5*a2^6*a1^4 - 8*a6^2*x34^6*a2^6*a1^4 + 8*a6*a5*x34^6*a2^6*a1^4 - 8*a5^2*x34^6*a2^6*a1^4 + 16*a6^6*a5*a3*a2^6*a1^4 + 32*a6^5*a5^2*a3*a2^6*a1^4 - 16*a6^4*a5^3*a3*a2^6*a1^4 - 16*a6^3*a5^4*a3*a2^6*a1^4 + 32*a6^2*a5^5*a3*a2^6*a1^4 + 16*a6*a5^6*a3*a2^6*a1^4 - 8*a6^6*x34*a3*a2^6*a1^4 - 40*a6^5*a5*x34*a3*a2^6*a1^4 - 136*a6^4*a5^2*x34*a3*a2^6*a1^4 + 144*a6^3*a5^3*x34*a3*a2^6*a1^4 - 136*a6^2*a5^4*x34*a3*a2^6*a1^4 - 40*a6*a5^5*x34*a3*a2^6*a1^4 - 8*a5^6*x34*a3*a2^6*a1^4 - 8*a6^5*x34^2*a3*a2^6*a1^4 + 96*a6^4*a5*x34^2*a3*a2^6*a1^4 + 216*a6^3*a5^2*x34^2*a3*a2^6*a1^4 + 216*a6^2*a5^3*x34^2*a3*a2^6*a1^4 + 96*a6*a5^4*x34^2*a3*a2^6*a1^4 - 8*a5^5*x34^2*a3*a2^6*a1^4 + 88*a6^4*x34^3*a3*a2^6*a1^4 - 112*a6^3*a5*x34^3*a3*a2^6*a1^4 - 632*a6^2*a5^2*x34^3*a3*a2^6*a1^4 - 112*a6*a5^3*x34^3*a3*a2^6*a1^4 + 88*a5^4*x34^3*a3*a2^6*a1^4 - 48*a6^3*x34^4*a3*a2^6*a1^4 + 200*a6^2*a5*x34^4*a3*a2^6*a1^4 + 200*a6*a5^2*x34^4*a3*a2^6*a1^4 - 48*a5^3*x34^4*a3*a2^6*a1^4 - 32*a6^2*x34^5*a3*a2^6*a1^4 - 24*a6*a5*x34^5*a3*a2^6*a1^4 - 32*a5^2*x34^5*a3*a2^6*a1^4 + 8*a6*x34^6*a3*a2^6*a1^4 + 8*a5*x34^6*a3*a2^6*a1^4 - 8*a6^6*a3^2*a2^6*a1^4 - 40*a6^5*a5*a3^2*a2^6*a1^4 - 136*a6^4*a5^2*a3^2*a2^6*a1^4 + 144*a6^3*a5^3*a3^2*a2^6*a1^4 - 136*a6^2*a5^4*a3^2*a2^6*a1^4 - 40*a6*a5^5*a3^2*a2^6*a1^4 - 8*a5^6*a3^2*a2^6*a1^4 + 24*a6^5*x34*a3^2*a2^6*a1^4 + 336*a6^4*a5*x34*a3^2*a2^6*a1^4 - 24*a6^3*a5^2*x34*a3^2*a2^6*a1^4 - 24*a6^2*a5^3*x34*a3^2*a2^6*a1^4 + 336*a6*a5^4*x34*a3^2*a2^6*a1^4 + 24*a5^5*x34*a3^2*a2^6*a1^4 - 8*a6^4*x34^2*a3^2*a2^6*a1^4 - 408*a6^3*a5*x34^2*a3^2*a2^6*a1^4 - 408*a6^2*a5^2*x34^2*a3^2*a2^6*a1^4 - 408*a6*a5^3*x34^2*a3^2*a2^6*a1^4 - 8*a5^4*x34^2*a3^2*a2^6*a1^4 + 520*a6^2*a5*x34^3*a3^2*a2^6*a1^4 + 520*a6*a5^2*x34^3*a3^2*a2^6*a1^4 - 168*a6^2*x34^4*a3^2*a2^6*a1^4 - 120*a6*a5*x34^4*a3^2*a2^6*a1^4 - 168*a5^2*x34^4*a3^2*a2^6*a1^4 + 64*a6*x34^5*a3^2*a2^6*a1^4 + 64*a5*x34^5*a3^2*a2^6*a1^4 - 8*x34^6*a3^2*a2^6*a1^4 + 16*a6^5*a3^3*a2^6*a1^4 + 224*a6^4*a5*a3^3*a2^6*a1^4 - 16*a6^3*a5^2*a3^3*a2^6*a1^4 - 16*a6^2*a5^3*a3^3*a2^6*a1^4 + 224*a6*a5^4*a3^3*a2^6*a1^4 + 16*a5^5*a3^3*a2^6*a1^4 - 192*a6^4*x34*a3^3*a2^6*a1^4 - 592*a6^3*a5*x34*a3^3*a2^6*a1^4 + 448*a6^2*a5^2*x34*a3^3*a2^6*a1^4 - 592*a6*a5^3*x34*a3^3*a2^6*a1^4 - 192*a5^4*x34*a3^3*a2^6*a1^4 + 320*a6^3*x34^2*a3^3*a2^6*a1^4 + 400*a6^2*a5*x34^2*a3^3*a2^6*a1^4 + 400*a6*a5^2*x34^2*a3^3*a2^6*a1^4 + 320*a5^3*x34^2*a3^3*a2^6*a1^4 - 400*a6^2*x34^3*a3^3*a2^6*a1^4 - 160*a6*a5*x34^3*a3^3*a2^6*a1^4 - 400*a5^2*x34^3*a3^3*a2^6*a1^4 + 192*a6*x34^4*a3^3*a2^6*a1^4 + 192*a5*x34^4*a3^3*a2^6*a1^4 - 56*x34^5*a3^3*a2^6*a1^4 - 96*a6^4*a3^4*a2^6*a1^4 - 296*a6^3*a5*a3^4*a2^6*a1^4 + 224*a6^2*a5^2*a3^4*a2^6*a1^4 - 296*a6*a5^3*a3^4*a2^6*a1^4 - 96*a5^4*a3^4*a2^6*a1^4 + 480*a6^3*x34*a3^4*a2^6*a1^4 + 80*a6^2*a5*x34*a3^4*a2^6*a1^4 + 80*a6*a5^2*x34*a3^4*a2^6*a1^4 + 480*a5^3*x34*a3^4*a2^6*a1^4 - 520*a6^2*x34^2*a3^4*a2^6*a1^4 - 520*a5^2*x34^2*a3^4*a2^6*a1^4 + 280*a6*x34^3*a3^4*a2^6*a1^4 + 280*a5*x34^3*a3^4*a2^6*a1^4 - 136*x34^4*a3^4*a2^6*a1^4 + 192*a6^3*a3^5*a2^6*a1^4 + 32*a6^2*a5*a3^5*a2^6*a1^4 + 32*a6*a5^2*a3^5*a2^6*a1^4 + 192*a5^3*a3^5*a2^6*a1^4 - 384*a6^2*x34*a3^5*a2^6*a1^4 + 96*a6*a5*x34*a3^5*a2^6*a1^4 - 384*a5^2*x34*a3^5*a2^6*a1^4 + 224*a6*x34^2*a3^5*a2^6*a1^4 + 224*a5*x34^2*a3^5*a2^6*a1^4 - 152*x34^3*a3^5*a2^6*a1^4 - 128*a6^2*a3^6*a2^6*a1^4 + 32*a6*a5*a3^6*a2^6*a1^4 - 128*a5^2*a3^6*a2^6*a1^4 + 112*a6*x34*a3^6*a2^6*a1^4 + 112*a5*x34*a3^6*a2^6*a1^4 - 88*x34^2*a3^6*a2^6*a1^4 + 32*a6*a3^7*a2^6*a1^4 + 32*a5*a3^7*a2^6*a1^4 - 32*x34*a3^7*a2^6*a1^4 - 8*a3^8*a2^6*a1^4 + 8*a6^6*a5^5*x34^2*a1^5 + 8*a6^5*a5^6*x34^2*a1^5 - 8*a6^6*a5^4*x34^3*a1^5 - 8*a6^4*a5^6*x34^3*a1^5 - 8*a6^6*a5^3*x34^4*a1^5 - 8*a6^3*a5^6*x34^4*a1^5 + 8*a6^6*a5^2*x34^5*a1^5 + 8*a6^2*a5^6*x34^5*a1^5 + 8*a6^5*a5^2*x34^6*a1^5 - 8*a6^4*a5^3*x34^6*a1^5 - 8*a6^3*a5^4*x34^6*a1^5 + 8*a6^2*a5^5*x34^6*a1^5 + 8*a6^6*a5^5*x34*a3*a1^5 + 8*a6^5*a5^6*x34*a3*a1^5 - 8*a6^6*a5^4*x34^2*a3*a1^5 - 72*a6^5*a5^5*x34^2*a3*a1^5 - 8*a6^4*a5^6*x34^2*a3*a1^5 - 48*a6^6*a5^3*x34^3*a3*a1^5 + 48*a6^5*a5^4*x34^3*a3*a1^5 + 48*a6^4*a5^5*x34^3*a3*a1^5 - 48*a6^3*a5^6*x34^3*a3*a1^5 + 56*a6^6*a5^2*x34^4*a3*a1^5 + 48*a6^5*a5^3*x34^4*a3*a1^5 - 72*a6^4*a5^4*x34^4*a3*a1^5 + 48*a6^3*a5^5*x34^4*a3*a1^5 + 56*a6^2*a5^6*x34^4*a3*a1^5 - 8*a6^6*a5*x34^5*a3*a1^5 - 24*a6^5*a5^2*x34^5*a3*a1^5 - 24*a6^2*a5^5*x34^5*a3*a1^5 - 8*a6*a5^6*x34^5*a3*a1^5 - 8*a6^5*a5*x34^6*a3*a1^5 + 16*a6^4*a5^2*x34^6*a3*a1^5 - 16*a6^3*a5^3*x34^6*a3*a1^5 + 16*a6^2*a5^4*x34^6*a3*a1^5 - 8*a6*a5^5*x34^6*a3*a1^5 + 8*a6^6*a5^5*a3^2*a1^5 + 8*a6^5*a5^6*a3^2*a1^5 + 24*a6^6*a5^4*x34*a3^2*a1^5 - 216*a6^5*a5^5*x34*a3^2*a1^5 + 24*a6^4*a5^6*x34*a3^2*a1^5 - 104*a6^6*a5^3*x34^2*a3^2*a1^5 + 264*a6^5*a5^4*x34^2*a3^2*a1^5 + 264*a6^4*a5^5*x34^2*a3^2*a1^5 - 104*a6^3*a5^6*x34^2*a3^2*a1^5 + 136*a6^6*a5^2*x34^3*a3^2*a1^5 + 112*a6^5*a5^3*x34^3*a3^2*a1^5 - 408*a6^4*a5^4*x34^3*a3^2*a1^5 + 112*a6^3*a5^5*x34^3*a3^2*a1^5 + 136*a6^2*a5^6*x34^3*a3^2*a1^5 - 24*a6^6*a5*x34^4*a3^2*a1^5 - 120*a6^5*a5^2*x34^4*a3^2*a1^5 - 120*a6^2*a5^5*x34^4*a3^2*a1^5 - 24*a6*a5^6*x34^4*a3^2*a1^5 + 8*a6^6*x34^5*a3^2*a1^5 - 120*a6^5*a5*x34^5*a3^2*a1^5 + 216*a6^4*a5^2*x34^5*a3^2*a1^5 - 176*a6^3*a5^3*x34^5*a3^2*a1^5 + 216*a6^2*a5^4*x34^5*a3^2*a1^5 - 120*a6*a5^5*x34^5*a3^2*a1^5 + 8*a5^6*x34^5*a3^2*a1^5 + 8*a6^5*x34^6*a3^2*a1^5 + 16*a6^4*a5*x34^6*a3^2*a1^5 - 8*a6^3*a5^2*x34^6*a3^2*a1^5 - 8*a6^2*a5^3*x34^6*a3^2*a1^5 + 16*a6*a5^4*x34^6*a3^2*a1^5 + 8*a5^5*x34^6*a3^2*a1^5 + 16*a6^6*a5^4*a3^3*a1^5 - 144*a6^5*a5^5*a3^3*a1^5 + 16*a6^4*a5^6*a3^3*a1^5 - 112*a6^6*a5^3*x34*a3^3*a1^5 + 432*a6^5*a5^4*x34*a3^3*a1^5 + 432*a6^4*a5^5*x34*a3^3*a1^5 - 112*a6^3*a5^6*x34*a3^3*a1^5 + 144*a6^6*a5^2*x34^2*a3^3*a1^5 - 32*a6^5*a5^3*x34^2*a3^3*a1^5 - 912*a6^4*a5^4*x34^2*a3^3*a1^5 - 32*a6^3*a5^5*x34^2*a3^3*a1^5 + 144*a6^2*a5^6*x34^2*a3^3*a1^5 - 32*a6^6*a5*x34^3*a3^3*a1^5 - 160*a6^5*a5^2*x34^3*a3^3*a1^5 + 80*a6^4*a5^3*x34^3*a3^3*a1^5 + 80*a6^3*a5^4*x34^3*a3^3*a1^5 - 160*a6^2*a5^5*x34^3*a3^3*a1^5 - 32*a6*a5^6*x34^3*a3^3*a1^5 + 32*a6^6*x34^4*a3^3*a1^5 - 432*a6^5*a5*x34^4*a3^3*a1^5 + 720*a6^4*a5^2*x34^4*a3^3*a1^5 - 400*a6^3*a5^3*x34^4*a3^3*a1^5 + 720*a6^2*a5^4*x34^4*a3^3*a1^5 - 432*a6*a5^5*x34^4*a3^3*a1^5 + 32*a5^6*x34^4*a3^3*a1^5 + 48*a6^5*x34^5*a3^3*a1^5 + 144*a6^4*a5*x34^5*a3^3*a1^5 - 128*a6^3*a5^2*x34^5*a3^3*a1^5 - 128*a6^2*a5^3*x34^5*a3^3*a1^5 + 144*a6*a5^4*x34^5*a3^3*a1^5 + 48*a5^5*x34^5*a3^3*a1^5 - 8*a6^4*x34^6*a3^3*a1^5 - 16*a6^3*a5*x34^6*a3^3*a1^5 - 8*a6^2*a5^2*x34^6*a3^3*a1^5 - 16*a6*a5^3*x34^6*a3^3*a1^5 - 8*a5^4*x34^6*a3^3*a1^5 - 56*a6^6*a5^3*a3^4*a1^5 + 216*a6^5*a5^4*a3^4*a1^5 + 216*a6^4*a5^5*a3^4*a1^5 - 56*a6^3*a5^6*a3^4*a1^5 + 80*a6^6*a5^2*x34*a3^4*a1^5 - 160*a6^5*a5^3*x34*a3^4*a1^5 - 960*a6^4*a5^4*x34*a3^4*a1^5 - 160*a6^3*a5^5*x34*a3^4*a1^5 + 80*a6^2*a5^6*x34*a3^4*a1^5 - 16*a6^6*a5*x34^2*a3^4*a1^5 + 240*a6^4*a5^3*x34^2*a3^4*a1^5 + 240*a6^3*a5^4*x34^2*a3^4*a1^5 - 16*a6*a5^6*x34^2*a3^4*a1^5 + 40*a6^6*x34^3*a3^4*a1^5 - 640*a6^5*a5*x34^3*a3^4*a1^5 + 920*a6^4*a5^2*x34^3*a3^4*a1^5 + 80*a6^3*a5^3*x34^3*a3^4*a1^5 + 920*a6^2*a5^4*x34^3*a3^4*a1^5 - 640*a6*a5^5*x34^3*a3^4*a1^5 + 40*a5^6*x34^3*a3^4*a1^5 + 120*a6^5*x34^4*a3^4*a1^5 + 408*a6^4*a5*x34^4*a3^4*a1^5 - 640*a6^3*a5^2*x34^4*a3^4*a1^5 - 640*a6^2*a5^3*x34^4*a3^4*a1^5 + 408*a6*a5^4*x34^4*a3^4*a1^5 + 120*a5^5*x34^4*a3^4*a1^5 - 48*a6^4*x34^5*a3^4*a1^5 - 48*a6^3*a5*x34^5*a3^4*a1^5 + 72*a6^2*a5^2*x34^5*a3^4*a1^5 - 48*a6*a5^3*x34^5*a3^4*a1^5 - 48*a5^4*x34^5*a3^4*a1^5 - 8*a6^3*x34^6*a3^4*a1^5 + 16*a6^2*a5*x34^6*a3^4*a1^5 + 16*a6*a5^2*x34^6*a3^4*a1^5 - 8*a5^3*x34^6*a3^4*a1^5 + 32*a6^6*a5^2*a3^5*a1^5 - 64*a6^5*a5^3*a3^5*a1^5 - 384*a6^4*a5^4*a3^5*a1^5 - 64*a6^3*a5^5*a3^5*a1^5 + 32*a6^2*a5^6*a3^5*a1^5 + 96*a6^5*a5^2*x34*a3^5*a1^5 + 240*a6^4*a5^3*x34*a3^5*a1^5 + 240*a6^3*a5^4*x34*a3^5*a1^5 + 96*a6^2*a5^5*x34*a3^5*a1^5 + 16*a6^6*x34^2*a3^5*a1^5 - 480*a6^5*a5*x34^2*a3^5*a1^5 + 480*a6^4*a5^2*x34^2*a3^5*a1^5 + 1040*a6^3*a5^3*x34^2*a3^5*a1^5 + 480*a6^2*a5^4*x34^2*a3^5*a1^5 - 480*a6*a5^5*x34^2*a3^5*a1^5 + 16*a5^6*x34^2*a3^5*a1^5 + 160*a6^5*x34^3*a3^5*a1^5 + 560*a6^4*a5*x34^3*a3^5*a1^5 - 1520*a6^3*a5^2*x34^3*a3^5*a1^5 - 1520*a6^2*a5^3*x34^3*a3^5*a1^5 + 560*a6*a5^4*x34^3*a3^5*a1^5 + 160*a5^5*x34^3*a3^5*a1^5 - 120*a6^4*x34^4*a3^5*a1^5 + 48*a6^3*a5*x34^4*a3^5*a1^5 + 600*a6^2*a5^2*x34^4*a3^5*a1^5 + 48*a6*a5^3*x34^4*a3^5*a1^5 - 120*a5^4*x34^4*a3^5*a1^5 - 48*a6^3*x34^5*a3^5*a1^5 + 24*a6^2*a5*x34^5*a3^5*a1^5 + 24*a6*a5^2*x34^5*a3^5*a1^5 - 48*a5^3*x34^5*a3^5*a1^5 + 8*a6^2*x34^6*a3^5*a1^5 - 8*a6*a5*x34^6*a3^5*a1^5 + 8*a5^2*x34^6*a3^5*a1^5 + 32*a6^5*a5^2*a3^6*a1^5 + 80*a6^4*a5^3*a3^6*a1^5 + 80*a6^3*a5^4*a3^6*a1^5 + 32*a6^2*a5^5*a3^6*a1^5 - 224*a6^5*a5*x34*a3^6*a1^5 + 112*a6^4*a5^2*x34*a3^6*a1^5 + 1008*a6^3*a5^3*x34*a3^6*a1^5 + 112*a6^2*a5^4*x34*a3^6*a1^5 - 224*a6*a5^5*x34*a3^6*a1^5 + 128*a6^5*x34^2*a3^6*a1^5 + 448*a6^4*a5*x34^2*a3^6*a1^5 - 1888*a6^3*a5^2*x34^2*a3^6*a1^5 - 1888*a6^2*a5^3*x34^2*a3^6*a1^5 + 448*a6*a5^4*x34^2*a3^6*a1^5 + 128*a5^5*x34^2*a3^6*a1^5 - 168*a6^4*x34^3*a3^6*a1^5 + 336*a6^3*a5*x34^3*a3^6*a1^5 + 1512*a6^2*a5^2*x34^3*a3^6*a1^5 + 336*a6*a5^3*x34^3*a3^6*a1^5 - 168*a5^4*x34^3*a3^6*a1^5 - 128*a6^3*x34^4*a3^6*a1^5 - 104*a6^2*a5*x34^4*a3^6*a1^5 - 104*a6*a5^2*x34^4*a3^6*a1^5 - 128*a5^3*x34^4*a3^6*a1^5 + 56*a6^2*x34^5*a3^6*a1^5 - 56*a6*a5*x34^5*a3^6*a1^5 + 56*a5^2*x34^5*a3^6*a1^5 - 64*a6^5*a5*a3^7*a1^5 + 32*a6^4*a5^2*a3^7*a1^5 + 288*a6^3*a5^3*a3^7*a1^5 + 32*a6^2*a5^4*a3^7*a1^5 - 64*a6*a5^5*a3^7*a1^5 + 64*a6^5*x34*a3^7*a1^5 + 224*a6^4*a5*x34*a3^7*a1^5 - 1184*a6^3*a5^2*x34*a3^7*a1^5 - 1184*a6^2*a5^3*x34*a3^7*a1^5 + 224*a6*a5^4*x34*a3^7*a1^5 + 64*a5^5*x34*a3^7*a1^5 - 144*a6^4*x34^2*a3^7*a1^5 + 480*a6^3*a5*x34^2*a3^7*a1^5 + 1776*a6^2*a5^2*x34^2*a3^7*a1^5 + 480*a6*a5^3*x34^2*a3^7*a1^5 - 144*a5^4*x34^2*a3^7*a1^5 - 192*a6^3*x34^3*a3^7*a1^5 - 336*a6^2*a5*x34^3*a3^7*a1^5 - 336*a6*a5^2*x34^3*a3^7*a1^5 - 192*a5^3*x34^3*a3^7*a1^5 + 160*a6^2*x34^4*a3^7*a1^5 - 160*a6*a5*x34^4*a3^7*a1^5 + 160*a5^2*x34^4*a3^7*a1^5 + 16*a6^5*a3^8*a1^5 + 56*a6^4*a5*a3^8*a1^5 - 296*a6^3*a5^2*a3^8*a1^5 - 296*a6^2*a5^3*a3^8*a1^5 + 56*a6*a5^4*a3^8*a1^5 + 16*a5^5*a3^8*a1^5 - 72*a6^4*x34*a3^8*a1^5 + 288*a6^3*a5*x34*a3^8*a1^5 + 1008*a6^2*a5^2*x34*a3^8*a1^5 + 288*a6*a5^3*x34*a3^8*a1^5 - 72*a5^4*x34*a3^8*a1^5 - 168*a6^3*x34^2*a3^8*a1^5 - 384*a6^2*a5*x34^2*a3^8*a1^5 - 384*a6*a5^2*x34^2*a3^8*a1^5 - 168*a5^3*x34^2*a3^8*a1^5 + 240*a6^2*x34^3*a3^8*a1^5 - 240*a6*a5*x34^3*a3^8*a1^5 + 240*a5^2*x34^3*a3^8*a1^5 - 16*a6^4*a3^9*a1^5 + 64*a6^3*a5*a3^9*a1^5 + 224*a6^2*a5^2*a3^9*a1^5 + 64*a6*a5^3*a3^9*a1^5 - 16*a5^4*a3^9*a1^5 - 80*a6^3*x34*a3^9*a1^5 - 200*a6^2*a5*x34*a3^9*a1^5 - 200*a6*a5^2*x34*a3^9*a1^5 - 80*a5^3*x34*a3^9*a1^5 + 200*a6^2*x34^2*a3^9*a1^5 - 200*a6*a5*x34^2*a3^9*a1^5 + 200*a5^2*x34^2*a3^9*a1^5 - 16*a6^3*a3^10*a1^5 - 40*a6^2*a5*a3^10*a1^5 - 40*a6*a5^2*a3^10*a1^5 - 16*a5^3*a3^10*a1^5 + 88*a6^2*x34*a3^10*a1^5 - 88*a6*a5*x34*a3^10*a1^5 + 88*a5^2*x34*a3^10*a1^5 + 16*a6^2*a3^11*a1^5 - 16*a6*a5*a3^11*a1^5 + 16*a5^2*a3^11*a1^5 - 8*a6^6*a5^5*x34*a2*a1^5 - 8*a6^5*a5^6*x34*a2*a1^5 + 16*a6^6*a5^4*x34^2*a2*a1^5 - 72*a6^5*a5^5*x34^2*a2*a1^5 + 16*a6^4*a5^6*x34^2*a2*a1^5 - 16*a6^6*a5^3*x34^3*a2*a1^5 + 48*a6^5*a5^4*x34^3*a2*a1^5 + 48*a6^4*a5^5*x34^3*a2*a1^5 - 16*a6^3*a5^6*x34^3*a2*a1^5 + 16*a6^6*a5^2*x34^4*a2*a1^5 + 48*a6^5*a5^3*x34^4*a2*a1^5 - 72*a6^4*a5^4*x34^4*a2*a1^5 + 48*a6^3*a5^5*x34^4*a2*a1^5 + 16*a6^2*a5^6*x34^4*a2*a1^5 - 8*a6^6*a5*x34^5*a2*a1^5 - 72*a6^5*a5^2*x34^5*a2*a1^5 + 48*a6^4*a5^3*x34^5*a2*a1^5 + 48*a6^3*a5^4*x34^5*a2*a1^5 - 72*a6^2*a5^5*x34^5*a2*a1^5 - 8*a6*a5^6*x34^5*a2*a1^5 - 8*a6^5*a5*x34^6*a2*a1^5 + 16*a6^4*a5^2*x34^6*a2*a1^5 - 16*a6^3*a5^3*x34^6*a2*a1^5 + 16*a6^2*a5^4*x34^6*a2*a1^5 - 8*a6*a5^5*x34^6*a2*a1^5 - 16*a6^6*a5^5*a3*a2*a1^5 - 16*a6^5*a5^6*a3*a2*a1^5 - 40*a6^6*a5^4*x34*a3*a2*a1^5 + 288*a6^5*a5^5*x34*a3*a2*a1^5 - 40*a6^4*a5^6*x34*a3*a2*a1^5 - 72*a6^5*a5^4*x34^2*a3*a2*a1^5 - 72*a6^4*a5^5*x34^2*a3*a2*a1^5 + 112*a6^6*a5^2*x34^3*a3*a2*a1^5 + 160*a6^5*a5^3*x34^3*a3*a2*a1^5 - 192*a6^4*a5^4*x34^3*a3*a2*a1^5 + 160*a6^3*a5^5*x34^3*a3*a2*a1^5 + 112*a6^2*a5^6*x34^3*a3*a2*a1^5 - 112*a6^6*a5*x34^4*a3*a2*a1^5 - 576*a6^5*a5^2*x34^4*a3*a2*a1^5 + 336*a6^4*a5^3*x34^4*a3*a2*a1^5 + 336*a6^3*a5^4*x34^4*a3*a2*a1^5 - 576*a6^2*a5^5*x34^4*a3*a2*a1^5 - 112*a6*a5^6*x34^4*a3*a2*a1^5 - 8*a6^6*x34^5*a3*a2*a1^5 + 384*a6^5*a5*x34^5*a3*a2*a1^5 - 120*a6^4*a5^2*x34^5*a3*a2*a1^5 - 128*a6^3*a5^3*x34^5*a3*a2*a1^5 - 120*a6^2*a5^4*x34^5*a3*a2*a1^5 + 384*a6*a5^5*x34^5*a3*a2*a1^5 - 8*a5^6*x34^5*a3*a2*a1^5 - 8*a6^5*x34^6*a3*a2*a1^5 - 72*a6^4*a5*x34^6*a3*a2*a1^5 + 48*a6^3*a5^2*x34^6*a3*a2*a1^5 + 48*a6^2*a5^3*x34^6*a3*a2*a1^5 - 72*a6*a5^4*x34^6*a3*a2*a1^5 - 8*a5^5*x34^6*a3*a2*a1^5 - 40*a6^6*a5^4*a3^2*a2*a1^5 + 288*a6^5*a5^5*a3^2*a2*a1^5 - 40*a6^4*a5^6*a3^2*a2*a1^5 + 96*a6^6*a5^3*x34*a3^2*a2*a1^5 - 504*a6^5*a5^4*x34*a3^2*a2*a1^5 - 504*a6^4*a5^5*x34*a3^2*a2*a1^5 + 96*a6^3*a5^6*x34*a3^2*a2*a1^5 + 168*a6^6*a5^2*x34^2*a3^2*a2*a1^5 + 288*a6^5*a5^3*x34^2*a3^2*a2*a1^5 + 144*a6^4*a5^4*x34^2*a3^2*a2*a1^5 + 288*a6^3*a5^5*x34^2*a3^2*a2*a1^5 + 168*a6^2*a5^6*x34^2*a3^2*a2*a1^5 - 320*a6^6*a5*x34^3*a3^2*a2*a1^5 - 1488*a6^5*a5^2*x34^3*a3^2*a2*a1^5 + 832*a6^4*a5^3*x34^3*a3^2*a2*a1^5 + 832*a6^3*a5^4*x34^3*a3^2*a2*a1^5 - 1488*a6^2*a5^5*x34^3*a3^2*a2*a1^5 - 320*a6*a5^6*x34^3*a3^2*a2*a1^5 - 24*a6^6*x34^4*a3^2*a2*a1^5 + 1824*a6^5*a5*x34^4*a3^2*a2*a1^5 - 552*a6^4*a5^2*x34^4*a3^2*a2*a1^5 - 432*a6^3*a5^3*x34^4*a3^2*a2*a1^5 - 552*a6^2*a5^4*x34^4*a3^2*a2*a1^5 + 1824*a6*a5^5*x34^4*a3^2*a2*a1^5 - 24*a5^6*x34^4*a3^2*a2*a1^5 - 120*a6^5*x34^5*a3^2*a2*a1^5 - 648*a6^4*a5*x34^5*a3^2*a2*a1^5 + 384*a6^3*a5^2*x34^5*a3^2*a2*a1^5 + 384*a6^2*a5^3*x34^5*a3^2*a2*a1^5 - 648*a6*a5^4*x34^5*a3^2*a2*a1^5 - 120*a5^5*x34^5*a3^2*a2*a1^5 + 16*a6^4*x34^6*a3^2*a2*a1^5 + 48*a6^3*a5*x34^6*a3^2*a2*a1^5 - 72*a6^2*a5^2*x34^6*a3^2*a2*a1^5 + 48*a6*a5^3*x34^6*a3^2*a2*a1^5 + 16*a5^4*x34^6*a3^2*a2*a1^5 + 64*a6^6*a5^3*a3^3*a2*a1^5 - 336*a6^5*a5^4*a3^3*a2*a1^5 - 336*a6^4*a5^5*a3^3*a2*a1^5 + 64*a6^3*a5^6*a3^3*a2*a1^5 + 112*a6^6*a5^2*x34*a3^3*a2*a1^5 + 256*a6^5*a5^3*x34*a3^3*a2*a1^5 + 672*a6^4*a5^4*x34*a3^3*a2*a1^5 + 256*a6^3*a5^5*x34*a3^3*a2*a1^5 + 112*a6^2*a5^6*x34*a3^3*a2*a1^5 - 320*a6^6*a5*x34^2*a3^3*a2*a1^5 - 1632*a6^5*a5^2*x34^2*a3^3*a2*a1^5 + 928*a6^4*a5^3*x34^2*a3^3*a2*a1^5 + 928*a6^3*a5^4*x34^2*a3^3*a2*a1^5 - 1632*a6^2*a5^5*x34^2*a3^3*a2*a1^5 - 320*a6*a5^6*x34^2*a3^3*a2*a1^5 - 32*a6^6*x34^3*a3^3*a2*a1^5 + 3264*a6^5*a5*x34^3*a3^3*a2*a1^5 - 720*a6^4*a5^2*x34^3*a3^3*a2*a1^5 - 1440*a6^3*a5^3*x34^3*a3^3*a2*a1^5 - 720*a6^2*a5^4*x34^3*a3^3*a2*a1^5 + 3264*a6*a5^5*x34^3*a3^3*a2*a1^5 - 32*a5^6*x34^3*a3^3*a2*a1^5 - 432*a6^5*x34^4*a3^3*a2*a1^5 - 2064*a6^4*a5*x34^4*a3^3*a2*a1^5 + 1168*a6^3*a5^2*x34^4*a3^3*a2*a1^5 + 1168*a6^2*a5^3*x34^4*a3^3*a2*a1^5 - 2064*a6*a5^4*x34^4*a3^3*a2*a1^5 - 432*a5^5*x34^4*a3^3*a2*a1^5 + 144*a6^4*x34^5*a3^3*a2*a1^5 + 256*a6^3*a5*x34^5*a3^3*a2*a1^5 - 336*a6^2*a5^2*x34^5*a3^3*a2*a1^5 + 256*a6*a5^3*x34^5*a3^3*a2*a1^5 + 144*a5^4*x34^5*a3^3*a2*a1^5 - 16*a6^3*x34^6*a3^3*a2*a1^5 + 48*a6^2*a5*x34^6*a3^3*a2*a1^5 + 48*a6*a5^2*x34^6*a3^3*a2*a1^5 - 16*a5^3*x34^6*a3^3*a2*a1^5 + 56*a6^6*a5^2*a3^4*a2*a1^5 + 128*a6^5*a5^3*a3^4*a2*a1^5 + 336*a6^4*a5^4*a3^4*a2*a1^5 + 128*a6^3*a5^5*a3^4*a2*a1^5 + 56*a6^2*a5^6*a3^4*a2*a1^5 - 160*a6^6*a5*x34*a3^4*a2*a1^5 - 960*a6^5*a5^2*x34*a3^4*a2*a1^5 + 560*a6^4*a5^3*x34*a3^4*a2*a1^5 + 560*a6^3*a5^4*x34*a3^4*a2*a1^5 - 960*a6^2*a5^5*x34*a3^4*a2*a1^5 - 160*a6*a5^6*x34*a3^4*a2*a1^5 - 16*a6^6*x34^2*a3^4*a2*a1^5 + 2592*a6^5*a5*x34^2*a3^4*a2*a1^5 - 2800*a6^3*a5^3*x34^2*a3^4*a2*a1^5 + 2592*a6*a5^5*x34^2*a3^4*a2*a1^5 - 16*a5^6*x34^2*a3^4*a2*a1^5 - 640*a6^5*x34^3*a3^4*a2*a1^5 - 3120*a6^4*a5*x34^3*a3^4*a2*a1^5 + 1760*a6^3*a5^2*x34^3*a3^4*a2*a1^5 + 1760*a6^2*a5^3*x34^3*a3^4*a2*a1^5 - 3120*a6*a5^4*x34^3*a3^4*a2*a1^5 - 640*a5^5*x34^3*a3^4*a2*a1^5 + 408*a6^4*x34^4*a3^4*a2*a1^5 + 656*a6^3*a5*x34^4*a3^4*a2*a1^5 - 312*a6^2*a5^2*x34^4*a3^4*a2*a1^5 + 656*a6*a5^3*x34^4*a3^4*a2*a1^5 + 408*a5^4*x34^4*a3^4*a2*a1^5 - 48*a6^3*x34^5*a3^4*a2*a1^5 + 72*a6^2*a5*x34^5*a3^4*a2*a1^5 + 72*a6*a5^2*x34^5*a3^4*a2*a1^5 - 48*a5^3*x34^5*a3^4*a2*a1^5 + 16*a6^2*x34^6*a3^4*a2*a1^5 - 72*a6*a5*x34^6*a3^4*a2*a1^5 + 16*a5^2*x34^6*a3^4*a2*a1^5 - 64*a6^6*a5*a3^5*a2*a1^5 - 384*a6^5*a5^2*a3^5*a2*a1^5 + 224*a6^4*a5^3*a3^5*a2*a1^5 + 224*a6^3*a5^4*a3^5*a2*a1^5 - 384*a6^2*a5^5*a3^5*a2*a1^5 - 64*a6*a5^6*a3^5*a2*a1^5 + 1152*a6^5*a5*x34*a3^5*a2*a1^5 + 432*a6^4*a5^2*x34*a3^5*a2*a1^5 - 2496*a6^3*a5^3*x34*a3^5*a2*a1^5 + 432*a6^2*a5^4*x34*a3^5*a2*a1^5 + 1152*a6*a5^5*x34*a3^5*a2*a1^5 - 480*a6^5*x34^2*a3^5*a2*a1^5 - 2592*a6^4*a5*x34^2*a3^5*a2*a1^5 + 1488*a6^3*a5^2*x34^2*a3^5*a2*a1^5 + 1488*a6^2*a5^3*x34^2*a3^5*a2*a1^5 - 2592*a6*a5^4*x34^2*a3^5*a2*a1^5 - 480*a5^5*x34^2*a3^5*a2*a1^5 + 560*a6^4*x34^3*a3^5*a2*a1^5 + 992*a6^3*a5*x34^3*a3^5*a2*a1^5 + 768*a6^2*a5^2*x34^3*a3^5*a2*a1^5 + 992*a6*a5^3*x34^3*a3^5*a2*a1^5 + 560*a5^4*x34^3*a3^5*a2*a1^5 + 48*a6^3*x34^4*a3^5*a2*a1^5 - 576*a6^2*a5*x34^4*a3^5*a2*a1^5 - 576*a6*a5^2*x34^4*a3^5*a2*a1^5 + 48*a5^3*x34^4*a3^5*a2*a1^5 + 24*a6^2*x34^5*a3^5*a2*a1^5 + 24*a5^2*x34^5*a3^5*a2*a1^5 - 8*a6*x34^6*a3^5*a2*a1^5 - 8*a5*x34^6*a3^5*a2*a1^5 + 384*a6^5*a5*a3^6*a2*a1^5 + 144*a6^4*a5^2*a3^6*a2*a1^5 - 832*a6^3*a5^3*a3^6*a2*a1^5 + 144*a6^2*a5^4*a3^6*a2*a1^5 + 384*a6*a5^5*a3^6*a2*a1^5 - 224*a6^5*x34*a3^6*a2*a1^5 - 1344*a6^4*a5*x34*a3^6*a2*a1^5 + 784*a6^3*a5^2*x34*a3^6*a2*a1^5 + 784*a6^2*a5^3*x34*a3^6*a2*a1^5 - 1344*a6*a5^4*x34*a3^6*a2*a1^5 - 224*a5^5*x34*a3^6*a2*a1^5 + 448*a6^4*x34^2*a3^6*a2*a1^5 + 928*a6^3*a5*x34^2*a3^6*a2*a1^5 + 1824*a6^2*a5^2*x34^2*a3^6*a2*a1^5 + 928*a6*a5^3*x34^2*a3^6*a2*a1^5 + 448*a5^4*x34^2*a3^6*a2*a1^5 + 336*a6^3*x34^3*a3^6*a2*a1^5 - 2016*a6^2*a5*x34^3*a3^6*a2*a1^5 - 2016*a6*a5^2*x34^3*a3^6*a2*a1^5 + 336*a5^3*x34^3*a3^6*a2*a1^5 - 104*a6^2*x34^4*a3^6*a2*a1^5 + 1008*a6*a5*x34^4*a3^6*a2*a1^5 - 104*a5^2*x34^4*a3^6*a2*a1^5 - 56*a6*x34^5*a3^6*a2*a1^5 - 56*a5*x34^5*a3^6*a2*a1^5 - 64*a6^5*a3^7*a2*a1^5 - 384*a6^4*a5*a3^7*a2*a1^5 + 224*a6^3*a5^2*a3^7*a2*a1^5 + 224*a6^2*a5^3*a3^7*a2*a1^5 - 384*a6*a5^4*a3^7*a2*a1^5 - 64*a5^5*a3^7*a2*a1^5 + 224*a6^4*x34*a3^7*a2*a1^5 + 512*a6^3*a5*x34*a3^7*a2*a1^5 + 1344*a6^2*a5^2*x34*a3^7*a2*a1^5 + 512*a6*a5^3*x34*a3^7*a2*a1^5 + 224*a5^4*x34*a3^7*a2*a1^5 + 480*a6^3*x34^2*a3^7*a2*a1^5 - 2592*a6^2*a5*x34^2*a3^7*a2*a1^5 - 2592*a6*a5^2*x34^2*a3^7*a2*a1^5 + 480*a5^3*x34^2*a3^7*a2*a1^5 - 336*a6^2*x34^3*a3^7*a2*a1^5 + 2592*a6*a5*x34^3*a3^7*a2*a1^5 - 336*a5^2*x34^3*a3^7*a2*a1^5 - 160*a6*x34^4*a3^7*a2*a1^5 - 160*a5*x34^4*a3^7*a2*a1^5 + 56*a6^4*a3^8*a2*a1^5 + 128*a6^3*a5*a3^8*a2*a1^5 + 336*a6^2*a5^2*a3^8*a2*a1^5 + 128*a6*a5^3*a3^8*a2*a1^5 + 56*a5^4*a3^8*a2*a1^5 + 288*a6^3*x34*a3^8*a2*a1^5 - 1512*a6^2*a5*x34*a3^8*a2*a1^5 - 1512*a6*a5^2*x34*a3^8*a2*a1^5 + 288*a5^3*x34*a3^8*a2*a1^5 - 384*a6^2*x34^2*a3^8*a2*a1^5 + 2808*a6*a5*x34^2*a3^8*a2*a1^5 - 384*a5^2*x34^2*a3^8*a2*a1^5 - 240*a6*x34^3*a3^8*a2*a1^5 - 240*a5*x34^3*a3^8*a2*a1^5 + 64*a6^3*a3^9*a2*a1^5 - 336*a6^2*a5*a3^9*a2*a1^5 - 336*a6*a5^2*a3^9*a2*a1^5 + 64*a5^3*a3^9*a2*a1^5 - 200*a6^2*x34*a3^9*a2*a1^5 + 1440*a6*a5*x34*a3^9*a2*a1^5 - 200*a5^2*x34*a3^9*a2*a1^5 - 200*a6*x34^2*a3^9*a2*a1^5 - 200*a5*x34^2*a3^9*a2*a1^5 - 40*a6^2*a3^10*a2*a1^5 + 288*a6*a5*a3^10*a2*a1^5 - 40*a5^2*a3^10*a2*a1^5 - 88*a6*x34*a3^10*a2*a1^5 - 88*a5*x34*a3^10*a2*a1^5 - 16*a6*a3^11*a2*a1^5 - 16*a5*a3^11*a2*a1^5 + 8*a6^6*a5^5*a2^2*a1^5 + 8*a6^5*a5^6*a2^2*a1^5 + 16*a6^6*a5^4*x34*a2^2*a1^5 - 72*a6^5*a5^5*x34*a2^2*a1^5 + 16*a6^4*a5^6*x34*a2^2*a1^5 - 8*a6^6*a5^3*x34^2*a2^2*a1^5 + 120*a6^5*a5^4*x34^2*a2^2*a1^5 + 120*a6^4*a5^5*x34^2*a2^2*a1^5 - 8*a6^3*a5^6*x34^2*a2^2*a1^5 - 8*a6^6*a5^2*x34^3*a2^2*a1^5 - 80*a6^5*a5^3*x34^3*a2^2*a1^5 - 120*a6^4*a5^4*x34^3*a2^2*a1^5 - 80*a6^3*a5^5*x34^3*a2^2*a1^5 - 8*a6^2*a5^6*x34^3*a2^2*a1^5 + 16*a6^6*a5*x34^4*a2^2*a1^5 + 120*a6^5*a5^2*x34^4*a2^2*a1^5 - 120*a6^4*a5^3*x34^4*a2^2*a1^5 - 120*a6^3*a5^4*x34^4*a2^2*a1^5 + 120*a6^2*a5^5*x34^4*a2^2*a1^5 + 16*a6*a5^6*x34^4*a2^2*a1^5 + 8*a6^6*x34^5*a2^2*a1^5 - 72*a6^5*a5*x34^5*a2^2*a1^5 + 120*a6^4*a5^2*x34^5*a2^2*a1^5 - 80*a6^3*a5^3*x34^5*a2^2*a1^5 + 120*a6^2*a5^4*x34^5*a2^2*a1^5 - 72*a6*a5^5*x34^5*a2^2*a1^5 + 8*a5^6*x34^5*a2^2*a1^5 + 8*a6^5*x34^6*a2^2*a1^5 + 16*a6^4*a5*x34^6*a2^2*a1^5 - 8*a6^3*a5^2*x34^6*a2^2*a1^5 - 8*a6^2*a5^3*x34^6*a2^2*a1^5 + 16*a6*a5^4*x34^6*a2^2*a1^5 + 8*a5^5*x34^6*a2^2*a1^5 + 32*a6^6*a5^4*a3*a2^2*a1^5 - 144*a6^5*a5^5*a3*a2^2*a1^5 + 32*a6^4*a5^6*a3*a2^2*a1^5 + 32*a6^6*a5^3*x34*a3*a2^2*a1^5 + 24*a6^5*a5^4*x34*a3*a2^2*a1^5 + 24*a6^4*a5^5*x34*a3*a2^2*a1^5 + 32*a6^3*a5^6*x34*a3*a2^2*a1^5 - 96*a6^6*a5^2*x34^2*a3*a2^2*a1^5 - 144*a6^5*a5^3*x34^2*a3*a2^2*a1^5 - 72*a6^4*a5^4*x34^2*a3*a2^2*a1^5 - 144*a6^3*a5^5*x34^2*a3*a2^2*a1^5 - 96*a6^2*a5^6*x34^2*a3*a2^2*a1^5 + 112*a6^6*a5*x34^3*a3*a2^2*a1^5 + 576*a6^5*a5^2*x34^3*a3*a2^2*a1^5 - 512*a6^4*a5^3*x34^3*a3*a2^2*a1^5 - 512*a6^3*a5^4*x34^3*a3*a2^2*a1^5 + 576*a6^2*a5^5*x34^3*a3*a2^2*a1^5 + 112*a6*a5^6*x34^3*a3*a2^2*a1^5 + 56*a6^6*x34^4*a3*a2^2*a1^5 - 576*a6^5*a5*x34^4*a3*a2^2*a1^5 + 888*a6^4*a5^2*x34^4*a3*a2^2*a1^5 - 432*a6^3*a5^3*x34^4*a3*a2^2*a1^5 + 888*a6^2*a5^4*x34^4*a3*a2^2*a1^5 - 576*a6*a5^5*x34^4*a3*a2^2*a1^5 + 56*a5^6*x34^4*a3*a2^2*a1^5 - 24*a6^5*x34^5*a3*a2^2*a1^5 - 120*a6^4*a5*x34^5*a3*a2^2*a1^5 + 48*a6^3*a5^2*x34^5*a3*a2^2*a1^5 + 48*a6^2*a5^3*x34^5*a3*a2^2*a1^5 - 120*a6*a5^4*x34^5*a3*a2^2*a1^5 - 24*a5^5*x34^5*a3*a2^2*a1^5 + 16*a6^4*x34^6*a3*a2^2*a1^5 + 48*a6^3*a5*x34^6*a3*a2^2*a1^5 - 72*a6^2*a5^2*x34^6*a3*a2^2*a1^5 + 48*a6*a5^3*x34^6*a3*a2^2*a1^5 + 16*a5^4*x34^6*a3*a2^2*a1^5 + 32*a6^6*a5^3*a3^2*a2^2*a1^5 + 24*a6^5*a5^4*a3^2*a2^2*a1^5 + 24*a6^4*a5^5*a3^2*a2^2*a1^5 + 32*a6^3*a5^6*a3^2*a2^2*a1^5 - 240*a6^6*a5^2*x34*a3^2*a2^2*a1^5 + 48*a6^5*a5^3*x34*a3^2*a2^2*a1^5 + 504*a6^4*a5^4*x34*a3^2*a2^2*a1^5 + 48*a6^3*a5^5*x34*a3^2*a2^2*a1^5 - 240*a6^2*a5^6*x34*a3^2*a2^2*a1^5 + 168*a6^6*a5*x34^2*a3^2*a2^2*a1^5 + 1008*a6^5*a5^2*x34^2*a3^2*a2^2*a1^5 - 1176*a6^4*a5^3*x34^2*a3^2*a2^2*a1^5 - 1176*a6^3*a5^4*x34^2*a3^2*a2^2*a1^5 + 1008*a6^2*a5^5*x34^2*a3^2*a2^2*a1^5 + 168*a6*a5^6*x34^2*a3^2*a2^2*a1^5 + 136*a6^6*x34^3*a3^2*a2^2*a1^5 - 1488*a6^5*a5*x34^3*a3^2*a2^2*a1^5 + 1992*a6^4*a5^2*x34^3*a3^2*a2^2*a1^5 - 448*a6^3*a5^3*x34^3*a3^2*a2^2*a1^5 + 1992*a6^2*a5^4*x34^3*a3^2*a2^2*a1^5 - 1488*a6*a5^5*x34^3*a3^2*a2^2*a1^5 + 136*a5^6*x34^3*a3^2*a2^2*a1^5 - 120*a6^5*x34^4*a3^2*a2^2*a1^5 - 552*a6^4*a5*x34^4*a3^2*a2^2*a1^5 - 552*a6*a5^4*x34^4*a3^2*a2^2*a1^5 - 120*a5^5*x34^4*a3^2*a2^2*a1^5 + 216*a6^4*x34^5*a3^2*a2^2*a1^5 + 384*a6^3*a5*x34^5*a3^2*a2^2*a1^5 - 432*a6^2*a5^2*x34^5*a3^2*a2^2*a1^5 + 384*a6*a5^3*x34^5*a3^2*a2^2*a1^5 + 216*a5^4*x34^5*a3^2*a2^2*a1^5 - 8*a6^3*x34^6*a3^2*a2^2*a1^5 - 72*a6^2*a5*x34^6*a3^2*a2^2*a1^5 - 72*a6*a5^2*x34^6*a3^2*a2^2*a1^5 - 8*a5^3*x34^6*a3^2*a2^2*a1^5 - 160*a6^6*a5^2*a3^3*a2^2*a1^5 + 32*a6^5*a5^3*a3^3*a2^2*a1^5 + 336*a6^4*a5^4*a3^3*a2^2*a1^5 + 32*a6^3*a5^5*a3^3*a2^2*a1^5 - 160*a6^2*a5^6*a3^3*a2^2*a1^5 + 112*a6^6*a5*x34*a3^3*a2^2*a1^5 + 864*a6^5*a5^2*x34*a3^3*a2^2*a1^5 - 1328*a6^4*a5^3*x34*a3^3*a2^2*a1^5 - 1328*a6^3*a5^4*x34*a3^3*a2^2*a1^5 + 864*a6^2*a5^5*x34*a3^3*a2^2*a1^5 + 112*a6*a5^6*x34*a3^3*a2^2*a1^5 + 144*a6^6*x34^2*a3^3*a2^2*a1^5 - 1632*a6^5*a5*x34^2*a3^3*a2^2*a1^5 + 1488*a6^4*a5^2*x34^2*a3^3*a2^2*a1^5 + 928*a6^3*a5^3*x34^2*a3^3*a2^2*a1^5 + 1488*a6^2*a5^4*x34^2*a3^3*a2^2*a1^5 - 1632*a6*a5^5*x34^2*a3^3*a2^2*a1^5 + 144*a5^6*x34^2*a3^3*a2^2*a1^5 - 160*a6^5*x34^3*a3^3*a2^2*a1^5 - 720*a6^4*a5*x34^3*a3^3*a2^2*a1^5 - 160*a6^3*a5^2*x34^3*a3^3*a2^2*a1^5 - 160*a6^2*a5^3*x34^3*a3^3*a2^2*a1^5 - 720*a6*a5^4*x34^3*a3^3*a2^2*a1^5 - 160*a5^5*x34^3*a3^3*a2^2*a1^5 + 720*a6^4*x34^4*a3^3*a2^2*a1^5 + 1168*a6^3*a5*x34^4*a3^3*a2^2*a1^5 - 1440*a6^2*a5^2*x34^4*a3^3*a2^2*a1^5 + 1168*a6*a5^3*x34^4*a3^3*a2^2*a1^5 + 720*a5^4*x34^4*a3^3*a2^2*a1^5 - 128*a6^3*x34^5*a3^3*a2^2*a1^5 - 336*a6^2*a5*x34^5*a3^3*a2^2*a1^5 - 336*a6*a5^2*x34^5*a3^3*a2^2*a1^5 - 128*a5^3*x34^5*a3^3*a2^2*a1^5 - 8*a6^2*x34^6*a3^3*a2^2*a1^5 + 48*a6*a5*x34^6*a3^3*a2^2*a1^5 - 8*a5^2*x34^6*a3^3*a2^2*a1^5 + 56*a6^6*a5*a3^4*a2^2*a1^5 + 432*a6^5*a5^2*a3^4*a2^2*a1^5 - 664*a6^4*a5^3*a3^4*a2^2*a1^5 - 664*a6^3*a5^4*a3^4*a2^2*a1^5 + 432*a6^2*a5^5*a3^4*a2^2*a1^5 + 56*a6*a5^6*a3^4*a2^2*a1^5 + 80*a6^6*x34*a3^4*a2^2*a1^5 - 960*a6^5*a5*x34*a3^4*a2^2*a1^5 + 240*a6^4*a5^2*x34*a3^4*a2^2*a1^5 + 1840*a6^3*a5^3*x34*a3^4*a2^2*a1^5 + 240*a6^2*a5^4*x34*a3^4*a2^2*a1^5 - 960*a6*a5^5*x34*a3^4*a2^2*a1^5 + 80*a5^6*x34*a3^4*a2^2*a1^5 - 240*a6^3*a5^2*x34^2*a3^4*a2^2*a1^5 - 240*a6^2*a5^3*x34^2*a3^4*a2^2*a1^5 + 920*a6^4*x34^3*a3^4*a2^2*a1^5 + 1760*a6^3*a5*x34^3*a3^4*a2^2*a1^5 - 3240*a6^2*a5^2*x34^3*a3^4*a2^2*a1^5 + 1760*a6*a5^3*x34^3*a3^4*a2^2*a1^5 + 920*a5^4*x34^3*a3^4*a2^2*a1^5 - 640*a6^3*x34^4*a3^4*a2^2*a1^5 - 312*a6^2*a5*x34^4*a3^4*a2^2*a1^5 - 312*a6*a5^2*x34^4*a3^4*a2^2*a1^5 - 640*a5^3*x34^4*a3^4*a2^2*a1^5 + 72*a6^2*x34^5*a3^4*a2^2*a1^5 + 72*a6*a5*x34^5*a3^4*a2^2*a1^5 + 72*a5^2*x34^5*a3^4*a2^2*a1^5 + 16*a6*x34^6*a3^4*a2^2*a1^5 + 16*a5*x34^6*a3^4*a2^2*a1^5 + 32*a6^6*a3^5*a2^2*a1^5 - 384*a6^5*a5*a3^5*a2^2*a1^5 + 96*a6^4*a5^2*a3^5*a2^2*a1^5 + 736*a6^3*a5^3*a3^5*a2^2*a1^5 + 96*a6^2*a5^4*a3^5*a2^2*a1^5 - 384*a6*a5^5*a3^5*a2^2*a1^5 + 32*a5^6*a3^5*a2^2*a1^5 + 96*a6^5*x34*a3^5*a2^2*a1^5 + 432*a6^4*a5*x34*a3^5*a2^2*a1^5 - 192*a6^3*a5^2*x34*a3^5*a2^2*a1^5 - 192*a6^2*a5^3*x34*a3^5*a2^2*a1^5 + 432*a6*a5^4*x34*a3^5*a2^2*a1^5 + 96*a5^5*x34*a3^5*a2^2*a1^5 + 480*a6^4*x34^2*a3^5*a2^2*a1^5 + 1488*a6^3*a5*x34^2*a3^5*a2^2*a1^5 - 4320*a6^2*a5^2*x34^2*a3^5*a2^2*a1^5 + 1488*a6*a5^3*x34^2*a3^5*a2^2*a1^5 + 480*a5^4*x34^2*a3^5*a2^2*a1^5 - 1520*a6^3*x34^3*a3^5*a2^2*a1^5 + 768*a6^2*a5*x34^3*a3^5*a2^2*a1^5 + 768*a6*a5^2*x34^3*a3^5*a2^2*a1^5 - 1520*a5^3*x34^3*a3^5*a2^2*a1^5 + 600*a6^2*x34^4*a3^5*a2^2*a1^5 - 576*a6*a5*x34^4*a3^5*a2^2*a1^5 + 600*a5^2*x34^4*a3^5*a2^2*a1^5 + 24*a6*x34^5*a3^5*a2^2*a1^5 + 24*a5*x34^5*a3^5*a2^2*a1^5 + 8*x34^6*a3^5*a2^2*a1^5 + 32*a6^5*a3^6*a2^2*a1^5 + 144*a6^4*a5*a3^6*a2^2*a1^5 - 64*a6^3*a5^2*a3^6*a2^2*a1^5 - 64*a6^2*a5^3*a3^6*a2^2*a1^5 + 144*a6*a5^4*a3^6*a2^2*a1^5 + 32*a5^5*a3^6*a2^2*a1^5 + 112*a6^4*x34*a3^6*a2^2*a1^5 + 784*a6^3*a5*x34*a3^6*a2^2*a1^5 - 3024*a6^2*a5^2*x34*a3^6*a2^2*a1^5 + 784*a6*a5^3*x34*a3^6*a2^2*a1^5 + 112*a5^4*x34*a3^6*a2^2*a1^5 - 1888*a6^3*x34^2*a3^6*a2^2*a1^5 + 1824*a6^2*a5*x34^2*a3^6*a2^2*a1^5 + 1824*a6*a5^2*x34^2*a3^6*a2^2*a1^5 - 1888*a5^3*x34^2*a3^6*a2^2*a1^5 + 1512*a6^2*x34^3*a3^6*a2^2*a1^5 - 2016*a6*a5*x34^3*a3^6*a2^2*a1^5 + 1512*a5^2*x34^3*a3^6*a2^2*a1^5 - 104*a6*x34^4*a3^6*a2^2*a1^5 - 104*a5*x34^4*a3^6*a2^2*a1^5 + 56*x34^5*a3^6*a2^2*a1^5 + 32*a6^4*a3^7*a2^2*a1^5 + 224*a6^3*a5*a3^7*a2^2*a1^5 - 864*a6^2*a5^2*a3^7*a2^2*a1^5 + 224*a6*a5^3*a3^7*a2^2*a1^5 + 32*a5^4*a3^7*a2^2*a1^5 - 1184*a6^3*x34*a3^7*a2^2*a1^5 + 1344*a6^2*a5*x34*a3^7*a2^2*a1^5 + 1344*a6*a5^2*x34*a3^7*a2^2*a1^5 - 1184*a5^3*x34*a3^7*a2^2*a1^5 + 1776*a6^2*x34^2*a3^7*a2^2*a1^5 - 2592*a6*a5*x34^2*a3^7*a2^2*a1^5 + 1776*a5^2*x34^2*a3^7*a2^2*a1^5 - 336*a6*x34^3*a3^7*a2^2*a1^5 - 336*a5*x34^3*a3^7*a2^2*a1^5 + 160*x34^4*a3^7*a2^2*a1^5 - 296*a6^3*a3^8*a2^2*a1^5 + 336*a6^2*a5*a3^8*a2^2*a1^5 + 336*a6*a5^2*a3^8*a2^2*a1^5 - 296*a5^3*a3^8*a2^2*a1^5 + 1008*a6^2*x34*a3^8*a2^2*a1^5 - 1512*a6*a5*x34*a3^8*a2^2*a1^5 + 1008*a5^2*x34*a3^8*a2^2*a1^5 - 384*a6*x34^2*a3^8*a2^2*a1^5 - 384*a5*x34^2*a3^8*a2^2*a1^5 + 240*x34^3*a3^8*a2^2*a1^5 + 224*a6^2*a3^9*a2^2*a1^5 - 336*a6*a5*a3^9*a2^2*a1^5 + 224*a5^2*a3^9*a2^2*a1^5 - 200*a6*x34*a3^9*a2^2*a1^5 - 200*a5*x34*a3^9*a2^2*a1^5 + 200*x34^2*a3^9*a2^2*a1^5 - 40*a6*a3^10*a2^2*a1^5 - 40*a5*a3^10*a2^2*a1^5 + 88*x34*a3^10*a2^2*a1^5 + 16*a3^11*a2^2*a1^5 - 8*a6^6*a5^4*a2^3*a1^5 - 8*a6^4*a5^6*a2^3*a1^5 - 16*a6^6*a5^3*x34*a2^3*a1^5 + 48*a6^5*a5^4*x34*a2^3*a1^5 + 48*a6^4*a5^5*x34*a2^3*a1^5 - 16*a6^3*a5^6*x34*a2^3*a1^5 - 8*a6^6*a5^2*x34^2*a2^3*a1^5 - 80*a6^5*a5^3*x34^2*a2^3*a1^5 - 120*a6^4*a5^4*x34^2*a2^3*a1^5 - 80*a6^3*a5^5*x34^2*a2^3*a1^5 - 8*a6^2*a5^6*x34^2*a2^3*a1^5 - 16*a6^6*a5*x34^3*a2^3*a1^5 - 80*a6^5*a5^2*x34^3*a2^3*a1^5 + 240*a6^4*a5^3*x34^3*a2^3*a1^5 + 240*a6^3*a5^4*x34^3*a2^3*a1^5 - 80*a6^2*a5^5*x34^3*a2^3*a1^5 - 16*a6*a5^6*x34^3*a2^3*a1^5 - 8*a6^6*x34^4*a2^3*a1^5 + 48*a6^5*a5*x34^4*a2^3*a1^5 - 120*a6^4*a5^2*x34^4*a2^3*a1^5 + 240*a6^3*a5^3*x34^4*a2^3*a1^5 - 120*a6^2*a5^4*x34^4*a2^3*a1^5 + 48*a6*a5^5*x34^4*a2^3*a1^5 - 8*a5^6*x34^4*a2^3*a1^5 + 48*a6^4*a5*x34^5*a2^3*a1^5 - 80*a6^3*a5^2*x34^5*a2^3*a1^5 - 80*a6^2*a5^3*x34^5*a2^3*a1^5 + 48*a6*a5^4*x34^5*a2^3*a1^5 - 8*a6^4*x34^6*a2^3*a1^5 - 16*a6^3*a5*x34^6*a2^3*a1^5 - 8*a6^2*a5^2*x34^6*a2^3*a1^5 - 16*a6*a5^3*x34^6*a2^3*a1^5 - 8*a5^4*x34^6*a2^3*a1^5 - 32*a6^6*a5^3*a3*a2^3*a1^5 + 96*a6^5*a5^4*a3*a2^3*a1^5 + 96*a6^4*a5^5*a3*a2^3*a1^5 - 32*a6^3*a5^6*a3*a2^3*a1^5 + 32*a6^6*a5^2*x34*a3*a2^3*a1^5 - 192*a6^5*a5^3*x34*a3*a2^3*a1^5 - 144*a6^4*a5^4*x34*a3*a2^3*a1^5 - 192*a6^3*a5^5*x34*a3*a2^3*a1^5 + 32*a6^2*a5^6*x34*a3*a2^3*a1^5 - 144*a6^5*a5^2*x34^2*a3*a2^3*a1^5 + 688*a6^4*a5^3*x34^2*a3*a2^3*a1^5 + 688*a6^3*a5^4*x34^2*a3*a2^3*a1^5 - 144*a6^2*a5^5*x34^2*a3*a2^3*a1^5 - 48*a6^6*x34^3*a3*a2^3*a1^5 + 160*a6^5*a5*x34^3*a3*a2^3*a1^5 - 512*a6^4*a5^2*x34^3*a3*a2^3*a1^5 + 288*a6^3*a5^3*x34^3*a3*a2^3*a1^5 - 512*a6^2*a5^4*x34^3*a3*a2^3*a1^5 + 160*a6*a5^5*x34^3*a3*a2^3*a1^5 - 48*a5^6*x34^3*a3*a2^3*a1^5 + 48*a6^5*x34^4*a3*a2^3*a1^5 + 336*a6^4*a5*x34^4*a3*a2^3*a1^5 - 432*a6^3*a5^2*x34^4*a3*a2^3*a1^5 - 432*a6^2*a5^3*x34^4*a3*a2^3*a1^5 + 336*a6*a5^4*x34^4*a3*a2^3*a1^5 + 48*a5^5*x34^4*a3*a2^3*a1^5 - 128*a6^3*a5*x34^5*a3*a2^3*a1^5 + 48*a6^2*a5^2*x34^5*a3*a2^3*a1^5 - 128*a6*a5^3*x34^5*a3*a2^3*a1^5 - 16*a6^3*x34^6*a3*a2^3*a1^5 + 48*a6^2*a5*x34^6*a3*a2^3*a1^5 + 48*a6*a5^2*x34^6*a3*a2^3*a1^5 - 16*a5^3*x34^6*a3*a2^3*a1^5 + 32*a6^6*a5^2*a3^2*a2^3*a1^5 - 192*a6^5*a5^3*a3^2*a2^3*a1^5 - 144*a6^4*a5^4*a3^2*a2^3*a1^5 - 192*a6^3*a5^5*a3^2*a2^3*a1^5 + 32*a6^2*a5^6*a3^2*a2^3*a1^5 + 96*a6^6*a5*x34*a3^2*a2^3*a1^5 + 48*a6^5*a5^2*x34*a3^2*a2^3*a1^5 + 624*a6^4*a5^3*x34*a3^2*a2^3*a1^5 + 624*a6^3*a5^4*x34*a3^2*a2^3*a1^5 + 48*a6^2*a5^5*x34*a3^2*a2^3*a1^5 + 96*a6*a5^6*x34*a3^2*a2^3*a1^5 - 104*a6^6*x34^2*a3^2*a2^3*a1^5 + 288*a6^5*a5*x34^2*a3^2*a2^3*a1^5 - 1176*a6^4*a5^2*x34^2*a3^2*a2^3*a1^5 - 96*a6^3*a5^3*x34^2*a3^2*a2^3*a1^5 - 1176*a6^2*a5^4*x34^2*a3^2*a2^3*a1^5 + 288*a6*a5^5*x34^2*a3^2*a2^3*a1^5 - 104*a5^6*x34^2*a3^2*a2^3*a1^5 + 112*a6^5*x34^3*a3^2*a2^3*a1^5 + 832*a6^4*a5*x34^3*a3^2*a2^3*a1^5 - 448*a6^3*a5^2*x34^3*a3^2*a2^3*a1^5 - 448*a6^2*a5^3*x34^3*a3^2*a2^3*a1^5 + 832*a6*a5^4*x34^3*a3^2*a2^3*a1^5 + 112*a5^5*x34^3*a3^2*a2^3*a1^5 - 432*a6^3*a5*x34^4*a3^2*a2^3*a1^5 - 432*a6*a5^3*x34^4*a3^2*a2^3*a1^5 - 176*a6^3*x34^5*a3^2*a2^3*a1^5 + 384*a6^2*a5*x34^5*a3^2*a2^3*a1^5 + 384*a6*a5^2*x34^5*a3^2*a2^3*a1^5 - 176*a5^3*x34^5*a3^2*a2^3*a1^5 - 8*a6^2*x34^6*a3^2*a2^3*a1^5 + 48*a6*a5*x34^6*a3^2*a2^3*a1^5 - 8*a5^2*x34^6*a3^2*a2^3*a1^5 + 64*a6^6*a5*a3^3*a2^3*a1^5 + 32*a6^5*a5^2*a3^3*a2^3*a1^5 + 416*a6^4*a5^3*a3^3*a2^3*a1^5 + 416*a6^3*a5^4*a3^3*a2^3*a1^5 + 32*a6^2*a5^5*a3^3*a2^3*a1^5 + 64*a6*a5^6*a3^3*a2^3*a1^5 - 112*a6^6*x34*a3^3*a2^3*a1^5 + 256*a6^5*a5*x34*a3^3*a2^3*a1^5 - 1328*a6^4*a5^2*x34*a3^3*a2^3*a1^5 - 768*a6^3*a5^3*x34*a3^3*a2^3*a1^5 - 1328*a6^2*a5^4*x34*a3^3*a2^3*a1^5 + 256*a6*a5^5*x34*a3^3*a2^3*a1^5 - 112*a5^6*x34*a3^3*a2^3*a1^5 - 32*a6^5*x34^2*a3^3*a2^3*a1^5 + 928*a6^4*a5*x34^2*a3^3*a2^3*a1^5 + 928*a6^3*a5^2*x34^2*a3^3*a2^3*a1^5 + 928*a6^2*a5^3*x34^2*a3^3*a2^3*a1^5 + 928*a6*a5^4*x34^2*a3^3*a2^3*a1^5 - 32*a5^5*x34^2*a3^3*a2^3*a1^5 + 80*a6^4*x34^3*a3^3*a2^3*a1^5 - 1440*a6^3*a5*x34^3*a3^3*a2^3*a1^5 - 160*a6^2*a5^2*x34^3*a3^3*a2^3*a1^5 - 1440*a6*a5^3*x34^3*a3^3*a2^3*a1^5 + 80*a5^4*x34^3*a3^3*a2^3*a1^5 - 400*a6^3*x34^4*a3^3*a2^3*a1^5 + 1168*a6^2*a5*x34^4*a3^3*a2^3*a1^5 + 1168*a6*a5^2*x34^4*a3^3*a2^3*a1^5 - 400*a5^3*x34^4*a3^3*a2^3*a1^5 - 128*a6^2*x34^5*a3^3*a2^3*a1^5 + 256*a6*a5*x34^5*a3^3*a2^3*a1^5 - 128*a5^2*x34^5*a3^3*a2^3*a1^5 - 16*a6*x34^6*a3^3*a2^3*a1^5 - 16*a5*x34^6*a3^3*a2^3*a1^5 - 56*a6^6*a3^4*a2^3*a1^5 + 128*a6^5*a5*a3^4*a2^3*a1^5 - 664*a6^4*a5^2*a3^4*a2^3*a1^5 - 384*a6^3*a5^3*a3^4*a2^3*a1^5 - 664*a6^2*a5^4*a3^4*a2^3*a1^5 + 128*a6*a5^5*a3^4*a2^3*a1^5 - 56*a5^6*a3^4*a2^3*a1^5 - 160*a6^5*x34*a3^4*a2^3*a1^5 + 560*a6^4*a5*x34*a3^4*a2^3*a1^5 + 1840*a6^3*a5^2*x34*a3^4*a2^3*a1^5 + 1840*a6^2*a5^3*x34*a3^4*a2^3*a1^5 + 560*a6*a5^4*x34*a3^4*a2^3*a1^5 - 160*a5^5*x34*a3^4*a2^3*a1^5 + 240*a6^4*x34^2*a3^4*a2^3*a1^5 - 2800*a6^3*a5*x34^2*a3^4*a2^3*a1^5 - 240*a6^2*a5^2*x34^2*a3^4*a2^3*a1^5 - 2800*a6*a5^3*x34^2*a3^4*a2^3*a1^5 + 240*a5^4*x34^2*a3^4*a2^3*a1^5 + 80*a6^3*x34^3*a3^4*a2^3*a1^5 + 1760*a6^2*a5*x34^3*a3^4*a2^3*a1^5 + 1760*a6*a5^2*x34^3*a3^4*a2^3*a1^5 + 80*a5^3*x34^3*a3^4*a2^3*a1^5 - 640*a6^2*x34^4*a3^4*a2^3*a1^5 + 656*a6*a5*x34^4*a3^4*a2^3*a1^5 - 640*a5^2*x34^4*a3^4*a2^3*a1^5 - 48*a6*x34^5*a3^4*a2^3*a1^5 - 48*a5*x34^5*a3^4*a2^3*a1^5 - 8*x34^6*a3^4*a2^3*a1^5 - 64*a6^5*a3^5*a2^3*a1^5 + 224*a6^4*a5*a3^5*a2^3*a1^5 + 736*a6^3*a5^2*a3^5*a2^3*a1^5 + 736*a6^2*a5^3*a3^5*a2^3*a1^5 + 224*a6*a5^4*a3^5*a2^3*a1^5 - 64*a5^5*a3^5*a2^3*a1^5 + 240*a6^4*x34*a3^5*a2^3*a1^5 - 2496*a6^3*a5*x34*a3^5*a2^3*a1^5 - 192*a6^2*a5^2*x34*a3^5*a2^3*a1^5 - 2496*a6*a5^3*x34*a3^5*a2^3*a1^5 + 240*a5^4*x34*a3^5*a2^3*a1^5 + 1040*a6^3*x34^2*a3^5*a2^3*a1^5 + 1488*a6^2*a5*x34^2*a3^5*a2^3*a1^5 + 1488*a6*a5^2*x34^2*a3^5*a2^3*a1^5 + 1040*a5^3*x34^2*a3^5*a2^3*a1^5 - 1520*a6^2*x34^3*a3^5*a2^3*a1^5 + 992*a6*a5*x34^3*a3^5*a2^3*a1^5 - 1520*a5^2*x34^3*a3^5*a2^3*a1^5 + 48*a6*x34^4*a3^5*a2^3*a1^5 + 48*a5*x34^4*a3^5*a2^3*a1^5 - 48*x34^5*a3^5*a2^3*a1^5 + 80*a6^4*a3^6*a2^3*a1^5 - 832*a6^3*a5*a3^6*a2^3*a1^5 - 64*a6^2*a5^2*a3^6*a2^3*a1^5 - 832*a6*a5^3*a3^6*a2^3*a1^5 + 80*a5^4*a3^6*a2^3*a1^5 + 1008*a6^3*x34*a3^6*a2^3*a1^5 + 784*a6^2*a5*x34*a3^6*a2^3*a1^5 + 784*a6*a5^2*x34*a3^6*a2^3*a1^5 + 1008*a5^3*x34*a3^6*a2^3*a1^5 - 1888*a6^2*x34^2*a3^6*a2^3*a1^5 + 928*a6*a5*x34^2*a3^6*a2^3*a1^5 - 1888*a5^2*x34^2*a3^6*a2^3*a1^5 + 336*a6*x34^3*a3^6*a2^3*a1^5 + 336*a5*x34^3*a3^6*a2^3*a1^5 - 128*x34^4*a3^6*a2^3*a1^5 + 288*a6^3*a3^7*a2^3*a1^5 + 224*a6^2*a5*a3^7*a2^3*a1^5 + 224*a6*a5^2*a3^7*a2^3*a1^5 + 288*a5^3*a3^7*a2^3*a1^5 - 1184*a6^2*x34*a3^7*a2^3*a1^5 + 512*a6*a5*x34*a3^7*a2^3*a1^5 - 1184*a5^2*x34*a3^7*a2^3*a1^5 + 480*a6*x34^2*a3^7*a2^3*a1^5 + 480*a5*x34^2*a3^7*a2^3*a1^5 - 192*x34^3*a3^7*a2^3*a1^5 - 296*a6^2*a3^8*a2^3*a1^5 + 128*a6*a5*a3^8*a2^3*a1^5 - 296*a5^2*a3^8*a2^3*a1^5 + 288*a6*x34*a3^8*a2^3*a1^5 + 288*a5*x34*a3^8*a2^3*a1^5 - 168*x34^2*a3^8*a2^3*a1^5 + 64*a6*a3^9*a2^3*a1^5 + 64*a5*a3^9*a2^3*a1^5 - 80*x34*a3^9*a2^3*a1^5 - 16*a3^10*a2^3*a1^5 - 8*a6^6*a5^3*a2^4*a1^5 - 8*a6^3*a5^6*a2^4*a1^5 + 16*a6^6*a5^2*x34*a2^4*a1^5 + 48*a6^5*a5^3*x34*a2^4*a1^5 - 72*a6^4*a5^4*x34*a2^4*a1^5 + 48*a6^3*a5^5*x34*a2^4*a1^5 + 16*a6^2*a5^6*x34*a2^4*a1^5 + 16*a6^6*a5*x34^2*a2^4*a1^5 + 120*a6^5*a5^2*x34^2*a2^4*a1^5 - 120*a6^4*a5^3*x34^2*a2^4*a1^5 - 120*a6^3*a5^4*x34^2*a2^4*a1^5 + 120*a6^2*a5^5*x34^2*a2^4*a1^5 + 16*a6*a5^6*x34^2*a2^4*a1^5 - 8*a6^6*x34^3*a2^4*a1^5 + 48*a6^5*a5*x34^3*a2^4*a1^5 - 120*a6^4*a5^2*x34^3*a2^4*a1^5 + 240*a6^3*a5^3*x34^3*a2^4*a1^5 - 120*a6^2*a5^4*x34^3*a2^4*a1^5 + 48*a6*a5^5*x34^3*a2^4*a1^5 - 8*a5^6*x34^3*a2^4*a1^5 - 72*a6^4*a5*x34^4*a2^4*a1^5 - 120*a6^3*a5^2*x34^4*a2^4*a1^5 - 120*a6^2*a5^3*x34^4*a2^4*a1^5 - 72*a6*a5^4*x34^4*a2^4*a1^5 + 48*a6^3*a5*x34^5*a2^4*a1^5 + 120*a6^2*a5^2*x34^5*a2^4*a1^5 + 48*a6*a5^3*x34^5*a2^4*a1^5 - 8*a6^3*x34^6*a2^4*a1^5 + 16*a6^2*a5*x34^6*a2^4*a1^5 + 16*a6*a5^2*x34^6*a2^4*a1^5 - 8*a5^3*x34^6*a2^4*a1^5 + 32*a6^6*a5^2*a3*a2^4*a1^5 + 96*a6^5*a5^3*a3*a2^4*a1^5 - 144*a6^4*a5^4*a3*a2^4*a1^5 + 96*a6^3*a5^5*a3*a2^4*a1^5 + 32*a6^2*a5^6*a3*a2^4*a1^5 - 40*a6^6*a5*x34*a3*a2^4*a1^5 + 24*a6^5*a5^2*x34*a3*a2^4*a1^5 - 144*a6^4*a5^3*x34*a3*a2^4*a1^5 - 144*a6^3*a5^4*x34*a3*a2^4*a1^5 + 24*a6^2*a5^5*x34*a3*a2^4*a1^5 - 40*a6*a5^6*x34*a3*a2^4*a1^5 - 8*a6^6*x34^2*a3*a2^4*a1^5 - 72*a6^5*a5*x34^2*a3*a2^4*a1^5 - 72*a6^4*a5^2*x34^2*a3*a2^4*a1^5 + 688*a6^3*a5^3*x34^2*a3*a2^4*a1^5 - 72*a6^2*a5^4*x34^2*a3*a2^4*a1^5 - 72*a6*a5^5*x34^2*a3*a2^4*a1^5 - 8*a5^6*x34^2*a3*a2^4*a1^5 + 48*a6^5*x34^3*a3*a2^4*a1^5 - 192*a6^4*a5*x34^3*a3*a2^4*a1^5 - 512*a6^3*a5^2*x34^3*a3*a2^4*a1^5 - 512*a6^2*a5^3*x34^3*a3*a2^4*a1^5 - 192*a6*a5^4*x34^3*a3*a2^4*a1^5 + 48*a5^5*x34^3*a3*a2^4*a1^5 - 72*a6^4*x34^4*a3*a2^4*a1^5 + 336*a6^3*a5*x34^4*a3*a2^4*a1^5 + 888*a6^2*a5^2*x34^4*a3*a2^4*a1^5 + 336*a6*a5^3*x34^4*a3*a2^4*a1^5 - 72*a5^4*x34^4*a3*a2^4*a1^5 - 120*a6^2*a5*x34^5*a3*a2^4*a1^5 - 120*a6*a5^2*x34^5*a3*a2^4*a1^5 + 16*a6^2*x34^6*a3*a2^4*a1^5 - 72*a6*a5*x34^6*a3*a2^4*a1^5 + 16*a5^2*x34^6*a3*a2^4*a1^5 - 40*a6^6*a5*a3^2*a2^4*a1^5 + 24*a6^5*a5^2*a3^2*a2^4*a1^5 - 144*a6^4*a5^3*a3^2*a2^4*a1^5 - 144*a6^3*a5^4*a3^2*a2^4*a1^5 + 24*a6^2*a5^5*a3^2*a2^4*a1^5 - 40*a6*a5^6*a3^2*a2^4*a1^5 + 24*a6^6*x34*a3^2*a2^4*a1^5 - 504*a6^5*a5*x34*a3^2*a2^4*a1^5 + 504*a6^4*a5^2*x34*a3^2*a2^4*a1^5 + 624*a6^3*a5^3*x34*a3^2*a2^4*a1^5 + 504*a6^2*a5^4*x34*a3^2*a2^4*a1^5 - 504*a6*a5^5*x34*a3^2*a2^4*a1^5 + 24*a5^6*x34*a3^2*a2^4*a1^5 + 264*a6^5*x34^2*a3^2*a2^4*a1^5 + 144*a6^4*a5*x34^2*a3^2*a2^4*a1^5 - 1176*a6^3*a5^2*x34^2*a3^2*a2^4*a1^5 - 1176*a6^2*a5^3*x34^2*a3^2*a2^4*a1^5 + 144*a6*a5^4*x34^2*a3^2*a2^4*a1^5 + 264*a5^5*x34^2*a3^2*a2^4*a1^5 - 408*a6^4*x34^3*a3^2*a2^4*a1^5 + 832*a6^3*a5*x34^3*a3^2*a2^4*a1^5 + 1992*a6^2*a5^2*x34^3*a3^2*a2^4*a1^5 + 832*a6*a5^3*x34^3*a3^2*a2^4*a1^5 - 408*a5^4*x34^3*a3^2*a2^4*a1^5 - 552*a6^2*a5*x34^4*a3^2*a2^4*a1^5 - 552*a6*a5^2*x34^4*a3^2*a2^4*a1^5 + 216*a6^2*x34^5*a3^2*a2^4*a1^5 - 648*a6*a5*x34^5*a3^2*a2^4*a1^5 + 216*a5^2*x34^5*a3^2*a2^4*a1^5 + 16*a6*x34^6*a3^2*a2^4*a1^5 + 16*a5*x34^6*a3^2*a2^4*a1^5 + 16*a6^6*a3^3*a2^4*a1^5 - 336*a6^5*a5*a3^3*a2^4*a1^5 + 336*a6^4*a5^2*a3^3*a2^4*a1^5 + 416*a6^3*a5^3*a3^3*a2^4*a1^5 + 336*a6^2*a5^4*a3^3*a2^4*a1^5 - 336*a6*a5^5*a3^3*a2^4*a1^5 + 16*a5^6*a3^3*a2^4*a1^5 + 432*a6^5*x34*a3^3*a2^4*a1^5 + 672*a6^4*a5*x34*a3^3*a2^4*a1^5 - 1328*a6^3*a5^2*x34*a3^3*a2^4*a1^5 - 1328*a6^2*a5^3*x34*a3^3*a2^4*a1^5 + 672*a6*a5^4*x34*a3^3*a2^4*a1^5 + 432*a5^5*x34*a3^3*a2^4*a1^5 - 912*a6^4*x34^2*a3^3*a2^4*a1^5 + 928*a6^3*a5*x34^2*a3^3*a2^4*a1^5 + 1488*a6^2*a5^2*x34^2*a3^3*a2^4*a1^5 + 928*a6*a5^3*x34^2*a3^3*a2^4*a1^5 - 912*a5^4*x34^2*a3^3*a2^4*a1^5 + 80*a6^3*x34^3*a3^3*a2^4*a1^5 - 720*a6^2*a5*x34^3*a3^3*a2^4*a1^5 - 720*a6*a5^2*x34^3*a3^3*a2^4*a1^5 + 80*a5^3*x34^3*a3^3*a2^4*a1^5 + 720*a6^2*x34^4*a3^3*a2^4*a1^5 - 2064*a6*a5*x34^4*a3^3*a2^4*a1^5 + 720*a5^2*x34^4*a3^3*a2^4*a1^5 + 144*a6*x34^5*a3^3*a2^4*a1^5 + 144*a5*x34^5*a3^3*a2^4*a1^5 - 8*x34^6*a3^3*a2^4*a1^5 + 216*a6^5*a3^4*a2^4*a1^5 + 336*a6^4*a5*a3^4*a2^4*a1^5 - 664*a6^3*a5^2*a3^4*a2^4*a1^5 - 664*a6^2*a5^3*a3^4*a2^4*a1^5 + 336*a6*a5^4*a3^4*a2^4*a1^5 + 216*a5^5*a3^4*a2^4*a1^5 - 960*a6^4*x34*a3^4*a2^4*a1^5 + 560*a6^3*a5*x34*a3^4*a2^4*a1^5 + 240*a6^2*a5^2*x34*a3^4*a2^4*a1^5 + 560*a6*a5^3*x34*a3^4*a2^4*a1^5 - 960*a5^4*x34*a3^4*a2^4*a1^5 + 240*a6^3*x34^2*a3^4*a2^4*a1^5 + 240*a5^3*x34^2*a3^4*a2^4*a1^5 + 920*a6^2*x34^3*a3^4*a2^4*a1^5 - 3120*a6*a5*x34^3*a3^4*a2^4*a1^5 + 920*a5^2*x34^3*a3^4*a2^4*a1^5 + 408*a6*x34^4*a3^4*a2^4*a1^5 + 408*a5*x34^4*a3^4*a2^4*a1^5 - 48*x34^5*a3^4*a2^4*a1^5 - 384*a6^4*a3^5*a2^4*a1^5 + 224*a6^3*a5*a3^5*a2^4*a1^5 + 96*a6^2*a5^2*a3^5*a2^4*a1^5 + 224*a6*a5^3*a3^5*a2^4*a1^5 - 384*a5^4*a3^5*a2^4*a1^5 + 240*a6^3*x34*a3^5*a2^4*a1^5 + 432*a6^2*a5*x34*a3^5*a2^4*a1^5 + 432*a6*a5^2*x34*a3^5*a2^4*a1^5 + 240*a5^3*x34*a3^5*a2^4*a1^5 + 480*a6^2*x34^2*a3^5*a2^4*a1^5 - 2592*a6*a5*x34^2*a3^5*a2^4*a1^5 + 480*a5^2*x34^2*a3^5*a2^4*a1^5 + 560*a6*x34^3*a3^5*a2^4*a1^5 + 560*a5*x34^3*a3^5*a2^4*a1^5 - 120*x34^4*a3^5*a2^4*a1^5 + 80*a6^3*a3^6*a2^4*a1^5 + 144*a6^2*a5*a3^6*a2^4*a1^5 + 144*a6*a5^2*a3^6*a2^4*a1^5 + 80*a5^3*a3^6*a2^4*a1^5 + 112*a6^2*x34*a3^6*a2^4*a1^5 - 1344*a6*a5*x34*a3^6*a2^4*a1^5 + 112*a5^2*x34*a3^6*a2^4*a1^5 + 448*a6*x34^2*a3^6*a2^4*a1^5 + 448*a5*x34^2*a3^6*a2^4*a1^5 - 168*x34^3*a3^6*a2^4*a1^5 + 32*a6^2*a3^7*a2^4*a1^5 - 384*a6*a5*a3^7*a2^4*a1^5 + 32*a5^2*a3^7*a2^4*a1^5 + 224*a6*x34*a3^7*a2^4*a1^5 + 224*a5*x34*a3^7*a2^4*a1^5 - 144*x34^2*a3^7*a2^4*a1^5 + 56*a6*a3^8*a2^4*a1^5 + 56*a5*a3^8*a2^4*a1^5 - 72*x34*a3^8*a2^4*a1^5 - 16*a3^9*a2^4*a1^5 + 8*a6^6*a5^2*a2^5*a1^5 + 8*a6^2*a5^6*a2^5*a1^5 - 8*a6^6*a5*x34*a2^5*a1^5 - 72*a6^5*a5^2*x34*a2^5*a1^5 + 48*a6^4*a5^3*x34*a2^5*a1^5 + 48*a6^3*a5^4*x34*a2^5*a1^5 - 72*a6^2*a5^5*x34*a2^5*a1^5 - 8*a6*a5^6*x34*a2^5*a1^5 + 8*a6^6*x34^2*a2^5*a1^5 - 72*a6^5*a5*x34^2*a2^5*a1^5 + 120*a6^4*a5^2*x34^2*a2^5*a1^5 - 80*a6^3*a5^3*x34^2*a2^5*a1^5 + 120*a6^2*a5^4*x34^2*a2^5*a1^5 - 72*a6*a5^5*x34^2*a2^5*a1^5 + 8*a5^6*x34^2*a2^5*a1^5 + 48*a6^4*a5*x34^3*a2^5*a1^5 - 80*a6^3*a5^2*x34^3*a2^5*a1^5 - 80*a6^2*a5^3*x34^3*a2^5*a1^5 + 48*a6*a5^4*x34^3*a2^5*a1^5 + 48*a6^3*a5*x34^4*a2^5*a1^5 + 120*a6^2*a5^2*x34^4*a2^5*a1^5 + 48*a6*a5^3*x34^4*a2^5*a1^5 - 72*a6^2*a5*x34^5*a2^5*a1^5 - 72*a6*a5^2*x34^5*a2^5*a1^5 + 8*a6^2*x34^6*a2^5*a1^5 - 8*a6*a5*x34^6*a2^5*a1^5 + 8*a5^2*x34^6*a2^5*a1^5 - 16*a6^6*a5*a3*a2^5*a1^5 - 144*a6^5*a5^2*a3*a2^5*a1^5 + 96*a6^4*a5^3*a3*a2^5*a1^5 + 96*a6^3*a5^4*a3*a2^5*a1^5 - 144*a6^2*a5^5*a3*a2^5*a1^5 - 16*a6*a5^6*a3*a2^5*a1^5 + 8*a6^6*x34*a3*a2^5*a1^5 + 288*a6^5*a5*x34*a3*a2^5*a1^5 + 24*a6^4*a5^2*x34*a3*a2^5*a1^5 - 192*a6^3*a5^3*x34*a3*a2^5*a1^5 + 24*a6^2*a5^4*x34*a3*a2^5*a1^5 + 288*a6*a5^5*x34*a3*a2^5*a1^5 + 8*a5^6*x34*a3*a2^5*a1^5 - 72*a6^5*x34^2*a3*a2^5*a1^5 - 72*a6^4*a5*x34^2*a3*a2^5*a1^5 - 144*a6^3*a5^2*x34^2*a3*a2^5*a1^5 - 144*a6^2*a5^3*x34^2*a3*a2^5*a1^5 - 72*a6*a5^4*x34^2*a3*a2^5*a1^5 - 72*a5^5*x34^2*a3*a2^5*a1^5 + 48*a6^4*x34^3*a3*a2^5*a1^5 + 160*a6^3*a5*x34^3*a3*a2^5*a1^5 + 576*a6^2*a5^2*x34^3*a3*a2^5*a1^5 + 160*a6*a5^3*x34^3*a3*a2^5*a1^5 + 48*a5^4*x34^3*a3*a2^5*a1^5 + 48*a6^3*x34^4*a3*a2^5*a1^5 - 576*a6^2*a5*x34^4*a3*a2^5*a1^5 - 576*a6*a5^2*x34^4*a3*a2^5*a1^5 + 48*a5^3*x34^4*a3*a2^5*a1^5 - 24*a6^2*x34^5*a3*a2^5*a1^5 + 384*a6*a5*x34^5*a3*a2^5*a1^5 - 24*a5^2*x34^5*a3*a2^5*a1^5 - 8*a6*x34^6*a3*a2^5*a1^5 - 8*a5*x34^6*a3*a2^5*a1^5 + 8*a6^6*a3^2*a2^5*a1^5 + 288*a6^5*a5*a3^2*a2^5*a1^5 + 24*a6^4*a5^2*a3^2*a2^5*a1^5 - 192*a6^3*a5^3*a3^2*a2^5*a1^5 + 24*a6^2*a5^4*a3^2*a2^5*a1^5 + 288*a6*a5^5*a3^2*a2^5*a1^5 + 8*a5^6*a3^2*a2^5*a1^5 - 216*a6^5*x34*a3^2*a2^5*a1^5 - 504*a6^4*a5*x34*a3^2*a2^5*a1^5 + 48*a6^3*a5^2*x34*a3^2*a2^5*a1^5 + 48*a6^2*a5^3*x34*a3^2*a2^5*a1^5 - 504*a6*a5^4*x34*a3^2*a2^5*a1^5 - 216*a5^5*x34*a3^2*a2^5*a1^5 + 264*a6^4*x34^2*a3^2*a2^5*a1^5 + 288*a6^3*a5*x34^2*a3^2*a2^5*a1^5 + 1008*a6^2*a5^2*x34^2*a3^2*a2^5*a1^5 + 288*a6*a5^3*x34^2*a3^2*a2^5*a1^5 + 264*a5^4*x34^2*a3^2*a2^5*a1^5 + 112*a6^3*x34^3*a3^2*a2^5*a1^5 - 1488*a6^2*a5*x34^3*a3^2*a2^5*a1^5 - 1488*a6*a5^2*x34^3*a3^2*a2^5*a1^5 + 112*a5^3*x34^3*a3^2*a2^5*a1^5 - 120*a6^2*x34^4*a3^2*a2^5*a1^5 + 1824*a6*a5*x34^4*a3^2*a2^5*a1^5 - 120*a5^2*x34^4*a3^2*a2^5*a1^5 - 120*a6*x34^5*a3^2*a2^5*a1^5 - 120*a5*x34^5*a3^2*a2^5*a1^5 + 8*x34^6*a3^2*a2^5*a1^5 - 144*a6^5*a3^3*a2^5*a1^5 - 336*a6^4*a5*a3^3*a2^5*a1^5 + 32*a6^3*a5^2*a3^3*a2^5*a1^5 + 32*a6^2*a5^3*a3^3*a2^5*a1^5 - 336*a6*a5^4*a3^3*a2^5*a1^5 - 144*a5^5*a3^3*a2^5*a1^5 + 432*a6^4*x34*a3^3*a2^5*a1^5 + 256*a6^3*a5*x34*a3^3*a2^5*a1^5 + 864*a6^2*a5^2*x34*a3^3*a2^5*a1^5 + 256*a6*a5^3*x34*a3^3*a2^5*a1^5 + 432*a5^4*x34*a3^3*a2^5*a1^5 - 32*a6^3*x34^2*a3^3*a2^5*a1^5 - 1632*a6^2*a5*x34^2*a3^3*a2^5*a1^5 - 1632*a6*a5^2*x34^2*a3^3*a2^5*a1^5 - 32*a5^3*x34^2*a3^3*a2^5*a1^5 - 160*a6^2*x34^3*a3^3*a2^5*a1^5 + 3264*a6*a5*x34^3*a3^3*a2^5*a1^5 - 160*a5^2*x34^3*a3^3*a2^5*a1^5 - 432*a6*x34^4*a3^3*a2^5*a1^5 - 432*a5*x34^4*a3^3*a2^5*a1^5 + 48*x34^5*a3^3*a2^5*a1^5 + 216*a6^4*a3^4*a2^5*a1^5 + 128*a6^3*a5*a3^4*a2^5*a1^5 + 432*a6^2*a5^2*a3^4*a2^5*a1^5 + 128*a6*a5^3*a3^4*a2^5*a1^5 + 216*a5^4*a3^4*a2^5*a1^5 - 160*a6^3*x34*a3^4*a2^5*a1^5 - 960*a6^2*a5*x34*a3^4*a2^5*a1^5 - 960*a6*a5^2*x34*a3^4*a2^5*a1^5 - 160*a5^3*x34*a3^4*a2^5*a1^5 + 2592*a6*a5*x34^2*a3^4*a2^5*a1^5 - 640*a6*x34^3*a3^4*a2^5*a1^5 - 640*a5*x34^3*a3^4*a2^5*a1^5 + 120*x34^4*a3^4*a2^5*a1^5 - 64*a6^3*a3^5*a2^5*a1^5 - 384*a6^2*a5*a3^5*a2^5*a1^5 - 384*a6*a5^2*a3^5*a2^5*a1^5 - 64*a5^3*a3^5*a2^5*a1^5 + 96*a6^2*x34*a3^5*a2^5*a1^5 + 1152*a6*a5*x34*a3^5*a2^5*a1^5 + 96*a5^2*x34*a3^5*a2^5*a1^5 - 480*a6*x34^2*a3^5*a2^5*a1^5 - 480*a5*x34^2*a3^5*a2^5*a1^5 + 160*x34^3*a3^5*a2^5*a1^5 + 32*a6^2*a3^6*a2^5*a1^5 + 384*a6*a5*a3^6*a2^5*a1^5 + 32*a5^2*a3^6*a2^5*a1^5 - 224*a6*x34*a3^6*a2^5*a1^5 - 224*a5*x34*a3^6*a2^5*a1^5 + 128*x34^2*a3^6*a2^5*a1^5 - 64*a6*a3^7*a2^5*a1^5 - 64*a5*a3^7*a2^5*a1^5 + 64*x34*a3^7*a2^5*a1^5 + 16*a3^8*a2^5*a1^5 + 8*a6^5*a5^2*a2^6*a1^5 - 8*a6^4*a5^3*a2^6*a1^5 - 8*a6^3*a5^4*a2^6*a1^5 + 8*a6^2*a5^5*a2^6*a1^5 - 8*a6^5*a5*x34*a2^6*a1^5 + 16*a6^4*a5^2*x34*a2^6*a1^5 - 16*a6^3*a5^3*x34*a2^6*a1^5 + 16*a6^2*a5^4*x34*a2^6*a1^5 - 8*a6*a5^5*x34*a2^6*a1^5 + 8*a6^5*x34^2*a2^6*a1^5 + 16*a6^4*a5*x34^2*a2^6*a1^5 - 8*a6^3*a5^2*x34^2*a2^6*a1^5 - 8*a6^2*a5^3*x34^2*a2^6*a1^5 + 16*a6*a5^4*x34^2*a2^6*a1^5 + 8*a5^5*x34^2*a2^6*a1^5 - 8*a6^4*x34^3*a2^6*a1^5 - 16*a6^3*a5*x34^3*a2^6*a1^5 - 8*a6^2*a5^2*x34^3*a2^6*a1^5 - 16*a6*a5^3*x34^3*a2^6*a1^5 - 8*a5^4*x34^3*a2^6*a1^5 - 8*a6^3*x34^4*a2^6*a1^5 + 16*a6^2*a5*x34^4*a2^6*a1^5 + 16*a6*a5^2*x34^4*a2^6*a1^5 - 8*a5^3*x34^4*a2^6*a1^5 + 8*a6^2*x34^5*a2^6*a1^5 - 8*a6*a5*x34^5*a2^6*a1^5 + 8*a5^2*x34^5*a2^6*a1^5 - 16*a6^5*a5*a3*a2^6*a1^5 + 32*a6^4*a5^2*a3*a2^6*a1^5 - 32*a6^3*a5^3*a3*a2^6*a1^5 + 32*a6^2*a5^4*a3*a2^6*a1^5 - 16*a6*a5^5*a3*a2^6*a1^5 + 8*a6^5*x34*a3*a2^6*a1^5 - 40*a6^4*a5*x34*a3*a2^6*a1^5 + 32*a6^3*a5^2*x34*a3*a2^6*a1^5 + 32*a6^2*a5^3*x34*a3*a2^6*a1^5 - 40*a6*a5^4*x34*a3*a2^6*a1^5 + 8*a5^5*x34*a3*a2^6*a1^5 - 8*a6^4*x34^2*a3*a2^6*a1^5 - 96*a6^2*a5^2*x34^2*a3*a2^6*a1^5 - 8*a5^4*x34^2*a3*a2^6*a1^5 - 48*a6^3*x34^3*a3*a2^6*a1^5 + 112*a6^2*a5*x34^3*a3*a2^6*a1^5 + 112*a6*a5^2*x34^3*a3*a2^6*a1^5 - 48*a5^3*x34^3*a3*a2^6*a1^5 + 56*a6^2*x34^4*a3*a2^6*a1^5 - 112*a6*a5*x34^4*a3*a2^6*a1^5 + 56*a5^2*x34^4*a3*a2^6*a1^5 - 8*a6*x34^5*a3*a2^6*a1^5 - 8*a5*x34^5*a3*a2^6*a1^5 + 8*a6^5*a3^2*a2^6*a1^5 - 40*a6^4*a5*a3^2*a2^6*a1^5 + 32*a6^3*a5^2*a3^2*a2^6*a1^5 + 32*a6^2*a5^3*a3^2*a2^6*a1^5 - 40*a6*a5^4*a3^2*a2^6*a1^5 + 8*a5^5*a3^2*a2^6*a1^5 + 24*a6^4*x34*a3^2*a2^6*a1^5 + 96*a6^3*a5*x34*a3^2*a2^6*a1^5 - 240*a6^2*a5^2*x34*a3^2*a2^6*a1^5 + 96*a6*a5^3*x34*a3^2*a2^6*a1^5 + 24*a5^4*x34*a3^2*a2^6*a1^5 - 104*a6^3*x34^2*a3^2*a2^6*a1^5 + 168*a6^2*a5*x34^2*a3^2*a2^6*a1^5 + 168*a6*a5^2*x34^2*a3^2*a2^6*a1^5 - 104*a5^3*x34^2*a3^2*a2^6*a1^5 + 136*a6^2*x34^3*a3^2*a2^6*a1^5 - 320*a6*a5*x34^3*a3^2*a2^6*a1^5 + 136*a5^2*x34^3*a3^2*a2^6*a1^5 - 24*a6*x34^4*a3^2*a2^6*a1^5 - 24*a5*x34^4*a3^2*a2^6*a1^5 + 8*x34^5*a3^2*a2^6*a1^5 + 16*a6^4*a3^3*a2^6*a1^5 + 64*a6^3*a5*a3^3*a2^6*a1^5 - 160*a6^2*a5^2*a3^3*a2^6*a1^5 + 64*a6*a5^3*a3^3*a2^6*a1^5 + 16*a5^4*a3^3*a2^6*a1^5 - 112*a6^3*x34*a3^3*a2^6*a1^5 + 112*a6^2*a5*x34*a3^3*a2^6*a1^5 + 112*a6*a5^2*x34*a3^3*a2^6*a1^5 - 112*a5^3*x34*a3^3*a2^6*a1^5 + 144*a6^2*x34^2*a3^3*a2^6*a1^5 - 320*a6*a5*x34^2*a3^3*a2^6*a1^5 + 144*a5^2*x34^2*a3^3*a2^6*a1^5 - 32*a6*x34^3*a3^3*a2^6*a1^5 - 32*a5*x34^3*a3^3*a2^6*a1^5 + 32*x34^4*a3^3*a2^6*a1^5 - 56*a6^3*a3^4*a2^6*a1^5 + 56*a6^2*a5*a3^4*a2^6*a1^5 + 56*a6*a5^2*a3^4*a2^6*a1^5 - 56*a5^3*a3^4*a2^6*a1^5 + 80*a6^2*x34*a3^4*a2^6*a1^5 - 160*a6*a5*x34*a3^4*a2^6*a1^5 + 80*a5^2*x34*a3^4*a2^6*a1^5 - 16*a6*x34^2*a3^4*a2^6*a1^5 - 16*a5*x34^2*a3^4*a2^6*a1^5 + 40*x34^3*a3^4*a2^6*a1^5 + 32*a6^2*a3^5*a2^6*a1^5 - 64*a6*a5*a3^5*a2^6*a1^5 + 32*a5^2*a3^5*a2^6*a1^5 + 16*x34^2*a3^5*a2^6*a1^5 - 8*a6^6*a5^4*x34^2*a1^6 + 8*a6^5*a5^5*x34^2*a1^6 - 8*a6^4*a5^6*x34^2*a1^6 + 16*a6^6*a5^3*x34^3*a1^6 - 8*a6^5*a5^4*x34^3*a1^6 - 8*a6^4*a5^5*x34^3*a1^6 + 16*a6^3*a5^6*x34^3*a1^6 - 8*a6^6*a5^2*x34^4*a1^6 - 8*a6^5*a5^3*x34^4*a1^6 + 24*a6^4*a5^4*x34^4*a1^6 - 8*a6^3*a5^5*x34^4*a1^6 - 8*a6^2*a5^6*x34^4*a1^6 + 8*a6^5*a5^2*x34^5*a1^6 - 8*a6^4*a5^3*x34^5*a1^6 - 8*a6^3*a5^4*x34^5*a1^6 + 8*a6^2*a5^5*x34^5*a1^6 - 8*a6^4*a5^2*x34^6*a1^6 + 16*a6^3*a5^3*x34^6*a1^6 - 8*a6^2*a5^4*x34^6*a1^6 - 8*a6^6*a5^4*x34*a3*a1^6 + 8*a6^5*a5^5*x34*a3*a1^6 - 8*a6^4*a5^6*x34*a3*a1^6 + 40*a6^6*a5^3*x34^2*a3*a1^6 - 8*a6^5*a5^4*x34^2*a3*a1^6 - 8*a6^4*a5^5*x34^2*a3*a1^6 + 40*a6^3*a5^6*x34^2*a3*a1^6 - 40*a6^6*a5^2*x34^3*a3*a1^6 - 48*a6^5*a5^3*x34^3*a3*a1^6 + 88*a6^4*a5^4*x34^3*a3*a1^6 - 48*a6^3*a5^5*x34^3*a3*a1^6 - 40*a6^2*a5^6*x34^3*a3*a1^6 + 8*a6^6*a5*x34^4*a3*a1^6 + 56*a6^5*a5^2*x34^4*a3*a1^6 - 48*a6^4*a5^3*x34^4*a3*a1^6 - 48*a6^3*a5^4*x34^4*a3*a1^6 + 56*a6^2*a5^5*x34^4*a3*a1^6 + 8*a6*a5^6*x34^4*a3*a1^6 - 8*a6^5*a5*x34^5*a3*a1^6 - 32*a6^4*a5^2*x34^5*a3*a1^6 + 80*a6^3*a5^3*x34^5*a3*a1^6 - 32*a6^2*a5^4*x34^5*a3*a1^6 - 8*a6*a5^5*x34^5*a3*a1^6 + 8*a6^4*a5*x34^6*a3*a1^6 - 8*a6^3*a5^2*x34^6*a3*a1^6 - 8*a6^2*a5^3*x34^6*a3*a1^6 + 8*a6*a5^4*x34^6*a3*a1^6 - 8*a6^6*a5^4*a3^2*a1^6 + 8*a6^5*a5^5*a3^2*a1^6 - 8*a6^4*a5^6*a3^2*a1^6 + 24*a6^6*a5^3*x34*a3^2*a1^6 + 24*a6^5*a5^4*x34*a3^2*a1^6 + 24*a6^4*a5^5*x34*a3^2*a1^6 + 24*a6^3*a5^6*x34*a3^2*a1^6 - 48*a6^6*a5^2*x34^2*a3^2*a1^6 - 104*a6^5*a5^3*x34^2*a3^2*a1^6 - 8*a6^4*a5^4*x34^2*a3^2*a1^6 - 104*a6^3*a5^5*x34^2*a3^2*a1^6 - 48*a6^2*a5^6*x34^2*a3^2*a1^6 + 24*a6^6*a5*x34^3*a3^2*a1^6 + 136*a6^5*a5^2*x34^3*a3^2*a1^6 + 136*a6^2*a5^5*x34^3*a3^2*a1^6 + 24*a6*a5^6*x34^3*a3^2*a1^6 - 8*a6^6*x34^4*a3^2*a1^6 - 24*a6^5*a5*x34^4*a3^2*a1^6 - 168*a6^4*a5^2*x34^4*a3^2*a1^6 + 272*a6^3*a5^3*x34^4*a3^2*a1^6 - 168*a6^2*a5^4*x34^4*a3^2*a1^6 - 24*a6*a5^5*x34^4*a3^2*a1^6 - 8*a5^6*x34^4*a3^2*a1^6 + 8*a6^5*x34^5*a3^2*a1^6 + 64*a6^4*a5*x34^5*a3^2*a1^6 - 56*a6^3*a5^2*x34^5*a3^2*a1^6 - 56*a6^2*a5^3*x34^5*a3^2*a1^6 + 64*a6*a5^4*x34^5*a3^2*a1^6 + 8*a5^5*x34^5*a3^2*a1^6 - 8*a6^4*x34^6*a3^2*a1^6 - 8*a6^3*a5*x34^6*a3^2*a1^6 + 24*a6^2*a5^2*x34^6*a3^2*a1^6 - 8*a6*a5^3*x34^6*a3^2*a1^6 - 8*a5^4*x34^6*a3^2*a1^6 + 16*a6^6*a5^3*a3^3*a1^6 + 16*a6^5*a5^4*a3^3*a1^6 + 16*a6^4*a5^5*a3^3*a1^6 + 16*a6^3*a5^6*a3^3*a1^6 - 16*a6^6*a5^2*x34*a3^3*a1^6 - 112*a6^5*a5^3*x34*a3^3*a1^6 - 192*a6^4*a5^4*x34*a3^3*a1^6 - 112*a6^3*a5^5*x34*a3^3*a1^6 - 16*a6^2*a5^6*x34*a3^3*a1^6 + 16*a6^6*a5*x34^2*a3^3*a1^6 + 144*a6^5*a5^2*x34^2*a3^3*a1^6 + 320*a6^4*a5^3*x34^2*a3^3*a1^6 + 320*a6^3*a5^4*x34^2*a3^3*a1^6 + 144*a6^2*a5^5*x34^2*a3^3*a1^6 + 16*a6*a5^6*x34^2*a3^3*a1^6 - 16*a6^6*x34^3*a3^3*a1^6 - 32*a6^5*a5*x34^3*a3^3*a1^6 - 400*a6^4*a5^2*x34^3*a3^3*a1^6 + 80*a6^3*a5^3*x34^3*a3^3*a1^6 - 400*a6^2*a5^4*x34^3*a3^3*a1^6 - 32*a6*a5^5*x34^3*a3^3*a1^6 - 16*a5^6*x34^3*a3^3*a1^6 + 32*a6^5*x34^4*a3^3*a1^6 + 192*a6^4*a5*x34^4*a3^3*a1^6 - 48*a6^3*a5^2*x34^4*a3^3*a1^6 - 48*a6^2*a5^3*x34^4*a3^3*a1^6 + 192*a6*a5^4*x34^4*a3^3*a1^6 + 32*a5^5*x34^4*a3^3*a1^6 - 56*a6^4*x34^5*a3^3*a1^6 - 64*a6^3*a5*x34^5*a3^3*a1^6 + 136*a6^2*a5^2*x34^5*a3^3*a1^6 - 64*a6*a5^3*x34^5*a3^3*a1^6 - 56*a5^4*x34^5*a3^3*a1^6 + 16*a6^3*x34^6*a3^3*a1^6 - 8*a6^2*a5*x34^6*a3^3*a1^6 - 8*a6*a5^2*x34^6*a3^3*a1^6 + 16*a5^3*x34^6*a3^3*a1^6 - 8*a6^6*a5^2*a3^4*a1^6 - 56*a6^5*a5^3*a3^4*a1^6 - 96*a6^4*a5^4*a3^4*a1^6 - 56*a6^3*a5^5*a3^4*a1^6 - 8*a6^2*a5^6*a3^4*a1^6 + 80*a6^5*a5^2*x34*a3^4*a1^6 + 480*a6^4*a5^3*x34*a3^4*a1^6 + 480*a6^3*a5^4*x34*a3^4*a1^6 + 80*a6^2*a5^5*x34*a3^4*a1^6 - 8*a6^6*x34^2*a3^4*a1^6 - 16*a6^5*a5*x34^2*a3^4*a1^6 - 520*a6^4*a5^2*x34^2*a3^4*a1^6 - 720*a6^3*a5^3*x34^2*a3^4*a1^6 - 520*a6^2*a5^4*x34^2*a3^4*a1^6 - 16*a6*a5^5*x34^2*a3^4*a1^6 - 8*a5^6*x34^2*a3^4*a1^6 + 40*a6^5*x34^3*a3^4*a1^6 + 280*a6^4*a5*x34^3*a3^4*a1^6 + 320*a6^3*a5^2*x34^3*a3^4*a1^6 + 320*a6^2*a5^3*x34^3*a3^4*a1^6 + 280*a6*a5^4*x34^3*a3^4*a1^6 + 40*a5^5*x34^3*a3^4*a1^6 - 136*a6^4*x34^4*a3^4*a1^6 - 208*a6^3*a5*x34^4*a3^4*a1^6 + 192*a6^2*a5^2*x34^4*a3^4*a1^6 - 208*a6*a5^3*x34^4*a3^4*a1^6 - 136*a5^4*x34^4*a3^4*a1^6 + 88*a6^3*x34^5*a3^4*a1^6 - 32*a6^2*a5*x34^5*a3^4*a1^6 - 32*a6*a5^2*x34^5*a3^4*a1^6 + 88*a5^3*x34^5*a3^4*a1^6 - 8*a6^2*x34^6*a3^4*a1^6 + 8*a6*a5*x34^6*a3^4*a1^6 - 8*a5^2*x34^6*a3^4*a1^6 + 32*a6^5*a5^2*a3^5*a1^6 + 192*a6^4*a5^3*a3^5*a1^6 + 192*a6^3*a5^4*a3^5*a1^6 + 32*a6^2*a5^5*a3^5*a1^6 - 384*a6^4*a5^2*x34*a3^5*a1^6 - 912*a6^3*a5^3*x34*a3^5*a1^6 - 384*a6^2*a5^4*x34*a3^5*a1^6 + 16*a6^5*x34^2*a3^5*a1^6 + 224*a6^4*a5*x34^2*a3^5*a1^6 + 800*a6^3*a5^2*x34^2*a3^5*a1^6 + 800*a6^2*a5^3*x34^2*a3^5*a1^6 + 224*a6*a5^4*x34^2*a3^5*a1^6 + 16*a5^5*x34^2*a3^5*a1^6 - 152*a6^4*x34^3*a3^5*a1^6 - 368*a6^3*a5*x34^3*a3^5*a1^6 - 120*a6^2*a5^2*x34^3*a3^5*a1^6 - 368*a6*a5^3*x34^3*a3^5*a1^6 - 152*a5^4*x34^3*a3^5*a1^6 + 192*a6^3*x34^4*a3^5*a1^6 - 24*a6^2*a5*x34^4*a3^5*a1^6 - 24*a6*a5^2*x34^4*a3^5*a1^6 + 192*a5^3*x34^4*a3^5*a1^6 - 40*a6^2*x34^5*a3^5*a1^6 + 40*a6*a5*x34^5*a3^5*a1^6 - 40*a5^2*x34^5*a3^5*a1^6 - 128*a6^4*a5^2*a3^6*a1^6 - 304*a6^3*a5^3*a3^6*a1^6 - 128*a6^2*a5^4*a3^6*a1^6 + 112*a6^4*a5*x34*a3^6*a1^6 + 672*a6^3*a5^2*x34*a3^6*a1^6 + 672*a6^2*a5^3*x34*a3^6*a1^6 + 112*a6*a5^4*x34*a3^6*a1^6 - 88*a6^4*x34^2*a3^6*a1^6 - 384*a6^3*a5*x34^2*a3^6*a1^6 - 488*a6^2*a5^2*x34^2*a3^6*a1^6 - 384*a6*a5^3*x34^2*a3^6*a1^6 - 88*a5^4*x34^2*a3^6*a1^6 + 224*a6^3*x34^3*a3^6*a1^6 + 56*a6^2*a5*x34^3*a3^6*a1^6 + 56*a6*a5^2*x34^3*a3^6*a1^6 + 224*a5^3*x34^3*a3^6*a1^6 - 88*a6^2*x34^4*a3^6*a1^6 + 88*a6*a5*x34^4*a3^6*a1^6 - 88*a5^2*x34^4*a3^6*a1^6 + 32*a6^4*a5*a3^7*a1^6 + 192*a6^3*a5^2*a3^7*a1^6 + 192*a6^2*a5^3*a3^7*a1^6 + 32*a6*a5^4*a3^7*a1^6 - 32*a6^4*x34*a3^7*a1^6 - 224*a6^3*a5*x34*a3^7*a1^6 - 384*a6^2*a5^2*x34*a3^7*a1^6 - 224*a6*a5^3*x34*a3^7*a1^6 - 32*a5^4*x34*a3^7*a1^6 + 160*a6^3*x34^2*a3^7*a1^6 + 112*a6^2*a5*x34^2*a3^7*a1^6 + 112*a6*a5^2*x34^2*a3^7*a1^6 + 160*a5^3*x34^2*a3^7*a1^6 - 112*a6^2*x34^3*a3^7*a1^6 + 112*a6*a5*x34^3*a3^7*a1^6 - 112*a5^2*x34^3*a3^7*a1^6 - 8*a6^4*a3^8*a1^6 - 56*a6^3*a5*a3^8*a1^6 - 96*a6^2*a5^2*a3^8*a1^6 - 56*a6*a5^3*a3^8*a1^6 - 8*a5^4*a3^8*a1^6 + 72*a6^3*x34*a3^8*a1^6 + 72*a6^2*a5*x34*a3^8*a1^6 + 72*a6*a5^2*x34*a3^8*a1^6 + 72*a5^3*x34*a3^8*a1^6 - 88*a6^2*x34^2*a3^8*a1^6 + 88*a6*a5*x34^2*a3^8*a1^6 - 88*a5^2*x34^2*a3^8*a1^6 + 16*a6^3*a3^9*a1^6 + 16*a6^2*a5*a3^9*a1^6 + 16*a6*a5^2*a3^9*a1^6 + 16*a5^3*a3^9*a1^6 - 40*a6^2*x34*a3^9*a1^6 + 40*a6*a5*x34*a3^9*a1^6 - 40*a5^2*x34*a3^9*a1^6 - 8*a6^2*a3^10*a1^6 + 8*a6*a5*a3^10*a1^6 - 8*a5^2*a3^10*a1^6 + 8*a6^6*a5^4*x34*a2*a1^6 - 8*a6^5*a5^5*x34*a2*a1^6 + 8*a6^4*a5^6*x34*a2*a1^6 - 8*a6^6*a5^3*x34^2*a2*a1^6 + 16*a6^5*a5^4*x34^2*a2*a1^6 + 16*a6^4*a5^5*x34^2*a2*a1^6 - 8*a6^3*a5^6*x34^2*a2*a1^6 - 8*a6^6*a5^2*x34^3*a2*a1^6 - 16*a6^5*a5^3*x34^3*a2*a1^6 - 8*a6^4*a5^4*x34^3*a2*a1^6 - 16*a6^3*a5^5*x34^3*a2*a1^6 - 8*a6^2*a5^6*x34^3*a2*a1^6 + 8*a6^6*a5*x34^4*a2*a1^6 + 16*a6^5*a5^2*x34^4*a2*a1^6 - 8*a6^4*a5^3*x34^4*a2*a1^6 - 8*a6^3*a5^4*x34^4*a2*a1^6 + 16*a6^2*a5^5*x34^4*a2*a1^6 + 8*a6*a5^6*x34^4*a2*a1^6 - 8*a6^5*a5*x34^5*a2*a1^6 + 16*a6^4*a5^2*x34^5*a2*a1^6 - 16*a6^3*a5^3*x34^5*a2*a1^6 + 16*a6^2*a5^4*x34^5*a2*a1^6 - 8*a6*a5^5*x34^5*a2*a1^6 + 8*a6^4*a5*x34^6*a2*a1^6 - 8*a6^3*a5^2*x34^6*a2*a1^6 - 8*a6^2*a5^3*x34^6*a2*a1^6 + 8*a6*a5^4*x34^6*a2*a1^6 + 16*a6^6*a5^4*a3*a2*a1^6 - 16*a6^5*a5^5*a3*a2*a1^6 + 16*a6^4*a5^6*a3*a2*a1^6 - 16*a6^6*a5^3*x34*a3*a2*a1^6 - 40*a6^5*a5^4*x34*a3*a2*a1^6 - 40*a6^4*a5^5*x34*a3*a2*a1^6 - 16*a6^3*a5^6*x34*a3*a2*a1^6 - 24*a6^6*a5^2*x34^2*a3*a2*a1^6 + 96*a6^4*a5^4*x34^2*a3*a2*a1^6 - 24*a6^2*a5^6*x34^2*a3*a2*a1^6 + 32*a6^6*a5*x34^3*a3*a2*a1^6 + 112*a6^5*a5^2*x34^3*a3*a2*a1^6 - 112*a6^4*a5^3*x34^3*a3*a2*a1^6 - 112*a6^3*a5^4*x34^3*a3*a2*a1^6 + 112*a6^2*a5^5*x34^3*a3*a2*a1^6 + 32*a6*a5^6*x34^3*a3*a2*a1^6 + 8*a6^6*x34^4*a3*a2*a1^6 - 112*a6^5*a5*x34^4*a3*a2*a1^6 + 200*a6^4*a5^2*x34^4*a3*a2*a1^6 - 160*a6^3*a5^3*x34^4*a3*a2*a1^6 + 200*a6^2*a5^4*x34^4*a3*a2*a1^6 - 112*a6*a5^5*x34^4*a3*a2*a1^6 + 8*a5^6*x34^4*a3*a2*a1^6 - 8*a6^5*x34^5*a3*a2*a1^6 - 24*a6^4*a5*x34^5*a3*a2*a1^6 - 24*a6*a5^4*x34^5*a3*a2*a1^6 - 8*a5^5*x34^5*a3*a2*a1^6 + 8*a6^4*x34^6*a3*a2*a1^6 + 8*a5^4*x34^6*a3*a2*a1^6 - 16*a6^6*a5^3*a3^2*a2*a1^6 - 40*a6^5*a5^4*a3^2*a2*a1^6 - 40*a6^4*a5^5*a3^2*a2*a1^6 - 16*a6^3*a5^6*a3^2*a2*a1^6 - 24*a6^6*a5^2*x34*a3^2*a2*a1^6 + 96*a6^5*a5^3*x34*a3^2*a2*a1^6 + 336*a6^4*a5^4*x34*a3^2*a2*a1^6 + 96*a6^3*a5^5*x34*a3^2*a2*a1^6 - 24*a6^2*a5^6*x34*a3^2*a2*a1^6 + 48*a6^6*a5*x34^2*a3^2*a2*a1^6 + 168*a6^5*a5^2*x34^2*a3^2*a2*a1^6 - 408*a6^4*a5^3*x34^2*a3^2*a2*a1^6 - 408*a6^3*a5^4*x34^2*a3^2*a2*a1^6 + 168*a6^2*a5^5*x34^2*a3^2*a2*a1^6 + 48*a6*a5^6*x34^2*a3^2*a2*a1^6 + 24*a6^6*x34^3*a3^2*a2*a1^6 - 320*a6^5*a5*x34^3*a3^2*a2*a1^6 + 520*a6^4*a5^2*x34^3*a3^2*a2*a1^6 - 240*a6^3*a5^3*x34^3*a3^2*a2*a1^6 + 520*a6^2*a5^4*x34^3*a3^2*a2*a1^6 - 320*a6*a5^5*x34^3*a3^2*a2*a1^6 + 24*a5^6*x34^3*a3^2*a2*a1^6 - 24*a6^5*x34^4*a3^2*a2*a1^6 - 120*a6^4*a5*x34^4*a3^2*a2*a1^6 - 120*a6*a5^4*x34^4*a3^2*a2*a1^6 - 24*a5^5*x34^4*a3^2*a2*a1^6 + 64*a6^4*x34^5*a3^2*a2*a1^6 + 48*a6^3*a5*x34^5*a3^2*a2*a1^6 - 72*a6^2*a5^2*x34^5*a3^2*a2*a1^6 + 48*a6*a5^3*x34^5*a3^2*a2*a1^6 + 64*a5^4*x34^5*a3^2*a2*a1^6 - 8*a6^3*x34^6*a3^2*a2*a1^6 - 8*a5^3*x34^6*a3^2*a2*a1^6 - 16*a6^6*a5^2*a3^3*a2*a1^6 + 64*a6^5*a5^3*a3^3*a2*a1^6 + 224*a6^4*a5^4*a3^3*a2*a1^6 + 64*a6^3*a5^5*a3^3*a2*a1^6 - 16*a6^2*a5^6*a3^3*a2*a1^6 + 32*a6^6*a5*x34*a3^3*a2*a1^6 + 112*a6^5*a5^2*x34*a3^3*a2*a1^6 - 592*a6^4*a5^3*x34*a3^3*a2*a1^6 - 592*a6^3*a5^4*x34*a3^3*a2*a1^6 + 112*a6^2*a5^5*x34*a3^3*a2*a1^6 + 32*a6*a5^6*x34*a3^3*a2*a1^6 + 16*a6^6*x34^2*a3^3*a2*a1^6 - 320*a6^5*a5*x34^2*a3^3*a2*a1^6 + 400*a6^4*a5^2*x34^2*a3^3*a2*a1^6 + 320*a6^3*a5^3*x34^2*a3^3*a2*a1^6 + 400*a6^2*a5^4*x34^2*a3^3*a2*a1^6 - 320*a6*a5^5*x34^2*a3^3*a2*a1^6 + 16*a5^6*x34^2*a3^3*a2*a1^6 - 32*a6^5*x34^3*a3^3*a2*a1^6 - 160*a6^4*a5*x34^3*a3^3*a2*a1^6 + 80*a6^3*a5^2*x34^3*a3^3*a2*a1^6 + 80*a6^2*a5^3*x34^3*a3^3*a2*a1^6 - 160*a6*a5^4*x34^3*a3^3*a2*a1^6 - 32*a5^5*x34^3*a3^3*a2*a1^6 + 192*a6^4*x34^4*a3^3*a2*a1^6 + 160*a6^3*a5*x34^4*a3^3*a2*a1^6 - 480*a6^2*a5^2*x34^4*a3^3*a2*a1^6 + 160*a6*a5^3*x34^4*a3^3*a2*a1^6 + 192*a5^4*x34^4*a3^3*a2*a1^6 - 64*a6^3*x34^5*a3^3*a2*a1^6 + 48*a6^2*a5*x34^5*a3^3*a2*a1^6 + 48*a6*a5^2*x34^5*a3^3*a2*a1^6 - 64*a5^3*x34^5*a3^3*a2*a1^6 - 8*a6^2*x34^6*a3^3*a2*a1^6 - 8*a5^2*x34^6*a3^3*a2*a1^6 + 16*a6^6*a5*a3^4*a2*a1^6 + 56*a6^5*a5^2*a3^4*a2*a1^6 - 296*a6^4*a5^3*a3^4*a2*a1^6 - 296*a6^3*a5^4*a3^4*a2*a1^6 + 56*a6^2*a5^5*a3^4*a2*a1^6 + 16*a6*a5^6*a3^4*a2*a1^6 - 160*a6^5*a5*x34*a3^4*a2*a1^6 + 80*a6^4*a5^2*x34*a3^4*a2*a1^6 + 720*a6^3*a5^3*x34*a3^4*a2*a1^6 + 80*a6^2*a5^4*x34*a3^4*a2*a1^6 - 160*a6*a5^5*x34*a3^4*a2*a1^6 - 16*a6^5*x34^2*a3^4*a2*a1^6 + 240*a6^3*a5^2*x34^2*a3^4*a2*a1^6 + 240*a6^2*a5^3*x34^2*a3^4*a2*a1^6 - 16*a5^5*x34^2*a3^4*a2*a1^6 + 280*a6^4*x34^3*a3^4*a2*a1^6 + 80*a6^3*a5*x34^3*a3^4*a2*a1^6 - 1320*a6^2*a5^2*x34^3*a3^4*a2*a1^6 + 80*a6*a5^3*x34^3*a3^4*a2*a1^6 + 280*a5^4*x34^3*a3^4*a2*a1^6 - 208*a6^3*x34^4*a3^4*a2*a1^6 + 360*a6^2*a5*x34^4*a3^4*a2*a1^6 + 360*a6*a5^2*x34^4*a3^4*a2*a1^6 - 208*a5^3*x34^4*a3^4*a2*a1^6 - 32*a6^2*x34^5*a3^4*a2*a1^6 - 72*a6*a5*x34^5*a3^4*a2*a1^6 - 32*a5^2*x34^5*a3^4*a2*a1^6 + 8*a6*x34^6*a3^4*a2*a1^6 + 8*a5*x34^6*a3^4*a2*a1^6 - 64*a6^5*a5*a3^5*a2*a1^6 + 32*a6^4*a5^2*a3^5*a2*a1^6 + 288*a6^3*a5^3*a3^5*a2*a1^6 + 32*a6^2*a5^4*a3^5*a2*a1^6 - 64*a6*a5^5*a3^5*a2*a1^6 + 96*a6^4*a5*x34*a3^5*a2*a1^6 + 240*a6^3*a5^2*x34*a3^5*a2*a1^6 + 240*a6^2*a5^3*x34*a3^5*a2*a1^6 + 96*a6*a5^4*x34*a3^5*a2*a1^6 + 224*a6^4*x34^2*a3^5*a2*a1^6 - 192*a6^3*a5*x34^2*a3^5*a2*a1^6 - 1872*a6^2*a5^2*x34^2*a3^5*a2*a1^6 - 192*a6*a5^3*x34^2*a3^5*a2*a1^6 + 224*a5^4*x34^2*a3^5*a2*a1^6 - 368*a6^3*x34^3*a3^5*a2*a1^6 + 1008*a6^2*a5*x34^3*a3^5*a2*a1^6 + 1008*a6*a5^2*x34^3*a3^5*a2*a1^6 - 368*a5^3*x34^3*a3^5*a2*a1^6 - 24*a6^2*x34^4*a3^5*a2*a1^6 - 432*a6*a5*x34^4*a3^5*a2*a1^6 - 24*a5^2*x34^4*a3^5*a2*a1^6 + 40*a6*x34^5*a3^5*a2*a1^6 + 40*a5*x34^5*a3^5*a2*a1^6 + 32*a6^4*a5*a3^6*a2*a1^6 + 80*a6^3*a5^2*a3^6*a2*a1^6 + 80*a6^2*a5^3*a3^6*a2*a1^6 + 32*a6*a5^4*a3^6*a2*a1^6 + 112*a6^4*x34*a3^6*a2*a1^6 - 224*a6^3*a5*x34*a3^6*a2*a1^6 - 1344*a6^2*a5^2*x34*a3^6*a2*a1^6 - 224*a6*a5^3*x34*a3^6*a2*a1^6 + 112*a5^4*x34*a3^6*a2*a1^6 - 384*a6^3*x34^2*a3^6*a2*a1^6 + 1344*a6^2*a5*x34^2*a3^6*a2*a1^6 + 1344*a6*a5^2*x34^2*a3^6*a2*a1^6 - 384*a5^3*x34^2*a3^6*a2*a1^6 + 56*a6^2*x34^3*a3^6*a2*a1^6 - 1008*a6*a5*x34^3*a3^6*a2*a1^6 + 56*a5^2*x34^3*a3^6*a2*a1^6 + 88*a6*x34^4*a3^6*a2*a1^6 + 88*a5*x34^4*a3^6*a2*a1^6 + 32*a6^4*a3^7*a2*a1^6 - 64*a6^3*a5*a3^7*a2*a1^6 - 384*a6^2*a5^2*a3^7*a2*a1^6 - 64*a6*a5^3*a3^7*a2*a1^6 + 32*a5^4*a3^7*a2*a1^6 - 224*a6^3*x34*a3^7*a2*a1^6 + 864*a6^2*a5*x34*a3^7*a2*a1^6 + 864*a6*a5^2*x34*a3^7*a2*a1^6 - 224*a5^3*x34*a3^7*a2*a1^6 + 112*a6^2*x34^2*a3^7*a2*a1^6 - 1152*a6*a5*x34^2*a3^7*a2*a1^6 + 112*a5^2*x34^2*a3^7*a2*a1^6 + 112*a6*x34^3*a3^7*a2*a1^6 + 112*a5*x34^3*a3^7*a2*a1^6 - 56*a6^3*a3^8*a2*a1^6 + 216*a6^2*a5*a3^8*a2*a1^6 + 216*a6*a5^2*a3^8*a2*a1^6 - 56*a5^3*a3^8*a2*a1^6 + 72*a6^2*x34*a3^8*a2*a1^6 - 648*a6*a5*x34*a3^8*a2*a1^6 + 72*a5^2*x34*a3^8*a2*a1^6 + 88*a6*x34^2*a3^8*a2*a1^6 + 88*a5*x34^2*a3^8*a2*a1^6 + 16*a6^2*a3^9*a2*a1^6 - 144*a6*a5*a3^9*a2*a1^6 + 16*a5^2*a3^9*a2*a1^6 + 40*a6*x34*a3^9*a2*a1^6 + 40*a5*x34*a3^9*a2*a1^6 + 8*a6*a3^10*a2*a1^6 + 8*a5*a3^10*a2*a1^6 - 8*a6^6*a5^4*a2^2*a1^6 + 8*a6^5*a5^5*a2^2*a1^6 - 8*a6^4*a5^6*a2^2*a1^6 - 8*a6^6*a5^3*x34*a2^2*a1^6 + 16*a6^5*a5^4*x34*a2^2*a1^6 + 16*a6^4*a5^5*x34*a2^2*a1^6 - 8*a6^3*a5^6*x34*a2^2*a1^6 + 24*a6^6*a5^2*x34^2*a2^2*a1^6 - 8*a6^5*a5^3*x34^2*a2^2*a1^6 - 128*a6^4*a5^4*x34^2*a2^2*a1^6 - 8*a6^3*a5^5*x34^2*a2^2*a1^6 + 24*a6^2*a5^6*x34^2*a2^2*a1^6 - 8*a6^6*a5*x34^3*a2^2*a1^6 - 8*a6^5*a5^2*x34^3*a2^2*a1^6 + 112*a6^4*a5^3*x34^3*a2^2*a1^6 + 112*a6^3*a5^4*x34^3*a2^2*a1^6 - 8*a6^2*a5^5*x34^3*a2^2*a1^6 - 8*a6*a5^6*x34^3*a2^2*a1^6 - 8*a6^6*x34^4*a2^2*a1^6 + 16*a6^5*a5*x34^4*a2^2*a1^6 - 128*a6^4*a5^2*x34^4*a2^2*a1^6 + 112*a6^3*a5^3*x34^4*a2^2*a1^6 - 128*a6^2*a5^4*x34^4*a2^2*a1^6 + 16*a6*a5^5*x34^4*a2^2*a1^6 - 8*a5^6*x34^4*a2^2*a1^6 + 8*a6^5*x34^5*a2^2*a1^6 + 16*a6^4*a5*x34^5*a2^2*a1^6 - 8*a6^3*a5^2*x34^5*a2^2*a1^6 - 8*a6^2*a5^3*x34^5*a2^2*a1^6 + 16*a6*a5^4*x34^5*a2^2*a1^6 + 8*a5^5*x34^5*a2^2*a1^6 - 8*a6^4*x34^6*a2^2*a1^6 - 8*a6^3*a5*x34^6*a2^2*a1^6 + 24*a6^2*a5^2*x34^6*a2^2*a1^6 - 8*a6*a5^3*x34^6*a2^2*a1^6 - 8*a5^4*x34^6*a2^2*a1^6 - 16*a6^6*a5^3*a3*a2^2*a1^6 + 32*a6^5*a5^4*a3*a2^2*a1^6 + 32*a6^4*a5^5*a3*a2^2*a1^6 - 16*a6^3*a5^6*a3*a2^2*a1^6 + 48*a6^6*a5^2*x34*a3*a2^2*a1^6 + 32*a6^5*a5^3*x34*a3*a2^2*a1^6 - 136*a6^4*a5^4*x34*a3*a2^2*a1^6 + 32*a6^3*a5^5*x34*a3*a2^2*a1^6 + 48*a6^2*a5^6*x34*a3*a2^2*a1^6 - 24*a6^6*a5*x34^2*a3*a2^2*a1^6 - 96*a6^5*a5^2*x34^2*a3*a2^2*a1^6 + 216*a6^4*a5^3*x34^2*a3*a2^2*a1^6 + 216*a6^3*a5^4*x34^2*a3*a2^2*a1^6 - 96*a6^2*a5^5*x34^2*a3*a2^2*a1^6 - 24*a6*a5^6*x34^2*a3*a2^2*a1^6 - 40*a6^6*x34^3*a3*a2^2*a1^6 + 112*a6^5*a5*x34^3*a3*a2^2*a1^6 - 632*a6^4*a5^2*x34^3*a3*a2^2*a1^6 + 688*a6^3*a5^3*x34^3*a3*a2^2*a1^6 - 632*a6^2*a5^4*x34^3*a3*a2^2*a1^6 + 112*a6*a5^5*x34^3*a3*a2^2*a1^6 - 40*a5^6*x34^3*a3*a2^2*a1^6 + 56*a6^5*x34^4*a3*a2^2*a1^6 + 200*a6^4*a5*x34^4*a3*a2^2*a1^6 - 160*a6^3*a5^2*x34^4*a3*a2^2*a1^6 - 160*a6^2*a5^3*x34^4*a3*a2^2*a1^6 + 200*a6*a5^4*x34^4*a3*a2^2*a1^6 + 56*a5^5*x34^4*a3*a2^2*a1^6 - 32*a6^4*x34^5*a3*a2^2*a1^6 + 72*a6^2*a5^2*x34^5*a3*a2^2*a1^6 - 32*a5^4*x34^5*a3*a2^2*a1^6 - 8*a6^3*x34^6*a3*a2^2*a1^6 - 8*a5^3*x34^6*a3*a2^2*a1^6 + 48*a6^6*a5^2*a3^2*a2^2*a1^6 + 32*a6^5*a5^3*a3^2*a2^2*a1^6 - 136*a6^4*a5^4*a3^2*a2^2*a1^6 + 32*a6^3*a5^5*a3^2*a2^2*a1^6 + 48*a6^2*a5^6*a3^2*a2^2*a1^6 - 24*a6^6*a5*x34*a3^2*a2^2*a1^6 - 240*a6^5*a5^2*x34*a3^2*a2^2*a1^6 - 24*a6^4*a5^3*x34*a3^2*a2^2*a1^6 - 24*a6^3*a5^4*x34*a3^2*a2^2*a1^6 - 240*a6^2*a5^5*x34*a3^2*a2^2*a1^6 - 24*a6*a5^6*x34*a3^2*a2^2*a1^6 - 48*a6^6*x34^2*a3^2*a2^2*a1^6 + 168*a6^5*a5*x34^2*a3^2*a2^2*a1^6 - 408*a6^4*a5^2*x34^2*a3^2*a2^2*a1^6 + 1152*a6^3*a5^3*x34^2*a3^2*a2^2*a1^6 - 408*a6^2*a5^4*x34^2*a3^2*a2^2*a1^6 + 168*a6*a5^5*x34^2*a3^2*a2^2*a1^6 - 48*a5^6*x34^2*a3^2*a2^2*a1^6 + 136*a6^5*x34^3*a3^2*a2^2*a1^6 + 520*a6^4*a5*x34^3*a3^2*a2^2*a1^6 - 800*a6^3*a5^2*x34^3*a3^2*a2^2*a1^6 - 800*a6^2*a5^3*x34^3*a3^2*a2^2*a1^6 + 520*a6*a5^4*x34^3*a3^2*a2^2*a1^6 + 136*a5^5*x34^3*a3^2*a2^2*a1^6 - 168*a6^4*x34^4*a3^2*a2^2*a1^6 + 720*a6^2*a5^2*x34^4*a3^2*a2^2*a1^6 - 168*a5^4*x34^4*a3^2*a2^2*a1^6 - 56*a6^3*x34^5*a3^2*a2^2*a1^6 - 72*a6^2*a5*x34^5*a3^2*a2^2*a1^6 - 72*a6*a5^2*x34^5*a3^2*a2^2*a1^6 - 56*a5^3*x34^5*a3^2*a2^2*a1^6 + 24*a6^2*x34^6*a3^2*a2^2*a1^6 + 24*a5^2*x34^6*a3^2*a2^2*a1^6 - 16*a6^6*a5*a3^3*a2^2*a1^6 - 160*a6^5*a5^2*a3^3*a2^2*a1^6 - 16*a6^4*a5^3*a3^3*a2^2*a1^6 - 16*a6^3*a5^4*a3^3*a2^2*a1^6 - 160*a6^2*a5^5*a3^3*a2^2*a1^6 - 16*a6*a5^6*a3^3*a2^2*a1^6 - 16*a6^6*x34*a3^3*a2^2*a1^6 + 112*a6^5*a5*x34*a3^3*a2^2*a1^6 + 448*a6^4*a5^2*x34*a3^3*a2^2*a1^6 + 928*a6^3*a5^3*x34*a3^3*a2^2*a1^6 + 448*a6^2*a5^4*x34*a3^3*a2^2*a1^6 + 112*a6*a5^5*x34*a3^3*a2^2*a1^6 - 16*a5^6*x34*a3^3*a2^2*a1^6 + 144*a6^5*x34^2*a3^3*a2^2*a1^6 + 400*a6^4*a5*x34^2*a3^3*a2^2*a1^6 - 1760*a6^3*a5^2*x34^2*a3^3*a2^2*a1^6 - 1760*a6^2*a5^3*x34^2*a3^3*a2^2*a1^6 + 400*a6*a5^4*x34^2*a3^3*a2^2*a1^6 + 144*a5^5*x34^2*a3^3*a2^2*a1^6 - 400*a6^4*x34^3*a3^3*a2^2*a1^6 + 80*a6^3*a5*x34^3*a3^3*a2^2*a1^6 + 2400*a6^2*a5^2*x34^3*a3^3*a2^2*a1^6 + 80*a6*a5^3*x34^3*a3^3*a2^2*a1^6 - 400*a5^4*x34^3*a3^3*a2^2*a1^6 - 48*a6^3*x34^4*a3^3*a2^2*a1^6 - 480*a6^2*a5*x34^4*a3^3*a2^2*a1^6 - 480*a6*a5^2*x34^4*a3^3*a2^2*a1^6 - 48*a5^3*x34^4*a3^3*a2^2*a1^6 + 136*a6^2*x34^5*a3^3*a2^2*a1^6 + 48*a6*a5*x34^5*a3^3*a2^2*a1^6 + 136*a5^2*x34^5*a3^3*a2^2*a1^6 - 8*a6*x34^6*a3^3*a2^2*a1^6 - 8*a5*x34^6*a3^3*a2^2*a1^6 - 8*a6^6*a3^4*a2^2*a1^6 + 56*a6^5*a5*a3^4*a2^2*a1^6 + 224*a6^4*a5^2*a3^4*a2^2*a1^6 + 464*a6^3*a5^3*a3^4*a2^2*a1^6 + 224*a6^2*a5^4*a3^4*a2^2*a1^6 + 56*a6*a5^5*a3^4*a2^2*a1^6 - 8*a5^6*a3^4*a2^2*a1^6 + 80*a6^5*x34*a3^4*a2^2*a1^6 + 80*a6^4*a5*x34*a3^4*a2^2*a1^6 - 1840*a6^3*a5^2*x34*a3^4*a2^2*a1^6 - 1840*a6^2*a5^3*x34*a3^4*a2^2*a1^6 + 80*a6*a5^4*x34*a3^4*a2^2*a1^6 + 80*a5^5*x34*a3^4*a2^2*a1^6 - 520*a6^4*x34^2*a3^4*a2^2*a1^6 + 240*a6^3*a5*x34^2*a3^4*a2^2*a1^6 + 3960*a6^2*a5^2*x34^2*a3^4*a2^2*a1^6 + 240*a6*a5^3*x34^2*a3^4*a2^2*a1^6 - 520*a5^4*x34^2*a3^4*a2^2*a1^6 + 320*a6^3*x34^3*a3^4*a2^2*a1^6 - 1320*a6^2*a5*x34^3*a3^4*a2^2*a1^6 - 1320*a6*a5^2*x34^3*a3^4*a2^2*a1^6 + 320*a5^3*x34^3*a3^4*a2^2*a1^6 + 192*a6^2*x34^4*a3^4*a2^2*a1^6 + 360*a6*a5*x34^4*a3^4*a2^2*a1^6 + 192*a5^2*x34^4*a3^4*a2^2*a1^6 - 32*a6*x34^5*a3^4*a2^2*a1^6 - 32*a5*x34^5*a3^4*a2^2*a1^6 - 8*x34^6*a3^4*a2^2*a1^6 + 32*a6^5*a3^5*a2^2*a1^6 + 32*a6^4*a5*a3^5*a2^2*a1^6 - 736*a6^3*a5^2*a3^5*a2^2*a1^6 - 736*a6^2*a5^3*a3^5*a2^2*a1^6 + 32*a6*a5^4*a3^5*a2^2*a1^6 + 32*a5^5*a3^5*a2^2*a1^6 - 384*a6^4*x34*a3^5*a2^2*a1^6 + 240*a6^3*a5*x34*a3^5*a2^2*a1^6 + 3312*a6^2*a5^2*x34*a3^5*a2^2*a1^6 + 240*a6*a5^3*x34*a3^5*a2^2*a1^6 - 384*a5^4*x34*a3^5*a2^2*a1^6 + 800*a6^3*x34^2*a3^5*a2^2*a1^6 - 1872*a6^2*a5*x34^2*a3^5*a2^2*a1^6 - 1872*a6*a5^2*x34^2*a3^5*a2^2*a1^6 + 800*a5^3*x34^2*a3^5*a2^2*a1^6 - 120*a6^2*x34^3*a3^5*a2^2*a1^6 + 1008*a6*a5*x34^3*a3^5*a2^2*a1^6 - 120*a5^2*x34^3*a3^5*a2^2*a1^6 - 24*a6*x34^4*a3^5*a2^2*a1^6 - 24*a5*x34^4*a3^5*a2^2*a1^6 - 40*x34^5*a3^5*a2^2*a1^6 - 128*a6^4*a3^6*a2^2*a1^6 + 80*a6^3*a5*a3^6*a2^2*a1^6 + 1104*a6^2*a5^2*a3^6*a2^2*a1^6 + 80*a6*a5^3*a3^6*a2^2*a1^6 - 128*a5^4*a3^6*a2^2*a1^6 + 672*a6^3*x34*a3^6*a2^2*a1^6 - 1344*a6^2*a5*x34*a3^6*a2^2*a1^6 - 1344*a6*a5^2*x34*a3^6*a2^2*a1^6 + 672*a5^3*x34*a3^6*a2^2*a1^6 - 488*a6^2*x34^2*a3^6*a2^2*a1^6 + 1344*a6*a5*x34^2*a3^6*a2^2*a1^6 - 488*a5^2*x34^2*a3^6*a2^2*a1^6 + 56*a6*x34^3*a3^6*a2^2*a1^6 + 56*a5*x34^3*a3^6*a2^2*a1^6 - 88*x34^4*a3^6*a2^2*a1^6 + 192*a6^3*a3^7*a2^2*a1^6 - 384*a6^2*a5*a3^7*a2^2*a1^6 - 384*a6*a5^2*a3^7*a2^2*a1^6 + 192*a5^3*a3^7*a2^2*a1^6 - 384*a6^2*x34*a3^7*a2^2*a1^6 + 864*a6*a5*x34*a3^7*a2^2*a1^6 - 384*a5^2*x34*a3^7*a2^2*a1^6 + 112*a6*x34^2*a3^7*a2^2*a1^6 + 112*a5*x34^2*a3^7*a2^2*a1^6 - 112*x34^3*a3^7*a2^2*a1^6 - 96*a6^2*a3^8*a2^2*a1^6 + 216*a6*a5*a3^8*a2^2*a1^6 - 96*a5^2*a3^8*a2^2*a1^6 + 72*a6*x34*a3^8*a2^2*a1^6 + 72*a5*x34*a3^8*a2^2*a1^6 - 88*x34^2*a3^8*a2^2*a1^6 + 16*a6*a3^9*a2^2*a1^6 + 16*a5*a3^9*a2^2*a1^6 - 40*x34*a3^9*a2^2*a1^6 - 8*a3^10*a2^2*a1^6 + 16*a6^6*a5^3*a2^3*a1^6 - 8*a6^5*a5^4*a2^3*a1^6 - 8*a6^4*a5^5*a2^3*a1^6 + 16*a6^3*a5^6*a2^3*a1^6 - 8*a6^6*a5^2*x34*a2^3*a1^6 - 16*a6^5*a5^3*x34*a2^3*a1^6 - 8*a6^4*a5^4*x34*a2^3*a1^6 - 16*a6^3*a5^5*x34*a2^3*a1^6 - 8*a6^2*a5^6*x34*a2^3*a1^6 - 8*a6^6*a5*x34^2*a2^3*a1^6 - 8*a6^5*a5^2*x34^2*a2^3*a1^6 + 112*a6^4*a5^3*x34^2*a2^3*a1^6 + 112*a6^3*a5^4*x34^2*a2^3*a1^6 - 8*a6^2*a5^5*x34^2*a2^3*a1^6 - 8*a6*a5^6*x34^2*a2^3*a1^6 + 16*a6^6*x34^3*a2^3*a1^6 - 16*a6^5*a5*x34^3*a2^3*a1^6 + 112*a6^4*a5^2*x34^3*a2^3*a1^6 - 528*a6^3*a5^3*x34^3*a2^3*a1^6 + 112*a6^2*a5^4*x34^3*a2^3*a1^6 - 16*a6*a5^5*x34^3*a2^3*a1^6 + 16*a5^6*x34^3*a2^3*a1^6 - 8*a6^5*x34^4*a2^3*a1^6 - 8*a6^4*a5*x34^4*a2^3*a1^6 + 112*a6^3*a5^2*x34^4*a2^3*a1^6 + 112*a6^2*a5^3*x34^4*a2^3*a1^6 - 8*a6*a5^4*x34^4*a2^3*a1^6 - 8*a5^5*x34^4*a2^3*a1^6 - 8*a6^4*x34^5*a2^3*a1^6 - 16*a6^3*a5*x34^5*a2^3*a1^6 - 8*a6^2*a5^2*x34^5*a2^3*a1^6 - 16*a6*a5^3*x34^5*a2^3*a1^6 - 8*a5^4*x34^5*a2^3*a1^6 + 16*a6^3*x34^6*a2^3*a1^6 - 8*a6^2*a5*x34^6*a2^3*a1^6 - 8*a6*a5^2*x34^6*a2^3*a1^6 + 16*a5^3*x34^6*a2^3*a1^6 - 16*a6^6*a5^2*a3*a2^3*a1^6 - 32*a6^5*a5^3*a3*a2^3*a1^6 - 16*a6^4*a5^4*a3*a2^3*a1^6 - 32*a6^3*a5^5*a3*a2^3*a1^6 - 16*a6^2*a5^6*a3*a2^3*a1^6 - 16*a6^6*a5*x34*a3*a2^3*a1^6 + 32*a6^5*a5^2*x34*a3*a2^3*a1^6 + 144*a6^4*a5^3*x34*a3*a2^3*a1^6 + 144*a6^3*a5^4*x34*a3*a2^3*a1^6 + 32*a6^2*a5^5*x34*a3*a2^3*a1^6 - 16*a6*a5^6*x34*a3*a2^3*a1^6 + 40*a6^6*x34^2*a3*a2^3*a1^6 + 216*a6^4*a5^2*x34^2*a3*a2^3*a1^6 - 1344*a6^3*a5^3*x34^2*a3*a2^3*a1^6 + 216*a6^2*a5^4*x34^2*a3*a2^3*a1^6 + 40*a5^6*x34^2*a3*a2^3*a1^6 - 48*a6^5*x34^3*a3*a2^3*a1^6 - 112*a6^4*a5*x34^3*a3*a2^3*a1^6 + 688*a6^3*a5^2*x34^3*a3*a2^3*a1^6 + 688*a6^2*a5^3*x34^3*a3*a2^3*a1^6 - 112*a6*a5^4*x34^3*a3*a2^3*a1^6 - 48*a5^5*x34^3*a3*a2^3*a1^6 - 48*a6^4*x34^4*a3*a2^3*a1^6 - 160*a6^3*a5*x34^4*a3*a2^3*a1^6 - 160*a6^2*a5^2*x34^4*a3*a2^3*a1^6 - 160*a6*a5^3*x34^4*a3*a2^3*a1^6 - 48*a5^4*x34^4*a3*a2^3*a1^6 + 80*a6^3*x34^5*a3*a2^3*a1^6 + 80*a5^3*x34^5*a3*a2^3*a1^6 - 8*a6^2*x34^6*a3*a2^3*a1^6 - 8*a5^2*x34^6*a3*a2^3*a1^6 - 16*a6^6*a5*a3^2*a2^3*a1^6 + 32*a6^5*a5^2*a3^2*a2^3*a1^6 + 144*a6^4*a5^3*a3^2*a2^3*a1^6 + 144*a6^3*a5^4*a3^2*a2^3*a1^6 + 32*a6^2*a5^5*a3^2*a2^3*a1^6 - 16*a6*a5^6*a3^2*a2^3*a1^6 + 24*a6^6*x34*a3^2*a2^3*a1^6 + 96*a6^5*a5*x34*a3^2*a2^3*a1^6 - 24*a6^4*a5^2*x34*a3^2*a2^3*a1^6 - 864*a6^3*a5^3*x34*a3^2*a2^3*a1^6 - 24*a6^2*a5^4*x34*a3^2*a2^3*a1^6 + 96*a6*a5^5*x34*a3^2*a2^3*a1^6 + 24*a5^6*x34*a3^2*a2^3*a1^6 - 104*a6^5*x34^2*a3^2*a2^3*a1^6 - 408*a6^4*a5*x34^2*a3^2*a2^3*a1^6 + 1152*a6^3*a5^2*x34^2*a3^2*a2^3*a1^6 + 1152*a6^2*a5^3*x34^2*a3^2*a2^3*a1^6 - 408*a6*a5^4*x34^2*a3^2*a2^3*a1^6 - 104*a5^5*x34^2*a3^2*a2^3*a1^6 - 240*a6^3*a5*x34^3*a3^2*a2^3*a1^6 - 800*a6^2*a5^2*x34^3*a3^2*a2^3*a1^6 - 240*a6*a5^3*x34^3*a3^2*a2^3*a1^6 + 272*a6^3*x34^4*a3^2*a2^3*a1^6 + 272*a5^3*x34^4*a3^2*a2^3*a1^6 - 56*a6^2*x34^5*a3^2*a2^3*a1^6 + 48*a6*a5*x34^5*a3^2*a2^3*a1^6 - 56*a5^2*x34^5*a3^2*a2^3*a1^6 - 8*a6*x34^6*a3^2*a2^3*a1^6 - 8*a5*x34^6*a3^2*a2^3*a1^6 + 16*a6^6*a3^3*a2^3*a1^6 + 64*a6^5*a5*a3^3*a2^3*a1^6 - 16*a6^4*a5^2*a3^3*a2^3*a1^6 - 576*a6^3*a5^3*a3^3*a2^3*a1^6 - 16*a6^2*a5^4*a3^3*a2^3*a1^6 + 64*a6*a5^5*a3^3*a2^3*a1^6 + 16*a5^6*a3^3*a2^3*a1^6 - 112*a6^5*x34*a3^3*a2^3*a1^6 - 592*a6^4*a5*x34*a3^3*a2^3*a1^6 + 928*a6^3*a5^2*x34*a3^3*a2^3*a1^6 + 928*a6^2*a5^3*x34*a3^3*a2^3*a1^6 - 592*a6*a5^4*x34*a3^3*a2^3*a1^6 - 112*a5^5*x34*a3^3*a2^3*a1^6 + 320*a6^4*x34^2*a3^3*a2^3*a1^6 + 320*a6^3*a5*x34^2*a3^3*a2^3*a1^6 - 1760*a6^2*a5^2*x34^2*a3^3*a2^3*a1^6 + 320*a6*a5^3*x34^2*a3^3*a2^3*a1^6 + 320*a5^4*x34^2*a3^3*a2^3*a1^6 + 80*a6^3*x34^3*a3^3*a2^3*a1^6 + 80*a6^2*a5*x34^3*a3^3*a2^3*a1^6 + 80*a6*a5^2*x34^3*a3^3*a2^3*a1^6 + 80*a5^3*x34^3*a3^3*a2^3*a1^6 - 48*a6^2*x34^4*a3^3*a2^3*a1^6 + 160*a6*a5*x34^4*a3^3*a2^3*a1^6 - 48*a5^2*x34^4*a3^3*a2^3*a1^6 - 64*a6*x34^5*a3^3*a2^3*a1^6 - 64*a5*x34^5*a3^3*a2^3*a1^6 + 16*x34^6*a3^3*a2^3*a1^6 - 56*a6^5*a3^4*a2^3*a1^6 - 296*a6^4*a5*a3^4*a2^3*a1^6 + 464*a6^3*a5^2*a3^4*a2^3*a1^6 + 464*a6^2*a5^3*a3^4*a2^3*a1^6 - 296*a6*a5^4*a3^4*a2^3*a1^6 - 56*a5^5*a3^4*a2^3*a1^6 + 480*a6^4*x34*a3^4*a2^3*a1^6 + 720*a6^3*a5*x34*a3^4*a2^3*a1^6 - 1840*a6^2*a5^2*x34*a3^4*a2^3*a1^6 + 720*a6*a5^3*x34*a3^4*a2^3*a1^6 + 480*a5^4*x34*a3^4*a2^3*a1^6 - 720*a6^3*x34^2*a3^4*a2^3*a1^6 + 240*a6^2*a5*x34^2*a3^4*a2^3*a1^6 + 240*a6*a5^2*x34^2*a3^4*a2^3*a1^6 - 720*a5^3*x34^2*a3^4*a2^3*a1^6 + 320*a6^2*x34^3*a3^4*a2^3*a1^6 + 80*a6*a5*x34^3*a3^4*a2^3*a1^6 + 320*a5^2*x34^3*a3^4*a2^3*a1^6 - 208*a6*x34^4*a3^4*a2^3*a1^6 - 208*a5*x34^4*a3^4*a2^3*a1^6 + 88*x34^5*a3^4*a2^3*a1^6 + 192*a6^4*a3^5*a2^3*a1^6 + 288*a6^3*a5*a3^5*a2^3*a1^6 - 736*a6^2*a5^2*a3^5*a2^3*a1^6 + 288*a6*a5^3*a3^5*a2^3*a1^6 + 192*a5^4*a3^5*a2^3*a1^6 - 912*a6^3*x34*a3^5*a2^3*a1^6 + 240*a6^2*a5*x34*a3^5*a2^3*a1^6 + 240*a6*a5^2*x34*a3^5*a2^3*a1^6 - 912*a5^3*x34*a3^5*a2^3*a1^6 + 800*a6^2*x34^2*a3^5*a2^3*a1^6 - 192*a6*a5*x34^2*a3^5*a2^3*a1^6 + 800*a5^2*x34^2*a3^5*a2^3*a1^6 - 368*a6*x34^3*a3^5*a2^3*a1^6 - 368*a5*x34^3*a3^5*a2^3*a1^6 + 192*x34^4*a3^5*a2^3*a1^6 - 304*a6^3*a3^6*a2^3*a1^6 + 80*a6^2*a5*a3^6*a2^3*a1^6 + 80*a6*a5^2*a3^6*a2^3*a1^6 - 304*a5^3*a3^6*a2^3*a1^6 + 672*a6^2*x34*a3^6*a2^3*a1^6 - 224*a6*a5*x34*a3^6*a2^3*a1^6 + 672*a5^2*x34*a3^6*a2^3*a1^6 - 384*a6*x34^2*a3^6*a2^3*a1^6 - 384*a5*x34^2*a3^6*a2^3*a1^6 + 224*x34^3*a3^6*a2^3*a1^6 + 192*a6^2*a3^7*a2^3*a1^6 - 64*a6*a5*a3^7*a2^3*a1^6 + 192*a5^2*a3^7*a2^3*a1^6 - 224*a6*x34*a3^7*a2^3*a1^6 - 224*a5*x34*a3^7*a2^3*a1^6 + 160*x34^2*a3^7*a2^3*a1^6 - 56*a6*a3^8*a2^3*a1^6 - 56*a5*a3^8*a2^3*a1^6 + 72*x34*a3^8*a2^3*a1^6 + 16*a3^9*a2^3*a1^6 - 8*a6^6*a5^2*a2^4*a1^6 - 8*a6^5*a5^3*a2^4*a1^6 + 24*a6^4*a5^4*a2^4*a1^6 - 8*a6^3*a5^5*a2^4*a1^6 - 8*a6^2*a5^6*a2^4*a1^6 + 8*a6^6*a5*x34*a2^4*a1^6 + 16*a6^5*a5^2*x34*a2^4*a1^6 - 8*a6^4*a5^3*x34*a2^4*a1^6 - 8*a6^3*a5^4*x34*a2^4*a1^6 + 16*a6^2*a5^5*x34*a2^4*a1^6 + 8*a6*a5^6*x34*a2^4*a1^6 - 8*a6^6*x34^2*a2^4*a1^6 + 16*a6^5*a5*x34^2*a2^4*a1^6 - 128*a6^4*a5^2*x34^2*a2^4*a1^6 + 112*a6^3*a5^3*x34^2*a2^4*a1^6 - 128*a6^2*a5^4*x34^2*a2^4*a1^6 + 16*a6*a5^5*x34^2*a2^4*a1^6 - 8*a5^6*x34^2*a2^4*a1^6 - 8*a6^5*x34^3*a2^4*a1^6 - 8*a6^4*a5*x34^3*a2^4*a1^6 + 112*a6^3*a5^2*x34^3*a2^4*a1^6 + 112*a6^2*a5^3*x34^3*a2^4*a1^6 - 8*a6*a5^4*x34^3*a2^4*a1^6 - 8*a5^5*x34^3*a2^4*a1^6 + 24*a6^4*x34^4*a2^4*a1^6 - 8*a6^3*a5*x34^4*a2^4*a1^6 - 128*a6^2*a5^2*x34^4*a2^4*a1^6 - 8*a6*a5^3*x34^4*a2^4*a1^6 + 24*a5^4*x34^4*a2^4*a1^6 - 8*a6^3*x34^5*a2^4*a1^6 + 16*a6^2*a5*x34^5*a2^4*a1^6 + 16*a6*a5^2*x34^5*a2^4*a1^6 - 8*a5^3*x34^5*a2^4*a1^6 - 8*a6^2*x34^6*a2^4*a1^6 + 8*a6*a5*x34^6*a2^4*a1^6 - 8*a5^2*x34^6*a2^4*a1^6 + 16*a6^6*a5*a3*a2^4*a1^6 + 32*a6^5*a5^2*a3*a2^4*a1^6 - 16*a6^4*a5^3*a3*a2^4*a1^6 - 16*a6^3*a5^4*a3*a2^4*a1^6 + 32*a6^2*a5^5*a3*a2^4*a1^6 + 16*a6*a5^6*a3*a2^4*a1^6 - 8*a6^6*x34*a3*a2^4*a1^6 - 40*a6^5*a5*x34*a3*a2^4*a1^6 - 136*a6^4*a5^2*x34*a3*a2^4*a1^6 + 144*a6^3*a5^3*x34*a3*a2^4*a1^6 - 136*a6^2*a5^4*x34*a3*a2^4*a1^6 - 40*a6*a5^5*x34*a3*a2^4*a1^6 - 8*a5^6*x34*a3*a2^4*a1^6 - 8*a6^5*x34^2*a3*a2^4*a1^6 + 96*a6^4*a5*x34^2*a3*a2^4*a1^6 + 216*a6^3*a5^2*x34^2*a3*a2^4*a1^6 + 216*a6^2*a5^3*x34^2*a3*a2^4*a1^6 + 96*a6*a5^4*x34^2*a3*a2^4*a1^6 - 8*a5^5*x34^2*a3*a2^4*a1^6 + 88*a6^4*x34^3*a3*a2^4*a1^6 - 112*a6^3*a5*x34^3*a3*a2^4*a1^6 - 632*a6^2*a5^2*x34^3*a3*a2^4*a1^6 - 112*a6*a5^3*x34^3*a3*a2^4*a1^6 + 88*a5^4*x34^3*a3*a2^4*a1^6 - 48*a6^3*x34^4*a3*a2^4*a1^6 + 200*a6^2*a5*x34^4*a3*a2^4*a1^6 + 200*a6*a5^2*x34^4*a3*a2^4*a1^6 - 48*a5^3*x34^4*a3*a2^4*a1^6 - 32*a6^2*x34^5*a3*a2^4*a1^6 - 24*a6*a5*x34^5*a3*a2^4*a1^6 - 32*a5^2*x34^5*a3*a2^4*a1^6 + 8*a6*x34^6*a3*a2^4*a1^6 + 8*a5*x34^6*a3*a2^4*a1^6 - 8*a6^6*a3^2*a2^4*a1^6 - 40*a6^5*a5*a3^2*a2^4*a1^6 - 136*a6^4*a5^2*a3^2*a2^4*a1^6 + 144*a6^3*a5^3*a3^2*a2^4*a1^6 - 136*a6^2*a5^4*a3^2*a2^4*a1^6 - 40*a6*a5^5*a3^2*a2^4*a1^6 - 8*a5^6*a3^2*a2^4*a1^6 + 24*a6^5*x34*a3^2*a2^4*a1^6 + 336*a6^4*a5*x34*a3^2*a2^4*a1^6 - 24*a6^3*a5^2*x34*a3^2*a2^4*a1^6 - 24*a6^2*a5^3*x34*a3^2*a2^4*a1^6 + 336*a6*a5^4*x34*a3^2*a2^4*a1^6 + 24*a5^5*x34*a3^2*a2^4*a1^6 - 8*a6^4*x34^2*a3^2*a2^4*a1^6 - 408*a6^3*a5*x34^2*a3^2*a2^4*a1^6 - 408*a6^2*a5^2*x34^2*a3^2*a2^4*a1^6 - 408*a6*a5^3*x34^2*a3^2*a2^4*a1^6 - 8*a5^4*x34^2*a3^2*a2^4*a1^6 + 520*a6^2*a5*x34^3*a3^2*a2^4*a1^6 + 520*a6*a5^2*x34^3*a3^2*a2^4*a1^6 - 168*a6^2*x34^4*a3^2*a2^4*a1^6 - 120*a6*a5*x34^4*a3^2*a2^4*a1^6 - 168*a5^2*x34^4*a3^2*a2^4*a1^6 + 64*a6*x34^5*a3^2*a2^4*a1^6 + 64*a5*x34^5*a3^2*a2^4*a1^6 - 8*x34^6*a3^2*a2^4*a1^6 + 16*a6^5*a3^3*a2^4*a1^6 + 224*a6^4*a5*a3^3*a2^4*a1^6 - 16*a6^3*a5^2*a3^3*a2^4*a1^6 - 16*a6^2*a5^3*a3^3*a2^4*a1^6 + 224*a6*a5^4*a3^3*a2^4*a1^6 + 16*a5^5*a3^3*a2^4*a1^6 - 192*a6^4*x34*a3^3*a2^4*a1^6 - 592*a6^3*a5*x34*a3^3*a2^4*a1^6 + 448*a6^2*a5^2*x34*a3^3*a2^4*a1^6 - 592*a6*a5^3*x34*a3^3*a2^4*a1^6 - 192*a5^4*x34*a3^3*a2^4*a1^6 + 320*a6^3*x34^2*a3^3*a2^4*a1^6 + 400*a6^2*a5*x34^2*a3^3*a2^4*a1^6 + 400*a6*a5^2*x34^2*a3^3*a2^4*a1^6 + 320*a5^3*x34^2*a3^3*a2^4*a1^6 - 400*a6^2*x34^3*a3^3*a2^4*a1^6 - 160*a6*a5*x34^3*a3^3*a2^4*a1^6 - 400*a5^2*x34^3*a3^3*a2^4*a1^6 + 192*a6*x34^4*a3^3*a2^4*a1^6 + 192*a5*x34^4*a3^3*a2^4*a1^6 - 56*x34^5*a3^3*a2^4*a1^6 - 96*a6^4*a3^4*a2^4*a1^6 - 296*a6^3*a5*a3^4*a2^4*a1^6 + 224*a6^2*a5^2*a3^4*a2^4*a1^6 - 296*a6*a5^3*a3^4*a2^4*a1^6 - 96*a5^4*a3^4*a2^4*a1^6 + 480*a6^3*x34*a3^4*a2^4*a1^6 + 80*a6^2*a5*x34*a3^4*a2^4*a1^6 + 80*a6*a5^2*x34*a3^4*a2^4*a1^6 + 480*a5^3*x34*a3^4*a2^4*a1^6 - 520*a6^2*x34^2*a3^4*a2^4*a1^6 - 520*a5^2*x34^2*a3^4*a2^4*a1^6 + 280*a6*x34^3*a3^4*a2^4*a1^6 + 280*a5*x34^3*a3^4*a2^4*a1^6 - 136*x34^4*a3^4*a2^4*a1^6 + 192*a6^3*a3^5*a2^4*a1^6 + 32*a6^2*a5*a3^5*a2^4*a1^6 + 32*a6*a5^2*a3^5*a2^4*a1^6 + 192*a5^3*a3^5*a2^4*a1^6 - 384*a6^2*x34*a3^5*a2^4*a1^6 + 96*a6*a5*x34*a3^5*a2^4*a1^6 - 384*a5^2*x34*a3^5*a2^4*a1^6 + 224*a6*x34^2*a3^5*a2^4*a1^6 + 224*a5*x34^2*a3^5*a2^4*a1^6 - 152*x34^3*a3^5*a2^4*a1^6 - 128*a6^2*a3^6*a2^4*a1^6 + 32*a6*a5*a3^6*a2^4*a1^6 - 128*a5^2*a3^6*a2^4*a1^6 + 112*a6*x34*a3^6*a2^4*a1^6 + 112*a5*x34*a3^6*a2^4*a1^6 - 88*x34^2*a3^6*a2^4*a1^6 + 32*a6*a3^7*a2^4*a1^6 + 32*a5*a3^7*a2^4*a1^6 - 32*x34*a3^7*a2^4*a1^6 - 8*a3^8*a2^4*a1^6 + 8*a6^5*a5^2*a2^5*a1^6 - 8*a6^4*a5^3*a2^5*a1^6 - 8*a6^3*a5^4*a2^5*a1^6 + 8*a6^2*a5^5*a2^5*a1^6 - 8*a6^5*a5*x34*a2^5*a1^6 + 16*a6^4*a5^2*x34*a2^5*a1^6 - 16*a6^3*a5^3*x34*a2^5*a1^6 + 16*a6^2*a5^4*x34*a2^5*a1^6 - 8*a6*a5^5*x34*a2^5*a1^6 + 8*a6^5*x34^2*a2^5*a1^6 + 16*a6^4*a5*x34^2*a2^5*a1^6 - 8*a6^3*a5^2*x34^2*a2^5*a1^6 - 8*a6^2*a5^3*x34^2*a2^5*a1^6 + 16*a6*a5^4*x34^2*a2^5*a1^6 + 8*a5^5*x34^2*a2^5*a1^6 - 8*a6^4*x34^3*a2^5*a1^6 - 16*a6^3*a5*x34^3*a2^5*a1^6 - 8*a6^2*a5^2*x34^3*a2^5*a1^6 - 16*a6*a5^3*x34^3*a2^5*a1^6 - 8*a5^4*x34^3*a2^5*a1^6 - 8*a6^3*x34^4*a2^5*a1^6 + 16*a6^2*a5*x34^4*a2^5*a1^6 + 16*a6*a5^2*x34^4*a2^5*a1^6 - 8*a5^3*x34^4*a2^5*a1^6 + 8*a6^2*x34^5*a2^5*a1^6 - 8*a6*a5*x34^5*a2^5*a1^6 + 8*a5^2*x34^5*a2^5*a1^6 - 16*a6^5*a5*a3*a2^5*a1^6 + 32*a6^4*a5^2*a3*a2^5*a1^6 - 32*a6^3*a5^3*a3*a2^5*a1^6 + 32*a6^2*a5^4*a3*a2^5*a1^6 - 16*a6*a5^5*a3*a2^5*a1^6 + 8*a6^5*x34*a3*a2^5*a1^6 - 40*a6^4*a5*x34*a3*a2^5*a1^6 + 32*a6^3*a5^2*x34*a3*a2^5*a1^6 + 32*a6^2*a5^3*x34*a3*a2^5*a1^6 - 40*a6*a5^4*x34*a3*a2^5*a1^6 + 8*a5^5*x34*a3*a2^5*a1^6 - 8*a6^4*x34^2*a3*a2^5*a1^6 - 96*a6^2*a5^2*x34^2*a3*a2^5*a1^6 - 8*a5^4*x34^2*a3*a2^5*a1^6 - 48*a6^3*x34^3*a3*a2^5*a1^6 + 112*a6^2*a5*x34^3*a3*a2^5*a1^6 + 112*a6*a5^2*x34^3*a3*a2^5*a1^6 - 48*a5^3*x34^3*a3*a2^5*a1^6 + 56*a6^2*x34^4*a3*a2^5*a1^6 - 112*a6*a5*x34^4*a3*a2^5*a1^6 + 56*a5^2*x34^4*a3*a2^5*a1^6 - 8*a6*x34^5*a3*a2^5*a1^6 - 8*a5*x34^5*a3*a2^5*a1^6 + 8*a6^5*a3^2*a2^5*a1^6 - 40*a6^4*a5*a3^2*a2^5*a1^6 + 32*a6^3*a5^2*a3^2*a2^5*a1^6 + 32*a6^2*a5^3*a3^2*a2^5*a1^6 - 40*a6*a5^4*a3^2*a2^5*a1^6 + 8*a5^5*a3^2*a2^5*a1^6 + 24*a6^4*x34*a3^2*a2^5*a1^6 + 96*a6^3*a5*x34*a3^2*a2^5*a1^6 - 240*a6^2*a5^2*x34*a3^2*a2^5*a1^6 + 96*a6*a5^3*x34*a3^2*a2^5*a1^6 + 24*a5^4*x34*a3^2*a2^5*a1^6 - 104*a6^3*x34^2*a3^2*a2^5*a1^6 + 168*a6^2*a5*x34^2*a3^2*a2^5*a1^6 + 168*a6*a5^2*x34^2*a3^2*a2^5*a1^6 - 104*a5^3*x34^2*a3^2*a2^5*a1^6 + 136*a6^2*x34^3*a3^2*a2^5*a1^6 - 320*a6*a5*x34^3*a3^2*a2^5*a1^6 + 136*a5^2*x34^3*a3^2*a2^5*a1^6 - 24*a6*x34^4*a3^2*a2^5*a1^6 - 24*a5*x34^4*a3^2*a2^5*a1^6 + 8*x34^5*a3^2*a2^5*a1^6 + 16*a6^4*a3^3*a2^5*a1^6 + 64*a6^3*a5*a3^3*a2^5*a1^6 - 160*a6^2*a5^2*a3^3*a2^5*a1^6 + 64*a6*a5^3*a3^3*a2^5*a1^6 + 16*a5^4*a3^3*a2^5*a1^6 - 112*a6^3*x34*a3^3*a2^5*a1^6 + 112*a6^2*a5*x34*a3^3*a2^5*a1^6 + 112*a6*a5^2*x34*a3^3*a2^5*a1^6 - 112*a5^3*x34*a3^3*a2^5*a1^6 + 144*a6^2*x34^2*a3^3*a2^5*a1^6 - 320*a6*a5*x34^2*a3^3*a2^5*a1^6 + 144*a5^2*x34^2*a3^3*a2^5*a1^6 - 32*a6*x34^3*a3^3*a2^5*a1^6 - 32*a5*x34^3*a3^3*a2^5*a1^6 + 32*x34^4*a3^3*a2^5*a1^6 - 56*a6^3*a3^4*a2^5*a1^6 + 56*a6^2*a5*a3^4*a2^5*a1^6 + 56*a6*a5^2*a3^4*a2^5*a1^6 - 56*a5^3*a3^4*a2^5*a1^6 + 80*a6^2*x34*a3^4*a2^5*a1^6 - 160*a6*a5*x34*a3^4*a2^5*a1^6 + 80*a5^2*x34*a3^4*a2^5*a1^6 - 16*a6*x34^2*a3^4*a2^5*a1^6 - 16*a5*x34^2*a3^4*a2^5*a1^6 + 40*x34^3*a3^4*a2^5*a1^6 + 32*a6^2*a3^5*a2^5*a1^6 - 64*a6*a5*a3^5*a2^5*a1^6 + 32*a5^2*a3^5*a2^5*a1^6 + 16*x34^2*a3^5*a2^5*a1^6 - 8*a6^4*a5^2*a2^6*a1^6 + 16*a6^3*a5^3*a2^6*a1^6 - 8*a6^2*a5^4*a2^6*a1^6 + 8*a6^4*a5*x34*a2^6*a1^6 - 8*a6^3*a5^2*x34*a2^6*a1^6 - 8*a6^2*a5^3*x34*a2^6*a1^6 + 8*a6*a5^4*x34*a2^6*a1^6 - 8*a6^4*x34^2*a2^6*a1^6 - 8*a6^3*a5*x34^2*a2^6*a1^6 + 24*a6^2*a5^2*x34^2*a2^6*a1^6 - 8*a6*a5^3*x34^2*a2^6*a1^6 - 8*a5^4*x34^2*a2^6*a1^6 + 16*a6^3*x34^3*a2^6*a1^6 - 8*a6^2*a5*x34^3*a2^6*a1^6 - 8*a6*a5^2*x34^3*a2^6*a1^6 + 16*a5^3*x34^3*a2^6*a1^6 - 8*a6^2*x34^4*a2^6*a1^6 + 8*a6*a5*x34^4*a2^6*a1^6 - 8*a5^2*x34^4*a2^6*a1^6 + 16*a6^4*a5*a3*a2^6*a1^6 - 16*a6^3*a5^2*a3*a2^6*a1^6 - 16*a6^2*a5^3*a3*a2^6*a1^6 + 16*a6*a5^4*a3*a2^6*a1^6 - 8*a6^4*x34*a3*a2^6*a1^6 - 16*a6^3*a5*x34*a3*a2^6*a1^6 + 48*a6^2*a5^2*x34*a3*a2^6*a1^6 - 16*a6*a5^3*x34*a3*a2^6*a1^6 - 8*a5^4*x34*a3*a2^6*a1^6 + 40*a6^3*x34^2*a3*a2^6*a1^6 - 24*a6^2*a5*x34^2*a3*a2^6*a1^6 - 24*a6*a5^2*x34^2*a3*a2^6*a1^6 + 40*a5^3*x34^2*a3*a2^6*a1^6 - 40*a6^2*x34^3*a3*a2^6*a1^6 + 32*a6*a5*x34^3*a3*a2^6*a1^6 - 40*a5^2*x34^3*a3*a2^6*a1^6 + 8*a6*x34^4*a3*a2^6*a1^6 + 8*a5*x34^4*a3*a2^6*a1^6 - 8*a6^4*a3^2*a2^6*a1^6 - 16*a6^3*a5*a3^2*a2^6*a1^6 + 48*a6^2*a5^2*a3^2*a2^6*a1^6 - 16*a6*a5^3*a3^2*a2^6*a1^6 - 8*a5^4*a3^2*a2^6*a1^6 + 24*a6^3*x34*a3^2*a2^6*a1^6 - 24*a6^2*a5*x34*a3^2*a2^6*a1^6 - 24*a6*a5^2*x34*a3^2*a2^6*a1^6 + 24*a5^3*x34*a3^2*a2^6*a1^6 - 48*a6^2*x34^2*a3^2*a2^6*a1^6 + 48*a6*a5*x34^2*a3^2*a2^6*a1^6 - 48*a5^2*x34^2*a3^2*a2^6*a1^6 + 24*a6*x34^3*a3^2*a2^6*a1^6 + 24*a5*x34^3*a3^2*a2^6*a1^6 - 8*x34^4*a3^2*a2^6*a1^6 + 16*a6^3*a3^3*a2^6*a1^6 - 16*a6^2*a5*a3^3*a2^6*a1^6 - 16*a6*a5^2*a3^3*a2^6*a1^6 + 16*a5^3*a3^3*a2^6*a1^6 - 16*a6^2*x34*a3^3*a2^6*a1^6 + 32*a6*a5*x34*a3^3*a2^6*a1^6 - 16*a5^2*x34*a3^3*a2^6*a1^6 + 16*a6*x34^2*a3^3*a2^6*a1^6 + 16*a5*x34^2*a3^3*a2^6*a1^6 - 16*x34^3*a3^3*a2^6*a1^6 - 8*a6^2*a3^4*a2^6*a1^6 + 16*a6*a5*a3^4*a2^6*a1^6 - 8*a5^2*a3^4*a2^6*a1^6 - 8*x34^2*a3^4*a2^6*a1^6;

-- We compute the leadingTerms

toString(leadTerm(1,Q4))


==> anc/supplementaryMaterial/software/Qrefinementwithx34Noa4.sage <==
###################################
# Altering the j3-Igusa invariant #
###################################

# The following script confirms that by changing the j3-Igusa invariant from A^3*B/D to A^2*(A*B-4*C)/D we recover two out of the three lengths of the Theta graph and does not alter the situation for the Dumbbell graph.

# We also certify that a potential cancellation on the Dumbbell graph will not recover any new length data.

# We use auxiliary scripts, available on the following sage file:

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")

############################
# Type (I): Dumbbell Graph #
############################

# The following script confirms that by changing the j3-Igusa invariant from A^3*B/D to A^2*(A*B-4*C)/D we recover two out of the three lengths of the dumbbell graph and that the only potential cancellation is produced for $(AB-3C)A^2/D$. Hhowever, this does not give any new length data.


# For this we construct the polynomial Q = A*B-3C in 6 variables a6, a5, a4, a3, a2, a1.
# We compute the values of the initial forms of A, B, C and certify that the initial form for Q does not give any new length data.



#################################################
# Building blocks for Igusa Invariants Dumbbell #
#################################################

S = QQ['a6','a5','a4','a3', 'a2', 'a1']
a6,a5,a4,a3,a2,a1 = S.gens()


# 1) xij = difference of root i  and rootj

x12=a1-a2
x13=a1-a3
x14=a1-a4
x15=a1-a5
x23=a2-a3
x24=a2-a4
x25=a2-a5
x34=a4-a3 # to agree with our convention for the theta graph
x35=a3-a5
x45=a4-a5
x16=a1-a6
x26=a2-a6
x36=a3-a6
x46=a4-a6
x56=a5-a6

# 2) yij = xij^2
y12=x12^2
y13=x13^2
y14=x14^2
y15=x15^2
y23=x23^2
y24=x24^2
y25=x25^2
y34=x34^2
y35=x35^2
y45=x45^2
y16=x16^2
y26=x26^2
y36=x36^2
y46=x46^2
y56=x56^2

#############################
#Absolute Igusa Invariants: #
#############################

# We record the relevant absolute Igusa invariants.

A = y12*y34*y56 + y12*y35*y46 + y12*y36*y45 + y13*y24*y56 + y13*y25*y46 + y13*y26*y45 +  y14*y23*y56 + y14*y25*y36 +  y14*y26*y35 +  y15*y23*y46 +  y15*y24*y36 +  y15*y26*y34 + y16*y23*y45 + y16*y24*y35 +      y16*y25*y34

# print len(A.monomials())
# 141

B = y12*y23*y13*y45*y56*y46 + y12*y24*y14*y35*y56*y36  + y12*y25*y15*y34*y46*y36  + y12*y26*y16*y34*y45*y35 + y13*y34*y14*y25*y56*y26 + y13*y35*y15*y24*y46*y26 + y13*y36*y16*y24*y45*y25 + y14*y45*y15*y23*y36*y26 + y14*y46*y16*y23*y35*y25 + y15*y56*y16*y23*y34*y24

# print len(B.monomials())
# 1531

C = y12*y23*y13*y45*y56*y46*( y14*(y25*y36 + y26*y35) + y15*(y24*y36 + y26*y34) + y16*(y25*y34+y24*y35)) +  y12*y24*y14*y35*y56*y36*( y13*(y25*y46 + y26*y45) + y15*(y23*y46 + y26*y34) + y16*(y25*y34+y23*y45))   + y12*y25*y15*y34*y46*y36*( y13*(y24*y56 + y26*y45) + y14*(y23*y56 + y26*y35) + y16*(y23*y45+y24*y35))  + y12*y26*y16*y34*y45*y35* ( y13*(y24*y56 + y25*y46) + y14*(y23*y56 + y25*y36) + y15*(y23*y46+y24*y36))   + y13*y34*y14*y25*y56*y26*( y12*(y35*y46 + y36*y45) + y15*(y23*y46 + y36*y24) + y16*(y23*y45+y24*y35))  + y13*y35*y15*y24*y46*y26*( y12*(y34*y56 + y36*y45) + y14*(y23*y56 + y25*y36) + y16*(y23*y45+y25*y34))  + y13*y36*y16*y24*y45*y25*( y12*(y34*y56 + y35*y46) + y14*(y23*y56 + y26*y35) + y15*(y23*y46+y26*y34))   + y14*y45*y15*y23*y36*y26*( y12*(y34*y56 + y35*y46) + y13*(y24*y56 + y25*y46) +   y16*(y24*y35+y25*y34)) +  y14*y46*y16*y23*y35*y25*( y12*(y34*y56 + y36*y45) + y13*(y24*y56 + y26*y45) + y15*(y24*y36+y26*y34))  + y15*y56*y16*y23*y34*y24*( y12*(y35*y46 + y36*y45) + y13*(y25*y46 + y26*y45) + y14*(y25*y36+y26*y35))

# print len(C.monomials())
# 8531


# We create the M2 scripts to check that the leading terms of A, B, and C are the expected ones:

# # File for A
# f = file('ADumbbell.m2', 'w')
# f.write('-- Dumbbell graph calculations' + '\n')
# f.write('-- polynomial A'+'\n'+'\n')
# f. write('S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];'+'\n')
# f.write('A = '+str(A)+';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n' +'\n')
# f.write('toString(leadTerm(1,A))'+'\n')
# f.close()

# # File for B
# f = file('BDumbbell.m2', 'w')
# f.write('-- Dumbbell graph calculations' + '\n')
# f.write('-- polynomial B'+'\n'+'\n')
# f. write('S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];'+'\n')
# f.write('B = '+str(B)+';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n' +'\n')
# f.write('toString(leadTerm(1,B))'+'\n')
# f.close()

# # File for C
# f = file('CDumbbell.m2', 'w')
# f.write('-- Dumbbell graph calculations' + '\n')
# f.write('-- polynomial C'+'\n'+'\n')
# f. write('S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];'+'\n')
# f.write('C = '+str(C)+';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n' +'\n')
# f.write('toString(leadTerm(1,C))'+'\n')
# f.close()



############################
# Initial terms and lambda #
############################

# We run the previous files in M2 and confirm that the leading terms are:
# For A:
# o3 = 6*a6^2*a5^2*a4^2
# For B:
# o3 = 4*a6^4*a5^4*a4^2*a3^2
# For C:
# o3 = 8*a6^6*a5^6*a4^4*a3^2

# This allows us to conclude that we will only cancel the leading terms of AB and C if we pick lambda = 24/8 = 3


# We compare the m2 computations with our own implementation of LT:

weightsAs = [36,25,20,16,9,1]
LTA = LTFromWeights(A,weightsAs, S)
# LTA
# 6*a6^2*a5^2*a4^2
LTB = LTFromWeights(B,weightsAs, S)
# LTB
# 4*a6^4*a5^4*a4^2*a3^2
LTC = LTFromWeights(C,weightsAs, S)
# LTC
# 8*a6^6*a5^6*a4^4*a3^2

# The computation shows that we will get the same result for any characteristic other than 3, since the weights with a 3-adic valuation of all other monomials will be at most the weight with trivial valuation on Q. The only case we must treat separately is the case p = 3. We do it on a separate file: Qrefinementwithx34Noa4BadPrimes.sage".

##############################
# Calculation for lambda = 3 #
##############################

Q3 = A*B - 3*C
# print len(Q3.monomials())
# 7691

# We create the M2 scripts to check that the leading terms of A, B, and C are the expected ones:

# # File for Q3
# f = file('Q3Dumbbell.m2', 'w')
# f.write('-- Dumbbell graph calculations' + '\n')
# f.write('-- polynomial Q3'+'\n'+'\n')
# f. write('S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];'+'\n')
# f.write('Q3 = '+str(Q3)+';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n' +'\n')
# f.write('toString(leadTerm(1,Q3))'+'\n')
# f.close()

# We run the previous file in M2 and get the leading term:
# o3 = 8*a6^6*a5^6*a4^3*a3^3

# # We compare the M2 output with our own implementation:
LTQ3 = LTFromWeights(Q3,weightsAs, S)
# LTQ3
# 8*a6^6*a5^6*a4^3*a3^3

######################################
# Number of terms for generic lambda #
######################################

# For generic choices of lambda, we get a polynomial with 9131 terms
Q8720234 = A*B - 8720234*C
# print len(Q8720234.monomials())
# 9131
Q872023426 = A*B - 872023426*C
# print len(Q872023426.monomials())
# 9131

##############################
# Calculation for lambda = 4 #
##############################

# Following the calculations of Theta Graph, we check that the initial form of Q4 is the same as for j3.


Q4 = A*B - 4*C
# print len(Q4.monomials())
# 8801


# We create the M2 scripts to check that the leading terms of A, B, and C are the expected ones:

# # File for Q4
# f = file('Q4Dumbbell.m2', 'w')
# f.write('-- Dumbbell graph calculations' + '\n')
# f.write('-- polynomial Q4'+'\n'+'\n')
# f. write('S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];'+'\n')
# f.write('Q4 = '+str(Q4)+';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n' +'\n')
# f.write('toString(leadTerm(1,Q4))'+'\n')
# f.close()

# We run the previous file in M2 and get the leading term:
# o3 = -8*a6^6*a5^6*a4^4*a3^2


# # We compare the M2 output with our own implementation:
LTQ4 = LTFromWeights(Q4,weightsAs, S)
# LTQ4
# -8*a6^6*a5^6*a4^4*a3^2




##########################
# M2 Script for Dumbbell #
##########################

# #We record all our findings in M2 script

# f = file('ABCDQ3Q8Dumbbell.m2','w')
# f.write('-- Dumbbell graph calculations' + '\n'+'\n')
# f. write('S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];'+'\n'+'\n')
# f.write('-- polynomial A'+'\n')
# f.write('A = '+str(A) +';'+'\n'+'\n')
# f.write('-- polynomial B'+'\n')
# f.write('B = '+str(B) +';'+'\n'+'\n')
# f.write('-- polynomial C'+'\n')
# f.write('C = '+str(C) +';'+'\n'+'\n')
# f.write('-- polynomial Q3'+'\n')
# f.write('Q3 = '+str(Q3) +';'+'\n'+'\n')
# f.write('-- polynomial Q8'+'\n')
# f.write('Q8 = '+str(Q8) +';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n')
# f.write('-- polynomial A'+'\n')
# f.write('toString(leadTerm(1,A))'+'\n')
# f.write('-- polynomial B'+'\n')
# f.write('toString(leadTerm(1,B))'+'\n')
# f.write('-- polynomial C'+'\n')
# f.write('toString(leadTerm(1,C))'+'\n'+'\n')
# f.write('-- polynomial Q3'+'\n')
# f.write('toString(leadTerm(1,Q3))'+'\n'+'\n')
# f.write('-- polynomial Q4'+'\n')
# f.write('toString(leadTerm(1,Q4))'+'\n'+'\n')
# f.close()






##########################
# Type (II): Theta Graph #
##########################

# The following script confirms that by changing the j3-Igusa invariant from A^3*B/D to A^2*(A*B-4*C)/D we recover two out of the three lengths of the Theta graph.
# Since we are in the Theta graph, we need to work with the alternative polynomials AA, BB, and CC,  in 6 variables a6, a5, x34, a3, a2, a1, where we replace a4 by x34 +a3. The valuation of x34 is unknown by it is larger than the valuation of a3.

# We propose to use the polynomial Q = AA*BB-8*CC

# This change allows us to recovers the length of the shortest edge in the graph. This is determined by a subdivision of the Theta cone into three cones. Such subdivision is induced by the Grobner fan of Q. Each such cone yields a different initial form (with respect to any weight in the cone). The total weight of such form will determine such minimal edge length.





##############################################
# Building blocks for Igusa Invariants Theta #
##############################################

SS = QQ['a6','a5','x34','a3', 'a2', 'a1']
a6,a5,x34,a3,a2,a1 = SS.gens()


# 0) we introduce the polynomial a4 (it was a variable for the Dumbbell graph)

a4 = a3 + x34

# 1) xij = difference of root i  and rootj

x12=a1-a2
x13=a1-a3
x14=a1-a4
x15=a1-a5
x23=a2-a3
x24=a2-a4
x25=a2-a5
x35=a3-a5
x45=a4-a5
x16=a1-a6
x26=a2-a6
x36=a3-a6
x46=a4-a6
x56=a5-a6

# 2) yij = xij^2
y12=x12^2
y13=x13^2
y14=x14^2
y15=x15^2
y23=x23^2
y24=x24^2
y25=x25^2
y34=x34^2
y35=x35^2
y45=x45^2
y16=x16^2
y26=x26^2
y36=x36^2
y46=x46^2
y56=x56^2

#############################
#Absolute Igusa Invariants: #
#############################

# We record the relevant absolute Igusa invariants.

AT = y12*y34*y56 + y12*y35*y46 + y12*y36*y45 + y13*y24*y56 + y13*y25*y46 + y13*y26*y45 +  y14*y23*y56 + y14*y25*y36 +  y14*y26*y35 +  y15*y23*y46 +  y15*y24*y36 +  y15*y26*y34 + y16*y23*y45 + y16*y24*y35 +      y16*y25*y34

# print len(AT.monomials())
# 177

BT = y12*y23*y13*y45*y56*y46 + y12*y24*y14*y35*y56*y36  + y12*y25*y15*y34*y46*y36  + y12*y26*y16*y34*y45*y35 + y13*y34*y14*y25*y56*y26 + y13*y35*y15*y24*y46*y26 + y13*y36*y16*y24*y45*y25 + y14*y45*y15*y23*y36*y26 + y14*y46*y16*y23*y35*y25 + y15*y56*y16*y23*y34*y24

# print len(BT.monomials())
# 1911

CT = y12*y23*y13*y45*y56*y46*( y14*(y25*y36 + y26*y35) + y15*(y24*y36 + y26*y34) + y16*(y25*y34+y24*y35)) +  y12*y24*y14*y35*y56*y36*( y13*(y25*y46 + y26*y45) + y15*(y23*y46 + y26*y34) + y16*(y25*y34+y23*y45))   + y12*y25*y15*y34*y46*y36*( y13*(y24*y56 + y26*y45) + y14*(y23*y56 + y26*y35) + y16*(y23*y45+y24*y35))  + y12*y26*y16*y34*y45*y35* ( y13*(y24*y56 + y25*y46) + y14*(y23*y56 + y25*y36) + y15*(y23*y46+y24*y36))   + y13*y34*y14*y25*y56*y26*( y12*(y35*y46 + y36*y45) + y15*(y23*y46 + y36*y24) + y16*(y23*y45+y24*y35))  + y13*y35*y15*y24*y46*y26*( y12*(y34*y56 + y36*y45) + y14*(y23*y56 + y25*y36) + y16*(y23*y45+y25*y34))  + y13*y36*y16*y24*y45*y25*( y12*(y34*y56 + y35*y46) + y14*(y23*y56 + y26*y35) + y15*(y23*y46+y26*y34))   + y14*y45*y15*y23*y36*y26*( y12*(y34*y56 + y35*y46) + y13*(y24*y56 + y25*y46) +   y16*(y24*y35+y25*y34)) +  y14*y46*y16*y23*y35*y25*( y12*(y34*y56 + y36*y45) + y13*(y24*y56 + y26*y45) + y15*(y24*y36+y26*y34))  + y15*y56*y16*y23*y34*y24*( y12*(y35*y46 + y36*y45) + y13*(y25*y46 + y26*y45) + y14*(y25*y36+y26*y35))

# print len(CT.monomials())
# 11745

# We choose the weights of ['a6','a5','x34','a3', 'a2', 'a1'] to be {36,25,10,16,9,1}. The weight of x34 must be lower than the weight of a3, but it can be bigger than the ones of a2 or a1. This will induce a subdivision of Q8 when computing its possible initial form.


# We create the M2 scripts to check that the leading terms of A, B, and C are the expected ones:

# # File for AT
# f = file('ATheta.m2', 'w')
# f.write('-- Theta graph calculations' + '\n'+'\n')
# f.write('-- polynomial A'+'\n'+'\n')
# f. write('S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {36,25,10,16,9,1}},Global=>false];'+'\n'+'\n')
# f.write('A = '+str(AT)+';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n' +'\n')
# f.write('toString(leadTerm(1,A))'+'\n')
# f.close()

# # File for BT
# f = file('BTheta.m2', 'w')
# f.write('-- Theta graph calculations' + '\n')
# f.write('-- polynomial B'+'\n'+'\n')
# f. write('S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {36,25,10,16,9,1}},Global=>false];'+'\n')
# f.write('B = '+str(BT)+';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n' +'\n')
# f.write('toString(leadTerm(1,B))'+'\n')
# f.close()

# # File for CT
# f = file('CTheta.m2', 'w')
# f.write('-- Theta graph calculations' + '\n')
# f.write('-- polynomial C'+'\n'+'\n')
# f. write('S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {36,25,10,16,9,1}},Global=>false];'+'\n')
# f.write('C = '+str(CT)+';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n' +'\n')
# f.write('toString(leadTerm(1,C))'+'\n')
# f.close()




# We check which of the 10 summands of C contributes to the leading term. This predicts which indices in the definition of C must be considered.

CT1 = y12*y23*y13*y45*y56*y46*( y14*(y25*y36 + y26*y35) + y15*(y24*y36 + y26*y34) + y16*(y25*y34+y24*y35))
CT2 = y12*y24*y14*y35*y56*y36*( y13*(y25*y46 + y26*y45) + y15*(y23*y46 + y26*y34) + y16*(y25*y34+y23*y45))
CT3 = y12*y25*y15*y34*y46*y36*( y13*(y24*y56 + y26*y45) + y14*(y23*y56 + y26*y35) + y16*(y23*y45+y24*y35))
CT4 = y12*y26*y16*y34*y45*y35* ( y13*(y24*y56 + y25*y46) + y14*(y23*y56 + y25*y36) + y15*(y23*y46+y24*y36))
CT5 = y13*y34*y14*y25*y56*y26*( y12*(y35*y46 + y36*y45) + y15*(y23*y46 + y36*y24) + y16*(y23*y45+y24*y35))
CT6 = y13*y35*y15*y24*y46*y26*( y12*(y34*y56 + y36*y45) + y14*(y23*y56 + y25*y36) + y16*(y23*y45+y25*y34))
CT7 = y13*y36*y16*y24*y45*y25*( y12*(y34*y56 + y35*y46) + y14*(y23*y56 + y26*y35) + y15*(y23*y46+y26*y34))
CT8 = y14*y45*y15*y23*y36*y26*( y12*(y34*y56 + y35*y46) + y13*(y24*y56 + y25*y46) +   y16*(y24*y35+y25*y34))
CT9 = y14*y46*y16*y23*y35*y25*( y12*(y34*y56 + y36*y45) + y13*(y24*y56 + y26*y45) + y15*(y24*y36+y26*y34))
CT10 = y15*y56*y16*y23*y34*y24*( y12*(y35*y46 + y36*y45) + y13*(y25*y46 + y26*y45) + y14*(y25*y36+y26*y35))


# # File for CT
# f = file('CPiecesTheta.m2', 'w')
# f.write('-- Theta graph calculations' + '\n')
# f.write('-- polynomial C'+'\n'+'\n')
# f. write('S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {36,25,10,16,9,1}},Global=>false];'+'\n')
# f.write('C1 = '+str(CT1)+';'+'\n'+'\n')
# f.write('C2 = '+str(CT2)+';'+'\n'+'\n')
# f.write('C3 = '+str(CT3)+';'+'\n'+'\n')
# f.write('C4 = '+str(CT4)+';'+'\n'+'\n')
# f.write('C5 = '+str(CT5)+';'+'\n'+'\n')
# f.write('C6 = '+str(CT6)+';'+'\n'+'\n')
# f.write('C7 = '+str(CT7)+';'+'\n'+'\n')
# f.write('C8 = '+str(CT8)+';'+'\n'+'\n')
# f.write('C9 = '+str(CT9)+';'+'\n'+'\n')
# f.write('C10 = '+str(CT10)+';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n' +'\n')
# f.write('-- polynomial C1'+'\n')
# f.write('toString(leadTerm(1,C1))'+'\n'+'\n')
# f.write('-- polynomial C2'+'\n')
# f.write('toString(leadTerm(1,C2))'+'\n'+'\n')
# f.write('-- polynomial C3'+'\n')
# f.write('toString(leadTerm(1,C3))'+'\n'+'\n')
# f.write('-- polynomial C4'+'\n')
# f.write('toString(leadTerm(1,C4))'+'\n'+'\n')
# f.write('-- polynomial C5'+'\n')
# f.write('toString(leadTerm(1,C5))'+'\n'+'\n')
# f.write('-- polynomial C6'+'\n')
# f.write('toString(leadTerm(1,C6))'+'\n'+'\n')
# f.write('-- polynomial C7'+'\n')
# f.write('toString(leadTerm(1,C7))'+'\n'+'\n')
# f.write('-- polynomial C8'+'\n')
# f.write('toString(leadTerm(1,C8))'+'\n'+'\n')
# f.write('-- polynomial C9'+'\n')
# f.write('toString(leadTerm(1,C9))'+'\n'+'\n')
# f.write('-- polynomial C10'+'\n')
# f.write('toString(leadTerm(1,C10))'+'\n')
# f.close()

# We compute the initial terms of each Ci and verify that the maximum value is attained at C6, C7, C8, C10, with coefficient two each. Each of them contributes a term with coefficient 2. 

# # We contrast the M2 output with our own implementation of leading terms:

weightsAsT = [36,25,10,16,9,1]
# LTCT1 = LTFromWeights(CT1,weightsAsT, SS)
# LTCT2 = LTFromWeights(CT2,weightsAsT, SS)
# LTCT3 = LTFromWeights(CT3,weightsAsT, SS)
# LTCT4 = LTFromWeights(CT4,weightsAsT, SS)
# LTCT5 = LTFromWeights(CT5,weightsAsT, SS)
# LTCT6 = LTFromWeights(CT6,weightsAsT, SS)
# LTCT7 = LTFromWeights(CT7,weightsAsT, SS)
# LTCT8 = LTFromWeights(CT8,weightsAsT, SS)
# LTCT9 = LTFromWeights(CT9,weightsAsT, SS)
# LTCT10 = LTFromWeights(CT10,weightsAsT, SS)

# LTCT1
# 4*a6^6*a5^4*a3^6*a2^2
# LTCT2
# 4*a6^6*a5^4*a3^6*a2^2
# LTCT3
# 4*a6^6*a5^6*x34^2*a3^2*a2^2
# LTCT4
# 4*a6^6*a5^6*x34^2*a3^2*a2^2
# LTCT5
# 4*a6^6*a5^4*x34^2*a3^6
# LTCT6
# 2*a6^6*a5^6*a3^6
# LTCT7
# 2*a6^6*a5^6*a3^6
# LTCT8
# 2*a6^6*a5^6*a3^6
# LTCT9
# 2*a6^6*a5^6*a3^6
# LTCT10
# 4*a6^6*a5^4*x34^2*a3^6

# L = set([LTCT1, LTCT2,LTCT3,LTCT4,LTCT5,LTCT6,LTCT7,LTCT8,LTCT9,LTCT10])
# {4*a6^6*a5^4*a3^6*a2^2,
#  4*a6^6*a5^6*x34^2*a3^2*a2^2,
#  4*a6^6*a5^4*x34^2*a3^6,
#  2*a6^6*a5^6*a3^6}
# MaxValue = LTFromWeights(sum([SS(x) for x in L]),weightsAsT, SS)
# MaxValue
# 2*a6^6*a5^6*a3^6
# The maximal value is attahed at LTCT7, LTCT8, LTCT9, LTCT10.


############################
# Initial terms and lambda #
############################

# We run the previous files in M2 and confirm that the leading terms are:
# For A:
# o3 = 8*a6^2*a5^2*a3^2
# For B:
# o3 = 4*a6^4*a5^4*a3^4
# For C:
# o3 = 8*a6^6*a5^6*a3^6


# We double check the computation of M2 with our own implemented functions:

LTAT = LTFromWeights(AT,weightsAsT, SS)
LTBT = LTFromWeights(BT,weightsAsT, SS)
LTCT = LTFromWeights(CT,weightsAsT, SS)

# LTAT
# 8*a6^2*a5^2*a3^2
# LTBT
# 4*a6^4*a5^4*a3^4
# LTCT
# 8*a6^6*a5^6*a3^6

# This allows us to conclude that we will only cancell the leading terms of AB and C if we pick lambda = 32/8 = 4


######################################
# Number of terms for generic lambda #
######################################

# For generic choices of lambda, we get a polynomial with 9131 terms
QT8720234 = AT*BT - 8720234*CT
# print len(QT8720234.monomials())
# 11891


##############################
# Calculation for lambda = 4 #
##############################

QT4 = AT*BT - 4*CT
# print len(QT4.monomials())
# 11379

# We create the M2 scripts to check that the leading terms of A, B, and C are the expected ones:

# # File for QT4
# f = file('Q4Theta.m2', 'w')
# f.write('-- Theta graph calculations' + '\n')
# f.write('-- polynomial Q4'+'\n'+'\n')
# f. write('S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {36,25,10,16,9,1}},Global=>false];'+'\n')
# f.write('Q4 = '+str(QT4)+';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n' +'\n')
# f.write('toString(leadTerm(1,Q4))'+'\n')
# f.close()


# We run the previous file in M2 and get the leading term for one choice of valuation of x34. In order to get the other possible valuations, we must compute the Grobner cone of QT4
# o3 = -8*a6^6*a5^6*x34^2*a3^4




#######################
# M2 Script for Theta #
#######################

# We record all our findings in M2 script

# f = file('ABCDQ8Theta.m2','w')
# f.write('-- Theta graph calculations' + '\n'+'\n')
# f. write('S=QQ[a6,a5,a4,a3,a2,a1, MonomialOrder=>{Weights => {36,25,20,16,9,1}},Global=>false];'+'\n'+'\n')
# f.write('-- polynomial A'+'\n')
# f.write('A = '+str(AT) +';'+'\n'+'\n')
# f.write('-- polynomial B'+'\n')
# f.write('B = '+str(BT) +';'+'\n'+'\n')
# f.write('-- polynomial C'+'\n')
# f.write('C = '+str(CT) +';'+'\n'+'\n')
# f.write('-- polynomial Q4'+'\n')
# f.write('Q4 = '+str(QT4) +';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n')
# f.write('-- polynomial A'+'\n')
# f.write('toString(leadTerm(1,A))'+'\n')
# f.write('-- polynomial B'+'\n')
# f.write('toString(leadTerm(1,B))'+'\n')
# f.write('-- polynomial C'+'\n')
# f.write('toString(leadTerm(1,C))'+'\n'+'\n')
# f.write('-- polynomial Q4'+'\n')
# f.write('toString(leadTerm(1,Q4))'+'\n'+'\n')
# f.close()





######################################## 
# Groebner complex computation for QT4 #
########################################

# Recall: the variables of SS are ordered a6,a5,x34,a3,a2,a1


# We record the monomials and coefficients of Q, as well about the exponent vectors.
monQ = QT4.monomials()
coeffQ = QT4.coefficients()
exponentVectorsQ = [x.exponents() for x in monQ]

# We convert each the tuple of each entry (a list) into a list of integers.
exponentVectorsQInZZ = []
m = len(exponentVectorsQ[0][0])
for x in exponentVectorsQ:
      v = [ZZ(x[0][j]) for j in range(0,m)]
      exponentVectorsQInZZ.append(v)



########################################
# Construct the Newton Polytope of QT4 #
########################################

# The calculations of Grobner fans only require the vertices of the Newton polytope of Q. The number of vertices of this polytope is 366 compared to the 14111 monomials in Q. The computation of the Grobner fan of the full Q does not terminate, as opposed to that of the alternative polynomial AltQ.

NPQ = Polyhedron(vertices=  exponentVectorsQInZZ)
# NPQ
# A 5-dimensional polyhedron in ZZ^6 defined as the convex hull of 168 vertices


# we record the extremal monomials of Q.

extremalExponents = [tuple(list(x)) for x in NPQ.vertices()]
# print len(extremalExponents)
# 168

# We construct AltQ, a polynomial obtained as the sum of the terms of Q involving extremal monomials.

AltQMonomials = [exponentVectorsQInZZ.index(list(x)) for x in extremalExponents]

# len(AltQMonomials)
# 168

AltQ = SS(0)
for j in AltQMonomials:
    AltQ = AltQ + SS(coeffQ[j]*monQ[j])

# AltQ
# -8*a6^6*a5^6*x34^4*a3^2 - 8*a6^6*a5^4*x34^6*a3^2 - 8*a6^4*a5^6*x34^6*a3^2 - 8*a6^6*a5^6*x34^2*a3^4 - 8*a6^6*a5^2*x34^6*a3^4 - 8*a6^2*a5^6*x34^6*a3^4 - 8*a6^4*a5^2*x34^6*a3^6 - 8*a6^2*a5^4*x34^6*a3^6 - 8*a6^6*a5^4*a3^8 - 8*a6^4*a5^6*a3^8 - 8*a6^6*a5^2*a3^10 - 8*a6^2*a5^6*a3^10 - 8*a6^4*a5^2*a3^12 - 8*a6^2*a5^4*a3^12 - 8*a6^6*a5^6*x34^4*a2^2 - 8*a6^6*a5^4*x34^6*a2^2 - 8*a6^4*a5^6*x34^6*a2^2 - 8*a6^6*a5^6*a3^4*a2^2 - 8*a6^6*x34^6*a3^4*a2^2 - 8*a5^6*x34^6*a3^4*a2^2 - 8*a6^4*x34^6*a3^6*a2^2 - 8*a5^4*x34^6*a3^6*a2^2 - 8*a6^6*a3^10*a2^2 - 8*a5^6*a3^10*a2^2 - 8*a6^4*a3^12*a2^2 - 8*a5^4*a3^12*a2^2 - 8*a6^6*a5^6*x34^2*a2^4 - 8*a6^6*a5^2*x34^6*a2^4 - 8*a6^2*a5^6*x34^6*a2^4 - 8*a6^6*a5^6*a3^2*a2^4 - 8*a6^6*x34^6*a3^2*a2^4 - 8*a5^6*x34^6*a3^2*a2^4 - 8*a6^2*x34^6*a3^6*a2^4 - 8*a5^2*x34^6*a3^6*a2^4 - 8*a6^6*a3^8*a2^4 - 8*a5^6*a3^8*a2^4 - 8*a6^2*a3^12*a2^4 - 8*a5^2*a3^12*a2^4 - 8*a6^6*a5^4*x34^2*a2^6 - 8*a6^4*a5^6*x34^2*a2^6 - 8*a6^6*a5^2*x34^4*a2^6 - 8*a6^2*a5^6*x34^4*a2^6 - 8*a6^4*a5^2*x34^6*a2^6 - 8*a6^2*a5^4*x34^6*a2^6 - 8*a6^6*a5^4*a3^2*a2^6 - 8*a6^4*a5^6*a3^2*a2^6 - 8*a6^6*x34^4*a3^2*a2^6 - 8*a5^6*x34^4*a3^2*a2^6 - 8*a6^4*x34^6*a3^2*a2^6 - 8*a5^4*x34^6*a3^2*a2^6 - 8*a6^6*a5^2*a3^4*a2^6 - 8*a6^2*a5^6*a3^4*a2^6 - 8*a6^6*x34^2*a3^4*a2^6 - 8*a5^6*x34^2*a3^4*a2^6 - 8*a6^2*x34^6*a3^4*a2^6 - 8*a5^2*x34^6*a3^4*a2^6 - 8*a6^4*a3^8*a2^6 - 8*a5^4*a3^8*a2^6 - 8*a6^2*a3^10*a2^6 - 8*a5^2*a3^10*a2^6 - 8*a6^6*a5^6*x34^4*a1^2 - 8*a6^6*a5^4*x34^6*a1^2 - 8*a6^4*a5^6*x34^6*a1^2 - 8*a6^6*a5^6*a3^4*a1^2 - 8*a6^6*x34^6*a3^4*a1^2 - 8*a5^6*x34^6*a3^4*a1^2 - 8*a6^4*x34^6*a3^6*a1^2 - 8*a5^4*x34^6*a3^6*a1^2 - 8*a6^6*a3^10*a1^2 - 8*a5^6*a3^10*a1^2 - 8*a6^4*a3^12*a1^2 - 8*a5^4*a3^12*a1^2 - 8*a6^6*a5^6*a2^4*a1^2 - 8*a6^6*x34^6*a2^4*a1^2 - 8*a5^6*x34^6*a2^4*a1^2 - 8*x34^6*a3^6*a2^4*a1^2 - 8*a3^12*a2^4*a1^2 - 8*a6^6*a5^4*a2^6*a1^2 - 8*a6^4*a5^6*a2^6*a1^2 - 8*a6^6*x34^4*a2^6*a1^2 - 8*a5^6*x34^4*a2^6*a1^2 - 8*a6^4*x34^6*a2^6*a1^2 - 8*a5^4*x34^6*a2^6*a1^2 - 8*a6^6*a3^4*a2^6*a1^2 - 8*a5^6*a3^4*a2^6*a1^2 - 8*x34^6*a3^4*a2^6*a1^2 - 8*a3^10*a2^6*a1^2 - 8*a6^6*a5^6*x34^2*a1^4 - 8*a6^6*a5^2*x34^6*a1^4 - 8*a6^2*a5^6*x34^6*a1^4 - 8*a6^6*a5^6*a3^2*a1^4 - 8*a6^6*x34^6*a3^2*a1^4 - 8*a5^6*x34^6*a3^2*a1^4 - 8*a6^2*x34^6*a3^6*a1^4 - 8*a5^2*x34^6*a3^6*a1^4 - 8*a6^6*a3^8*a1^4 - 8*a5^6*a3^8*a1^4 - 8*a6^2*a3^12*a1^4 - 8*a5^2*a3^12*a1^4 - 8*a6^6*a5^6*a2^2*a1^4 - 8*a6^6*x34^6*a2^2*a1^4 - 8*a5^6*x34^6*a2^2*a1^4 - 8*x34^6*a3^6*a2^2*a1^4 - 8*a3^12*a2^2*a1^4 - 8*a6^6*a5^2*a2^6*a1^4 - 8*a6^2*a5^6*a2^6*a1^4 - 8*a6^6*x34^2*a2^6*a1^4 - 8*a5^6*x34^2*a2^6*a1^4 - 8*a6^2*x34^6*a2^6*a1^4 - 8*a5^2*x34^6*a2^6*a1^4 - 8*a6^6*a3^2*a2^6*a1^4 - 8*a5^6*a3^2*a2^6*a1^4 - 8*x34^6*a3^2*a2^6*a1^4 - 8*a3^8*a2^6*a1^4 - 8*a6^6*a5^4*x34^2*a1^6 - 8*a6^4*a5^6*x34^2*a1^6 - 8*a6^6*a5^2*x34^4*a1^6 - 8*a6^2*a5^6*x34^4*a1^6 - 8*a6^4*a5^2*x34^6*a1^6 - 8*a6^2*a5^4*x34^6*a1^6 - 8*a6^6*a5^4*a3^2*a1^6 - 8*a6^4*a5^6*a3^2*a1^6 - 8*a6^6*x34^4*a3^2*a1^6 - 8*a5^6*x34^4*a3^2*a1^6 - 8*a6^4*x34^6*a3^2*a1^6 - 8*a5^4*x34^6*a3^2*a1^6 - 8*a6^6*a5^2*a3^4*a1^6 - 8*a6^2*a5^6*a3^4*a1^6 - 8*a6^6*x34^2*a3^4*a1^6 - 8*a5^6*x34^2*a3^4*a1^6 - 8*a6^2*x34^6*a3^4*a1^6 - 8*a5^2*x34^6*a3^4*a1^6 - 8*a6^4*a3^8*a1^6 - 8*a5^4*a3^8*a1^6 - 8*a6^2*a3^10*a1^6 - 8*a5^2*a3^10*a1^6 - 8*a6^6*a5^4*a2^2*a1^6 - 8*a6^4*a5^6*a2^2*a1^6 - 8*a6^6*x34^4*a2^2*a1^6 - 8*a5^6*x34^4*a2^2*a1^6 - 8*a6^4*x34^6*a2^2*a1^6 - 8*a5^4*x34^6*a2^2*a1^6 - 8*a6^6*a3^4*a2^2*a1^6 - 8*a5^6*a3^4*a2^2*a1^6 - 8*x34^6*a3^4*a2^2*a1^6 - 8*a3^10*a2^2*a1^6 - 8*a6^6*a5^2*a2^4*a1^6 - 8*a6^2*a5^6*a2^4*a1^6 - 8*a6^6*x34^2*a2^4*a1^6 - 8*a5^6*x34^2*a2^4*a1^6 - 8*a6^2*x34^6*a2^4*a1^6 - 8*a5^2*x34^6*a2^4*a1^6 - 8*a6^6*a3^2*a2^4*a1^6 - 8*a5^6*a3^2*a2^4*a1^6 - 8*x34^6*a3^2*a2^4*a1^6 - 8*a3^8*a2^4*a1^6 - 8*a6^4*a5^2*a2^6*a1^6 - 8*a6^2*a5^4*a2^6*a1^6 - 8*a6^4*x34^2*a2^6*a1^6 - 8*a5^4*x34^2*a2^6*a1^6 - 8*a6^2*x34^4*a2^6*a1^6 - 8*a5^2*x34^4*a2^6*a1^6 - 8*a6^4*a3^2*a2^6*a1^6 - 8*a5^4*a3^2*a2^6*a1^6 - 8*x34^4*a3^2*a2^6*a1^6 - 8*a6^2*a3^4*a2^6*a1^6 - 8*a5^2*a3^4*a2^6*a1^6 - 8*x34^2*a3^4*a2^6*a1^6



########################################
# Calculation of the Groebner fan of Q #
########################################

# We use AltQ to compute the Grobner fan of Q:

# Iq = ideal(AltQ)
# GFq = Iq.groebner_fan()

# We pre-compute the Grobner fan:
# GFqFan = GFq.polyhedralfan()
# save(GFqFan,"GrobnerFanAltQ4x34.sobj")

# We convert the data to Rational Polyhedral fan:
# newGF = GFqFan.to_RationalPolyhedralFan()
# save(newGF, "GFq4Fan_as_RationalPolyhedra.sobj")
# newGF=load("GFq4Fan_as_RationalPolyhedra.sobj")

# We load the pre-computed the Grober fan.
GFqFan = load("GrobnerFanAltQ4x34.sobj")


# We record the f-vector:
# print GFqFan.f_vector()
# [1, 32, 174, 396, 420, 168]

# We confirm the dimension of the fan is the expected one:
# print GFqFan.dim()
# 6

# We record the coordinates of the rays of the Grobner fan:
RaysGFqfan = GFqFan.rays()
# print RaysGFqfan
# [[-5, -5, -5, 1, 7, 7], [-5, 1, 1, 1, 1, 1], [-5, 7, -5, 1, -5, 7], [-5, 7, -5, 1, 7, -5], [-1, -1, -1, -1, -1, 5], [-1, -1, -1, -1, 5, -1], [-1, -1, 1, -1, 1, 1], [-1, -1, 1, 1, -1, 1], [-1, -1, 1, 1, 1, -1], [-1, -1, 2, 2, -1, -1], [-1, -1, 5, -1, -1, -1], [-1, 1, -1, -1, 1, 1], [-1, 1, 1, -1, -1, 1], [-1, 1, 1, -1, 1, -1], [-1, 1, 1, 1, -1, -1], [-1, 5, -1, -1, -1, -1], [1, -5, 1, 1, 1, 1], [1, -1, -1, -1, 1, 1], [1, -1, 1, -1, -1, 1], [1, -1, 1, -1, 1, -1], [1, -1, 1, 1, -1, -1], [1, 1, -5, 1, 1, 1], [1, 1, -1, -1, -1, 1], [1, 1, -1, -1, 1, -1], [1, 1, 1, -5, 1, 1], [1, 1, 1, -1, -1, -1], [1, 1, 1, 1, -5, 1], [1, 1, 1, 1, 1, -5], [5, -1, -1, -1, -1, -1], [7, -5, -5, 1, -5, 7], [7, -5, -5, 1, 7, -5], [7, 7, -5, 1, -5, -5]]


# We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
MaximalConesQAlt = GFqFan.maximal_cones().values()[0]
# print MaximalConesQAlt
# [[0, 1, 4, 5, 16], [0, 1, 4, 5, 21], [1, 2, 4, 15, 21], [1, 3, 5, 15, 21], [1, 2, 4, 15, 26], [1, 3, 5, 15, 27], [0, 1, 4, 16, 21], [0, 1, 5, 16, 21], [1, 2, 4, 21, 26], [1, 3, 5, 21, 27], [1, 2, 15, 21, 26], [1, 3, 15, 21, 27], [1, 4, 5, 6, 16], [1, 4, 6, 10, 16], [1, 5, 6, 10, 16], [1, 4, 7, 10, 16], [1, 5, 8, 10, 16], [1, 7, 9, 10, 16], [1, 8, 9, 10, 16], [1, 4, 5, 6, 24], [1, 4, 6, 10, 24], [1, 5, 6, 10, 24], [1, 4, 7, 10, 26], [1, 5, 8, 10, 27], [1, 7, 9, 10, 26], [1, 8, 9, 10, 27], [1, 4, 5, 11, 21], [1, 4, 5, 11, 24], [1, 4, 10, 12, 24], [1, 5, 10, 13, 24], [1, 4, 10, 12, 26], [1, 5, 10, 13, 27], [1, 9, 10, 14, 26], [1, 9, 10, 14, 27], [1, 4, 11, 15, 21], [1, 5, 11, 15, 21], [1, 4, 11, 15, 24], [1, 5, 11, 15, 24], [1, 4, 12, 15, 24], [1, 5, 13, 15, 24], [1, 4, 12, 15, 26], [1, 5, 13, 15, 27], [1, 10, 12, 15, 24], [1, 10, 13, 15, 24], [1, 10, 12, 15, 26], [1, 10, 13, 15, 27], [1, 10, 14, 15, 26], [1, 10, 14, 15, 27], [0, 4, 5, 16, 21], [1, 4, 7, 16, 21], [1, 5, 8, 16, 21], [1, 7, 9, 16, 21], [1, 8, 9, 16, 21], [1, 4, 7, 21, 26], [1, 5, 8, 21, 27], [1, 7, 9, 21, 26], [1, 8, 9, 21, 27], [1, 9, 14, 21, 26], [1, 9, 14, 21, 27], [1, 14, 15, 21, 26], [1, 14, 15, 21, 27], [2, 4, 15, 21, 26], [3, 5, 15, 21, 27], [4, 5, 6, 16, 24], [4, 6, 10, 16, 24], [5, 6, 10, 16, 24], [4, 7, 10, 16, 26], [5, 8, 10, 16, 27], [7, 9, 10, 16, 26], [8, 9, 10, 16, 27], [4, 5, 11, 21, 24], [4, 10, 12, 24, 26], [5, 10, 13, 24, 27], [9, 10, 14, 26, 27], [4, 11, 15, 21, 24], [5, 11, 15, 21, 24], [4, 12, 15, 24, 26], [5, 13, 15, 24, 27], [10, 12, 15, 24, 26], [10, 13, 15, 24, 27], [10, 14, 15, 26, 27], [4, 5, 16, 17, 21], [4, 5, 16, 17, 24], [4, 10, 16, 18, 24], [5, 10, 16, 19, 24], [4, 10, 16, 18, 26], [5, 10, 16, 19, 27], [9, 10, 16, 20, 26], [9, 10, 16, 20, 27], [4, 7, 16, 21, 26], [5, 8, 16, 21, 27], [7, 9, 16, 21, 26], [8, 9, 16, 21, 27], [4, 5, 17, 21, 24], [4, 10, 18, 24, 26], [5, 10, 19, 24, 27], [9, 10, 20, 26, 27], [9, 14, 21, 26, 27], [4, 15, 21, 22, 24], [5, 15, 21, 23, 24], [4, 15, 21, 22, 26], [5, 15, 21, 23, 27], [4, 15, 22, 24, 26], [5, 15, 23, 24, 27], [10, 15, 24, 25, 26], [10, 15, 24, 25, 27], [10, 15, 25, 26, 27], [14, 15, 21, 26, 27], [9, 16, 20, 21, 26], [9, 16, 20, 21, 27], [9, 20, 21, 26, 27], [4, 16, 17, 21, 28], [5, 16, 17, 21, 28], [4, 16, 17, 24, 28], [5, 16, 17, 24, 28], [4, 16, 18, 24, 28], [5, 16, 19, 24, 28], [4, 16, 18, 26, 28], [5, 16, 19, 27, 28], [10, 16, 18, 24, 28], [10, 16, 19, 24, 28], [10, 16, 18, 26, 28], [10, 16, 19, 27, 28], [10, 16, 20, 26, 28], [10, 16, 20, 27, 28], [4, 17, 21, 24, 28], [5, 17, 21, 24, 28], [4, 18, 24, 26, 28], [5, 19, 24, 27, 28], [10, 18, 24, 26, 28], [10, 19, 24, 27, 28], [10, 20, 26, 27, 28], [4, 21, 22, 24, 28], [5, 21, 23, 24, 28], [4, 21, 22, 26, 28], [5, 21, 23, 27, 28], [4, 22, 24, 26, 28], [5, 23, 24, 27, 28], [10, 24, 25, 26, 28], [10, 24, 25, 27, 28], [10, 25, 26, 27, 28], [15, 21, 22, 24, 28], [15, 21, 23, 24, 28], [15, 21, 22, 26, 28], [15, 21, 23, 27, 28], [15, 22, 24, 26, 28], [15, 23, 24, 27, 28], [15, 24, 25, 26, 28], [15, 24, 25, 27, 28], [15, 25, 26, 27, 28], [4, 16, 21, 26, 29], [5, 16, 21, 27, 30], [16, 20, 21, 26, 28], [16, 20, 21, 27, 28], [20, 21, 26, 27, 28], [15, 21, 26, 27, 31], [4, 16, 21, 28, 29], [5, 16, 21, 28, 30], [4, 16, 26, 28, 29], [5, 16, 27, 28, 30], [4, 21, 26, 28, 29], [5, 21, 27, 28, 30], [15, 21, 26, 28, 31], [15, 21, 27, 28, 31], [15, 26, 27, 28, 31], [16, 21, 26, 28, 29], [16, 21, 27, 28, 30], [21, 26, 27, 28, 31]]




# We record the maximal cones in the Grobner Fan of Q as a dictionary of polyhedral objects. The keys coincide with the indices of the maximal cones in the output of the Gfan computation.

PolyMaximalCones = MaximalCones(GFqFan)

# We check that they have the expected dimension:
# set([dim(x) for x in PolyMaximalCones.values()])
# {6}





##############
# Theta Cone #
##############

# Recall: the variables of SS are ordered a6,a5,x34,a3,a2,a1

# The following script constructs the Theta cone, with respect to the variables a6,a5,x34,a3,a2,a1:
# Its defining inequalities are:
# a6 - a5 >= 0
# a5 - a3 >= 0
# a3 - a2 >= 0
# a2 - a1 >= 0
# a3 - x34 >= 0

ThetaCone = Polyhedron(ieqs=[(0,1,-1,0,0,0,0),(0,0,1,0,-1,0,0), (0,0,0,0,1,-1,0),(0,0,0,0,0,1,-1), (0,0,0,-1,1,0,0)])

# ThetaCone.Hrepresentation()
# (An inequality (0, 0, -1, 1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 0, 0, 1, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# ThetaCone.rays()
# (A ray in the direction (0, -1, -1, -1, -1, -1),
#  A ray in the direction (0, 0, -1, -1, -1, -1),
#  A ray in the direction (0, 0, 0, 0, -1, -1),
#  A ray in the direction (0, 0, 0, 0, 0, -1),
#  A ray in the direction (0, 0, -1, 0, 0, 0))

# ThetaCone.lines()
# (A line in the direction (1, 1, 1, 1, 1, 1),)


# print dim(ThetaCone)
# 6


########################################################
# Subdivision of Theta induced by the Grobner fan of Q #
########################################################

# The following script computes the intersection of the Theta cone with all maximal cells in the Grobner fan of Q.

IntersectionsQThetaCone = {}
for i in range(0,len(PolyMaximalCones.keys())):
    # print str(i)
    polyCone =PolyMaximalCones[i]
    IntersectionQPolyCone = ThetaCone.intersection(polyCone)
    IntersectionsQThetaCone[i] = IntersectionQPolyCone

set([dim(x) for x in IntersectionsQThetaCone.values()])
# {1, 2, 3, 4, 5, 6}


# We record those intersection of maximal dimension, i.e. the dimension of the Theta Cone.
maxIntersections = [i for i in IntersectionsQThetaCone.keys() if dim(IntersectionsQThetaCone[i])==6]

# print maxIntersections
# [163, 164, 167]


SubdivisionsOfThetaByQ = [IntersectionsQThetaCone[i] for i in maxIntersections]

# print [len(SubdivisionsOfThetaByQ[i].rays()) for i in range(0,len(SubdivisionsOfThetaByQ))]
# [5, 5, 5]

# print [dim(SubdivisionsOfThetaByQ[i]) for i in range(0,len(SubdivisionsOfThetaByQ))]
# [6, 6, 6]



# We check that these 3 intersections are distinct. We know there are no containments by construction since they are maximal dimension and the maximal cells of Q have disjoint relative interiors. Thus, there are precisely 3 cells in the subdivision of Theta induced by the Grobner fan of Q.

# SubdivisionsOfThetaByQ[0] == SubdivisionsOfThetaByQ[1]
# # False
# SubdivisionsOfThetaByQ[0] == SubdivisionsOfThetaByQ[2]
# # False
# SubdivisionsOfThetaByQ[1] == SubdivisionsOfThetaByQ[2]
# # False




########################################
# Subdivision pieces and sample points #
########################################

# We record the list of rays of each of the 3 cells of the Theta cone, the polyhedron they generate, and a point in the relative interior of each cone. The latter will allow us to compute the initial form of Q induced by the weight given by each of these points.

raysOfThetaGfan = {}
ThetaSubdividedGfan = {}
pointThetaGfan = {}

CellIndices = [0,1,2]
for i in CellIndices:
    raysOfThetaGfan[i] = [list(x) for x in SubdivisionsOfThetaByQ[i].rays()]
    ThetaSubdividedGfan[i] = Polyhedron(rays=raysOfThetaGfan[i])
    pointThetaGfan[i]= list(2*sum([vector(r) for r in raysOfThetaGfan[i]]))


# We record the Rays of the Subdivisions:

# for i in CellIndices:
#     print 'Cell ' + str(i)
#     for j in SubdivisionsOfThetaByQ[i].rays():
#     	print j
#     print SubdivisionsOfThetaByQ[i].lines()
#     print ''

# Cell 0 -- Theta 2
# A ray in the direction (0, 0, 0, 0, 0, -1)
# A ray in the direction (0, 0, -1, 0, 0, 0)
# A ray in the direction (0, 0, -2, -1, -2, -2)
# A ray in the direction (0, -1, -1, -1, -1, -1)
# A ray in the direction (0, 0, -1, -1, -1, -1)
# (A line in the direction (1, 1, 1, 1, 1, 1),)

# Cell 1 -- Theta 0
# A ray in the direction (0, 0, 0, 0, 0, -1)
# A ray in the direction (0, 0, 0, 0, -1, -1)
# A ray in the direction (0, 0, -2, -1, -2, -2)
# A ray in the direction (0, 0, -1, -1, -1, -1)
# A ray in the direction (0, -1, -1, -1, -1, -1)
# (A line in the direction (1, 1, 1, 1, 1, 1),)

# Cell 2 -- Theta 1
# A ray in the direction (0, -1, -1, -1, -1, -1)
# A ray in the direction (0, 0, 0, 0, 0, -1)
# A ray in the direction (0, 0, 0, 0, -1, -1)
# A ray in the direction (0, 0, -1, 0, 0, 0)
# A ray in the direction (0, 0, -2, -1, -2, -2)
# (A line in the direction (1, 1, 1, 1, 1, 1),)



# We record the H-representation of each piece: this gives us the inequalities satisfied by the three edges of the Theta graph.
ThetaCellPiecesHRep = {}
for i in CellIndices:
    ThetaCellPiecesHRep[i] =  SubdivisionsOfThetaByQ[i].Hrepresentation()    

# for i in CellIndices:
#     print 'Cell ' + str(i)
#     ThetaCellPiecesHRep[i]

# Cell 0 -- Theta 2
# (An inequality (0, 0, -1, 0, 1, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 0, 0, 1, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -2, 1, 0) x + 0 >= 0)
# Cell 1 -- Theta 0
# (An inequality (0, 0, -1, 1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 1, 0, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 1, -2, 0, 0) x + 0 >= 0)
# Cell 2 -- Theta 1
# (An inequality (0, -1, -1, 2, 0, 0) x + 0 >= 0,
#  An inequality (0, -1, 0, 2, -1, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0)


findingCones = {}
for i in CellIndices:
    testPoint = pointThetaGfan[i]
    findingCones[i]=[]
    for j in range(0,len(PolyMaximalCones.keys())):
    	# print str(j)
    	polyCone =PolyMaximalCones[j]
	if testPoint in polyCone:
	   findingCones[i].append(j)

# findingCones
# {0: [163], 1: [164], 2: [167]}


# As sample points to compute the initial forms, we take the sum of the rays on each piece.

pointThetaGfan = {i: sum([vector(raysOfThetaGfan[i][j]) for j in range(0, len(raysOfThetaGfan[i]))]) for i in CellIndices}


# We record the sample points:
# pointThetaGfan
# {0: (0, -1, -5, -3, -4, -5),
#  1: (0, -1, -4, -3, -5, -6),
#  2: (0, -1, -4, -2, -4, -5)}

# We take appropriate shifts by the all-ones vector to ensure that the entries of the points are positive.

shiftedPointThetaGfan = {}
for k in pointThetaGfan.keys():
    shiftedPointThetaGfan[k] = [pointThetaGfan[k][j]+6 for j in range(0,6)]

shiftedPointThetaGfan
# {0: [6, 5, 1, 3, 2, 1],
#  1: [6, 5, 2, 3, 1, 0],
#  2: [6, 5, 2, 4, 2, 1]}




#################################
# Construction of initial forms #
#################################

# The following script computes the initial form of Q with respect to 3 points in the relative interior of each cell in the subdivision of the Theta cone. For this,
# 1) We compute the inner product between each point and all the exponent vectors in the polynomial Q. 
# 2) We record the maximal value for each list of inner products.
# 3) We record the indices of the monomials yielding these maximal values
# 4) We take the sum of the corresponding monomials with their coefficients in Q.

InnerProducts={}
for j in pointThetaGfan.keys():
    print str(j)
    InnerProducts[j] = [vector(ZZ,x)*vector(ZZ,pointThetaGfan[j]) for x in exponentVectorsQInZZ]

print [len(list(set(InnerProducts[j]))) for j in InnerProducts.keys()]
# [57, 63, 55]

MaxInnerProducts = [max(set(InnerProducts[i])) for i in InnerProducts.keys()]
# print MaxInnerProducts
# [-26, -26, -20]

# We compute the indices of elements in InnerProducts[i] where the max value is achieved. From this and the list of monomial and coefficients of Q we can reconstruct the initial form:

MaxIndices = {}
for i in InnerProducts.keys():
    MaxIndices[i] = [j for j in range(0,len(InnerProducts[i])) if InnerProducts[i][j]==MaxInnerProducts[InnerProducts.keys().index(i)]] 

# print [len(MaxIndices[i]) for i in InnerProducts.keys()]
# [1, 1, 1]


InitialFormsQ = {}
for i in MaxIndices.keys():
    informQ = SS(0)
    for j in MaxIndices[i]:
    	informQ = informQ + SS(coeffQ[j]*monQ[j])
    InitialFormsQ[i] = informQ

# InitialFormsQ
# {0: -8*a6^6*a5^6*a3^4*a2^2,
#  1: -8*a6^6*a5^6*x34^2*a3^4,
#  2: -8*a6^6*a5^4*a3^8}


##############
# M2 Scripts #
##############

# shiftedPointThetaGfan
# {0: [6, 5, 1, 3, 2, 1],
#  1: [6, 5, 2, 3, 1, 0],
#  2: [6, 5, 2, 4, 2, 1]}

# We construct M2 scripts to verify that the leading terms of Q4 for each of the 3 sample points are the expected ones:

#################
# Subdivision 0 #
#################

# shiftedPointThetaGfan[0]
# [6, 5, 1, 3, 2, 1]


# f = file('ABCDQ4ThetaPiece2.m2','w')
# f.write('-- Theta graph calculations Cell 0 (from the Grobner Fan), corresponding to the Theta_2 Cell' + '\n'+'\n')
# f. write('S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {6,5,1,3,2,1}},Global=>false];'+'\n'+'\n')
# f.write('-- polynomial A'+'\n')
# f.write('A = '+str(AT) +';'+'\n'+'\n')
# f.write('-- polynomial B'+'\n')
# f.write('B = '+str(BT) +';'+'\n'+'\n')
# f.write('-- polynomial C'+'\n')
# f.write('C = '+str(CT) +';'+'\n'+'\n')
# f.write('-- polynomial Q4'+'\n')
# f.write('Q4 =' + str(QT4) +';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n')
# f.write('-- polynomial A'+'\n')
# f.write('toString(leadTerm(1,A))'+'\n')
# f.write('-- polynomial B'+'\n')
# f.write('toString(leadTerm(1,B))'+'\n')
# f.write('-- polynomial C'+'\n')
# f.write('toString(leadTerm(1,C))'+'\n'+'\n')
# f.write('-- polynomial Q4'+'\n')
# f.write('toString(leadTerm(1,Q4))'+'\n'+'\n')
# f.close()


#################
# Subdivision 1 #
#################

# shiftedPointThetaGfan[1]
# [6, 5, 2, 3, 1, 0]

# f = file('ABCDQ4ThetaPiece0.m2','w')
# f.write('-- Theta graph calculations Cell 1 (from the Grobner Fan), corresponding to the Theta_0 Cell' + '\n'+'\n')
# f. write('S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {6,5,2,3,1,0}},Global=>false];'+'\n'+'\n')
# f.write('-- polynomial A'+'\n')
# f.write('A = '+str(AT) +';'+'\n'+'\n')
# f.write('-- polynomial B'+'\n')
# f.write('B = '+str(BT) +';'+'\n'+'\n')
# f.write('-- polynomial C'+'\n')
# f.write('C = '+str(CT) +';'+'\n'+'\n')
# f.write('-- polynomial Q4'+'\n')
# f.write('Q4 = '+str(QT4) +';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n')
# f.write('-- polynomial A'+'\n')
# f.write('toString(leadTerm(1,A))'+'\n')
# f.write('-- polynomial B'+'\n')
# f.write('toString(leadTerm(1,B))'+'\n')
# f.write('-- polynomial C'+'\n')
# f.write('toString(leadTerm(1,C))'+'\n'+'\n')
# f.write('-- polynomial Q4'+'\n')
# f.write('toString(leadTerm(1,Q4))'+'\n'+'\n')
# f.close()


#################
# Subdivision 2 #
#################

# shiftedPointThetaGfan[2]
# [6, 5, 2, 4, 2, 1]

# f = file('ABCDQ4ThetaPiece2.m2','w')
# f.write('-- Theta graph calculations Cell 2 (from the Grobner Fan), corresponding to the Theta_1 Cell' + '\n'+'\n')
# f. write('S=QQ[a6,a5,x34,a3,a2,a1, MonomialOrder=>{Weights => {6,5,2,4,2,1}},Global=>false];'+'\n'+'\n')
# f.write('-- polynomial A'+'\n')
# f.write('A = '+str(AT) +';'+'\n'+'\n')
# f.write('-- polynomial B'+'\n')
# f.write('B = '+str(BT) +';'+'\n'+'\n')
# f.write('-- polynomial C'+'\n')
# f.write('C = '+str(CT) +';'+'\n'+'\n')
# f.write('-- polynomial Q4'+'\n')
# f.write('Q4 = '+str(QT4) +';'+'\n'+'\n')
# f.write('-- We compute the leadingTerms' +'\n')
# f.write('-- polynomial A'+'\n')
# f.write('toString(leadTerm(1,A))'+'\n')
# f.write('-- polynomial B'+'\n')
# f.write('toString(leadTerm(1,B))'+'\n')
# f.write('-- polynomial C'+'\n')
# f.write('toString(leadTerm(1,C))'+'\n'+'\n')
# f.write('-- polynomial Q4'+'\n')
# f.write('toString(leadTerm(1,Q4))'+'\n'+'\n')
# f.close()

##########
# Output #
##########
# We run the previous files on M2 and get the leading terms for A, B, C, and QT4 for our choice of weights.

##########
# Cell 0 #
##########
# For A:
# o6 = 8*a6^2*a5^2*a3^2
# For B:
# o7 = 4*a6^4*a5^4*a3^4
# For C:
# o8 = 8*a6^6*a5^6*a3^6
# For Q4:
# o9 = -8*a6^6*a5^6*a3^4*a2^2


##########
# Cell 1 #
##########
# For A:
# o6 = 8*a6^2*a5^2*a3^2
# For B:
# o7 = 4*a6^4*a5^4*a3^4
# For C:
# o8 = 8*a6^6*a5^6*a3^6
# For Q4:
# o9 = -8*a6^6*a5^6*x34^2*a3^4


##########
# Cell 2 #
##########
# For A:
# o6 = 8*a6^2*a5^2*a3^2
# For B:
# o7 = 4*a6^4*a5^4*a3^4
# For C:
# o8 = 8*a6^6*a5^6*a3^6
# For Q4:
# o9 = -8*a6^6*a5^4*a3^8



==> anc/supplementaryMaterial/software/Qrefinementwithx34Noa4BadPrimes.sage <==
###################################################
# Computations for Bad Primes for Igusa functions #
###################################################

# We check what happens to the Igusa invariants under an extension of the 3-adic valuation. This is the only case that needs to be analyzed since by our computations on "Qrefinementwithx34Noa4.sage", the leading terms of A, B and C, assuming trivial valuation on Q is:


# we load the polynomials and the ring:

load("Qrefinementwithx34Noa4.sage")


############################
# Type (I): Dumbbell Graph #
############################

weightsAs = [36,25,20,16,9,1]


LTA = LTFromWeights(A,weightsAs, S)
# # LTA
# # 6*a6^2*a5^2*a4^2
LTB = LTFromWeights(B,weightsAs, S)
# # LTB
# # 4*a6^4*a5^4*a4^2*a3^2
LTC = LTFromWeights(C,weightsAs, S)
# # LTC
# # 8*a6^6*a5^6*a4^4*a3^2

LTQ3 = LTFromWeights(Q3,weightsAs, S)
# LTQ3
# 8*a6^6*a5^6*a4^3*a3^3

LTQ4 = LTFromWeights(Q4,weightsAs, S)
# LTQ4
# -8*a6^6*a5^6*a4^4*a3^2


###########################################
# Bad primes computations A, B, C, Q3, Q4 #
###########################################

load("Qrefinementwithx34Noa4.sage")

# We need only check the primes dividing the coefficients of the leading terms:

BadPrimesA = computeBadPrimesOdd(S,LTA)

BadPrimesB = computeBadPrimesOdd(S,LTB)

BadPrimesC = computeBadPrimesOdd(S,LTC)

BadPrimesQ3 = computeBadPrimesOdd(S,LTQ3)

BadPrimesQ4 = computeBadPrimesOdd(S,LTQ4)

# Our findings give a list of badPrimes for all the polynomials (the prime 2 is discarded)
# print BadPrimesA
# [3]
# print BadPrimesB
# []
# print BadPrimesC
# []
# print BadPrimesQ3
# []
# print BadPrimesQ4
# []


#####################
# Computation for A #
#####################

# Since 3 is a bad prime for the presumed leading term of A, we must do a refined calculation:

(polynomialsAByCoefficients, LeadingTermsAByCoefficients, ExpLeadingTermAByCoefficients,CoefficientsABadPrimes,ExtraValuationToAddA,newValuationA,newValuationA,MaxTermsA) = trueValuationsPerPrimeAndWeightVector(S, A,weightsAs, BadPrimesA)

# We record the outputs:

# polynomialsAByCoefficients
# {4: -a6^2*a5^2*a4*a3 - a6^2*a5*a4^2*a3 - a6*a5^2*a4^2*a3 - a6^2*a5*a4*a3^2 - a6*a5^2*a4*a3^2 - a6*a5*a4^2*a3^2 - a6^2*a5^2*a4*a2 - a6^2*a5*a4^2*a2 - a6*a5^2*a4^2*a2 - a6^2*a5^2*a3*a2 - a6^2*a4^2*a3*a2 - a5^2*a4^2*a3*a2 - a6^2*a5*a3^2*a2 - a6*a5^2*a3^2*a2 - a6^2*a4*a3^2*a2 - a5^2*a4*a3^2*a2 - a6*a4^2*a3^2*a2 - a5*a4^2*a3^2*a2 - a6^2*a5*a4*a2^2 - a6*a5^2*a4*a2^2 - a6*a5*a4^2*a2^2 - a6^2*a5*a3*a2^2 - a6*a5^2*a3*a2^2 - a6^2*a4*a3*a2^2 - a5^2*a4*a3*a2^2 - a6*a4^2*a3*a2^2 - a5*a4^2*a3*a2^2 - a6*a5*a3^2*a2^2 - a6*a4*a3^2*a2^2 - a5*a4*a3^2*a2^2 - a6^2*a5^2*a4*a1 - a6^2*a5*a4^2*a1 - a6*a5^2*a4^2*a1 - a6^2*a5^2*a3*a1 - a6^2*a4^2*a3*a1 - a5^2*a4^2*a3*a1 - a6^2*a5*a3^2*a1 - a6*a5^2*a3^2*a1 - a6^2*a4*a3^2*a1 - a5^2*a4*a3^2*a1 - a6*a4^2*a3^2*a1 - a5*a4^2*a3^2*a1 - a6^2*a5^2*a2*a1 - a6^2*a4^2*a2*a1 - a5^2*a4^2*a2*a1 - a6^2*a3^2*a2*a1 - a5^2*a3^2*a2*a1 - a4^2*a3^2*a2*a1 - a6^2*a5*a2^2*a1 - a6*a5^2*a2^2*a1 - a6^2*a4*a2^2*a1 - a5^2*a4*a2^2*a1 - a6*a4^2*a2^2*a1 - a5*a4^2*a2^2*a1 - a6^2*a3*a2^2*a1 - a5^2*a3*a2^2*a1 - a4^2*a3*a2^2*a1 - a6*a3^2*a2^2*a1 - a5*a3^2*a2^2*a1 - a4*a3^2*a2^2*a1 - a6^2*a5*a4*a1^2 - a6*a5^2*a4*a1^2 - a6*a5*a4^2*a1^2 - a6^2*a5*a3*a1^2 - a6*a5^2*a3*a1^2 - a6^2*a4*a3*a1^2 - a5^2*a4*a3*a1^2 - a6*a4^2*a3*a1^2 - a5*a4^2*a3*a1^2 - a6*a5*a3^2*a1^2 - a6*a4*a3^2*a1^2 - a5*a4*a3^2*a1^2 - a6^2*a5*a2*a1^2 - a6*a5^2*a2*a1^2 - a6^2*a4*a2*a1^2 - a5^2*a4*a2*a1^2 - a6*a4^2*a2*a1^2 - a5*a4^2*a2*a1^2 - a6^2*a3*a2*a1^2 - a5^2*a3*a2*a1^2 - a4^2*a3*a2*a1^2 - a6*a3^2*a2*a1^2 - a5*a3^2*a2*a1^2 - a4*a3^2*a2*a1^2 - a6*a5*a2^2*a1^2 - a6*a4*a2^2*a1^2 - a5*a4*a2^2*a1^2 - a6*a3*a2^2*a1^2 - a5*a3*a2^2*a1^2 - a4*a3*a2^2*a1^2,
#  6: a6^2*a5^2*a4^2 + a6^2*a5^2*a3^2 + a6^2*a4^2*a3^2 + a5^2*a4^2*a3^2 + a6^2*a5^2*a2^2 + a6^2*a4^2*a2^2 + a5^2*a4^2*a2^2 + a6^2*a3^2*a2^2 + a5^2*a3^2*a2^2 + a4^2*a3^2*a2^2 + a6^2*a5^2*a1^2 + a6^2*a4^2*a1^2 + a5^2*a4^2*a1^2 + a6^2*a3^2*a1^2 + a5^2*a3^2*a1^2 + a4^2*a3^2*a1^2 + a6^2*a2^2*a1^2 + a5^2*a2^2*a1^2 + a4^2*a2^2*a1^2 + a3^2*a2^2*a1^2,
#  12: a6^2*a5*a4*a3*a2 + a6*a5^2*a4*a3*a2 + a6*a5*a4^2*a3*a2 + a6*a5*a4*a3^2*a2 + a6*a5*a4*a3*a2^2 + a6^2*a5*a4*a3*a1 + a6*a5^2*a4*a3*a1 + a6*a5*a4^2*a3*a1 + a6*a5*a4*a3^2*a1 + a6^2*a5*a4*a2*a1 + a6*a5^2*a4*a2*a1 + a6*a5*a4^2*a2*a1 + a6^2*a5*a3*a2*a1 + a6*a5^2*a3*a2*a1 + a6^2*a4*a3*a2*a1 + a5^2*a4*a3*a2*a1 + a6*a4^2*a3*a2*a1 + a5*a4^2*a3*a2*a1 + a6*a5*a3^2*a2*a1 + a6*a4*a3^2*a2*a1 + a5*a4*a3^2*a2*a1 + a6*a5*a4*a2^2*a1 + a6*a5*a3*a2^2*a1 + a6*a4*a3*a2^2*a1 + a5*a4*a3*a2^2*a1 + a6*a5*a4*a3*a1^2 + a6*a5*a4*a2*a1^2 + a6*a5*a3*a2*a1^2 + a6*a4*a3*a2*a1^2 + a5*a4*a3*a2*a1^2,
#  120: -a6*a5*a4*a3*a2*a1}

# LeadingTermsAByCoefficients
# {4: -a6^2*a5^2*a4*a3,
#  6: a6^2*a5^2*a4^2,
#  12: a6^2*a5*a4*a3*a2,
#  120: -a6*a5*a4*a3*a2*a1}

# ExpLeadingTermAByCoefficients
# {4: (2, 2, 1, 1, 0, 0),
#  6: (2, 2, 2, 0, 0, 0),
#  12: (2, 1, 1, 1, 1, 0),
#  120: (1, 1, 1, 1, 1, 1)}

# CoefficientsABadPrimes
# {4: [], 6: [3], 12: [3], 120: [3, 5]}

# ExtraValuationToAddA
# {4: [0], 6: [-1], 12: [-1], 120: [-1, -1]}

# MaxTermsA
# {3: [(6, -1, a6^2*a5^2*a4^2)]}

# We compare the weights of the leading terms of each piece with respect to the negative 3-adic valuation (Recall our choice of weights is weightsAs = [36, 25, 20, 16, 9, 1])

# Coeff4 = 2*w6 +2*w5+ w4 + w3
# Coeff6 = -1 + 2*w6 + 2*w5 + 2*w4
# Coeff12 = -1 + 2*w6 + w5 + w4+ w3 + w2
# Coeff120 = -1 + w6 + w5 + w4 + w3 + w2 + w1

# The winners are Coeff4 and Coeff6, so the computation boils down to comparing w3 and w4 - 1. There are three cases to analyze:

########################
# Case 1 : w4 - 1 > w3 #
########################

# newLTA = 6*LeadingTermsAByCoefficients[6]
# newLTA
# 6*a6^2*a5^2*a4^2
# newLTA *LTB /LTC
# 3

# We can cancel the leading terms and the calculations from the characteristic 0 case apply.

########################
# Case 2 : w4 - 1 < w3 #
########################

# newLTA = 4*LeadingTermsAByCoefficients[4]
# newLTA
# -4*a6^2*a5^2*a4*a3
# newLTA*LTB
# -16*a6^6*a5^6*a4^3*a3^3
# LTC
# 8*a6^6*a5^6*a4^4*a3^2
# newLTA*LTB/LTC
# (-16*a3)/(8*a4)
# newLTA*LTB-3*LTC
# -24*a6^6*a5^6*a4^4*a3^2 - 16*a6^6*a5^6*a4^3*a3^3
# newLTA*LTB-4*LTC
# -32*a6^6*a5^6*a4^4*a3^2 - 16*a6^6*a5^6*a4^3*a3^3
# In both cases, the leading terms are -16*a6^6*a5^6*a4^3*a3^3 and their weight is 6*(w6+w5) + 3*(w4+w3)



########################
# Case 3 : w4 - 1 = w3 #
########################


# We must change the weight:
weightsAs = [36, 25, 20, 19, 9, 1]

(polynomialsAByCoefficients, LeadingTermsAByCoefficients, ExpLeadingTermAByCoefficients,CoefficientsABadPrimes,ExtraValuationToAddA,newValuationA,newValuationA,MaxTermsA) = trueValuationsPerPrimeAndWeightVector(S, A,weightsAs, BadPrimesA)

# LeadingTermsAByCoefficients
# {4: -a6^2*a5^2*a4*a3,
#  6: a6^2*a5^2*a4^2,
#  12: a6^2*a5*a4*a3*a2,
#  120: -a6*a5*a4*a3*a2*a1}

# MaxTermsA
# {3: [(4, 0, -a6^2*a5^2*a4*a3), (6, -1, a6^2*a5^2*a4^2)]}

# newLTA = 4*LeadingTermsAByCoefficients[4] + 6*LeadingTermsAByCoefficients[6]
# newLTA
# 6*a6^2*a5^2*a4^2 - 4*a6^2*a5^2*a4*a3
# factor(newLTA)
# (-2) * (-3*a4 + 2*a3) * a4 * a5^2 * a6^2

# # The valuation is the expected one iff no cancellation occurs!

# newLTA*LTB
# 24*a6^6*a5^6*a4^4*a3^2 - 16*a6^6*a5^6*a4^3*a3^3
# newLTA*LTB-3*LTC
# -16*a6^6*a5^6*a4^3*a3^3
# In this case,  no cancellation occurs. We can proceed with Q3 as in the characteristic 0 case.
# newLTA*LTB-4*LTC
# -8*a6^6*a5^6*a4^4*a3^2 - 16*a6^6*a5^6*a4^3*a3^3
# factor(newLTA*LTB-4*LTC)
# factor(newLTA*LTB-4*LTC)
# (-8) * (a4 + 2*a3) * a3^2 * a4^3 * a5^6 * a6^6
# In this case, since w4 = w3+1, then val(a4+2*a3)  = -w4, so no cancellation occures. We can proceed with Q4 as in the characteristic 0 case.

# The only issue that remains is when val(-3*a4 + 2*a3) > -w3 = 1 - w4





####################
# Type (II): Theta #
####################

weightsAsT = [36,25,10,16,9,1]

# LTAT = LTFromWeights(AT,weightsAsT, S)
# # LTAT
# # 8*a6^2*a5^2*a3^2
# LTBT = LTFromWeights(BT,weightsAsT, S)
# # LTBT
# # 4*a6^4*a5^4*a3^4
# LTCT = LTFromWeights(CT,weightsAsT, S)
# # LTCT
# # 8*a6^6*a5^6*a3^6


# LTQ4T = LTFromWeights(QT4,weightsAsT, S)
# LTQ4T
# -8*a6^6*a5^6*a4^4*a3^2

# There is no characteristic issue in this case.

==> anc/supplementaryMaterial/software/RelevantCoefficientsXZThetaCone.txt <==
Mx4 = -2*b4^2 - 2*b4*b34 - b34^2 - b2^2

Mx3 = b4^4 + 2*b4^3*b34 - b5^2*b34^2 + b4^2*b34^2 - b5^2*b2^2 + 2*b4^2*b2^2 + 2*b4*b34*b2^2 + b34^2*b2^2

Mx2 = 2*b5^2*b4^2*b2^2 - b4^4*b2^2 + 2*b5^2*b4*b34*b2^2 - 2*b4^3*b34*b2^2 + b5^2*b34^2*b2^2 - b4^2*b34^2*b2^2



==> anc/supplementaryMaterial/software/RelevantCoefficientsYZThetaCone.txt <==
my4 = 2*b5^3*b34^2 + 3*b5*b4^2*b34^2 + 3*b5*b4*b34^3 + b5*b34^4 + 2*b5^3*b2^2 - b5*b4^2*b2^2 - b5*b4*b34*b2^2 + b5*b2^4

my3z = -2*b5^3*b4^2 - 2*b5^3*b4*b34 - 4*b5^3*b34^2 - 12*b5*b4^2*b34^2 - 12*b5*b4*b34^3 - 4*b5*b34^4 - 4*b5^3*b2^2 + 4*b5*b4^2*b2^2 + 4*b5*b4*b34*b2^2 - 4*b5*b2^4

my2z2 = 4*b5^5 + 5*b5^3*b4^2 + 5*b5^3*b4*b34 + 2*b5^3*b34^2 + 18*b5*b4^2*b34^2 + 18*b5*b4*b34^3 + 6*b5*b34^4 + 2*b5^3*b2^2 - 6*b5*b4^2*b2^2 - 6*b5*b4*b34*b2^2 + 6*b5*b2^4

myz3 = -4*b5^5 - 4*b5^3*b4^2 - 4*b5^3*b4*b34 - 12*b5*b4^2*b34^2 - 12*b5*b4*b34^3 - 4*b5*b34^4 + 4*b5*b4^2*b2^2 + 4*b5*b4*b34*b2^2 - 4*b5*b2^4

mz4 = b5^5 + b5^3*b4^2 + b5^3*b4*b34 + 3*b5*b4^2*b34^2 + 3*b5*b4*b34^3 + b5*b34^4 - b5*b4^2*b2^2 - b5*b4*b34*b2^2 + b5*b2^4

my3 = -b5^4*b4^4*b34^2 - b5^2*b4^6*b34^2 - 2*b5^4*b4^3*b34^3 - 3*b5^2*b4^5*b34^3 + b5^6*b34^4 - 3*b5^2*b4^4*b34^4 + b5^4*b4*b34^5 - b5^2*b4^3*b34^5 - b5^4*b4^4*b2^2 - 2*b5^4*b4^3*b34*b2^2 + 2*b5^6*b34^2*b2^2 + 2*b5^4*b4^2*b34^2*b2^2 - 3*b5^2*b4^4*b34^2*b2^2 + 3*b5^4*b4*b34^3*b2^2 - 6*b5^2*b4^3*b34^3*b2^2 - 4*b5^2*b4^2*b34^4*b2^2 - b5^2*b4*b34^5*b2^2 + b5^6*b2^4 + b5^4*b4^2*b2^4 + b5^4*b4*b34*b2^4 + 3*b5^2*b4^2*b34^2*b2^4 + 3*b5^2*b4*b34^3*b2^4 + b5^2*b34^4*b2^4

my2z = -6*b5^6*b4^2*b34^2 - 5*b5^4*b4^4*b34^2 + 3*b5^2*b4^6*b34^2 - 6*b5^6*b4*b34^3 - 10*b5^4*b4^3*b34^3 + 9*b5^2*b4^5*b34^3 - 3*b5^6*b34^4 - 8*b5^4*b4^2*b34^4 + 9*b5^2*b4^4*b34^4 - 3*b5^4*b4*b34^5 + 3*b5^2*b4^3*b34^5 + 2*b5^6*b4^2*b2^2 + 3*b5^4*b4^4*b2^2 + 2*b5^6*b4*b34*b2^2 + 6*b5^4*b4^3*b34*b2^2 - 2*b5^6*b34^2*b2^2 + 9*b5^2*b4^4*b34^2*b2^2 - 3*b5^4*b4*b34^3*b2^2 + 18*b5^2*b4^3*b34^3*b2^2 + 12*b5^2*b4^2*b34^4*b2^2 + 3*b5^2*b4*b34^5*b2^2 - 3*b5^6*b2^4 - 3*b5^4*b4^2*b2^4 - 3*b5^4*b4*b34*b2^4 - 9*b5^2*b4^2*b34^2*b2^4 - 9*b5^2*b4*b34^3*b2^4 - 3*b5^2*b34^4*b2^4

myz2 = 9*b5^6*b4^2*b34^2 + 9*b5^4*b4^4*b34^2 - 3*b5^2*b4^6*b34^2 + 9*b5^6*b4*b34^3 + 18*b5^4*b4^3*b34^3 - 9*b5^2*b4^5*b34^3 + 3*b5^6*b34^4 + 12*b5^4*b4^2*b34^4 - 9*b5^2*b4^4*b34^4 + 3*b5^4*b4*b34^5 - 3*b5^2*b4^3*b34^5 - 3*b5^6*b4^2*b2^2 - 3*b5^4*b4^4*b2^2 - 3*b5^6*b4*b34*b2^2 - 6*b5^4*b4^3*b34*b2^2 - 3*b5^4*b4^2*b34^2*b2^2 - 9*b5^2*b4^4*b34^2*b2^2 - 18*b5^2*b4^3*b34^3*b2^2 - 12*b5^2*b4^2*b34^4*b2^2 - 3*b5^2*b4*b34^5*b2^2 + 3*b5^6*b2^4 + 3*b5^4*b4^2*b2^4 + 3*b5^4*b4*b34*b2^4 + 9*b5^2*b4^2*b34^2*b2^4 + 9*b5^2*b4*b34^3*b2^4 + 3*b5^2*b34^4*b2^4

mz3 = -3*b5^6*b4^2*b34^2 - 3*b5^4*b4^4*b34^2 + b5^2*b4^6*b34^2 - 3*b5^6*b4*b34^3 - 6*b5^4*b4^3*b34^3 + 3*b5^2*b4^5*b34^3 - b5^6*b34^4 - 4*b5^4*b4^2*b34^4 + 3*b5^2*b4^4*b34^4 - b5^4*b4*b34^5 + b5^2*b4^3*b34^5 + b5^6*b4^2*b2^2 + b5^4*b4^4*b2^2 + b5^6*b4*b34*b2^2 + 2*b5^4*b4^3*b34*b2^2 + b5^4*b4^2*b34^2*b2^2 + 3*b5^2*b4^4*b34^2*b2^2 + 6*b5^2*b4^3*b34^3*b2^2 + 4*b5^2*b4^2*b34^4*b2^2 + b5^2*b4*b34^5*b2^2 - b5^6*b2^4 - b5^4*b4^2*b2^4 - b5^4*b4*b34*b2^4 - 3*b5^2*b4^2*b34^2*b2^4 - 3*b5^2*b4*b34^3*b2^4 - b5^2*b34^4*b2^4

my2 = -4*b5^7*b4^4*b34^2*b2^2 - 4*b5^5*b4^6*b34^2*b2^2 + b5^3*b4^8*b34^2*b2^2 - 8*b5^7*b4^3*b34^3*b2^2 - 12*b5^5*b4^5*b34^3*b2^2 + 4*b5^3*b4^7*b34^3*b2^2 - 5*b5^7*b4^2*b34^4*b2^2 - 13*b5^5*b4^4*b34^4*b2^2 + 6*b5^3*b4^6*b34^4*b2^2 - b5^7*b4*b34^5*b2^2 - 6*b5^5*b4^3*b34^5*b2^2 + 4*b5^3*b4^5*b34^5*b2^2 - b5^5*b4^2*b34^6*b2^2 + b5^3*b4^4*b34^6*b2^2 + 3*b5^7*b4^2*b34^2*b2^4 + 3*b5^5*b4^4*b34^2*b2^4 - b5^3*b4^6*b34^2*b2^4 + 3*b5^7*b4*b34^3*b2^4 + 6*b5^5*b4^3*b34^3*b2^4 - 3*b5^3*b4^5*b34^3*b2^4 + b5^7*b34^4*b2^4 + 4*b5^5*b4^2*b34^4*b2^4 - 3*b5^3*b4^4*b34^4*b2^4 + b5^5*b4*b34^5*b2^4 - b5^3*b4^3*b34^5*b2^4

my2 = 2*b5^7*b4^6*b34^2 + 2*b5^5*b4^8*b34^2 + 6*b5^7*b4^5*b34^3 + 8*b5^5*b4^7*b34^3 + 6*b5^7*b4^4*b34^4 + 12*b5^5*b4^6*b34^4 + 2*b5^7*b4^3*b34^5 + 8*b5^5*b4^5*b34^5 + 2*b5^5*b4^4*b34^6 + 6*b5^7*b4^4*b34^2*b2^2 + 6*b5^5*b4^6*b34^2*b2^2 - 2*b5^3*b4^8*b34^2*b2^2 + 12*b5^7*b4^3*b34^3*b2^2 + 18*b5^5*b4^5*b34^3*b2^2 - 8*b5^3*b4^7*b34^3*b2^2 + 8*b5^7*b4^2*b34^4*b2^2 + 20*b5^5*b4^4*b34^4*b2^2 - 12*b5^3*b4^6*b34^4*b2^2 + 2*b5^7*b4*b34^5*b2^2 + 10*b5^5*b4^3*b34^5*b2^2 - 8*b5^3*b4^5*b34^5*b2^2 + 2*b5^5*b4^2*b34^6*b2^2 - 2*b5^3*b4^4*b34^6*b2^2 - 6*b5^7*b4^2*b34^2*b2^4 - 6*b5^5*b4^4*b34^2*b2^4 + 2*b5^3*b4^6*b34^2*b2^4 - 6*b5^7*b4*b34^3*b2^4 - 12*b5^5*b4^3*b34^3*b2^4 + 6*b5^3*b4^5*b34^3*b2^4 - 2*b5^7*b34^4*b2^4 - 8*b5^5*b4^2*b34^4*b2^4 + 6*b5^3*b4^4*b34^4*b2^4 - 2*b5^5*b4*b34^5*b2^4 + 2*b5^3*b4^3*b34^5*b2^4

mz2 = -b5^7*b4^6*b34^2 - b5^5*b4^8*b34^2 - 3*b5^7*b4^5*b34^3 - 4*b5^5*b4^7*b34^3 - 3*b5^7*b4^4*b34^4 - 6*b5^5*b4^6*b34^4 - b5^7*b4^3*b34^5 - 4*b5^5*b4^5*b34^5 - b5^5*b4^4*b34^6 - 3*b5^7*b4^4*b34^2*b2^2 - 3*b5^5*b4^6*b34^2*b2^2 + b5^3*b4^8*b34^2*b2^2 - 6*b5^7*b4^3*b34^3*b2^2 - 9*b5^5*b4^5*b34^3*b2^2 + 4*b5^3*b4^7*b34^3*b2^2 - 4*b5^7*b4^2*b34^4*b2^2 - 10*b5^5*b4^4*b34^4*b2^2 + 6*b5^3*b4^6*b34^4*b2^2 - b5^7*b4*b34^5*b2^2 - 5*b5^5*b4^3*b34^5*b2^2 + 4*b5^3*b4^5*b34^5*b2^2 - b5^5*b4^2*b34^6*b2^2 + b5^3*b4^4*b34^6*b2^2 + 3*b5^7*b4^2*b34^2*b2^4 + 3*b5^5*b4^4*b34^2*b2^4 - b5^3*b4^6*b34^2*b2^4 + 3*b5^7*b4*b34^3*b2^4 + 6*b5^5*b4^3*b34^3*b2^4 - 3*b5^3*b4^5*b34^3*b2^4 + b5^7*b34^4*b2^4 + 4*b5^5*b4^2*b34^4*b2^4 - 3*b5^3*b4^4*b34^4*b2^4 + b5^5*b4*b34^5*b2^4 - b5^3*b4^3*b34^5*b2^4

my = b5^8*b4^8*b34^2*b2^2 + b5^6*b4^10*b34^2*b2^2 + 4*b5^8*b4^7*b34^3*b2^2 + 5*b5^6*b4^9*b34^3*b2^2 + 6*b5^8*b4^6*b34^4*b2^2 + 10*b5^6*b4^8*b34^4*b2^2 + 4*b5^8*b4^5*b34^5*b2^2 + 10*b5^6*b4^7*b34^5*b2^2 + b5^8*b4^4*b34^6*b2^2 + 5*b5^6*b4^6*b34^6*b2^2 + b5^6*b4^5*b34^7*b2^2 - b5^8*b4^6*b34^2*b2^4 - b5^6*b4^8*b34^2*b2^4 - 3*b5^8*b4^5*b34^3*b2^4 - 4*b5^6*b4^7*b34^3*b2^4 - 3*b5^8*b4^4*b34^4*b2^4 - 6*b5^6*b4^6*b34^4*b2^4 - b5^8*b4^3*b34^5*b2^4 - 4*b5^6*b4^5*b34^5*b2^4 - b5^6*b4^4*b34^6*b2^4

mz = -b5^8*b4^8*b34^2*b2^2 - b5^6*b4^10*b34^2*b2^2 - 4*b5^8*b4^7*b34^3*b2^2 - 5*b5^6*b4^9*b34^3*b2^2 - 6*b5^8*b4^6*b34^4*b2^2 - 10*b5^6*b4^8*b34^4*b2^2 - 4*b5^8*b4^5*b34^5*b2^2 - 10*b5^6*b4^7*b34^5*b2^2 - b5^8*b4^4*b34^6*b2^2 - 5*b5^6*b4^6*b34^6*b2^2 - b5^6*b4^5*b34^7*b2^2 + b5^8*b4^6*b34^2*b2^4 + b5^6*b4^8*b34^2*b2^4 + 3*b5^8*b4^5*b34^3*b2^4 + 4*b5^6*b4^7*b34^3*b2^4 + 3*b5^8*b4^4*b34^4*b2^4 + 6*b5^6*b4^6*b34^4*b2^4 + b5^8*b4^3*b34^5*b2^4 + 4*b5^6*b4^5*b34^5*b2^4 + b5^6*b4^4*b34^6*b2^4



==> anc/supplementaryMaterial/software/Theta0MxlCell0.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell0_0 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 0_0: [0, -2, -7, -5] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^2);
poly B34 = (5*t^7);
poly B2 = (3*t^5);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t14+9t10+110t9+241t4-2t2-1)*x4+(-225t24-990t19-3000t18+50t16-2144t14-13200t13+18t12+220t11+9t10+110t9-14399t8+484t6+242t4)*x3+(27000t28-450t26-225t24+118800t23-3025t22-1980t21-6050t20-990t19+126566t18-13310t17-4356t16-26620t15-2178t14-13310t13-14641t12-29282t10-14641t8)*x2+y2+(27225t32+54450t30+27225t28+119790t27+239580t25+119790t23+131769t22+263538t20+131769t18)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t14+9t10+110t9+242t4)*x4+(-225t24-990t19-3000t18+50t16-2144t14-13310t13+18t12+9t10-14641t8)*x3+(-2t2-2)*x2y+(27000t28-450t26-225t24+118800t23-1980t21-990t19+129591t18-4356t16-2178t14)*x2+(110t11+110t9+242t6+242t4)*xy+y2+(27225t32+54450t30+27225t28+119790t27+239580t25+119790t23+131769t22+263538t20+131769t18)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t30+625t28+4125t25+4125t23+81t22-495t21+9206t20-495t19+9225t18-921t16-985t14+54t12+18t10)*x4+(-2500t30-2500t28-16500t25-16500t23-324t22+1980t21-36724t20+1980t19-36600t18+4020t16-110t15+4148t14-330t13-108t12-330t11-278t10-110t9-726t8-726t6-242t4)*x3y+(3750t30+3750t28+24750t25+24750t23+486t22-2970t21+54986t20-2970t19+54600t18-6366t16+275t15-6430t14+825t13+54t12+825t11+627t10+275t9+1835t8+1855t6+645t4+20t2+4)*x2y2+(-2500t30-2500t28-16500t25-16500t23-324t22+1980t21-36624t20+1980t19-36300t18+4356t16-220t15+4356t14-660t13-660t11-488t10-220t9-1472t8-1492t6-524t4-20t2-4)*xy3+(625t30+625t28+4125t25+4125t23+81t22-495t21+9156t20-495t19+9075t18-1089t16+55t15-1089t14+165t13+165t11+122t10+55t9+368t8+373t6+131t4+5t2+1)*y4+(50625t52-309375t51+101250t50-618750t49+50625t48+24750t47-2722500t46-3456750t45-5445000t44-7847125t43-1987425t42-12900250t41-25981100t40-17682500t39-54164925t38-8722670t37-37270275t36-60560555t35-19532350t34-122055395t33-9529968t32-62492595t31-44384810t30-1805705t29-89920304t28-1051490t27-46573420t26-479160t25-1979710t24-119790t23-1156153t22-526995t20-131769t18)*x3+(-151875t52+928125t51-303750t50+1856250t49-151875t48-74250t47+8167500t46+10370250t45+16335000t44+23541375t43+5962275t42+38775000t41+77338300t40+53344500t39+160074775t38+26613510t37+108345075t36+179308415t35+56835850t34+355542935t33+28978504t32+171383025t31+130879480t30-5389945t29+258116062t28+383570t27+121886388t26+1407780t25-6122702t24+365970t23+300679t22+5940t21+1515645t20+990t19+409827t18+13068t16+2178t14)*x2y+(151875t52-928125t51+303750t50-1856250t49+151875t48+74250t47-8167500t46-10370250t45-16335000t44-23541375t43-5962275t42-38812125t41-77035800t40-53493000t39-158864775t38-26836260t37-106612200t36-178121790t35-55955250t34-350231310t33-29172804t32-163335645t31-129742005t30+10793475t29-252293637t28+1001880t27-112969452t26-1392930t25+12153618t24-369270t23+1283211t22-8910t21-1482975t20-1485t19-417087t18-19602t16-3267t14)*xy2+(-50625t52+309375t51-101250t50+618750t49-50625t48-24750t47+2722500t46+3456750t45+5445000t44+7847125t43+1987425t42+12937375t41+25678600t40+17831000t39+52954925t38+8945420t37+35537400t36+59373930t35+18651750t34+116743770t33+9724268t32+54445215t31+43247335t30-3597825t29+84097879t28-333960t27+37656484t26+464310t25-4051206t24+123090t23-427737t22+2970t21+494325t20+495t19+139029t18+6534t16+1089t14)*y3+(-334125000t67+2041875000t66-996806250t65+6091593750t64-982884375t63+3807466875t62+17584256250t61-4659204375t60+53243437500t59-6509795625t58+47294205750t57+56722336875t56+1592204625t55+174117898125t54-14994032625t53+165120688125t52+81203351625t51+38652830325t50+252535833000t49-15329530125t48+241170930000t47+42808835025t46+65533458375t45+137074608000t44-11289873375t43+128572458300t42-2425747500t41+31830653250t40-83853000t39-8432480925t38-11979000t37-1871119800t36-92238300t34-13176900t32)*x2+(668250000t67-4083750000t66+1993612500t65-12183187500t64+1965768750t63-7614933750t62-35243381250t61+9775940000t60-106861218750t59+15307247500t58-95337099000t57-109364856250t56+101497000t55-346140681250t54+49803327750t53-332923643750t52-123137212000t51-68495499400t50-469995157500t49+94958611500t48-472916050750t47+47075872800t46-118338563750t45-143402169900t44+115274247000t43-196901491050t42+201055203250t41-46617718400t40+199225078250t39+67242446700t38+101681412250t37+111901163000t36+22023724250t35+110418029700t34+845517750t33+56709717350t32+120788250t31+12578083100t30+620046350t28+88578050t26)*xy+(-334125000t67+2041875000t66-996806250t65+6091593750t64-982884375t63+3807466875t62+17621690625t61-4887970000t60+53430609375t59-7653623750t58+47668549500t57+54682428125t56-50748500t55+173070340625t54-24901663875t53+166461821875t52+61568606000t51+34247749700t50+234997578750t49-47479305750t48+236458025375t47-23537936400t46+59169281875t45+71701084950t44-57637123500t43+98450745525t42-100527601625t41+23308859200t40-99612539125t39-33621223350t38-50840706125t37-55950581500t36-11011862125t35-55209014850t34-422758875t33-28354858675t32-60394125t31-6289041550t30-310023175t28-44289025t26)*y2+(-18530015625t82+113238984375t81-111180093750t80+679433906250t79-277950234375t78+1535183718750t77+877087406250t76+1283699587500t75+7212293859375t74-756810759375t73+18090566010000t72+2898169312500t71+21762885684375t70+30673240228125t69+10694619106875t68+80927439206625t67+8819793303750t66+105682942629000t65+65900394635625t64+71501653748250t63+178765046341200t62+31191477223500t61+241270518107025t60+74089459149750t59+178421231372175t58+196542835570125t57+72693870611175t56+269271796266000t55+42370911616275t54+205051159900125t53+86562235027125t52+84486609739125t51+118944598546125t50+15718839307875t49+90886261115925t48+701538156000t47+37712857700925t46+87692269500t45+7186381485525t44+385845985800t42+48230748225t40)*x+(18530015625t82-113238984375t81+111180093750t80-679433906250t79+277950234375t78-1535183718750t77-877087406250t76-1283699587500t75-7212293859375t74+756810759375t73-18090566010000t72-2898169312500t71-21762885684375t70-30673240228125t69-10694619106875t68-80927439206625t67-8819793303750t66-105682942629000t65-65900394635625t64-71501653748250t63-178765046341200t62-31191477223500t61-241270518107025t60-74089459149750t59-178421231372175t58-196542835570125t57-72693870611175t56-269271796266000t55-42370911616275t54-205051159900125t53-86562235027125t52-84486609739125t51-118944598546125t50-15718839307875t49-90886261115925t48-701538156000t47-37712857700925t46-87692269500t45-7186381485525t44-385845985800t42-48230748225t40)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta0MxlCell1.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell0_1 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 0_1: [0, -1, -5, -4] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^1);
poly B34 = (5*t^5);
poly B2 = (3*t^4);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t10+9t8+110t6-t4+240t2-1)*x4+(-225t18-965t14-2966t12-2025t10-13081t8+352t6-14157t4+242t2)*x3+(-225t22+26775t20-1215t18+114785t16-9218t14+111078t12-28798t10-27951t8-29282t6-14641t4)*x2+y2+(27225t24+54450t22+147015t20+239580t18+251559t16+263538t14+131769t12)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t10+9t8+110t6+242t2)*x4+(-225t18-965t14-2966t12-2135t10-13301t8-14641t4)*x3+(-2t2-2)*x2y+(-225t22+26775t20-1215t18+117810t16-3168t14+127413t12-2178t10)*x2+(110t8+110t6+242t4+242t2)*xy+y2+(27225t24+54450t22+147015t20+239580t18+251559t16+263538t14+131769t12)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t22+625t20+4206t18+3761t16+8748t14+8190t12-985t10+18t8)*x4+(-2500t22-2500t20-16824t18-14944t16-34656t14-32462t12+3818t10-608t8-836t6-726t4-242t2)*x3y+(3750t22+3750t20+25236t18+22316t16+51648t14+48395t12-5601t10+1468t8+2130t6+1855t4+625t2+4)*x2y2+(-2500t22-2500t20-16824t18-14844t16-34320t14-32164t12+3692t10-1164t8-1712t6-1492t4-504t2-4)*xy3+(625t22+625t20+4206t18+3711t16+8580t14+8041t12-923t10+291t8+428t6+373t4+126t2+1)*y4+(50625t40-208125t38-234000t36-2329250t34-8359925t32-18191945t30-48399999t28-73646483t26-108621701t24-133219429t22-108230565t20-92102449t18-46663448t16-893101t14-131769t12)*x3+(-151875t40+624375t38+702000t36+6987750t34+25154025t32+54268735t30+143385997t28+215562839t26+313733493t24+380563115t22+302136513t20+255712067t18+128046544t16-324137t14+390225t12+2178t10)*x2y+(151875t40-624375t38-702000t36-6987750t34-25191150t32-54115185t30-142478997t28-212874534t26-307667688t24-371015529t22-290858922t20-245414427t18-122074644t16+1825857t14-387684t12-3267t10)*xy2+(-50625t40+208125t38+234000t36+2329250t34+8397050t32+18038395t30+47492999t28+70958178t26+102555896t24+123671843t22+96952974t20+81804809t18+40691548t16-608619t14+129228t12+1089t10)*y3+(2784375t52-339952500t50+1015475625t48+2697167250t46+16328022750t44+42076083825t42+90572997600t40+166317985800t38+230547399525t36+283830440850t34+276676302375t32+204947458650t30+126029697750t28+39970029825t26-1686643200t24-13176900t22)*x2+(-5568750t52+679905000t50-2030951250t48-5469203250t46-32574219250t44-83108542650t42-175740108450t40-314192032350t38-415213892000t36-473365291300t34-393633748200t32-184725950750t30+16641087650t28+184149772950t26+212836949050t24+130632126350t22+55570647550t20+11337990400t18+88578050t16)*xy+(2784375t52-339952500t50+1015475625t48+2734601625t46+16287109625t44+41554271325t42+87870054225t40+157096016175t38+207606946000t36+236682645650t34+196816874100t32+92362975375t30-8320543825t28-92074886475t26-106418474525t24-65316063175t22-27785323775t20-5668995200t18-44289025t16)*y2+(-18530015625t62+1721981250t60+237783150000t58+1600042516875t56+6515640140625t54+19432158607125t52+47679913375875t50+97893454430475t48+171585839078775t46+260543555165025t44+341437022826075t42+386116405436025t40+374271512137875t38+303928542138375t36+201727695359025t34+104201136435825t32+36453676431150t30+6221766521025t28+48230748225t26)*x+(18530015625t62-1721981250t60-237783150000t58-1600042516875t56-6515640140625t54-19432158607125t52-47679913375875t50-97893454430475t48-171585839078775t46-260543555165025t44-341437022826075t42-386116405436025t40-374271512137875t38-303928542138375t36-201727695359025t34-104201136435825t32-36453676431150t30-6221766521025t28-48230748225t26)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta0MxlCell2.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell0_2 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 0_2: [0, -1, -6, -3] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^1);
poly B34 = (5*t^6);
poly B2 = (3*t^3);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t12+110t7+9t6-t4+240t2-1)*x4+(-225t18+25t16-2975t14-990t13+25t12+110t11+9t10-13090t9-2160t8+110t7+251t6-14157t4+242t2)*x3+(-225t22+26775t20-3250t18-990t17-6050t16+117810t15-3025t14-14300t13-2178t12-26620t11+127413t10-13310t9-16819t8-29282t6-14641t4)*x2+y2+(27225t24+54450t22+27225t20+119790t19+239580t17+119790t15+131769t14+263538t12+131769t10)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t12+110t7+9t6+242t2)*x4+(-225t18+25t16-2975t14-990t13+25t12+9t10-13310t9-2160t8+9t6-14641t4)*x3+(-2t2-2)*x2y+(-225t22+26775t20-225t18-990t17+117810t15-990t13-2178t12+127413t10-2178t8)*x2+(110t9+110t7+242t4+242t2)*xy+y2+(27225t24+54450t22+27225t20+119790t19+239580t17+119790t15+131769t14+263538t12+131769t10)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t26+625t24+4125t21+4125t19+50t18+9225t16-495t15+9306t14-495t13+149t12-1035t10-1035t8+18t6)*x4+(-2500t26-2500t24-16500t21-16500t19-100t18-36600t16+1980t15-36924t14+1870t13-460t12-330t11+4248t10-330t9+4006t8-110t7-762t6-726t4-242t2)*x3y+(3750t26+3750t24+24750t21+24750t19+50t18+54600t16-2970t15+55086t14-2695t13+554t12+825t11-6476t10+825t9-5855t8+275t7+1873t6+1855t4+625t2+4)*x2y2+(-2500t26-2500t24-16500t21-16500t19-36300t16+1980t15-36624t14+1760t13-324t12-660t11+4352t10-660t9+3852t8-220t7-1492t6-1492t4-504t2-4)*xy3+(625t26+625t24+4125t21+4125t19+9075t16-495t15+9156t14-440t13+81t12+165t11-1088t10+165t9-963t8+55t7+373t6+373t4+126t2+1)*y4+(-309375t41+50625t40-584375t39+101250t38-4331250t37-2671250t36-7778375t35-5441250t34-3316500t33-30165000t32-8467250t31-54155725t30-18078500t29-25915200t28-70556420t27-8919300t26-122729805t25-19794969t24-61818185t23-55400963t22-794090t21-90676631t20-714285t19-45824018t18-479160t17-852682t16-119790t15-780327t14-526995t12-131769t10)*x3+(928125t41-151875t40+1753125t39-303750t38+12993750t37+8013750t36+23335125t35+15718750t34+10023750t33+88075000t32+25690500t31+158838075t30+51969500t29+75494350t28+201194510t27+26801650t26+352127655t25+57345907t24+174688745t23+154884739t22-314380t21+254268621t20+2154405t19+125500972t18+1452330t17-446384t16+365310t15+2366391t14+990t13+1613655t12+408375t10+2178t8)*x2y+(-928125t41+151875t40-1753125t39+303750t38-12993750t37-8013750t36-23335125t35-15416250t34-10060875t33-86865000t32-25834875t31-157023525t30-50836500t29-74368725t28-195957135t27-26823525t26-344096775t25-56326407t24-169305840t23-149225664t22+1662705t21-245387985t20-2160180t19-119515431t18-1459755t17+1948599t16-368280t15-2379096t14-1485t13-1629990t12-414909t10-3267t8)*xy2+(309375t41-50625t40+584375t39-101250t38+4331250t37+2671250t36+7778375t35+5138750t34+3353625t33+28955000t32+8611625t31+52341175t30+16945500t29+24789575t28+65319045t27+8941175t26+114698925t25+18775469t24+56435280t23+49741888t22-554235t21+81795995t20+720060t19+39838477t18+486585t17-649533t16+122760t15+793032t14+495t13+543330t12+138303t10+1089t8)*y3+(-17015625t54+2784375t53+1973812500t52-323296875t51+6006566250t50-1209656250t49+6031372500t48+16005825000t47-129616875t46+51775168500t45-7535469375t44+52183803375t43+47941593750t42+12496114125t41+166445919450t40-16340308875t39+168664157100t38+62713963125t37+51225222150t36+236435042250t35-12628152900t34+240998855625t33+30131541000t32+76570102125t31+125159750100t30-2258041500t29+128381093775t28-11979000t27+39982743900t26-1686643200t24-13176900t22)*x2+(34031250t54-5568750t53-3947625000t52+646593750t51-11555601250t50+2344443750t49-9775088750t48-32377675000t47+4833185000t46-100214518250t45+19142588750t44-84810225500t43-96039882500t42+15181344750t41-323752255150t40+72030634500t39-274730779200t38-110562320000t37+29832418500t36-459533464500t35+158698027950t34-393097559250t33+3286281350t32+40397843750t31-233513096300t30+202486361000t29-209460044750t28+99990376750t27+26189814750t26+20332688750t25+112809637050t24+120788250t23+55469624650t22+11337990400t20+88578050t18)*xy+(-17015625t54+2784375t53+1973812500t52-323296875t51+5777800625t50-1172221875t49+4887544375t48+16188837500t47-2416592500t46+50107259125t45-9571294375t44+42405112750t43+48019941250t42-7590672375t41+161876127575t40-36015317250t39+137365389600t38+55281160000t37-14916209250t36+229766732250t35-79349013975t34+196548779625t33-1643140675t32-20198921875t31+116756548150t30-101243180500t29+104730022375t28-49995188375t27-13094907375t26-10166344375t25-56404818525t24-60394125t23-27734812325t22-5668995200t20-44289025t18)*y2+(113238984375t65-18530015625t64+679433906250t63-109121203125t62+1698247856250t61+984149718750t60+2099020275000t59+7160821593750t58+728884715625t57+18519556460625t56+3840317662500t55+24389618343750t54+30220284290625t53+15550059690000t52+80756403044625t51+11871233921250t50+109067429394000t49+64364462229375t48+78275700384750t47+176015831102100t46+35244164587500t45+241585347190275t44+71534787662250t43+181000978500375t42+191768317624125t41+73527744373875t40+266535217674000t39+39969339235650t38+203034237701625t37+83587474084950t36+82031226193125t35+117389655167400t34+13964993917875t33+89776953906750t32+87692269500t31+36362396750625t30+6221766521025t28+48230748225t26)*x+(-113238984375t65+18530015625t64-679433906250t63+109121203125t62-1698247856250t61-984149718750t60-2099020275000t59-7160821593750t58-728884715625t57-18519556460625t56-3840317662500t55-24389618343750t54-30220284290625t53-15550059690000t52-80756403044625t51-11871233921250t50-109067429394000t49-64364462229375t48-78275700384750t47-176015831102100t46-35244164587500t45-241585347190275t44-71534787662250t43-181000978500375t42-191768317624125t41-73527744373875t40-266535217674000t39-39969339235650t38-203034237701625t37-83587474084950t36-82031226193125t35-117389655167400t34-13964993917875t33-89776953906750t32-87692269500t31-36362396750625t30-6221766521025t28-48230748225t26)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta0MxlCell3.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell0_3 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 0_3: [0, -1, -4, -3] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^1);
poly B34 = (5*t^4);
poly B2 = (3*t^3);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t8+9t6+110t5-t4+240t2-1)*x4+(-225t14+25t12-990t11-2966t10+110t9-2135t8-13090t7+251t6+110t5-14157t4+242t2)*x3+(-225t18+26775t16-990t15-3250t14+117810t13-8228t12-14300t11+124388t10-26620t9-16819t8-13310t7-29282t6-14641t4)*x2+y2+(27225t20+54450t18+119790t17+27225t16+239580t15+131769t14+119790t13+263538t12+131769t10)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t8+9t6+110t5+242t2)*x4+(-225t14+25t12-990t11-2966t10-2135t8-13310t7+9t6-14641t4)*x3+(-2t2-2)*x2y+(-225t18+26775t16-990t15-225t14+117810t13-2178t12-990t11+127413t10-2178t8)*x2+(110t7+110t5+242t4+242t2)*xy+y2+(27225t20+54450t18+119790t17+27225t16+239580t15+131769t14+119790t13+263538t12+131769t10)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t18+625t16+4125t15+131t14+3630t13+9324t12-495t11+8190t10-985t8+18t6)*x4+(-2500t18-2500t16-16500t15-424t14-14520t13-36960t12+1870t11-32352t10-330t9+3906t8-330t7-762t6-110t5-726t4-242t2)*x3y+(3750t18+3750t16+24750t15+536t14+21780t13+55104t12-2695t11+48124t10+825t9-5805t8+825t7+1873t6+275t5+1855t4+625t2+4)*x2y2+(-2500t18-2500t16-16500t15-324t14-14520t13-36624t12+1760t11-31948t10-660t9+3852t8-660t7-1492t6-220t5-1492t4-504t2-4)*xy3+(625t18+625t16+4125t15+81t14+3630t13+9156t12-440t11+7987t10+165t9-963t8+165t7+373t6+55t5+373t4+126t2+1)*y4+(50625t32-309375t31+101250t30-250250t29-2671250t28-3625875t27-4705725t26-16609670t25-28637619t24-22082555t23-63804013t22-70619560t21-47197756t20-123208965t19-55478843t18-62439410t17-91203082t16-811910t15-46533002t14-119790t13-893020t12-131769t10)*x3+(-151875t32+928125t31-303750t30+750750t29+8013750t28+10951875t27+13513075t26+50117760t25+83661607t24+63982655t23+188430789t22+201389870t21+137136446t20+353578995t19+154526447t18+176566280t17+255878466t16-260920t15+127658416t14+357060t13-325370t12+990t11+390225t10+2178t8)*x2y+(151875t32-928125t31+303750t30-750750t29-8013750t28-10989000t27-13211025t26-50262135t25-82535982t24-62850150t23-186940164t22-196155465t21-134908035t20-345555045t19-148571406t18-171190305t17-247013076t16+1609245t15-121688121t14-355905t13+1827585t12-1485t11-387684t10-3267t8)*xy2+(-50625t32+309375t31-101250t30+250250t29+2671250t28+3663000t27+4403675t26+16754045t25+27511994t24+20950050t23+62313388t22+65385155t21+44969345t20+115185015t19+49523802t18+57063435t17+82337692t16-536415t15+40562707t14+118635t13-609195t12+495t11+129228t10+1089t8)*y3+(2784375t43-16965000t42-323296875t41+1998669375t40-1209322125t39+3903086250t38+16089022125t37-1511203050t36+47282239125t35+50009495850t34+35987069250t33+163287737775t32+79702981875t31+157036359600t30+236208270375t29+84500597250t28+240998546250t27+124065305100t26+76570102125t25+128377690650t24-2258041500t23+39982743900t22-11979000t21-1686643200t20-13176900t18)*x2+(-5568750t43+33930000t42+646593750t41-3997338750t40+2343775500t39-7350002500t38-32544069250t37+4806399850t36-91234649000t35-97888030450t34-53545778000t33-313324699000t32-124666863750t31-250030849550t30-422685389500t29-40290003650t28-372799190500t27-110710196300t26+44482350000t25-141922987250t24+202494679750t23+39860848500t22+99990376750t21+112864540800t20+20332688750t19+55469624650t18+120788250t17+11337990400t16+88578050t14)*xy+(2784375t43-16965000t42-323296875t41+1998669375t40-1171887750t39+3675001250t38+16272034625t37-2403199925t36+45617324500t35+48944015225t34+26772889000t33+156662349500t32+62333431875t31+125015424775t30+211342694750t29+20145001825t28+186399595250t27+55355098150t26-22241175000t25+70961493625t24-101247339875t23-19930424250t22-49995188375t21-56432270400t20-10166344375t19-27734812325t18-60394125t17-5668995200t16-44289025t14)*y2+(-18530015625t52+112902075000t51-109121203125t50+513674493750t49+981926116875t48+728884715625t47+6604921125000t46+5420771519625t45+15290639471250t44+30977264253375t43+29281743416475t42+76656064716000t41+81420786535275t40+111861623981250t39+180892104364125t38+148969439462250t37+242819943658875t36+225141774189750t35+211093045265025t34+272160930417750t33+157545707781825t32+203052355939125t31+129925663693650t30+82031226193125t29+89836744090500t28+13964993917875t27+36362396750625t26+87692269500t25+6221766521025t24+48230748225t22)*x+(18530015625t52-112902075000t51+109121203125t50-513674493750t49-981926116875t48-728884715625t47-6604921125000t46-5420771519625t45-15290639471250t44-30977264253375t43-29281743416475t42-76656064716000t41-81420786535275t40-111861623981250t39-180892104364125t38-148969439462250t37-242819943658875t36-225141774189750t35-211093045265025t34-272160930417750t33-157545707781825t32-203052355939125t31-129925663693650t30-82031226193125t29-89836744090500t28-13964993917875t27-36362396750625t26-87692269500t25-6221766521025t24-48230748225t22)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta0MxlCell4.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell0_4 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 0_4: [0, -1, -5, -3] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^1);
poly B34 = (5*t^5);
poly B2 = (3*t^3);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t10+119t6-t4+240t2-1)*x4+(-225t16+25t14-3965t12+144t10-15250t8+361t6-14157t4+242t2)*x3+(-225t20+26775t18-4240t16+111760t14-19503t12+100793t10-30129t8-29282t6-14641t4)*x2+y2+(27225t22+54450t20+147015t18+239580t16+251559t14+263538t12+131769t10)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t10+119t6+242t2)*x4+(-225t16+25t14-3965t12+34t10-15470t8+9t6-14641t4)*x3+(-2t2-2)*x2y+(-225t20+26775t18-1215t16+117810t14-3168t12+127413t10-2178t8)*x2+(110t8+110t6+242t4+242t2)*xy+y2+(27225t22+54450t20+147015t18+239580t16+251559t14+263538t12+131769t10)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t22+625t20+4125t18+4175t16+8811t14+8829t12-985t10-1035t8+18t6)*x4+(-2500t22-2500t20-16500t18-16600t16-34944t14-35090t12+3818t10+3676t8-872t6-726t4-242t2)*x3y+(3750t22+3750t20+24750t18+24800t16+52116t14+52409t12-5601t10-5030t8+2148t6+1855t4+625t2+4)*x2y2+(-2500t22-2500t20-16500t18-16500t16-34644t14-34864t12+3692t10+3192t8-1712t6-1492t4-504t2-4)*xy3+(625t22+625t20+4125t18+4125t16+8661t14+8716t12-923t10-798t8+428t6+373t4+126t2+1)*y4+(-258750t36-483125t34-6668375t32-12848375t30-41952975t28-71403620t26-106908524t24-142622323t22-117556671t20-91835428t18-46718492t16-1266142t14-526995t12-131769t10)*x3+(776250t36+1449375t34+20005125t32+38014375t30+123728575t28+208483610t26+308480562t24+409166159t22+330597141t20+255064202t18+128210596t16+810826t14+1596495t12+408375t10+2178t8)*x2y+(-776250t36-1449375t34-20005125t32-37749000t30-122663400t28-205619985t26-302358057t24-399815754t22-319560705t20-244843161t18-122238156t16+682974t14-1604250t12-414909t10-3267t8)*xy2+(258750t36+483125t34+6668375t32+12583000t30+40887800t28+68539995t26+100786019t24+133271918t22+106520235t20+81614387t18+40746052t16-227658t14+534750t12+138303t10+1089t8)*y3+(-14231250t48+1650566250t46+4821716250t44+19909245375t42+46313390250t40+95533324200t38+167414446350t36+227917137150t34+279266678100t32+270039354750t30+201726449100t28+126123052275t26+39970764900t24-1686643200t22-13176900t20)*x2+(28462500t48-3301132500t46-9260770000t44-37898220750t42-85219311750t40-169384295400t38-284808642200t36-357747221500t34-397529044050t32-316853117900t30-139186006300t28+6642446250t26+126235095250t24+133142325800t22+55590412900t20+11337990400t18+88578050t16)*xy+(-14231250t48+1650566250t46+4630385000t44+18949110375t42+42609655875t40+84692147700t38+142404321100t36+178873610750t34+198764522025t32+158426558950t30+69593003150t28-3321223125t26-63117547625t24-66571162900t22-27795206450t20-5668995200t18-44289025t16)*y2+(94708968750t58+569975793750t56+2516975071875t54+8453677629375t52+22825348115625t50+52495965509625t48+103167180430875t46+175741327824975t44+261729637881525t42+338694154660125t40+380543288288625t38+368004690501525t36+299097930129075t34+199480671544275t32+103741947824625t30+36450089020125t28+6221766521025t26+48230748225t24)*x+(-94708968750t58-569975793750t56-2516975071875t54-8453677629375t52-22825348115625t50-52495965509625t48-103167180430875t46-175741327824975t44-261729637881525t42-338694154660125t40-380543288288625t38-368004690501525t36-299097930129075t34-199480671544275t32-103741947824625t30-36450089020125t28-6221766521025t26-48230748225t24)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta1.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell1 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][1].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, 1, -1) x + 0 >= 0,
// An inequality (-1, 2, -1, 0) x + 0 >= 0)

/////////////////////////////
// Case 1: [0, -1, -3, -4] //
/////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^1);
poly B34 = (5*t^3);
poly B2 = (3*t^4);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(9t8+25t6+109t4+240t2-1)*x4+(-225t14-981t12-2135t10-2856t8-12823t6-14047t4+242t2)*x3+(-225t18+25785t16+115407t14+123398t12-21538t10-44286t8-42592t6-14641t4)*x2+y2+(27225t20+174240t18+398574t16+383328t14+131769t12)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(9t8+25t6+110t4+242t2)*x4+(-225t14-981t12-2135t10-2966t8-13285t6-14641t4)*x3+(-2t2-2)*x2y+(-225t18+25785t16+115407t14+126423t12-2178t10)*x2+(110t6+352t4+242t2)*xy+y2+(27225t20+174240t18+398574t16+383328t14+131769t12)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(81t18+81t16+148t14+3270t12+12315t10+9243t8+50t6)*x4+(-324t18-324t16-556t14-12872t12-48962t10-37208t8-1156t6-836t4-242t2)*x3y+(486t18+486t16+798t14+19100t12+73149t10+56068t8+2730t6+2130t4+625t2+4)*x2y2+(-324t18-324t16-520t14-12664t12-48668t10-37464t8-2152t6-1712t4-504t2-4)*xy3+(81t18+81t16+130t14+3166t12+12167t10+9366t8+538t6+428t4+126t2+1)*y4+(50625t32+435375t30+1149111t28-1471293t26-13695751t24-34186044t22-64719205t20-131860804t18-197158543t16-153141991t14-46217019t12-366025t10)*x3+(-151875t32-1306125t30-3447333t28+4489029t26+41553993t24+103065400t22+190330983t20+378937182t18+561160739t16+430156533t14+123968565t12-1945097t10-18150t8)*x2y+(151875t32+1306125t30+3447333t28-4526604t26-41787363t24-103319034t22-188417667t20-370614567t18-546003294t16-415521813t14-116627319t12+3466683t10+27225t8)*xy2+(-50625t32-435375t30-1149111t28+1508868t26+13929121t24+34439678t22+62805889t20+123538189t18+182001098t16+138507271t14+38875773t12-1155561t10-9075t8)*y3+(2835000t42-297796500t40-3016303425t38-10049782275t36-1840944825t34+84398919525t32+283197145725t30+463370565375t28+423435917025t26+203762752875t24+37720564200t22-1698622200t20-13176900t18)*x2+(-5670000t42+595593000t40+6032606850t38+20023334550t36+2797893900t34-172715540750t32-572109466300t30-908636197200t28-735592151250t26-132852371850t24+329405584200t22+383597926800t20+223951198350t18+75837451800t16+11458778650t14+88578050t12)*xy+(2835000t42-297796500t40-3016303425t38-10011667275t36-1398946950t34+86357770375t32+286054733150t30+454318098600t28+367796075625t26+66426185925t24-164702792100t22-191798963400t20-111975599175t18-37918725900t16-5729389325t14-44289025t12)*y2+(-18866925000t50-279163108125t48-1711263039750t46-4998661207650t44-2178636003225t42+38768916158775t40+165973245735825t38+378332470701900t36+564297786681750t34+576979374497625t32+403137517770900t30+184826387398950t28+50390768263275t26+6309458790525t24+48230748225t22)*x+(18866925000t50+279163108125t48+1711263039750t46+4998661207650t44+2178636003225t42-38768916158775t40-165973245735825t38-378332470701900t36-564297786681750t34-576979374497625t32-403137517770900t30-184826387398950t28-50390768263275t26-6309458790525t24-48230748225t22)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta2MxlCell0.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell2_0 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 2_0: [0, -3, -6, -5] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^3);
poly B34 = (5*t^6);
poly B2 = (3*t^5);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t12+9t10+110t9+242t6-t4-2t2-1)*x4+(-225t22-990t19-3025t18-2153t16-13310t15+59t14+110t13-14598t12+220t11+251t10+110t9+484t8+242t6)*x3+(27225t28-225t26+119790t25-450t24-990t23+128519t22-1980t21-8228t20-14300t19-7381t18-26620t17-16819t16-13310t15-29282t14-14641t12)*x2+y2+(27225t32+54450t30+119790t29+27225t28+239580t27+131769t26+119790t25+263538t24+131769t22)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t12+9t10+110t9+242t6)*x4+(-225t22-990t19-3025t18-2153t16-13310t15+59t14-14598t12+9t10)*x3+(-2t2-2)*x2y+(27225t28-225t26+119790t25-450t24-990t23+131544t22-1980t21-2178t20-990t19-4356t18-2178t16)*x2+(110t11+110t9+242t8+242t6)*xy+y2+(27225t32+54450t30+119790t29+27225t28+239580t27+131769t26+119790t25+263538t24+131769t22)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t26+625t24+4125t23+81t22+3630t21+9156t20-495t19+8036t18-921t16+204t14+104t12+18t10)*x4+(-2500t26-2500t24-16500t23-324t22-14520t21-36624t20+1980t19-32044t18+4020t16-110t15-408t14-330t13-450t12-330t11-762t10-110t9-726t8-242t6)*x3y+(3750t26+3750t24+24750t23+486t22+21780t21+54936t20-2970t19+47966t18-6366t16+275t15+204t14+825t13+709t12+825t11+1837t10+275t9+1835t8+645t6+40t4+20t2+4)*x2y2+(-2500t26-2500t24-16500t23-324t22-14520t21-36624t20+1980t19-31944t18+4356t16-220t15-660t13-484t12-660t11-1456t10-220t9-1472t8-524t6-40t4-20t2-4)*xy3+(625t26+625t24+4125t23+81t22+3630t21+9156t20-495t19+7986t18-1089t16+55t15+165t13+121t12+165t11+364t10+55t9+368t8+131t6+10t4+5t2+1)*y4+(50625t48-309375t47+101250t46-284625t45-2671875t44-3800500t43-4709925t42-16934500t41-28704225t40-21953250t39-64051350t38-69019170t37-47162150t36-120742930t35-53939899t34-61635310t33-88566015t32-2420715t31-45588552t30-2045285t29-2609982t28-811910t27-2232793t26-119790t25-888561t24-130833t22+81t20)*x3+(-151875t48+928125t47-303750t46+853875t45+8015625t44+11401500t43+14129775t42+50803500t41+86112675t40+65934000t39+191549050t38+207354510t37+139229800t36+360012290t35+158843997t34+174546680t33+261335345t32-8684115t31+125096606t30-4629955t29-9664626t28-376420t27-5260103t26+255420t25-587447t24-34650t23+164709t22-2310t21-76473t20+990t19-5082t18+2178t16)*x2y+(151875t48-928125t47+303750t46-853875t45-8015625t44-11401500t43-14129775t42-50803500t41-86112675t40-65971125t39-191246550t38-207503010t37-138101475t36-358904040t35-157356147t34-169367055t33-259153995t32+16657245t31-119262081t30+10012860t29+18411912t28+1782495t27+11239344t26-203445t25+2214012t24+51975t23-50814t22+3465t21+114588t20-1485t19+7623t18-3267t16)*xy2+(-50625t48+309375t47-101250t46+284625t45+2671875t44+3800500t43+4709925t42+16934500t41+28704225t40+21990375t39+63748850t38+69167670t37+46033825t36+119634680t35+52452049t34+56455685t33+86384665t32-5552415t31+39754027t30-3337620t29-6137304t28-594165t27-3746448t26+67815t25-738004t24-17325t23+16938t22-1155t21-38196t20+495t19-2541t18+1089t16)*y3+(-336909375t65+2058890625t64-1007943750t63+3936054375t62+17121431250t61-554709375t60+48929116500t59+55130675625t58+38664301500t57+172564138350t56+89305053750t55+163501753500t54+254571842250t53+87081369975t52+251875626750t51+129653592525t50+66047082750t49+132140758725t48-21907388250t47+31475530800t46-11285356500t45-16177507200t44-2591424000t43-8441601300t42-251224875t41-2053854000t40-83853000t39-275979825t38-11979000t37-92238300t36-13176900t34)*x2+(673818750t65-4117781250t64+2015887500t63-7872108750t62-34242862500t61+1109418750t60-97933101750t59-109803820000t58-77702946750t57-343334754200t56-175332520000t55-324900224500t54-490839772500t53-161251586200t52-469246076750t51-196298213750t50-83157288500t49-137083498150t48+150797229000t47+73227015050t46+216960268250t45+146249513250t44+201469078250t43+135664891450t42+102098345250t41+113271106850t40+23848858000t39+57487880450t38+2554521750t37+14011437000t36+845517750t35+1879904400t34+120788250t33+620046350t32+88578050t30)*xy+(-336909375t65+2058890625t64-1007943750t63+3936054375t62+17121431250t61-554709375t60+48966550875t59+54901910000t58+38851473375t57+171667377100t56+87666260000t55+162450112250t54+245419886250t53+80625793100t52+234623038375t51+98149106875t50+41578644250t49+68541749075t48-75398614500t47-36613507525t46-108480134125t45-73124756625t44-100734539125t43-67832445725t42-51049172625t41-56635553425t40-11924429000t39-28743940225t38-1277260875t37-7005718500t36-422758875t35-939952200t34-60394125t33-310023175t32-44289025t30)*y2+(-18530015625t80+113238984375t79-111180093750t78+516369768750t77+967678593750t76+719863031250t75+6567119893125t74+5296889193750t73+15192059788125t72+30541357427625t71+28827268841250t70+75830778997875t69+79928542140975t68+110619782014500t67+178157278299825t66+146791037349000t65+240100541156025t64+221684414675625t63+209890343482875t62+269139374410500t61+157698253458900t60+203306399084250t59+130603499900775t58+85727165460750t57+91276659720675t56+18153205698375t55+38769549548400t54+2450491621875t53+8567933331375t52+701538156000t51+1346873539275t50+87692269500t49+385845985800t48+48230748225t46)*x+(18530015625t80-113238984375t79+111180093750t78-516369768750t77-967678593750t76-719863031250t75-6567119893125t74-5296889193750t73-15192059788125t72-30541357427625t71-28827268841250t70-75830778997875t69-79928542140975t68-110619782014500t67-178157278299825t66-146791037349000t65-240100541156025t64-221684414675625t63-209890343482875t62-269139374410500t61-157698253458900t60-203306399084250t59-130603499900775t58-85727165460750t57-91276659720675t56-18153205698375t55-38769549548400t54-2450491621875t53-8567933331375t52-701538156000t51-1346873539275t50-87692269500t49-385845985800t48-48230748225t46)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta2MxlCell1.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell2_1 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 2_1: [0, -2, -5, -3] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^2);
poly B34 = (5*t^5);
poly B2 = (3*t^3);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t10+110t7+9t6+241t4-2t2-1)*x4+(-225t16-3000t14-990t13+50t12-13200t11-2144t10+220t9-14381t8+110t7+493t6+242t4)*x3+(27000t20-3475t18+118800t17-6275t16-15290t15+126566t14-27610t13-18997t12-13310t11-31460t10-14641t8)*x2+y2+(27225t24+54450t22+119790t21+27225t20+239580t19+131769t18+119790t17+263538t16+131769t14)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t10+110t7+9t6+242t4)*x4+(-225t16-3000t14-990t13+50t12-13310t11-2144t10-14623t8+9t6)*x3+(-2t2-2)*x2y+(27000t20-450t18+118800t17-225t16-1980t15+129591t14-990t13-4356t12-2178t10)*x2+(110t9+110t7+242t6+242t4)*xy+y2+(27225t24+54450t22+119790t21+27225t20+239580t19+131769t18+119790t17+263538t16+131769t14)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t22+625t20+4125t19+4125t17+9125t16-495t15+9306t14-495t13-840t12-985t10+54t8+18t6)*x4+(-2500t22-2500t20-16500t19-16500t17-36400t16+1980t15-36924t14+1870t13+3696t12-330t11+3906t10-330t9-834t8-110t7-762t6-242t4)*x3y+(3750t22+3750t20+24750t19+24750t17+54500t16-2970t15+55086t14-2695t13-5880t12+825t11-5821t10+825t9+1889t8+275t7+1873t6+645t4+20t2+4)*x2y2+(-2500t22-2500t20-16500t19-16500t17-36300t16+1980t15-36624t14+1760t13+4032t12-660t11+3868t10-660t9-1472t8-220t7-1492t6-524t4-20t2-4)*xy3+(625t22+625t20+4125t19+4125t17+9075t16-495t15+9156t14-440t13-1008t12+165t11-967t10+165t9+368t8+55t7+373t6+131t4+5t2+1)*y4+(-309375t37+50625t36-4743750t35-2621250t34-8156500t33-32845625t32-12232000t31-56887425t30-78075250t29-35800125t28-130841920t27-63452325t26-62344095t25-99572118t24-1746305t23-46346704t22-1033670t21-1869330t20-474705t19-1113115t18-119790t17-515610t16-131283t14+81t12)*x3+(928125t37-151875t36+14231250t35+7863750t34+24469500t33+97931875t32+36770250t31+168242275t30+231852500t29+103934625t28+382273760t27+185649425t26+171234525t25+287283254t24-5493895t23+121872240t22+330110t21-6277892t20+1394415t19+176965t18+365970t17+1482390t16+5940t15+408369t14+990t13+12825t12+2178t10)*x2y+(-928125t37+151875t36-14231250t35-7863750t34-24469500t33-97629375t32-36807375t31-167032275t30-230665875t29-102201750t28-377147760t27-183295650t26-163335645t25-281566704t24+10860300t23-113288304t22+1055340t21+12220833t20-1379565t19+1404225t18-369270t17-1450170t16-8910t15-415629t14-1485t13-19359t12-3267t10)*xy2+(309375t37-50625t36+4743750t35+2621250t34+8156500t33+32543125t32+12269125t31+55677425t30+76888625t29+34067250t28+125715920t27+61098550t26+54445215t25+93855568t24-3620100t23+37762768t22-351780t21-4073611t20+459855t19-468075t18+123090t17+483390t16+2970t15+138543t14+495t13+6453t12+1089t10)*y3+(2041875000t50-334125000t49+6091593750t48+16896515625t47+3807466875t46+52246631250t45+54056953125t44+46982355750t43+167483818125t42+87112228500t41+163101301875t40+237130764750t39+85399926750t38+236780614125t37+121323966750t36+65944939500t35+124657503750t34-11202642000t33+32272184475t32-2423408625t31-8332238475t30-83518875t29-1865974275t28-11979000t27-91503225t26-13176900t24)*x2+(-4083750000t50+668250000t49-11725656250t48-33867900000t47-5327277500t46-100833012500t45-104034088750t44-74523792750t43-319530910000t42-135628784500t41-262067007500t40-419951405500t39-42115040650t38-365928915000t37-103603149050t36+58638778000t35-135383174100t34+215917710250t33+50722747850t32+105305706000t31+123110506200t30+22148835500t29+59541244400t28+863486250t27+12714970400t26+120788250t25+639811700t24+88578050t22)*xy+(2041875000t50-334125000t49+5862828125t48+16933950000t47+2663638750t46+50416506250t45+52017044375t44+37261896375t43+159765455000t42+67814392250t41+131033503750t40+209975702750t39+21057520325t38+182964457500t37+51801574525t36-29319389000t35+67691587050t34-107958855125t33-25361373925t32-52652853000t31-61555253100t30-11074417750t29-29770622200t28-431743125t27-6357485200t26-60394125t25-319905850t24-44289025t22)*y2+(113238984375t63-18530015625t62+679433906250t61+1136507625000t60+1535183718750t59+7212293859375t58+6782584668750t57+17831145791250t56+32272736203125t55+33620942705625t54+79323975187875t53+83407882820625t52+116850281526000t51+178785552891825t50+150789370000500t49+240828933834225t48+219075388475625t47+210503668881825t46+263984373477000t45+155102898292650t44+200225573979750t43+126371086209225t42+83583415599750t41+88585702850700t40+15679703914875t39+37241711052975t38+696646231875t37+7157682197325t36+87692269500t35+382258574775t34+48230748225t32)*x+(-113238984375t63+18530015625t62-679433906250t61-1136507625000t60-1535183718750t59-7212293859375t58-6782584668750t57-17831145791250t56-32272736203125t55-33620942705625t54-79323975187875t53-83407882820625t52-116850281526000t51-178785552891825t50-150789370000500t49-240828933834225t48-219075388475625t47-210503668881825t46-263984373477000t45-155102898292650t44-200225573979750t43-126371086209225t42-83583415599750t41-88585702850700t40-15679703914875t39-37241711052975t38-696646231875t37-7157682197325t36-87692269500t35-382258574775t34-48230748225t32)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta2MxlCell2.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell2_2 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 2_2: [0, -2, -4, -3] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^2);
poly B34 = (5*t^4);
poly B2 = (3*t^3);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t8+119t6+241t4-2t2-1)*x4+(-225t14-3990t12-15319t10-14136t8+603t6+242t4)*x3+(27000t18+115325t16+108026t14-49632t12-44770t10-14641t8)*x2+y2+(27225t22+174240t20+398574t18+383328t16+131769t14)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t8+119t6+242t4)*x4+(-225t14-3990t12-15429t10-14598t8+9t6)*x3+(-2t2-2)*x2y+(27000t18+118350t16+127386t14-5346t12-2178t10)*x2+(110t8+352t6+242t4)*xy+y2+(27225t22+174240t20+398574t18+383328t16+131769t14)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t18+4750t16+12836t14+7740t12-885t10+104t8+18t6)*x4+(-2500t18-19000t16-51244t14-30734t12+3376t10-1264t8-872t6-242t4)*x3y+(3750t18+28500t16+76766t14+45875t12-4896t10+2764t8+2148t6+645t4+20t2+4)*x2y2+(-2500t18-19000t16-51144t14-30508t12+3208t10-2132t8-1712t6-524t4-20t2-4)*xy3+(625t18+4750t16+12786t14+7627t12-802t10+533t8+428t6+131t4+5t2+1)*y4+(-258750t32-7030875t30-48880050t28-148141545t26-221742663t24-162331134t22-48710850t20-2956395t18-998550t16-130833t14+81t12)*x3+(776250t32+21092625t30+146109400t28+439795635t26+649059429t24+457954670t22+117646668t20-5763045t18-190490t16+314859t14-4335t12+2178t10)*x2y+(-776250t32-21092625t30-145844025t28-437481135t26-640975149t24-443435304t22-103403727t20+13079160t18+1783560t16-276039t14+6381t12-3267t10)*xy2+(258750t32+7030875t30+48614675t28+145827045t26+213658383t24+147811768t22+34467909t20-4359720t18-594520t16+92013t14-2127t12+1089t10)*y3+(1707750000t44+20789060625t42+105610633875t40+288989946000t38+456978879000t36+411723380250t34+186068580750t32+19949723100t30-10776324600t28-1952896275t26-103482225t24-13176900t22)*x2+(-3415500000t44-41195458750t42-205768856500t40-544195330750t38-794518978650t36-557889427800t34+13365498900t32+326425125600t30+242554672200t28+82033266150t26+13633360400t24+760599950t22+88578050t20)*xy+(1707750000t44+20597729375t42+102884428250t40+272097665375t38+397259489325t36+278944713900t34-6682749450t32-163212562800t30-121277336100t28-41016633075t26-6816680200t24-380299975t22-44289025t20)*y2+(94708968750t56+1652540484375t54+12888348350625t52+59287308324750t50+178716646689075t48+370767731303475t46+540579406212450t44+554733260145900t42+393833881277100t40+185535593612325t38+53355840889725t36+7914118612950t34+469950844275t32+48230748225t30)*x+(-94708968750t56-1652540484375t54-12888348350625t52-59287308324750t50-178716646689075t48-370767731303475t46-540579406212450t44-554733260145900t42-393833881277100t40-185535593612325t38-53355840889725t36-7914118612950t34-469950844275t32-48230748225t30)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta3.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////

// The following contains an example for Cell3 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][3].Hrepresentation()
// (An inequality (0, 0, 1, -1) x + 0 >= 0,
//  An inequality (1, -2, 1, 0) x + 0 >= 0,
//  An inequality (0, 1, -1, 0) x + 0 >= 0)

/////////////////////////////
// Case 3: [0, -2, -3, -4] //
/////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (t^2+t^6);
poly B34 = (7*t^3+11*t^9);
poly B2 = (5*t^4-17*t^5);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(121t18+22t15+156t12+22t11+289t10-156t9+29t8+49t6+14t5+t4-2t2-1)*x4+(-121t30-34969t28+20548t27-3267t26-6358t25+3585t24-616t23-45084t22+20148t21-230t20-4640t19+1296t18+332t17-14265t16+4306t15+1080t14-164t13+709t12-290t11+347t10-156t9+128t8+28t7+53t6+14t5+2t4)*x3+(34969t40-20570t39+3025t38+6358t37+66198t36-40590t35+50724t34-7276t33-7587t32+5674t31+17487t30+1122t29-27177t28+12674t27-977t26-7234t25-58715t24+31046t23-48508t22+11482t21+1718t20-4108t19-28054t18+8940t17-13492t16+4158t15+322t14-66t13-153t12-28t11-51t10-14t9-t8)*x2+y2+(34969t44-20570t43+72963t42-34782t41+107217t40-48444t39+186266t38-82098t37+195512t36-70016t35+196906t34-70640t33+219991t32-76648t31+152620t30-42492t29+119973t28-38098t27+93955t26-27366t25+35775t24-7516t23+24122t22-8018t21+12554t20-3924t19-816t18+180t17+25t16)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(121t18+22t15+156t12+22t11+289t10-156t9+29t8+49t6+14t5+2t4)*x4+(-121t30-34969t28+20548t27-3267t26-6358t25+3585t24-616t23-45084t22+20148t21-230t20-4662t19+1296t18+288t17-14267t16+4262t15+1076t14-222t13+703t12-340t11+339t10-184t9+122t8+49t6)*x3+(-2t2-2)*x2y+(34969t40-20570t39+3025t38+6358t37+66198t36-40590t35+50845t34-7276t33-7345t32+5696t31+17850t30+1166t29-26538t28+12762t27-304t26-7088t25-58006t24+31206t23-47714t22+11670t21+2288t20-3936t19-27587t18+9068t17-13132t16+4264t15+477t14-10t13-50t12)*x2+(22t17+22t15+2t14+22t13+2t12+36t11+4t10+14t9+4t8+14t7+2t6+14t5+2t4)*xy+y2+(34969t44-20570t43+72963t42-34782t41+107217t40-48444t39+186266t38-82098t37+195512t36-70016t35+196906t34-70640t33+219991t32-76648t31+152620t30-42492t29+119973t28-38098t27+93955t26-27366t25+35775t24-7516t23+24122t22-8018t21+12554t20-3924t19-816t18+180t17+25t16)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(14641t38+14641t36+3993t35+3993t33+37631t32+3993t31+37631t30+11616t29+726t28+4444t27+38632t26+4169t25+38222t24+9190t23+87090t22-98716t21+146217t20-104042t19+60788t18-4478t17+3734t16-1339t15+6279t14+4t13+4813t12+9t11+1169t10-340t9+344t8+98t6)*x4+(-58564t38-58564t36-15972t35-15972t33-150524t32-15972t31-150524t30-46464t29-2904t28-17776t27-154528t26-16676t25-152404t24-36760t23-346908t22+394842t21-583416t20+416102t19-242054t18+17824t17-11938t16+4574t15-19710t14-2164t13-14686t12-2154t11-2646t10+624t9-698t8-42t7-202t6-14t5-2t4)*x3y+(87846t38+87846t36+23958t35+23958t33+225786t32+23958t31+225786t30+69696t29+4356t28+26664t27+231792t26+25014t25+228122t24+55140t23+518910t22-592241t21+873672t20-624087t19+361983t18-26648t17+14909t16-6079t15+24159t14+5394t13+17463t12+5349t11+1943t10-200t9+389t8+105t7+153t6+35t5+45t4+20t2+4)*x2y2+(-58564t38-58564t36-15972t35-15972t33-150524t32-15972t31-150524t30-46464t29-2904t28-17776t27-154528t26-16676t25-151920t24-36760t23-345456t22+394820t21-581964t20+416036t19-240956t18+17736t17-8940t16+3792t15-14304t14-4312t13-10120t12-4272t11-620t10-112t9-40t8-84t7-52t6-28t5-44t4-20t2-4)*xy3+(14641t38+14641t36+3993t35+3993t33+37631t32+3993t31+37631t30+11616t29+726t28+4444t27+38632t26+4169t25+37980t24+9190t23+86364t22-98705t21+145491t20-104009t19+60239t18-4434t17+2235t16-948t15+3576t14+1078t13+2530t12+1068t11+155t10+28t9+10t8+21t7+13t6+7t5+11t4+5t2+1)*y4+(-161051t67-46865841t65+27334747t64-97757957t63+37744498t62-92666882t61+1242054594t60-1672092708t59+3169411685t58-3009136779t57+2197383837t56-1120956705t55+3009153235t54-3258030149t53+7192738366t52-6556871541t51+4962441473t50-2437530843t49+2820454714t48-2330681078t47+6176524712t46-5531190489t45+4258256189t44-2164122914t43+1236342740t42-677187876t41+2358269608t40-2089858161t39+1615554122t38-855830423t37+221874451t36-37616658t35+326515301t34-292036875t33+222504624t32-116634361t31+3827053t30+13190059t29-3893614t28+1221820t27+459781t26+1553463t25+1988309t24-649880t23+1560053t22-706164t21+824589t20-334836t19+320796t18-94577t17+79441t16-17346t15+16807t14+2401t12)*x3+(483153t67+140597523t65-82004241t64+293273871t63-113233494t62+278000646t61-3726163782t60+5016278124t59-9508235055t58+9027410337t57-6592268639t56+3362870115t55-9027928217t54+9774069151t53-21579152122t52+19672837393t51-14890386687t50+7321832331t49-8469421048t48+7008492700t47-18542020438t46+16616705941t45-12791290171t44+6526214862t43-3731785394t42+2071649476t41-7100022716t40+6309401699t39-4870552932t38+2608084525t37-688588387t36+147771316t35-997777291t34+900429801t33-679643180t32+368587919t31-20261801t30-27363905t29+7106264t28+852998t27-2422171t26-2918725t25-6370203t24+2795976t23-4680913t22+1735308t21-1984757t20+400340t19-668148t18+22745t17-193349t16-15592t15-52413t14-12338t13-8917t12-2058t11-294t10)*x2y+(-483153t67-140597523t65+82004241t64-293273871t63+113233494t62-278000646t61+3726163782t60-5016278124t59+9508235055t58-9027410337t57+6592327203t56-3362870115t55+9028162473t54-9774058503t53+21579620634t52-19673948778t51+14891917821t50-7326452232t49+8473449501t48-7016717433t47+18548243589t46-16628273178t45+12799550973t44-6543137922t43+3743163981t42-2091692400t41+7112629662t40-6329315307t39+4882498215t38-2628381153t37+700070904t36-165231987t35+1006892985t34-912589389t33+685707834t32-377930337t31+24652122t30+21260769t29-4818975t28-3112227t27+2943585t26+2047893t25+6572841t24-3219144t23+4681290t22-1543716t21+1740252t20-98256t19+521028t18+107748t17+170862t16+49407t15+53409t14+18507t13+9774t12+3087t11+441t10)*xy2+(161051t67+46865841t65-27334747t64+97757957t63-37744498t62+92666882t61-1242054594t60+1672092708t59-3169411685t58+3009136779t57-2197442401t56+1120956705t55-3009387491t54+3258019501t53-7193206878t52+6557982926t51-4963972607t50+2442150744t49-2824483167t48+2338905811t47-6182747863t46+5542757726t45-4266516991t44+2181045974t43-1247721327t42+697230800t41-2370876554t40+2109771769t39-1627499405t38+876127051t37-233356968t36+55077329t35-335630995t34+304196463t33-228569278t32+125976779t31-8217374t30-7086923t29+1606325t28+1037409t27-981195t26-682631t25-2190947t24+1073048t23-1560430t22+514572t21-580084t20+32752t19-173676t18-35916t17-56954t16-16469t15-17803t14-6169t13-3258t12-1029t11-147t10)*y3+(511981129t94-301165370t93+1580232412t92-717321154t91+3607220298t90-14984668193t89+24442329604t88-50877255385t87+59690346771t86-102349080449t85+107927730031t84-213351991479t83+218311847545t82-348540625235t81+313600076812t80-439260223985t79+370608807305t78-561316005613t77+475915691108t76-632289772070t75+491557460449t74-573348517082t73+422379190563t72-490195244121t71+360699323516t70-335820850071t69+229556627381t68-133912216834t67+99644018272t66+43523784451t65-12856060790t64+195830417110t63-99761386219t62+276518873102t61-124654796539t60+328298330489t59-151001462852t58+306218869280t57-113952019148t56+219093619669t55-59811891233t54+186609723947t53-57614657639t52+124073191477t51-12295757318t50+37026622025t49+23506960429t48+20502652851t47+9501951077t46+9540505057t45+14148367708t44-13854499804t43+20201815004t42-12417441960t41+9564681538t40-5429956443t39+4357125954t38-4681019203t37+3544460687t36-3114393644t35+1509579333t34-1040116049t33+250413933t32-165819920t31+6083784t30-10540824t29-2125389t28-552965t27+120197t26+580699t25+75411t24-35280t23-4900t22)*x2+(-1023962258t94+602330740t93-3160464824t92+1434642308t91-7214440596t90+29969336386t89-48881116086t88+101754510770t87-119362977932t86+204699449306t85-215805856354t84+426617337520t83-436448940114t82+696627086650t81-626702535316t80+877334186234t79-740191134100t78+1120080934104t77-949920800686t76+1259725738524t75-979901721370t74+1138911783812t73-840107334726t72+969004460116t71-715123895274t70+656101886490t69-451250546128t68+248741095768t67-190468200134t66-109004356238t65+35062684482t64-415589248048t63+208771580422t62-576923279766t61+257513158712t60-679193316480t59+308892867982t58-632771530502t57+233190219610t56-454907361688t55+123063161552t54-386299097234t53+117258141042t52-257852327278t51+25480420098t50-80464862478t49-47005303498t48-45012466950t47-19359101300t46-21413454792t45-28804608938t44+26634788860t43-40936507548t42+24403827860t41-19521977624t40+10729388812t39-8980475898t38+9406320202t37-7262257980t36+6298061004t35-3103051148t34+2125910626t33-535837764t32+364292908t31-27570532t30+38397394t29+570528t28+6845300t27+300860t26+243628t25+314202t24+344470t23+110936t22+48020t21+15092t20+2058t19+98t18)*xy+(511981129t94-301165370t93+1580232412t92-717321154t91+3607220298t90-14984668193t89+24440558043t88-50877255385t87+59681488966t86-102349724653t85+107902928177t84-213308668760t83+218224470057t82-348313543325t81+313351267658t80-438667093117t79+370095567050t78-560040467052t77+474960400343t76-629862869262t75+489950860685t74-569455891906t73+420053667363t72-484502230058t71+357561947637t70-328050943245t69+225625273064t68-124370547884t67+95234100067t66+54502178119t65-17531342241t64+207794624024t63-104385790211t62+288461639883t61-128756579356t60+339596658240t59-154446433991t58+316385765251t57-116595109805t56+227453680844t55-61531580776t54+193149548617t53-58629070521t52+128926163639t51-12740210049t50+40232431239t49+23502651749t48+22506233475t47+9679550650t46+10706727396t45+14402304469t44-13317394430t43+20468253774t42-12201913930t41+9760988812t40-5364694406t39+4490237949t38-4703160101t37+3631128990t36-3149030502t35+1551525574t34-1062955313t33+267918882t32-182146454t31+13785266t30-19198697t29-285264t28-3422650t27-150430t26-121814t25-157101t24-172235t23-55468t22-24010t21-7546t20-1029t19-49t18)*y2+(5631792419t115-3312819070t114+34277933789t113-17317008775t112+114053097180t111-198638048686t110+481924341921t109-1090157601071t108+1717136552417t107-3473524820579t106+4465732521140t105-8634397439283t104+9945773996510t103-18587698738587t102+19722882392598t101-34659854624824t100+34268500797069t99-57929292925790t98+54361219968814t97-89277322245749t96+79963425939914t95-126341949712110t94+107999586468532t93-166205175778081t92+136588676288900t91-205865896015835t90+162744658398520t89-238724468295254t88+181043692209256t87-261041998357223t86+190666399946052t85-271114162806799t84+190275442748327t83-265363321871225t82+178052576874549t81-246204759656980t80+158270079934923t79-217452200835823t78+133083922995606t77-180720707209469t76+104262048347168t75-142190163333145t74+77263038515931t73-106057452907382t72+53362529697245t71-73441857587925t70+33253496997492t69-47550525711881t68+19021091303109t67-28615917640593t66+9317570195752t65-15119145844894t64+3109616095466t63-6929519393751t62+188703539644t61-2487738063583t60-1043061042136t59-156661750625t58-1386413819306t57+618138316098t56-1088347951150t55+668647277451t54-732220642452t53+551292684807t52-459719110442t51+344898122475t50-227869220452t49+170820068215t48-97851900157t47+80448984345t46-41812344487t45+32340098124t44-12866725645t43+8513577528t42-1913090893t41+1222205341t40-93031365t39+83753292t38-5581114t37+6354985t36-2837394t35-3180933t34-164052t33+150871t32+25970t31+1225t30)*x+(-5631792419t115+3312819070t114-34277933789t113+17317008775t112-114053097180t111+198638048686t110-481924341921t109+1090157601071t108-1717136552417t107+3473524820579t106-4465732521140t105+8634397439283t104-9945773996510t103+18587698738587t102-19722882392598t101+34659854624824t100-34268500797069t99+57929292925790t98-54361219968814t97+89277322245749t96-79963425939914t95+126341949712110t94-107999586468532t93+166205175778081t92-136588676288900t91+205865896015835t90-162744658398520t89+238724468295254t88-181043692209256t87+261041998357223t86-190666399946052t85+271114162806799t84-190275442748327t83+265363321871225t82-178052576874549t81+246204759656980t80-158270079934923t79+217452200835823t78-133083922995606t77+180720707209469t76-104262048347168t75+142190163333145t74-77263038515931t73+106057452907382t72-53362529697245t71+73441857587925t70-33253496997492t69+47550525711881t68-19021091303109t67+28615917640593t66-9317570195752t65+15119145844894t64-3109616095466t63+6929519393751t62-188703539644t61+2487738063583t60+1043061042136t59+156661750625t58+1386413819306t57-618138316098t56+1088347951150t55-668647277451t54+732220642452t53-551292684807t52+459719110442t51-344898122475t50+227869220452t49-170820068215t48+97851900157t47-80448984345t46+41812344487t45-32340098124t44+12866725645t43-8513577528t42+1913090893t41-1222205341t40+93031365t39-83753292t38+5581114t37-6354985t36+2837394t35+3180933t34+164052t33-150871t32-25970t31-1225t30)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta4Cancellation.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////

// The following contains an example for Cell4 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone3[1][0].Hrepresentation()
// (An equation (0, 0, 1, -1) x + 0 == 0,
//  An inequality (1, -1, 0, 0) x + 0 >= 0,
//  An inequality (-1, 2, -1, 0) x + 0 >= 0)

// We want cancellation, namely in(b4)^2 = -in(b2)^2. The subdivision will be the same as in the Generic case, with the exception that the x^4 monomial is unmarked.

/////////////////////////////
// Case 4: [0, -1, -3, -3] // 
/////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x+b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// -b2^2*b34^2*b4^2*b5^2*x-2*b2^2*b34*b4^3*b5^2*x-b2^2*b4^4*b5^2*x-b2^2*b34^2*b4^2*x^2-2*b2^2*b34*b4^3*x^2-b2^2*b4^4*x^2+b2^2*b34^2*b5^2*x^2+2*b2^2*b34*b4*b5^2*x^2+2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2+b2^2*b34^2*x^3+2*b2^2*b34*b4*x^3+2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3-b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3-b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2

setring(rr);
poly B5 = (1+t^2);
poly B4 = (3*t+t^7);
poly B34 = (5*t^3);
poly B2 = (5*t^3);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(2t14+10t10+12t8+29t4+16t2-1)*x4+(-t28-10t24-12t22+25t20-88t18+200t16+162t14+387t12+676t10+267t8-192t6-15t4+18t2)*x3+(-25t34-t32-252t30-311t28-657t26-2259t24-1402t22-3709t20-6298t18-1849t16-4123t14-4886t12-1203t10-396t8-432t6-81t4)*x2+y2+(-25t38-50t36-275t34-800t32-1475t30-3800t28-6475t26-8700t24-15600t22-19950t20-17775t18-20700t16-21150t14-10800t12-2025t10)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(2t14+10t10+12t8+30t4+18t2)*x4+(-t28-10t24-12t22+25t20-90t18+196t16+150t14+355t12+642t10+225t8-270t6-81t4)*x3+(-2t2-2)*x2y+(-25t34-250t30-300t28-625t26-2200t24-1250t22-3450t20-5950t18-1225t16-3325t14-4175t12-375t10+450t8)*x2+(2t16+2t14+10t12+22t10+12t8+30t6+48t4+18t2)*xy+y2+(-25t38-50t36-275t34-800t32-1475t30-3800t28-6475t26-8700t24-15600t22-19950t20-17775t18-20700t16-21150t14-10800t12-2025t10)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(100t22+100t20+500t18+1100t16+1850t14+2750t12+2400t10+900t8)*x4+(-400t22-402t20-2006t18-4416t16-7444t14-11066t12-9676t10-3720t8-144t6-84t4-18t2)*x3y+(600t22+605t20+3015t18+6640t16+11210t14+16665t12+14594t10+5720t8+400t6+250t4+65t2+4)*x2y2+(-400t22-404t20-2012t18-4432t16-7488t14-11132t12-9756t10-3860t8-328t6-208t4-56t2-4)*xy3+(100t22+101t20+503t18+1108t16+1872t14+2783t12+2439t10+965t8+82t6+52t4+14t2+1)*y4+(-25t52-50t50-400t48-1200t46-1275t44-6075t42+1000t40+18875t38+87875t36+277750t34+639875t32+1300250t30+2185875t28+3022375t26+3445250t24+2926675t22+1520850t20+223050t18-232350t16-133200t14-18225t12)*x3+(75t52+150t50+1200t48+3600t46+3825t44+18025t42-3800t40-59825t38-274825t36-863800t34-1995225t32-4067600t30-6877725t28-9600375t26-11108500t24-9790925t22-5763650t20-1869050t18-217300t16-89550t14-111625t12-30000t10-1800t8)*x2y+(-75t52-150t50-1200t48-3600t46-3825t44-17925t42+4200t40+61425t38+280425t36+879075t34+2033025t32+4151025t30+7037775t28+9867000t26+11494875t24+10296375t22+6364200t20+2469000t18+674475t16+334125t14+194775t12+45000t10+2700t8)*xy2+(25t52+50t50+400t48+1200t46+1275t44+5975t42-1400t40-20475t38-93475t36-293025t34-677675t32-1383675t30-2345925t28-3289000t26-3831625t24-3432125t22-2121400t20-823000t18-224825t16-111375t14-64925t12-15000t10-900t8)*y3+(-625t74-1875t72-14375t70-53125t68-191875t66-645625t64-1822500t62-4916250t60-11949375t58-26671250t56-55264375t54-104845625t52-185914375t50-303043750t48-455396250t46-641016250t44-817056250t42-943533125t40-1014278750t38-961298750t36-753173125t34-492293750t32-247004375t30-26914375t28+111968125t26+129364375t24+74743125t22+24226875t20+3915000t18+202500t16)*x2+(1250t74+3800t72+29000t70+107750t68+390450t66+1316250t64+3731850t62+10098700t60+24644300t58+55270350t56+115111650t54+219798200t52+392530950t50+645651550t48+981474150t46+1399898400t44+1818594050t42+2157659500t40+2397791000t38+2393356600t36+2067832750t34+1601511300t32+1112440600t30+621541400t28+247367050t26+79658200t24+48686100t22+40895100t20+21281400t18+5868450t16+765450t14+36450t12)*xy+(-625t74-1900t72-14500t70-53875t68-195225t66-658125t64-1865925t62-5049350t60-12322150t58-27635175t56-57555825t54-109899100t52-196265475t50-322825775t48-490737075t46-699949200t44-909297025t42-1078829750t40-1198895500t38-1196678300t36-1033916375t34-800755650t32-556220300t30-310770700t28-123683525t26-39829100t24-24343050t22-20447550t20-10640700t18-2934225t16-382725t14-18225t12)*y2+(-625t94-3750t92-25000t90-125000t88-528125t86-2051250t84-7071250t82-22376875t80-65606250t78-177963750t76-451130000t74-1071321250t72-2389171250t70-5020466250t68-9955694375t66-18676474375t64-33170408125t62-55801567500t60-89069163125t58-134778158750t56-193118418750t54-262297353750t52-337059300625t50-408057321875t48-464952050625t46-497685886875t44-496326195000t42-457122082500t40-386911080000t38-297762058125t36-202801117500t34-117367396875t32-55135468125t30-20023858125t28-5303323125t26-942232500t24-97048125t22-4100625t20)*x+(625t94+3750t92+25000t90+125000t88+528125t86+2051250t84+7071250t82+22376875t80+65606250t78+177963750t76+451130000t74+1071321250t72+2389171250t70+5020466250t68+9955694375t66+18676474375t64+33170408125t62+55801567500t60+89069163125t58+134778158750t56+193118418750t54+262297353750t52+337059300625t50+408057321875t48+464952050625t46+497685886875t44+496326195000t42+457122082500t40+386911080000t38+297762058125t36+202801117500t34+117367396875t32+55135468125t30+20023858125t28+5303323125t26+942232500t24+97048125t22+4100625t20)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta4Generic.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////

// The following contains an example for Cell4 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone3[1][0].Hrepresentation()
// (An equation (0, 0, 1, -1) x + 0 == 0,
//  An inequality (1, -1, 0, 0) x + 0 >= 0,
//  An inequality (-1, 2, -1, 0) x + 0 >= 0)

/////////////////////////////
// Case 4: [0, -1, -3, -3] // 
/////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (3*t+t^7);
poly B34 = (5*t^3+t^9);
poly B2 = (17*t^3+t^6);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t18+2t16+2t14+11t12+16t10+34t9+12t8+314t6+29t4+16t2-1)*x4+(-t32-3t30-3t28-34t27-18t26-68t25-327t24-68t23-605t22-340t21-680t20-544t19-3052t18-408t17-4691t16-850t15-3686t14-986t13-7494t12-544t11-8424t10+34t9-4757t8+122t6-15t4+18t2)*x3+(t44+2t42+34t41+t40+68t39+305t38+34t37+605t36+544t35+296t34+952t33+4708t32+374t31+8209t30+3060t29+3156t28+4658t27+26128t26+1292t25+39717t24+6868t23+10681t22+9180t21+58075t20+1462t19+77705t18+4522t17+11584t16+5678t15+37423t14+510t13+47498t12-612t11+3507t10-6048t8-432t6-81t4)*x2+y2+(t48+4t46+34t45+6t44+136t43+309t42+204t41+1217t40+680t39+1818t38+2074t37+5926t36+2856t35+17973t34+4964t33+24712t32+11696t31+42686t30+14824t29+100274t28+16728t27+127000t26+29172t25+142953t24+33864t23+248790t22+26010t21+288690t20+28152t19+221517t18+28764t17+239373t16+14688t15+244494t14+2754t13+124848t12+23409t10)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(t18+2t16+2t14+11t12+16t10+34t9+12t8+314t6+30t4+18t2)*x4+(-t32-3t30-3t28-34t27-18t26-68t25-327t24-68t23-605t22-340t21-682t20-544t19-3058t18-408t17-4697t16-850t15-3704t14-986t13-7538t12-544t11-8464t10+34t9-4799t8+44t6-81t4)*x3+(-2t2-2)*x2y+(t44+2t42+34t41+t40+68t39+305t38+34t37+606t36+544t35+300t34+952t33+4714t32+374t31+8229t30+3060t29+3217t28+4658t27+26212t26+1292t25+39863t24+6868t23+11025t22+9180t21+58511t20+1462t19+78197t18+4522t17+12442t16+5678t15+38419t14+510t13+48263t12-612t11+4335t10-5202t8)*x2+(2t18+4t16+2t14+16t12+28t10+12t8+30t6+48t4+18t2)*xy+y2+(t48+4t46+34t45+6t44+136t43+309t42+204t41+1217t40+680t39+1818t38+2074t37+5926t36+2856t35+17973t34+4964t33+24712t32+11696t31+42686t30+14824t29+100274t28+16728t27+127000t26+29172t25+142953t24+33864t23+248790t22+26010t21+288690t20+28152t19+221517t18+28764t17+239373t16+14688t15+244494t14+2754t13+124848t12+23409t10)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t38+4t36+6t34+23t32+73t30+100t28-34t27+198t26-68t25+216t24+34t23+56t22-204t21+2227t20-476t19+981t18+19448t17-2234t16+19210t15+83189t14-612t13+81586t12-102t11-3252t10+68t9-42t8+628t6)*x4+(-4t38-16t36-24t34-92t32-292t30-400t28+136t27-792t26+272t25-860t24-136t23-214t22+816t21-8904t20+1904t19-3888t18-77792t17+9044t16-76704t15-332686t14+2856t13-325128t12+816t11+16694t10-136t9+3816t8-1400t6-84t4-18t2)*x3y+(6t38+24t36+36t34+138t32+438t30+600t28-204t27+1188t26-408t25+1286t24+204t23+311t22-1224t21+13352t20-2856t19+5796t18+116688t17-13674t16+114920t15+498959t14-4692t13+486476t12-1632t11-28723t10+68t9-9352t8+1028t6+250t4+65t2+4)*x2y2+(-4t38-16t36-24t34-92t32-292t30-400t28+136t27-792t26+272t25-856t24-136t23-204t22+816t21-8900t20+1904t19-3852t18-77792t17+9152t16-76568t15-332616t14+3264t13-323912t12+1224t11+20376t10+7444t8-328t6-208t4-56t2-4)*xy3+(t38+4t36+6t34+23t32+73t30+100t28-34t27+198t26-68t25+214t24+34t23+51t22-204t21+2225t20-476t19+963t18+19448t17-2288t16+19142t15+83154t14-816t13+80978t12-306t11-5094t10-1861t8+82t6+52t4+14t2+1)*y4+(-t70-6t68-16t66-34t65-58t64-204t63-500t62-442t61-2212t60-1258t59-3757t58-5168t57-8077t56+8602t55-38572t54+78234t53+11272t52+139162t51+333079t50+453254t49+505547t48+1732266t47+1705526t46+3099678t45+7306482t44+5231648t43+12773616t42+13038898t41+20792226t40+21318680t39+53975410t38+25943156t37+88174243t36+43522210t35+104159663t34+62737072t33+177146520t32+58374770t31+257615480t30+58566326t29+234419739t28+68438702t27+233181017t26+48057742t25+277279763t24+14067738t23+192026113t22+1746138t21+50320995t20+1145664t19+3124616t18+267036t17+3839967t16+1156t15+854016t14-2754t13-106145t12-25434t10)*x3+(3t70+18t68+48t66+102t65+174t64+612t63+1500t62+1326t61+6636t60+3774t59+11263t58+15504t57+24183t56-25806t55+115602t54-234702t53-34154t52-417282t51-1000513t50-1358742t49-1517747t48-5194758t47-5113436t46-9293322t45-21916630t44-15675972t43-38301930t42-39081402t41-62262636t40-63897152t39-161717680t38-77694760t37-264188409t36-130337266t35-311565691t34-187921332t33-529831742t32-174675442t31-770914606t30-175028294t29-700103945t28-204617474t27-694593941t26-143494790t25-826840775t24-41429374t23-571331287t22-4559298t21-145272367t20-3093320t19-4377782t18-706860t17-9271421t16+15232t15-2181312t14+12954t13+324835t12+612t11+89634t10+3852t8)*x2y+(-3t70-18t68-48t66-102t65-174t64-612t63-1500t62-1326t61-6636t60-3774t59-11259t58-15504t57-24159t56+25806t55-115545t54+234702t53+34323t52+417180t51+1001151t50+1358232t49+1518300t48+5193738t47+5111865t46+9290466t45+21915222t44+15666486t43+38292471t42+39063756t41+62205615t40+63867708t39+161613405t38+77627406t37+264021249t36+130222584t35+311109042t34+187776390t33+529027833t32+174451008t31+769948689t30+174692952t29+698526309t28+204268158t27+692119386t26+143155572t25+824341518t24+41042454t23+568957761t22+4219740t21+142427058t20+2921484t19+1879749t18+659736t17+8147181t16-24582t15+1990944t14-15300t13-328035t12-918t11-96300t10-5778t8)*xy2+(t70+6t68+16t66+34t65+58t64+204t63+500t62+442t61+2212t60+1258t59+3753t58+5168t57+8053t56-8602t55+38515t54-78234t53-11441t52-139060t51-333717t50-452744t49-506100t48-1731246t47-1703955t46-3096822t45-7305074t44-5222162t43-12764157t42-13021252t41-20735205t40-21289236t39-53871135t38-25875802t37-88007083t36-43407528t35-103703014t34-62592130t33-176342611t32-58150336t31-256649563t30-58230984t29-232842103t28-68089386t27-230706462t26-47718524t25-274780506t24-13680818t23-189652587t22-1406580t21-47475686t20-973828t19-626583t18-219912t17-2715727t16+8194t15-663648t14+5100t13+109345t12+306t11+32100t10+1926t8)*y3+(t100+7t98+34t97+20t96+238t95+360t94+646t93+2329t92+2210t91+5135t90+9894t89+13771t88+5712t87+72759t86-59806t85+83931t84-107270t83-225079t82-613496t81-150239t80-3331728t79-1842783t78-7400576t77-14027532t76-17221782t75-29659250t74-55965292t73-66447041t72-116331374t71-234721404t70-208242452t69-484076204t68-498456048t67-837981132t66-944864352t65-2071463365t64-1429009834t63-3939341513t62-2672898100t61-5815743020t60-4560644910t59-11011615953t58-6006241576t57-18929366175t56-8921829024t55-24508068422t54-13466931344t53-36463766420t52-15568582694t51-55560210556t50-18153340962t49-63498674358t48-23456431292t47-73618039485t46-23632952050t45-96117202532t44-20600759970t43-96250396439t42-21051798190t41-82830794394t40-17925385310t39-85525531842t38-10019163622t37-72966515627t36-5762421388t35-39849380768t34-3609190576t33-22985449510t32-66211736t31-14987781391t30+1697048120t29-380073641t28+950898740t27+6820567675t26+142725540t25+3482563615t24-19109700t23+217171065t22-5324400t21-218809125t20-275400t19-45257400t18-2340900t16)*x2+(-2t100-14t98-68t97-40t96-476t95-720t94-1292t93-4656t92-4420t91-10252t90-19788t89-27472t88-11424t87-145282t86+119544t85-166926t84+213996t83+452548t82+1225088t81+303538t80+6657336t79+3690840t78+14778304t77+28060118t76+34377876t75+59252472t74+111773572t73+132624360t72+232252776t71+468764662t70+415493396t69+965987658t68+994894672t67+1670078194t66+1885560984t65+4130791056t64+2849433308t63+7852365470t62+5330369244t61+11573979328t60+9094651976t59+21918747306t58+11965530988t57+37676056452t56+17768416932t55+48683565258t54+26822258912t53+72388456632t52+30969363420t51+110319919058t50+36067847224t49+125773554782t48+46604841012t47+145474349882t46+46875060976t45+189967218620t44+40716595688t43+189608284390t42+41560309972t41+162036599106t40+35281031396t39+166997996746t38+19448075820t37+141699731004t36+10962653388t35+75288465026t34+6749332724t33+41771543034t32-234314876t31+26519423390t30-3666195520t29-1915754348t28-2067826960t27-15622472492t26-356528760t25-8142344942t24+19339200t23-889273680t22+7986600t21+352945530t20+413100t19+95054580t18+9683550t16+765450t14+36450t12)*xy+(t100+7t98+34t97+20t96+238t95+360t94+646t93+2328t92+2210t91+5126t90+9894t89+13736t88+5712t87+72641t86-59772t85+83463t84-106998t83-226274t82-612544t81-151769t80-3328668t79-1845420t78-7389152t77-14030059t76-17188938t75-29626236t74-55886786t73-66312180t72-116126388t71-234382331t70-207746698t69-482993829t68-497447336t67-835039097t66-942780492t65-2065395528t64-1424716654t63-3926182735t62-2665184622t61-5786989664t60-4547325988t59-10959373653t58-5982765494t57-18838028226t56-8884208466t55-24341782629t54-13411129456t53-36194228316t52-15484681710t51-55159959529t50-18033923612t49-62886777391t48-23302420506t47-72737174941t46-23437530488t45-94983609310t44-20358297844t43-94804142195t42-20780154986t41-81018299553t40-17640515698t39-83498998373t38-9724037910t37-70849865502t36-5481326694t35-37644232513t34-3374666362t33-20885771517t32+117157438t31-13259711695t30+1833097760t29+957877174t28+1033913480t27+7811236246t26+178264380t25+4071172471t24-9669600t23+444636840t22-3993300t21-176472765t20-206550t19-47527290t18-4841775t16-382725t14-18225t12)*y2+(t122+11t120+34t119+54t118+374t117+494t116+1802t115+4004t114+6630t113+17111t112+26520t111+53576t110+75140t109+199062t108+80886t107+608658t106-82212t105+992613t104-872746t103+1126444t102-6340490t101+579801t100-26495520t99-17758446t98-78491346t97-96091247t96-233537908t95-292018345t94-669660226t93-900760160t92-1631188012t91-2691757215t90-3779667834t89-6595812912t88-8776717874t87-15295371479t86-18608827164t85-35946077216t84-36853560670t83-76461649672t82-72821272964t81-150943283188t80-136727025876t79-299160620247t78-239166516098t77-562860595128t76-411452354118t75-981555922927t74-687725489282t73-1687674384305t72-1076776072524t71-2824091719051t70-1631120126478t69-4411644859661t68-2423576772078t67-6668485625426t66-3406305840702t65-9910045666825t64-4561569315804t63-13906929403406t62-5981635154820t61-18570710493090t60-7503133954790t59-24329482123926t58-8859490552700t57-30483929934123t56-10109831903202t55-35883774187186t54-11128747305854t53-40853866195567t52-11453181521836t51-44914624484968t50-11100969242070t49-46078724061653t48-10340196731316t47-44474361298503t46-9001500450534t45-41313304142298t44-7094295502992t43-35836962354099t42-5148762898158t41-28039333285422t40-3467750668650t39-20176789186179t38-2012066721252t37-13484707634916t36-891501624306t35-7708004668692t34-266099420700t33-3277634911686t32-43825173120t31-869505443235t30-1005526710t29-82790356770t28+907787250t27+24940931940t26+131985450t25+9238361850t24+5576850t23+1121876325t22+47403225t20)*x+(-t122-11t120-34t119-54t118-374t117-494t116-1802t115-4004t114-6630t113-17111t112-26520t111-53576t110-75140t109-199062t108-80886t107-608658t106+82212t105-992613t104+872746t103-1126444t102+6340490t101-579801t100+26495520t99+17758446t98+78491346t97+96091247t96+233537908t95+292018345t94+669660226t93+900760160t92+1631188012t91+2691757215t90+3779667834t89+6595812912t88+8776717874t87+15295371479t86+18608827164t85+35946077216t84+36853560670t83+76461649672t82+72821272964t81+150943283188t80+136727025876t79+299160620247t78+239166516098t77+562860595128t76+411452354118t75+981555922927t74+687725489282t73+1687674384305t72+1076776072524t71+2824091719051t70+1631120126478t69+4411644859661t68+2423576772078t67+6668485625426t66+3406305840702t65+9910045666825t64+4561569315804t63+13906929403406t62+5981635154820t61+18570710493090t60+7503133954790t59+24329482123926t58+8859490552700t57+30483929934123t56+10109831903202t55+35883774187186t54+11128747305854t53+40853866195567t52+11453181521836t51+44914624484968t50+11100969242070t49+46078724061653t48+10340196731316t47+44474361298503t46+9001500450534t45+41313304142298t44+7094295502992t43+35836962354099t42+5148762898158t41+28039333285422t40+3467750668650t39+20176789186179t38+2012066721252t37+13484707634916t36+891501624306t35+7708004668692t34+266099420700t33+3277634911686t32+43825173120t31+869505443235t30+1005526710t29+82790356770t28-907787250t27-24940931940t26-131985450t25-9238361850t24-5576850t23-1121876325t22-47403225t20)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta5Cancellation.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////

// The following contains an example for Cell5 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone3[1][1].Hrepresentation()
// (An equation (1, -2, 1, 0) x + 0 == 0,
//  An inequality (1, 0, -1, 0) x + 0 >= 0,
//  An inequality (0, 0, 1, -1) x + 0 >= 0)

// We want cancellation, namely in(b4)^2 = in(b5*b34)

////////////////////////////////////////////////////////
// Case 5 (with cancellation): 2w3 = w34+w5, w34 > w2 //
////////////////////////////////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (2*t+t^7);
poly B34 = (4*t^2-t^5);
poly B2 = (17*t^3+13*t^4);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(2t14-2t12+t10+8t9+177t8+434t7+285t6+15t4+16t3+6t2-1)*x4+(-t28+2t26-t24-8t23-346t22-876t21-228t20+884t19+391t18-1842t17-5199t16-4464t15+1923t14+4088t13-1439t12-9422t11-12440t10-7252t9-1533t8+450t7+261t6-32t5+16t4+16t3+8t2)*x3+(169t36+442t35-49t34-884t33-410t32+1794t31+5177t30+4496t29-3250t28-7624t27-434t26+16060t25+30131t24+18196t23-11677t22-20806t21-95t20+39016t19+59403t18+29790t17-10569t16-22496t15-8196t14+15312t13+19416t12-560t11-13112t10-8192t9-2440t8-128t7-96t6-64t5-16t4)*x2+y2+(169t40+442t39+289t38-338t36+468t35+4310t34+7200t33+6693t32+3170t31-1415t30+6216t29+27624t28+45360t27+50752t26+35240t25+13080t24+25640t23+65340t22+109184t21+131940t20+102920t19+58484t18+42944t17+54272t16+87456t15+109792t14+90240t13+58736t12+25568t11+4624t10)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(2t14-2t12+t10+8t9+177t8+434t7+285t6+16t4+16t3+8t2)*x4+(-t28+2t26-t24-8t23-346t22-876t21-228t20+884t19+389t18-1842t17-5201t16-4464t15+1925t14+4080t13-1445t12-9438t11-12452t10-7260t9-1533t8+434t7+257t6-64t5)*x3+(-2t2-2)*x2y+(169t36+442t35-49t34-884t33-409t32+1794t31+5177t30+4496t29-3252t28-7616t27-426t26+16068t25+30136t24+18188t23-11673t22-20766t21-43t20+39080t19+59447t18+29774t17-10525t16-22432t15-8052t14+15472t13+19532t12-528t11-13048t10-8160t9-2312t8)*x2+(2t16-2t12+8t11+8t10+8t9+4t8-4t6+16t5+8t4+16t3+8t2)*xy+y2+(169t40+442t39+289t38-338t36+468t35+4310t34+7200t33+6693t32+3170t31-1415t30+6216t29+27624t28+45360t27+50752t26+35240t25+13080t24+25640t23+65340t22+109184t21+131940t20+102920t19+58484t18+42944t17+54272t16+87456t15+109792t14+90240t13+58736t12+25568t11+4624t10)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(3t26-169t24-466t23-291t22+12t21+230t20-214t19+26316t18+145684t17+318293t16+403000t15+376971t14+255884t13+81401t12-3180t11-2618t10-1188t9+1460t8+1252t7+866t6+32t4)*x4+(-12t26+676t24+1864t23+1164t22-48t21-922t20+856t19-105268t18-582736t17-1273168t16-1612008t15-1507200t14-1021824t13-322426t12+17904t11+16024t10+9936t9-1508t8-3320t7-2136t6-48t5-88t4-16t3-8t2)*x3y+(18t26-1014t24-2796t23-1746t22+72t21+1385t20-1284t19+157906t18+874104t17+1909748t16+2418020t15+2260116t14+1531024t13+480461t12-32040t11-29584t10-20088t9-2050t8+3292t7+1916t6+120t5+132t4+40t3+40t2+4)*x2y2+(-12t26+676t24+1864t23+1164t22-48t21-924t20+856t19-105272t18-582736t17-1273164t16-1612016t15-1506516t14-1020112t13-319248t12+23088t11+21572t10+15120t9+2804t8-1632t7-848t6-96t5-88t4-32t3-36t2-4)*xy3+(3t26-169t24-466t23-291t22+12t21+231t20-214t19+26318t18+145684t17+318291t16+403004t15+376629t14+255028t13+79812t12-5772t11-5393t10-3780t9-701t8+408t7+212t6+24t5+22t4+8t3+9t2+1)*y4+(-t56+t54+8t53+2t52-20t51-537t50-1342t49-750t48+4192t47+11461t46+4738t45+63476t44+399212t43+949505t42+630772t41-2330823t40-6835426t39-6810474t38+3349086t37+18206666t36+17750838t35-11181607t34-50012860t33-52479380t32+13844036t31+109698834t30+149988386t29+87870984t28-34842664t27-88247179t26+15122348t25+226793866t24+423422896t23+483771520t22+392426060t21+238558561t20+105540652t19+32746564t18+10234520t17+5384766t16+2847956t15+1245824t14+371236t13+120657t12-19744t11+4112t10-1024t9)*x3+(3t56-3t54-24t53-6t52+60t51+1611t50+4026t49+2250t48-12576t47-34391t46-14214t45-190444t44-1197572t43-2848507t42-1892252t41+6993323t40+20508674t39+20436302t38-10047286t37-54632502t36-53281426t35+33513801t34+150049816t33+157497344t32-41446860t31-329099728t30-450149870t29-263891732t28+104315140t27+264948311t26-44677464t25-679414044t24-1269335852t23-1450742322t22-1176878736t21-714963779t20-315146312t19-95937702t18-27777232t17-13496102t16-6358756t15-2430284t14-474564t13-88679t12+97072t11+6888t10-1376t9-2040t8-768t7-384t6)*x2y+(-3t56+3t54+24t53+6t52-60t51-1611t50-4026t49-2250t48+12576t47+34395t46+14214t45+190452t44+1197540t43+2848503t42+1892220t41-6993750t40-20509872t39-20438742t38+10047300t37+54638754t36+53295882t35-33498291t34-150055434t33-157526946t32+41404236t31+329101341t30+450242226t29+264031122t28-104208714t27-265051698t26+44332674t25+678930267t24+1268869434t23+1450456203t22+1176679014t21+714607827t20+314408490t19+94786707t18+26314068t17+12167004t16+5266200t15+1776690t14+154992t13-47967t12-115992t11-16500t10+3600t9+3060t8+1152t7+576t6)*xy2+(t56-t54-8t53-2t52+20t51+537t50+1342t49+750t48-4192t47-11465t46-4738t45-63484t44-399180t43-949501t42-630740t41+2331250t40+6836624t39+6812914t38-3349100t37-18212918t36-17765294t35+11166097t34+50018478t33+52508982t32-13801412t31-109700447t30-150080742t29-88010374t28+34736238t27+88350566t26-14777558t25-226310089t24-422956478t23-483485401t22-392226338t21-238202609t20-104802830t19-31595569t18-8771356t17-4055668t16-1755400t15-592230t14-51664t13+15989t12+38664t11+5500t10-1200t9-1020t8-384t7-192t6)*y3+(169t80+442t79+120t78-1794t77-4332t76+418t75-12905t74-122934t73-297504t72-119710t71+1064686t70+2476810t69+712262t68-6771394t67-14071287t66-3714656t65+33717284t64+67733942t63+32857715t62-99515986t61-218812555t60-109480602t59+297923483t58+689055626t57+475991637t56-557934024t55-1641980746t54-1440847718t53+574475212t52+2926423466t51+2774313081t50-1136524708t49-6399582308t48-8292177324t47-4040050147t46+3095386112t45+5815445335t44-345537108t43-12337663702t42-20833812884t41-18633770729t40-8128245322t39+1339122814t38+1566336840t37-7284584720t36-16422016772t35-17780211986t34-10499735508t33+109793399t32+7273257900t31+9275692126t30+9245186984t29+10160747782t28+12627100040t27+14622283276t26+13919088696t25+10660247404t24+6438444704t23+2943877856t22+940511648t21+138732928t20-49042304t19-46755648t18-23766528t17-6718464t16-1636352t15-295936t14)*x2+(-338t80-884t79-240t78+3588t77+8666t76-836t75+25812t74+245852t73+595000t72+239436t71-2129654t70-4954376t69-1425942t68+13543468t67+28148636t66+7437344t65-67435776t64-135501364t63-65762976t62+199038404t61+437762386t60+219218168t59-595752728t58-1378450968t57-952698112t56+1115497392t55+3285034478t54+2884127224t53-1146963010t52-5854059604t51-5554028912t50+2267208208t49+12799147124t48+16592574320t47+8090774344t46-6191678088t45-11653242176t44+653727132t43+24641223580t42+41655367460t41+37271678716t40+16244556132t39-2740509220t38-3255612752t37+14412779072t36+32701906760t35+35452948292t34+20903511832t33-352692014t32-14761690376t31-18837217340t30-18799792480t29-20600516740t28-25477770000t27-29430183576t26-28024689456t25-21526314392t24-13098907264t23-6096875648t22-2046409984t21-389476192t20+37327360t19+66550784t18+38534656t17+11881600t16+3381248t15+887296t14+166912t13+47104t12+12288t11+2048t10)*xy+(169t80+442t79+120t78-1794t77-4333t76+418t75-12906t74-122926t73-297500t72-119718t71+1064827t70+2477188t69+712971t68-6771734t67-14074318t66-3718672t65+33717888t64+67750682t63+32881488t62-99519202t61-218881193t60-109609084t59+297876364t58+689225484t57+476349056t56-557748696t55-1642517239t54-1442063612t53+573481505t52+2927029802t51+2777014456t50-1133604104t49-6399573562t48-8296287160t47-4045387172t46+3095839044t45+5826621088t44-326863566t43-12320611790t42-20827683730t41-18635839358t40-8122278066t39+1370254610t38+1627806376t37-7206389536t36-16350953380t35-17726474146t34-10451755916t33+176346007t32+7380845188t31+9418608670t30+9399896240t29+10300258370t28+12738885000t27+14715091788t26+14012344728t25+10763157196t24+6549453632t23+3048437824t22+1023204992t21+194738096t20-18663680t19-33275392t18-19267328t17-5940800t16-1690624t15-443648t14-83456t13-23552t12-6144t11-1024t10)*y2+(169t100+442t99+458t98-910t97-4092t96-2494t95-19463t94-118706t93-323425t92-379048t91+449401t90+2126806t89+2279775t88-3459044t87-15351971t86-18131360t85+11783080t84+74709174t83+107556758t82+1807440t81-242455471t80-381359634t79-15559795t78+940010926t77+1698517728t76+958389072t75-1680004630t74-4228983802t73-2838222135t72+4121541076t71+11979213967t70+11063393276t69-4833835575t68-27535690700t67-35694093960t66-13853763742t65+25799714715t64+40031683580t63-12273767530t62-121991579824t61-221034660747t60-231274672140t59-146810185551t58-73203498232t57-153977758704t56-441462008156t55-823456496852t54-1085264158664t53-1102027654598t52-974666875472t51-969540461820t50-1310775005128t49-1961618739136t48-2623115870432t47-2976483567204t46-2932368008480t45-2709707078232t44-2658883815312t43-2953262885072t42-3464403009440t41-3871812670952t40-3904086766720t39-3549068566384t38-3018372447200t37-2563774598352t36-2311399314624t35-2199124702208t34-2070386554624t33-1814509101664t32-1421526736384t31-974247096960t30-576420976512t29-287982207552t28-118134952960t27-37222237440t26-6962375680t25+657410304t24+1264136192t23+674778112t22+231110656t21+57790464t20+11280384t19+1183744t18)*x+(-169t100-442t99-458t98+910t97+4092t96+2494t95+19463t94+118706t93+323425t92+379048t91-449401t90-2126806t89-2279775t88+3459044t87+15351971t86+18131360t85-11783080t84-74709174t83-107556758t82-1807440t81+242455471t80+381359634t79+15559795t78-940010926t77-1698517728t76-958389072t75+1680004630t74+4228983802t73+2838222135t72-4121541076t71-11979213967t70-11063393276t69+4833835575t68+27535690700t67+35694093960t66+13853763742t65-25799714715t64-40031683580t63+12273767530t62+121991579824t61+221034660747t60+231274672140t59+146810185551t58+73203498232t57+153977758704t56+441462008156t55+823456496852t54+1085264158664t53+1102027654598t52+974666875472t51+969540461820t50+1310775005128t49+1961618739136t48+2623115870432t47+2976483567204t46+2932368008480t45+2709707078232t44+2658883815312t43+2953262885072t42+3464403009440t41+3871812670952t40+3904086766720t39+3549068566384t38+3018372447200t37+2563774598352t36+2311399314624t35+2199124702208t34+2070386554624t33+1814509101664t32+1421526736384t31+974247096960t30+576420976512t29+287982207552t28+118134952960t27+37222237440t26+6962375680t25-657410304t24-1264136192t23-674778112t22-231110656t21-57790464t20-11280384t19-1183744t18)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta5CancellationSubdivision.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////

// The following contains an example for Cell5 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone3[1][1].Hrepresentation()
// (An equation (1, -2, 1, 0) x + 0 == 0,
//  An inequality (1, 0, -1, 0) x + 0 >= 0,
//  An inequality (0, 0, 1, -1) x + 0 >= 0)

// We want cancellation, namely in(b4)^2 = in(b5*b34). We aim for a subdivision containing the edge xy---x^3. For this, we multiply our original vector by 3 (so we replace t by t^3) and add a tail to b34 of the form t^(6+e) for e=1, since we need ht(x3)>w3 + (w5+w3+w2)/3, and we want integer heights.

////////////////////////////////////////////////////////
// Case 5 (with cancellation): 2w3 = w34+w5, w34 > w2 //
////////////////////////////////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1);
poly B4 = (2*t^3);
poly B34 = (4*t^6-t^7);
poly B2 = (17*t^9+13*t^12);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(169t24+442t21+289t18+t14-8t13+16t12-4t10+16t9+8t6-1)*x4+(-169t38+1352t37-2704t36-442t35+4212t34-9776t33-289t32+4080t31-13048t30+1156t28-8160t27-2143t24+442t21-4t20+32t19+225t18+16t16-64t15+t14-8t13-4t10+16t9+8t6)*x3+(676t44-5408t43+10816t42+1768t41-16848t40+39104t39+987t38-14968t37+46784t36-442t35-412t34+15792t33-289t32+4080t31-8424t30+1156t28-8160t27-2312t24-4t20+32t19-64t18+16t16-64t15-16t12)*x2+y2+(676t44-5408t43+10816t42+1768t41-16848t40+39104t39+1156t38-16320t37+49488t36-4624t34+25568t33+4624t30)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(169t24+442t21+289t18+t14-8t13+16t12-4t10+16t9+8t6)*x4+(-169t38+1352t37-2704t36-442t35+4212t34-9776t33-289t32+4080t31-13048t30+1156t28-8160t27-2143t24+442t21-4t20+32t19+225t18+16t16-64t15+t14-8t13)*x3-2*x2y+(676t44-5408t43+10816t42+1768t41-16848t40+39104t39+987t38-14968t37+46784t36-442t35-412t34+15792t33-289t32+4080t31-8424t30+1156t28-8160t27-2312t24)*x2+(-4t10+16t9+8t6)*xy+y2+(676t44-5408t43+10816t42+1768t41-16848t40+39104t39+1156t38-16320t37+49488t36-4624t34+25568t33+4624t30)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(28561t48+149396t45+293046t42+255476t39+83521t36+338t34-1352t33+884t31-4212t30+579t28-4096t27+96t26-256t25-568t24+72t23-288t22+1268t21+12t20-96t19+770t18+2t14-16t13+32t12)*x4+(-114244t48-597584t45-1172184t42-1021904t39-334084t36-1352t34+5408t33-3536t31+16848t30-2316t28+16384t27-384t26+1024t25+2948t24-288t23+1152t22-3304t21-48t20+384t19-1924t18-4t14+32t13-64t12+4t10-16t9-8t6)*x3y+(171366t48+896376t45+1758276t42+1532856t39+501126t36+2028t34-8112t33+5304t31-25272t30+3474t28-24576t27+576t26-1536t25-5098t24+432t23-1728t22+3188t21+72t20-576t19+1730t18+2t14-16t13+32t12-10t10+40t9+20t6+4)*x2y2+(-114244t48-597584t45-1172184t42-1021904t39-334084t36-1352t34+5408t33-3536t31+16848t30-2316t28+16384t27-384t26+1024t25+3624t24-288t23+1152t22-1536t21-48t20+384t19-768t18+8t10-32t9-16t6-4)*xy3+(28561t48+149396t45+293046t42+255476t39+83521t36+338t34-1352t33+884t31-4212t30+579t28-4096t27+96t26-256t25-906t24+72t23-288t22+384t21+12t20-96t19+192t18-2t10+8t9+4t6+1)*y4+(28561t76-456976t75+2741856t74-7162220t73+4749914t72+16398408t71-46177898t70+43627688t69+39231660t68-120532204t67+132025660t66+47417760t65-164057599t64+203746360t63+29929178t62-123097640t61+175301946t60+8863788t59-48224610t58+81190536t57+177486t56-6511696t55+15961748t54-1146176t53+2348932t52+115680t51-706608t50+1756056t49+586051t48-175512t47+619870t46+674448t45+19312t44-27296t43+596084t42+19224t41-98624t40+404788t39-1960t38-1800t37+82417t36+1012t35-400t34-15520t33+514t32-4112t31+3616t30-192t29+769t28-1040t27+80t26-128t25)*x3+(-85683t76+1370928t75-8225568t74+21486660t73-14249742t72-49195224t71+138533694t70-130883064t69-117694980t68+361596612t67-396076980t66-142253280t65+492172797t64-611239080t63-89787534t62+369292920t61-525905838t60-26591364t59+144673830t58-243571608t57-532458t56+19535088t55-47885244t54+3438528t53-7046796t52-347040t51+2119824t50-5268168t49-1760181t48+550872t47-1956954t46-1898856t45+9768t44-205152t43-1387368t42-5448t41+44544t40-822684t39+13492t38-55496t37-125459t36-1268t35-13652t34+78064t33-3458t32+9512t31+8008t30-960t29+2681t28+3088t27-368t26+1408t25+276t24-144t23+576t22-768t21-24t20+192t19-384t18)*x2y+(85683t76-1370928t75+8225568t74-21486660t73+14249742t72+49195224t71-138533694t70+130883064t69+117694980t68-361596612t67+396076980t66+142253280t65-492172797t64+611239080t63+89787534t62-369292920t61+525905838t60+26591364t59-144673830t58+243571608t57+532458t56-19535088t55+47885244t54-3438528t53+7046796t52+347040t51-2119824t50+5268168t49+1761195t48-563040t47+2005626t46+1836612t45-43620t44+348672t43+1186926t42-20664t41+81120t40+626844t39-17298t38+85944t37+64563t36+384t35+21078t34-93816t33+4416t32-8100t31-17436t30+1728t29-5175t28-3072t27+432t26-1920t25-414t24+216t23-864t22+1152t21+36t20-288t19+576t18)*xy2+(-28561t76+456976t75-2741856t74+7162220t73-4749914t72-16398408t71+46177898t70-43627688t69-39231660t68+120532204t67-132025660t66-47417760t65+164057599t64-203746360t63-29929178t62+123097640t61-175301946t60-8863788t59+48224610t58-81190536t57-177486t56+6511696t55-15961748t54+1146176t53-2348932t52-115680t51+706608t50-1756056t49-587065t48+187680t47-668542t46-612204t45+14540t44-116224t43-395642t42+6888t41-27040t40-208948t39+5766t38-28648t37-21521t36-128t35-7026t34+31272t33-1472t32+2700t31+5812t30-576t29+1725t28+1024t27-144t26+640t25+138t24-72t23+288t22-384t21-12t20+96t19-192t18)*y3+(228488t92-4569760t91+36558080t90-145037152t89+267190352t88-20809984t87-894229362t86+1827856680t85-1091372256t84-2183411464t83+4846552464t82-3842104448t81-2597146532t80+6409109840t79-6020138720t78-1331564840t77+4005038817t76-4556309936t75+179389710t74+129851004t73-786479674t72+619964904t71-1590957978t70+1503649536t69+381007484t68-1233981996t67+1480031880t66+136863968t65-528926223t64+731282744t63+25972794t62-151899784t61+251179962t60-7730132t59-11829172t58+51490880t57-7664178t56+17248240t55-11138496t54-2793216t53+9748332t52-12339264t51-979136t50+3515904t49-4628416t48-250240t47+1114112t46-1636352t45-18496t44+147968t43-295936t42)*x2+(-456976t92+9139520t91-73116160t90+290074304t89-534380704t88+41619968t87+1788458724t86-3655713360t85+2182744512t84+4366822928t83-9693104928t82+7684208896t81+5194293064t80-12818219680t79+12040277440t78+2663129680t77-8010077634t76+9112619872t75-358779420t74-259702008t73+1572959348t72-1239929808t71+3181915956t70-3007299072t69-762012264t68+2467909912t67-2959631120t66-275451424t65+1061155902t64-1463943280t63-58024548t62+316870160t61-512303796t60+8038056t59+41968064t58-120105600t57+11495140t56-22804912t55+9168512t54+4458880t53-15210464t52+18980928t51+1646816t50-5613312t49+7180704t48+539200t47-1998080t46+2704384t45+101456t44-418240t43+636928t42+22528t41-69536t40+80384t39+9728t38-28672t37+32576t36+2304t35-9216t34+12288t33+128t32-1024t31+2048t30)*xy+(228488t92-4569760t91+36558080t90-145037152t89+267190352t88-20809984t87-894229362t86+1827856680t85-1091372256t84-2183411464t83+4846552464t82-3842104448t81-2597146532t80+6409109840t79-6020138720t78-1331564840t77+4005038817t76-4556309936t75+179389710t74+129851004t73-786479674t72+619964904t71-1590957978t70+1503649536t69+381006132t68-1233954956t67+1479815560t66+137725712t65-530577951t64+731971640t63+29012274t62-158435080t61+256151898t60-4019028t59-20984032t58+60052800t57-5747570t56+11402456t55-4584256t54-2229440t53+7605232t52-9490464t51-823408t50+2806656t49-3590352t48-269600t47+999040t46-1352192t45-50728t44+209120t43-318464t42-11264t41+34768t40-40192t39-4864t38+14336t37-16288t36-1152t35+4608t34-6144t33-64t32+512t31-1024t30)*y2+(-456976t102+10967424t101-109674240t100+582538944t99-1693763968t98+2160863744t97+1768096928t96-11386955008t95+17846940800t94-4301760320t93-31160298104t92+54299131744t91-29392891152t90-45465850848t89+87695024944t88-61976146304t87-38673471184t86+84132176704t85-70479414624t84-20208055008t83+51077012928t82-49584504448t81-7050137912t80+21304805280t79-23894313200t78-1652972928t77+6616745168t76-8738428384t75+49255680t74+1115550720t73-2240378768t72+278833152t71-336358272t70-56464384t69+139588416t68-318864640t67+263086080t66+50337792t65-133975680t64+139457536t63+13708544t62-41986048t61+48172544t60+1888768t59-8007680t58+11280384t57+73984t56-591872t55+1183744t54)*x+(456976t102-10967424t101+109674240t100-582538944t99+1693763968t98-2160863744t97-1768096928t96+11386955008t95-17846940800t94+4301760320t93+31160298104t92-54299131744t91+29392891152t90+45465850848t89-87695024944t88+61976146304t87+38673471184t86-84132176704t85+70479414624t84+20208055008t83-51077012928t82+49584504448t81+7050137912t80-21304805280t79+23894313200t78+1652972928t77-6616745168t76+8738428384t75-49255680t74-1115550720t73+2240378768t72-278833152t71+336358272t70+56464384t69-139588416t68+318864640t67-263086080t66-50337792t65+133975680t64-139457536t63-13708544t62+41986048t61-48172544t60-1888768t59+8007680t58-11280384t57-73984t56+591872t55-1183744t54)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta5Generic.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////

// The following contains an example for Cell5 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone3[1][1].Hrepresentation()
// (An equation (1, -2, 1, 0) x + 0 == 0,
//  An inequality (1, 0, -1, 0) x + 0 >= 0,
//  An inequality (0, 0, 1, -1) x + 0 >= 0)

/////////////////////////////
// Case 5: [0, -1, -2, -3] //
/////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (3*t+t^7);
poly B34 = (5*t^2-t^5);
poly B2 = (17*t^3+13*t^4);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(2t14-2t12+t10+10t9+181t8+432t7+283t6+24t4+30t3+16t2-1)*x4+(-t28+2t26-t24-10t23-350t22-874t21-222t20+884t19+380t18-2222t17-6789t16-6444t15+2019t14+5552t13-2469t12-15938t11-22989t10-15662t9-4376t8+462t7+126t6-210t5-20t4+30t3+18t2)*x3+(169t36+442t35-49t34-884t33-410t32+2132t31+6737t30+6504t29-3992t28-10856t27-313t26+28018t25+56942t24+38864t23-20456t22-42536t21+5008t20+105904t19+172359t18+100988t17-23095t16-61628t15-4496t14+101306t13+142986t12+64370t11-10747t10-16806t9-5679t8-540t7-387t6-270t5-81t4)*x2+y2+(169t40+442t39+289t38-338t36+806t35+5870t34+9884t33+9071t32+4294t31-1214t30+13724t29+53945t28+86716t27+95727t26+67180t25+29050t24+73230t23+186033t22+301164t21+360657t20+287142t19+170574t18+155880t17+225198t16+354114t15+441936t14+372744t13+244872t12+113832t11+23409t10)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(2t14-2t12+t10+10t9+181t8+432t7+283t6+25t4+30t3+18t2)*x4+(-t28+2t26-t24-10t23-350t22-874t21-222t20+884t19+378t18-2222t17-6791t16-6444t15+2021t14+5542t13-2479t12-15958t11-23007t10-15672t9-4376t8+432t7+114t6-270t5-56t4)*x3+(-2t2-2)*x2y+(169t36+442t35-49t34-884t33-409t32+2132t31+6737t30+6504t29-3994t28-10846t27-301t26+28028t25+56949t24+38854t23-20449t22-42456t21+5106t20+106024t19+172444t18+100958t17-22990t16-61418t15-4124t14+101756t13+143307t12+64460t11-10522t10-16626t9-5202t8)*x2+(2t16-2t12+10t11+12t10+10t9+6t8-6t6+30t5+18t4+30t3+18t2)*xy+y2+(169t40+442t39+289t38-338t36+806t35+5870t34+9884t33+9071t32+4294t31-1214t30+13724t29+53945t28+86716t27+95727t26+67180t25+29050t24+73230t23+186033t22+301164t21+360657t20+287142t19+170574t18+155880t17+225198t16+354114t15+441936t14+372744t13+244872t12+113832t11+23409t10)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(3t26-169t24-472t23-291t22+15t21+263t20-378t19+25485t18+144254t17+317074t16+402431t15+377178t14+255141t13+77637t12-9026t11-8002t10-4866t9+921t8+1989t7+1403t6+50t4)*x4+(-12t26+676t24+1888t23+1164t22-60t21-1054t20+1512t19-101944t18-577016t17-1268292t16-1609734t15-1508032t14-1018866t13-307380t12+41258t11+37590t10+24608t9+748t8-6318t7-4204t6-90t5-154t4-30t3-18t2)*x3y+(18t26-1014t24-2832t23-1746t22+90t21+1583t20-2268t19+152920t18+865524t17+1902434t16+2414611t15+2261368t14+1526601t13+457902t12-67041t11-61963t10-42056t9-5534t8+7839t7+4938t6+225t5+225t4+75t3+65t2+4)*x2y2+(-12t26+676t24+1888t23+1164t22-60t21-1056t20+1512t19-101948t18-577016t17-1268288t16-1609744t15-1507352t14-1017168t13-304212t12+46412t11+43168t10+29752t9+5160t8-4680t7-2836t6-180t5-148t4-60t3-56t2-4)*xy3+(3t26-169t24-472t23-291t22+15t21+264t20-378t19+25487t18+144254t17+317072t16+402436t15+376838t14+254292t13+76053t12-11603t11-10792t10-7438t9-1290t8+1170t7+709t6+45t5+37t4+15t3+14t2+1)*y4+(-t56+t54+10t53+2t52-25t51-552t50-1346t49-684t48+5300t47+14116t46+5130t45+53741t44+378027t43+950715t42+532152t41-3103470t40-8658583t39-8138681t38+6641117t37+27709480t36+24043288t35-25011242t34-88014361t33-81727849t32+53442131t31+238563537t30+304965786t29+160390817t28-97832099t27-171937960t26+143064266t25+725209545t24+1259882465t23+1424329761t22+1155685753t21+695161350t20+288853589t19+59445965t18-4822897t17-5175785t16-1721793t15+226626t14+143268t13-104994t12-200172t11-31534t10-6750t9-1400t8)*x3+(3t56-3t54-30t53-6t52+75t51+1656t50+4038t49+2052t48-15900t47-42356t46-15390t45-161239t44-1134001t43-2852137t42-1596376t41+9311160t40+25978081t39+24420987t38-19925055t37-83145400t36-72167490t35+74999656t34+264072065t33+245277145t32-160214607t31-715752939t30-915253128t29-481621301t28+293306619t27+516509780t26-427539646t25-2173567149t24-3777792571t23-4271824771t22-3466016821t21-2083041752t20-861833779t19-171256079t18+23128963t17+23129299t16+11242791t15+2728040t14+1047944t13+804886t12+509512t11+42316t10-30084t9-14898t8-2250t7-1350t6)*x2y+(-3t56+3t54+30t53+6t52-75t51-1656t50-4038t49-2052t48+15900t47+42360t46+15390t45+161247t44+1133961t43+2852133t42+1596336t41-9311535t40-25979247t39-24423459t38+19925907t37+83153880t36+72186303t35-74982621t34-264086556t33-245323944t32+160158714t31+715784103t30+915431013t29+481845726t28-293211780t27-516857730t26+426713070t25+2172536406t24+3776865159t23+4271242515t22+3465496602t21+2081820603t20+859470285t19+167715171t18-27459099t17-26930271t16-14281497t15-4431999t14-1786818t13-1049838t12-464010t11-16173t10+55251t9+24447t8+3375t7+2025t6)*xy2+(t56-t54-10t53-2t52+25t51+552t50+1346t49+684t48-5300t47-14120t46-5130t45-53749t44-377987t43-950711t42-532112t41+3103845t40+8659749t39+8141153t38-6641969t37-27717960t36-24062101t35+24994207t34+88028852t33+81774648t32-53386238t31-238594701t30-305143671t29-160615242t28+97737260t27+172285910t26-142237690t25-724178802t24-1258955053t23-1423747505t22-1155165534t21-693940201t20-286490095t19-55905057t18+9153033t17+8976757t16+4760499t15+1477333t14+595606t13+349946t12+154670t11+5391t10-18417t9-8149t8-1125t7-675t6)*y3+(169t80+442t79+120t78-2132t77-5216t76+854t75-7380t74-112672t73-304304t72-120394t71+1281960t70+3023785t69+698075t68-9537697t67-19464246t66-2086485t65+58362932t64+111203573t63+38735737t62-212907457t61-420756954t60-136604500t59+777401224t58+1566627315t57+794718577t56-2012185951t55-4645895722t54-3330420949t53+3184313259t52+9725551987t51+6744589865t50-9345096167t49-28363971970t48-31743063596t47-10184525666t46+18933428468t45+20577059080t44-23864629624t43-92996768626t42-133936264620t41-109237065022t40-42547013078t39-1028209598t38-37411265681t37-140539225085t36-233224052823t35-244905591952t34-173791134579t33-78092362054t32-29520176855t31-49521185183t30-96275288779t29-118673363946t28-94209395638t27-39115188758t26+9145298693t25+30545588473t24+28092316947t23+15214234228t22+4662077417t21+15117619t20-881046255t19-567146895t18-236011965t17-58885425t16-11383200t15-2340900t14)*x2+(-338t80-884t79-240t78+4264t77+10434t76-1708t75+14762t74+225324t73+608600t72+240808t71-2564168t70-6048294t69-1397670t68+19076526t67+38936022t66+4182968t65-116729830t64-222456594t63-77534180t62+425848484t61+841770004t60+273629418t59-1554749264t58-3134057662t57-1590817784t56+4024077068t55+9294827416t54+6666449944t53-6365643892t52-19457324534t51-13505620070t50+18676092558t49+56734094556t48+63513998690t47+20392816136t46-37897033580t45-41265473432t44+47575131192t43+185871744194t42+267836489560t41+218465790338t40+84934772032t39+1593381756t38+74051008020t37+280167630584t36+465644296046t35+489145408970t34+346815785254t33+154974717934t32+57140391076t31+96607362246t30+189995279172t29+235030317928t28+186450605012t27+76385606686t26-20374451074t25-63501841478t24-58788904848t23-32853515408t22-11210206498t21-1269468746t20+1118928390t19+882674058t18+412071600t17+127772658t16+38617020t15+13401450t14+3616920t13+886950t12+182250t11+36450t10)*xy+(169t80+442t79+120t78-2132t77-5217t76+854t75-7381t74-112662t73-304300t72-120404t71+1282084t70+3024147t69+698835t68-9538263t67-19468011t66-2091484t65+58364915t64+111228297t63+38767090t62-212924242t61-420885002t60-136814709t59+777374632t58+1567028831t57+795408892t56-2012038534t55-4647413708t54-3333224972t53+3182821946t52+9728662267t51+6752810035t50-9338046279t49-28367047278t48-31756999345t47-10196408068t46+18948516790t45+20632736716t44-23787565596t43-92935872097t42-133918244780t41-109232895169t40-42467386016t39-796690878t38-37025504010t37-140083815292t36-232822148023t35-244572704485t34-173407892627t33-77487358967t32-28570195538t31-48303681123t30-94997639586t29-117515158964t28-93225302506t27-38192803343t26+10187225537t25+31750920739t24+29394452424t23+16426757704t22+5605103249t21+634734373t20-559464195t19-441337029t18-206035800t17-63886329t16-19308510t15-6700725t14-1808460t13-443475t12-91125t11-18225t10)*y2+(169t100+442t99+458t98-1248t97-4976t96-2565t95-14926t94-106061t93-320248t92-369823t91+635454t90+2652793t89+2592680t88-5645460t87-21747251t86-21598624t85+31652561t84+133694615t83+165329006t82-65154407t81-519188787t80-653884009t79+350201196t78+2483190008t77+3660129847t76+787087154t75-6358590807t74-11400100430t73-3721696745t72+18629683664t71+36949659162t70+19381126408t69-47744012132t68-123403499057t67-125163886439t66-13745182571t65+122820207400t64+78497034032t63-300507536958t62-893147003464t61-1313460527789t60-1228476776876t59-791843794444t58-778421292050t57-2020578850916t56-4569314869194t55-7396420867009t54-9043033722205t53-9069408626324t52-8895956272931t51-10901219099514t50-16503638864849t49-24542737221740t48-31713637967759t47-35305829772051t46-35526550003996t45-35610114613000t44-39420427874864t43-47873679132042t42-57963779009610t41-64949652923550t40-65648220499206t39-60915371474187t38-54658152708282t37-50544338739894t36-49652485164459t35-49923081303588t34-48050462548701t33-42182273614077t32-32756727131811t31-22042989483489t30-12612970201311t29-5907757157550t28-2084971706991t27-402243167133t26+109905114897t25+148732468839t24+81798123780t23+32263150905t22+9567892935t21+2106955800t20+388520550t19+47403225t18)*x+(-169t100-442t99-458t98+1248t97+4976t96+2565t95+14926t94+106061t93+320248t92+369823t91-635454t90-2652793t89-2592680t88+5645460t87+21747251t86+21598624t85-31652561t84-133694615t83-165329006t82+65154407t81+519188787t80+653884009t79-350201196t78-2483190008t77-3660129847t76-787087154t75+6358590807t74+11400100430t73+3721696745t72-18629683664t71-36949659162t70-19381126408t69+47744012132t68+123403499057t67+125163886439t66+13745182571t65-122820207400t64-78497034032t63+300507536958t62+893147003464t61+1313460527789t60+1228476776876t59+791843794444t58+778421292050t57+2020578850916t56+4569314869194t55+7396420867009t54+9043033722205t53+9069408626324t52+8895956272931t51+10901219099514t50+16503638864849t49+24542737221740t48+31713637967759t47+35305829772051t46+35526550003996t45+35610114613000t44+39420427874864t43+47873679132042t42+57963779009610t41+64949652923550t40+65648220499206t39+60915371474187t38+54658152708282t37+50544338739894t36+49652485164459t35+49923081303588t34+48050462548701t33+42182273614077t32+32756727131811t31+22042989483489t30+12612970201311t29+5907757157550t28+2084971706991t27+402243167133t26-109905114897t25-148732468839t24-81798123780t23-32263150905t22-9567892935t21-2106955800t20-388520550t19-47403225t18)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta6Cancellation.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////

// The following contains an example for Cell6 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone3[1][2].Hrepresentation()
// (An equation (0, 0, 1, -1) x + 0 == 0,
//  An inequality (1, -2, 0, 1) x + 0 >= 0,
//  An inequality (0, 1, 0, -1) x + 0 >= 0)

// We want a cancellation, so we need in(b34^2) = -in(b2^2). For this, we replace a2 with -b2^2.

////////////////////////////////////
// Case 6: w2+w5 > 2w3 , w34 = w2 //
////////////////////////////////////


LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x+b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// -b2^2*b34^2*b4^2*b5^2*x-2*b2^2*b34*b4^3*b5^2*x-b2^2*b4^4*b5^2*x-b2^2*b34^2*b4^2*x^2-2*b2^2*b34*b4^3*x^2-b2^2*b4^4*x^2+b2^2*b34^2*b5^2*x^2+2*b2^2*b34*b4*b5^2*x^2+2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2+b2^2*b34^2*x^3+2*b2^2*b34*b4*x^3+2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3-b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3-b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2

setring(rr);
poly B5 = (1+t^2);
poly B4 = (4*t^2+t^5);
poly B34 = (t^3+t^10);
poly B2 = (t^3+t^6);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);
w
ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t20+2t15+2t13+7t12+2t10-2t9+2t8+16t7+8t5+31t4-2t2-1)*x4+(t32-t30+2t29-6t27+t26-3t24-2t23-16t22+18t21-14t20-72t19+7t18-30t17-56t16-16t15-62t14+72t13-82t12-236t11+22t10-90t9-222t8+32t7+64t6+8t5+32t4)*x3+(-t42-10t39-2t37-32t36-2t35-27t34-38t33-22t32-148t31-18t30-94t29-347t28-36t27-234t26-348t25-201t24-536t23-202t22-510t21-928t20-208t19-549t18-776t17-330t16-254t15-508t14-552t13-319t12-504t11-496t10-128t9-256t8)*x2+y2+(-t46-2t44-10t43-t42-22t41-33t40-16t39-94t38-46t37-110t36-228t35-88t34-416t33-402t32-342t31-917t30-502t29-909t28-1248t27-662t26-1698t25-1332t24-1224t23-2241t22-1192t21-1584t20-1704t19-640t18-1024t17-528t16-128t15-256t14)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(t20+2t15+2t13+7t12+2t10-2t9+2t8+16t7+8t5+32t4)*x4+(t32-t30+2t29-6t27+t26-3t24-2t23-16t22+18t21-14t20-74t19+7t18-34t17-64t16-18t15-80t14+72t13-96t12-252t11+16t10-130t9-256t8)*x3+(-2t2-2)*x2y+(-t42-10t39-2t37-32t36-2t35-26t34-38t33-20t32-140t31-17t30-76t29-331t28-22t27-178t26-342t25-120t24-438t23-142t22-270t21-778t20+8t19-193t18-672t17+87t16+42t15-204t14+96t13+65t12+8t11+32t10)*x2+(2t17+2t15+8t14+10t12+4t10+16t9+2t8+24t7+32t6+8t5+32t4)*xy+y2+(-t46-2t44-10t43-t42-22t41-33t40-16t39-94t38-46t37-110t36-228t35-88t34-416t33-402t32-342t31-917t30-502t29-909t28-1248t27-662t26-1698t25-1332t24-1224t23-2241t22-1192t21-1584t20-1704t19-640t18-1024t17-528t16-128t15-256t14)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t42+t40+3t37+7t35+12t34+4t33+15t32+12t30+25t29+15t28+61t27+63t26+42t25+62t24+28t23+56t22+36t21+97t20+120t19+80t18+118t17+42t16+76t15+8t14+72t13+64t12+4t11+64t10-4t9)*x4+(-4t42-4t40-12t37-28t35-48t34-16t33-60t32-48t30-100t29-60t28-244t27-248t26-168t25-236t24-112t23-212t22-146t21-384t20-478t19-332t18-454t17-206t16-290t15-76t14-320t13-280t12-96t11-296t10-64t9-98t8-40t7-96t6-8t5-32t4)*x3y+(6t42+6t40+18t37+42t35+72t34+24t33+90t32+72t30+150t29+90t28+366t27+368t26+252t25+342t24+168t23+306t22+221t21+572t20+715t19+510t18+663t17+347t16+421t15+158t14+512t13+444t12+224t11+488t10+176t9+265t8+100t7+280t6+20t5+120t4+20t2+4)*x2y2+(-4t42-4t40-12t37-28t35-48t34-16t33-60t32-48t30-100t29-60t28-244t27-244t26-168t25-224t24-112t23-200t22-148t21-380t20-476t19-344t18-436t17-244t16-276t15-120t14-352t13-304t12-176t11-340t10-144t9-216t8-80t7-232t6-16t5-104t4-20t2-4)*xy3+(t42+t40+3t37+7t35+12t34+4t33+15t32+12t30+25t29+15t28+61t27+61t26+42t25+56t24+28t23+50t22+37t21+95t20+119t19+86t18+109t17+61t16+69t15+30t14+88t13+76t12+44t11+85t10+36t9+54t8+20t7+58t6+4t5+26t4+5t2+1)*y4+(t71+t69+7t68-t67+6t66+12t65-7t64+22t63+t62-t61+108t60-58t59+65t58+134t57-286t56+143t55-319t54-436t53+305t52-1251t51-62t50-570t49-3119t48-1009t47-4962t46-4922t45-4531t44-8891t43-5107t42-10800t41-12823t40-13152t39-23043t38-19325t37-25894t36-23171t35-19721t34-27749t33-16817t32-28124t31-29534t30-22096t29-30326t28-17651t27-15691t26-11340t25-5844t24-11534t23-3457t22-9140t21-6481t20-1048t19-3900t18+508t17-16t16)*x3+(-3t71-3t69-21t68+3t67-18t66-36t65+21t64-66t63-3t62+3t61-324t60+174t59-203t58-402t57+826t56-499t55+909t54+1012t53-1111t52+3237t51-676t50+1152t49+7299t48+1651t47+11842t46+10202t45+9359t44+17787t43+7379t42+21408t41+23661t40+27120t39+46711t38+38219t37+49664t36+36179t35+28555t34+41333t33+17911t32+44870t31+49064t30+31392t29+42242t28+16053t27+1265t26-5320t25-12586t24-202t23-7565t22-148t21+3023t20-16004t19-5128t18-10504t17-11204t16-2280t15-4016t14-320t13-772t12-32t11-128t10)*x2y+(3t71+3t69+21t68-3t67+18t66+36t65-21t64+66t63+3t62-3t61+324t60-174t59+207t58+402t57-810t56+534t55-885t54-864t53+1209t52-2979t51+1107t50-873t49-6270t48-963t47-10320t46-7920t45-7242t44-13344t43-3408t42-15912t41-16257t40-20952t39-35502t38-28341t37-35655t36-19512t35-13251t34-20376t33-1641t32-25119t31-29295t30-13944t29-17874t28+2397t27+21639t26+24990t25+27645t24+17604t23+16533t22+13932t21+5187t20+25578t19+13542t18+14994t17+16830t16+3420t15+6024t14+480t13+1158t12+48t11+192t10)*xy2+(-t71-t69-7t68+t67-6t66-12t65+7t64-22t63-t62+t61-108t60+58t59-69t58-134t57+270t56-178t55+295t54+288t53-403t52+993t51-369t50+291t49+2090t48+321t47+3440t46+2640t45+2414t44+4448t43+1136t42+5304t41+5419t40+6984t39+11834t38+9447t37+11885t36+6504t35+4417t34+6792t33+547t32+8373t31+9765t30+4648t29+5958t28-799t27-7213t26-8330t25-9215t24-5868t23-5511t22-4644t21-1729t20-8526t19-4514t18-4998t17-5610t16-1140t15-2008t14-160t13-386t12-16t11-64t10)*y3+(-t98-3t96-19t95-3t94-61t93-145t92-75t91-521t90-604t89-817t88-2523t87-1940t86-5163t85-8231t84-7752t83-21237t82-21786t81-33286t80-61366t79-57291t78-112131t77-138981t76-162227t75-287543t74-291752t73-434075t72-591047t71-622336t70-955504t69-1047496t68-1281561t67-1716917t66-1776078t65-2361310t64-2668923t63-2931744t62-3657485t61-3731222t60-4351535t59-4750097t58-4873089t57-5603112t56-5502402t55-5906901t54-6105204t53-5726464t52-6057971t51-5439173t50-5204703t49-5063091t48-4160646t47-4176547t46-3452152t45-2734119t44-2549615t43-1525457t42-1145610t41-684634t40-88614t39-43941t38+402490t37+354535t36+481592t35+730705t34+458614t33+744017t32+617544t31+433917t30+522826t29+255409t28+208660t27+137923t26+45072t25+40193t24+6672t23+7296t22+512t21+1024t20)*x2+(2t98+6t96+38t95+6t94+122t93+290t92+150t91+1044t90+1208t89+1644t88+5080t87+3900t86+10504t85+16702t84+15896t83+43750t82+44710t81+69818t80+127782t79+120408t78+239576t77+293292t76+354138t75+623858t74+636224t73+979440t72+1307672t71+1431684t70+2209864t69+2412748t68+3111052t67+4091520t66+4396744t65+6008688t64+6725168t63+7909676t62+9793424t61+10366632t60+12737090t59+13841454t58+15428400t57+17991452t56+18562556t55+21539888t54+22481318t53+23710894t52+25924230t51+25394764t50+27638970t49+27655238t48+27988230t47+29505508t46+28028786t45+28831996t44+27216364t43+25912168t42+25008304t41+22436118t40+22269590t39+19809364t38+18624194t37+17313754t36+14347408t35+13133994t34+10442832t33+8765530t32+7298932t31+5754810t30+5185524t29+3653920t28+3253968t27+2153466t26+1364656t25+1024510t24+338528t23+310560t22+54656t21+57344t20+6144t19+8192t18)*xy+(-t98-3t96-19t95-3t94-61t93-145t92-75t91-522t90-604t89-822t88-2540t87-1950t86-5252t85-8351t84-7948t83-21875t82-22355t81-34909t80-63891t79-60204t78-119788t77-146646t76-177069t75-311929t74-318112t73-489720t72-653836t71-715842t70-1104932t69-1206374t68-1555526t67-2045760t66-2198372t65-3004344t64-3362584t63-3954838t62-4896712t61-5183316t60-6368545t59-6920727t58-7714200t57-8995726t56-9281278t55-10769944t54-11240659t53-11855447t52-12962115t51-12697382t50-13819485t49-13827619t48-13994115t47-14752754t46-14014393t45-14415998t44-13608182t43-12956084t42-12504152t41-11218059t40-11134795t39-9904682t38-9312097t37-8656877t36-7173704t35-6566997t34-5221416t33-4382765t32-3649466t31-2877405t30-2592762t29-1826960t28-1626984t27-1076733t26-682328t25-512255t24-169264t23-155280t22-27328t21-28672t20-3072t19-4096t18)*y2+(-t119-6t117-23t116-15t115-143t114-241t113-382t112-1475t111-1723t110-4295t109-8968t108-10941t107-28630t106-39429t105-64174t104-130746t103-156826t102-310326t101-463369t100-628890t99-1169550t98-1454685t97-2333450t96-3547511t95-4446150t94-7350213t93-9421312t92-13131965t91-19511206t90-23747672t89-35045288t88-45359175t87-57759296t86-81402111t85-97610272t84-130731994t83-167019396t82-200917716t81-265854241t80-313952949t79-389382522t78-481421415t77-555005593t76-687903875t75-791984249t74-924020951t73-1094054234t72-1214514302t71-1417572297t70-1574970640t69-1740697646t68-1959677297t67-2083079335t66-2296106769t65-2441416842t64-2560713351t63-2739699200t62-2774411977t61-2889341715t60-2918985217t59-2885745588t58-2917666548t57-2788064352t56-2732191808t55-2610106147t54-2422537541t53-2309665538t52-2067019498t51-1892253886t50-1685191429t49-1442960061t48-1279047126t47-1046398255t46-885858612t45-725652940t44-561144012t43-461423713t42-331820896t41-250491872t40-179601740t39-112273664t38-79788160t37-42918448t36-25408512t35-13931264t34-5408832t33-3359744t32-793600t31-552960t30-65536t29-65536t28)*x+(t119+6t117+23t116+15t115+143t114+241t113+382t112+1475t111+1723t110+4295t109+8968t108+10941t107+28630t106+39429t105+64174t104+130746t103+156826t102+310326t101+463369t100+628890t99+1169550t98+1454685t97+2333450t96+3547511t95+4446150t94+7350213t93+9421312t92+13131965t91+19511206t90+23747672t89+35045288t88+45359175t87+57759296t86+81402111t85+97610272t84+130731994t83+167019396t82+200917716t81+265854241t80+313952949t79+389382522t78+481421415t77+555005593t76+687903875t75+791984249t74+924020951t73+1094054234t72+1214514302t71+1417572297t70+1574970640t69+1740697646t68+1959677297t67+2083079335t66+2296106769t65+2441416842t64+2560713351t63+2739699200t62+2774411977t61+2889341715t60+2918985217t59+2885745588t58+2917666548t57+2788064352t56+2732191808t55+2610106147t54+2422537541t53+2309665538t52+2067019498t51+1892253886t50+1685191429t49+1442960061t48+1279047126t47+1046398255t46+885858612t45+725652940t44+561144012t43+461423713t42+331820896t41+250491872t40+179601740t39+112273664t38+79788160t37+42918448t36+25408512t35+13931264t34+5408832t33+3359744t32+793600t31+552960t30+65536t29+65536t28)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta6CancellationSubdivision.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////

// The following contains an example for Cell6 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone3[1][2].Hrepresentation()
// (An equation (0, 0, 1, -1) x + 0 == 0,
//  An inequality (1, -2, 0, 1) x + 0 >= 0,
//  An inequality (0, 1, 0, -1) x + 0 >= 0)

// We want a cancellation, so we need in(b34^2) = -in(b2^2). For this, we replace a2 with -b2^2. We aim for a subdivision containing the edge x^2y^2---x^3. For this, we multiply our original vector by 3 (so we replace t by t^3) and take one term t^(3+e) with e = 1), since we need ht(x3)>2(w5+w4+w2)/3, and we want integer heights.

////////////////////////////////////
// Case 6: w2+w5 > 2w3 , w34 = w2 //
////////////////////////////////////


LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x+b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^6);
poly B4 = (t^6+t^15);
poly B34 = (t^9+t^10);
poly B2 = (t^9);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(2t30+2t25+2t24+4t21+t20+2t19+2t16+2t15+t12-2t6-1)*x4+(-t60-2t55-2t54-4t51-t50-2t49+t48-6t46-6t45+2t43-2t42-2t41-4t40+2t39+t38-2t37+t36+2t34+2t33+4t31+7t30+8t27+2t26+6t25+3t24+4t22+8t21+t20+2t19+4t18+2t16+2t15+2t12)*x3+(-t78-2t73-3t72-4t69-t68-4t67-5t66-6t64-10t63-t62-6t61-10t60-2t59-10t58-16t57-2t56-10t55-10t54-2t53-16t52-18t51-t50-4t49-13t48-4t47-14t46-6t45+t44-8t43-14t42-2t41-2t40-4t39-t38-8t37-4t36-2t34-6t33-t32-2t31-t30-2t28-2t27-t24)*x2+y2+(-t90-2t85-4t84-4t81-t80-6t79-6t78-6t76-14t75-2t74-6t73-10t72-2t71-16t70-18t69-t68-8t67-19t66-4t65-14t64-14t63-t62-14t61-19t60-2t59-6t58-12t57-2t56-10t55-9t54-4t52-8t51-t50-2t49-3t48-2t46-2t45-t42)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(2t30+2t25+2t24+4t21+t20+2t19+2t16+2t15+2t12)*x4+(-t60-2t55-2t54-4t51-t50-2t49+t48-6t46-6t45+2t43-4t42-2t41-4t40+2t39+t38-4t37-5t36+2t34-2t33+t30-2t28-2t27+2t26+4t25-t24+t20+2t19)*x3+(-2t6-2)*x2y+(-t78-2t73-2t72-4t69-t68-2t67-t66-6t64-6t63-4t60-2t59-4t58-2t57-4t55+4t49+6t48+8t45+2t44+6t43+5t42+4t40+8t39+t38+2t37+5t36+2t34+2t33+2t30)*x2+(2t36+2t31+4t30+4t27+2t25+2t24+2t22+6t21+2t18+2t16+2t15+2t12)*xy+y2+(-t90-2t85-4t84-4t81-t80-6t79-6t78-6t76-14t75-2t74-6t73-10t72-2t71-16t70-18t69-t68-8t67-19t66-4t65-14t64-14t63-t62-14t61-19t60-2t59-6t58-12t57-2t56-10t55-9t54-4t52-8t51-t50-2t49-3t48-2t46-2t45-t42)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(3t56+6t55+4t54+3t51+12t50+16t49+8t48+6t47+13t46+15t45+15t44+14t43+9t42+15t41+23t40+16t39+11t38+14t37+9t36+9t35+10t34+4t33+9t32+18t31+4t30+6t26+12t25+2t20+4t19)*x4+(-12t56-24t55-16t54-12t51-48t50-64t49-34t48-24t47-52t46-60t45-60t44-58t43-44t42-60t41-92t40-68t39-40t38-54t37-48t36-36t35-42t34-30t33-24t32-54t31-26t30-6t28-18t27-12t26-26t25-8t24-6t22-10t21-4t20-8t19-6t18-2t16-2t15-2t12)*x3y+(18t56+36t55+24t54+18t51+72t50+96t49+53t48+36t47+78t46+90t45+90t44+89t43+74t42+90t41+138t40+106t39+56t38+79t37+84t36+54t35+65t34+59t33+24t32+63t31+53t30+15t28+45t27+6t26+17t25+40t24+15t22+25t21+2t20+4t19+55t18+5t16+5t15+45t12+20t6+4)*x2y2+(-12t56-24t55-16t54-12t51-48t50-64t49-36t48-24t47-52t46-60t45-60t44-60t43-52t42-60t41-92t40-72t39-36t38-52t37-60t36-36t35-44t34-44t33-12t32-36t31-40t30-12t28-36t27-4t25-36t24-12t22-20t21-52t18-4t16-4t15-44t12-20t6-4)*xy3+(3t56+6t55+4t54+3t51+12t50+16t49+9t48+6t47+13t46+15t45+15t44+15t43+13t42+15t41+23t40+18t39+9t38+13t37+15t36+9t35+11t34+11t33+3t32+9t31+10t30+3t28+9t27+t25+9t24+3t22+5t21+13t18+t16+t15+11t12+5t6+1)*y4+(-t122-2t121-t120-3t117-11t116-13t115-5t114-6t113-15t112-24t111-34t110-26t109-22t108-58t107-80t106-58t105-47t104-52t103-91t102-158t101-135t100-72t99-105t98-159t97-166t96-165t95-112t94-119t93-242t92-241t91-129t90-122t89-147t88-171t87-245t86-168t85-86t84-210t83-224t82-95t81-132t80-139t79-113t78-256t77-190t76-16t75-147t74-198t73-70t72-160t71-145t70-24t69-159t68-166t67-91t65-126t64+10t63-46t62-85t61+4t60-61t59-65t58+65t57+48t56-37t55-6t54-27t53-12t52+59t51+54t50-12t49-3t48-6t47+2t46+24t45+23t44-2t43+t40+4t39+4t38)*x3+(3t122+6t121+3t120+9t117+33t116+39t115+15t114+18t113+45t112+72t111+102t110+78t109+66t108+174t107+240t106+174t105+133t104+140t103+265t102+474t101+405t100+200t99+235t98+365t97+450t96+463t95+264t94+229t93+432t92+391t91+213t90+94t89+9t88+107t87+127t86-166t85-244t84-246t83-424t82-461t81-590t80-811t79-687t78-718t77-1048t76-974t75-1051t74-1338t73-1186t72-1114t71-1313t70-1154t69-1349t68-1722t67-1334t66-1083t65-1330t64-1280t63-1406t62-1551t61-1036t60-923t59-1321t58-1177t57-1028t56-1017t55-692t54-701t53-1006t52-747t51-542t50-564t49-419t48-372t47-498t46-310t45-209t44-258t43-196t42-120t41-147t40-76t39-52t38-80t37-58t36-18t35-20t34-8t33-6t32-12t31-8t30)*x2y+(-3t122-6t121-3t120-9t117-33t116-39t115-15t114-18t113-45t112-72t111-102t110-78t109-66t108-174t107-240t106-174t105-129t104-132t103-261t102-474t101-405t100-192t99-195t98-309t97-426t96-447t95-228t94-165t93-285t92-225t91-126t90+42t89+207t88+96t87+177t86+501t85+495t84+684t83+972t82+834t81+1083t80+1425t79+1200t78+1461t77+1857t76+1485t75+1797t74+2304t73+1884t72+1911t71+2187t70+1767t69+2262t68+2832t67+2001t66+1761t65+2184t64+1905t63+2178t62+2454t61+1548t60+1476t59+2079t58+1668t57+1470t56+1581t55+1047t54+1092t53+1527t52+1032t51+732t50+864t49+633t48+567t47+744t46+429t45+279t44+390t43+294t42+180t41+219t40+108t39+72t38+120t37+87t36+27t35+30t34+12t33+9t32+18t31+12t30)*xy2+(t122+2t121+t120+3t117+11t116+13t115+5t114+6t113+15t112+24t111+34t110+26t109+22t108+58t107+80t106+58t105+43t104+44t103+87t102+158t101+135t100+64t99+65t98+103t97+142t96+149t95+76t94+55t93+95t92+75t91+42t90-14t89-69t88-32t87-59t86-167t85-165t84-228t83-324t82-278t81-361t80-475t79-400t78-487t77-619t76-495t75-599t74-768t73-628t72-637t71-729t70-589t69-754t68-944t67-667t66-587t65-728t64-635t63-726t62-818t61-516t60-492t59-693t58-556t57-490t56-527t55-349t54-364t53-509t52-344t51-244t50-288t49-211t48-189t47-248t46-143t45-93t44-130t43-98t42-60t41-73t40-36t39-24t38-40t37-29t36-9t35-10t34-4t33-3t32-6t31-4t30)*y3+(-t176-2t175-t174-4t171-15t170-18t169-7t168-8t167-22t166-44t165-76t164-68t163-50t162-112t161-170t160-179t159-221t158-229t157-294t156-516t155-552t154-459t153-603t152-747t151-920t150-1234t149-1147t148-1048t147-1471t146-1648t145-1682t144-1964t143-1859t142-1900t141-2375t140-2239t139-2042t138-2216t137-2038t136-2048t135-2070t134-1562t133-1323t132-964t131-475t130-456t129+391t128+1258t127+1266t126+2435t125+3114t124+2951t123+5106t122+6138t121+5176t120+7034t119+7971t118+7363t117+10346t116+10869t115+8630t114+11406t113+12631t112+10651t111+13196t110+13346t109+10603t108+13880t107+14625t106+10952t105+12903t104+13448t103+10505t102+12854t101+12885t100+8941t99+10684t98+11409t97+8169t96+9127t95+9157t94+6227t93+7392t92+7740t91+4910t90+5176t89+5463t88+3616t87+3957t86+4021t85+2316t84+2392t83+2648t82+1613t81+1530t80+1563t79+858t78+851t77+950t76+504t75+398t74+439t73+238t72+203t71+219t70+96t69+61t68+82t67+44t66+24t65+24t64+8t63+4t62+8t61+4t60)*x2+(2t176+4t175+2t174+8t171+32t170+40t169+16t168+16t167+44t166+96t165+186t164+180t163+118t162+240t161+384t160+462t159+656t158+670t157+718t156+1288t155+1532t154+1460t153+1992t152+2280t151+2652t150+3964t149+4122t148+3848t147+5344t146+6072t145+6580t144+8744t143+8712t142+8488t141+11586t140+12414t139+12326t138+15212t137+15070t136+15258t135+19966t134+19848t133+18310t132+22004t131+22204t130+22400t129+27018t128+24910t127+22762t126+28176t125+28174t124+26136t123+28748t122+26158t121+25634t120+31660t119+28988t118+24216t117+26638t116+25814t115+25638t114+28598t113+23598t112+20196t111+24538t110+23484t109+20532t108+20652t107+17342t106+17176t105+20752t104+17190t103+13278t102+14304t101+13360t100+13140t99+13782t98+10038t97+8454t96+10636t95+9498t94+7746t93+7442t92+5764t91+5712t90+6968t89+5294t88+3704t87+4056t86+3638t85+3312t84+3470t83+2420t82+1754t81+2266t80+2028t79+1432t78+1360t77+1068t76+828t75+1010t74+828t73+456t72+456t71+442t70+306t69+292t68+228t67+110t66+122t65+130t64+68t63+44t62+40t61+20t60+18t59+18t58+6t57+2t56+4t55+2t54)*xy+(-t176-2t175-t174-4t171-16t170-20t169-8t168-8t167-22t166-48t165-93t164-90t163-59t162-120t161-192t160-231t159-328t158-335t157-359t156-644t155-766t154-730t153-996t152-1140t151-1326t150-1982t149-2061t148-1924t147-2672t146-3036t145-3290t144-4372t143-4356t142-4244t141-5793t140-6207t139-6163t138-7606t137-7535t136-7629t135-9983t134-9924t133-9155t132-11002t131-11102t130-11200t129-13509t128-12455t127-11381t126-14088t125-14087t124-13068t123-14374t122-13079t121-12817t120-15830t119-14494t118-12108t117-13319t116-12907t115-12819t114-14299t113-11799t112-10098t111-12269t110-11742t109-10266t108-10326t107-8671t106-8588t105-10376t104-8595t103-6639t102-7152t101-6680t100-6570t99-6891t98-5019t97-4227t96-5318t95-4749t94-3873t93-3721t92-2882t91-2856t90-3484t89-2647t88-1852t87-2028t86-1819t85-1656t84-1735t83-1210t82-877t81-1133t80-1014t79-716t78-680t77-534t76-414t75-505t74-414t73-228t72-228t71-221t70-153t69-146t68-114t67-55t66-61t65-65t64-34t63-22t62-20t61-10t60-9t59-9t58-3t57-t56-2t55-t54)*y2+(-t224-2t223-t222-5t219-21t218-27t217-11t216-10t215-30t214-80t213-166t212-162t211-101t210-205t209-365t208-524t207-769t206-751t205-816t204-1538t203-1977t202-2140t201-2913t200-3325t199-4197t198-6420t197-6908t196-7169t195-10242t194-12094t193-14090t192-18688t191-19393t190-21462t189-30122t188-33011t187-35132t186-44709t185-47678t184-53356t183-69231t182-70758t181-73563t180-93906t179-99433t178-105554t177-128535t176-129007t175-135315t174-168861t173-170684t172-171897t171-205460t170-206998t169-213086t168-253698t167-246589t166-243500t165-290244t164-287297t163-281931t162-324536t161-312225t160-305313t159-356309t158-340189t157-319957t156-365634t155-350705t154-332221t153-375160t152-349175t151-321135t150-365575t149-343722t148-309991t147-343204t146-317662t145-285606t144-318521t143-290910t142-251461t141-277555t140-255659t139-220145t138-238821t137-214524t136-179990t135-197194t134-178202t133-145046t132-154798t131-138875t130-112368t129-120014t128-105963t127-81988t126-86923t125-77724t124-59326t123-61275t122-53591t121-39727t120-41386t119-36411t118-25810t117-25964t116-22853t115-16048t114-16013t113-13828t112-9109t111-8968t110-7946t109-5121t108-4788t107-4138t106-2549t105-2401t104-2112t103-1204t102-1045t101-938t100-532t99-446t98-388t97-192t96-153t95-147t94-71t93-45t92-42t91-19t90-12t89-12t88-4t87-t86-2t85-t84)*x+(t224+2t223+t222+5t219+21t218+27t217+11t216+10t215+30t214+80t213+166t212+162t211+101t210+205t209+365t208+524t207+769t206+751t205+816t204+1538t203+1977t202+2140t201+2913t200+3325t199+4197t198+6420t197+6908t196+7169t195+10242t194+12094t193+14090t192+18688t191+19393t190+21462t189+30122t188+33011t187+35132t186+44709t185+47678t184+53356t183+69231t182+70758t181+73563t180+93906t179+99433t178+105554t177+128535t176+129007t175+135315t174+168861t173+170684t172+171897t171+205460t170+206998t169+213086t168+253698t167+246589t166+243500t165+290244t164+287297t163+281931t162+324536t161+312225t160+305313t159+356309t158+340189t157+319957t156+365634t155+350705t154+332221t153+375160t152+349175t151+321135t150+365575t149+343722t148+309991t147+343204t146+317662t145+285606t144+318521t143+290910t142+251461t141+277555t140+255659t139+220145t138+238821t137+214524t136+179990t135+197194t134+178202t133+145046t132+154798t131+138875t130+112368t129+120014t128+105963t127+81988t126+86923t125+77724t124+59326t123+61275t122+53591t121+39727t120+41386t119+36411t118+25810t117+25964t116+22853t115+16048t114+16013t113+13828t112+9109t111+8968t110+7946t109+5121t108+4788t107+4138t106+2549t105+2401t104+2112t103+1204t102+1045t101+938t100+532t99+446t98+388t97+192t96+153t95+147t94+71t93+45t92+42t91+19t90+12t89+12t88+4t87+t86+2t85+t84)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta6Generic.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////

// The following contains an example for Cell6 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone3[1][2].Hrepresentation()
// (An equation (0, 0, 1, -1) x + 0 == 0,
//  An inequality (1, -2, 0, 1) x + 0 >= 0,
//  An inequality (0, 1, 0, -1) x + 0 >= 0)


/////////////////////////////
// Case 6: [0, -2, -3, -3] //
/////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (4*t^2+t^5);
poly B34 = (5*t^3+t^10);
poly B2 = (17*t^3+t^6);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t20+2t15+10t13+9t12+2t10+34t9+10t8+16t7+314t6+40t5+31t4-2t2-1)*x4+(-t32-t30-34t29-10t27-289t26-12t25-91t24-10t23-364t22-850t21-90t20-3068t19-2347t18-542t17-1298t16-948t15-4326t14-5868t13-7682t12-11732t11-9312t10-534t9+414t8+96t7+378t6+40t5+32t4)*x3+(t42+42t39+2t37+576t36+10t35+89t34+2822t33+418t32+1412t31+4344t30+5754t29+9683t28+416t27+28650t26+32264t25+6535t24+49604t23+48522t22+44094t21+30612t20+66248t19+151173t18+74280t17+97896t16+160350t15+44580t14-30184t13-27257t12-13096t11-10160t10-640t9-256t8)*x2+y2+(t46+2t44+42t43+t42+86t41+577t40+56t39+1246t38+2878t37+1182t36+7212t35+5568t34+11656t33+20042t32+13590t31+54829t30+39886t29+76781t28+121136t27+95806t26+193554t25+146988t24+229064t23+285305t22+277128t21+473264t20+421736t19+465664t18+452608t17+263568t16+184960t15+73984t14)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(t20+2t15+10t13+9t12+2t10+34t9+10t8+16t7+314t6+40t5+32t4)*x4+(-t32-t30-34t29-10t27-289t26-12t25-91t24-10t23-364t22-850t21-90t20-3070t19-2347t18-546t17-1306t16-950t15-4344t14-5868t13-7704t12-11748t11-9334t10-606t9+372t8+314t6)*x3+(-2t2-2)*x2y+(t42+42t39+2t37+576t36+10t35+90t34+2822t33+420t32+1420t31+4345t30+5772t29+9699t28+438t27+28706t26+32286t25+6680t24+49710t23+48718t22+44462t21+30866t20+66816t19+151585t18+74896t17+98721t16+161126t15+46036t14-28832t13-25721t12-11560t11-9248t10)*x2+(2t17+2t15+8t14+10t12+12t10+16t9+10t8+56t7+32t6+40t5+32t4)*xy+y2+(t46+2t44+42t43+t42+86t41+577t40+56t39+1246t38+2878t37+1182t36+7212t35+5568t34+11656t33+20042t32+13590t31+54829t30+39886t29+76781t28+121136t27+95806t26+193554t25+146988t24+229064t23+285305t22+277128t21+473264t20+421736t19+465664t18+452608t17+263568t16+184960t15+73984t14)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t42+t40+3t37+23t35+12t34+20t33+15t32+48t30+23t29+195t28+203t27+163t26+210t25+16t24-102t23+240t22+326t21+1715t20+768t19+978t18+20002t17-2246t16+17524t15+82402t14-6312t13+81352t12-4076t11-1540t10+68t9+1884t8+628t6)*x4+(-4t42-4t40-12t37-92t35-48t34-80t33-60t32-192t30-92t29-780t28-812t27-648t26-840t25-52t24+408t23-948t22-1306t21-6856t20-3038t19-3916t18-79894t17+8970t16-69842t15-329636t14+25680t13-324192t12+16624t11+9864t10-304t9-3874t8-136t7-1352t6-40t5-32t4)*x3y+(6t42+6t40+18t37+138t35+72t34+120t33+90t32+288t30+138t29+1170t28+1218t27+968t26+1260t25+66t24-612t23+1410t22+1961t21+10280t20+4523t19+5878t18+119727t17-13441t16+104509t15+494482t14-38952t13+485072t12-25256t11-18496t10+488t9+2169t8+340t7+908t6+100t5+120t4+20t2+4)*x2y2+(-4t42-4t40-12t37-92t35-48t34-80t33-60t32-192t30-92t29-780t28-812t27-644t26-840t25-40t24+408t23-936t22-1308t21-6852t20-3004t19-3920t18-79780t17+8956t16-69588t15-329664t14+26112t13-322976t12+16944t11+13564t10-336t9-232t8-272t7-232t6-80t5-104t4-20t2-4)*xy3+(t42+t40+3t37+23t35+12t34+20t33+15t32+48t30+23t29+195t28+203t27+161t26+210t25+10t24-102t23+234t22+327t21+1713t20+751t19+980t18+19945t17-2239t16+17397t15+82416t14-6528t13+80744t12-4236t11-3391t10+84t9+58t8+68t7+58t6+20t5+26t4+5t2+1)*y4+(-t71-3t69-37t68-3t67-90t66-358t65-97t64-926t63+481t62-1763t61-1074t60+17094t59-13569t58+31842t57+57184t56+8361t55+199043t54-49716t53+545471t52+291073t51+635840t50+2357924t49+967703t48+4410661t47+1983572t46+5656190t45+8211729t44+7416435t43+25603909t42+19542520t41+37438265t40+34368490t39+32970807t38+58178333t37+45884910t36+110368367t35+125403645t34+148624903t33+173757077t32+123980400t31+148675396t30+119450664t29+168382132t28+255921471t27+231887579t26+289385644t25+218479824t24+101230182t23+85785999t22+1275740t21+4583845t20+7971528t19+7486664t18+1351604t17+2724940t16-179608t15+511192t14+98596t12)*x3+(3t71+9t69+111t68+9t67+270t66+1074t65+291t64+2778t63-1443t62+5289t61+3222t60-51282t59+40699t58-95526t57-171584t56-25141t55-597177t54+148900t53-1636345t52-873791t51-1907314t50-7072190t49-2904451t48-13223387t47-5949528t46-16955294t45-24615017t44-22242343t43-76734221t42-58626040t41-112141279t40-102986882t39-98687391t38-174078275t37-137471260t36-330226891t35-375971979t34-444692735t33-520194087t32-370637538t31-443197310t30-356930628t29-501266772t28-765963409t27-692370477t26-864896340t25-652817550t24-297912094t23-254067297t22+2313304t21-9796335t20-20753180t19-19668936t18-3492312t17-7173556t16+569696t15-1305156t14+55872t13-225800t12+8560t11+6848t10)*x2y+(-3t71-9t69-111t68-9t67-270t66-1074t65-291t64-2778t63+1443t62-5289t61-3222t60+51282t59-40695t58+95526t57+171600t56+25170t55+597201t54-148776t53+1636311t52+874077t51+1907211t50+7071399t49+2905122t48+13219089t47+5948934t46+16948656t45+24604932t44+22238862t43+76695468t42+58625280t41+112054521t40+102927588t39+98574876t38+173849913t37+137379525t36+329787786t35+375852501t34+444101748t33+519655515t32+369985707t31+441782871t30+356219946t29+499326960t28+765062907t27+690724347t26+863266044t25+651506589t24+295022868t23+252421947t22-5383566t21+7818735t20+19172478t19+18273408t18+3211062t17+6672924t16-585132t15+1190946t14-83808t13+190806t12-12840t11-10272t10)*xy2+(t71+3t69+37t68+3t67+90t66+358t65+97t64+926t63-481t62+1763t61+1074t60-17094t59+13565t58-31842t57-57200t56-8390t55-199067t54+49592t53-545437t52-291359t51-635737t50-2357133t49-968374t48-4406363t47-1982978t46-5649552t45-8201644t44-7412954t43-25565156t42-19541760t41-37351507t40-34309196t39-32858292t38-57949971t37-45793175t36-109929262t35-125284167t34-148033916t33-173218505t32-123328569t31-147260957t30-118739982t29-166442320t28-255020969t27-230241449t26-287755348t25-217168863t24-98340956t23-84140649t22+1794522t21-2606245t20-6390826t19-6091136t18-1070354t17-2224308t16+195044t15-396982t14+27936t13-63602t12+4280t11+3424t10)*y3+(t98+3t96+49t95+3t94+151t93+849t92+189t91+2755t90+5656t89+4657t88+20785t87-1568t86+55205t85+19963t84-223384t83+277229t82-749564t81-1194902t80-480824t79-5446521t78-3854465t77-14005653t76-18597115t75-26240855t74-78782820t73-59629805t72-172992111t71-237347538t70-309554412t69-629728676t68-627747321t67-1370962195t66-1542762172t65-2326937656t64-3931895841t63-4079569624t62-7496749307t61-8226670180t60-12105362835t59-16238738329t58-18183058153t57-29509370544t56-30708487422t55-44763068167t54-54408803286t53-61685478150t52-83125575417t51-83235706773t50-111520828497t49-119787006245t48-138616451598t47-172901171473t46-171718310088t45-206002622057t44-198231076167t43-200147569663t42-203474443942t41-184809846870t40-207269239474t39-192687674851t38-190825662292t37-175850783239t36-121777343070t35-77885377981t34-25967976100t33+14776647735t32+30018651840t31+28375516605t30+22383640510t29+10863883025t28+3442793340t27+2261814625t26+26251400t25+362838225t24-16071800t23+33986400t22-18496000t21-7398400t20)*x2+(-2t98-6t96-98t95-6t94-302t93-1698t92-378t91-5508t90-11312t89-9304t88-41540t87+3156t86-110252t85-39806t84+447168t83-553794t82+1498830t81+2392498t80+958570t79+10890576t78+7708476t77+27974804t76+37185102t75+52377946t74+157440188t73+119064288t72+345377056t71+474246548t70+617441920t69+1257568356t68+1252263336t67+2735563124t66+3079148004t65+4638567592t64+7847791388t63+8130209916t62+14950216468t61+16402173668t60+24113130182t59+32374524642t58+36189462728t57+58798974416t56+61134998580t55+89094317744t54+108353472202t53+122632622138t52+165410014810t51+165349390580t50+221570645222t49+237954513598t48+274992933650t47+343440065816t46+340412865374t45+408490755276t44+392538287456t43+395361328832t42+401867102648t41+363600884806t40+408322112758t39+378961796416t38+374727343334t37+345107925726t36+236374676508t35+148812223778t34+45087720780t33-36176643178t32-65546551140t31-61434238610t30-48090561940t29-23880498820t28-8198924320t27-5117627650t26-338086880t25-829386850t24+1695600t23-84389600t22+33827200t21+13491200t20+768000t19+204800t18)*xy+(t98+3t96+49t95+3t94+151t93+849t92+189t91+2754t90+5656t89+4652t88+20770t87-1578t86+55126t85+19903t84-223584t83+276897t82-749415t81-1196249t80-479285t79-5445288t78-3854238t77-13987402t76-18592551t75-26188973t74-78720094t73-59532144t72-172688528t71-237123274t70-308720960t69-628784178t68-626131668t67-1367781562t66-1539574002t65-2319283796t64-3923895694t63-4065104958t62-7475108234t61-8201086834t60-12056565091t59-16187262321t58-18094731364t57-29399487208t56-30567499290t55-44547158872t54-54176736101t53-61316311069t52-82705007405t51-82674695290t50-110785322611t49-118977256799t48-137496466825t47-171720032908t46-170206432687t45-204245377638t44-196269143728t43-197680664416t42-200933551324t41-181800442403t40-204161056379t39-189480898208t38-187363671667t37-172553962863t36-118187338254t35-74406111889t34-22543860390t33+18088321589t32+32773275570t31+30717119305t30+24045280970t29+11940249410t28+4099462160t27+2558813825t26+169043440t25+414693425t24-847800t23+42194800t22-16913600t21-6745600t20-384000t19-102400t18)*y2+(t119+6t117+53t116+15t115+323t114+1065t113+860t112+6571t111+10287t110+19267t109+61446t108+51661t107+211078t106+210383t105+156758t104+1036218t103-888540t102+348850t101-1163267t100-11822514t99-6075218t98-46731231t97-61125370t96-120031839t95-304491520t94-337331633t93-943910224t92-1286709055t91-2240372376t90-4335535190t89-5467511496t88-11358871285t87-15043892652t86-25040291989t85-40732983756t84-53565478700t83-95730927770t82-123146625326t81-195808689803t80-283861215269t79-379107732512t78-597724273625t77-749168879933t76-1129287004281t75-1503431782299t74-2003242289449t73-2865937083900t72-3533624033538t71-4995155890149t70-6232742776386t69-8096797458048t68-10600094661473t67-12768712651841t66-16873031798347t65-20067270151178t64-25134081334093t63-30629483388466t62-35741073931977t61-43778121440895t60-49367150711155t59-58309420337848t58-66255442939172t57-74051157182182t56-84683074458376t55-90918400137349t54-100465563323693t53-105871934515278t52-109835578919886t51-114088929841692t50-112718879280413t49-113795084055145t48-110387255579970t47-105637065378027t46-99779057350148t45-88352169786194t44-76651153693500t43-61508252687701t42-45920480600000t41-32277075746400t40-20002771391420t39-11556215426880t38-5920688538240t37-2593390831600t36-1105446940160t35-379408224000t34-129686472000t33-46586636800t32-8430259200t31-325529600t30+2367488000t29+473497600t28)*x+(-t119-6t117-53t116-15t115-323t114-1065t113-860t112-6571t111-10287t110-19267t109-61446t108-51661t107-211078t106-210383t105-156758t104-1036218t103+888540t102-348850t101+1163267t100+11822514t99+6075218t98+46731231t97+61125370t96+120031839t95+304491520t94+337331633t93+943910224t92+1286709055t91+2240372376t90+4335535190t89+5467511496t88+11358871285t87+15043892652t86+25040291989t85+40732983756t84+53565478700t83+95730927770t82+123146625326t81+195808689803t80+283861215269t79+379107732512t78+597724273625t77+749168879933t76+1129287004281t75+1503431782299t74+2003242289449t73+2865937083900t72+3533624033538t71+4995155890149t70+6232742776386t69+8096797458048t68+10600094661473t67+12768712651841t66+16873031798347t65+20067270151178t64+25134081334093t63+30629483388466t62+35741073931977t61+43778121440895t60+49367150711155t59+58309420337848t58+66255442939172t57+74051157182182t56+84683074458376t55+90918400137349t54+100465563323693t53+105871934515278t52+109835578919886t51+114088929841692t50+112718879280413t49+113795084055145t48+110387255579970t47+105637065378027t46+99779057350148t45+88352169786194t44+76651153693500t43+61508252687701t42+45920480600000t41+32277075746400t40+20002771391420t39+11556215426880t38+5920688538240t37+2593390831600t36+1105446940160t35+379408224000t34+129686472000t33+46586636800t32+8430259200t31+325529600t30-2367488000t29-473497600t28)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta7_0_Cancellation.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////


// The following contains an example for Cell7_0 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

// We want a cancellation, so we need in(b4^2) = in(b2*b5). 

///////////////////////////////
// Case 7_0: [0, -2, -5, -4] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2

setring(rr);
poly B5 = (1+t^2);
poly B4 = (2*t^2+t^5);
poly B34 = (t^5+t^10);
poly B2 = (4*t^4+t^16);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+9t20+4t15+4t12+5t10+16t8+12t7+7t4-2t2-1)*x4+(-t52-4t47-4t44-5t42-8t40-12t39-7t36-32t35+2t34-31t32-41t30-16t28-100t27-4t25-59t24-64t23-2t22-59t20-28t19-80t18-16t17-12t16-188t15-39t14-98t12-36t11+37t10+24t9+8t8+12t7+16t6+8t4)*x3+(t62+4t59+4t57+3t56+18t54+3t52+28t51+8t50+16t49+12t48+28t47+39t46+32t45+10t44+36t43+139t42-24t41+32t40+212t39+128t37+88t36+32t35+311t34+64t33-66t32+284t31+247t30-204t29+108t28+340t27-156t26+252t25+80t24-96t23+596t22-88t21-244t20+496t19-164t18-408t17+8t16-240t15-308t14-96t13-144t12-48t11-32t10-16t8)*x2+y2+(t66+2t64+4t63+t62+12t61+4t60+12t59+28t58+4t57+48t56+32t55+36t54+88t53+36t52+112t51+92t50+120t49+152t48+144t47+276t46+128t45+400t44+304t43+272t42+704t41+208t40+704t39+688t38+384t37+1024t36+576t35+864t34+832t33+896t32+896t31+704t30+1408t29+448t28+1280t27+1344t26+384t25+1920t24+768t23+832t22+1536t21+256t20+768t19+512t18+256t16)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(t32+9t20+4t15+4t12+5t10+16t8+12t7+8t4)*x4+(-t52-4t47-4t44-5t42-8t40-12t39-7t36-32t35+2t34-31t32-41t30-16t28-100t27-4t25-59t24-64t23-2t22-59t20-30t19-80t18-20t17-16t16-190t15-51t14-110t12-48t11+33t10)*x3+(-2t2-2)*x2y+(t62+4t59+4t57+3t56+18t54+3t52+28t51+8t50+16t49+12t48+28t47+39t46+32t45+10t44+36t43+139t42-24t41+32t40+212t39+128t37+88t36+32t35+312t34+64t33-64t32+288t31+248t30-192t29+112t28+352t27-128t26+256t25+128t24-64t23+624t22-224t20+576t19-80t18-384t17+128t16-192t15-256t14-128t12)*x2+(2t17+2t15+4t14+8t12+4t10+12t9+12t7+8t6+8t4)*xy+y2+(t66+2t64+4t63+t62+12t61+4t60+12t59+28t58+4t57+48t56+32t55+36t54+88t53+36t52+112t51+92t50+120t49+152t48+144t47+276t46+128t45+400t44+304t43+272t42+704t41+208t40+704t39+688t38+384t37+1024t36+576t35+864t34+832t33+896t32+896t31+704t30+1408t29+448t28+1280t27+1344t26+384t25+1920t24+768t23+832t22+1536t21+256t20+768t19+512t18+256t16)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t66+t64+16t54+16t52-t49-t47-2t46-4t44+95t42-6t41+97t40-6t39-2t38-t37+2t36-t35-4t34-6t32+258t30-18t29+256t28+t27-2t26+3t25+76t24-16t23+71t22+28t21-39t20+54t19+224t18-66t17+270t16-92t15-14t14+38t12+98t10+32t8)*x4+(-4t66-4t64-64t54-64t52+4t49+4t47+8t46+16t44-380t42+24t41-388t40+24t39+12t38+4t37+4t36+4t35+28t34+28t32-1032t30+72t29-1024t28-4t27+44t26-12t25-196t24+64t23-176t22-106t21+192t20-198t19-900t18+282t17-1092t16+374t15+108t14-12t13+36t12-36t11-208t10-36t9-88t8-12t7-24t6-8t4)*x3y+(6t66+6t64+96t54+96t52-6t49-6t47-12t46-24t44+570t42-36t41+582t40-36t39-22t38-6t37-18t36-6t35-54t34-46t32+1548t30-108t29+1536t28+6t27-102t26+18t25+186t24-96t23+156t22+153t21-324t20+279t19+1354t18-441t17+1650t16-567t15-214t14+30t13-242t12+90t11+132t10+90t9+112t8+30t7+100t6+60t4+20t2+4)*x2y2+(-4t66-4t64-64t54-64t52+4t49+4t47+8t46+16t44-380t42+24t41-388t40+24t39+16t38+4t37+16t36+4t35+40t34+32t32-1032t30+72t29-1024t28-4t27+80t26-12t25-88t24+64t23-68t22-100t21+228t20-180t19-904t18+300t17-1104t16+380t15+160t14-24t13+224t12-72t11-28t10-72t9-68t8-24t7-88t6-56t4-20t2-4)*xy3+(t66+t64+16t54+16t52-t49-t47-2t46-4t44+95t42-6t41+97t40-6t39-4t38-t37-4t36-t35-10t34-8t32+258t30-18t29+256t28+t27-20t26+3t25+22t24-16t23+17t22+25t21-57t20+45t19+226t18-75t17+276t16-95t15-40t14+6t13-56t12+18t11+7t10+18t9+17t8+6t7+22t6+14t4+5t2+1)*y4+(t108+2t106+t104+7t103+14t101+6t100+7t99+30t98+58t96+30t95+50t94+79t93+28t92+179t91+66t90+241t89+197t88+136t87+523t86+70t85+757t84+520t83+493t82+1202t81+316t80+1669t79+936t78+1624t77+1912t76+967t75+3466t74+636t73+4214t72+3075t71+2111t70+6937t69+1037t68+7438t67+4864t66+4714t65+8879t64+2711t63+11001t62+2556t61+10674t60+8177t59+3525t58+17945t57-592t56+15838t55+10876t54+3044t53+21793t52+366t51+16547t50+7562t49+7022t48+12688t47+142t46+15220t45-1191t44+7373t43+10626t42-6108t41+19118t40-1610t39+6840t38+13240t37-2932t36+9711t35+5726t34-4780t33+12307t32-6180t31+4858t30+3180t29-2673t28+7814t27+628t26+2660t25+7327t24-3232t23+7878t22-3120t21+3457t20-768t19+528t18)*x3+(-3t108-6t106-3t104-21t103-42t101-18t100-21t99-90t98-174t96-90t95-150t94-237t93-84t92-537t91-198t90-723t89-591t88-408t87-1569t86-210t85-2271t84-1560t83-1479t82-3606t81-948t80-5007t79-2808t78-4872t77-5736t76-2895t75-10398t74-1884t73-12630t72-9189t71-6261t70-20787t69-2943t68-22248t67-14400t66-13872t65-26501t64-7605t63-32775t62-7056t61-31374t60-24005t59-9279t58-53325t57+3584t56-46436t55-30928t54-6540t53-64135t52+2808t51-47833t50-19190t49-17326t48-35944t47+4878t46-44400t45+8709t44-20509t43-29150t42+22532t41-58878t40+11492t39-23152t38-36658t37+12056t36-33371t35-9198t34+9842t33-34081t32+21344t31-19258t30-3634t29+4071t28-22122t27-352t26-10150t25-18513t24+9504t23-21462t22+11988t21-8623t20+4920t19+616t18+1116t17+1776t16+192t15+744t14+128t12)*x2y+(3t108+6t106+3t104+21t103+42t101+18t100+21t99+90t98+174t96+90t95+150t94+237t93+84t92+537t91+198t90+723t89+591t88+408t87+1569t86+210t85+2271t84+1560t83+1479t82+3606t81+948t80+5007t79+2808t78+4872t77+5736t76+2892t75+10398t74+1872t73+12624t72+9171t71+6225t70+20775t69+2859t68+22215t67+14304t66+13737t65+26433t64+7341t63+32661t62+6750t61+31050t60+23742t59+8631t58+53070t57-4488t56+45897t55+30078t54+5244t53+63513t52-4761t51+46929t50+17442t49+15456t48+34884t47-7530t46+43770t45-11277t44+19704t43+27786t42-24636t41+59640t40-14823t39+24468t38+35127t37-13686t36+35490t35+5208t34-7593t33+32661t32-22746t31+21600t30+681t29-2097t28+21462t27-414t26+11235t25+16779t24-9408t23+20376t22-13302t21+7749t20-6228t19-1716t18-1674t17-2664t16-288t15-1116t14-192t12)*xy2+(-t108-2t106-t104-7t103-14t101-6t100-7t99-30t98-58t96-30t95-50t94-79t93-28t92-179t91-66t90-241t89-197t88-136t87-523t86-70t85-757t84-520t83-493t82-1202t81-316t80-1669t79-936t78-1624t77-1912t76-964t75-3466t74-624t73-4208t72-3057t71-2075t70-6925t69-953t68-7405t67-4768t66-4579t65-8811t64-2447t63-10887t62-2250t61-10350t60-7914t59-2877t58-17690t57+1496t56-15299t55-10026t54-1748t53-21171t52+1587t51-15643t50-5814t49-5152t48-11628t47+2510t46-14590t45+3759t44-6568t43-9262t42+8212t41-19880t40+4941t39-8156t38-11709t37+4562t36-11830t35-1736t34+2531t33-10887t32+7582t31-7200t30-227t29+699t28-7154t27+138t26-3745t25-5593t24+3136t23-6792t22+4434t21-2583t20+2076t19+572t18+558t17+888t16+96t15+372t14+64t12)*y3+(-t135-3t133-6t132-3t131-26t130-12t129-42t128-85t127-36t126-213t125-145t124-255t123-541t122-282t121-986t120-846t119-1150t118-2070t117-1563t116-3438t115-2994t114-4743t113-5942t112-5925t111-11026t110-7902t109-15830t108-15964t107-16311t106-30491t105-20002t104-39474t103-38568t102-40466t101-63232t100-49300t99-82363t98-69202t97-97049t96-105774t95-93837t94-166140t93-95792t92-188418t91-175886t90-139954t89-276725t88-147539t87-268815t86-247230t85-226254t84-307926t83-217355t82-356967t81-174796t80-368547t79-265014t78-152139t77-488944t76-21511t75-360004t74-300237t73-25112t72-409171t71-86192t70-163817t69-153776t68-162019t67+39504t66-88602t65-138756t64+337658t63-289214t62+203422t61+188956t60-262334t59+277508t58-59288t57-161428t56-1608t55+12576t54-471936t53+103968t52-155104t51-657776t50+468832t49-756640t48-116320t47+175904t46-893968t45+372832t44-503984t43-341504t42+120800t41-603456t40+43552t39-268512t38-223648t37-35904t36-214112t35-26816t34-92672t33-38208t32-23552t31-22528t30-3072t29-7168t28-1024t26)*x2+(2t135+6t133+12t132+6t131+52t130+24t129+84t128+170t127+72t126+426t125+290t124+510t123+1082t122+564t121+1972t120+1692t119+2300t118+4140t117+3126t116+6876t115+5988t114+9486t113+11884t112+11850t111+22052t110+15804t109+31660t108+31926t107+32622t106+60972t105+39992t104+78928t103+77060t102+80888t101+126264t100+98362t99+164430t98+137572t97+193532t96+209962t95+185716t94+330220t93+186694t92+373128t91+344172t90+270334t89+543974t88+276212t87+521826t86+467940t85+420404t84+582612t83+379968t82+665062t81+274078t80+655008t79+437496t78+172820t77+860998t76-136212t75+546722t74+396608t73-215172t72+591208t71-167938t70+24042t69-49564t68-96322t67-440240t66-323444t65-125516t64-1185794t63+95960t62-850542t61-967920t60+182102t59-1160720t58-273690t57-46808t56-604618t55-140760t54+368604t53-468768t52+162180t51+759988t50-847204t49+1125416t48+58084t47-285448t46+1409568t45-591128t44+872632t43+601840t42-95384t41+1065904t40+37784t39+551392t38+449536t37+172800t36+417168t35+116912t34+211504t33+94048t32+78256t31+50592t30+21568t29+18848t28+4288t27+4736t26+576t25+896t24+128t22)*xy+(-t135-3t133-6t132-3t131-26t130-12t129-42t128-85t127-36t126-213t125-145t124-255t123-541t122-282t121-986t120-846t119-1150t118-2070t117-1563t116-3438t115-2994t114-4743t113-5942t112-5925t111-11026t110-7902t109-15830t108-15963t107-16311t106-30486t105-19996t104-39464t103-38530t102-40444t101-63132t100-49181t99-82215t98-68786t97-96766t96-104981t95-92858t94-165110t93-93347t92-186564t91-172086t90-135167t89-271987t88-138106t87-260913t86-233970t85-210202t84-291306t83-189984t82-332531t81-137039t80-327504t79-218748t78-86410t77-430499t76+68106t75-273361t74-198304t73+107586t72-295604t71+83969t70-12021t69+24782t68+48161t67+220120t66+161722t65+62758t64+592897t63-47980t62+425271t61+483960t60-91051t59+580360t58+136845t57+23404t56+302309t55+70380t54-184302t53+234384t52-81090t51-379994t50+423602t49-562708t48-29042t47+142724t46-704784t45+295564t44-436316t43-300920t42+47692t41-532952t40-18892t39-275696t38-224768t37-86400t36-208584t35-58456t34-105752t33-47024t32-39128t31-25296t30-10784t29-9424t28-2144t27-2368t26-288t25-448t24-64t22)*y2+(-t156-6t154-8t153-15t152-58t151-44t150-180t149-247t148-342t147-935t146-817t145-2079t144-2902t143-3445t142-7864t141-7412t140-14389t139-20127t138-22542t137-43780t136-44138t135-72401t134-97592t133-111172t132-185227t131-195058t130-295566t129-369109t128-440627t127-653088t126-690081t125-1021872t124-1177588t123-1445498t122-1995385t121-2071504t120-3007533t119-3292005t118-4042105t117-5275480t116-5467708t115-7601676t114-8058950t113-9931469t112-12060694t111-12757334t110-16910502t109-17192900t108-21691934t107-24330784t106-26121424t105-33603192t104-32463148t103-41715055t102-44050896t101-47245488t100-58909784t99-55252568t98-70320072t97-70542672t96-76744536t95-89728472t94-83759216t93-105361416t92-97409872t91-111559048t90-119945056t89-109787056t88-141077888t87-116418232t86-140942768t85-142369088t84-123816608t83-163552528t82-122321984t81-151842384t80-143861888t79-122419376t78-157276320t77-107041056t76-141701984t75-112574400t74-103061440t73-125806464t72-64991744t71-116503280t70-62702848t69-64338688t68-89258624t67-14652160t66-79497472t65-24594304t64-19483392t63-55593344t62+15693568t61-36451328t60-5487616t59+10030208t58-23360512t57+21174016t56-4521984t55+3574784t54+15853056t53-2522624t52+13775360t51+5044224t50+4703232t49+8304640t48+1996800t47+4999424t46+2404352t45+1761280t44+1845248t43+573440t42+802816t41+260096t40+204800t39+114688t38+24576t37+32768t36+4096t34)*x+(t156+6t154+8t153+15t152+58t151+44t150+180t149+247t148+342t147+935t146+817t145+2079t144+2902t143+3445t142+7864t141+7412t140+14389t139+20127t138+22542t137+43780t136+44138t135+72401t134+97592t133+111172t132+185227t131+195058t130+295566t129+369109t128+440627t127+653088t126+690081t125+1021872t124+1177588t123+1445498t122+1995385t121+2071504t120+3007533t119+3292005t118+4042105t117+5275480t116+5467708t115+7601676t114+8058950t113+9931469t112+12060694t111+12757334t110+16910502t109+17192900t108+21691934t107+24330784t106+26121424t105+33603192t104+32463148t103+41715055t102+44050896t101+47245488t100+58909784t99+55252568t98+70320072t97+70542672t96+76744536t95+89728472t94+83759216t93+105361416t92+97409872t91+111559048t90+119945056t89+109787056t88+141077888t87+116418232t86+140942768t85+142369088t84+123816608t83+163552528t82+122321984t81+151842384t80+143861888t79+122419376t78+157276320t77+107041056t76+141701984t75+112574400t74+103061440t73+125806464t72+64991744t71+116503280t70+62702848t69+64338688t68+89258624t67+14652160t66+79497472t65+24594304t64+19483392t63+55593344t62-15693568t61+36451328t60+5487616t59-10030208t58+23360512t57-21174016t56+4521984t55-3574784t54-15853056t53+2522624t52-13775360t51-5044224t50-4703232t49-8304640t48-1996800t47-4999424t46-2404352t45-1761280t44-1845248t43-573440t42-802816t41-260096t40-204800t39-114688t38-24576t37-32768t36-4096t34)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta7_0_CancellationSubdivision.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////


// The following contains an example for Cell7_0 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

// We want a cancellation, so we need in(b4^2) = in(b2*b5). We aim for a subdivision containing the edge x^2y--x^3. For this, we multiply our original vector by 3 (so we replace t by t^3) and take one term of b2 to be t^(4+e) for e =1, since we need ht(x3) >2*d34/3+w2+w3+7*w5/3 and we want integer heights.

/////////////////////////////////
// Case 7_0: [0, -6, -15, -12] //
/////////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2

setring(rr);
poly B5 = (1);
poly B4 = (2*t^6);
poly B34 = (t^15);
poly B2 = (4*t^12+t^13);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t30+t26+8t25+16t24+4t21+8t12-1)*x4+(-t56-8t55-16t54-4t47-32t46-64t45-4t42-8t38-64t37-128t36-16t33+t30+t26+8t25+4t21+8t12)*x3+(4t68+32t67+64t66+16t59+128t58+256t57-t56-8t55-16t54+16t50+128t49+256t48-4t47-32t46-64t45-4t42-8t38-64t37-128t36-16t33-16t24)*x2+y2+(4t68+32t67+64t66+16t59+128t58+256t57+16t50+128t49+256t48)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(t30+t26+8t25+16t24+4t21+8t12)*x4+(-t56-8t55-16t54-4t47-32t46-64t45-4t42-8t38-64t37-128t36-16t33+t30+t26+8t25)*x3-2*x2y+(4t68+32t67+64t66+16t59+128t58+256t57-t56-8t55-16t54+16t50+128t49+256t48-4t47-32t46-64t45-8t38-64t37-128t36)*x2+(4t21+8t12)*xy+y2+(4t68+32t67+64t66+16t59+128t58+256t57+16t50+128t49+256t48)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t60+t52+22t51+96t50+256t49+256t48-2t47-16t46-32t45+12t42-4t38-32t37-64t36+2t30+2t26+16t25+32t24)*x4+(-4t60-4t52-88t51-384t50-1024t49-1024t48+8t47+64t46+128t45-48t42+16t38+128t37+256t36-4t30-4t26-32t25-64t24-4t21-8t12)*x3y+(6t60+6t52+132t51+576t50+1536t49+1536t48-12t47-96t46-192t45+72t42-24t38-192t37-384t36+2t30+2t26+16t25+32t24+10t21+20t12+4)*x2y2+(-4t60-4t52-88t51-384t50-1024t49-1024t48+8t47+64t46+128t45-48t42+16t38+128t37+256t36-8t21-16t12-4)*xy3+(t60+t52+22t51+96t50+256t49+256t48-2t47-16t46-32t45+12t42-4t38-32t37-64t36+2t21+4t12+1)*y4+(t112+16t111+96t110+256t109+256t108-2t107-16t106-32t105+6t103+96t102+576t101+1536t100+1536t99-16t98-128t97-256t96+12t94+184t93+1152t92+3072t91+3072t90-48t89-384t88-768t87-48t84+2t81-48t80-384t79-768t78+6t77+48t76+2t73+32t72+192t71+512t70+512t69+8t68+64t67+64t66+4t64+48t63+384t62+1024t61+1025t60-16t59-128t58-256t57+2t56+16t55+16t54+t52+16t51+80t50+128t49)*x3+(-3t112-48t111-288t110-768t109-768t108+6t107+48t106+96t105-18t103-288t102-1728t101-4608t100-4608t99+48t98+384t97+768t96-36t94-552t93-3456t92-9216t91-9216t90+144t89+1152t88+2304t87+144t84-6t81+144t80+1152t79+2304t78-6t77-48t76+192t75-6t73-128t72-576t71-1536t70-1536t69+192t66-12t64-272t63-1152t62-3072t61-3075t60+48t59+384t58+768t57-2t56-16t55-112t54-3t52-60t51-240t50-384t49+4t47+32t46+64t45-24t42+8t38+64t37+128t36)*x2y+(3t112+48t111+288t110+768t109+768t108-6t107-48t106-96t105+18t103+288t102+1728t101+4608t100+4608t99-48t98-384t97-768t96+36t94+552t93+3456t92+9216t91+9216t90-144t89-1152t88-2304t87-144t84+6t81-144t80-1152t79-2304t78-288t75+6t73+144t72+576t71+1536t70+1536t69-12t68-96t67-384t66+12t64+336t63+1152t62+3072t61+3075t60-48t59-384t58-768t57+144t54+3t52+66t51+240t50+384t49-6t47-48t46-96t45+36t42-12t38-96t37-192t36)*xy2+(-t112-16t111-96t110-256t109-256t108+2t107+16t106+32t105-6t103-96t102-576t101-1536t100-1536t99+16t98+128t97+256t96-12t94-184t93-1152t92-3072t91-3072t90+48t89+384t88+768t87+48t84-2t81+48t80+384t79+768t78+96t75-2t73-48t72-192t71-512t70-512t69+4t68+32t67+128t66-4t64-112t63-384t62-1024t61-1025t60+16t59+128t58+256t57-48t54-t52-22t51-80t50-128t49+2t47+16t46+32t45-12t42+4t38+32t37+64t36)*y3+(-8t145-128t144-768t143-2048t142-2048t141+16t140+128t139+256t138-48t136-768t135-4608t134-12286t133-12256t132+320t131+1536t130+2560t129-4t128-128t127-1600t126-9216t125-24560t124-24320t123+1920t122+7168t121+10240t120-48t119-448t118-1792t117-6144t116-16336t115-15616t114+5120t113+16385t112+20496t111-112t110-1408t109-3072t108-2t107+32t106+736t105+4864t104+14342t103+16480t102+192t101-1536t100-4608t99-20t98-160t97-320t96+12t94+192t93+896t92+1024t91-1024t90-64t89-512t88-1024t87-64t80-512t79-1024t78)*x2+(16t145+256t144+1536t143+4096t142+4096t141-32t140-256t139-512t138+96t136+1536t135+9216t134+24572t133+24512t132-640t131-3072t130-5120t129+8t128+256t127+3200t126+18432t125+49120t124+48640t123-3840t122-14336t121-20480t120+80t119+768t118+3328t117+12288t116+32672t115+31264t114-10240t113-32770t112-40992t111+128t110+2048t109+4608t108+4t107-64t106-1216t105-9728t104-28684t103-32960t102-576t101+1536t100+6144t99+32t98+256t97+1280t96-24t94-368t93-1920t92-3072t91+96t89+768t88+2560t87+96t84+96t80+768t79+2048t78+192t75+128t66)*xy+(-8t145-128t144-768t143-2048t142-2048t141+16t140+128t139+256t138-48t136-768t135-4608t134-12286t133-12256t132+320t131+1536t130+2560t129-4t128-128t127-1600t126-9216t125-24560t124-24320t123+1920t122+7168t121+10240t120-40t119-384t118-1664t117-6144t116-16336t115-15632t114+5120t113+16385t112+20496t111-64t110-1024t109-2304t108-2t107+32t106+608t105+4864t104+14342t103+16480t102+288t101-768t100-3072t99-16t98-128t97-640t96+12t94+184t93+960t92+1536t91-48t89-384t88-1280t87-48t84-48t80-384t79-1024t78-96t75-64t66)*y2+(-16t166-256t165-1536t164-4096t163-4096t162+32t161+256t160+512t159-128t157-2048t156-12288t155-32768t154-32768t153+320t152+2560t151+5120t150-384t148-6144t147-36864t146-98312t145-98432t144+512t143+8192t142+18432t141+16t140-384t139-7936t138-49152t137-131120t136-131840t135-2048t134+8192t133+28672t132+128t131+768t130-2048t129-24576t128-65632t127-67072t126-6656t125-4096t124+16384t123+384t122+3072t121+6144t120-64t118-1024t117-5120t116-8192t115+512t113+4096t112+8192t111+256t104+2048t103+4096t102)*x+(16t166+256t165+1536t164+4096t163+4096t162-32t161-256t160-512t159+128t157+2048t156+12288t155+32768t154+32768t153-320t152-2560t151-5120t150+384t148+6144t147+36864t146+98312t145+98432t144-512t143-8192t142-18432t141-16t140+384t139+7936t138+49152t137+131120t136+131840t135+2048t134-8192t133-28672t132-128t131-768t130+2048t129+24576t128+65632t127+67072t126+6656t125+4096t124-16384t123-384t122-3072t121-6144t120+64t118+1024t117+5120t116+8192t115-512t113-4096t112-8192t111-256t104-2048t103-4096t102)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta7_0_Generic.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell7_0 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 7_0: [0, -2, -5, -4] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^2);
poly B34 = (5*t^5);
poly B2 = (3*t^4);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t10+9t8+110t7+241t4-2t2-1)*x4+(-225t18-990t15-3000t14-2119t12-13200t11+43t10+220t9-14390t8+110t7+484t6+242t4)*x3+(27000t22-450t20+118800t19-3250t18-1980t17+123541t16-14300t15-7381t14-26620t13-16819t12-13310t11-29282t10-14641t8)*x2+y2+(27225t26+54450t24+119790t23+27225t22+239580t21+131769t20+119790t19+263538t18+131769t16)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t10+9t8+110t7+242t4)*x4+(-225t18-990t15-3000t14-2119t12-13310t11+43t10-14632t8)*x3+(-2t2-2)*x2y+(27000t22-450t20+118800t19-225t18-1980t17+129591t16-990t15-4356t14-2178t12)*x2+(110t9+110t7+242t6+242t4)*xy+y2+(27225t26+54450t24+119790t23+27225t22+239580t21+131769t20+119790t19+263538t18+131769t16)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t22+625t20+4125t19+81t18+3630t17+9206t16-495t15+8154t14-885t12+104t10+18t8)*x4+(-2500t22-2500t20-16500t19-324t18-14520t17-36724t16+1980t15-32280t14-110t13+3948t12-330t11-450t10-330t9-762t8-110t7-726t6-242t4)*x3y+(3750t22+3750t20+24750t19+486t18+21780t17+54986t16-2970t15+48084t14+275t13-6330t12+825t11+713t10+825t9+1853t8+275t7+1855t6+645t4+20t2+4)*x2y2+(-2500t22-2500t20-16500t19-324t18-14520t17-36624t16+1980t15-31944t14-220t13+4356t12-660t11-488t10-660t9-1472t8-220t7-1492t6-524t4-20t2-4)*xy3+(625t22+625t20+4125t19+81t18+3630t17+9156t16-495t15+7986t14+55t13-1089t12+165t11+122t10+165t9+368t8+55t7+373t6+131t4+5t2+1)*y4+(50625t40-309375t39+101250t38-284625t37-2671875t36-3766125t35-4709925t34-16794250t33-28703600t32-21768670t31-63992700t30-69333055t29-46977468t28-122029435t27-54152085t26-62814840t25-89877723t24-2045285t23-46906477t22-811910t21-2240373t20-119790t19-892165t18-131688t16)*x3+(-151875t40+928125t39-303750t38+853875t37+8015625t36+11298375t35+14129775t34+50457000t33+85505800t32+65603010t31+189722350t30+205774415t29+137961204t28+355688795t27+158083505t26+172428960t25+257880047t24-4662295t23+123067899t22-330220t21-5316611t20+324720t19-479495t18-2310t17+318834t16+990t15-5082t14+2178t12)*x2y+(151875t40-928125t39+303750t38-853875t37-8015625t36-11298375t35-14129775t34-50494125t33-85203300t32-65751510t31-188594475t30-204662040t29-136475604t28-350489040t27-155897130t26-164421180t25-252003486t24+10061370t23-114242133t22+1713195t21+11335476t20-307395t19+2057490t18+3465t17-280719t16-1485t15+7623t14-3267t12)*xy2+(-50625t40+309375t39-101250t38+284625t37+2671875t36+3766125t35+4709925t34+16831375t33+28401100t32+21917170t31+62864825t30+68220680t29+45491868t28+116829680t27+51965710t26+54807060t25+84001162t24-3353790t23+38080711t22-571065t21-3778492t20+102465t19-685830t18-1155t17+93573t16+495t15-2541t14+1089t12)*y3+(-334125000t53+2041875000t52-996806250t51+3892545000t50+16910437500t49-541423125t48+48109718250t47+54180174375t46+37846932750t45+168433998750t44+87510060000t43+158387755950t42+246916506375t41+85756219425t40+241268247000t39+128483868600t38+65616828750t37+127799890650t36-11288178000t35+31906066500t34-2425413375t33-8431473600t32-83853000t31-1870384725t30-11979000t29-92238300t28-13176900t26)*x2+(668250000t53-4083750000t52+1993612500t51-7785090000t50-33895743750t49+1540377500t48-96593780250t47-106568187500t46-72407959250t45-334772882500t44-156672285000t43-303828511900t42-459247310500t41-108199691000t40-433446219250t39-129040596100t38-23610328500t37-118637654900t36+218540484250t35+50540653350t34+202795483000t33+136124243750t32+101797542000t31+113469208050t30+22041692750t29+56883213200t28+845517750t27+12597848450t26+120788250t25+620046350t24+88578050t22)*xy+(-334125000t53+2041875000t52-996806250t51+3892545000t50+16947871875t49-770188750t48+48296890125t47+53284093750t46+36203979625t45+167386441250t44+78336142500t43+151914255950t42+229623655250t41+54099845500t40+216723109625t39+64520298050t38+11805164250t37+59318827450t36-109270242125t35-25270326675t34-101397741500t33-68062121875t32-50898771000t31-56734604025t30-11020846375t29-28441606600t28-422758875t27-6298924225t26-60394125t25-310023175t24-44289025t22)*y2+(-18530015625t66+113238984375t65-111180093750t64+516032859375t63+969737484375t62+717504665625t61+6579308525625t60+5308269243750t59+15217672387500t58+30653859703500t57+28900235925000t56+76154183547750t55+80310049632450t54+111121663182750t53+179268015202650t52+147530998147500t51+241724630317500t50+223122855990375t49+210985656824250t48+271158292609875t47+157805641899675t46+204309036892125t45+130343565782925t44+84470484507750t43+90858757631400t42+15713947383750t41+37747536007500t40+701538156000t39+7182794074500t38+87692269500t37+385845985800t36+48230748225t34)*x+(18530015625t66-113238984375t65+111180093750t64-516032859375t63-969737484375t62-717504665625t61-6579308525625t60-5308269243750t59-15217672387500t58-30653859703500t57-28900235925000t56-76154183547750t55-80310049632450t54-111121663182750t53-179268015202650t52-147530998147500t51-241724630317500t50-223122855990375t49-210985656824250t48-271158292609875t47-157805641899675t46-204309036892125t45-130343565782925t44-84470484507750t43-90858757631400t42-15713947383750t41-37747536007500t40-701538156000t39-7182794074500t38-87692269500t37-385845985800t36-48230748225t34)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta7_1_Cancellation.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////


// The following contains an example for Cell7_1 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

// We want a cancellation, so we need in(b4^2) = in(b2*b5). 

///////////////////////////////
// Case 7_1: [0, -1, -4, -2] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2

setring(rr);
poly B5 = (1+t^2);
poly B4 = (2*t^1+t^5);
poly B34 = (t^4+t^10);
poly B2 = (4*t^2+t^16);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+t20+8t18+2t15+2t14+4t11+2t10+2t9+t8+8t6+4t5+15t4+6t2-1)*x4+(-t52-2t47-2t46-4t43-2t42-2t41-t40-16t38-4t37+t36-6t34-16t33-15t32-t30-32t29-16t28-16t27-12t26-2t25-81t24-32t23+6t22-12t21-56t20-32t19-23t18-20t17-12t16-70t15-32t14-38t13-35t12-16t11-120t10-58t9+t8-8t7-80t6+4t5+16t4+8t2)*x3+(t62+4t58+2t57+t56+2t54+12t53+8t52-t50+20t49+20t48+6t47+6t45+51t44+32t43-6t41+31t40+104t39+48t38-4t37-8t36+160t35+103t34+48t33-2t32+48t31+211t30+158t29-58t28-52t27+140t26+242t25-19t24-58t23-39t22+280t21+101t20+34t19-37t18+32t17+256t16+188t15-184t14-160t13+176t12+88t11-324t10-96t9-48t8-16t7-160t6-16t4)*x2+y2+(t66+2t64+5t62+2t61+10t60+4t59+12t58+14t57+19t56+26t55+23t54+40t53+35t52+62t51+53t50+64t49+88t48+84t47+136t46+96t45+160t44+152t43+220t42+240t41+232t40+336t39+264t38+496t37+344t36+512t35+464t34+576t33+608t32+576t31+704t30+544t29+848t28+672t27+752t26+768t25+688t24+992t23+720t22+1024t21+768t20+1088t19+896t18+1024t17+1024t16+640t15+1088t14+512t13+768t12+256t11+512t10+256t8)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(t32+t20+8t18+2t15+2t14+4t11+2t10+2t9+t8+8t6+4t5+16t4+8t2)*x4+(-t52-2t47-2t46-4t43-2t42-2t41-t40-16t38-4t37+t36-6t34-16t33-15t32-t30-32t29-16t28-16t27-12t26-2t25-81t24-32t23+6t22-12t21-56t20-34t19-23t18-24t17-12t16-76t15-34t14-48t13-39t12-24t11-130t10-64t9-15t8-16t7-96t6)*x3+(-2t2-2)*x2y+(t62+4t58+2t57+t56+2t54+12t53+8t52-t50+20t49+20t48+6t47+6t45+51t44+32t43-6t41+31t40+104t39+48t38-4t37-8t36+160t35+104t34+48t33+48t31+216t30+160t29-48t28-48t27+152t26+256t25-32t23-16t22+320t21+128t20+96t19+96t17+304t16+256t15-128t14-96t13+240t12+128t11-256t10-64t9-128t6)*x2+(2t17+2t15+4t13+2t12+6t11+2t10+2t9+8t8+4t7+8t6+4t5+8t4+8t2)*xy+y2+(t66+2t64+5t62+2t61+10t60+4t59+12t58+14t57+19t56+26t55+23t54+40t53+35t52+62t51+53t50+64t49+88t48+84t47+136t46+96t45+160t44+152t43+220t42+240t41+232t40+336t39+264t38+496t37+344t36+512t35+464t34+576t33+608t32+576t31+704t30+544t29+848t28+672t27+752t26+768t25+688t24+992t23+720t22+1024t21+768t20+1088t19+896t18+1024t17+1024t16+640t15+1088t14+512t13+768t12+256t11+512t10+256t8)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t66+t64+16t52+16t50-t49-t47-2t45-t44-3t43-t41-3t40-2t39+94t38+t37+102t36-5t35+6t34-2t33+5t32-t31+t30-15t29+10t28+10t27-12t26+11t25+268t24-7t23+318t22+2t21+49t20+5t19+56t18-29t17+33t16-42t15+2t14-10t13-46t12-32t11+242t10-32t9+290t8+32t6+32t4)*x4+(-4t66-4t64-64t52-64t50+4t49+4t47+8t45+4t44+12t43+4t41+12t40+8t39-372t38-4t37-396t36+20t35-12t34+8t33-16t32+4t31-4t30+60t29-40t28-40t27+52t26-44t25-1028t24+28t23-1164t22-10t21-88t20-26t19-168t18+106t17-110t16+152t15-2t14+22t13+182t12+114t11-918t10+114t9-996t8-12t7+32t6-4t5-88t4-8t2)*x3y+(6t66+6t64+96t52+96t50-6t49-6t47-12t45-6t44-18t43-6t41-18t40-12t39+554t38+6t37+582t36-30t35+6t34-12t33+20t32-6t31+6t30-90t29+60t28+60t27-82t26+66t25+1498t24-42t23+1638t22+17t21+24t20+45t19+196t18-149t17+143t16-212t15-3t14-15t13-271t12-157t11+1331t10-157t9+1350t8+30t7-168t6+10t5+132t4+40t2+4)*x2y2+(-4t66-4t64-64t52-64t50+4t49+4t47+8t45+4t44+12t43+4t41+12t40+8t39-368t38-4t37-384t36+20t35+8t33-12t32+4t31-4t30+60t29-40t28-40t27+56t26-44t25-984t24+28t23-1056t22-12t21+20t20-32t19-112t18+96t17-88t16+136t15+4t14+4t13+180t12+100t11-872t10+100t9-852t8-24t7+152t6-8t5-88t4-36t2-4)*xy3+(t66+t64+16t52+16t50-t49-t47-2t45-t44-3t43-t41-3t40-2t39+92t38+t37+96t36-5t35-2t33+3t32-t31+t30-15t29+10t28+10t27-14t26+11t25+246t24-7t23+264t22+3t21-5t20+8t19+28t18-24t17+22t16-34t15-t14-t13-45t12-25t11+218t10-25t9+213t8+6t7-38t6+2t5+22t4+9t2+1)*y4+(t108+2t106+t104+3t103+4t102+6t101+8t100+9t99+7t98+21t97+12t96+24t95+43t94+27t93+68t92+44t91+56t90+82t89+126t88+121t87+191t86+178t85+159t84+356t83+238t82+385t81+533t80+419t79+738t78+662t77+666t76+745t75+1249t74+831t73+1652t72+1202t71+1236t70+2094t69+1707t68+2060t67+2920t66+2171t65+3505t64+3582t63+3358t62+2940t61+5847t60+2330t59+7034t58+3637t57+4764t56+5011t55+6083t54+3869t53+7824t52+4030t51+7183t50+7765t49+7632t48+4227t47+13584t46+1263t45+15109t44+4393t43+10295t42+2476t41+12643t40-1258t39+10665t38-39t37+5654t36+3359t35+9010t34-963t33+15908t32-2669t31+17584t30+2636t29+15718t28-944t27+17266t26-2811t25+10271t24+1108t23+3784t22-46t21+7511t20-888t19+8038t18+448t17+8289t16+112t15+9408t14-512t13+5904t12-256t11+1536t10)*x3+(-3t108-6t106-3t104-9t103-12t102-18t101-24t100-27t99-21t98-63t97-36t96-72t95-129t94-81t93-204t92-132t91-168t90-246t89-378t88-363t87-573t86-534t85-477t84-1068t83-714t82-1155t81-1599t80-1257t79-2214t78-1986t77-1998t76-2229t75-3747t74-2469t73-4956t72-3558t71-3702t70-6192t69-5097t68-6030t67-8700t66-6321t65-10379t64-10500t63-9828t62-8466t61-17169t60-6508t59-20608t58-10257t57-13700t56-14021t55-17523t54-10165t53-22548t52-10408t51-20273t50-21315t49-21076t48-10465t47-38306t46-1971t45-42295t44-11985t43-27737t42-6568t41-34993t40+4060t39-29213t38-701t37-14670t36-11289t35-25128t34+1803t33-45092t32+5981t31-49036t30-10072t29-43474t28+1930t27-48088t26+7755t25-26529t24-3594t23-8010t22+1252t21-19929t20+4176t19-20328t18-26t17-20547t16+1000t15-24480t14+2516t13-14592t12+1152t11-2584t10+64t9+768t8+128t6)*x2y+(3t108+6t106+3t104+9t103+12t102+18t101+24t100+27t99+21t98+63t97+36t96+72t95+129t94+81t93+204t92+132t91+168t90+246t89+378t88+363t87+573t86+534t85+477t84+1068t83+714t82+1155t81+1599t80+1257t79+2214t78+1986t77+1998t76+2226t75+3747t74+2457t73+4956t72+3534t71+3699t70+6147t69+5085t68+5955t67+8670t66+6225t65+10311t64+10377t63+9705t62+8289t61+16983t60+6267t59+20361t58+9930t57+13404t56+13515t55+17160t54+9444t53+22086t52+9567t51+19635t50+20325t49+20166t48+9357t47+37083t46+1062t45+40779t44+11388t43+26163t42+6138t41+33525t40-4203t39+27822t38+1110t37+13524t36+11895t35+24177t34-1260t33+43776t32-4968t31+47178t30+11154t29+41634t28-1479t27+46233t26-7416t25+24387t24+3729t23+6339t22-1809t21+18627t20-4932t19+18435t18-633t17+18387t16-1668t15+22608t14-3006t13+13032t12-1344t11+1572t10-96t9-1152t8-192t6)*xy2+(-t108-2t106-t104-3t103-4t102-6t101-8t100-9t99-7t98-21t97-12t96-24t95-43t94-27t93-68t92-44t91-56t90-82t89-126t88-121t87-191t86-178t85-159t84-356t83-238t82-385t81-533t80-419t79-738t78-662t77-666t76-742t75-1249t74-819t73-1652t72-1178t71-1233t70-2049t69-1695t68-1985t67-2890t66-2075t65-3437t64-3459t63-3235t62-2763t61-5661t60-2089t59-6787t58-3310t57-4468t56-4505t55-5720t54-3148t53-7362t52-3189t51-6545t50-6775t49-6722t48-3119t47-12361t46-354t45-13593t44-3796t43-8721t42-2046t41-11175t40+1401t39-9274t38-370t37-4508t36-3965t35-8059t34+420t33-14592t32+1656t31-15726t30-3718t29-13878t28+493t27-15411t26+2472t25-8129t24-1243t23-2113t22+603t21-6209t20+1644t19-6145t18+211t17-6129t16+556t15-7536t14+1002t13-4344t12+448t11-524t10+32t9+384t8+64t6)*y3+(-t135-3t133-9t131-3t130-23t129-9t128-40t127-33t126-78t125-83t124-133t123-160t122-221t121-317t120-387t119-495t118-659t117-767t116-1112t115-1174t114-1668t113-1752t112-2575t111-2776t110-3605t109-4145t108-4813t107-6448t106-6922t105-8975t104-9465t103-12117t102-13358t101-16322t100-18094t99-20027t98-24477t97-26374t96-30544t95-33636t94-35433t93-43420t92-44213t91-54489t90-50161t89-65899t88-60186t87-79789t86-75326t85-85018t84-91992t83-98947t82-107772t81-111902t80-116384t79-118989t78-133327t77-137019t76-126771t75-148455t74-124787t73-154593t72-145348t71-138616t70-152684t69-143315t68-179176t67-143680t66-213946t65-114011t64-259080t63-141793t62-255817t61-155163t60-257775t59-128593t58-296539t57-107608t56-259166t55-100048t54-284370t53-63180t52-365904t51-9148t50-423760t49-60280t48-478456t47-102792t46-554472t45-97176t44-620056t43-155456t42-548272t41-168944t40-503568t39-80992t38-463520t37-11728t36-319232t35+43120t34-233488t33+123088t32-172912t31+148080t30-105904t29+120960t28-63456t27+86912t26-32032t25+51520t24-22528t23+19136t22-11776t21-6144t20-1024t19-8192t18-1024t16)*x2+(2t135+6t133+18t131+6t130+46t129+18t128+80t127+66t126+156t125+166t124+266t123+320t122+442t121+634t120+774t119+990t118+1318t117+1534t116+2224t115+2348t114+3336t113+3504t112+5150t111+5552t110+7210t109+8290t108+9624t107+12896t106+13834t105+17950t104+18898t103+24228t102+26626t101+32614t100+35984t99+39946t98+48546t97+52422t96+60322t95+66484t94+69528t93+85150t92+86154t91+105728t90+96494t89+126170t88+113998t87+150442t86+140274t85+156046t84+167534t83+177302t82+190424t81+194110t80+196312t79+195834t78+215746t77+215000t76+184982t75+215924t74+160280t73+200740t72+176366t71+137074t70+161174t69+112694t68+179452t67+79052t66+210562t65-11164t64+260870t63+18728t62+217664t61+25212t60+195248t59-40366t58+257748t57-86738t56+182252t55-99080t54+247426t53-164070t52+430480t51-255480t50+566002t49-134866t48+694536t47-38170t46+859096t45-36978t44+993848t43+84668t42+859478t41+102860t40+787796t39-73924t38+725360t37-206506t36+471154t35-309968t34+344032t33-443224t32+256404t31-451960t30+158232t29-360272t28+104200t27-252160t26+53744t25-144704t24+42672t23-58496t22+26528t21+4960t20+3904t19+16384t18+192t17+2944t16+128t14)*xy+(-t135-3t133-9t131-3t130-23t129-9t128-40t127-33t126-78t125-83t124-133t123-160t122-221t121-317t120-387t119-495t118-659t117-767t116-1112t115-1174t114-1668t113-1752t112-2575t111-2776t110-3605t109-4145t108-4812t107-6448t106-6917t105-8975t104-9449t103-12114t102-13313t101-16307t100-17992t99-19973t98-24273t97-26211t96-30161t95-33242t94-34764t93-42575t92-43077t91-52864t90-48247t89-63085t88-56999t87-75221t86-70137t85-78023t84-83767t83-88651t82-95212t81-97055t80-98156t79-97917t78-107873t77-107500t76-92491t75-107962t74-80140t73-100370t72-88183t71-68537t70-80587t69-56347t68-89726t67-39526t66-105281t65+5582t64-130435t63-9364t62-108832t61-12606t60-97624t59+20183t58-128874t57+43369t56-91126t55+49540t54-123713t53+82035t52-215240t51+127740t50-283001t49+67433t48-347268t47+19085t46-429548t45+18489t44-496924t43-42334t42-429739t41-51430t40-393898t39+36962t38-362680t37+103253t36-235577t35+154984t34-172016t33+221612t32-128202t31+225980t30-79116t29+180136t28-52100t27+126080t26-26872t25+72352t24-21336t23+29248t22-13264t21-2480t20-1952t19-8192t18-96t17-1472t16-64t14)*y2+(-t156-6t154-23t152-4t151-74t150-24t149-195t148-100t147-454t146-341t145-972t144-948t143-1942t142-2322t141-3744t140-5096t139-7064t138-10164t137-13146t136-18928t135-23989t134-33307t133-42665t132-56369t131-73514t130-92959t129-121855t128-150556t127-195231t126-240189t125-303406t124-376087t123-460134t122-576997t121-686499t120-863401t119-1010806t118-1259708t117-1470570t116-1797692t115-2107825t114-2514857t113-2969467t112-3465380t111-4099473t110-4714925t109-5538202t108-6337540t107-7343638t106-8403201t105-9574751t104-10967523t103-12314714t102-14074674t101-15665924t100-17733047t99-19708211t98-21978463t97-24483917t96-26854878t95-29961224t94-32386764t93-36072328t92-38623177t91-42649180t90-45524292t89-49544207t88-52933154t87-56708405t86-60575395t85-63988950t84-68166684t83-71307398t82-75386470t81-78552835t80-81936892t79-85406422t78-87853324t77-91431231t76-93065688t75-96247712t74-97385336t73-99589424t72-100761320t71-101031112t70-102840416t69-100697992t68-103003344t67-98950456t66-100996544t65-95659504t64-97067440t63-91239512t62-91301568t61-86190624t60-84362848t59-80432656t58-77555760t57-74152480t56-71120320t55-68000672t54-64996448t53-62080816t52-59473088t51-56021344t50-53880640t49-50333424t48-47178368t47-44908544t46-39666816t45-38740096t44-31792640t43-32324224t42-23399680t41-26013824t40-15692800t39-19360256t38-9699840t37-13261824t36-5058560t35-8462848t34-2055168t33-4685568t32-667648t31-2127872t30-22528t29-819200t28+176128t27-198656t26+81920t25+32768t24+8192t23+32768t22+4096t20)*x+(t156+6t154+23t152+4t151+74t150+24t149+195t148+100t147+454t146+341t145+972t144+948t143+1942t142+2322t141+3744t140+5096t139+7064t138+10164t137+13146t136+18928t135+23989t134+33307t133+42665t132+56369t131+73514t130+92959t129+121855t128+150556t127+195231t126+240189t125+303406t124+376087t123+460134t122+576997t121+686499t120+863401t119+1010806t118+1259708t117+1470570t116+1797692t115+2107825t114+2514857t113+2969467t112+3465380t111+4099473t110+4714925t109+5538202t108+6337540t107+7343638t106+8403201t105+9574751t104+10967523t103+12314714t102+14074674t101+15665924t100+17733047t99+19708211t98+21978463t97+24483917t96+26854878t95+29961224t94+32386764t93+36072328t92+38623177t91+42649180t90+45524292t89+49544207t88+52933154t87+56708405t86+60575395t85+63988950t84+68166684t83+71307398t82+75386470t81+78552835t80+81936892t79+85406422t78+87853324t77+91431231t76+93065688t75+96247712t74+97385336t73+99589424t72+100761320t71+101031112t70+102840416t69+100697992t68+103003344t67+98950456t66+100996544t65+95659504t64+97067440t63+91239512t62+91301568t61+86190624t60+84362848t59+80432656t58+77555760t57+74152480t56+71120320t55+68000672t54+64996448t53+62080816t52+59473088t51+56021344t50+53880640t49+50333424t48+47178368t47+44908544t46+39666816t45+38740096t44+31792640t43+32324224t42+23399680t41+26013824t40+15692800t39+19360256t38+9699840t37+13261824t36+5058560t35+8462848t34+2055168t33+4685568t32+667648t31+2127872t30+22528t29+819200t28-176128t27+198656t26-81920t25-32768t24-8192t23-32768t22-4096t20)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta7_1_CancellationSubdivision.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////


// The following contains an example for Cell7_1 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

// We want a cancellation, so we need in(b4^2) = in(b2*b5). We aim for a subdivision containing the edge x^2y--x^3. For this, we multiply our original vector by 3 (so we replace t by t^3) and take one term of b2 to be t^(6+e) for e =1, since we need ht(x3) >2*d34/3+w2+w3+7*w5/3 and we want integer heights.

///////////////////////////////
// Case 7_1: [0, -1, -4, -2] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2

setring(rr);
poly B5 = (1);
poly B4 = (2*t^1);
poly B34 = (t^4);
poly B2 = (4*t^2+t^3);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t8+t6+12t5+16t4+8t2-1)*x4+(-t14-8t13-16t12-4t11-36t10-64t9-7t8-80t7-127t6+12t5+8t2)*x3+(4t16+32t15+63t14+8t13+112t12+252t11-20t10+64t9+248t8-80t7-128t6-16t4)*x2+y2+(4t16+32t15+64t14+16t13+128t12+256t11+16t10+128t9+256t8)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(t8+t6+12t5+16t4+8t2)*x4+(-t14-8t13-16t12-4t11-36t10-64t9-7t8-80t7-127t6+8t5)*x3-2*x2y+(4t16+32t15+63t14+8t13+112t12+252t11-16t10+64t9+248t8-64t7-128t6)*x2+(4t5+8t2)*xy+y2+(4t16+32t15+64t14+16t13+128t12+256t11+16t10+128t9+256t8)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t16+6t13+t12+14t11+92t10+224t9+254t8-32t7-62t6+16t5+32t4)*x4+(-4t16-24t13-4t12-56t11-368t10-896t9-1012t8+128t7+252t6-36t5-64t4-8t2)*x3y+(6t16+36t13+6t12+84t11+552t10+1344t9+1514t8-192t7-382t6+26t5+32t4+20t2+4)*x2y2+(-4t16-24t13-4t12-56t11-368t10-896t9-1008t8+128t7+256t6-8t5-16t2-4)*xy3+(t16+6t13+t12+14t11+92t10+224t9+252t8-32t7-64t6+2t5+4t2+1)*y4+(t28+14t27+80t26+230t25+336t24+440t23+1292t22+1682t21+720t20+2310t19+3072t18-382t17-727t16+240t15+582t14+576t13+273t12+784t11+1104t10+128t9)*x3+(-3t28-42t27-240t26-690t25-1008t24-1320t23-3876t22-5046t21-2160t20-6918t19-9152t18+1338t17+2205t16-656t15-1358t14-1708t13-883t12-2348t11-3304t10-320t9+8t8+64t7+128t6)*x2y+(3t28+42t27+240t26+690t25+1008t24+1320t23+3876t22+5046t21+2160t20+6912t19+9120t18-1434t17-2217t16+624t15+1164t14+1698t13+915t12+2346t11+3300t10+288t9-12t8-96t7-192t6)*xy2+(-t28-14t27-80t26-230t25-336t24-440t23-1292t22-1682t21-720t20-2304t19-3040t18+478t17+739t16-208t15-388t14-566t13-305t12-782t11-1100t10-96t9+4t8+32t7+64t6)*y3+(-8t35-112t34-638t33-1812t32-2528t31-3120t30-9616t29-12287t28-2754t27-13760t26-21914t25+7292t24+4896t23-13364t22+9856t21+16768t20-1088t18-512t17-1024t16)*x2+(16t35+224t34+1276t33+3624t32+5056t31+6240t30+19216t29+24478t28+5252t27+27424t26+43316t25-16128t24-10032t23+25832t22-22816t21-33824t20-512t19+96t18+960t17+2048t16+128t14)*xy+(-8t35-112t34-638t33-1812t32-2528t31-3120t30-9608t29-12239t28-2626t27-13712t26-21658t25+8064t24+5016t23-12916t22+11408t21+16912t20+256t19-48t18-480t17-1024t16-64t14)*y2+(-16t40-224t39-1280t38-3712t37-5824t36-9736t35-28144t34-38272t33-28464t32-81024t31-107520t30-39008t29-103808t28-138752t27-22592t26-49664t25-66560t24+256t22+2048t21+4096t20)*x+(16t40+224t39+1280t38+3712t37+5824t36+9736t35+28144t34+38272t33+28464t32+81024t31+107520t30+39008t29+103808t28+138752t27+22592t26+49664t25+66560t24-256t22-2048t21-4096t20)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta7_1_Generic.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell7_1 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 7_1: [0, -1, -4, -2] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^1);
poly B34 = (5*t^4);
poly B2 = (3*t^2);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t8+110t5+8t4+240t2-1)*x4+(-200t12-2975t10-880t9+34t8-13090t7-1918t6+110t5-14148t4+242t2)*x3+(-225t16+23750t14-990t13-6275t12+104500t11-5203t10-27610t9+112772t8-13310t7-31460t6-14641t4)*x2+y2+(27225t18+54450t16+119790t15+27225t14+239580t13+131769t12+119790t11+263538t10+131769t8)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t8+110t5+9t4+242t2)*x4+(-200t12-2975t10-990t9+34t8-13310t7-2160t6-14632t4)*x3+(-2t2-2)*x2y+(-225t16+26775t14-990t13-225t12+117810t11-2178t10-990t9+127413t8-2178t6)*x2+(110t7+110t5+242t4+242t2)*xy+y2+(27225t18+54450t16+119790t15+27225t14+239580t13+131769t12+119790t11+263538t10+131769t8)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t18+625t16+4125t15+50t14+4125t13+9225t12-495t11+9324t10-495t9-904t8-1035t6+18t4)*x4+(-2500t18-2500t16-16500t15-100t14-16500t13-36600t12+1870t11-36960t10+1650t9+3582t8-330t7+3522t6-110t5-762t4-242t2)*x3y+(3750t18+3750t16+24750t15+50t14+24750t13+54600t12-2695t11+55108t10-2145t9-5319t8+825t7-4625t6+275t5+1873t4+625t2+4)*x2y2+(-2500t18-2500t16-16500t15-16500t13-36300t12+1760t11-36628t10+1320t9+3528t8-660t7+2864t6-220t5-1492t4-504t2-4)*xy3+(625t18+625t16+4125t15+4125t13+9075t12-440t11+9157t10-330t9-882t8+165t7-716t6+55t5+373t4+126t2+1)*y4+(-275000t29+51250t28-4640625t27-2617500t26-8050625t25-32836425t24-12522125t23-56821525t22-79097920t21-35996419t20-131722470t19-64433663t18-62140430t17-100523050t16-1033670t15-46162625t14-474705t13-1115770t12-119790t11-516789t10-131688t8)*x3+(825000t29-153750t28+13921875t27+7247500t26+24217875t25+96090175t24+35151875t23+166985175t22+226968500t21+103199057t20+379333350t19+181711217t18+175738640t17+284316918t16+409310t15+126704245t14+1430715t13+354670t12+365310t11+1564887t10+990t9+408132t8+2178t6)*x2y+(-825000t29+153750t28-13921875t27-6945000t26-24250875t25-94880625t24-33944625t23-165245475t22-221805870t21-100803957t20-371416320t19-175916331t18-170397315t17-275690802t16+936540t15-120812430t14-1434015t13+1141650t12-368280t11-1572147t10-1485t9-414666t8-3267t6)*xy2+(275000t29-51250t28+4640625t27+2315000t26+8083625t25+31626875t24+11314875t23+55081825t22+73935290t21+33601319t20+123805440t19+58638777t18+56799105t17+91896934t16-312180t15+40270810t14+478005t13-380550t12+122760t11+524049t10+495t9+138222t8+1089t6)*y3+(-17015625t40+2475000t39+1973863125t38-549759375t37+6027969375t36+16006159125t35+2812044375t34+51186155625t33+49916141325t32+45036176625t31+162185098950t30+79705766250t29+161631287100t28+226833391125t27+84525403500t26+236434732875t25+117345545100t24+76652965125t23+125156346975t22-2257707375t21+40076098425t20-11979000t19-1685908125t18-13176900t16)*x2+(34031250t40-4950000t39-3490195000t38+1032968750t37-9769643750t36-28302155750t35-1497535000t34-82820919500t33-84085191400t32-51275367000t31-259491595100t30-104460532000t29-193760061500t28-344543749000t27-29547735050t26-280766235750t25-120360997400t24+40240436500t23-134565969450t22+103358802250t21+26058009450t20+20350657250t19+57978353950t18+120788250t17+11357755750t16+88578050t14)*xy+(-17015625t40+2475000t39+1745097500t38-516484375t37+4884821875t36+14151077875t35+748767500t34+41410459750t33+42042595700t32+25637683500t31+129745797550t30+52230266000t29+96880030750t28+172271874500t27+14773867525t26+140383117875t25+60180498700t24-20120218250t23+67282984725t22-51679401125t21-13029004725t20-10175328625t19-28989176975t18-60394125t17-5678877875t16-44289025t14)*y2+(113238984375t49-16471125000t48+679096996875t47+1150919859375t46+1550943590625t45+7251248070000t44+6902674143750t43+17933019699375t42+32620775566500t41+34023826423125t40+79880017907250t39+84509013763350t38+117624660986250t37+180394017544125t36+152162019652500t35+241921816037550t34+220961712621375t33+210578622383250t32+264920545803375t31+154771423490475t30+199008365329125t29+125916301976850t28+81207752298750t27+87594612199875t26+13960101993750t25+35903208139425t24+87692269500t23+6218179110000t22+48230748225t20)*x+(-113238984375t49+16471125000t48-679096996875t47-1150919859375t46-1550943590625t45-7251248070000t44-6902674143750t43-17933019699375t42-32620775566500t41-34023826423125t40-79880017907250t39-84509013763350t38-117624660986250t37-180394017544125t36-152162019652500t35-241921816037550t34-220961712621375t33-210578622383250t32-264920545803375t31-154771423490475t30-199008365329125t29-125916301976850t28-81207752298750t27-87594612199875t26-13960101993750t25-35903208139425t24-87692269500t23-6218179110000t22-48230748225t20)*y

drawTropicalCurve(newfnox,"max");
w




==> anc/supplementaryMaterial/software/Theta7_2_Cancellation.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell7_2 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

// We want a cancellation, so we need in(b4^2) = in(b2*b5). 

///////////////////////////////
// Case 7_2: [0, -1, -3, -2] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (2*t^1);
poly B34 = (t^3);
poly B2 = (4*t^2);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t6+19t4+6t2-1)*x4+(-15t10-46t8-95t6+20t4+8t2)*x3+(-16t14-36t12-40t10-116t8-176t6-16t4)*x2+y2+(64t16+384t14+832t12+768t10+256t8)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(t6+20t4+8t2)*x4+(-15t10-50t8-111t6)*x3+(-2t2-2)*x2y+(-16t14-32t12-16t10-64t8-128t6)*x2+(4t6+12t4+8t2)*xy+y2+(64t16+384t14+832t12+768t10+256t8)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t14+9t12+280t10+274t8+34t6+32t4)*x4+(-4t14-32t12-1048t10-912t8+24t6-92t4-8t2)*x3y+(6t14+44t12+1504t10+1204t8-156t6+142t4+40t2+4)*x2y2+(-4t14-28t12-980t10-748t8+144t6-96t4-36t2-4)*xy3+(t14+7t12+245t10+187t8-36t6+24t4+9t2+1)*y4+(227t24+1862t22+6507t20+10788t18+11841t16+10694t14+6065t12+1296t10)*x3+(-681t24-5374t22-18273t20-29360t18-31451t16-28166t14-14979t12-1804t10+808t8+128t6)*x2y+(681t24+5268t22+17649t20+27858t18+29415t16+26208t14+13371t12+762t10-1212t8-192t6)*xy2+(-227t24-1756t22-5883t20-9286t18-9805t16-8736t14-4457t12-254t10+404t8+64t6)*y3+(672t34+6560t32+29728t30+80864t28+141984t26+159072t24+100832t22+18720t20-16192t18-9216t16-1024t14)*x2+(-1344t34-13456t32-63056t30-178256t28-326320t26-384016t24-264432t22-71600t20+24816t18+20000t16+3136t14+128t12)*xy+(672t34+6728t32+31528t30+89128t28+163160t26+192008t24+132216t22+35800t20-12408t18-10000t16-1568t14-64t12)*y2+(-5376t42-73728t40-448000t38-1586176t36-3615744t34-5521408t32-5667328t30-3769344t28-1431296t26-149504t24+104448t22+40960t20+4096t18)*x+(5376t42+73728t40+448000t38+1586176t36+3615744t34+5521408t32+5667328t30+3769344t28+1431296t26+149504t24-104448t22-40960t20-4096t18)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta7_2_CancellationSubdivision.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////


// The following contains an example for Cell7_2 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

// We want a cancellation, so we need in(b4^2) = in(b2*b5). We aim for a subdivision containing the edge x^2y--x^3. For this, we multiply our original vector by 3 (so we replace t by t^3) and take one term of b2 to be t^(6+e) for e =1, since we need ht(x3) >2*d34/3+w2+w3+7*w5/3 and we want integer heights.

///////////////////////////////
// Case 7_2: [0, -3, -9, -6] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2

setring(rr);
poly B5 = (1);
poly B4 = (2*t^3);
poly B34 = (t^9);
poly B2 = (4*t^6+t^7);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t18+t14+8t13+20t12+8t6-1)*x4+(-t32-8t31-16t30-4t26-32t25-68t24-8t20-64t19-143t18+t14+8t13+4t12+8t6)*x3+(4t38+32t37+64t36+15t32+120t31+240t30+12t26+96t25+188t24-8t20-64t19-144t18-16t12)*x2+y2+(4t38+32t37+64t36+16t32+128t31+256t30+16t26+128t25+256t24)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(t18+t14+8t13+20t12+8t6)*x4+(-t32-8t31-16t30-4t26-32t25-68t24-8t20-64t19-143t18+t14+8t13)*x3-2*x2y+(4t38+32t37+64t36+15t32+120t31+240t30+12t26+96t25+192t24-8t20-64t19-128t18)*x2+(4t12+8t6)*xy+y2+(4t38+32t37+64t36+16t32+128t31+256t30+16t26+128t25+256t24)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t36+6t30+t28+16t27+94t26+240t25+236t24-4t20-32t19-62t18+2t14+16t13+32t12)*x4+(-4t36-24t30-4t28-64t27-376t26-960t25-944t24+16t20+128t19+252t18-4t14-32t13-68t12-8t6)*x3y+(6t36+36t30+6t28+96t27+564t26+1440t25+1416t24-24t20-192t19-382t18+2t14+16t13+42t12+20t6+4)*x2y2+(-4t36-24t30-4t28-64t27-376t26-960t25-944t24+16t20+128t19+256t18-8t12-16t6-4)*xy3+(t36+6t30+t28+16t27+94t26+240t25+236t24-4t20-32t19-64t18+2t12+4t6+1)*y4+(t64+16t63+94t62+240t61+224t60+6t58+96t57+560t56+1408t55+1272t54+12t52+192t51+1104t50+2688t49+2258t48-42t44-336t43-768t42+2t40+32t39+200t38+576t37+561t36+4t34+64t33+370t32+912t31+784t30+t28+16t27+80t26+128t25)*x3+(-3t64-48t63-282t62-720t61-672t60-18t58-288t57-1680t56-4224t55-3816t54-36t52-576t51-3312t50-8064t49-6774t48+138t44+1104t43+2464t42-6t40-96t39-576t38-1536t37-1427t36-12t34-192t33-1106t32-2704t31-2428t30-3t28-48t27-236t26-352t25+40t24+8t20+64t19+128t18)*x2y+(3t64+48t63+282t62+720t61+672t60+18t58+288t57+1680t56+4224t55+3816t54+36t52+576t51+3312t50+8064t49+6774t48-144t44-1152t43-2544t42+6t40+96t39+564t38+1440t37+1299t36+12t34+192t33+1104t32+2688t31+2466t30+3t28+48t27+234t26+336t25-60t24-12t20-96t19-192t18)*xy2+(-t64-16t63-94t62-240t61-224t60-6t58-96t57-560t56-1408t55-1272t54-12t52-192t51-1104t50-2688t49-2258t48+48t44+384t43+848t42-2t40-32t39-188t38-480t37-433t36-4t34-64t33-368t32-896t31-822t30-t28-16t27-78t26-112t25+20t24+4t20+32t19+64t18)*y3+(-8t82-128t81-752t80-1920t79-1792t78-46t76-736t75-4292t74-10784t73-9792t72-80t70-1280t69-7344t68-17792t67-15104t66-15t64-240t63-1138t62-1424t61+992t60+54t58+864t57+5036t56+12640t55+11456t54+12t52+192t51+832t50+512t49-2048t48-64t44-512t43-1024t42)*x2+(16t82+256t81+1504t80+3840t79+3584t78+92t76+1472t75+8584t74+21568t73+19584t72+160t70+2560t69+14672t68+35456t67+29984t66+30t64+480t63+2180t62+2080t61-3264t60-108t58-1728t57-10272t56-26880t55-25328t54-24t52-384t51-1824t50-2304t49+2656t48+96t44+768t43+2240t42+128t36)*xy+(-8t82-128t81-752t80-1920t79-1792t78-46t76-736t75-4292t74-10784t73-9792t72-80t70-1280t69-7336t68-17728t67-14992t66-15t64-240t63-1090t62-1040t61+1632t60+54t58+864t57+5136t56+13440t55+12664t54+12t52+192t51+912t50+1152t49-1328t48-48t44-384t43-1120t42-64t36)*y2+(-16t94-256t93-1504t92-3840t91-3584t90-128t88-2048t87-11968t86-30208t85-27648t84-392t82-6272t81-36336t80-89984t79-79616t78-560t76-8960t75-51072t74-121856t73-100352t72-352t70-5632t69-30848t68-66560t67-43008t66-64t64-1024t63-4608t62-4096t61+8192t60+256t56+2048t55+4096t54)*x+(16t94+256t93+1504t92+3840t91+3584t90+128t88+2048t87+11968t86+30208t85+27648t84+392t82+6272t81+36336t80+89984t79+79616t78+560t76+8960t75+51072t74+121856t73+100352t72+352t70+5632t69+30848t68+66560t67+43008t66+64t64+1024t63+4608t62+4096t61-8192t60-256t56-2048t55-4096t54)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta7_2_Generic.sing <==
//////////////////////////////////////////////////
// Modifications for Theta Graph yz-projections //
//////////////////////////////////////////////////

// The following contains an example for Cell7_2 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone[1][0].Hrepresentation()
// (An inequality (1, -1, 0, 0) x + 0 >= 0,
// An inequality (0, 0, -1, 1) x + 0 >= 0,
// An inequality (-1, 2, 0, -1) x + 0 >= 0)

///////////////////////////////
// Case 7_2: [0, -1, -3, -2] //
///////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2


setring(rr);
poly B5 = (1+t^2);
poly B4 = (11*t^1);
poly B34 = (5*t^3);
poly B2 = (3*t^2);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(25t6+118t4+240t2-1)*x4+(-200t10-3846t8-14983t6-14038t4+242t2)*x3+(-225t14+22760t12+96047t10+82137t8-44770t6-14641t4)*x2+y2+(27225t16+174240t14+398574t12+383328t10+131769t8)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(25t6+119t4+242t2)*x4+(-200t10-3956t8-15445t6-14632t4)*x3+(-2t2-2)*x2y+(-225t14+25785t12+115407t10+126423t8-2178t6)*x2+(110t6+352t4+242t2)*xy+y2+(27225t16+174240t14+398574t12+383328t10+131769t8)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(625t14+4800t12+12954t10+7776t8-985t6+18t4)*x4+(-2500t14-19100t12-51590t10-31268t8+3092t6-872t4-242t2)*x3y+(3750t14+28550t12+77163t10+47086t8-3750t6+2148t4+625t2+4)*x2y2+(-2500t14-19000t12-51368t10-31452t8+2204t6-1712t4-504t2-4)*xy3+(625t14+4750t12+12842t10+7863t8-551t6+428t4+126t2+1)*y4+(-223750t24-6886425t22-48962239t20-149418058t18-224020105t16-163284145t14-47253000t12-1002154t10-131688t8)*x3+(671250t24+20121175t22+142203807t20+431935842t18+642841283t16+461337105t14+127289610t12+622t10+390972t8+2178t6)*x2y+(-671250t24-19852125t22-139862352t20-423776676t18-628231767t16-447079440t14-120054915t12+1502298t10-388926t8-3267t6)*xy2+(223750t24+6617375t22+46620784t20+141258892t18+209410589t16+149026480t14+40018305t12-500766t10+129642t8+1089t6)*y3+(-14490000t34+1445841000t32+18889822575t30+98405301825t28+273770223975t26+440614769625t24+409038669225t22+200718011475t20+37814987925t18-1697887125t16-13176900t14)*x2+(28980000t34-2502062000t32-32236574650t30-162520952100t28-426545687250t26-612857141550t24-429833193150t22-34653562950t20+143046705450t18+78383914950t16+11478544000t14+88578050t12)*xy+(-14490000t34+1251031000t32+16118287325t30+81260476050t28+213272843625t26+306428570775t24+214916596575t22+17326781475t20-71523352725t18-39191957475t16-5739272000t14-44289025t12)*y2+(96430950000t42+1680488988750t40+13088948684625t38+60121809188100t36+180920734174125t34+374523012141300t32+544396792475250t30+556013124057600t28+391464545882850t26+181294477476750t24+49923100316925t22+6305871379500t20+48230748225t18)*x+(-96430950000t42-1680488988750t40-13088948684625t38-60121809188100t36-180920734174125t34-374523012141300t32-544396792475250t30-556013124057600t28-391464545882850t26-181294477476750t24-49923100316925t22-6305871379500t20-48230748225t18)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/Theta8.sing <==
///////////////////////////////////
// Modifications for Theta Graph //
///////////////////////////////////

// The following contains an example for Cell8 combinatorial type of the modified tropical theta graphs in R^3. The curve can be visualized by means of projections. 

// We use the parameters b5, b4, b34, b2, where b3 = b34+b4, a5 = -b5^2, a4 = b4^2, a3 = b3^2, a2 = b2^2. we use this strategy since the modifications involve square roots.

// The parameters w5,w3, w34, w2 satisfy: 
// PiecesTypeIICone3[1][2].Hrepresentation()
// (An equation (0, 0, 1, -1) x + 0 == 0,
//  An inequality (1, -2, 0, 1) x + 0 >= 0,
//  An inequality (0, 1, 0, -1) x + 0 >= 0)


/////////////////////////////
// Case 8: [0, -1, -2, -2] //
/////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (b2,b34,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-(b4+b34)^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b34^2*b4^2*b5^2*x+2*b2^2*b34*b4^3*b5^2*x+b2^2*b4^4*b5^2*x+b2^2*b34^2*b4^2*x^2+2*b2^2*b34*b4^3*x^2+b2^2*b4^4*x^2-b2^2*b34^2*b5^2*x^2-2*b2^2*b34*b4*b5^2*x^2-2*b2^2*b4^2*b5^2*x^2-b34^2*b4^2*b5^2*x^2-2*b34*b4^3*b5^2*x^2-b4^4*b5^2*x^2-b2^2*b34^2*x^3-2*b2^2*b34*b4*x^3-2*b2^2*b4^2*x^3-b34^2*b4^2*x^3-2*b34*b4^3*x^3-b4^4*x^3+b2^2*b5^2*x^3+b34^2*b5^2*x^3+2*b34*b4*b5^2*x^3+2*b4^2*b5^2*x^3+b2^2*x^4+b34^2*x^4+2*b34*b4*x^4+2*b4^2*x^4-b5^2*x^4-x^5+y^2

setring(rr);
poly B5 = (1+t^2);
poly B4 = (4*t^1+t^5);
poly B34 = (5*t^2+t^10);
poly B2 = (17*t^2+t^6);

map P2 = rr, B2, B34, B4, B5, x, y, z;
poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t20+2t15+11t12+8t11+2t10+34t8+10t7+16t6+313t4+40t3+30t2-1)*x4+(-t32-t30-34t28-2t27-8t26-2t25-298t24-76t23-26t22-24t21-340t20-858t19-164t18-102t17-2920t16-2682t15-1315t14-232t13-897t12-4232t11-5826t10-460t9-7101t8-11510t7-8972t6-560t5+122t4+40t3+32t2)*x3+(t42+42t38+2t37-t36+584t34+92t33-36t32-2t31+3199t30+1494t29-299t28-82t27+9785t26+10610t25+233t24-984t23+28736t22+37696t21+4544t20-3764t19+53300t18+82894t17+30149t16-7438t15+62257t14+151252t13+62437t12-16770t11+85078t10+160720t9+46951t8-12840t7-10160t6-640t5-256t4)*x2+y2+(t46+2t44+43t42+2t41+84t40+4t39+629t38+94t37+1175t36+184t35+3865t34+1592t33+6603t32+3000t31+13795t30+12288t29+21817t28+21576t27+41887t26+50334t25+68293t24+79092t23+106563t22+128178t21+166178t20+177264t19+205473t18+249112t17+262192t16+320960t15+352376t14+345440t13+387872t12+369920t11+263568t10+184960t9+73984t8)*x

drawTropicalCurve(f2,"max");

///////////////////
// XZ-projection //
///////////////////

poly B5 = newP2(B5);
poly B4 = newP2(B4);
poly B34 = newP2(B34);
poly B2 = newP2(B2);
poly B3 = B34 + B4;

poly g2 = substitute(f2, y, y+B3*B4*B5*x-B5*x^2);
// g2;
// -x5+(t20+2t15+11t12+8t11+2t10+34t8+10t7+16t6+314t4+40t3+32t2)*x4+(-t32-t30-34t28-2t27-8t26-2t25-298t24-76t23-26t22-24t21-340t20-860t19-164t18-106t17-2920t16-2692t15-1317t14-248t13-901t12-4250t11-5844t10-480t9-7133t8-11560t7-9020t6-640t5+58t4)*x3+(-2t2-2)*x2y+(t42+42t38+2t37-t36+585t34+92t33-34t32-2t31+3208t30+1496t29-283t28-78t27+9819t26+10636t25+286t24-936t23+28844t22+37826t21+4721t20-3552t19+53597t18+83248t17+30631t16-6942t15+62834t14+151980t13+63189t12-15810t11+86190t10+161840t9+48263t8-11560t7-9248t6)*x2+(2t17+2t15+8t13+2t12+8t11+2t10+10t9+16t8+10t7+16t6+40t5+32t4+40t3+32t2)*xy+y2+(t46+2t44+43t42+2t41+84t40+4t39+629t38+94t37+1175t36+184t35+3865t34+1592t33+6603t32+3000t31+13795t30+12288t29+21817t28+21576t27+41887t26+50334t25+68293t24+79092t23+106563t22+128178t21+166178t20+177264t19+205473t18+249112t17+262192t16+320960t15+352376t14+345440t13+387872t12+369920t11+263568t10+184960t9+73984t8)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B5 = P(B5);
poly B4 = P(B4);
poly B3 = P(B3);
poly B34 = P(B34);

ideal I = (ff,z-y+B3*B4*B5*x-B5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t42+t40+3t37+3t35+20t34+12t33+23t32+12t31+3t30+44t29+24t28+44t27+177t26+142t25+234t24+142t23+151t22-205t21+268t20-205t19+2454t18-446t17+2278t16-446t15+19764t14-1750t13+17622t12-1750t11+82722t10-4280t9+82674t8-4280t7-1540t6+628t4)*x4+(-4t42-4t40-12t37-12t35-80t34-48t33-92t32-48t31-12t30-176t29-96t28-176t27-704t26-568t25-924t24-568t23-592t22+818t21-1068t20+814t19-9772t18+1770t17-8982t16+1758t15-78794t14+6966t13-70058t12+6962t11-329274t10+17050t9-326872t8+16990t7+9816t6-120t5-1352t4-40t3-32t2)*x3y+(6t42+6t40+18t37+18t35+120t34+72t33+138t32+72t31+18t30+264t29+144t28+264t27+1052t26+852t25+1374t24+852t23+876t22-1225t21+1598t20-1215t19+14614t18-2641t17+13343t16-2611t15+117929t14-10415t13+104657t12-10405t11+492301t10-25505t9+486504t8-25355t7-18340t6+300t5+908t4+100t3+100t2+4)*x2y2+(-4t42-4t40-12t37-12t35-80t34-48t33-92t32-48t31-12t30-176t29-96t28-176t27-700t26-568t25-912t24-568t23-580t22+816t21-1064t20+808t19-9728t18+1756t17-8852t16+1732t15-78532t14+6932t13-69628t12+6924t11-327664t10+16980t9-323068t8+16860t7+13432t6-240t5-232t4-80t3-84t2-4)*xy3+(t42+t40+3t37+3t35+20t34+12t33+23t32+12t31+3t30+44t29+24t28+44t27+175t26+142t25+228t24+142t23+145t22-204t21+266t20-202t19+2432t18-439t17+2213t16-433t15+19633t14-1733t13+17407t12-1731t11+81916t10-4245t9+80767t8-4215t7-3358t6+60t5+58t4+20t3+21t2+1)*y4+(-t71-3t69+t68-41t67-2t66-89t65+58t64-508t63-42t62-981t61+1435t60-2488t59+859t58-4485t57+17597t56-7992t55+24380t54-16268t53+108021t52+27565t51+160029t50+43356t49+393204t48+433972t47+580820t46+723228t45+1980704t44+1994915t43+3773691t42+2959732t41+4980838t40+7847908t39+7924177t38+11991431t37+19952301t36+23095002t35+36061690t34+33213713t33+37672199t32+47585531t31+51171388t30+60649049t29+100444149t28+103123725t27+155318916t26+145456041t25+146947815t24+120367361t23+132993521t22+99461208t21+191352537t20+163431166t19+255221429t18+227141188t17+228435877t16+104838905t15+88304360t14-7752560t13+965444t12+928580t11+1735176t10-200960t9+18212t8)*x3+(3t71+9t69-3t68+123t67+6t66+267t65-174t64+1524t63+126t62+2943t61-4305t60+7464t59-2585t58+13455t57-52823t56+23982t55-73252t54+48812t53-324351t52-82495t51-480761t50-129420t49-1181004t48-1298740t47-1745276t46-2160424t45-5947524t44-5963235t43-11328287t42-8837620t41-14949042t40-23460434t39-23768077t38-35816265t37-59823287t36-68989776t35-108093406t34-99115371t33-112830437t32-141974167t31-153146124t30-180949215t29-300634735t28-307904081t27-464786834t26-433881635t25-439081217t24-357917987t23-396669165t22-295632924t21-571355275t20-487677648t19-762402665t18-677358652t17-681069959t16-309710173t15-260483836t14+26053880t13-199400t12-2298840t11-4516096t10+526240t9-35848t8+8560t7+6848t6)*x2y+(-3t71-9t69+3t68-123t67-6t66-267t65+174t64-1524t63-126t62-2943t61+4305t60-7464t59+2589t58-13455t57+52839t56-23985t55+73308t54-48816t53+324495t52+82395t51+481098t50+129096t49+1181700t48+1297152t47+1746684t46+2155794t45+5950230t44+5952480t43+11331894t42+8816832t41+14952306t40+23418789t39+23765850t38+35737251t37+59806479t36+68842161t35+108047574t34+98852487t33+112737357t32+141582954t31+152962104t30+180450249t29+300285879t28+307170534t27+464201877t26+432638391t25+438200103t24+356325939t23+395513466t22+294257574t21+570004107t20+486369723t19+760771854t18+675326196t17+678951123t16+307306902t15+258269214t14-27451980t13-1149066t12+2055390t11+4171380t10-487920t9+26454t8-12840t7-10272t6)*xy2+(t71+3t69-t68+41t67+2t66+89t65-58t64+508t63+42t62+981t61-1435t60+2488t59-863t58+4485t57-17613t56+7995t55-24436t54+16272t53-108165t52-27465t51-160366t50-43032t49-393900t48-432384t47-582228t46-718598t45-1983410t44-1984160t43-3777298t42-2938944t41-4984102t40-7806263t39-7921950t38-11912417t37-19935493t36-22947387t35-36015858t34-32950829t33-37579119t32-47194318t31-50987368t30-60150083t29-100095293t28-102390178t27-154733959t26-144212797t25-146066701t24-118775313t23-131837822t22-98085858t21-190001369t20-162123241t19-253590618t18-225108732t17-226317041t16-102435634t15-86089738t14+9150660t13+383022t12-685130t11-1390460t10+162640t9-8818t8+4280t7+3424t6)*y3+(t98+3t96-t95+53t94+t93+150t92-71t91+1101t90-12t89+2872t88-2212t87+12058t86-2636t85+28470t84-39564t83+81912t82-72245t81+176913t80-443427t79+345588t78-899335t77+662797t76-3307247t75+339537t74-6595230t73-9112t72-18494084t71-7347403t70-36254249t69-18325061t68-87289383t67-65631396t66-170256494t65-136666438t64-356043728t63-350232776t62-669903640t61-669764505t60-1266182098t59-1435797334t58-2271291399t57-2569284562t56-3973214671t55-4769572998t54-6774419864t53-7934714320t52-10874448120t51-13272346852t50-17226955645t49-20700901887t48-26100597147t47-31554175307t46-38579496879t45-45943414510t44-53901873571t43-63348685858t42-73402730040t41-84480835537t40-95337952086t39-107924483062t38-117888384053t37-133307239658t36-141679064315t35-152524500680t34-161195752600t33-167481708320t32-169466719865t31-171206703990t30-162236790195t29-160481595516t28-153978810325t27-143782030950t26-138511892375t25-121157848925t24-100737825075t23-78508941875t22-48607884350t21-19190938935t20-5106668250t19+6127384375t18+4257395000t17+1373100625t16-451707000t15-84388000t14-18496000t13-7398400t12)*x2+(-2t98-6t96+2t95-106t94-2t93-300t92+142t91-2200t90+24t89-5734t88+4422t87-24064t86+5270t85-56760t84+79056t83-163248t82+144250t81-352262t80+885266t79-687324t78+1793176t77-1316836t76+6595058t75-663244t74+13136442t73+42804t72+36844242t71+14704490t70+72167236t69+36578542t68+173784798t67+130882300t66+338754670t65+272159610t64+708330274t63+697333804t62+1332084924t61+1332214840t60+2517111826t59+2855545354t58+4513498836t57+5105632914t56+7892681212t55+9475221430t54+13452030422t53+15751908464t52+21581159260t51+26338800474t50+34173913394t49+41056298092t48+51749290834t47+62551125854t46+76453136436t45+91019255766t44+106737998642t43+125403728468t42+145252338950t41+167118756252t40+188507788782t39+213332996852t38+232897124972t37+263311234020t36+279666454274t35+300880194866t34+317783720150t33+329923036576t32+333479627880t31+336661467076t30+318545667930t29+314907972970t28+301961124060t27+281594077502t26+271108208500t25+236558492860t24+195866637150t23+151793283860t22+92614936900t21+34566329950t20+7391697300t19-14099918430t18-9579570000t17-3210494850t16+744134000t15+136346400t14+49904000t13+16768000t12+768000t11+204800t10)*xy+(t98+3t96-t95+53t94+t93+150t92-71t91+1100t90-12t89+2867t88-2211t87+12032t86-2635t85+28380t84-39528t83+81624t82-72125t81+176131t80-442633t79+343662t78-896588t77+658418t76-3297529t75+331622t74-6568221t73-21402t72-18422121t71-7352245t70-36083618t69-18289271t68-86892399t67-65441150t66-169377335t65-136079805t64-354165137t63-348666902t62-666042462t61-666107420t60-1258555913t59-1427772677t58-2256749418t57-2552816457t56-3946340606t55-4737610715t54-6726015211t53-7875954232t52-10790579630t51-13169400237t50-17086956697t49-20528149046t48-25874645417t47-31275562927t46-38226568218t45-45509627883t44-53368999321t43-62701864234t42-72626169475t41-83559378126t40-94253894391t39-106666498426t38-116448562486t37-131655617010t36-139833227137t35-150440097433t34-158891860075t33-164961518288t32-166739813940t31-168330733538t30-159272833965t29-157453986485t28-150980562030t27-140797038751t26-135554104250t25-118279246430t24-97933318575t23-75896641930t22-46307468450t21-17283164975t20-3695848650t19+7049959215t18+4789785000t17+1605247425t16-372067000t15-68173200t14-24952000t13-8384000t12-384000t11-102400t10)*y2+(t119+6t117-t116+69t115-t114+344t113-69t112+1985t111-159t110+8056t109-2382t108+31669t107-8072t106+104681t105-55049t104+318544t103-201730t102+877534t101-882276t100+2154129t99-2937780t98+4888219t97-9741705t96+9078622t95-28077663t94+13882938t93-77771129t92+6413733t91-199340404t90-44764356t89-492807320t88-249366626t87-1168191656t86-839881066t85-2678990403t84-2409823140t83-5957985844t82-6124225518t81-12822896307t80-14497650479t79-26803896910t78-32199494810t77-54299189634t76-68026218248t75-106996057465t74-137226274884t73-204493241568t72-265597089351t71-379681888154t70-494808448042t69-684066501700t68-889400994899t67-1196302095440t66-1546575995290t65-2030844438203t64-2601806120432t63-3346895593171t62-4237643688982t61-5351155801689t60-6682165823427t59-8290836975578t58-10204445559840t57-12453035039588t56-15094884591137t55-18125388955060t54-21629511942596t53-25543098531322t52-29983198898939t51-34805375197527t50-40113618746694t49-45766504382532t48-51742651040704t47-57942558870081t46-64303703706694t45-70588006109534t44-76869687653135t43-82753913806609t42-88134015868881t41-92849384076507t40-96355622608135t39-98670555844776t38-99516171357260t37-98665828352346t36-96530834899300t35-93048692070160t34-88302210435365t33-82702796398016t32-75682727140800t31-67350780418560t30-57797443962300t29-46949787988160t28-35790483968000t27-25182976428800t26-15900708425200t25-8905866773760t24-4243709728000t23-1567504230400t22-425113288000t21-30592166400t20+37916800000t19+7250432000t18+2367488000t17+473497600t16)*x+(-t119-6t117+t116-69t115+t114-344t113+69t112-1985t111+159t110-8056t109+2382t108-31669t107+8072t106-104681t105+55049t104-318544t103+201730t102-877534t101+882276t100-2154129t99+2937780t98-4888219t97+9741705t96-9078622t95+28077663t94-13882938t93+77771129t92-6413733t91+199340404t90+44764356t89+492807320t88+249366626t87+1168191656t86+839881066t85+2678990403t84+2409823140t83+5957985844t82+6124225518t81+12822896307t80+14497650479t79+26803896910t78+32199494810t77+54299189634t76+68026218248t75+106996057465t74+137226274884t73+204493241568t72+265597089351t71+379681888154t70+494808448042t69+684066501700t68+889400994899t67+1196302095440t66+1546575995290t65+2030844438203t64+2601806120432t63+3346895593171t62+4237643688982t61+5351155801689t60+6682165823427t59+8290836975578t58+10204445559840t57+12453035039588t56+15094884591137t55+18125388955060t54+21629511942596t53+25543098531322t52+29983198898939t51+34805375197527t50+40113618746694t49+45766504382532t48+51742651040704t47+57942558870081t46+64303703706694t45+70588006109534t44+76869687653135t43+82753913806609t42+88134015868881t41+92849384076507t40+96355622608135t39+98670555844776t38+99516171357260t37+98665828352346t36+96530834899300t35+93048692070160t34+88302210435365t33+82702796398016t32+75682727140800t31+67350780418560t30+57797443962300t29+46949787988160t28+35790483968000t27+25182976428800t26+15900708425200t25+8905866773760t24+4243709728000t23+1567504230400t22+425113288000t21+30592166400t20-37916800000t19-7250432000t18-2367488000t17-473497600t16)*y

drawTropicalCurve(newfnox,"max");





==> anc/supplementaryMaterial/software/TypeIV.sing <==
/////////////////////////////////////
// Modifications for Type IV Graph //
/////////////////////////////////////

// The following contains an example for the modified Type IV graph in R^3 (with one smooth genus 1 component and one rational component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 < w4 = w5 with val(a5-a4)=val(a5) = val(a4).


LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (t^5+t^9);
poly b4 = (3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16+2t14+6t8-2t5+8)*x4+(-t50-3t48-5t46-5t44-2t42-6t40-12t38+2t37-6t36+4t35-t34+2t33-8t32-18t30-7t28-6t26+2t24+2t23-12t22+2t21+t20+4t19-8t18+t16+2t15-16t14+12t13+t10+6t8+18t5+9)*x3+(t66+2t64+3t62+3t60+6t58+9t56-2t55+14t54-6t53+21t52-10t51+18t50-10t49+14t48-6t47+22t46-16t45+30t44-26t43+15t42-12t41-10t40-2t39-13t38-18t37-13t36-40t35-t34-18t33-21t32-14t31-20t30-24t28-24t27-7t26-18t24-30t23-12t22-9t20-36t19-15t18-18t15-18t14-9t10)*x2+y2+(t76+2t74+3t72+2t71+4t70+4t69+9t68+6t67+15t66+8t65+21t64+18t63+27t62+28t61+31t60+38t59+39t58+48t57+47t56+54t55+55t54+60t53+51t52+66t51+45t50+72t49+39t48+54t47+33t46+36t45+36t44+18t43+27t42+18t40+9t38)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+2t14+t10+6t8+9)*x4+(-t50-3t48-5t46-5t44-2t42-6t40-12t38+2t37-6t36+4t35-t34+2t33-8t32-18t30-7t28-2t27-6t26+2t24-16t22+2t21+t20-2t19-12t18-2t17+t16-4t15-28t14+10t13-11t10-6t9+6t8+12t5+9)*x3+(-2t5-2)*x2y+(t66+2t64+3t62+3t60+6t58+9t56-2t55+14t54-6t53+21t52-10t51+18t50-10t49+14t48-6t47+22t46-16t45+31t44-26t43+15t42-12t41-8t40-13t38-18t37-6t36-36t35-18t33-9t32-18t30-9t28)*x2+(2t22+2t18+2t17+6t14+2t13+6t10+6t9+6t5)*xy+y2+(t76+2t74+3t72+2t71+4t70+4t69+9t68+6t67+15t66+8t65+21t64+18t63+27t62+28t61+31t60+38t59+39t58+48t57+47t56+54t55+55t54+60t53+51t52+66t51+45t50+72t49+39t48+54t47+33t46+36t45+36t44+18t43+27t42+18t40+9t38)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+4t67+6t65+t64+4t63+4t62+t61+6t60+4t58+t56-t54-2t52-2t50-t49-2t48-4t46+2t45-6t44-3t41+5t40-6t39+2t38+5t37-2t36+5t35-t34+10t33-3t32-t31-5t30+19t29-18t27-3t26-6t25+7t24-4t23-39t22+51t21-8t20-33t19-t18-31t17+56t16-15t15-59t14+113t13-7t10-39t9+120t8+96t5+99)*x4+(-4t69-16t67-24t65-4t64-16t63-16t62-4t61-24t60-16t58-4t56+4t54+8t52+8t50+4t49+8t48+4t47+16t46+24t44+4t43+12t42+12t41+4t40+24t39+4t38-8t37+8t36+4t35+4t34-24t33+6t32+8t31+28t30-68t29+6t28+42t27+24t26+28t25-34t24+22t23+126t22-192t21+14t20+66t19+50t18+114t17-220t16+18t15+154t14-390t13+50t10+126t9-456t8-306t5-360)*x3y+(6t69+24t67+36t65+6t64+24t63+24t62+6t61+36t60+24t58+6t56-6t54-12t52-12t50-6t49-12t48-10t47-24t46-8t45-36t44-10t43-30t42-18t41-30t40-36t39-18t38-12t36-30t35-6t34+20t33-3t32-16t31-50t30+94t29-15t28-33t27-48t26-42t25+57t24-39t23-159t22+276t21+17t20-33t19-121t18-161t17+326t16+55t15-149t14+523t13-57t10-159t9+660t8+401t5+508)*x2y2+(-4t69-16t67-24t65-4t64-16t63-16t62-4t61-24t60-16t58-4t56+4t54+8t52+8t50+4t49+8t48+8t47+16t46+8t45+24t44+8t43+24t42+12t41+28t40+24t39+16t38+4t37+8t36+28t35+4t34-8t33+12t31+36t30-60t29+12t28+12t27+36t26+28t25-40t24+28t23+96t22-180t21-24t20+96t18+104t17-216t16-64t15+72t14-328t13+32t10+96t9-432t8-248t5-328)*xy3+(t69+4t67+6t65+t64+4t63+4t62+t61+6t60+4t58+t56-t54-2t52-2t50-t49-2t48-2t47-4t46-2t45-6t44-2t43-6t42-3t41-7t40-6t39-4t38-t37-2t36-7t35-t34+2t33-3t31-9t30+15t29-3t28-3t27-9t26-7t25+10t24-7t23-24t22+45t21+6t20-24t18-26t17+54t16+16t15-18t14+82t13-8t10-24t9+108t8+62t5+82)*y4+(t110-t109+4t108-5t107+11t106-11t105+22t104-15t103+27t102-10t101+19t100-t99+15t98-13t97+37t96-46t95+41t94-48t93-38t92-8t91-93t90-15t89+34t88-120t87+149t86-120t85+18t84+145t83-58t82+320t81+282t80+109t79+602t78+96t77+418t76+716t75+80t74+1070t73+303t72+598t71+907t70+117t69+880t68+271t67+505t66+731t65+42t64+389t63+135t62-118t61-181t60-770t59+453t58-410t57-888t56-834t55-531t54+382t53-1642t52-752t51+538t50-26t49-1218t48-1266t47+1387t46+952t45-2060t44-1097t43+1302t42+1723t41-2182t40-1625t39+1825t38+530t37-1873t36-1844t35+1644t34+1869t33-4309t32-1605t31+699t30+800t29-1380t28-3696t27+906t26-198t25-3026t24-580t23-36t22+558t21-1169t20-2871t19+1737t18+297t17+54t16+123t15-378t14+945t13+1188t10+135t9+108t8+621t5+81)*x3+(-3t110+3t109-12t108+15t107-33t106+33t105-66t104+45t103-81t102+30t101-57t100+3t99-45t98+39t97-111t96+138t95-123t94+144t93+114t92+24t91+279t90+45t89-102t88+366t87-459t86+378t85-78t84-399t83+162t82-960t81-818t80-363t79-1758t78-276t77-1282t76-2016t75-364t74-3138t73-929t72-1892t71-2433t70-645t69-2464t68-1043t67-1623t66-2061t65-510t64-881t63-581t62+463t60+1904t59-459t58+1154t57+2060t56+3342t55+1741t54+408t53+4510t52+3178t51+1430t50+480t49+4366t48+4684t47-209t46+58t45+5040t44+4083t43+70t42-2141t41+5742t40+3949t39-1631t38+360t37+3331t36+3348t35-2136t34-2583t33+7731t32+747t31-2253t30+114t29+636t28+4302t27-4254t26-288t25+5874t24-3990t23-2448t22-1728t21-453t20+3537t19-7515t18-1053t17-162t16-4329t15-918t14-2997t13-5076t10-567t9-324t8-2025t5-243)*x2y+(3t110-3t109+12t108-15t107+33t106-33t105+66t104-45t103+81t102-30t101+57t100-3t99+45t98-39t97+111t96-138t95+123t94-144t93-114t92-24t91-279t90-45t89+102t88-369t87+465t86-387t85+90t84+381t83-156t82+960t81+804t80+381t79+1734t78+270t77+1296t76+1950t75+426t74+3102t73+939t72+1941t71+2289t70+792t69+2376t68+1158t67+1677t66+1995t65+702t64+738t63+669t62+177t61-423t60-1701t59+9t58-1116t57-1758t56-3762t55-1815t54-1185t53-4302t52-3639t51-2952t50-681t49-4722t48-5127t47-1767t46-1515t45-4470t44-4479t43-2058t42+627t41-5340t40-3486t39-291t38-1335t37-2187t36-2256t35+738t34+1071t33-5133t32+1287t31+2331t30-1371t29+1116t28-909t27+5022t26+729t25-4272t24+6855t23+3726t22+1755t21+2433t20-999t19+8667t18+1134t17+162t16+6309t15+1944t14+3078t13+5832t10+648t9+324t8+2106t5+243)*xy2+(-t110+t109-4t108+5t107-11t106+11t105-22t104+15t103-27t102+10t101-19t100+t99-15t98+13t97-37t96+46t95-41t94+48t93+38t92+8t91+93t90+15t89-34t88+123t87-155t86+129t85-30t84-127t83+52t82-320t81-268t80-127t79-578t78-90t77-432t76-650t75-142t74-1034t73-313t72-647t71-763t70-264t69-792t68-386t67-559t66-665t65-234t64-246t63-223t62-59t61+141t60+567t59-3t58+372t57+586t56+1254t55+605t54+395t53+1434t52+1213t51+984t50+227t49+1574t48+1709t47+589t46+505t45+1490t44+1493t43+686t42-209t41+1780t40+1162t39+97t38+445t37+729t36+752t35-246t34-357t33+1711t32-429t31-777t30+457t29-372t28+303t27-1674t26-243t25+1424t24-2285t23-1242t22-585t21-811t20+333t19-2889t18-378t17-54t16-2103t15-648t14-1026t13-1944t10-216t9-108t8-702t5-81)*y3+(-t148+2t147-5t146+8t145-15t144+17t143-26t142+24t141-38t140+36t139-64t138+74t137-130t136+147t135-215t134+236t133-283t132+309t131-323t130+383t129-349t128+488t127-368t126+674t125-415t124+862t123-383t122+920t121-5t120+513t119+606t118+17t117+782t116-83t115+281t114+94t113-193t112-1432t111+303t110-3855t109+1022t108-5575t107-1147t106-4443t105-5802t104-2495t103-8443t102-3349t101-5189t100-8451t99-368t98-9360t97-622t96+1030t95-5964t94+12088t93-3014t92+11637t91+15961t90+4480t89+32641t88+11701t87+30779t86+31823t85+21865t84+44815t83+28824t82+36696t81+40619t80+24353t79+40655t78+22540t77+24033t76+21884t75+4461t74+13356t73-11039t72-4293t71-22437t70-24584t69-31691t68-46259t67-43348t66-57357t65-55722t64-60677t63-72423t62-61021t61-76146t60-62184t59-68043t58-68391t57-54945t56-66939t55-47088t54-51141t53-44415t52-31995t51-39825t50-25137t49-24570t48-21735t47-8181t46-18198t45-6318t44-9504t43-5589t42-648t41-4860t40-486t39-2430t38-486t37-486t35-243t33)*x2+(2t148-4t147+10t146-16t145+30t144-34t143+52t142-48t141+76t140-72t139+128t138-148t137+260t136-294t135+430t134-472t133+566t132-618t131+646t130-766t129+698t128-976t127+734t126-1344t125+824t124-1716t123+750t122-1830t121+2t120-1026t119-1228t118-32t117-1594t116+196t115-680t114-122t113+300t112+2888t111-706t110+7580t109-1988t108+11068t107+2186t106+8868t105+11486t104+5248t103+16670t102+6592t101+11014t100+16994t99+1794t98+18164t97+2608t96-422t95+12980t94-22764t93+7528t92-19356t91-28880t90-9314t89-61124t88-17774t87-57060t86-64548t85-44728t84-79136t83-56204t82-80066t81-88244t80-42290t79-79856t78-70810t77-69286t76-42490t75-14138t74-69924t73-29096t72+1780t71+37104t70-17468t69-10008t68+71562t67+88098t66+36324t65+12328t64+106582t63+162778t62+61218t61+40034t60+117486t59+193624t58+109912t57+16754t56+137066t55+193646t54+126202t53+23642t52+89424t51+210816t50+126602t49+20796t48+71796t47+168552t46+147996t45+26376t44+43740t43+145314t42+127350t41+45144t40+28692t39+100926t38+111510t37+39042t36+15876t35+60696t34+79056t33+34884t32+2970t31+20466t30+46116t29+25164t28+2916t27+14310t25+14742t24+2268t23+4536t20+1458t19+486t15)*xy+(-t148+2t147-5t146+8t145-15t144+17t143-26t142+24t141-38t140+36t139-64t138+74t137-130t136+147t135-215t134+236t133-283t132+309t131-323t130+383t129-349t128+488t127-367t126+672t125-412t124+858t123-375t122+915t121-t120+513t119+614t118+16t117+797t116-98t115+340t114+61t113-150t112-1444t111+353t110-3790t109+994t108-5534t107-1093t106-4434t105-5743t104-2624t103-8335t102-3296t101-5507t100-8497t99-897t98-9082t97-1304t96+211t95-6490t94+11382t93-3764t92+9678t91+14440t90+4657t89+30562t88+8887t87+28530t86+32274t85+22364t84+39568t83+28102t82+40033t81+44122t80+21145t79+39928t78+35405t77+34643t76+21245t75+7069t74+34962t73+14548t72-890t71-18552t70+8734t69+5004t68-35781t67-44049t66-18162t65-6164t64-53291t63-81389t62-30609t61-20017t60-58743t59-96812t58-54956t57-8377t56-68533t55-96823t54-63101t53-11821t52-44712t51-105408t50-63301t49-10398t48-35898t47-84276t46-73998t45-13188t44-21870t43-72657t42-63675t41-22572t40-14346t39-50463t38-55755t37-19521t36-7938t35-30348t34-39528t33-17442t32-1485t31-10233t30-23058t29-12582t28-1458t27-7155t25-7371t24-1134t23-2268t20-729t19-243t15)*y2+(-t180+2t179-5t178+8t177-16t176+16t175-26t174+17t173-34t172+11t171-56t170+27t169-147t168+79t167-268t166+103t165-354t164-50t163-344t162-268t161-430t160-363t159-768t158-224t157-1177t156-398t155-923t154-946t153+289t152-1739t151+1547t150-858t149+2433t148+1995t147+3719t146+6255t145+8408t144+8876t143+16605t142+13997t141+26819t140+23225t139+31959t138+39733t137+37542t136+53148t135+43513t134+60342t133+55916t132+53060t131+51875t130+43217t129+35812t128+22980t127-18251t126-20409t125-76888t124-103118t123-164977t122-230311t121-261254t120-375656t119-421282t118-537464t117-595126t116-682832t115-791137t114-864503t113-947043t112-1009032t111-1060240t110-1137682t109-1134608t108-1149255t107-1143374t106-1091824t105-1087099t104-915277t103-876594t102-702334t101-598202t100-405618t99-173318t98-24155t97+217066t96+393661t95+668530t94+869461t93+1067699t92+1259850t91+1477543t90+1625871t89+1793385t88+1850841t87+2024895t86+2070465t85+2123313t84+2122155t83+2077221t82+2130732t81+2005290t80+1980036t79+1806813t78+1748232t77+1617759t76+1481571t75+1338903t74+1191780t73+1075896t72+935010t71+790101t70+674757t69+583416t68+481464t67+397251t66+280746t65+258552t64+188082t63+165321t62+99792t61+71118t60+63666t59+39933t58+39366t57+8748t56+15066t55+5832t54+7533t53+3645t52+1458t50+729t48)*x+(t180-2t179+5t178-8t177+16t176-16t175+26t174-17t173+34t172-11t171+56t170-27t169+147t168-79t167+268t166-103t165+354t164+50t163+344t162+268t161+430t160+363t159+768t158+224t157+1177t156+398t155+923t154+946t153-289t152+1739t151-1547t150+858t149-2433t148-1995t147-3719t146-6255t145-8408t144-8876t143-16605t142-13997t141-26819t140-23225t139-31959t138-39733t137-37542t136-53148t135-43513t134-60342t133-55916t132-53060t131-51875t130-43217t129-35812t128-22980t127+18251t126+20409t125+76888t124+103118t123+164977t122+230311t121+261254t120+375656t119+421282t118+537464t117+595126t116+682832t115+791137t114+864503t113+947043t112+1009032t111+1060240t110+1137682t109+1134608t108+1149255t107+1143374t106+1091824t105+1087099t104+915277t103+876594t102+702334t101+598202t100+405618t99+173318t98+24155t97-217066t96-393661t95-668530t94-869461t93-1067699t92-1259850t91-1477543t90-1625871t89-1793385t88-1850841t87-2024895t86-2070465t85-2123313t84-2122155t83-2077221t82-2130732t81-2005290t80-1980036t79-1806813t78-1748232t77-1617759t76-1481571t75-1338903t74-1191780t73-1075896t72-935010t71-790101t70-674757t69-583416t68-481464t67-397251t66-280746t65-258552t64-188082t63-165321t62-99792t61-71118t60-63666t59-39933t58-39366t57-8748t56-15066t55-5832t54-7533t53-3645t52-1458t50-729t48)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeIVRef.sing <==
/////////////////////////////////////////////
// Refined Modifications for Type IV Graph //
/////////////////////////////////////////////

// The following contains an example for the modified Type IV graph in R^3 (with one smooth genus 1 component and one rational component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 < w4 = w5 with val(a5-a4)=val(a5) = val(a4).

// We replace our coefficients a by a + t^e for a suitable e. This refinement gives a planar faithful re-embedding of the extended skeleton with the caveat that the branches for a5 and a4 are not separated. 


LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (t^5+t^9);
poly b4 = (3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16+2t14+6t8-2t5+8)*x4+(-t50-3t48-5t46-5t44-2t42-6t40-12t38+2t37-6t36+4t35-t34+2t33-8t32-18t30-7t28-6t26+2t24+2t23-12t22+2t21+t20+4t19-8t18+t16+2t15-16t14+12t13+t10+6t8+18t5+9)*x3+(t66+2t64+3t62+3t60+6t58+9t56-2t55+14t54-6t53+21t52-10t51+18t50-10t49+14t48-6t47+22t46-16t45+30t44-26t43+15t42-12t41-10t40-2t39-13t38-18t37-13t36-40t35-t34-18t33-21t32-14t31-20t30-24t28-24t27-7t26-18t24-30t23-12t22-9t20-36t19-15t18-18t15-18t14-9t10)*x2+y2+(t76+2t74+3t72+2t71+4t70+4t69+9t68+6t67+15t66+8t65+21t64+18t63+27t62+28t61+31t60+38t59+39t58+48t57+47t56+54t55+55t54+60t53+51t52+66t51+45t50+72t49+39t48+54t47+33t46+36t45+36t44+18t43+27t42+18t40+9t38)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^8)*x-(b5)*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+2t14+t10+6t8+9)*x4+(-t50-3t48-5t46-5t44-2t42-6t40-12t38+2t37-6t36+2t35-t34+2t33-8t32-2t31-22t30-7t28-8t27-10t26-2t25+2t24-6t23-28t22+t20-2t19-24t18-8t17+t16-4t15-28t14+4t13-11t10-6t9+6t8+12t5+9)*x3+(-2t5-2)*x2y+(t66+2t64+3t62+4t60+6t58+11t56+14t54-6t53+30t52-6t51+19t50-10t49+30t48+12t47+24t46-16t45+60t44+6t43+24t42-12t41+34t40+58t39+3t38-18t37+33t36+48t35+29t34-18t33+27t32+78t31+24t30+9t28+72t27+39t26+36t23+36t22+18t18)*x2+(2t30+2t26+2t25+8t22+2t21+8t18+8t17+6t14+8t13+6t10+6t9+6t5)*xy+y2+(t76+2t74+3t72+2t71+4t70+4t69+9t68+6t67+15t66+8t65+21t64+18t63+27t62+28t61+31t60+38t59+39t58+48t57+47t56+54t55+55t54+60t53+51t52+66t51+45t50+72t49+39t48+54t47+33t46+36t45+36t44+18t43+27t42+18t40+9t38)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^8)*x-(b5)*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+4t67+6t65+t64+4t63+3t62+t61+4t60+2t58-t57-t56-2t55-5t54-2t53-8t52-2t51-8t50-5t49-9t48-6t47-8t46-4t45-9t44-7t43-t42-7t41-5t40-9t39-7t38+4t37-16t36-13t35-10t34+t33-24t32-23t31-44t30+10t29-15t28-63t27-42t26-37t25+7t24-43t23-102t22+20t21-8t20-33t19-64t18-70t17+56t16-15t15-59t14+74t13-7t10-39t9+120t8+96t5+99)*x4+(-4t69-16t67-24t65-4t64-16t63-12t62-4t61-16t60-8t58+4t57+4t56+8t55+20t54+8t53+32t52+8t51+32t50+20t49+36t48+28t47+32t46+24t45+36t44+32t43+16t42+28t41+34t40+36t39+40t38-4t37+54t36+46t35+40t34+12t33+60t32+66t31+154t30-32t29+36t28+132t27+150t26+142t25-34t24+88t23+288t22-78t21+14t20+66t19+212t18+240t17-220t16+18t15+154t14-264t13+50t10+126t9-456t8-306t5-360)*x3y+(6t69+24t67+36t65+6t64+24t63+18t62+6t61+24t60+12t58-6t57-6t56-12t55-30t54-12t53-48t52-12t51-48t50-30t49-54t48-46t47-48t46-44t45-54t44-52t43-36t42-42t41-65t40-54t39-72t38-6t37-71t36-63t35-60t34-34t33-54t32-73t31-209t30+40t29-30t28-78t27-207t26-203t25+57t24-48t23-312t22+115t21+17t20-33t19-274t18-320t17+326t16+55t15-149t14+364t13-57t10-159t9+660t8+401t5+508)*x2y2+(-4t69-16t67-24t65-4t64-16t63-12t62-4t61-16t60-8t58+4t57+4t56+8t55+20t54+8t53+32t52+8t51+32t50+20t49+36t48+32t47+32t46+32t45+36t44+36t43+28t42+28t41+48t40+36t39+52t38+8t37+44t36+40t35+40t34+28t33+24t32+40t31+132t30-24t29+12t28+12t27+132t26+132t25-40t24+4t23+168t22-76t21-24t20+168t18+200t17-216t16-64t15+72t14-232t13+32t10+96t9-432t8-248t5-328)*xy3+(t69+4t67+6t65+t64+4t63+3t62+t61+4t60+2t58-t57-t56-2t55-5t54-2t53-8t52-2t51-8t50-5t49-9t48-8t47-8t46-8t45-9t44-9t43-7t42-7t41-12t40-9t39-13t38-2t37-11t36-10t35-10t34-7t33-6t32-10t31-33t30+6t29-3t28-3t27-33t26-33t25+10t24-t23-42t22+19t21+6t20-42t18-50t17+54t16+16t15-18t14+58t13-8t10-24t9+108t8+62t5+82)*y4+(-t117-5t115-13t113-2t112-23t111-8t110-33t109-19t108-54t107-28t106-96t105-29t104-143t103-44t102-158t101-95t100-163t99-143t98-218t97-119t96-277t95-118t94-270t93-218t92-184t91-235t90-257t89-51t88-270t87+170t86-238t85-131t84+216t83+130t82+272t81+158t80+327t79+1399t78+407t77+145t76+1012t75+1783t74+1955t73-20t72+1170t71+3768t70+2511t69-48t68+808t67+5242t66+4861t65-242t64+281t63+6716t62+6830t61-667t60-635t59+7962t58+9090t57-325t56-2139t55+8144t54+10322t53-1097t52-3052t51+7434t50+10753t49-2254t48-5115t47+5711t46+8202t45-3492t44-6582t43+3486t42+6412t41-7390t40-8231t39+1499t38+2854t37-6331t36-10229t35+59t34+1359t33-8611t32-7864t31-1131t30+1034t29-4890t28-8781t27-261t26+99t25-3026t24-3319t23-1188t22+855t21-1169t20-2871t19+1323t18+432t17+54t16+123t15-378t14+1080t13+1188t10+135t9+108t8+621t5+81)*x3+(3t117+15t115+39t113+6t112+69t111+24t110+99t109+57t108+162t107+84t106+288t105+87t104+429t103+124t102+474t101+269t100+489t99+405t98+622t97+325t96+783t95+266t94+732t93+462t92+490t91+473t90+467t89-183t88+418t87-818t86+84t85-463t84-1094t83-1030t82-1804t81-1918t80-1931t79-4229t78-2627t77-2495t76-3956t75-4681t74-6321t73-2848t72-3928t71-7920t70-6165t69-2396t68-2466t67-8402t66-8935t65-742t64+463t63-8044t62-9106t61+2601t60+3899t59-7110t58-9552t57+4259t56+8909t55-5560t54-8742t53+8207t52+10060t51-2958t50-8777t49+11274t48+13609t47-2617t46-3746t45+12788t44+13776t43-914t42-3788t41+18462t40+14665t39-1749t38+726t37+13513t36+15363t35-1577t34-855t33+16929t32+8916t31-2151t30-642t29+5946t28+11349t27-5085t26-1341t25+5874t24-1569t23-2268t22-2781t21-453t20+3537t19-8397t18-1620t17-162t16-4329t15-918t14-3564t13-5076t10-567t9-324t8-2025t5-243)*x2y+(-3t117-15t115-39t113-6t112-69t111-24t110-99t109-57t108-162t107-84t106-288t105-87t104-429t103-120t102-474t101-261t100-489t99-393t98-606t97-309t96-759t95-222t94-693t93-366t92-459t91-357t90-315t89+351t88-222t87+972t86+231t85+891t84+1317t83+1350t82+2298t81+2640t80+2406t79+4245t78+3330t77+3525t76+4416t75+4347t74+6549t73+4302t72+4137t71+6228t70+5481t69+3666t68+2487t67+4740t66+6111t65+1476t64-1116t63+1992t62+3414t61-2901t60-4896t59-1278t58+693t57-5901t56-10155t55-3876t54-2370t53-10665t52-10512t51-6714t50-2964t49-13530t48-12741t47-4641t46-6684t45-13944t44-10791t43-3858t42-3936t41-16608t40-9651t39+375t38-5370t37-10773t36-7701t35+2277t34-756t33-12477t32-1578t31+4923t30-588t29-1584t28-3852t27+8019t26+1863t25-4272t24+7332t23+5184t22+2889t21+2433t20-999t19+10611t18+1782t17+162t16+6309t15+1944t14+3726t13+5832t10+648t9+324t8+2106t5+243)*xy2+(t117+5t115+13t113+2t112+23t111+8t110+33t109+19t108+54t107+28t106+96t105+29t104+143t103+40t102+158t101+87t100+163t99+131t98+202t97+103t96+253t95+74t94+231t93+122t92+153t91+119t90+105t89-117t88+74t87-324t86-77t85-297t84-439t83-450t82-766t81-880t80-802t79-1415t78-1110t77-1175t76-1472t75-1449t74-2183t73-1434t72-1379t71-2076t70-1827t69-1222t68-829t67-1580t66-2037t65-492t64+372t63-664t62-1138t61+967t60+1632t59+426t58-231t57+1967t56+3385t55+1292t54+790t53+3555t52+3504t51+2238t50+988t49+4510t48+4247t47+1547t46+2228t45+4648t44+3597t43+1286t42+1312t41+5536t40+3217t39-125t38+1790t37+3591t36+2567t35-759t34+252t33+4159t32+526t31-1641t30+196t29+528t28+1284t27-2673t26-621t25+1424t24-2444t23-1728t22-963t21-811t20+333t19-3537t18-594t17-54t16-2103t15-648t14-1242t13-1944t10-216t9-108t8-702t5-81)*y3+(t163+4t161+10t159+3t158+20t157+10t156+42t155+23t154+90t153+39t152+170t151+77t150+305t149+148t148+489t147+263t146+783t145+454t144+1177t143+657t142+1810t141+967t140+2592t139+1260t138+3370t137+2125t136+4266t135+2628t134+4966t133+3403t132+6930t131+3108t130+6528t129+4524t128+8303t127+4758t126+3493t125+4909t124+9132t123+2953t122-1353t121-517t120+8690t119+2041t118-17365t117-7824t116+6282t115+978t114-34935t113-29159t112+9744t111+5126t110-60302t109-50798t108+10663t107+26831t106-83430t105-88792t104+25929t103+56108t102-92257t101-133656t100+32454t99+114674t98-105444t97-183768t96+35869t95+165959t94-87303t93-262391t92+24280t91+219504t90-87361t89-326393t88-19389t87+253556t86-68807t85-411977t84-67424t83+268627t82-54963t81-459549t80-123180t79+277277t78-23533t77-477849t76-155307t75+302647t74+26833t73-435437t72-155129t71+329101t70+118612t69-354468t68-116495t67+373545t66+202912t65-219073t64-84108t63+400763t62+297147t61-107647t60-21009t59+364047t58+346841t57+4938t56-8508t55+319401t54+326112t53+70224t52+10638t51+213057t50+280116t49+90153t48+11088t47+125469t46+185328t45+86427t44+10017t43+55107t42+105462t41+57969t40+6129t39+18036t38+45630t37+33426t36+4617t35+14067t33+14742t32+2997t31+4536t28+1458t27+486t23)*x2+(-2t163-8t161-20t159-6t158-38t157-20t156-80t155-46t154-170t153-68t152-324t151-138t150-558t149-252t148-870t147-472t146-1366t145-676t144-2010t143-978t142-3040t141-1166t140-3968t139-1590t138-5046t137-2020t136-5346t135-2286t134-6368t133-1204t132-6070t131+572t130-5380t129+2316t128+160t127+5164t126+5326t125+11334t124+13188t123+21686t122+20454t121+31556t120+36980t119+41018t118+52454t117+51410t116+67566t115+66632t114+72838t113+78818t112+85256t111+78486t110+86086t109+66532t108+89508t107+51674t106+51770t105+27992t104+28012t103-5610t102-48388t101-81476t100-65954t99-138134t98-181438t97-249098t96-217614t95-263190t94-385622t93-415368t92-376512t91-391444t90-520068t89-600252t88-479630t87-440216t86-619942t85-663136t84-525874t83-388194t82-579930t81-671206t80-453674t79-242096t78-445440t77-556554t76-315708t75-42840t74-227670t73-408962t72-139702t71+187500t70-18560t69-228768t68+16188t67+350044t66+196048t65-116646t64+153486t63+464016t62+306616t61+11182t60+170352t59+536110t58+377256t57+47144t56+210482t55+485858t54+414868t53+83876t52+149958t51+459648t50+371240t49+105090t48+115068t47+337410t46+346500t45+97278t44+65286t43+241002t42+258084t41+102708t40+31662t39+131274t38+181926t37+77166t36+18792t35+60696t34+99684t33+55458t32+5238t31+20466t30+46116t29+31158t28+4374t27+14310t25+14742t24+2754t23+4536t20+1458t19+486t15)*xy+(t163+4t161+10t159+3t158+19t157+10t156+40t155+23t154+85t153+34t152+162t151+69t150+279t149+126t148+435t147+236t146+683t145+338t144+1005t143+489t142+1520t141+583t140+1984t139+795t138+2523t137+1010t136+2673t135+1143t134+3184t133+602t132+3035t131-286t130+2690t129-1158t128-80t127-2582t126-2663t125-5667t124-6594t123-10843t122-10227t121-15778t120-18490t119-20509t118-26227t117-25705t116-33783t115-33316t114-36419t113-39409t112-42628t111-39243t110-43043t109-33266t108-44754t107-25837t106-25885t105-13996t104-14006t103+2805t102+24194t101+40738t100+32977t99+69067t98+90719t97+124549t96+108807t95+131595t94+192811t93+207684t92+188256t91+195722t90+260034t89+300126t88+239815t87+220108t86+309971t85+331568t84+262937t83+194097t82+289965t81+335603t80+226837t79+121048t78+222720t77+278277t76+157854t75+21420t74+113835t73+204481t72+69851t71-93750t70+9280t69+114384t68-8094t67-175022t66-98024t65+58323t64-76743t63-232008t62-153308t61-5591t60-85176t59-268055t58-188628t57-23572t56-105241t55-242929t54-207434t53-41938t52-74979t51-229824t50-185620t49-52545t48-57534t47-168705t46-173250t45-48639t44-32643t43-120501t42-129042t41-51354t40-15831t39-65637t38-90963t37-38583t36-9396t35-30348t34-49842t33-27729t32-2619t31-10233t30-23058t29-15579t28-2187t27-7155t25-7371t24-1377t23-2268t20-729t19-243t15)*y2+(t203+4t201+11t199+6t198+24t197+22t196+59t195+59t194+147t193+121t192+321t191+304t190+636t189+684t188+1177t187+1427t186+2291t185+2610t184+4169t183+4805t182+7411t181+8603t180+12014t179+14902t178+19984t177+24410t176+31416t175+38219t174+49759t173+59024t172+72805t171+87738t170+107184t169+128730t168+148823t167+177293t166+208488t165+243085t164+274652t163+313477t162+358402t161+407995t160+440368t159+489857t158+533409t157+590900t156+613159t155+642009t154+675205t153+703162t152+691584t151+664669t150+634434t149+608304t148+506638t147+375655t146+236942t145+81402t144-130714t143-435119t142-728163t141-1046989t140-1426830t139-1898333t138-2390244t137-2879244t136-3401743t135-4035919t134-4654669t133-5293059t132-5879815t131-6558320t130-7224571t129-7844620t128-8397543t127-8940449t126-9463703t125-9932912t124-10226875t123-10488582t122-10665507t121-10777172t120-10712369t119-10486145t118-10241242t117-9854804t116-9346362t115-8631266t114-7889934t113-7087789t112-6140696t111-5057403t110-3972885t109-2841214t108-1730199t107-408272t106+723754t105+1916866t104+2997721t103+4166111t102+5223604t101+6097439t100+6958494t99+7723617t98+8429182t97+8929759t96+9281026t95+9637207t94+9847117t93+9903920t92+9846705t91+9636841t90+9565005t89+9179370t88+8846550t87+8304663t86+7895112t85+7427868t84+6848262t83+6266595t82+5699808t81+5211216t80+4690674t79+4093983t78+3612177t77+3194451t76+2781783t75+2387907t74+1940382t73+1715472t72+1412748t71+1195101t70+923913t69+752625t68+630666t67+490239t66+372600t65+276777t64+222588t63+176985t62+117045t61+78408t60+63666t59+42849t58+39366t57+10206t56+15066t55+5832t54+7533t53+3645t52+1458t50+729t48)*x+(-t203-4t201-11t199-6t198-24t197-22t196-59t195-59t194-147t193-121t192-321t191-304t190-636t189-684t188-1177t187-1427t186-2291t185-2610t184-4169t183-4805t182-7411t181-8603t180-12014t179-14902t178-19984t177-24410t176-31416t175-38219t174-49759t173-59024t172-72805t171-87738t170-107184t169-128730t168-148823t167-177293t166-208488t165-243085t164-274652t163-313477t162-358402t161-407995t160-440368t159-489857t158-533409t157-590900t156-613159t155-642009t154-675205t153-703162t152-691584t151-664669t150-634434t149-608304t148-506638t147-375655t146-236942t145-81402t144+130714t143+435119t142+728163t141+1046989t140+1426830t139+1898333t138+2390244t137+2879244t136+3401743t135+4035919t134+4654669t133+5293059t132+5879815t131+6558320t130+7224571t129+7844620t128+8397543t127+8940449t126+9463703t125+9932912t124+10226875t123+10488582t122+10665507t121+10777172t120+10712369t119+10486145t118+10241242t117+9854804t116+9346362t115+8631266t114+7889934t113+7087789t112+6140696t111+5057403t110+3972885t109+2841214t108+1730199t107+408272t106-723754t105-1916866t104-2997721t103-4166111t102-5223604t101-6097439t100-6958494t99-7723617t98-8429182t97-8929759t96-9281026t95-9637207t94-9847117t93-9903920t92-9846705t91-9636841t90-9565005t89-9179370t88-8846550t87-8304663t86-7895112t85-7427868t84-6848262t83-6266595t82-5699808t81-5211216t80-4690674t79-4093983t78-3612177t77-3194451t76-2781783t75-2387907t74-1940382t73-1715472t72-1412748t71-1195101t70-923913t69-752625t68-630666t67-490239t66-372600t65-276777t64-222588t63-176985t62-117045t61-78408t60-63666t59-42849t58-39366t57-10206t56-15066t55-5832t54-7533t53-3645t52-1458t50-729t48)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeIVRefvertical.sing <==
////////////////////////////////////////////////////////////////////////
// Refined Modifications for Type IV Graph with Vertical Modification //
////////////////////////////////////////////////////////////////////////

// The following contains an example for the refined modified Type IV graph in R^4 (with one smooth genus 1 component and one rational component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 < w4 = w5 with val(a5-a4)=val(a5) = val(a4).

// We replace our coefficients a by a + t^e for a suitable e. This refinement gives a planar faithful re-embedding of the extended skeleton with the caveat that the branches for a5 and a4 are not separated. 


LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (t^5+t^9);
poly b4 = (3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16+2t14+6t8-2t5+8)*x4+(-t50-3t48-5t46-5t44-2t42-6t40-12t38+2t37-6t36+4t35-t34+2t33-8t32-18t30-7t28-6t26+2t24+2t23-12t22+2t21+t20+4t19-8t18+t16+2t15-16t14+12t13+t10+6t8+18t5+9)*x3+(t66+2t64+3t62+3t60+6t58+9t56-2t55+14t54-6t53+21t52-10t51+18t50-10t49+14t48-6t47+22t46-16t45+30t44-26t43+15t42-12t41-10t40-2t39-13t38-18t37-13t36-40t35-t34-18t33-21t32-14t31-20t30-24t28-24t27-7t26-18t24-30t23-12t22-9t20-36t19-15t18-18t15-18t14-9t10)*x2+y2+(t76+2t74+3t72+2t71+4t70+4t69+9t68+6t67+15t66+8t65+21t64+18t63+27t62+28t61+31t60+38t59+39t58+48t57+47t56+54t55+55t54+60t53+51t52+66t51+45t50+72t49+39t48+54t47+33t46+36t45+36t44+18t43+27t42+18t40+9t38)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^8)*x-(b5)*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+2t14+t10+6t8+9)*x4+(-t50-3t48-5t46-5t44-2t42-6t40-12t38+2t37-6t36+2t35-t34+2t33-8t32-2t31-22t30-7t28-8t27-10t26-2t25+2t24-6t23-28t22+t20-2t19-24t18-8t17+t16-4t15-28t14+4t13-11t10-6t9+6t8+12t5+9)*x3+(-2t5-2)*x2y+(t66+2t64+3t62+4t60+6t58+11t56+14t54-6t53+30t52-6t51+19t50-10t49+30t48+12t47+24t46-16t45+60t44+6t43+24t42-12t41+34t40+58t39+3t38-18t37+33t36+48t35+29t34-18t33+27t32+78t31+24t30+9t28+72t27+39t26+36t23+36t22+18t18)*x2+(2t30+2t26+2t25+8t22+2t21+8t18+8t17+6t14+8t13+6t10+6t9+6t5)*xy+y2+(t76+2t74+3t72+2t71+4t70+4t69+9t68+6t67+15t66+8t65+21t64+18t63+27t62+28t61+31t60+38t59+39t58+48t57+47t56+54t55+55t54+60t53+51t52+66t51+45t50+72t49+39t48+54t47+33t46+36t45+36t44+18t43+27t42+18t40+9t38)*x

drawTropicalCurve(g2,"max");


///////////////////
// UY-projection //
///////////////////

poly guy = substitute(f2, x, x + b4^2); 
// guy;
// -x5+(t32+2t30+t28+t18-4t16+2t14-24t8-2t5-37)*x4+(-t50+t48+3t46-t44-2t42+18t40+36t38+2t37+18t36+4t35+3t34+2t33+22t32+62t30+29t28+18t26-70t24+2t23+36t22-6t21+t20+4t19+28t18-327t16+2t15+56t14-36t13+t10-666t8-54t5-513)*x3+(-2t66-t64-6t60-18t58+9t56-2t55+32t54-15t52+2t51-42t50-4t49+121t48-6t47+277t46+20t45+90t44+46t43-3t42+24t41+266t40+4t39+743t38+30t37+350t36+80t35+164t34+36t33-258t32+28t31+850t30-72t29+291t28+48t27+338t26-2160t24+60t23+672t22-324t21+18t20+72t19+273t18-5022t16+36t15+522t14-648t13+18t10-6156t8-486t5-3159)*x2+y2+(-t82-t80-t78-4t76-16t74-9t72-2t71-4t70-2t69-39t68-2t67-92t66-6t65+6t64-18t63+85t62-4t61-110t60+10t59-237t58-24t57+267t56-52t55+761t54+46t53+82t52+154t51-206t50+36t49+839t48-28t47+2534t46+144t45+975t44+462t43+364t42+216t41+126t40+132t39+4227t38-108t37+1728t36+540t35+1281t34+162t33-4779t32+324t31+4158t30-1080t29+999t28+432t27+1620t26-13986t24+378t23+3132t22-2430t21+81t20+324t19+918t18-21627t16+162t15+1620t14-2916t13+81t10-18954t8-1458t5-7290)*x

drawTropicalCurve(guy,"max");


///////////////////
// UZ-projection //
///////////////////

poly guz = substitute(substitute(f2, y, y+b3*b4*b5*(1+t^8)*x-b5*x^2),x, x + b4^2); 
// guz;
// -x5+(t32+2t30+t28+t18-4t16+2t14+t10-24t8-36)*x4+(-t50+t48+3t46-t44-2t42+18t40+36t38+2t37+18t36+2t35+3t34+2t33+22t32-2t31+58t30+29t28-8t27+18t26-2t25-70t24-6t23+20t22+t20-2t19+36t18-8t17-323t16-4t15+44t14+4t13+25t10-6t9-642t8+12t5-477)*x3+(-2t5-2)*x2y+(-2t66-t64-5t60-18t58+11t56+32t54-6t52-41t50-4t49+137t48+6t47+267t46+20t45+120t44+18t43+18t41+310t40+4t39+639t38+36t37+396t36-48t35+146t34-24t33-204t32-96t31+462t30+12t29+324t28-180t27+276t26-216t25-2070t24-198t23+72t22+108t21+27t20-54t19+306t18-324t17-4698t16-108t15+216t14+324t13+189t10-162t9-5508t8+324t5-2673)*x2+(2t30+2t26+2t25+8t22-2t21+8t18+8t17-4t16+6t14-16t13+6t10+6t9-24t8-30t5-36)*xy+y2+(-t82-t80-t78-2t76-16t74-5t72+2t71-4t70-2t69-9t68-90t66-6t65+62t64+36t63+77t62-4t61+76t60+26t59-215t58-30t57+583t56+224t55+625t54+48t53+696t52+156t51-140t50-60t49+1755t48+570t47+1590t46+192t45+2133t44+126t43+258t42-414t41+1602t40+288t39+819t38+342t37+2970t36-702t35+279t34-1998t33-3159t32-1242t31-2538t30+1080t29+1701t28-1296t27-378t26-4050t25-11502t24-2106t23-3564t22+3240t21+243t20-486t19-324t18-3888t17-16767t16-972t15-972t14+4860t13+243t10-1458t9-13122t8+2916t5-4374)*x+(2t46+2t42+2t41+20t38+20t34+20t33-2t32+72t30-4t29+72t26+72t25-24t24+108t22-36t21+108t18+108t17-108t16+54t14-108t13+54t10+54t9-216t8-108t5-162)*y+(t92+2t88+2t87+21t84+2t83+t82+40t80+40t79-2t78+192t76+36t75+18t74-2t73+344t72+340t71-48t70+1000t68+268t67+128t66-44t65+1657t64+1580t63-496t62+4t61+3258t60+1044t59+412t58-420t57+4884t56+4248t55-2880t54+84t53+6858t52+2160t51+234t50-2268t49+9108t48+6156t47-10260t46+756t45+9288t44+1836t43-2592t42-7560t41+11232t40+2700t39-22896t38+3780t37+7776t36-972t35-8856t34-15876t33+11502t32-4860t31-31104t30+11340t29+3645t28-2916t27-12636t26-20412t25+15066t24-7290t23-23328t22+20412t21+729t20-1458t19-8019t18-14580t17+20412t16-2916t15-7290t14+20412t13-1458t10-4374t9+17496t8+8748t5+6561)

drawTropicalCurve(guz,"max");


///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^8)*x-(b5)*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+4t67+6t65+t64+4t63+3t62+t61+4t60+2t58-t57-t56-2t55-5t54-2t53-8t52-2t51-8t50-5t49-9t48-6t47-8t46-4t45-9t44-7t43-t42-7t41-5t40-9t39-7t38+4t37-16t36-13t35-10t34+t33-24t32-23t31-44t30+10t29-15t28-63t27-42t26-37t25+7t24-43t23-102t22+20t21-8t20-33t19-64t18-70t17+56t16-15t15-59t14+74t13-7t10-39t9+120t8+96t5+99)*x4+(-4t69-16t67-24t65-4t64-16t63-12t62-4t61-16t60-8t58+4t57+4t56+8t55+20t54+8t53+32t52+8t51+32t50+20t49+36t48+28t47+32t46+24t45+36t44+32t43+16t42+28t41+34t40+36t39+40t38-4t37+54t36+46t35+40t34+12t33+60t32+66t31+154t30-32t29+36t28+132t27+150t26+142t25-34t24+88t23+288t22-78t21+14t20+66t19+212t18+240t17-220t16+18t15+154t14-264t13+50t10+126t9-456t8-306t5-360)*x3y+(6t69+24t67+36t65+6t64+24t63+18t62+6t61+24t60+12t58-6t57-6t56-12t55-30t54-12t53-48t52-12t51-48t50-30t49-54t48-46t47-48t46-44t45-54t44-52t43-36t42-42t41-65t40-54t39-72t38-6t37-71t36-63t35-60t34-34t33-54t32-73t31-209t30+40t29-30t28-78t27-207t26-203t25+57t24-48t23-312t22+115t21+17t20-33t19-274t18-320t17+326t16+55t15-149t14+364t13-57t10-159t9+660t8+401t5+508)*x2y2+(-4t69-16t67-24t65-4t64-16t63-12t62-4t61-16t60-8t58+4t57+4t56+8t55+20t54+8t53+32t52+8t51+32t50+20t49+36t48+32t47+32t46+32t45+36t44+36t43+28t42+28t41+48t40+36t39+52t38+8t37+44t36+40t35+40t34+28t33+24t32+40t31+132t30-24t29+12t28+12t27+132t26+132t25-40t24+4t23+168t22-76t21-24t20+168t18+200t17-216t16-64t15+72t14-232t13+32t10+96t9-432t8-248t5-328)*xy3+(t69+4t67+6t65+t64+4t63+3t62+t61+4t60+2t58-t57-t56-2t55-5t54-2t53-8t52-2t51-8t50-5t49-9t48-8t47-8t46-8t45-9t44-9t43-7t42-7t41-12t40-9t39-13t38-2t37-11t36-10t35-10t34-7t33-6t32-10t31-33t30+6t29-3t28-3t27-33t26-33t25+10t24-t23-42t22+19t21+6t20-42t18-50t17+54t16+16t15-18t14+58t13-8t10-24t9+108t8+62t5+82)*y4+(-t117-5t115-13t113-2t112-23t111-8t110-33t109-19t108-54t107-28t106-96t105-29t104-143t103-44t102-158t101-95t100-163t99-143t98-218t97-119t96-277t95-118t94-270t93-218t92-184t91-235t90-257t89-51t88-270t87+170t86-238t85-131t84+216t83+130t82+272t81+158t80+327t79+1399t78+407t77+145t76+1012t75+1783t74+1955t73-20t72+1170t71+3768t70+2511t69-48t68+808t67+5242t66+4861t65-242t64+281t63+6716t62+6830t61-667t60-635t59+7962t58+9090t57-325t56-2139t55+8144t54+10322t53-1097t52-3052t51+7434t50+10753t49-2254t48-5115t47+5711t46+8202t45-3492t44-6582t43+3486t42+6412t41-7390t40-8231t39+1499t38+2854t37-6331t36-10229t35+59t34+1359t33-8611t32-7864t31-1131t30+1034t29-4890t28-8781t27-261t26+99t25-3026t24-3319t23-1188t22+855t21-1169t20-2871t19+1323t18+432t17+54t16+123t15-378t14+1080t13+1188t10+135t9+108t8+621t5+81)*x3+(3t117+15t115+39t113+6t112+69t111+24t110+99t109+57t108+162t107+84t106+288t105+87t104+429t103+124t102+474t101+269t100+489t99+405t98+622t97+325t96+783t95+266t94+732t93+462t92+490t91+473t90+467t89-183t88+418t87-818t86+84t85-463t84-1094t83-1030t82-1804t81-1918t80-1931t79-4229t78-2627t77-2495t76-3956t75-4681t74-6321t73-2848t72-3928t71-7920t70-6165t69-2396t68-2466t67-8402t66-8935t65-742t64+463t63-8044t62-9106t61+2601t60+3899t59-7110t58-9552t57+4259t56+8909t55-5560t54-8742t53+8207t52+10060t51-2958t50-8777t49+11274t48+13609t47-2617t46-3746t45+12788t44+13776t43-914t42-3788t41+18462t40+14665t39-1749t38+726t37+13513t36+15363t35-1577t34-855t33+16929t32+8916t31-2151t30-642t29+5946t28+11349t27-5085t26-1341t25+5874t24-1569t23-2268t22-2781t21-453t20+3537t19-8397t18-1620t17-162t16-4329t15-918t14-3564t13-5076t10-567t9-324t8-2025t5-243)*x2y+(-3t117-15t115-39t113-6t112-69t111-24t110-99t109-57t108-162t107-84t106-288t105-87t104-429t103-120t102-474t101-261t100-489t99-393t98-606t97-309t96-759t95-222t94-693t93-366t92-459t91-357t90-315t89+351t88-222t87+972t86+231t85+891t84+1317t83+1350t82+2298t81+2640t80+2406t79+4245t78+3330t77+3525t76+4416t75+4347t74+6549t73+4302t72+4137t71+6228t70+5481t69+3666t68+2487t67+4740t66+6111t65+1476t64-1116t63+1992t62+3414t61-2901t60-4896t59-1278t58+693t57-5901t56-10155t55-3876t54-2370t53-10665t52-10512t51-6714t50-2964t49-13530t48-12741t47-4641t46-6684t45-13944t44-10791t43-3858t42-3936t41-16608t40-9651t39+375t38-5370t37-10773t36-7701t35+2277t34-756t33-12477t32-1578t31+4923t30-588t29-1584t28-3852t27+8019t26+1863t25-4272t24+7332t23+5184t22+2889t21+2433t20-999t19+10611t18+1782t17+162t16+6309t15+1944t14+3726t13+5832t10+648t9+324t8+2106t5+243)*xy2+(t117+5t115+13t113+2t112+23t111+8t110+33t109+19t108+54t107+28t106+96t105+29t104+143t103+40t102+158t101+87t100+163t99+131t98+202t97+103t96+253t95+74t94+231t93+122t92+153t91+119t90+105t89-117t88+74t87-324t86-77t85-297t84-439t83-450t82-766t81-880t80-802t79-1415t78-1110t77-1175t76-1472t75-1449t74-2183t73-1434t72-1379t71-2076t70-1827t69-1222t68-829t67-1580t66-2037t65-492t64+372t63-664t62-1138t61+967t60+1632t59+426t58-231t57+1967t56+3385t55+1292t54+790t53+3555t52+3504t51+2238t50+988t49+4510t48+4247t47+1547t46+2228t45+4648t44+3597t43+1286t42+1312t41+5536t40+3217t39-125t38+1790t37+3591t36+2567t35-759t34+252t33+4159t32+526t31-1641t30+196t29+528t28+1284t27-2673t26-621t25+1424t24-2444t23-1728t22-963t21-811t20+333t19-3537t18-594t17-54t16-2103t15-648t14-1242t13-1944t10-216t9-108t8-702t5-81)*y3+(t163+4t161+10t159+3t158+20t157+10t156+42t155+23t154+90t153+39t152+170t151+77t150+305t149+148t148+489t147+263t146+783t145+454t144+1177t143+657t142+1810t141+967t140+2592t139+1260t138+3370t137+2125t136+4266t135+2628t134+4966t133+3403t132+6930t131+3108t130+6528t129+4524t128+8303t127+4758t126+3493t125+4909t124+9132t123+2953t122-1353t121-517t120+8690t119+2041t118-17365t117-7824t116+6282t115+978t114-34935t113-29159t112+9744t111+5126t110-60302t109-50798t108+10663t107+26831t106-83430t105-88792t104+25929t103+56108t102-92257t101-133656t100+32454t99+114674t98-105444t97-183768t96+35869t95+165959t94-87303t93-262391t92+24280t91+219504t90-87361t89-326393t88-19389t87+253556t86-68807t85-411977t84-67424t83+268627t82-54963t81-459549t80-123180t79+277277t78-23533t77-477849t76-155307t75+302647t74+26833t73-435437t72-155129t71+329101t70+118612t69-354468t68-116495t67+373545t66+202912t65-219073t64-84108t63+400763t62+297147t61-107647t60-21009t59+364047t58+346841t57+4938t56-8508t55+319401t54+326112t53+70224t52+10638t51+213057t50+280116t49+90153t48+11088t47+125469t46+185328t45+86427t44+10017t43+55107t42+105462t41+57969t40+6129t39+18036t38+45630t37+33426t36+4617t35+14067t33+14742t32+2997t31+4536t28+1458t27+486t23)*x2+(-2t163-8t161-20t159-6t158-38t157-20t156-80t155-46t154-170t153-68t152-324t151-138t150-558t149-252t148-870t147-472t146-1366t145-676t144-2010t143-978t142-3040t141-1166t140-3968t139-1590t138-5046t137-2020t136-5346t135-2286t134-6368t133-1204t132-6070t131+572t130-5380t129+2316t128+160t127+5164t126+5326t125+11334t124+13188t123+21686t122+20454t121+31556t120+36980t119+41018t118+52454t117+51410t116+67566t115+66632t114+72838t113+78818t112+85256t111+78486t110+86086t109+66532t108+89508t107+51674t106+51770t105+27992t104+28012t103-5610t102-48388t101-81476t100-65954t99-138134t98-181438t97-249098t96-217614t95-263190t94-385622t93-415368t92-376512t91-391444t90-520068t89-600252t88-479630t87-440216t86-619942t85-663136t84-525874t83-388194t82-579930t81-671206t80-453674t79-242096t78-445440t77-556554t76-315708t75-42840t74-227670t73-408962t72-139702t71+187500t70-18560t69-228768t68+16188t67+350044t66+196048t65-116646t64+153486t63+464016t62+306616t61+11182t60+170352t59+536110t58+377256t57+47144t56+210482t55+485858t54+414868t53+83876t52+149958t51+459648t50+371240t49+105090t48+115068t47+337410t46+346500t45+97278t44+65286t43+241002t42+258084t41+102708t40+31662t39+131274t38+181926t37+77166t36+18792t35+60696t34+99684t33+55458t32+5238t31+20466t30+46116t29+31158t28+4374t27+14310t25+14742t24+2754t23+4536t20+1458t19+486t15)*xy+(t163+4t161+10t159+3t158+19t157+10t156+40t155+23t154+85t153+34t152+162t151+69t150+279t149+126t148+435t147+236t146+683t145+338t144+1005t143+489t142+1520t141+583t140+1984t139+795t138+2523t137+1010t136+2673t135+1143t134+3184t133+602t132+3035t131-286t130+2690t129-1158t128-80t127-2582t126-2663t125-5667t124-6594t123-10843t122-10227t121-15778t120-18490t119-20509t118-26227t117-25705t116-33783t115-33316t114-36419t113-39409t112-42628t111-39243t110-43043t109-33266t108-44754t107-25837t106-25885t105-13996t104-14006t103+2805t102+24194t101+40738t100+32977t99+69067t98+90719t97+124549t96+108807t95+131595t94+192811t93+207684t92+188256t91+195722t90+260034t89+300126t88+239815t87+220108t86+309971t85+331568t84+262937t83+194097t82+289965t81+335603t80+226837t79+121048t78+222720t77+278277t76+157854t75+21420t74+113835t73+204481t72+69851t71-93750t70+9280t69+114384t68-8094t67-175022t66-98024t65+58323t64-76743t63-232008t62-153308t61-5591t60-85176t59-268055t58-188628t57-23572t56-105241t55-242929t54-207434t53-41938t52-74979t51-229824t50-185620t49-52545t48-57534t47-168705t46-173250t45-48639t44-32643t43-120501t42-129042t41-51354t40-15831t39-65637t38-90963t37-38583t36-9396t35-30348t34-49842t33-27729t32-2619t31-10233t30-23058t29-15579t28-2187t27-7155t25-7371t24-1377t23-2268t20-729t19-243t15)*y2+(t203+4t201+11t199+6t198+24t197+22t196+59t195+59t194+147t193+121t192+321t191+304t190+636t189+684t188+1177t187+1427t186+2291t185+2610t184+4169t183+4805t182+7411t181+8603t180+12014t179+14902t178+19984t177+24410t176+31416t175+38219t174+49759t173+59024t172+72805t171+87738t170+107184t169+128730t168+148823t167+177293t166+208488t165+243085t164+274652t163+313477t162+358402t161+407995t160+440368t159+489857t158+533409t157+590900t156+613159t155+642009t154+675205t153+703162t152+691584t151+664669t150+634434t149+608304t148+506638t147+375655t146+236942t145+81402t144-130714t143-435119t142-728163t141-1046989t140-1426830t139-1898333t138-2390244t137-2879244t136-3401743t135-4035919t134-4654669t133-5293059t132-5879815t131-6558320t130-7224571t129-7844620t128-8397543t127-8940449t126-9463703t125-9932912t124-10226875t123-10488582t122-10665507t121-10777172t120-10712369t119-10486145t118-10241242t117-9854804t116-9346362t115-8631266t114-7889934t113-7087789t112-6140696t111-5057403t110-3972885t109-2841214t108-1730199t107-408272t106+723754t105+1916866t104+2997721t103+4166111t102+5223604t101+6097439t100+6958494t99+7723617t98+8429182t97+8929759t96+9281026t95+9637207t94+9847117t93+9903920t92+9846705t91+9636841t90+9565005t89+9179370t88+8846550t87+8304663t86+7895112t85+7427868t84+6848262t83+6266595t82+5699808t81+5211216t80+4690674t79+4093983t78+3612177t77+3194451t76+2781783t75+2387907t74+1940382t73+1715472t72+1412748t71+1195101t70+923913t69+752625t68+630666t67+490239t66+372600t65+276777t64+222588t63+176985t62+117045t61+78408t60+63666t59+42849t58+39366t57+10206t56+15066t55+5832t54+7533t53+3645t52+1458t50+729t48)*x+(-t203-4t201-11t199-6t198-24t197-22t196-59t195-59t194-147t193-121t192-321t191-304t190-636t189-684t188-1177t187-1427t186-2291t185-2610t184-4169t183-4805t182-7411t181-8603t180-12014t179-14902t178-19984t177-24410t176-31416t175-38219t174-49759t173-59024t172-72805t171-87738t170-107184t169-128730t168-148823t167-177293t166-208488t165-243085t164-274652t163-313477t162-358402t161-407995t160-440368t159-489857t158-533409t157-590900t156-613159t155-642009t154-675205t153-703162t152-691584t151-664669t150-634434t149-608304t148-506638t147-375655t146-236942t145-81402t144+130714t143+435119t142+728163t141+1046989t140+1426830t139+1898333t138+2390244t137+2879244t136+3401743t135+4035919t134+4654669t133+5293059t132+5879815t131+6558320t130+7224571t129+7844620t128+8397543t127+8940449t126+9463703t125+9932912t124+10226875t123+10488582t122+10665507t121+10777172t120+10712369t119+10486145t118+10241242t117+9854804t116+9346362t115+8631266t114+7889934t113+7087789t112+6140696t111+5057403t110+3972885t109+2841214t108+1730199t107+408272t106-723754t105-1916866t104-2997721t103-4166111t102-5223604t101-6097439t100-6958494t99-7723617t98-8429182t97-8929759t96-9281026t95-9637207t94-9847117t93-9903920t92-9846705t91-9636841t90-9565005t89-9179370t88-8846550t87-8304663t86-7895112t85-7427868t84-6848262t83-6266595t82-5699808t81-5211216t80-4690674t79-4093983t78-3612177t77-3194451t76-2781783t75-2387907t74-1940382t73-1715472t72-1412748t71-1195101t70-923913t69-752625t68-630666t67-490239t66-372600t65-276777t64-222588t63-176985t62-117045t61-78408t60-63666t59-42849t58-39366t57-10206t56-15066t55-5832t54-7533t53-3645t52-1458t50-729t48)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeIVvertical.sing <==
////////////////////////////////////////////////////////////////
// Modifications for Type IV Graph with Vertical modification //
////////////////////////////////////////////////////////////////

// The following contains an example for the modified Type IV graph in R^4 (with one smooth genus 1 component and one rational component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 < w4 = w5 with val(a5-a4)=val(a5) = val(a4).


LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (t^5+t^9);
poly b4 = (3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16+2t14+6t8-2t5+8)*x4+(-t50-3t48-5t46-5t44-2t42-6t40-12t38+2t37-6t36+4t35-t34+2t33-8t32-18t30-7t28-6t26+2t24+2t23-12t22+2t21+t20+4t19-8t18+t16+2t15-16t14+12t13+t10+6t8+18t5+9)*x3+(t66+2t64+3t62+3t60+6t58+9t56-2t55+14t54-6t53+21t52-10t51+18t50-10t49+14t48-6t47+22t46-16t45+30t44-26t43+15t42-12t41-10t40-2t39-13t38-18t37-13t36-40t35-t34-18t33-21t32-14t31-20t30-24t28-24t27-7t26-18t24-30t23-12t22-9t20-36t19-15t18-18t15-18t14-9t10)*x2+y2+(t76+2t74+3t72+2t71+4t70+4t69+9t68+6t67+15t66+8t65+21t64+18t63+27t62+28t61+31t60+38t59+39t58+48t57+47t56+54t55+55t54+60t53+51t52+66t51+45t50+72t49+39t48+54t47+33t46+36t45+36t44+18t43+27t42+18t40+9t38)*x

drawTropicalCurve(f2,"max");


///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+2t14+t10+6t8+9)*x4+(-t50-3t48-5t46-5t44-2t42-6t40-12t38+2t37-6t36+4t35-t34+2t33-8t32-18t30-7t28-2t27-6t26+2t24-16t22+2t21+t20-2t19-12t18-2t17+t16-4t15-28t14+10t13-11t10-6t9+6t8+12t5+9)*x3+(-2t5-2)*x2y+(t66+2t64+3t62+3t60+6t58+9t56-2t55+14t54-6t53+21t52-10t51+18t50-10t49+14t48-6t47+22t46-16t45+31t44-26t43+15t42-12t41-8t40-13t38-18t37-6t36-36t35-18t33-9t32-18t30-9t28)*x2+(2t22+2t18+2t17+6t14+2t13+6t10+6t9+6t5)*xy+y2+(t76+2t74+3t72+2t71+4t70+4t69+9t68+6t67+15t66+8t65+21t64+18t63+27t62+28t61+31t60+38t59+39t58+48t57+47t56+54t55+55t54+60t53+51t52+66t51+45t50+72t49+39t48+54t47+33t46+36t45+36t44+18t43+27t42+18t40+9t38)*x

drawTropicalCurve(g2,"max");

///////////////////
// UY-projection //
///////////////////

poly guy = substitute(f2, x, x + b4^2); 
// guy;
// -x5+(t32+2t30+t28+t18-4t16+2t14-24t8-2t5-37)*x4+(-t50+t48+3t46-t44-2t42+18t40+36t38+2t37+18t36+4t35+3t34+2t33+22t32+62t30+29t28+18t26-70t24+2t23+36t22-6t21+t20+4t19+28t18-327t16+2t15+56t14-36t13+t10-666t8-54t5-513)*x3+(-2t66-t64-6t60-18t58+9t56-2t55+32t54-15t52+2t51-42t50-4t49+121t48-6t47+277t46+20t45+90t44+46t43-3t42+24t41+266t40+4t39+743t38+30t37+350t36+80t35+164t34+36t33-258t32+28t31+850t30-72t29+291t28+48t27+338t26-2160t24+60t23+672t22-324t21+18t20+72t19+273t18-5022t16+36t15+522t14-648t13+18t10-6156t8-486t5-3159)*x2+y2+(-t82-t80-t78-4t76-16t74-9t72-2t71-4t70-2t69-39t68-2t67-92t66-6t65+6t64-18t63+85t62-4t61-110t60+10t59-237t58-24t57+267t56-52t55+761t54+46t53+82t52+154t51-206t50+36t49+839t48-28t47+2534t46+144t45+975t44+462t43+364t42+216t41+126t40+132t39+4227t38-108t37+1728t36+540t35+1281t34+162t33-4779t32+324t31+4158t30-1080t29+999t28+432t27+1620t26-13986t24+378t23+3132t22-2430t21+81t20+324t19+918t18-21627t16+162t15+1620t14-2916t13+81t10-18954t8-1458t5-7290)*x

drawTropicalCurve(guy,"max");


///////////////////
// UZ-projection //
///////////////////

poly guz = substitute(substitute(f2, y, y+b3*b4*b5*x-b5*x^2),x, x + b4^2); 
// guz;
// -x5+(t32+2t30+t28+t18-4t16+2t14+t10-24t8-36)*x4+(-t50+t48+3t46-t44-2t42+18t40+36t38+2t37+18t36+4t35+3t34+2t33+22t32+62t30+29t28-2t27+22t26-70t24+32t22+2t21+t20-2t19+48t18-2t17-323t16-4t15+44t14+10t13+25t10-6t9-642t8+12t5-477)*x3+(-2t5-2)*x2y+(-2t66-t64-6t60-18t58+9t56-2t55+32t54-15t52+2t51-42t50-4t49+121t48-6t47+277t46+20t45+91t44+40t43+3t42+24t41+268t40+731t38+42t37+357t36+30t35+225t34+30t33-240t32-12t31+744t30+66t29+306t28-90t27+561t26-54t25-2070t24-72t23+360t22+270t21+27t20-54t19+612t18-162t17-4698t16-108t15+216t14+486t13+189t10-162t9-5508t8+324t5-2673)*x2+(2t22-4t21+2t18+2t17-4t16+6t14-22t13+6t10+6t9-24t8-30t5-36)*xy+y2+(-t82-t80-t78-4t76-16t74-9t72-2t71-4t70-2t69-39t68-2t67-92t66-6t65+6t64-18t63+85t62-4t61-108t60+4t59-233t58-24t57+271t56-54t55+749t54+54t53+108t52+72t51-144t50+30t49+891t48-66t47+2358t46+282t45+1107t44+18t43+750t42+126t41+414t40-144t39+3195t38+882t37+2052t36-648t35+2493t34-378t33-3807t32-648t31+1134t30+2700t29+1377t28-1134t27+3564t26-1620t25-11502t24-1296t23-1296t22+5670t21+243t20-486t19+2268t18-2430t17-16767t16-972t15-972t14+6318t13+243t10-1458t9-13122t8+2916t5-4374)*x+(2t38-2t37+2t34+2t33-2t32+18t30-22t29+18t26+18t25-24t24+54t22-90t21+54t18+54t17-108t16+54t14-162t13+54t10+54t9-216t8-108t5-162)*y+(t76-2t75+t74+2t72-4t70+2t69+19t68-38t67+21t66-2t65+37t64-4t63-82t62+46t61+153t60-306t59+187t58-42t57+294t56-72t55-720t54+462t53+675t52-1350t51+909t50-378t49+1332t48-540t47-3510t46+2646t45+1755t44-3510t43+2565t42-1890t41+3942t40-2160t39-10260t38+9450t37+2673t36-5346t35+4023t34-5670t33+8586t32-4860t31-17982t30+21546t29+2187t28-4374t27+2673t26-10206t25+15066t24-5832t23-17496t22+30618t21+729t20-1458t19-729t18-10206t17+20412t16-2916t15-7290t14+24786t13-1458t10-4374t9+17496t8+8748t5+6561)

drawTropicalCurve(guz,"max");


///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+4t67+6t65+t64+4t63+4t62+t61+6t60+4t58+t56-t54-2t52-2t50-t49-2t48-4t46+2t45-6t44-3t41+5t40-6t39+2t38+5t37-2t36+5t35-t34+10t33-3t32-t31-5t30+19t29-18t27-3t26-6t25+7t24-4t23-39t22+51t21-8t20-33t19-t18-31t17+56t16-15t15-59t14+113t13-7t10-39t9+120t8+96t5+99)*x4+(-4t69-16t67-24t65-4t64-16t63-16t62-4t61-24t60-16t58-4t56+4t54+8t52+8t50+4t49+8t48+4t47+16t46+24t44+4t43+12t42+12t41+4t40+24t39+4t38-8t37+8t36+4t35+4t34-24t33+6t32+8t31+28t30-68t29+6t28+42t27+24t26+28t25-34t24+22t23+126t22-192t21+14t20+66t19+50t18+114t17-220t16+18t15+154t14-390t13+50t10+126t9-456t8-306t5-360)*x3y+(6t69+24t67+36t65+6t64+24t63+24t62+6t61+36t60+24t58+6t56-6t54-12t52-12t50-6t49-12t48-10t47-24t46-8t45-36t44-10t43-30t42-18t41-30t40-36t39-18t38-12t36-30t35-6t34+20t33-3t32-16t31-50t30+94t29-15t28-33t27-48t26-42t25+57t24-39t23-159t22+276t21+17t20-33t19-121t18-161t17+326t16+55t15-149t14+523t13-57t10-159t9+660t8+401t5+508)*x2y2+(-4t69-16t67-24t65-4t64-16t63-16t62-4t61-24t60-16t58-4t56+4t54+8t52+8t50+4t49+8t48+8t47+16t46+8t45+24t44+8t43+24t42+12t41+28t40+24t39+16t38+4t37+8t36+28t35+4t34-8t33+12t31+36t30-60t29+12t28+12t27+36t26+28t25-40t24+28t23+96t22-180t21-24t20+96t18+104t17-216t16-64t15+72t14-328t13+32t10+96t9-432t8-248t5-328)*xy3+(t69+4t67+6t65+t64+4t63+4t62+t61+6t60+4t58+t56-t54-2t52-2t50-t49-2t48-2t47-4t46-2t45-6t44-2t43-6t42-3t41-7t40-6t39-4t38-t37-2t36-7t35-t34+2t33-3t31-9t30+15t29-3t28-3t27-9t26-7t25+10t24-7t23-24t22+45t21+6t20-24t18-26t17+54t16+16t15-18t14+82t13-8t10-24t9+108t8+62t5+82)*y4+(t110-t109+4t108-5t107+11t106-11t105+22t104-15t103+27t102-10t101+19t100-t99+15t98-13t97+37t96-46t95+41t94-48t93-38t92-8t91-93t90-15t89+34t88-120t87+149t86-120t85+18t84+145t83-58t82+320t81+282t80+109t79+602t78+96t77+418t76+716t75+80t74+1070t73+303t72+598t71+907t70+117t69+880t68+271t67+505t66+731t65+42t64+389t63+135t62-118t61-181t60-770t59+453t58-410t57-888t56-834t55-531t54+382t53-1642t52-752t51+538t50-26t49-1218t48-1266t47+1387t46+952t45-2060t44-1097t43+1302t42+1723t41-2182t40-1625t39+1825t38+530t37-1873t36-1844t35+1644t34+1869t33-4309t32-1605t31+699t30+800t29-1380t28-3696t27+906t26-198t25-3026t24-580t23-36t22+558t21-1169t20-2871t19+1737t18+297t17+54t16+123t15-378t14+945t13+1188t10+135t9+108t8+621t5+81)*x3+(-3t110+3t109-12t108+15t107-33t106+33t105-66t104+45t103-81t102+30t101-57t100+3t99-45t98+39t97-111t96+138t95-123t94+144t93+114t92+24t91+279t90+45t89-102t88+366t87-459t86+378t85-78t84-399t83+162t82-960t81-818t80-363t79-1758t78-276t77-1282t76-2016t75-364t74-3138t73-929t72-1892t71-2433t70-645t69-2464t68-1043t67-1623t66-2061t65-510t64-881t63-581t62+463t60+1904t59-459t58+1154t57+2060t56+3342t55+1741t54+408t53+4510t52+3178t51+1430t50+480t49+4366t48+4684t47-209t46+58t45+5040t44+4083t43+70t42-2141t41+5742t40+3949t39-1631t38+360t37+3331t36+3348t35-2136t34-2583t33+7731t32+747t31-2253t30+114t29+636t28+4302t27-4254t26-288t25+5874t24-3990t23-2448t22-1728t21-453t20+3537t19-7515t18-1053t17-162t16-4329t15-918t14-2997t13-5076t10-567t9-324t8-2025t5-243)*x2y+(3t110-3t109+12t108-15t107+33t106-33t105+66t104-45t103+81t102-30t101+57t100-3t99+45t98-39t97+111t96-138t95+123t94-144t93-114t92-24t91-279t90-45t89+102t88-369t87+465t86-387t85+90t84+381t83-156t82+960t81+804t80+381t79+1734t78+270t77+1296t76+1950t75+426t74+3102t73+939t72+1941t71+2289t70+792t69+2376t68+1158t67+1677t66+1995t65+702t64+738t63+669t62+177t61-423t60-1701t59+9t58-1116t57-1758t56-3762t55-1815t54-1185t53-4302t52-3639t51-2952t50-681t49-4722t48-5127t47-1767t46-1515t45-4470t44-4479t43-2058t42+627t41-5340t40-3486t39-291t38-1335t37-2187t36-2256t35+738t34+1071t33-5133t32+1287t31+2331t30-1371t29+1116t28-909t27+5022t26+729t25-4272t24+6855t23+3726t22+1755t21+2433t20-999t19+8667t18+1134t17+162t16+6309t15+1944t14+3078t13+5832t10+648t9+324t8+2106t5+243)*xy2+(-t110+t109-4t108+5t107-11t106+11t105-22t104+15t103-27t102+10t101-19t100+t99-15t98+13t97-37t96+46t95-41t94+48t93+38t92+8t91+93t90+15t89-34t88+123t87-155t86+129t85-30t84-127t83+52t82-320t81-268t80-127t79-578t78-90t77-432t76-650t75-142t74-1034t73-313t72-647t71-763t70-264t69-792t68-386t67-559t66-665t65-234t64-246t63-223t62-59t61+141t60+567t59-3t58+372t57+586t56+1254t55+605t54+395t53+1434t52+1213t51+984t50+227t49+1574t48+1709t47+589t46+505t45+1490t44+1493t43+686t42-209t41+1780t40+1162t39+97t38+445t37+729t36+752t35-246t34-357t33+1711t32-429t31-777t30+457t29-372t28+303t27-1674t26-243t25+1424t24-2285t23-1242t22-585t21-811t20+333t19-2889t18-378t17-54t16-2103t15-648t14-1026t13-1944t10-216t9-108t8-702t5-81)*y3+(-t148+2t147-5t146+8t145-15t144+17t143-26t142+24t141-38t140+36t139-64t138+74t137-130t136+147t135-215t134+236t133-283t132+309t131-323t130+383t129-349t128+488t127-368t126+674t125-415t124+862t123-383t122+920t121-5t120+513t119+606t118+17t117+782t116-83t115+281t114+94t113-193t112-1432t111+303t110-3855t109+1022t108-5575t107-1147t106-4443t105-5802t104-2495t103-8443t102-3349t101-5189t100-8451t99-368t98-9360t97-622t96+1030t95-5964t94+12088t93-3014t92+11637t91+15961t90+4480t89+32641t88+11701t87+30779t86+31823t85+21865t84+44815t83+28824t82+36696t81+40619t80+24353t79+40655t78+22540t77+24033t76+21884t75+4461t74+13356t73-11039t72-4293t71-22437t70-24584t69-31691t68-46259t67-43348t66-57357t65-55722t64-60677t63-72423t62-61021t61-76146t60-62184t59-68043t58-68391t57-54945t56-66939t55-47088t54-51141t53-44415t52-31995t51-39825t50-25137t49-24570t48-21735t47-8181t46-18198t45-6318t44-9504t43-5589t42-648t41-4860t40-486t39-2430t38-486t37-486t35-243t33)*x2+(2t148-4t147+10t146-16t145+30t144-34t143+52t142-48t141+76t140-72t139+128t138-148t137+260t136-294t135+430t134-472t133+566t132-618t131+646t130-766t129+698t128-976t127+734t126-1344t125+824t124-1716t123+750t122-1830t121+2t120-1026t119-1228t118-32t117-1594t116+196t115-680t114-122t113+300t112+2888t111-706t110+7580t109-1988t108+11068t107+2186t106+8868t105+11486t104+5248t103+16670t102+6592t101+11014t100+16994t99+1794t98+18164t97+2608t96-422t95+12980t94-22764t93+7528t92-19356t91-28880t90-9314t89-61124t88-17774t87-57060t86-64548t85-44728t84-79136t83-56204t82-80066t81-88244t80-42290t79-79856t78-70810t77-69286t76-42490t75-14138t74-69924t73-29096t72+1780t71+37104t70-17468t69-10008t68+71562t67+88098t66+36324t65+12328t64+106582t63+162778t62+61218t61+40034t60+117486t59+193624t58+109912t57+16754t56+137066t55+193646t54+126202t53+23642t52+89424t51+210816t50+126602t49+20796t48+71796t47+168552t46+147996t45+26376t44+43740t43+145314t42+127350t41+45144t40+28692t39+100926t38+111510t37+39042t36+15876t35+60696t34+79056t33+34884t32+2970t31+20466t30+46116t29+25164t28+2916t27+14310t25+14742t24+2268t23+4536t20+1458t19+486t15)*xy+(-t148+2t147-5t146+8t145-15t144+17t143-26t142+24t141-38t140+36t139-64t138+74t137-130t136+147t135-215t134+236t133-283t132+309t131-323t130+383t129-349t128+488t127-367t126+672t125-412t124+858t123-375t122+915t121-t120+513t119+614t118+16t117+797t116-98t115+340t114+61t113-150t112-1444t111+353t110-3790t109+994t108-5534t107-1093t106-4434t105-5743t104-2624t103-8335t102-3296t101-5507t100-8497t99-897t98-9082t97-1304t96+211t95-6490t94+11382t93-3764t92+9678t91+14440t90+4657t89+30562t88+8887t87+28530t86+32274t85+22364t84+39568t83+28102t82+40033t81+44122t80+21145t79+39928t78+35405t77+34643t76+21245t75+7069t74+34962t73+14548t72-890t71-18552t70+8734t69+5004t68-35781t67-44049t66-18162t65-6164t64-53291t63-81389t62-30609t61-20017t60-58743t59-96812t58-54956t57-8377t56-68533t55-96823t54-63101t53-11821t52-44712t51-105408t50-63301t49-10398t48-35898t47-84276t46-73998t45-13188t44-21870t43-72657t42-63675t41-22572t40-14346t39-50463t38-55755t37-19521t36-7938t35-30348t34-39528t33-17442t32-1485t31-10233t30-23058t29-12582t28-1458t27-7155t25-7371t24-1134t23-2268t20-729t19-243t15)*y2+(-t180+2t179-5t178+8t177-16t176+16t175-26t174+17t173-34t172+11t171-56t170+27t169-147t168+79t167-268t166+103t165-354t164-50t163-344t162-268t161-430t160-363t159-768t158-224t157-1177t156-398t155-923t154-946t153+289t152-1739t151+1547t150-858t149+2433t148+1995t147+3719t146+6255t145+8408t144+8876t143+16605t142+13997t141+26819t140+23225t139+31959t138+39733t137+37542t136+53148t135+43513t134+60342t133+55916t132+53060t131+51875t130+43217t129+35812t128+22980t127-18251t126-20409t125-76888t124-103118t123-164977t122-230311t121-261254t120-375656t119-421282t118-537464t117-595126t116-682832t115-791137t114-864503t113-947043t112-1009032t111-1060240t110-1137682t109-1134608t108-1149255t107-1143374t106-1091824t105-1087099t104-915277t103-876594t102-702334t101-598202t100-405618t99-173318t98-24155t97+217066t96+393661t95+668530t94+869461t93+1067699t92+1259850t91+1477543t90+1625871t89+1793385t88+1850841t87+2024895t86+2070465t85+2123313t84+2122155t83+2077221t82+2130732t81+2005290t80+1980036t79+1806813t78+1748232t77+1617759t76+1481571t75+1338903t74+1191780t73+1075896t72+935010t71+790101t70+674757t69+583416t68+481464t67+397251t66+280746t65+258552t64+188082t63+165321t62+99792t61+71118t60+63666t59+39933t58+39366t57+8748t56+15066t55+5832t54+7533t53+3645t52+1458t50+729t48)*x+(t180-2t179+5t178-8t177+16t176-16t175+26t174-17t173+34t172-11t171+56t170-27t169+147t168-79t167+268t166-103t165+354t164+50t163+344t162+268t161+430t160+363t159+768t158+224t157+1177t156+398t155+923t154+946t153-289t152+1739t151-1547t150+858t149-2433t148-1995t147-3719t146-6255t145-8408t144-8876t143-16605t142-13997t141-26819t140-23225t139-31959t138-39733t137-37542t136-53148t135-43513t134-60342t133-55916t132-53060t131-51875t130-43217t129-35812t128-22980t127+18251t126+20409t125+76888t124+103118t123+164977t122+230311t121+261254t120+375656t119+421282t118+537464t117+595126t116+682832t115+791137t114+864503t113+947043t112+1009032t111+1060240t110+1137682t109+1134608t108+1149255t107+1143374t106+1091824t105+1087099t104+915277t103+876594t102+702334t101+598202t100+405618t99+173318t98+24155t97-217066t96-393661t95-668530t94-869461t93-1067699t92-1259850t91-1477543t90-1625871t89-1793385t88-1850841t87-2024895t86-2070465t85-2123313t84-2122155t83-2077221t82-2130732t81-2005290t80-1980036t79-1806813t78-1748232t77-1617759t76-1481571t75-1338903t74-1191780t73-1075896t72-935010t71-790101t70-674757t69-583416t68-481464t67-397251t66-280746t65-258552t64-188082t63-165321t62-99792t61-71118t60-63666t59-39933t58-39366t57-8748t56-15066t55-5832t54-7533t53-3645t52-1458t50-729t48)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVI.sing <==
/////////////////////////////////////
// Modifications for Type VI Graph //
/////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^3 (with one genus 1 component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.


LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (5+t^9);
poly b4 = (3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+10t9+6t8-2t5+33)*x4+(-t50-3t48-3t46-t44+t42-10t41-4t40-20t39-11t38-8t37-6t36+4t35-t34+2t33-33t32-66t30-32t28-5t26-10t25+2t23+2t21+10t19-2t18-60t17-24t16+20t14+12t13+34t10-80t9-144t8+68t5-191)*x3+(t66+2t64+t62-t60+3t58+10t57+9t56+18t55+5t54+4t53-16t51+2t50+38t49+28t48+110t47+30t46+48t45-17t44-24t43-54t42+68t41+76t40+158t39+254t38+12t37+138t36-146t35-t34-68t33+191t32-12t31+362t30+182t28-60t27-31t26-10t25-18t23-120t22-50t21-90t19-159t18-60t17-25t16-180t14-300t13-225t10-90t9-150t8-450t5-225)*x2+y2+(t76+2t74+t72+2t71+4t69+6t68+12t67+13t66+20t65+8t64+22t63+21t62+24t61+49t60+72t59+69t58+130t57+71t56+98t55+151t54+96t53+240t52+208t51+279t50+290t49+343t48+210t47+389t46+360t45+385t44+600t43+405t42+390t41+600t40+180t39+525t38+540t37+150t36+900t35+450t33+225t32+450t30+225t28)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+10t9+6t8+34)*x4+(-t50-3t48-3t46-t44+t42-10t41-4t40-20t39-11t38-8t37-6t36+4t35-t34+2t33-33t32-66t30-32t28-2t27-5t26-10t25+2t23-4t22+2t21+4t19-12t18-62t17-24t16+8t14-8t13+4t10-86t9-154t8+8t5-221)*x3+(-2t5-2)*x2y+(t66+2t64+t62-t60+3t58+10t57+9t56+18t55+5t54+4t53-16t51+2t50+38t49+28t48+110t47+30t46+48t45-16t44-24t43-54t42+68t41+76t40+160t39+254t38+12t37+144t36-136t35-68t33+191t32+382t30+191t28)*x2+(2t22+2t17+6t14+10t13+6t9+10t8+30t5+30)*xy+y2+(t76+2t74+t72+2t71+4t69+6t68+12t67+13t66+20t65+8t64+22t63+21t62+24t61+49t60+72t59+69t58+130t57+71t56+98t55+151t54+96t53+240t52+208t51+279t50+290t49+343t48+210t47+389t46+360t45+385t44+600t43+405t42+390t41+600t40+180t39+525t38+540t37+150t36+900t35+450t33+225t32+450t30+225t28)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+4t67+6t65+t64+4t63+4t62+t61+6t60+4t58+t56-t54-2t52-t50-t49-3t46-2t45-6t44-8t43+3t42-7t41+6t40-6t39-5t38-11t37-4t36-19t35-8t33+t32-13t31-35t30+7t29-7t28+5t27-9t26-9t25+15t24+103t23-114t22+15t21+24t19+83t18-106t17+11t16+8t15+272t14-176t13+24t10+256t9-160t8+220t5+204)*x4+(-4t69-16t67-24t65-4t64-16t63-16t62-4t61-24t60-16t58-4t56+4t54+8t52+4t50+4t49+4t47+12t46+16t45+24t44+36t43+28t41+24t39+32t38+56t37+16t36+100t35+48t33-10t32+56t31+148t30-28t29+44t28-50t27+48t26+36t25-50t24-426t23+426t22-48t21-66t19-406t18+414t17-40t16-46t15-1058t14+626t13-138t10-1014t9+614t8-922t5-830)*x3y+(6t69+24t67+36t65+6t64+24t63+24t62+6t61+36t60+24t58+6t56-6t54-12t52-6t50-6t49-10t47-18t46-32t45-36t44-58t43-12t42-42t41-24t40-36t39-60t38-96t37-24t36-174t35-88t33+21t32-88t31-230t30+42t29-82t28+105t27-84t26-50t25+65t24+653t23-609t22+60t21+20t20+69t19+683t18-611t17+56t16+123t15+1557t14-861t13+289t10+1511t9-895t8+1445t5+1263)*x2y2+(-4t69-16t67-24t65-4t64-16t63-16t62-4t61-24t60-16t58-4t56+4t54+8t52+4t50+4t49+8t47+12t46+24t45+24t44+40t43+12t42+28t41+24t40+24t39+44t38+68t37+16t36+124t35+64t33-16t32+60t31+156t30-28t29+60t28-80t27+60t26+32t25-40t24-440t23+396t22-36t21-20t20-36t19-480t18+404t17-36t16-100t15-1028t14+548t13-220t10-1004t9+588t8-984t5-848)*xy3+(t69+4t67+6t65+t64+4t63+4t62+t61+6t60+4t58+t56-t54-2t52-t50-t49-2t47-3t46-6t45-6t44-10t43-3t42-7t41-6t40-6t39-11t38-17t37-4t36-31t35-16t33+4t32-15t31-39t30+7t29-15t28+20t27-15t26-8t25+10t24+110t23-99t22+9t21+5t20+9t19+120t18-101t17+9t16+25t15+257t14-137t13+55t10+251t9-147t8+246t5+212)*y4+(t110-t109+4t108-5t107+7t106-8t105+6t104-2t103-3t102+27t101-30t100+77t99-68t98+81t97-27t96-15t95+124t94-131t93+293t92-207t91+496t90-338t89+623t88-213t87+233t86+649t85-613t84+1668t83-1027t82+1933t81-589t80+1463t79+403t78+334t77+2118t76-1021t75+3585t74-1350t73+2772t72+249t71+1010t70+1698t69-80t68+2068t67-521t66+3269t65-1500t64+2168t63-1057t62-257t61+124t60-1363t59-2295t58-729t57-961t56-4812t55+1361t54-9803t53+3095t52-6997t51-2454t50-6030t49-5236t48-390t47-11169t46-1259t45-14825t44+5285t43-10868t42-6298t41-9148t40-6600t39+3703t38-16257t37-9710t36-6192t35+1363t34-4173t33-14485t32-14814t31+7336t30+750t29-17282t28-15169t27+836t26+6215t25-1721t24-27746t23-16468t22+13294t21-420t20-25512t19-14316t18-7468t17+6124t16-2320t15-45936t14-592t13-17220t10-22300t9-132t8-29544t5-14144)*x3+(-3t110+3t109-12t108+15t107-21t106+24t105-18t104+6t103+9t102-81t101+90t100-231t99+204t98-243t97+81t96+45t95-372t94+393t93-879t92+621t91-1488t90+1014t89-1869t88+645t87-711t86-1929t85+1815t84-4986t83+3093t82-5841t81+1843t80-4473t79-1107t78-1056t77-6324t76+3075t75-10781t74+4236t73-8534t72-385t71-3242t70-4900t69+618t68-6712t67+2443t66-10017t65+4722t64-5488t63+2389t62+2431t61-670t60+5045t59+7869t58+2365t57+5233t56+13144t55+133t54+28761t53-6425t52+22453t51+5786t50+25704t49+14618t48+4830t47+31375t46+7599t45+50619t44-15125t43+32514t42+11468t41+41990t40+20260t39-14985t38+45203t37+21688t36+37344t35-8991t34-7203t33+40721t32+47398t31-11240t30-20590t29+26014t28+44661t27+9540t26-18259t25-44227t24+76794t23+49092t22-30902t21-11340t20+9576t19+55818t18+22272t17-16142t16-29040t15+94896t14+12816t13+3060t10+56388t9+3036t8+57672t5+34872)*x2y+(3t110-3t109+12t108-15t107+21t106-24t105+18t104-6t103-9t102+81t101-90t100+231t99-204t98+243t97-81t96-45t95+372t94-393t93+879t92-621t91+1488t90-1014t89+1869t88-648t87+717t86+1920t85-1803t84+4977t83-3099t82+5862t81-1881t80+4515t79+1056t78+1083t77+6309t76-3081t75+10794t74-4329t73+8643t72+204t71+3348t70+4803t69-807t68+6966t67-2883t66+10122t65-4833t64+4980t63-1998t62-3261t61+819t60-5523t59-8361t58-2454t57-6408t56-12498t55-2241t54-28437t53+4995t52-23184t51-4998t50-29511t49-14073t48-6660t47-30309t46-9510t45-53691t44+14760t43-32469t42-7755t41-49263t40-20490t39+16923t38-43419t37-17967t36-46728t35+11442t34+17064t33-39354t32-48876t31+5856t30+29760t29-13098t28-44238t27-15564t26+18066t25+68922t24-73572t23-48936t22+26412t21+17640t20+23904t19-62253t18-22206t17+15027t16+47040t15-73440t14-18336t13+21240t10-51132t9-4356t8-42192t5-31092)*xy2+(-t110+t109-4t108+5t107-7t106+8t105-6t104+2t103+3t102-27t101+30t100-77t99+68t98-81t97+27t96+15t95-124t94+131t93-293t92+207t91-496t90+338t89-623t88+216t87-239t86-640t85+601t84-1659t83+1033t82-1954t81+627t80-1505t79-352t78-361t77-2103t76+1027t75-3598t74+1443t73-2881t72-68t71-1116t70-1601t69+269t68-2322t67+961t66-3374t65+1611t64-1660t63+666t62+1087t61-273t60+1841t59+2787t58+818t57+2136t56+4166t55+747t54+9479t53-1665t52+7728t51+1666t50+9837t49+4691t48+2220t47+10103t46+3170t45+17897t44-4920t43+10823t42+2585t41+16421t40+6830t39-5641t38+14473t37+5989t36+15576t35-3814t34-5688t33+13118t32+16292t31-1952t30-9920t29+4366t28+14746t27+5188t26-6022t25-22974t24+24524t23+16312t22-8804t21-5880t20-7968t19+20751t18+7402t17-5009t16-15680t15+24480t14+6112t13-7080t10+17044t9+1452t8+14064t5+10364)*y3+(-t148+2t147-5t146+8t145-10t144+9t143-3t142-8t141+14t140-34t139+28t138-48t137+58t136-73t135+71t134-41t133-72t132+82t131-248t130+2t129+88t128-397t127+452t126-392t125-188t124+190t123-1159t122+278t121-1571t120+1345t119-3228t118+3483t117-4467t116+502t115+224t114-7869t113+4475t112-8209t111+471t110-3642t109+283t108-11914t107+5758t106-17560t105-6901t104-846t103-20137t102-5032t101-346t100-33441t99+6963t98-22200t97-47579t96+16524t95-64227t94+17300t93-62356t92+16824t91-99562t90+42783t89-82936t88-100829t87+71636t86-210760t85+130999t84-155874t83-36179t82-78999t81-15377t80-121664t79-117160t78+40007t77-326813t76+307843t75-328116t74-73425t73+43379t72-259860t71+66045t70-97377t69-176749t68-10952t67+225012t66-359595t65+187822t64-220293t63+37472t62+104147t61+158839t60-300361t59+413741t58+169948t57-285995t56+831449t55-883743t54+940265t53-86400t52+378097t51+213271t50+117209t49+478787t48-73348t47+936955t46-573910t45+1096673t44-32500t43+530184t42+501592t41-24380t40+527784t39+98660t38+556512t37+73900t36+585240t35+292620t33+141060t32+282120t30+141060t28)*x2+(2t148-4t147+10t146-16t145+20t144-18t143+6t142+16t141-28t140+68t139-56t138+96t137-116t136+146t135-142t134+82t133+144t132-164t131+496t130-4t129-176t128+794t127-906t126+788t125+370t124-372t123+2312t122-562t121+3160t120-2722t119+6482t118-7004t117+8956t116-1014t115-436t114+15692t113-9012t112+16524t111-1196t110+7400t109-762t108+23614t107-11090t106+34438t105+13492t104+1846t103+39010t102+10556t101-938t100+65832t99-14466t98+43688t97+92068t96-36542t95+128484t94-43822t93+127534t92-46208t91+189892t90-82064t89+141116t88+195290t87-160152t86+392882t85-268992t84+270800t83+35736t82+129580t81-10896t80+171332t79+167820t78-124184t77+524536t76-647564t75+459884t74+36768t73-97704t72+196650t71-242050t70-55740t69+199070t68-97456t67-932224t66+428948t65-528144t64+339206t63-665444t62-765596t61-425282t60+422682t59-880094t58-1505932t57+147756t56-876156t55+1315670t54-2395924t53-867390t52-239998t51+964274t50-822812t49-2239568t48+454416t47+856594t46+1511672t45-2747842t44-577090t43+1387752t42+3626018t41-1293450t40-1515958t39+2320230t38+3534132t37+3340084t36-2825940t35+885150t34+5404060t33+5638672t32+209700t31-1186590t30+4773250t29+6138570t28+4937166t27-1471500t26+825750t25+8725750t24+4145580t23+2322000t22-922500t21+2970000t20+8197200t19+1898640t18+459000t17-180000t16+4995000t15+3947400t14+675000t13+4617000t10+772200t9+135000t8+2214000t5+432000)*xy+(-t148+2t147-5t146+8t145-10t144+9t143-3t142-8t141+14t140-34t139+28t138-48t137+58t136-73t135+71t134-41t133-72t132+82t131-248t130+2t129+88t128-397t127+453t126-394t125-185t124+186t123-1156t122+281t121-1580t120+1361t119-3241t118+3502t117-4478t116+507t115+218t114-7846t113+4506t112-8262t111+598t110-3700t109+381t108-11807t107+5545t106-17219t105-6746t104-923t103-19505t102-5278t101+469t100-32916t99+7233t98-21844t97-46034t96+18271t95-64242t94+21911t93-63767t92+23104t91-94946t90+41032t89-70558t88-97645t87+80076t86-196441t85+134496t84-135400t83-17868t82-64790t81+5448t80-85666t79-83910t78+62092t77-262268t76+323782t75-229942t74-18384t73+48852t72-98325t71+121025t70+27870t69-99535t68+48728t67+466112t66-214474t65+264072t64-169603t63+332722t62+382798t61+212641t60-211341t59+440047t58+752966t57-73878t56+438078t55-657835t54+1197962t53+433695t52+119999t51-482137t50+411406t49+1119784t48-227208t47-428297t46-755836t45+1373921t44+288545t43-693876t42-1813009t41+646725t40+757979t39-1160115t38-1767066t37-1670042t36+1412970t35-442575t34-2702030t33-2819336t32-104850t31+593295t30-2386625t29-3069285t28-2468583t27+735750t26-412875t25-4362875t24-2072790t23-1161000t22+461250t21-1485000t20-4098600t19-949320t18-229500t17+90000t16-2497500t15-1973700t14-337500t13-2308500t10-386100t9-67500t8-1107000t5-216000)*y2+(-t180+2t179-5t178+8t177-10t176+6t175+2t174-23t173+33t172-63t171+48t170-60t169+33t168-56t167-26t166-11t165-249t164+155t163-566t162+67t161-214t160-787t159+98t158-1231t157-1498t156-175t155-4086t154-1001t153-4183t152-4124t151-5659t150-7863t149-10057t148-18111t147-6982t146-39678t145-12600t144-42272t143-56828t142-31215t141-107479t140-80204t139-107697t138-180227t137-151486t136-236058t135-288020t134-321758t133-419290t132-529000t131-634341t130-634371t129-1129235t128-794059t127-1432211t126-1621661t125-1375943t124-2743427t123-1986589t122-3038583t121-3646956t120-3483098t119-4883385t118-4983017t117-5902985t116-6750916t115-7965118t114-8375346t113-9090104t112-12261423t111-10063114t110-14676964t109-14412822t108-13116013t107-21890957t106-14256649t105-21656196t104-21117643t103-19305513t102-27410920t101-20015709t100-26100325t99-21945215t98-27893862t97-23341165t96-19111790t95-27266646t94-9967661t93-26454360t92-10941313t91+1651307t90-18105079t89+14237451t88+508977t87+17336250t86+37639815t85+22697444t84+49825599t83+50980041t82+82075700t81+70282628t80+102410717t79+104508036t78+111750560t77+178059302t76+110078092t75+190630138t74+177887278t73+183383823t72+250691889t71+183464115t70+252944147t69+244914634t68+266164990t67+268600458t66+258218060t65+293475244t64+266655960t63+324834155t62+262649175t61+269449315t60+325127055t59+231535800t58+324009285t57+237373950t56+227348505t55+306528450t54+176051475t53+271016625t52+165284550t51+192207600t50+202209750t49+133801200t48+185004000t47+74879100t46+162661500t45+77719500t44+97470000t43+90598500t42+19129500t41+104557500t40+12879000t39+55417500t38+26284500t37+2092500t36+39690000t35+19845000t33+3240000t32+6480000t30+3240000t28)*x+(t180-2t179+5t178-8t177+10t176-6t175-2t174+23t173-33t172+63t171-48t170+60t169-33t168+56t167+26t166+11t165+249t164-155t163+566t162-67t161+214t160+787t159-98t158+1231t157+1498t156+175t155+4086t154+1001t153+4183t152+4124t151+5659t150+7863t149+10057t148+18111t147+6982t146+39678t145+12600t144+42272t143+56828t142+31215t141+107479t140+80204t139+107697t138+180227t137+151486t136+236058t135+288020t134+321758t133+419290t132+529000t131+634341t130+634371t129+1129235t128+794059t127+1432211t126+1621661t125+1375943t124+2743427t123+1986589t122+3038583t121+3646956t120+3483098t119+4883385t118+4983017t117+5902985t116+6750916t115+7965118t114+8375346t113+9090104t112+12261423t111+10063114t110+14676964t109+14412822t108+13116013t107+21890957t106+14256649t105+21656196t104+21117643t103+19305513t102+27410920t101+20015709t100+26100325t99+21945215t98+27893862t97+23341165t96+19111790t95+27266646t94+9967661t93+26454360t92+10941313t91-1651307t90+18105079t89-14237451t88-508977t87-17336250t86-37639815t85-22697444t84-49825599t83-50980041t82-82075700t81-70282628t80-102410717t79-104508036t78-111750560t77-178059302t76-110078092t75-190630138t74-177887278t73-183383823t72-250691889t71-183464115t70-252944147t69-244914634t68-266164990t67-268600458t66-258218060t65-293475244t64-266655960t63-324834155t62-262649175t61-269449315t60-325127055t59-231535800t58-324009285t57-237373950t56-227348505t55-306528450t54-176051475t53-271016625t52-165284550t51-192207600t50-202209750t49-133801200t48-185004000t47-74879100t46-162661500t45-77719500t44-97470000t43-90598500t42-19129500t41-104557500t40-12879000t39-55417500t38-26284500t37-2092500t36-39690000t35-19845000t33-3240000t32-6480000t30-3240000t28)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVII.sing <==
//////////////////////////////////////
// Modifications for Type VII Graph //
//////////////////////////////////////

// The following contains an example for the modified Type VII graph in R^3 (the good reduction case). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 = w3 = w4 = w5 with no cancellation of initial terms 


LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^10+t^12);
poly b3 = (4*t^10+t^19);
poly b4 = (3*t^10+t^18);
poly b5 = (12*t^10);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t38+t36+8t29+6t28+t24+2t22-118t20)*x4+(-t74-6t66-8t65-t62-3t60+132t58-48t57+127t56-8t53-6t52-16t51-12t50+1072t49+762t48+119t44+238t42+3575t40)*x3+(t98+2t96-143t94+6t90+8t89+12t88+16t87-858t86-1144t85-135t82+48t81-398t80+96t79-1687t78-6864t77-2432t76-1080t73-768t72-2160t71-1536t70-11448t69-14592t68-3456t64-6912t62-24192t60)*x2+y2+(144t118+288t116+144t114+864t110+1152t109+1728t108+2304t107+864t106+1152t105+1296t102+6912t101+4896t100+13824t99+5904t98+6912t97+2304t96+10368t93+13824t92+20736t91+27648t90+10368t89+13824t88+20736t84+41472t82+20736t80)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t38+t36+8t29+6t28+t24+2t22+26t20)*x4+(-t74-6t66-8t65-t62-3t60+132t58-336t57+127t56-8t53-6t52-16t51-12t50+208t49-390t48+119t44+238t42+119t40)*x3+(-24t10)*x2y+(t98+2t96+t94+6t90+8t89+12t88+16t87+6t86+8t85-135t82+48t81-398t80+96t79-391t78+48t77-128t76-1080t73-768t72-2160t71-1536t70-1080t69-768t68-3456t64-6912t62-3456t60)*x2+(24t47+72t39+96t38+288t30)*xy+y2+(144t118+288t116+144t114+864t110+1152t109+1728t108+2304t107+864t106+1152t105+1296t102+6912t101+4896t100+13824t99+5904t98+6912t97+2304t96+10368t93+13824t92+20736t91+27648t90+10368t89+13824t88+20736t84+41472t82+20736t80)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(12t86-12t85-12t83+12t82+156t77-144t76-108t75+96t74-12t71-24t69+4176t68-7824t67+3672t66-36t63-48t62-72t61-96t60+7896t59-7716t58+48t56+3384t54+6672t52+7224t50)*x4+(-48t86+48t85+48t83-48t82-624t77+576t76+432t75-384t74+48t71+96t69-9792t68+14016t67-7776t66+144t63+192t62+288t61+384t60-28128t59+3216t58-192t56-6624t54-12864t52-56544t50)*x3y+(72t86-72t85-72t83+72t82+936t77-864t76-648t75+576t74-72t71-144t69+7776t68-3744t67+4752t66-216t63-288t62-432t61-576t60+38736t59+22824t58+288t56+3024t54+5472t52+1107792t50)*x2y2+(-48t86+48t85+48t83-48t82-624t77+576t76+432t75-384t74+48t71+96t69-2880t68-3264t67-864t66+144t63+192t62+288t61+384t60-24672t59-24432t58-192t56+288t54+960t52-1079520t50)*xy3+(12t86-12t85-12t83+12t82+156t77-144t76-108t75+96t74-12t71-24t69+720t68+816t67+216t66-36t63-48t62-72t61-96t60+6168t59+6108t58+48t56-72t54-240t52+269880t50)*y4+(-144t169+288t168-144t167-1296t161+576t160+2448t159-1728t158-144t157+144t156-288t155+432t154+16560t153-113616t152+184896t151-101808t150+13248t149-2016t148+1440t147-2304t146+61488t145-253008t144-163152t143+831744t142-550080t141+66816t140+51552t139-137088t138+167616t137+2982816t136-14102928t135+20339424t134-11920896t133+2494800t132+144288t131-123840t130-264960t129-11520t128+10215072t127-39589632t126+41685984t125-13597920t124+39744t123+6826896t122-14083056t121+19474272t120-28245600t119+31403664t118-48604464t117+25877664t116+297792t115+294912t114+12414384t113-14647104t112+24233184t111-29884032t110+16894368t109-20401776t108+12960576t106+23109408t104+20297664t102+6908688t100)*x3+(432t169-864t168+432t167+3888t161-1728t160-7344t159+5184t158+432t157-432t156+864t155-1296t154-49680t153+174960t152-222912t151+139536t150-39744t149+6048t148-4320t147+6912t146-184464t145-236304t144+821232t143-504576t142+323136t141-200448t140-30240t139+162432t138-129600t137-10939104t136+17798832t135-14486688t134+17971200t133-10138608t132-59616t131+371520t130+670464t129+532224t128-100691424t127+113792256t126+28678752t125-40989024t124-119232t123-6297264t122+21720528t121-17614368t120+43679520t119-426899376t118+533369232t117-131546592t116-893376t115-884736t114+7919856t113+41452992t112+17626464t111+84675456t110-548969184t109+448885584t108-38881728t106+15772320t104+109308096t102-174504240t100)*x2y+(-432t169+864t168-432t167-3888t161+1728t160+7344t159-5184t158-432t157+432t156-864t155+1296t154+49680t153-92016t152+57024t151-56592t150+39744t149-6048t148+4320t147-6912t146+184464t145+733968t144-987120t143-490752t142+340416t141+200448t140-31968t139-38016t138-57024t137+11934432t136-5543856t135-8779104t134-9075456t133+11465712t132-127008t131-371520t130-608256t129-781056t128+135714528t127-111303936t126-105547104t125+81880416t124+119232t123-794448t122-11456208t121-2789856t120-23150880t119+593243568t118-727147152t117+158503392t116+893376t115+884736t114-30501360t113-40208832t112-62789472t111-82187136t110+798112224t109-642725712t108+38881728t106-58322592t104-194408640t102+251393328t100)*xy2+(144t169-288t168+144t167+1296t161-576t160-2448t159+1728t158+144t157-144t156+288t155-432t154-16560t153+30672t152-19008t151+18864t150-13248t149+2016t148-1440t147+2304t146-61488t145-244656t144+329040t143+163584t142-113472t141-66816t140+10656t139+12672t138+19008t137-3978144t136+1847952t135+2926368t134+3025152t133-3821904t132+42336t131+123840t130+202752t129+260352t128-45238176t127+37101312t126+35182368t125-27293472t124-39744t123+264816t122+3818736t121+929952t120+7716960t119-197747856t118+242382384t117-52834464t116-297792t115-294912t114+10167120t113+13402944t112+20929824t111+27395712t110-266037408t109+214241904t108-12960576t106+19440864t104+64802880t102-83797776t100)*y3+(1728t240-3456t239+5184t238-6912t237+5184t236-3456t235+1728t234+20736t232-10368t231+3456t230+6912t229-55296t228+43200t227-34560t226+19008t225-141696t224+169344t223-181440t222+300672t221-6912t220+51840t219-46656t218-89856t217-1382400t216-4641408t215+3006720t214-3604608t213+6213888t212+5315328t211-2198016t210+3585600t209-7546176t208-67827456t207-34364736t206+24613632t205-48952512t204+183955968t203-8842176t202+22415616t201+12448512t200-236901888t199-994909824t198+427362048t197-731365632t196+680000832t195+1373822208t194-610003008t193+1005986304t192-798232320t191-2645324352t190-5072132736t189+3932088192t188-9257690880t187+13057554240t186-3141600768t185+3637557504t184+2363662080t183-3946337280t182-15828981120t181-1937475072t180-11051313408t179-9911559168t178+29706388416t177-15193709568t176+20848637952t175+1573585920t174-11452243968t173-33513315840t172+17005178880t171-83809354752t170+56914845696t169-38301278976t168+34639405056t167+1759739904t166+13275684864t165-9778102272t164-38295244800t163+16243752960t162-103141859328t161+52043710464t160-54889850880t159+29899653120t158+5733089280t156-14189395968t154-39844970496t152-21355757568t150)*x2+(-3456t240+6912t239-10368t238+13824t237+487296t236-988416t235+494208t234-41472t232+20736t231-6912t230-13824t229+6082560t228-3072384t227-10879488t226+7924608t225+283392t224-836352t223+1358208t222-2094336t221+28878336t220+123814656t219-254212992t218+55420416t217+50540544t216+4803840t215-4022784t214+6711552t213+39329280t212+1023017472t211-381791232t210-1893815424t209+1092037248t208+249619968t207-38765952t206+133913088t205-142466688t204+2836546560t203+6618201984t202-11874304512t201-2144945664t200+4895548416t199+1525996800t198-729312768t197+1430880768t196+914820480t195+27712378368t194-196345728t193-51376260096t192+16972291584t191+10286199936t190+6502857984t189-4119752448t188+11503296000t187+14792374656t186+110033703936t185-113389023744t184-52614544896t183+42577864704t182+24227341056t181+596339712t180+21430780416t179+8360921088t178+121488584832t177+135973804032t176-278617190400t175+39341389824t174+22904487936t173+43431386112t172-19605970944t171+123294763008t170-85020917760t169+426374751744t168-147750469632t167-93528981504t166-26551369728t165+19556204544t164+48426688512t163-17868128256t162+149956116480t161-74848665600t160+453120086016t159-175894364160t158-11466178560t156+17199267840t154+57330892800t152+165686280192t150)*xy+(1728t240-3456t239+5184t238-6912t237-243648t236+494208t235-247104t234+20736t232-10368t231+3456t230+6912t229-3041280t228+1536192t227+5439744t226-3962304t225-141696t224+418176t223-679104t222+1047168t221-14439168t220-61907328t219+127106496t218-27710208t217-25270272t216-2401920t215+2011392t214-3355776t213-19664640t212-511508736t211+190895616t210+946907712t209-546018624t208-124809984t207+19382976t206-66956544t205+71233344t204-1418273280t203-3309100992t202+5937152256t201+1072472832t200-2447774208t199-762998400t198+364656384t197-715440384t196-457410240t195-13856189184t194+98172864t193+25688130048t192-8486145792t191-5143099968t190-3251428992t189+2059876224t188-5751648000t187-7396187328t186-55016851968t185+56694511872t184+26307272448t183-21288932352t182-12113670528t181-298169856t180-10715390208t179-4180460544t178-60744292416t177-67986902016t176+139308595200t175-19670694912t174-11452243968t173-21715693056t172+9802985472t171-61647381504t170+42510458880t169-213187375872t168+73875234816t167+46764490752t166+13275684864t165-9778102272t164-24213344256t163+8934064128t162-74978058240t161+37424332800t160-226560043008t159+87947182080t158+5733089280t156-8599633920t154-28665446400t152-82843140096t150)*y2+(2985984t307-5971968t306+8957952t305-11943936t304+8957952t303-5971968t302+2985984t301+44789760t299-23887872t298+8957952t297+11943936t296-116453376t295+92565504t294-74649600t293+44789760t292+292626432t291+848019456t290-1298903040t289+1976721408t288-2974040064t287+1328762880t286-892809216t285+170201088t284+1307860992t283+9507373056t282-2529128448t281+1887141888t280+1743814656t279-23129432064t278+13553381376t277-12508286976t276+7085740032t275+45321265152t274+64368857088t273-48999997440t272+97495363584t271-166008766464t270-5198598144t269-15165812736t268-39406030848t267+130380005376t266+450277429248t265+49364287488t264+151547645952t263+86148624384t262-919333711872t261+267726311424t260-444099428352t259+102383419392t258+1291172327424t257+1726430257152t256-214781829120t255+2239431266304t254-2757451714560t253-916234260480t252-470758293504t251-1437882679296t250+1587202781184t249+6018836004864t248+2406983786496t247+3828509245440t246+3723095052288t245-9582712418304t244+2144462045184t243-6002460868608t242-1438432100352t241+7688186191872t240+13183238799360t239+2622374756352t238+21719235428352t237-10066650845184t236-2967303684096t235-3519447957504t234-11241441460224t233+384499187712t232+18402356625408t231+12515333898240t230+18704203776000t229+32479097389056t228-22328949473280t227+16236395495424t226-20701038772224t225-7367019724800t224+2229025112064t223+22150937051136t222+4024628674560t221+51009588559872t220+3591207124992t219+13531523973120t218-990677827584t217-8482678898688t216-8916100448256t215+3137146454016t214+15788927877120t213-1486016741376t212+49410056650752t211-9246326390784t210+26934053437440t209-6212375543808t208-3219702939648t206+4829554409472t204+16098514698240t202+8854183084032t200)*x+(-2985984t307+5971968t306-8957952t305+11943936t304-8957952t303+5971968t302-2985984t301-44789760t299+23887872t298-8957952t297-11943936t296+116453376t295-92565504t294+74649600t293-44789760t292-292626432t291-848019456t290+1298903040t289-1976721408t288+2974040064t287-1328762880t286+892809216t285-170201088t284-1307860992t283-9507373056t282+2529128448t281-1887141888t280-1743814656t279+23129432064t278-13553381376t277+12508286976t276-7085740032t275-45321265152t274-64368857088t273+48999997440t272-97495363584t271+166008766464t270+5198598144t269+15165812736t268+39406030848t267-130380005376t266-450277429248t265-49364287488t264-151547645952t263-86148624384t262+919333711872t261-267726311424t260+444099428352t259-102383419392t258-1291172327424t257-1726430257152t256+214781829120t255-2239431266304t254+2757451714560t253+916234260480t252+470758293504t251+1437882679296t250-1587202781184t249-6018836004864t248-2406983786496t247-3828509245440t246-3723095052288t245+9582712418304t244-2144462045184t243+6002460868608t242+1438432100352t241-7688186191872t240-13183238799360t239-2622374756352t238-21719235428352t237+10066650845184t236+2967303684096t235+3519447957504t234+11241441460224t233-384499187712t232-18402356625408t231-12515333898240t230-18704203776000t229-32479097389056t228+22328949473280t227-16236395495424t226+20701038772224t225+7367019724800t224-2229025112064t223-22150937051136t222-4024628674560t221-51009588559872t220-3591207124992t219-13531523973120t218+990677827584t217+8482678898688t216+8916100448256t215-3137146454016t214-15788927877120t213+1486016741376t212-49410056650752t211+9246326390784t210-26934053437440t209+6212375543808t208+3219702939648t206-4829554409472t204-16098514698240t202-8854183084032t200)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVIIvertical.sing <==
//////////////////////////////////////
// Modifications for Type VII Graph //
//////////////////////////////////////

// The following contains an example for the modified Type VII graph in R^3 (the good reduction case). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 = w3 = w4 = w5 with no cancellation of initial terms 


LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^10+t^12);
poly b3 = (4*t^10+t^19);
poly b4 = (3*t^10+t^18);
poly b5 = (12*t^10);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
// A2;
// (t24+2t22+t20)
// A3;
// (t38+8t29+16t20)
// A4;
// (t36+6t28+9t20)
// A5;
// (-144t20)

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t38+t36+8t29+6t28+t24+2t22-118t20)*x4+(-t74-6t66-8t65-t62-3t60+132t58-48t57+127t56-8t53-6t52-16t51-12t50+1072t49+762t48+119t44+238t42+3575t40)*x3+(t98+2t96-143t94+6t90+8t89+12t88+16t87-858t86-1144t85-135t82+48t81-398t80+96t79-1687t78-6864t77-2432t76-1080t73-768t72-2160t71-1536t70-11448t69-14592t68-3456t64-6912t62-24192t60)*x2+y2+(144t118+288t116+144t114+864t110+1152t109+1728t108+2304t107+864t106+1152t105+1296t102+6912t101+4896t100+13824t99+5904t98+6912t97+2304t96+10368t93+13824t92+20736t91+27648t90+10368t89+13824t88+20736t84+41472t82+20736t80)*x

drawTropicalCurve(f2,"max");


////////////////////
// Z4Y-projection //
////////////////////

poly g2 = substitute(f2, x, x+b4^2);
// g2;
// -x5+(t38-4t36+8t29-24t28+t24+2t22-163t20)*x4+(3t74-6t72+18t66+24t65-72t64-t62+t60+176t58+144t57-705t56-8t53+18t52-16t51+36t50+1360t49-2934t48+155t44+310t42-1483t40)*x3+(3t110-4t108+36t102+24t101-72t100-2t98-t96+454t94+288t93-921t92-12t90-16t89+12t88-32t87+2112t86+3584t85-6732t84-162t82-96t81+94t80-192t79+3509t78+16320t77-20570t76-1296t73+1860t72-2592t71+3720t70+21384t69-17796t68+243t64+486t62+7695t60)*x2+y2+(t146-t144+18t138+8t137-24t136-t134-t132+280t130+144t129-379t128-12t126-8t125-6t124-16t123+2292t122+2224t121-3798t120-198t118-96t117-133t116-192t115+9319t114+18048t113-20383t112-972t110-1584t109+132t108-3168t107+20190t106+70344t105-53004t104-1377t102-7776t101+3069t100-15552t99+22662t98+128304t97-45693t96-11016t93+1458t92-22032t91+2916t90+88128t89+46170t88-9639t84-19278t82+77112t80)*x

drawTropicalCurve(g2,"max");

////////////////////
// Z3Y-projection //
////////////////////


poly g2 = substitute(f2, x, x+b3^2);
// g2;
// -x5+(-4t38+t36-32t29+6t28+t24+2t22-198t20)*x4+(-6t76+3t74-96t67+18t66+24t65+3t62+5t60-980t58+144t57+191t56+24t53-6t52+48t51-12t50-4752t49+1146t48+183t44+366t42-6537t40)*x3+(-4t114+3t112-96t105+18t104+48t103+3t100+4t98-1366t96+288t95+574t94+48t91-12t90+80t89-24t88-11584t87+3444t86+3056t85+558t82-96t81+940t80-192t79-51442t78+18336t77+5200t76+2928t73-1056t72+5856t71-2112t70-104592t69+31200t68+3792t64+7584t62-74800t60)*x2+y2+(-t152+t150-32t143+6t142+24t141+t138+t136-584t134+144t133+383t132+24t129-6t128+32t127-12t126-6832t125+2298t124+3568t123+375t120-96t119+510t118-192t117-49129t116+21408t115+17424t114+3440t111-1440t110+5472t109-2880t108-208784t107+104544t106+41600t105+15504t102-8448t101+28448t100-16896t99-498288t98+249600t97+38400t96+30336t93-15360t92+60672t91-30720t90-598400t89+230400t88+17920t84+35840t82-268800t80)*x

drawTropicalCurve(g2,"max");


////////////////////
// Z2Y-projection //
////////////////////

poly g2 = substitute(f2, x, x+b2^2);
// g2;
// -x5+(t38+t36+8t29+6t28-4t24-8t22-123t20)*x4+(-t74-6t66-8t65+3t62+9t60+144t58-48t57+131t56+24t53+18t52+48t51+36t50+1104t49+780t48-24t46-393t44-738t42+3093t40)*x3+(-2t98-4t96-146t94-12t90-16t89-24t88-32t87-873t86-1168t85+15t84+300t82-96t81+826t80-192t79-499t78-6984t77-2027t76+96t75+72t74+2304t73+1640t72+4416t71+3120t70-8184t69-12687t68-1508t66+4710t64+12372t62-14185t60)*x2+y2+(-t122-4t120-150t118-292t116-151t114-8t113-24t112-32t111-899t110-1200t109-1745t108-2336t107-714t106-1208t105+703t104-192t103+61t102-7192t101-3561t100-13968t99-5214t98-5760t97-1318t96+4480t95+3184t94-3768t93-9273t92-16368t91-25310t90-9280t89-11449t88+11388t86-1813t84-28370t82-17400t80)*x

drawTropicalCurve(g2,"max");



==> anc/supplementaryMaterial/software/TypeVINonGenericx3.sing <==
//////////////////////////////////////////////////////
// Modifications for Type VI Graph: Non-generic x^3 //
//////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^3 (with one genus 1 component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.


LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (2+t^9);
poly b4 = (1+t^8);
poly b5 = (2+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
// A5;
// (-t^10-4*t^5-4)
// A4;
// (t^16+2*t^8+1)
// A3;
// (t^18+4*t^9+4)

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+4t9+2t8-4t5+1)*x4+(-t50-3t48-3t46-t44+t42-4t41-8t39-3t38-2t36+8t35-t34+4t33-t32-2t30-t26-4t25+4t23+4t21+4t19+5t18-8t17+16t14+8t13+5t10+12t9+20t5+16)*x3+(t66+2t64+t62-t60-t58+4t57+t56+4t55+t54-8t53-16t51-5t50-4t49-10t48+12t47-21t46-33t44-16t43-21t42-20t41-10t40-28t39-5t38-32t37-2t36-44t35-4t34-20t33-16t32-8t31-48t30-17t28-8t27-12t26-16t25-4t23-32t22-16t21-4t19-12t18-32t17-16t16-16t14-32t13-4t10-16t9-32t8-16t5-16)*x2+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+4t9+2t8+5)*x4+(-t50-3t48-3t46-t44+t42-4t41-8t39-3t38-2t36+8t35-t34+4t33-t32-2t30-2t27-t26-4t25+4t23-8t22+4t21+2t19+t18-16t17+8t14-8t13+t10+4t9-16t8+4t5)*x3+(-2t5-4)*x2y+(t66+2t64+t62-t60-t58+4t57+t56+4t55+t54-8t53-16t51-5t50-4t49-10t48+12t47-21t46-32t44-16t43-21t42-20t41-10t40-24t39-5t38-32t37-40t35-20t33-16t32-32t30-16t28)*x2+(2t22+4t17+2t14+4t13+4t9+8t8+4t5+8)*xy+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+4t67+6t65+2t64+4t63+8t62+t61+12t60+8t58+2t56-t54-2t52-t50-2t49-2t47-t46-2t44-2t43+11t42-3t41+19t40-4t39+3t38+21t37-2t36+42t35+22t33+17t32-4t31+21t30+2t29+24t28-10t27-6t25+8t24+38t23-63t22+24t21+24t19+28t18-62t17+16t16+2t15+67t14-58t13+12t10+70t9-52t8+31t5+30)*x4+(-4t69-16t67-24t65-8t64-16t63-32t62-4t61-48t60-32t58-8t56+4t54+8t52+4t50+8t49+12t47+4t46+8t45+8t44+12t43-20t42+12t41-28t40+16t39+12t38-36t37+8t36-72t35-36t33-46t32+20t31-20t30-8t29-40t28-20t27+24t26+24t25-26t24-116t23+132t22-48t21-60t19-152t18+168t17-32t16-8t15-196t14+88t13-48t10-232t9+112t8-124t5-120)*x3y+(6t69+24t67+36t65+12t64+24t63+48t62+6t61+72t60+48t58+12t56-6t54-12t52-6t50-12t49-22t47-6t46-20t45-12t44-22t43+6t42-18t41-6t40-24t39-42t38+6t37-12t36+12t35+2t33+47t32-34t31-34t30+12t29+4t28+90t27-60t26-32t25+33t24+138t23-78t22+24t21+40t20+54t19+268t18-172t17+16t16+172t15+222t14+12t13+392t10+300t9-72t8+506t5+308)*x2y2+(-4t69-16t67-24t65-8t64-16t63-32t62-4t61-48t60-32t58-8t56+4t54+8t52+4t50+8t49+16t47+4t46+16t45+8t44+16t43+4t42+12t41+20t40+16t39+36t38+12t37+8t36+24t35+16t33-24t32+24t31+44t30-8t29+16t28-80t27+48t26+20t25-20t24-80t23+12t22-40t20-24t19-192t18+88t17-168t15-124t14-56t13-368t10-184t9+16t8-444t5-248)*xy3+(t69+4t67+6t65+2t64+4t63+8t62+t61+12t60+8t58+2t56-t54-2t52-t50-2t49-4t47-t46-4t45-2t44-4t43-t42-3t41-5t40-4t39-9t38-3t37-2t36-6t35-4t33+6t32-6t31-11t30+2t29-4t28+20t27-12t26-5t25+5t24+20t23-3t22+10t20+6t19+48t18-22t17+42t15+31t14+14t13+92t10+46t9-4t8+111t5+62)*y4+(t110-t109+4t108-5t107+7t106-6t105+4t104+6t103-13t102+31t101-38t100+56t99-45t98+44t97+16t96-35t95+150t94-129t93+225t92-96t91+151t90+104t89+29t88+335t87-62t86+532t85-60t84+627t83+249t82+393t81+826t80+175t79+1121t78+590t77+814t76+1202t75+700t74+1206t73+1243t72+759t71+1752t70+545t69+1618t68+480t67+1043t66+1026t65-76t64+1775t63-1407t62+1846t61-597t60-71t59+976t58-2279t57+2036t56-2030t55+1000t54-1052t53-680t52+1115t51-2666t50+2794t49-3316t48+2031t47-1032t46-1595t45+2888t44-2648t43+2662t42-2980t41+1112t40+812t39+249t38+864t37-3794t36+3364t35-560t34+1712t33-1236t32-2712t31+3185t30-339t29+1332t28-3288t27+88t26+1164t25+488t24+408t23-3344t22+1600t21+58t20+860t19-832t18-1376t17+640t16+144t15+560t14-992t13+184t10+96t9-384t8+96t5)*x3+(-3t110+3t109-12t108+15t107-21t106+18t105-12t104-18t103+39t102-93t101+114t100-168t99+135t98-132t97-48t96+105t95-450t94+387t93-675t92+288t91-453t90-312t89-87t88-999t87+174t86-1578t85+156t84-1863t83-711t82-1269t81-2330t80-717t79-3195t78-1752t77-2634t76-3186t75-2660t74-2976t73-4109t72-2059t71-4932t70-2269t69-3482t68-2850t67-1301t66-3738t65+356t64-3283t63+1725t62-1436t61+91t60+1697t59-648t58+4741t57-828t56+3968t55+956t54+4076t53+3180t52+623t51+5662t50-590t49+8304t48-1167t47+3444t46+4473t45+216t44+6568t43-3914t42+5340t41+2744t40+1694t39-71t38-2872t37+5638t36+2356t35-24t34-7104t33+1660t32+4168t31+1697t30-3183t29-10828t28+8616t27+1336t26+332t25-7800t24-7240t23+9136t22-448t21-926t20-12084t19+2176t18+3488t17-128t16-2608t15-10512t14+5280t13-4200t10-3744t9+1920t8-3616t5-1280)*x2y+(3t110-3t109+12t108-15t107+21t106-18t105+12t104+18t103-39t102+93t101-114t100+168t99-135t98+132t97+48t96-105t95+450t94-387t93+675t92-288t91+453t90+312t89+87t88+996t87-168t86+1569t85-144t84+1854t83+693t82+1314t81+2256t80+813t79+3111t78+1743t77+2730t76+2976t75+2940t74+2655t73+4299t72+1950t71+4770t70+2586t69+2796t68+3555t67+387t66+4068t65-420t64+2262t63-477t62-615t61+759t60-2439t59-492t58-3693t57-1812t56-2907t55-2934t54-4536t53-3750t52-2607t51-4494t50-3306t49-7482t48-1296t47-3618t46-4317t45-4656t44-5880t43+1878t42-3540t41-5784t40-3759t39-267t38+3012t37-2766t36-8580t35+876t34+8088t33-636t32-2184t31-7323t30+5283t29+14244t28-7992t27-2136t26-2244t25+10968t24+10248t23-8688t22-1728t21+1302t20+16836t19-2016t18-3168t17-768t16+3696t15+14928t14-6432t13+6024t10+5472t9-2304t8+5280t5+1920)*xy2+(-t110+t109-4t108+5t107-7t106+6t105-4t104-6t103+13t102-31t101+38t100-56t99+45t98-44t97-16t96+35t95-150t94+129t93-225t92+96t91-151t90-104t89-29t88-332t87+56t86-523t85+48t84-618t83-231t82-438t81-752t80-271t79-1037t78-581t77-910t76-992t75-980t74-885t73-1433t72-650t71-1590t70-862t69-932t68-1185t67-129t66-1356t65+140t64-754t63+159t62+205t61-253t60+813t59+164t58+1231t57+604t56+969t55+978t54+1512t53+1250t52+869t51+1498t50+1102t49+2494t48+432t47+1206t46+1439t45+1552t44+1960t43-626t42+1180t41+1928t40+1253t39+89t38-1004t37+922t36+2860t35-292t34-2696t33+212t32+728t31+2441t30-1761t29-4748t28+2664t27+712t26+748t25-3656t24-3416t23+2896t22+576t21-434t20-5612t19+672t18+1056t17+256t16-1232t15-4976t14+2144t13-2008t10-1824t9+768t8-1760t5-640)*y3+(-t148+2t147-5t146+8t145-10t144+6t143+3t142-23t141+44t140-65t139+65t138-50t137+12t136+43t135-109t134+158t133-217t132+245t131-199t130+95t129+154t128-435t127+739t126-767t125+620t124+105t123-721t122+1738t121-1841t120+2087t119-735t118+5t117+2555t116-3173t115+5927t114-4588t113+5662t112-432t111-764t110+9418t109-8990t108+15729t107-7195t106+9348t105+6589t104-3205t103+18888t102-6989t101+21243t100-2469t99+19941t98+6177t97+11138t96+25581t95-9358t94+51592t93-16978t92+44830t91+12493t90+6990t89+60728t88-24421t87+73864t86-22130t85+58295t84+18087t83+7104t82+65676t81-44481t80+96753t79-38314t78+43268t77+11607t76-21593t75+57244t74-45742t73+35823t72-51457t71+19974t70-31476t69-30332t68-3824t67-91198t66+24996t65-82576t64-41058t63-39284t62-93568t61-17448t60-81904t59-63004t58-62540t57-71312t56-49192t55-77760t54-55788t53-74152t52-55120t51-38608t50-84416t49-23256t48-70480t47-35808t46-27104t45-65024t44-9200t43-50208t42-9856t41-29504t40-22016t39-14368t38-21760t37+256t36-21504t35-10752t33-3328t32-6656t30-3328t28)*x2+(2t148-4t147+10t146-16t145+20t144-12t143-6t142+46t141-88t140+130t139-130t138+100t137-24t136-86t135+218t134-316t133+434t132-490t131+398t130-190t129-308t128+870t127-1480t126+1538t125-1246t124-202t123+1436t122-3492t121+3720t120-4236t119+1548t118-80t117-5132t116+6460t115-12080t114+9462t113-11666t112+1062t111+1470t110-19074t109+18408t108-32390t107+15472t106-19944t105-12616t104+6376t103-39384t102+16454t101-46030t100+6844t99-41132t98-13882t97-20066t96-56138t95+21254t94-107226t93+35370t92-93016t91-28890t90-10624t89-132896t88+56682t87-160812t86+41678t85-112352t84-57310t83-5196t82-148210t81+85278t80-198068t79+55820t78-88778t77-36474t76+39158t75-146572t74+83252t73-78282t72+78878t71-42950t70+3252t69+63768t68+15432t67+127996t66-67412t65+117000t64+97724t63+76626t62+119342t61-10104t60+166480t59+163400t58+60596t57+92924t56+74560t55+195360t54+150644t53+31776t52+87200t51+139520t50+207296t49+32376t48+57984t47+98048t46+166272t45+155576t44-62032t43+105920t42+127040t41+125696t40+54800t39-36256t38+113920t37+147840t36+40208t35-11040t34+42304t33+104704t32+99328t31-5920t30-7616t29+77952t28+96768t27+15360t26-2720t25+28288t24+62208t23+65024t22-16896t21+4800t20+47872t19+32256t18+21504t17-5120t16+10240t15+35328t14+12288t13+13312t10+11264t9+4096t8+9728t5+3072)*xy+(-t148+2t147-5t146+8t145-10t144+6t143+3t142-23t141+44t140-65t139+65t138-50t137+12t136+43t135-109t134+158t133-217t132+245t131-199t130+95t129+154t128-435t127+740t126-769t125+623t124+101t123-718t122+1746t121-1860t120+2118t119-774t118+40t117+2566t116-3230t115+6040t114-4731t113+5833t112-531t111-735t110+9537t109-9204t108+16195t107-7736t106+9972t105+6308t104-3188t103+19692t102-8227t101+23015t100-3422t99+20566t98+6941t97+10033t96+28069t95-10627t94+53613t93-17685t92+46508t91+14445t90+5312t89+66448t88-28341t87+80406t86-20839t85+56176t84+28655t83+2598t82+74105t81-42639t80+99034t79-27910t78+44389t77+18237t76-19579t75+73286t74-41626t73+39141t72-39439t71+21475t70-1626t69-31884t68-7716t67-63998t66+33706t65-58500t64-48862t63-38313t62-59671t61+5052t60-83240t59-81700t58-30298t57-46462t56-37280t55-97680t54-75322t53-15888t52-43600t51-69760t50-103648t49-16188t48-28992t47-49024t46-83136t45-77788t44+31016t43-52960t42-63520t41-62848t40-27400t39+18128t38-56960t37-73920t36-20104t35+5520t34-21152t33-52352t32-49664t31+2960t30+3808t29-38976t28-48384t27-7680t26+1360t25-14144t24-31104t23-32512t22+8448t21-2400t20-23936t19-16128t18-10752t17+2560t16-5120t15-17664t14-6144t13-6656t10-5632t9-2048t8-4864t5-1536)*y2+(-t180+2t179-5t178+8t177-10t176+14t174-53t173+89t172-125t171+89t170-26t169-176t168+350t167-604t166+589t165-588t164+83t163+273t162-1275t161+1610t160-2657t159+2143t158-2355t157-361t156+1526t155-6210t154+6183t153-9501t152+3619t151-3282t150-8216t149+6473t148-18213t147+7641t146-17516t145-3540t144-8235t143-24526t142+7565t141-48716t140+9516t139-45467t138-33784t137-2949t136-96375t135+11278t134-99171t133-54318t132-53363t131-131111t130-44969t129-163934t128-83147t127-181943t126-141293t125-162853t124-275906t123-114328t122-369999t121-199291t120-279007t119-461490t118-185110t117-537030t116-346197t115-427612t114-592972t113-388546t112-633737t111-472010t110-713724t109-532535t108-667731t107-711492t106-483518t105-983083t104-440251t103-730542t102-786956t101-441600t100-910440t99-445178t98-540532t97-636732t96-425312t95-485014t94-244436t93-387208t92-89776t91-294776t90-11344t89+307784t88-199920t87+514184t86+211064t85+400664t84+827552t83+340096t82+821632t81+866640t80+909584t79+1001248t78+1056992t77+1062768t76+1176400t75+1434240t74+987392t73+1399184t72+1370192t71+1162112t70+1598176t69+1077840t68+1287184t67+1433312t66+1081664t65+1298816t64+1085184t63+1095648t62+1118272t61+993216t60+901760t59+808992t58+917824t57+648064t56+760320t55+604672t54+493952t53+649088t52+360192t51+423168t50+360960t49+266624t48+328448t47+213504t46+191488t45+184320t44+136192t43+129536t42+76800t41+87040t40+51200t39+65024t38+48128t37+14336t36+45056t35+22528t33+6144t32+12288t30+6144t28)*x+(t180-2t179+5t178-8t177+10t176-14t174+53t173-89t172+125t171-89t170+26t169+176t168-350t167+604t166-589t165+588t164-83t163-273t162+1275t161-1610t160+2657t159-2143t158+2355t157+361t156-1526t155+6210t154-6183t153+9501t152-3619t151+3282t150+8216t149-6473t148+18213t147-7641t146+17516t145+3540t144+8235t143+24526t142-7565t141+48716t140-9516t139+45467t138+33784t137+2949t136+96375t135-11278t134+99171t133+54318t132+53363t131+131111t130+44969t129+163934t128+83147t127+181943t126+141293t125+162853t124+275906t123+114328t122+369999t121+199291t120+279007t119+461490t118+185110t117+537030t116+346197t115+427612t114+592972t113+388546t112+633737t111+472010t110+713724t109+532535t108+667731t107+711492t106+483518t105+983083t104+440251t103+730542t102+786956t101+441600t100+910440t99+445178t98+540532t97+636732t96+425312t95+485014t94+244436t93+387208t92+89776t91+294776t90+11344t89-307784t88+199920t87-514184t86-211064t85-400664t84-827552t83-340096t82-821632t81-866640t80-909584t79-1001248t78-1056992t77-1062768t76-1176400t75-1434240t74-987392t73-1399184t72-1370192t71-1162112t70-1598176t69-1077840t68-1287184t67-1433312t66-1081664t65-1298816t64-1085184t63-1095648t62-1118272t61-993216t60-901760t59-808992t58-917824t57-648064t56-760320t55-604672t54-493952t53-649088t52-360192t51-423168t50-360960t49-266624t48-328448t47-213504t46-191488t45-184320t44-136192t43-129536t42-76800t41-87040t40-51200t39-65024t38-48128t37-14336t36-45056t35-22528t33-6144t32-12288t30-6144t28)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVINonGenericx3Vanishingx3.sing <==
////////////////////////////////////////////////////////////////////
// Modifications for Type VI Graph: Non-generic and vanishing x^3 //
////////////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^3 (with one genus 1 component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.


LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (2);
poly b4 = (1);
poly b5 = (2);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
// A5;
// -4
// A4;
// 1
// A3;
// 4

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+4t9+2t8-4t5+1)*x4+(-t50-3t48-3t46-t44+t42-4t41-8t39-3t38-2t36+8t35-t34+4t33-t32-2t30-t26-4t25+4t23+4t21+4t19+5t18-8t17+16t14+8t13+5t10+12t9+20t5+16)*x3+(t66+2t64+t62-t60-t58+4t57+t56+4t55+t54-8t53-16t51-5t50-4t49-10t48+12t47-21t46-33t44-16t43-21t42-20t41-10t40-28t39-5t38-32t37-2t36-44t35-4t34-20t33-16t32-8t31-48t30-17t28-8t27-12t26-16t25-4t23-32t22-16t21-4t19-12t18-32t17-16t16-16t14-32t13-4t10-16t9-32t8-16t5-16)*x2+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+5)*x4+(-t32-2t30-t28)*x3-4*x2y+(-16t32-32t30-16t28)*x2+8*xy+y2+(16t32+32t30+16t28)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(2t64+8t62+12t60+8t58+2t56+12t32+24t30+12t28+30)*x4+(-8t64-32t62-48t60-32t58-8t56-16t32-32t30-16t28-120)*x3y+(12t64+48t62+72t60+48t58+12t56-8t32-16t30-8t28+308)*x2y2+(-8t64-32t62-48t60-32t58-8t56+16t32+32t30+16t28-248)*xy3+(2t64+8t62+12t60+8t58+2t56-4t32-8t30-4t28+62)*y4+(124t64+496t62+744t60+496t58+124t56+104t32+208t30+104t28)*x3+(-372t64-1488t62-2232t60-1488t58-372t56+392t32+784t30+392t28-1280)*x2y+(372t64+1488t62+2232t60+1488t58+372t56-744t32-1488t30-744t28+1920)*xy2+(-124t64-496t62-744t60-496t58-124t56+248t32+496t30+248t28-640)*y3+(1280t64+5120t62+7680t60+5120t58+1280t56-3328t32-6656t30-3328t28)*x2+(-2560t64-10240t62-15360t60-10240t58-2560t56+5120t32+10240t30+5120t28+3072)*xy+(1280t64+5120t62+7680t60+5120t58+1280t56-2560t32-5120t30-2560t28-1536)*y2+(-3072t64-12288t62-18432t60-12288t58-3072t56+6144t32+12288t30+6144t28)*x+(3072t64+12288t62+18432t60+12288t58+3072t56-6144t32-12288t30-6144t28)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVINonGenericx3Vanishingx3vertical.sing <==
////////////////////////////////////////////////////////////////////////////////////////////////
// Modifications for Type VI Graph: Non-generic and vanishing x^3 with Vertical modifications //
////////////////////////////////////////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^3 (with one genus 1 component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.


LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (2);
poly b4 = (1);
poly b5 = (2);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
// A5;
// -4
// A4;
// 1
// A3;
// 4

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+4t9+2t8-4t5+1)*x4+(-t50-3t48-3t46-t44+t42-4t41-8t39-3t38-2t36+8t35-t34+4t33-t32-2t30-t26-4t25+4t23+4t21+4t19+5t18-8t17+16t14+8t13+5t10+12t9+20t5+16)*x3+(t66+2t64+t62-t60-t58+4t57+t56+4t55+t54-8t53-16t51-5t50-4t49-10t48+12t47-21t46-33t44-16t43-21t42-20t41-10t40-28t39-5t38-32t37-2t36-44t35-4t34-20t33-16t32-8t31-48t30-17t28-8t27-12t26-16t25-4t23-32t22-16t21-4t19-12t18-32t17-16t16-16t14-32t13-4t10-16t9-32t8-16t5-16)*x2+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+5)*x4+(-t32-2t30-t28)*x3-4*x2y+(-16t32-32t30-16t28)*x2+8*xy+y2+(16t32+32t30+16t28)*x

drawTropicalCurve(g2,"max");


/////////////////////
// Z_4Y-projection //
/////////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);
poly A4 = newP2(A4);

poly g2 = substitute(f2, x, x+A4);
// g2;
// -x5+(t32+2t30+t28-4)*x4+(3t32+6t30+3t28+10)*x3+(-13t32-26t30-13t28+28)*x2+y2+(-15t32-30t30-15t28+15)*x

drawTropicalCurve(g2,"max");

/////////////////////
// Z_4Z-projection //
/////////////////////

poly gz4z = substitute(substitute(f2, y, y+b3*b4*b5*x-b5*x^2),x, x + A4); 
// gz4z;
// poly gz4z = substitute(substitute(f2, y, y+b3*b4*b5*x-b5*x^2),x, x + A4); 

drawTropicalCurve(gz4z,"max");

/////////////////////
// Z_3Y-projection //
/////////////////////

poly A3 = newP2(A3);

poly h2 = substitute(f2, x, x+A3);
// h2;
// -x5+(t32+2t30+t28-19)*x4+(15t32+30t30+15t28-128)*x3+(68t32+136t30+68t28-368)*x2+y2+(96t32+192t30+96t28-384)*x

drawTropicalCurve(h2,"max");

/////////////////////
// Z_3Z-projection //
/////////////////////

poly gz3z = substitute(substitute(f2, y, y+b3*b4*b5*x-b5*x^2),x, x + A3); 
// gz3z;
// -x5+(t32+2t30+t28-15)*x4+(15t32+30t30+15t28-80)*x3-4*x2y+(68t32+136t30+68t28-160)*x2-24*xy+y2+(96t32+192t30+96t28)*x-32*y+256

drawTropicalCurve(gz3z,"max");


///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(2t64+8t62+12t60+8t58+2t56+12t32+24t30+12t28+30)*x4+(-8t64-32t62-48t60-32t58-8t56-16t32-32t30-16t28-120)*x3y+(12t64+48t62+72t60+48t58+12t56-8t32-16t30-8t28+308)*x2y2+(-8t64-32t62-48t60-32t58-8t56+16t32+32t30+16t28-248)*xy3+(2t64+8t62+12t60+8t58+2t56-4t32-8t30-4t28+62)*y4+(124t64+496t62+744t60+496t58+124t56+104t32+208t30+104t28)*x3+(-372t64-1488t62-2232t60-1488t58-372t56+392t32+784t30+392t28-1280)*x2y+(372t64+1488t62+2232t60+1488t58+372t56-744t32-1488t30-744t28+1920)*xy2+(-124t64-496t62-744t60-496t58-124t56+248t32+496t30+248t28-640)*y3+(1280t64+5120t62+7680t60+5120t58+1280t56-3328t32-6656t30-3328t28)*x2+(-2560t64-10240t62-15360t60-10240t58-2560t56+5120t32+10240t30+5120t28+3072)*xy+(1280t64+5120t62+7680t60+5120t58+1280t56-2560t32-5120t30-2560t28-1536)*y2+(-3072t64-12288t62-18432t60-12288t58-3072t56+6144t32+12288t30+6144t28)*x+(3072t64+12288t62+18432t60+12288t58+3072t56-6144t32-12288t30-6144t28)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVINonGenericx3vertical.sing <==
//////////////////////////////////////////////////////////////////////////////////////////
// Refined Modifications for Type VI Graph: Non-generic x^3 with Vertical modifications //
//////////////////////////////////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^5 (with one genus 1 component with a node). The curve can be visualized by means of projections, after a sequence of 2 vertical modifications 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.

LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (2+t^9);
poly b4 = (1+t^8);
poly b5 = (2+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
// A5;
// (-t^10-4*t^5-4)
// A4;
// (t^16+2*t^8+1)
// A3;
// (t^18+4*t^9+4)

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+4t9+2t8-4t5+1)*x4+(-t50-3t48-3t46-t44+t42-4t41-8t39-3t38-2t36+8t35-t34+4t33-t32-2t30-t26-4t25+4t23+4t21+4t19+5t18-8t17+16t14+8t13+5t10+12t9+20t5+16)*x3+(t66+2t64+t62-t60-t58+4t57+t56+4t55+t54-8t53-16t51-5t50-4t49-10t48+12t47-21t46-33t44-16t43-21t42-20t41-10t40-28t39-5t38-32t37-2t36-44t35-4t34-20t33-16t32-8t31-48t30-17t28-8t27-12t26-16t25-4t23-32t22-16t21-4t19-12t18-32t17-16t16-16t14-32t13-4t10-16t9-32t8-16t5-16)*x2+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+4t9+2t8+5)*x4+(-t50-3t48-3t46-t44+t42-4t41-2t40-8t39-3t38-2t36-t34+4t33-3t32-4t31-10t30-10t27-17t26-4t25-16t22-12t21+2t19-15t18-16t17+8t14-24t13+t10+4t9-16t8+4t5)*x3+(-2t5-4)*x2y+(t70+t66+4t65+2t64+3t62+4t61+3t60-t58+14t57+17t56+4t55+2t54+20t52-5t50+4t49+30t48+36t47-21t46+4t45-4t44+48t43-5t42-18t41+22t40+32t39+27t38-32t37+12t36+40t35+64t34-20t33-8t32+40t31+32t30+32t29-16t28+32t27+80t26+8t23+32t22+64t21+32t18+32t13)*x2+(2t35+4t30+2t27+4t26+6t22+8t21+4t18+4t17+2t14+12t13+4t9+8t8+4t5+8)*xy+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(g2,"max");

/////////////////////
// Z_4Y-projection //
/////////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);
poly A4 = newP2(A4);

poly g2 = substitute(f2, x, x+A4);
// g2;
// -x5+(t32+2t30+t28+t18-4t16-t10+4t9-8t8-4t5-4)*x4+(-t50+t48+5t46+3t44+t42-4t41+8t40-8t39+13t38+6t36+8t35+3t34+4t33-3t32+6t30+4t28+3t26+12t25-24t24+4t23-12t21+4t19+t18+24t17-36t16+16t14-24t13+t10+28t9-24t8+4t5+10)*x3+(-2t66-t64+4t62+2t60-4t58-8t57+7t56-20t55+22t54-8t53+12t52+8t51+t50-16t49+10t48-36t47+18t46-12t44+32t43-9t42+4t41-16t40-40t39+22t38-44t37+16t36-8t35+14t34+40t33-73t32+16t31+6t30-48t29-11t28+16t27+18t26+104t25-80t24+8t23+64t22-40t21+8t19+15t18+112t17-28t16+32t14+16t13+5t10+44t9+40t8+20t5+28)*x2+y2+(-t82-t80+t78-5t74-4t73-t72-12t71+9t70-8t69+4t68-9t66-20t65-44t63+8t62-16t61-17t60+16t59-23t58-36t57-9t56-88t55-2t54-44t53-40t52+12t51-28t50-24t49-47t48-84t47-11t46-88t45-27t44-16t43+6t42+40t41-88t40-16t39+9t38-76t37-22t36+35t34+132t33-69t32+16t31+66t30-16t29-14t28+16t27+31t26+156t25+8t24+4t23+64t22+36t21+4t19+15t18+88t17+68t16+16t14+40t13+3t10+20t9+56t8+12t5+15)*x

drawTropicalCurve(g2,"max");

/////////////////////
// Z_4Z-projection //
/////////////////////

poly gz4z = substitute(substitute(f2, y, y+b3*b4*b5*x-b5*x^2),x, x + A4); 
// gz4z;
// -x5+(t32+2t30+t28+t18-4t16+4t9-8t8)*x4+(-t50+t48+5t46+3t44+t42-4t41+8t40-8t39+13t38+6t36+8t35+3t34+4t33-3t32+6t30+4t28-2t27+7t26+12t25-24t24+4t23-8t22+4t21+2t19+5t18+16t17-20t16+8t14-8t13+t10+20t9-8t8+4t5+10)*x3+(-2t5-4)*x2y+(-2t66-t64+4t62+2t60-4t58-8t57+7t56-20t55+22t54-8t53+12t52+8t51+t50-16t49+10t48-36t47+18t46-11t44+26t43-3t42+4t41-16t40-36t39-2t38-20t37+18t36-22t35+30t34+16t33-49t32+24t31-50t30-10t28+6t27+30t26+48t25-32t24+12t23+24t22-24t21+6t19+15t18+72t17-12t16+24t14+3t10+36t9+24t8+12t5+20)*x2+(2t22-4t21+4t17-8t16+2t14-4t13+4t9-8t8)*xy+y2+(-t82-t80+t78-5t74-4t73-t72-12t71+9t70-8t69+4t68-9t66-20t65-44t63+8t62-16t61-15t60+10t59-19t58-36t57-9t56-80t55-26t54-28t53-32t52-10t51-8t50-48t49-31t48-52t47-99t46-40t45-15t44-44t43+46t42-48t41-40t40+32t39-103t38-44t37-14t36-12t35+75t34+20t33-37t32+48t31+18t30-48t29-12t28+18t27+51t26+108t25-24t24+12t23+72t22-12t21+6t19+19t18+96t17+20t16+24t14+24t13+3t10+28t9+40t8+12t5+15)*x+(2t38-2t37+4t33-4t32+6t30-4t29+12t25-8t24+6t22+12t17+2t14+4t13+4t9+8t8+2t5+4)*y+(t76-2t75+t74+4t71-8t70+4t69+6t68-10t67+8t66-8t65+4t64+24t63-40t62+16t61+15t60-18t59+28t58-40t57+16t56+60t55-72t54+16t53+20t52-10t51+56t50-72t49+16t48+80t47-40t46-16t45+15t44+10t43+70t42-40t41-16t40+60t39+40t38-40t37+6t36+18t35+56t34+40t33-40t32+24t31+72t30-16t29+t28+10t27+28t26+72t25-16t24+4t23+40t22+16t21+2t19+8t18+40t17+16t16+8t14+16t13+t10+8t9+16t8+4t5+4)

drawTropicalCurve(gz4z,"max");

/////////////////////
// Z_3Y-projection //
/////////////////////

poly A3 = newP2(A3);

poly h2 = substitute(f2, x, x+A3);
// h2;
// -x5+(t32+2t30+t28-4t18+t16-t10-16t9+2t8-4t5-19)*x4+(3t50+5t48+t46-t44+t42+12t41+24t39-3t38+16t37-8t36+8t35+3t34+4t33+15t32+30t30+12t28-48t27+7t26+12t25-12t23+4t21-12t19-151t18+24t17+16t16-48t14+8t13-11t10-228t9+32t8-44t5-128)*x3+(3t68+4t66-t64-2t62+2t60+24t59-t58+40t57-8t56+16t55-9t54+4t53+3t52+8t51+76t50-4t49+140t48-24t47+81t46-72t45+60t44+8t43+39t42+100t41-10t40+248t39-41t38+124t37-269t36+112t35+80t34+28t33-28t32+16t31+168t30-2t28-696t27+168t26+128t25-280t23+64t22+32t21-88t19-1152t18+256t17+80t16-352t14+64t13-40t10-1024t9+160t8-160t5-368)*x2+y2+(t86+t84-t82-t80+t78+12t77-t76+16t75-5t74-4t72-4t71+t70+4t69+61t68-8t67+94t66-32t65+36t64-44t63+23t62-4t61+23t60+164t59-30t58+308t57-97t56+160t55-205t54+152t53+88t51+220t50-48t49+600t48-164t47+289t46-596t45+344t44+128t43+124t42+4t41+24t40+640t39-116t38+168t37-1312t36+512t35+336t34+48t33-512t32+192t31+320t30-120t28-2176t27+688t26+320t25-864t23+256t22+64t21-160t19-2384t18+640t17+128t16-640t14+128t13-48t10-1472t9+256t8-192t5-384)*x

drawTropicalCurve(h2,"max");

/////////////////////
// Z_3Z-projection //
/////////////////////

poly gz3z = substitute(substitute(f2, y, y+b3*b4*b5*x-b5*x^2),x, x + A3); 
// gz3z;
// -x5+(t32+2t30+t28-4t18+t16-16t9+2t8-15)*x4+(3t50+5t48+t46-t44+t42+12t41+24t39-3t38+16t37-8t36+8t35+3t34+4t33+15t32+30t30+16t28-50t27+7t26+12t25+4t23-8t22+4t21+2t19-139t18+16t17+16t16+8t14-8t13+t10-172t9+16t8+4t5-80)*x3+(-2t5-4)*x2y+(3t68+4t66-t64-2t62+2t60+24t59-t58+40t57-8t56+16t55-9t54+4t53+3t52+8t51+76t50-4t49+140t48-24t47+87t46-78t45+61t44+8t43+39t42+124t41-34t40+252t39-41t38+166t37-279t36+92t35+84t34+28t33+140t32-120t31+184t30+107t28-592t27+36t26+144t25+156t23-192t22+48t21+36t19-756t18+96t16+144t14-96t13+12t10-528t9+48t5-160)*x2+(-4t23+2t22-8t18+4t17-14t14+4t13-28t9+8t8-12t5-24)*xy+y2+(t86+t84-t82-t80+t78+12t77-t76+16t75-5t74-4t72-4t71+t70+4t69+61t68-8t67+94t66-32t65+40t64-50t63+25t62-4t61+23t60+180t59-54t58+316t57-97t56+202t55-245t54+144t53+8t52+88t51+388t50-272t49+664t48-164t47+471t46-636t45+168t44+192t43+124t42+732t41-808t40+832t39-116t38+584t37-968t36-256t35+528t34+48t33+1152t32-1344t31+576t30+408t28-864t27-816t26+576t25+1248t23-1152t22+192t21+192t19-400t18-768t17+256t16+768t14-384t13+48t10-64t9-256t8+192t5)*x+(-2t41+2t40-4t36+4t35-14t32+12t31-28t27+24t26-36t23+24t22-72t18+48t17-40t14+16t13-80t9+32t8-16t5-32)*y+(t82-2t81+t80+4t77-8t76+4t75+14t73-22t72+4t71+4t70+56t68-104t67+48t66+85t64-88t63-44t62+48t61+340t59-576t58+240t57+292t55-100t54-416t53+240t52+1168t50-1760t49+640t48+620t46+368t45-1520t44+640t43+2480t41-3200t40+960t39+832t37+1616t36-3008t35+960t34+3328t32-3456t31+768t30+688t28+2816t27-3392t26+768t25+2752t23-2048t22+256t21+320t19+2624t18-2048t17+256t16+1280t14-512t13+64t10+1280t9-512t8+256t5+256)

drawTropicalCurve(gz3z,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+4t67+6t65+2t64+4t63+8t62+t61+12t60+8t58+2t56-t54-2t52-t50-2t49-2t47-t46-2t44-2t43+11t42-3t41+19t40-4t39+3t38+21t37-2t36+42t35+22t33+17t32-4t31+21t30+2t29+24t28-10t27-6t25+8t24+38t23-63t22+24t21+24t19+28t18-62t17+16t16+2t15+67t14-58t13+12t10+70t9-52t8+31t5+30)*x4+(-4t69-16t67-24t65-8t64-16t63-32t62-4t61-48t60-32t58-8t56+4t54+8t52+4t50+8t49+12t47+4t46+8t45+8t44+12t43-20t42+12t41-28t40+16t39+12t38-36t37+8t36-72t35-36t33-46t32+20t31-20t30-8t29-40t28-20t27+24t26+24t25-26t24-116t23+132t22-48t21-60t19-152t18+168t17-32t16-8t15-196t14+88t13-48t10-232t9+112t8-124t5-120)*x3y+(6t69+24t67+36t65+12t64+24t63+48t62+6t61+72t60+48t58+12t56-6t54-12t52-6t50-12t49-22t47-6t46-20t45-12t44-22t43+6t42-18t41-6t40-24t39-42t38+6t37-12t36+12t35+2t33+47t32-34t31-34t30+12t29+4t28+90t27-60t26-32t25+33t24+138t23-78t22+24t21+40t20+54t19+268t18-172t17+16t16+172t15+222t14+12t13+392t10+300t9-72t8+506t5+308)*x2y2+(-4t69-16t67-24t65-8t64-16t63-32t62-4t61-48t60-32t58-8t56+4t54+8t52+4t50+8t49+16t47+4t46+16t45+8t44+16t43+4t42+12t41+20t40+16t39+36t38+12t37+8t36+24t35+16t33-24t32+24t31+44t30-8t29+16t28-80t27+48t26+20t25-20t24-80t23+12t22-40t20-24t19-192t18+88t17-168t15-124t14-56t13-368t10-184t9+16t8-444t5-248)*xy3+(t69+4t67+6t65+2t64+4t63+8t62+t61+12t60+8t58+2t56-t54-2t52-t50-2t49-4t47-t46-4t45-2t44-4t43-t42-3t41-5t40-4t39-9t38-3t37-2t36-6t35-4t33+6t32-6t31-11t30+2t29-4t28+20t27-12t26-5t25+5t24+20t23-3t22+10t20+6t19+48t18-22t17+42t15+31t14+14t13+92t10+46t9-4t8+111t5+62)*y4+(t110-t109+4t108-5t107+7t106-6t105+4t104+6t103-13t102+31t101-38t100+56t99-45t98+44t97+16t96-35t95+150t94-129t93+225t92-96t91+151t90+104t89+29t88+335t87-62t86+532t85-60t84+627t83+249t82+393t81+826t80+175t79+1121t78+590t77+814t76+1202t75+700t74+1206t73+1243t72+759t71+1752t70+545t69+1618t68+480t67+1043t66+1026t65-76t64+1775t63-1407t62+1846t61-597t60-71t59+976t58-2279t57+2036t56-2030t55+1000t54-1052t53-680t52+1115t51-2666t50+2794t49-3316t48+2031t47-1032t46-1595t45+2888t44-2648t43+2662t42-2980t41+1112t40+812t39+249t38+864t37-3794t36+3364t35-560t34+1712t33-1236t32-2712t31+3185t30-339t29+1332t28-3288t27+88t26+1164t25+488t24+408t23-3344t22+1600t21+58t20+860t19-832t18-1376t17+640t16+144t15+560t14-992t13+184t10+96t9-384t8+96t5)*x3+(-3t110+3t109-12t108+15t107-21t106+18t105-12t104-18t103+39t102-93t101+114t100-168t99+135t98-132t97-48t96+105t95-450t94+387t93-675t92+288t91-453t90-312t89-87t88-999t87+174t86-1578t85+156t84-1863t83-711t82-1269t81-2330t80-717t79-3195t78-1752t77-2634t76-3186t75-2660t74-2976t73-4109t72-2059t71-4932t70-2269t69-3482t68-2850t67-1301t66-3738t65+356t64-3283t63+1725t62-1436t61+91t60+1697t59-648t58+4741t57-828t56+3968t55+956t54+4076t53+3180t52+623t51+5662t50-590t49+8304t48-1167t47+3444t46+4473t45+216t44+6568t43-3914t42+5340t41+2744t40+1694t39-71t38-2872t37+5638t36+2356t35-24t34-7104t33+1660t32+4168t31+1697t30-3183t29-10828t28+8616t27+1336t26+332t25-7800t24-7240t23+9136t22-448t21-926t20-12084t19+2176t18+3488t17-128t16-2608t15-10512t14+5280t13-4200t10-3744t9+1920t8-3616t5-1280)*x2y+(3t110-3t109+12t108-15t107+21t106-18t105+12t104+18t103-39t102+93t101-114t100+168t99-135t98+132t97+48t96-105t95+450t94-387t93+675t92-288t91+453t90+312t89+87t88+996t87-168t86+1569t85-144t84+1854t83+693t82+1314t81+2256t80+813t79+3111t78+1743t77+2730t76+2976t75+2940t74+2655t73+4299t72+1950t71+4770t70+2586t69+2796t68+3555t67+387t66+4068t65-420t64+2262t63-477t62-615t61+759t60-2439t59-492t58-3693t57-1812t56-2907t55-2934t54-4536t53-3750t52-2607t51-4494t50-3306t49-7482t48-1296t47-3618t46-4317t45-4656t44-5880t43+1878t42-3540t41-5784t40-3759t39-267t38+3012t37-2766t36-8580t35+876t34+8088t33-636t32-2184t31-7323t30+5283t29+14244t28-7992t27-2136t26-2244t25+10968t24+10248t23-8688t22-1728t21+1302t20+16836t19-2016t18-3168t17-768t16+3696t15+14928t14-6432t13+6024t10+5472t9-2304t8+5280t5+1920)*xy2+(-t110+t109-4t108+5t107-7t106+6t105-4t104-6t103+13t102-31t101+38t100-56t99+45t98-44t97-16t96+35t95-150t94+129t93-225t92+96t91-151t90-104t89-29t88-332t87+56t86-523t85+48t84-618t83-231t82-438t81-752t80-271t79-1037t78-581t77-910t76-992t75-980t74-885t73-1433t72-650t71-1590t70-862t69-932t68-1185t67-129t66-1356t65+140t64-754t63+159t62+205t61-253t60+813t59+164t58+1231t57+604t56+969t55+978t54+1512t53+1250t52+869t51+1498t50+1102t49+2494t48+432t47+1206t46+1439t45+1552t44+1960t43-626t42+1180t41+1928t40+1253t39+89t38-1004t37+922t36+2860t35-292t34-2696t33+212t32+728t31+2441t30-1761t29-4748t28+2664t27+712t26+748t25-3656t24-3416t23+2896t22+576t21-434t20-5612t19+672t18+1056t17+256t16-1232t15-4976t14+2144t13-2008t10-1824t9+768t8-1760t5-640)*y3+(-t148+2t147-5t146+8t145-10t144+6t143+3t142-23t141+44t140-65t139+65t138-50t137+12t136+43t135-109t134+158t133-217t132+245t131-199t130+95t129+154t128-435t127+739t126-767t125+620t124+105t123-721t122+1738t121-1841t120+2087t119-735t118+5t117+2555t116-3173t115+5927t114-4588t113+5662t112-432t111-764t110+9418t109-8990t108+15729t107-7195t106+9348t105+6589t104-3205t103+18888t102-6989t101+21243t100-2469t99+19941t98+6177t97+11138t96+25581t95-9358t94+51592t93-16978t92+44830t91+12493t90+6990t89+60728t88-24421t87+73864t86-22130t85+58295t84+18087t83+7104t82+65676t81-44481t80+96753t79-38314t78+43268t77+11607t76-21593t75+57244t74-45742t73+35823t72-51457t71+19974t70-31476t69-30332t68-3824t67-91198t66+24996t65-82576t64-41058t63-39284t62-93568t61-17448t60-81904t59-63004t58-62540t57-71312t56-49192t55-77760t54-55788t53-74152t52-55120t51-38608t50-84416t49-23256t48-70480t47-35808t46-27104t45-65024t44-9200t43-50208t42-9856t41-29504t40-22016t39-14368t38-21760t37+256t36-21504t35-10752t33-3328t32-6656t30-3328t28)*x2+(2t148-4t147+10t146-16t145+20t144-12t143-6t142+46t141-88t140+130t139-130t138+100t137-24t136-86t135+218t134-316t133+434t132-490t131+398t130-190t129-308t128+870t127-1480t126+1538t125-1246t124-202t123+1436t122-3492t121+3720t120-4236t119+1548t118-80t117-5132t116+6460t115-12080t114+9462t113-11666t112+1062t111+1470t110-19074t109+18408t108-32390t107+15472t106-19944t105-12616t104+6376t103-39384t102+16454t101-46030t100+6844t99-41132t98-13882t97-20066t96-56138t95+21254t94-107226t93+35370t92-93016t91-28890t90-10624t89-132896t88+56682t87-160812t86+41678t85-112352t84-57310t83-5196t82-148210t81+85278t80-198068t79+55820t78-88778t77-36474t76+39158t75-146572t74+83252t73-78282t72+78878t71-42950t70+3252t69+63768t68+15432t67+127996t66-67412t65+117000t64+97724t63+76626t62+119342t61-10104t60+166480t59+163400t58+60596t57+92924t56+74560t55+195360t54+150644t53+31776t52+87200t51+139520t50+207296t49+32376t48+57984t47+98048t46+166272t45+155576t44-62032t43+105920t42+127040t41+125696t40+54800t39-36256t38+113920t37+147840t36+40208t35-11040t34+42304t33+104704t32+99328t31-5920t30-7616t29+77952t28+96768t27+15360t26-2720t25+28288t24+62208t23+65024t22-16896t21+4800t20+47872t19+32256t18+21504t17-5120t16+10240t15+35328t14+12288t13+13312t10+11264t9+4096t8+9728t5+3072)*xy+(-t148+2t147-5t146+8t145-10t144+6t143+3t142-23t141+44t140-65t139+65t138-50t137+12t136+43t135-109t134+158t133-217t132+245t131-199t130+95t129+154t128-435t127+740t126-769t125+623t124+101t123-718t122+1746t121-1860t120+2118t119-774t118+40t117+2566t116-3230t115+6040t114-4731t113+5833t112-531t111-735t110+9537t109-9204t108+16195t107-7736t106+9972t105+6308t104-3188t103+19692t102-8227t101+23015t100-3422t99+20566t98+6941t97+10033t96+28069t95-10627t94+53613t93-17685t92+46508t91+14445t90+5312t89+66448t88-28341t87+80406t86-20839t85+56176t84+28655t83+2598t82+74105t81-42639t80+99034t79-27910t78+44389t77+18237t76-19579t75+73286t74-41626t73+39141t72-39439t71+21475t70-1626t69-31884t68-7716t67-63998t66+33706t65-58500t64-48862t63-38313t62-59671t61+5052t60-83240t59-81700t58-30298t57-46462t56-37280t55-97680t54-75322t53-15888t52-43600t51-69760t50-103648t49-16188t48-28992t47-49024t46-83136t45-77788t44+31016t43-52960t42-63520t41-62848t40-27400t39+18128t38-56960t37-73920t36-20104t35+5520t34-21152t33-52352t32-49664t31+2960t30+3808t29-38976t28-48384t27-7680t26+1360t25-14144t24-31104t23-32512t22+8448t21-2400t20-23936t19-16128t18-10752t17+2560t16-5120t15-17664t14-6144t13-6656t10-5632t9-2048t8-4864t5-1536)*y2+(-t180+2t179-5t178+8t177-10t176+14t174-53t173+89t172-125t171+89t170-26t169-176t168+350t167-604t166+589t165-588t164+83t163+273t162-1275t161+1610t160-2657t159+2143t158-2355t157-361t156+1526t155-6210t154+6183t153-9501t152+3619t151-3282t150-8216t149+6473t148-18213t147+7641t146-17516t145-3540t144-8235t143-24526t142+7565t141-48716t140+9516t139-45467t138-33784t137-2949t136-96375t135+11278t134-99171t133-54318t132-53363t131-131111t130-44969t129-163934t128-83147t127-181943t126-141293t125-162853t124-275906t123-114328t122-369999t121-199291t120-279007t119-461490t118-185110t117-537030t116-346197t115-427612t114-592972t113-388546t112-633737t111-472010t110-713724t109-532535t108-667731t107-711492t106-483518t105-983083t104-440251t103-730542t102-786956t101-441600t100-910440t99-445178t98-540532t97-636732t96-425312t95-485014t94-244436t93-387208t92-89776t91-294776t90-11344t89+307784t88-199920t87+514184t86+211064t85+400664t84+827552t83+340096t82+821632t81+866640t80+909584t79+1001248t78+1056992t77+1062768t76+1176400t75+1434240t74+987392t73+1399184t72+1370192t71+1162112t70+1598176t69+1077840t68+1287184t67+1433312t66+1081664t65+1298816t64+1085184t63+1095648t62+1118272t61+993216t60+901760t59+808992t58+917824t57+648064t56+760320t55+604672t54+493952t53+649088t52+360192t51+423168t50+360960t49+266624t48+328448t47+213504t46+191488t45+184320t44+136192t43+129536t42+76800t41+87040t40+51200t39+65024t38+48128t37+14336t36+45056t35+22528t33+6144t32+12288t30+6144t28)*x+(t180-2t179+5t178-8t177+10t176-14t174+53t173-89t172+125t171-89t170+26t169+176t168-350t167+604t166-589t165+588t164-83t163-273t162+1275t161-1610t160+2657t159-2143t158+2355t157+361t156-1526t155+6210t154-6183t153+9501t152-3619t151+3282t150+8216t149-6473t148+18213t147-7641t146+17516t145+3540t144+8235t143+24526t142-7565t141+48716t140-9516t139+45467t138+33784t137+2949t136+96375t135-11278t134+99171t133+54318t132+53363t131+131111t130+44969t129+163934t128+83147t127+181943t126+141293t125+162853t124+275906t123+114328t122+369999t121+199291t120+279007t119+461490t118+185110t117+537030t116+346197t115+427612t114+592972t113+388546t112+633737t111+472010t110+713724t109+532535t108+667731t107+711492t106+483518t105+983083t104+440251t103+730542t102+786956t101+441600t100+910440t99+445178t98+540532t97+636732t96+425312t95+485014t94+244436t93+387208t92+89776t91+294776t90+11344t89-307784t88+199920t87-514184t86-211064t85-400664t84-827552t83-340096t82-821632t81-866640t80-909584t79-1001248t78-1056992t77-1062768t76-1176400t75-1434240t74-987392t73-1399184t72-1370192t71-1162112t70-1598176t69-1077840t68-1287184t67-1433312t66-1081664t65-1298816t64-1085184t63-1095648t62-1118272t61-993216t60-901760t59-808992t58-917824t57-648064t56-760320t55-604672t54-493952t53-649088t52-360192t51-423168t50-360960t49-266624t48-328448t47-213504t46-191488t45-184320t44-136192t43-129536t42-76800t41-87040t40-51200t39-65024t38-48128t37-14336t36-45056t35-22528t33-6144t32-12288t30-6144t28)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVIRef.sing <==
/////////////////////////////////////////////
// Refined Modifications for Type VI Graph //
/////////////////////////////////////////////


// The following contains an example for the modified Type VI graph in R^3 (with one genus 1 component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.

// We replace our coefficients a by a + t^e. This refinement gives a planar faithful re-embedding of the extended skeleton. 


LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (5+t^9);
poly b4 = (3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;

// A5*A4+A5*A3+A4*A3;
// (t^34-t^28+5*t^26+10*t^25-2*t^23-2*t^21-10*t^19+2*t^18+60*t^17+24*t^16-20*t^14-12*t^13-34*t^10+80*t^9+144*t^8-68*t^5+191)


map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+10t9+6t8-2t5+33)*x4+(-t50-3t48-3t46-t44+t42-10t41-4t40-20t39-11t38-8t37-6t36+4t35-t34+2t33-33t32-66t30-32t28-5t26-10t25+2t23+2t21+10t19-2t18-60t17-24t16+20t14+12t13+34t10-80t9-144t8+68t5-191)*x3+(t66+2t64+t62-t60+3t58+10t57+9t56+18t55+5t54+4t53-16t51+2t50+38t49+28t48+110t47+30t46+48t45-17t44-24t43-54t42+68t41+76t40+158t39+254t38+12t37+138t36-146t35-t34-68t33+191t32-12t31+362t30+182t28-60t27-31t26-10t25-18t23-120t22-50t21-90t19-159t18-60t17-25t16-180t14-300t13-225t10-90t9-150t8-450t5-225)*x2+y2+(t76+2t74+t72+2t71+4t69+6t68+12t67+13t66+20t65+8t64+22t63+21t62+24t61+49t60+72t59+69t58+130t57+71t56+98t55+151t54+96t53+240t52+208t51+279t50+290t49+343t48+210t47+389t46+360t45+385t44+600t43+405t42+390t41+600t40+180t39+525t38+540t37+150t36+900t35+450t33+225t32+450t30+225t28)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-(b5)*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+10t9+6t8+34)*x4+(-t50-3t48-3t46-t44+t42-10t41-6t40-20t39-11t38-8t37-6t36-t34+2t33-39t32-10t31-68t30-32t28-14t27-25t26-10t25-28t23-10t22-8t21+4t19-72t18-62t17-24t16+8t14-38t13+4t10-86t9-154t8+8t5-221)*x3+(-2t5-2)*x2y+(t70+t66+2t65+2t64+7t62+10t61+3t58+24t57+29t56+18t55+14t54+64t53+35t52-6t51+2t50+68t49+168t48+162t47+30t46+138t45+167t44+76t43-29t42+86t41+376t40+522t39+274t38+12t37+405t36+194t35+250t34-68t33+371t32+768t31+502t30+50t29+191t28+360t27+825t26+450t23+180t22+300t21+900t18+450t13)*x2+(2t35+2t30+6t27+10t26+8t22+10t21+30t18+2t17+6t14+40t13+6t9+10t8+30t5+30)*xy+y2+(t76+2t74+t72+2t71+4t69+6t68+12t67+13t66+20t65+8t64+22t63+21t62+24t61+49t60+72t59+69t58+130t57+71t56+98t55+151t54+96t53+240t52+208t51+279t50+290t49+343t48+210t47+389t46+360t45+385t44+600t43+405t42+390t41+600t40+180t39+525t38+540t37+150t36+900t35+450t33+225t32+450t30+225t28)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^13)*x-(b5)*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+3t67+4t65+t64+3t63+3t62+t61+4t60-3t59-2t58-6t57-9t56-3t55-9t54-6t53-8t52-11t51-19t50-6t49-31t48-19t46-24t45-21t44-47t43-2t42-22t41-9t40-21t39-14t38-28t37-69t36-133t35-45t34-8t33-35t32-118t31-141t30-38t29-67t28-283t27-329t26-9t25+15t24-77t23-378t22-265t21+24t19-607t18-106t17+11t16+8t15+272t14-746t13+24t10+256t9-160t8+220t5+204)*x4+(-4t69-12t67-16t65-4t64-12t63-12t62-4t61-16t60+12t59+8t58+24t57+36t56+12t55+36t54+24t53+32t52+44t51+76t50+24t49+124t48+4t47+76t46+94t45+84t44+192t43+20t42+88t41+30t40+84t39+68t38+94t37+226t36+526t35+180t34+48t33+44t32+326t31+562t30+152t29+134t28+1012t27+1178t26+36t25-50t24-156t23+1452t22+1022t21-66t19+1904t18+414t17-40t16-46t15-1058t14+2756t13-138t10-1014t9+614t8-922t5-830)*x3y+(6t69+18t67+24t65+6t64+18t63+18t62+6t61+24t60-18t59-12t58-36t57-54t56-18t55-54t54-36t53-48t52-66t51-114t50-36t49-186t48-10t47-114t46-139t45-126t44-292t43-42t42-132t41-39t40-126t39-114t38-123t37-289t36-783t35-270t34-88t33+30t32-343t31-841t30-228t29-67t28-1398t27-1629t26-50t25+65t24+698t23-2118t22-1495t21+20t20+69t19-2332t18-611t17+56t16+123t15+1557t14-3906t13+289t10+1511t9-895t8+1445t5+1263)*x2y2+(-4t69-12t67-16t65-4t64-12t63-12t62-4t61-16t60+12t59+8t58+24t57+36t56+12t55+36t54+24t53+32t52+44t51+76t50+24t49+124t48+8t47+76t46+92t45+84t44+196t43+32t42+88t41+24t40+84t39+80t38+76t37+176t36+520t35+180t34+64t33-52t32+180t31+560t30+152t29+892t27+1040t26+32t25-40t24-620t23+1392t22+984t21-20t20-36t19+1380t18+404t17-36t16-100t15-1028t14+2528t13-220t10-1004t9+588t8-984t5-848)*xy3+(t69+3t67+4t65+t64+3t63+3t62+t61+4t60-3t59-2t58-6t57-9t56-3t55-9t54-6t53-8t52-11t51-19t50-6t49-31t48-2t47-19t46-23t45-21t44-49t43-8t42-22t41-6t40-21t39-20t38-19t37-44t36-130t35-45t34-16t33+13t32-45t31-140t30-38t29-223t27-260t26-8t25+10t24+155t23-348t22-246t21+5t20+9t19-345t18-101t17+9t16+25t15+257t14-632t13+55t10+251t9-147t8+246t5+212)*y4+(-t122-4t120-7t118-2t117-7t116-8t115-6t114-29t113-18t112-59t111-32t110-71t109-71t108-89t107-115t106-123t105-236t104-229t103-306t102-143t101-351t100-400t99-552t98-427t97-464t96-778t95-479t94-92t93+861t92-498t91-522t90-632t89+2088t88+1449t87+1220t86+2861t85+6384t84+8846t83+2714t82+4449t81+10499t80+21647t79+15763t78+12358t77+19574t76+31177t75+37270t74+12160t73+32582t72+52916t71+72320t70+43502t69+23509t68+60599t67+87835t66+86243t65+32288t64+77291t63+121005t62+126297t61+49413t60+38557t59+116859t58+176693t57+120433t56+24795t55+114741t54+156552t53+168316t52+44334t51+25940t50+192703t49+181691t48+110680t47+8967t46+59047t45+237249t44+96714t43+18560t42+34597t41+74393t40+230423t39+9952t38-49840t37+97547t36+22145t35+106608t34-12933t33-82597t32+135663t31-162t30+8245t29-42722t28-88225t27+71296t26+6215t25-1721t24-75806t23-45388t22+14854t21-420t20-25512t19-63396t18-7468t17+6124t16-2320t15-45936t14-19492t13-17220t10-22300t9-132t8-29544t5-14144)*x3+(3t122+12t120+21t118+6t117+21t116+24t115+18t114+87t113+46t112+177t111+90t110+213t109+205t108+235t107+345t106+345t105+660t104+575t103+864t102+419t101+975t100+912t99+1298t98+1223t97+1290t96+1646t95+697t94+194t93-2345t92+700t91-998t90+984t89-4818t88-3975t87-7064t86-10381t85-15136t84-23006t83-11050t82-20715t81-23215t80-46063t79-44721t78-43110t77-50258t76-61335t75-82718t74-42592t73-90460t72-86144t71-149736t70-114612t69-66969t68-112707t67-122299t66-176213t65-100748t64-139661t63-162093t62-247859t61-95235t60-83703t59-118915t58-221719t57-299501t56-42323t55-143379t54-195192t53-247538t52-121342t51+6310t50-141517t49-369397t48-222700t47+5347t46-24229t45-221885t44-230266t43-52140t42+63467t41-82219t40-397451t39-22726t38+95942t37+23197t36+3891t35-237496t34+26277t33+171617t32-119075t31+19222t30-34045t29+109534t28+215157t27-81750t26-18259t25-44227t24+223674t23+123720t22-16442t21-11340t20+9576t19+202698t18+22272t17-16142t16-29040t15+94896t14+69156t13+3060t10+56388t9+3036t8+57672t5+34872)*x2y+(-3t122-12t120-21t118-6t117-21t116-24t115-18t114-87t113-42t112-177t111-87t110-213t109-201t108-219t107-345t106-333t105-636t104-519t103-837t102-414t101-936t100-768t99-1119t98-1194t97-1239t96-1302t95-327t94-153t93+2226t92-303t91+2280t90-528t89+4095t88+3789t87+8766t86+11280t85+13128t84+21240t83+12504t82+24399t81+19074t80+36624t79+43437t78+46128t77+46026t76+45237t75+68172t74+45648t73+86817t72+49842t71+116124t70+106665t69+65190t68+78162t67+51696t66+134955t65+102690t64+93555t63+61632t62+182343t61+68733t60+67719t59+3084t58+67539t57+268602t56+26292t55+42957t54+57960t53+118833t52+115512t51-48375t50-76779t49+281559t48+168030t47-21471t46-52227t45-23046t44+200328t43+50370t42-147096t41+11739t40+250542t39+19161t38-69153t37-181116t36-39054t35+196332t34-20016t33-133530t32-24882t31-28590t30+38700t29-100218t28-190398t27+15681t26+18066t25+68922t24-221802t23-117498t22+2382t21+17640t20+23904t19-208953t18-22206t17+15027t16+47040t15-73440t14-74496t13+21240t10-51132t9-4356t8-42192t5-31092)*xy2+(t122+4t120+7t118+2t117+7t116+8t115+6t114+29t113+14t112+59t111+29t110+71t109+67t108+73t107+115t106+111t105+212t104+173t103+279t102+138t101+312t100+256t99+373t98+398t97+413t96+434t95+109t94+51t93-742t92+101t91-760t90+176t89-1365t88-1263t87-2922t86-3760t85-4376t84-7080t83-4168t82-8133t81-6358t80-12208t79-14479t78-15376t77-15342t76-15079t75-22724t74-15216t73-28939t72-16614t71-38708t70-35555t69-21730t68-26054t67-17232t66-44985t65-34230t64-31185t63-20544t62-60781t61-22911t60-22573t59-1028t58-22513t57-89534t56-8764t55-14319t54-19320t53-39611t52-38504t51+16125t50+25593t49-93853t48-56010t47+7157t46+17409t45+7682t44-66776t43-16790t42+49032t41-3913t40-83514t39-6387t38+23051t37+60372t36+13018t35-65444t34+6672t33+44510t32+8294t31+9530t30-12900t29+33406t28+63466t27-5227t26-6022t25-22974t24+73934t23+39166t22-794t21-5880t20-7968t19+69651t18+7402t17-5009t16-15680t15+24480t14+24832t13-7080t10+17044t9+1452t8+14064t5+10364)*y3+(t177+t175+2t173+5t172+3t171+5t170+16t169+28t168+21t167+24t166+30t165+116t164+137t163+117t162+170t161+400t160+498t159+410t158+401t157+965t156+1979t155+1775t154+1369t153+2487t152+4812t151+5114t150+3442t149+4542t148+12121t147+16550t146+10506t145+6677t144+20449t143+34679t142+27039t141+11332t140+29978t139+77050t138+68808t137+4508t136+5174t135+103943t134+141320t133+30541t132-52772t131+96234t130+246955t129+23879t128-311287t127-119067t126+298220t125+152541t124-561343t123-765086t122+20552t121+118063t120-1280978t119-2079920t118-880847t117+90554t116-1599269t115-4291932t114-3711568t113-993523t112-2525728t111-7171055t110-7610201t109-3637891t108-2951898t107-10140369t106-15530116t105-9534139t104-4614815t103-12202759t102-21555214t101-19304536t100-8824267t99-13001984t98-30407676t97-31785704t96-15571095t95-12505996t94-30619774t93-45164348t92-30956765t91-12478228t90-30818483t89-52068256t88-42594113t87-18905270t86-20422833t85-53487832t84-62657977t83-24355198t82-14728651t81-41855362t80-58276335t79-47920976t78-6760419t77-25042125t76-64290796t75-41314857t74-17693137t73-6860933t72-31132426t71-65603757t70-15390774t69+4325243t68-23288815t67-23533331t66-41109450t65+5738154t64+13024751t63-36005694t62-11391704t61-9316934t60+13817876t59+16035576t58-31661975t57-1829310t56+14920343t55+10655591t54+14106584t53-17053396t52+6423382t51+27141394t50+5142813t49+7040117t48-3811948t47+14719475t46+25355442t45+1868783t44+1324670t43+4864684t42+18887542t41+14478886t40-52716t39+924410t38+9282262t37+15194980t36+4794540t35-585000t34+3262620t33+8338260t32+7244640t31+741120t30-180000t29+5136060t28+3947400t27+1728000t26+4617000t23+772200t22+135000t21+2214000t18+432000t13)*x2+(-2t173-6t171-8t169-6t168-4t167-18t166-18t165-64t164-58t163-118t162-86t161-182t160-182t159-210t158-390t157-584t156-868t155-1188t154-1072t153-1588t152-2018t151-2242t150-3198t149-3926t148-6384t147-6922t146-8176t145-6560t144-10958t143-13114t142-15614t141-18970t140-23070t139-27732t138-27958t137-17628t136-17758t135-34828t134-41814t133-47826t132-32562t131-39818t130-7142t129+2646t128+83432t127+58356t126+8236t125+51040t124+93016t123+238784t122+353124t121+424132t120+567074t119+779224t118+642008t117+782478t116+1016058t115+1317426t114+2015264t113+2173866t112+2161292t111+2668996t110+2785854t109+2943972t108+3999148t107+3799198t106+5165500t105+6218758t104+5240736t103+5885568t102+5397210t101+6245444t100+8343448t99+8254348t98+6583278t97+9426974t96+7420494t95+8263414t94+6402386t93+3825566t92+10096642t91+9164534t90+5603562t89+1317646t88+1968010t87+3244098t86+5188526t85-8161254t84-2643234t83+843974t82-2993110t81-9111896t80-24438586t79-9799926t78-4367132t77-16556508t76-28169664t75-24122172t74-18460634t73-12118922t72-44913068t71-39803296t70-16368164t69-24188502t68-28214568t67-59163546t66-36193172t65-14586876t64-33522464t63-52580320t62-42666482t61-24151236t60-16595918t59-44169364t58-59359238t57-18623584t56-14335294t55-25896662t54-41041704t53-37837978t52-4903318t51-5511534t50-38812420t49-22982888t48-10939434t47+344054t46+2413544t45-36539242t44-5755630t43+7507252t42+421238t41+3774126t40-18682558t39+3415980t38+19474882t37-1815836t36+852810t35-3412350t34+10399060t33+21125872t32-2296710t31-282090t30+4424500t29+15183570t28+12529566t27-1336500t26+825750t25+8725750t24+12812580t23+3823200t22-652500t21+2970000t20+8197200t19+6137640t18+459000t17-180000t16+4995000t15+3947400t14+1512000t13+4617000t10+772200t9+135000t8+2214000t5+432000)*xy+(t173+3t171+4t169+3t168+2t167+9t166+9t165+32t164+29t163+59t162+43t161+91t160+91t159+105t158+195t157+292t156+434t155+594t154+536t153+794t152+1009t151+1121t150+1599t149+1963t148+3192t147+3461t146+4088t145+3280t144+5479t143+6557t142+7807t141+9485t140+11535t139+13866t138+13979t137+8814t136+8879t135+17414t134+20907t133+23913t132+16281t131+19909t130+3571t129-1323t128-41716t127-29178t126-4118t125-25520t124-46508t123-119392t122-176562t121-212066t120-283537t119-389612t118-321004t117-391239t116-508029t115-658713t114-1007632t113-1086933t112-1080646t111-1334498t110-1392927t109-1471986t108-1999574t107-1899599t106-2582750t105-3109379t104-2620368t103-2942784t102-2698605t101-3122722t100-4171724t99-4127174t98-3291639t97-4713487t96-3710247t95-4131707t94-3201193t93-1912783t92-5048321t91-4582267t90-2801781t89-658823t88-984005t87-1622049t86-2594263t85+4080627t84+1321617t83-421987t82+1496555t81+4555948t80+12219293t79+4899963t78+2183566t77+8278254t76+14084832t75+12061086t74+9230317t73+6059461t72+22456534t71+19901648t70+8184082t69+12094251t68+14107284t67+29581773t66+18096586t65+7293438t64+16761232t63+26290160t62+21333241t61+12075618t60+8297959t59+22084682t58+29679619t57+9311792t56+7167647t55+12948331t54+20520852t53+18918989t52+2451659t51+2755767t50+19406210t49+11491444t48+5469717t47-172027t46-1206772t45+18269621t44+2877815t43-3753626t42-210619t41-1887063t40+9341279t39-1707990t38-9737441t37+907918t36-426405t35+1706175t34-5199530t33-10562936t32+1148355t31+141045t30-2212250t29-7591785t28-6264783t27+668250t26-412875t25-4362875t24-6406290t23-1911600t22+326250t21-1485000t20-4098600t19-3068820t18-229500t17+90000t16-2497500t15-1973700t14-756000t13-2308500t10-386100t9-67500t8-1107000t5-216000)*y2+(t218+3t216+4t214+6t213+3t212+18t211+16t210+49t209+57t208+88t207+98t206+189t205+248t204+350t203+563t202+788t201+1266t200+1651t199+1993t198+2886t197+4301t196+5486t195+8014t194+9882t193+14701t192+19386t191+23773t190+29922t189+41037t188+56291t187+70623t186+90128t185+110000t184+149544t183+183556t182+215144t181+268862t180+353621t179+443888t178+533079t177+603246t176+739265t175+926006t174+1064385t173+1197782t172+1423056t171+1791589t170+2022198t169+2200067t168+2239295t167+2648800t166+3145879t165+3093342t164+3087305t163+3346288t162+3572552t161+3265669t160+1967348t159+607152t158+712957t157-458728t156-3968602t155-7490427t154-10992510t153-15540866t152-21771042t151-33673586t150-42779902t149-48827356t148-65939542t147-84545301t146-107647954t145-131732233t144-151180345t143-189036074t142-234193644t141-265452490t140-310348463t139-368850177t138-432364936t137-517004008t136-573101922t135-638702143t134-757971982t133-853116470t132-949816260t131-1076348895t130-1173486365t129-1349282924t128-1500579860t127-1564256576t126-1765800329t125-1924852781t124-2092994553t123-2310539167t122-2385985713t121-2579864904t120-2850722063t119-2907542766t118-3113942396t117-3289452243t116-3392846653t115-3733957846t114-3727372187t113-3771991543t112-4050813997t111-4068246298t110-4206091338t109-4359838198t108-4147918454t107-4455555518t106-4484289787t105-4160298372t104-4474622975t103-4172018415t102-4214387814t101-4457623557t100-3753311641t99-3913919127t98-3939889806t97-3258043613t96-3828421462t95-3031651399t94-2820028446t93-3389455833t92-2074004454t91-2626303882t90-2146161485t89-1460638241t88-2349401152t87-1114243332t86-1114400959t85-1396998853t84-179866586t83-1085157815t82-329134977t81+219549583t80-718391167t79+647687506t78-37924352t77+309239072t76+954563027t75+45513313t74+909259533t73+683242533t72+623657739t71+1131999435t70+599770547t69+866626894t68+1019198890t67+656984658t66+1041477185t65+689029969t64+797033160t63+893599280t62+609412200t61+802469815t60+526742130t59+693242550t58+551420160t57+511693950t56+490558005t55+360177450t54+478316475t53+308924625t52+325732050t51+269076600t50+208419750t49+249631200t48+185004000t47+132794100t46+172179000t45+77719500t44+116505000t43+90598500t42+28647000t41+104557500t40+12879000t39+55417500t38+26284500t37+2092500t36+39690000t35+19845000t33+3240000t32+6480000t30+3240000t28)*x+(-t218-3t216-4t214-6t213-3t212-18t211-16t210-49t209-57t208-88t207-98t206-189t205-248t204-350t203-563t202-788t201-1266t200-1651t199-1993t198-2886t197-4301t196-5486t195-8014t194-9882t193-14701t192-19386t191-23773t190-29922t189-41037t188-56291t187-70623t186-90128t185-110000t184-149544t183-183556t182-215144t181-268862t180-353621t179-443888t178-533079t177-603246t176-739265t175-926006t174-1064385t173-1197782t172-1423056t171-1791589t170-2022198t169-2200067t168-2239295t167-2648800t166-3145879t165-3093342t164-3087305t163-3346288t162-3572552t161-3265669t160-1967348t159-607152t158-712957t157+458728t156+3968602t155+7490427t154+10992510t153+15540866t152+21771042t151+33673586t150+42779902t149+48827356t148+65939542t147+84545301t146+107647954t145+131732233t144+151180345t143+189036074t142+234193644t141+265452490t140+310348463t139+368850177t138+432364936t137+517004008t136+573101922t135+638702143t134+757971982t133+853116470t132+949816260t131+1076348895t130+1173486365t129+1349282924t128+1500579860t127+1564256576t126+1765800329t125+1924852781t124+2092994553t123+2310539167t122+2385985713t121+2579864904t120+2850722063t119+2907542766t118+3113942396t117+3289452243t116+3392846653t115+3733957846t114+3727372187t113+3771991543t112+4050813997t111+4068246298t110+4206091338t109+4359838198t108+4147918454t107+4455555518t106+4484289787t105+4160298372t104+4474622975t103+4172018415t102+4214387814t101+4457623557t100+3753311641t99+3913919127t98+3939889806t97+3258043613t96+3828421462t95+3031651399t94+2820028446t93+3389455833t92+2074004454t91+2626303882t90+2146161485t89+1460638241t88+2349401152t87+1114243332t86+1114400959t85+1396998853t84+179866586t83+1085157815t82+329134977t81-219549583t80+718391167t79-647687506t78+37924352t77-309239072t76-954563027t75-45513313t74-909259533t73-683242533t72-623657739t71-1131999435t70-599770547t69-866626894t68-1019198890t67-656984658t66-1041477185t65-689029969t64-797033160t63-893599280t62-609412200t61-802469815t60-526742130t59-693242550t58-551420160t57-511693950t56-490558005t55-360177450t54-478316475t53-308924625t52-325732050t51-269076600t50-208419750t49-249631200t48-185004000t47-132794100t46-172179000t45-77719500t44-116505000t43-90598500t42-28647000t41-104557500t40-12879000t39-55417500t38-26284500t37-2092500t36-39690000t35-19845000t33-3240000t32-6480000t30-3240000t28)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVIRefNonGenericx3.sing <==
//////////////////////////////////////////////////////////////
// Refined Modifications for Type VI Graph: Non-generic x^3 //
//////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^3 (with one genus 1 component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.

// We replace our coefficients a by a + t^e. This refinement gives a planar faithful re-embedding of the extended skeleton. 

LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (2+t^9);
poly b4 = (1+t^8);
poly b5 = (2+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
// A5;
// (-t^10-4*t^5-4)
// A4;
// (t^16+2*t^8+1)
// A3;
// (t^18+4*t^9+4)

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+4t9+2t8-4t5+1)*x4+(-t50-3t48-3t46-t44+t42-4t41-8t39-3t38-2t36+8t35-t34+4t33-t32-2t30-t26-4t25+4t23+4t21+4t19+5t18-8t17+16t14+8t13+5t10+12t9+20t5+16)*x3+(t66+2t64+t62-t60-t58+4t57+t56+4t55+t54-8t53-16t51-5t50-4t49-10t48+12t47-21t46-33t44-16t43-21t42-20t41-10t40-28t39-5t38-32t37-2t36-44t35-4t34-20t33-16t32-8t31-48t30-17t28-8t27-12t26-16t25-4t23-32t22-16t21-4t19-12t18-32t17-16t16-16t14-32t13-4t10-16t9-32t8-16t5-16)*x2+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+4t9+2t8+5)*x4+(-t50-3t48-3t46-t44+t42-4t41-2t40-8t39-3t38-2t36-t34+4t33-3t32-4t31-10t30-10t27-17t26-4t25-16t22-12t21+2t19-15t18-16t17+8t14-24t13+t10+4t9-16t8+4t5)*x3+(-2t5-4)*x2y+(t70+t66+4t65+2t64+3t62+4t61+3t60-t58+14t57+17t56+4t55+2t54+20t52-5t50+4t49+30t48+36t47-21t46+4t45-4t44+48t43-5t42-18t41+22t40+32t39+27t38-32t37+12t36+40t35+64t34-20t33-8t32+40t31+32t30+32t29-16t28+32t27+80t26+8t23+32t22+64t21+32t18+32t13)*x2+(2t35+4t30+2t27+4t26+6t22+8t21+4t18+4t17+2t14+12t13+4t9+8t8+4t5+8)*xy+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^13)*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+3t67+4t65+2t64+3t63+6t62+t61+8t60-t59+4t58-2t57-2t56-t55-5t54-5t53-6t52-9t51-5t50-6t49-6t48-2t47-5t46-9t45-8t44-13t43+9t42-7t41-7t40-16t39-3t38+13t37-16t36-21t35-6t34+22t33-7t32-64t31-41t30-10t29+16t28-71t27-110t26-6t25+8t24-10t23-121t22-68t21+24t19-78t18-62t17+16t16+2t15+67t14-142t13+12t10+70t9-52t8+31t5+30)*x4+(-4t69-12t67-16t65-8t64-12t63-24t62-4t61-32t60+4t59-16t58+8t57+8t56+4t55+20t54+20t53+24t52+36t51+20t50+24t49+24t48+12t47+20t46+34t45+32t44+56t43-12t42+28t41+16t40+64t39+36t38-14t37+44t36+60t35+24t34-36t33-10t32+140t31+148t30+40t29-28t28+104t27+224t26+24t25-26t24-44t23+284t22+160t21-60t19+32t18+168t17-32t16-8t15-196t14+264t13-48t10-232t9+112t8-124t5-120)*x3y+(6t69+18t67+24t65+12t64+18t63+36t62+6t61+48t60-6t59+24t58-12t57-12t56-6t55-30t54-30t53-36t52-54t51-30t50-36t49-36t48-22t47-30t46-49t45-48t44-88t43-6t42-42t41-12t40-96t39-78t38-17t37-46t36-66t35-36t34+2t33+53t32-94t31-206t30-60t29+6t28+24t27-120t26-32t25+33t24+150t23-226t22-128t21+40t20+54t19+232t18-172t17+16t16+172t15+222t14-92t13+392t10+300t9-72t8+506t5+308)*x2y2+(-4t69-12t67-16t65-8t64-12t63-24t62-4t61-32t60+4t59-16t58+8t57+8t56+4t55+20t54+20t53+24t52+36t51+20t50+24t49+24t48+16t47+20t46+32t45+32t44+60t43+12t42+28t41+4t40+64t39+60t38+24t37+24t36+36t35+24t34+16t33-48t32+24t31+132t30+40t29+8t28-76t27+8t26+20t25-20t24-128t23+84t22+48t21-40t20-24t19-248t18+88t17-168t15-124t14-40t13-368t10-184t9+16t8-444t5-248)*xy3+(t69+3t67+4t65+2t64+3t63+6t62+t61+8t60-t59+4t58-2t57-2t56-t55-5t54-5t53-6t52-9t51-5t50-6t49-6t48-4t47-5t46-8t45-8t44-15t43-3t42-7t41-t40-16t39-15t38-6t37-6t36-9t35-6t34-4t33+12t32-6t31-33t30-10t29-2t28+19t27-2t26-5t25+5t24+32t23-21t22-12t21+10t20+6t19+62t18-22t17+42t15+31t14+10t13+92t10+46t9-4t8+111t5+62)*y4+(-t122-4t120-7t118-4t117-7t116-16t115-4t114-34t113-11t112-46t111-24t110-37t109-62t108-55t107-102t106-46t105-112t104-100t103-162t102-77t101-108t100-168t99-260t98-191t97+9t96-165t95-288t94-439t93+91t92+18t91-305t90-643t89-5t88+631t87-74t86-778t85-589t84+1409t83+846t82-474t81-1138t80+1317t79+2619t78+120t77-1349t76+608t75+4690t74+2049t73-1237t72-957t71+4737t70+5485t69-858t68-1522t67+3351t66+7718t65+1440t64-3235t63+1335t62+9088t61+5712t60-3265t59+357t58+7137t57+10116t56-804t55-2268t54+7316t53+12364t52+3851t51-3682t50+4392t49+10736t48+11327t47-3820t46-351t45+10720t44+7920t43+4023t42-5800t41+2912t40+12196t39+3097t38-3224t37-3434t36+2964t35+6928t34+1210t33-7576t32+664t31+2193t30+1069t29-124t28-9256t27+2808t26+1164t25+488t24-2048t23-5744t22+1984t21+58t20+860t19-3104t18-1376t17+640t16+144t15+560t14-1888t13+184t10+96t9-384t8+96t5)*x3+(3t122+12t120+21t118+12t117+21t116+48t115+12t114+102t113+25t112+138t111+66t110+111t109+178t108+101t107+306t106+90t105+320t104+204t103+292t102+227t101+170t100+328t99+342t98+299t97-57t96+143t95+84t94+425t93-417t92-194t91-147t90+215t89-425t88-1675t87-450t86-480t85+293t84-2689t83-2056t82-926t81-252t80-1935t79-4573t78-1286t77-275t76-1160t75-5928t74-4047t73-421t72+1453t71-4447t70-5377t69+308t68+1504t67+1271t66-6994t65+1036t64+5611t63+3963t62-66t61-3874t60+7891t59+5297t58+3389t57-1084t56+5682t55+9320t54+5436t53-1534t52+2179t51+10206t50+5160t49+7460t48-4839t47+9664t46+10405t45+2512t44+5972t43-1813t42+12248t41+13440t40+758t39+777t38+5744t37+12238t36+14564t35-472t34-5390t33+13864t32+11384t31+7361t30-2031t29-6076t28+19224t27+8024t26+332t25-7800t24+320t23+13136t22+2752t21-926t20-12084t19+8736t18+3488t17-128t16-2608t15-10512t14+7712t13-4200t10-3744t9+1920t8-3616t5-1280)*x2y+(-3t122-12t120-21t118-12t117-21t116-48t115-12t114-102t113-21t112-138t111-63t110-111t109-174t108-69t107-306t106-66t105-312t104-156t103-195t102-225t101-93t100-240t99-123t98-162t97+72t96+33t95+306t94+21t93+489t92+264t91+678t90+642t89+645t88+1566t87+786t86+1887t85+444t84+1920t83+1815t82+2100t81+2085t80+927t79+2931t78+1749t77+2436t76+828t75+1857t74+2997t73+2487t72-744t71-435t70-162t69+825t68+27t67-6933t66-1086t65-3714t64-3564t63-7947t62-13533t61-2757t60-6939t59-8481t58-15789t57-13548t56-7317t55-10578t54-19128t53-16245t52-9045t51-9786t50-14328t49-27294t48-9732t47-8766t46-15081t45-19848t44-20838t43-3315t42-9672t41-24528t40-19431t39-5811t38-3780t37-13206t36-26292t35-9684t34+6270t33-9432t32-18072t31-14331t30+1443t29+9300t28-14952t27-16248t26-2244t25+10968t24+2592t23-11088t22-7104t21+1302t20+16836t19-8448t18-3168t17-768t16+3696t15+14928t14-8736t13+6024t10+5472t9-2304t8+5280t5+1920)*xy2+(t122+4t120+7t118+4t117+7t116+16t115+4t114+34t113+7t112+46t111+21t110+37t109+58t108+23t107+102t106+22t105+104t104+52t103+65t102+75t101+31t100+80t99+41t98+54t97-24t96-11t95-102t94-7t93-163t92-88t91-226t90-214t89-215t88-522t87-262t86-629t85-148t84-640t83-605t82-700t81-695t80-309t79-977t78-583t77-812t76-276t75-619t74-999t73-829t72+248t71+145t70+54t69-275t68-9t67+2311t66+362t65+1238t64+1188t63+2649t62+4511t61+919t60+2313t59+2827t58+5263t57+4516t56+2439t55+3526t54+6376t53+5415t52+3015t51+3262t50+4776t49+9098t48+3244t47+2922t46+5027t45+6616t44+6946t43+1105t42+3224t41+8176t40+6477t39+1937t38+1260t37+4402t36+8764t35+3228t34-2090t33+3144t32+6024t31+4777t30-481t29-3100t28+4984t27+5416t26+748t25-3656t24-864t23+3696t22+2368t21-434t20-5612t19+2816t18+1056t17+256t16-1232t15-4976t14+2912t13-2008t10-1824t9+768t8-1760t5-640)*y3+(t177+t175+2t173+10t172+3t171+10t170+8t169+24t168+45t167+24t166+44t165+84t164+134t163+143t162+106t161+166t160+402t159+417t158+363t157+370t156+705t155+1196t154+775t153+740t152+1111t151+2355t150+2263t149+965t148+1600t147+3150t146+4977t145+2001t144+1118t143+4239t142+7594t141+5423t140-1051t139+2547t138+10264t137+10905t136-1630t135-3277t134+9031t133+17746t132+512t131-14911t130+2761t129+22060t128+12189t127-29220t126-17033t125+20543t124+24873t123-29098t122-53051t121+11077t120+38067t119-16914t118-91195t117-28704t116+54012t115+11183t114-105027t113-96596t112+51747t111+52152t110-95706t109-160804t108+11253t107+115126t106-44730t105-208007t104-77113t103+161136t102+44417t101-192073t100-167887t99+143537t98+187627t97-147787t96-242319t95+67396t94+305937t93+1016t92-256776t91-73853t90+331273t89+207137t88-265688t87-131244t86+223833t85+378597t84-77325t83-331194t82+141532t81+382575t80+124771t79-290514t78-86460t77+340325t76+277665t75-209914t74-276254t73+235439t72+300803t71+26078t70-325040t69-54124t68+354224t67+90174t66-207364t65-180896t64+189502t63+245068t62-77184t61-273816t60+40048t59+263076t58+45548t57-126704t56-124936t55+174912t54+193940t53-106648t52-98816t51+71664t50+170816t49+97848t48-130928t47-6336t46+153248t45+83712t44+14576t43-66528t42+78336t41+130496t40+13824t39-17088t38+6528t37+84992t36+64512t35-8704t34-5952t33+44544t32+49408t31+14848t30-5120t29+6912t28+35328t27+17920t26+13312t23+11264t22+4096t21+9728t18+3072t13)*x2+(-2t173-6t171-8t169-12t168-4t167-36t166-2t165-64t164-32t163-60t162-84t161-40t160-194t159-46t158-242t157-104t156-190t155-306t154+34t153-354t152+74t151-244t150-108t149+516t148+114t147+1070t146+652t145+1630t144+2262t143+2348t142+3616t141+4026t140+6450t139+7144t138+8770t137+8972t136+12770t135+13666t134+17800t133+18092t132+21170t131+26746t130+25796t129+33620t128+26688t127+40886t126+37238t125+47032t124+43676t123+39878t122+54574t121+43284t120+59124t119+36160t118+50108t117+45528t116+47928t115+28876t114+11102t113+20806t112+8364t111+10712t110-55296t109-42636t108-65174t107-69502t106-127642t105-188674t104-154472t103-199680t102-225572t101-357798t100-353688t99-340180t98-396162t97-503388t96-590458t95-514674t94-575428t93-650222t92-853424t91-730646t90-682958t89-829376t88-905692t87-1059148t86-751624t85-875712t84-1065012t83-1071560t82-961170t81-734914t80-1027780t79-1131792t78-1022586t77-676806t76-800720t75-1070492t74-894244t73-727178t72-433802t71-883994t70-911084t69-491288t68-361080t67-404360t66-759156t65-508456t64-151460t63-131886t62-528554t61-397848t60-70800t59+38664t58-98580t57-468388t56-43328t55+195040t54+26356t53-144592t52-148672t51+160384t50+280896t49-102520t48-100384t47+106944t46+245120t45+186040t44-123248t43+43264t42+196928t41+222464t40+7184t39-36896t38+143232t37+205184t36+121616t35-55072t34+47424t33+162816t32+126464t31+25824t30-13760t29+89472t28+142336t27+27648t26-2720t25+28288t24+78080t23+80384t22-10752t21+4800t20+47872t19+44544t18+21504t17-5120t16+10240t15+35328t14+16384t13+13312t10+11264t9+4096t8+9728t5+3072)*xy+(t173+3t171+4t169+6t168+2t167+18t166+t165+32t164+16t163+30t162+42t161+20t160+97t159+23t158+121t157+52t156+95t155+153t154-17t153+177t152-37t151+122t150+54t149-258t148-57t147-535t146-326t145-815t144-1131t143-1174t142-1808t141-2013t140-3225t139-3572t138-4385t137-4486t136-6385t135-6833t134-8900t133-9046t132-10585t131-13373t130-12898t129-16810t128-13344t127-20443t126-18619t125-23516t124-21838t123-19939t122-27287t121-21642t120-29562t119-18080t118-25054t117-22764t116-23964t115-14438t114-5551t113-10403t112-4182t111-5356t110+27648t109+21318t108+32587t107+34751t106+63821t105+94337t104+77236t103+99840t102+112786t101+178899t100+176844t99+170090t98+198081t97+251694t96+295229t95+257337t94+287714t93+325111t92+426712t91+365323t90+341479t89+414688t88+452846t87+529574t86+375812t85+437856t84+532506t83+535780t82+480585t81+367457t80+513890t79+565896t78+511293t77+338403t76+400360t75+535246t74+447122t73+363589t72+216901t71+441997t70+455542t69+245644t68+180540t67+202180t66+379578t65+254228t64+75730t63+65943t62+264277t61+198924t60+35400t59-19332t58+49290t57+234194t56+21664t55-97520t54-13178t53+72296t52+74336t51-80192t50-140448t49+51260t48+50192t47-53472t46-122560t45-93020t44+61624t43-21632t42-98464t41-111232t40-3592t39+18448t38-71616t37-102592t36-60808t35+27536t34-23712t33-81408t32-63232t31-12912t30+6880t29-44736t28-71168t27-13824t26+1360t25-14144t24-39040t23-40192t22+5376t21-2400t20-23936t19-22272t18-10752t17+2560t16-5120t15-17664t14-8192t13-6656t10-5632t9-2048t8-4864t5-1536)*y2+(t218+3t216+4t214+12t213+3t212+36t211+6t210+58t209+74t208+64t207+197t206+111t205+370t204+364t203+524t202+754t201+886t200+1496t199+1635t198+2418t197+2740t196+4118t195+4957t194+6196t193+7942t192+9695t191+13143t190+15284t189+18710t188+22517t187+28986t186+33765t185+41422t184+46758t183+58242t182+70143t181+78402t180+93342t179+104240t178+129295t177+143719t176+163101t175+181064t174+210585t173+241104t172+260466t171+288751t170+316973t169+365726t168+390160t167+413245t166+440454t165+490783t164+526193t163+544659t162+549898t161+589989t160+627868t159+618294t158+604617t157+579930t156+625747t155+587427t154+509236t153+429979t152+375083t151+334626t150+176775t149-24466t148-144251t147-282512t146-499501t145-829031t144-1156310t143-1353913t142-1654808t141-2096441t140-2606509t139-2954337t138-3370805t137-3880483t136-4562285t135-5175526t134-5496382t133-6160455t132-6901711t131-7626332t130-8280346t129-8660087t128-9482963t127-10377757t126-10832193t125-11393018t124-11924292t123-12721376t122-13514101t121-13665810t120-13949585t119-14602556t118-15068392t117-15328255t116-15350983t115-15360456t114-15906988t113-15941354t112-15363391t111-15299118t110-15111648t109-15133135t108-14816213t107-13744176t106-13462694t105-13261115t104-12376155t103-11716030t102-10700804t101-10131920t100-10014344t99-8534466t98-7618092t97-6898652t96-6139200t95-5681894t94-4487316t93-3428216t92-3266128t91-2438552t90-1556960t89-873064t88+7888t87-98232t86+502424t85+1327656t84+1707456t83+1941664t82+2243936t81+2367104t80+3018544t79+2995296t78+2775392t77+3169392t76+3162608t75+3407040t74+3259200t73+2986768t72+3038640t71+3193664t70+2777440t69+2863696t68+2539024t67+2507616t66+2607552t65+2034816t64+2072064t63+1885664t62+1715904t61+1753280t60+1390720t59+1250336t58+1343808t57+958336t56+1054720t55+783872t54+689536t53+769920t52+510208t51+534784t50+395776t49+369024t48+328448t47+264704t46+205824t45+184320t44+164864t43+129536t42+91136t41+87040t40+51200t39+65024t38+48128t37+14336t36+45056t35+22528t33+6144t32+12288t30+6144t28)*x+(-t218-3t216-4t214-12t213-3t212-36t211-6t210-58t209-74t208-64t207-197t206-111t205-370t204-364t203-524t202-754t201-886t200-1496t199-1635t198-2418t197-2740t196-4118t195-4957t194-6196t193-7942t192-9695t191-13143t190-15284t189-18710t188-22517t187-28986t186-33765t185-41422t184-46758t183-58242t182-70143t181-78402t180-93342t179-104240t178-129295t177-143719t176-163101t175-181064t174-210585t173-241104t172-260466t171-288751t170-316973t169-365726t168-390160t167-413245t166-440454t165-490783t164-526193t163-544659t162-549898t161-589989t160-627868t159-618294t158-604617t157-579930t156-625747t155-587427t154-509236t153-429979t152-375083t151-334626t150-176775t149+24466t148+144251t147+282512t146+499501t145+829031t144+1156310t143+1353913t142+1654808t141+2096441t140+2606509t139+2954337t138+3370805t137+3880483t136+4562285t135+5175526t134+5496382t133+6160455t132+6901711t131+7626332t130+8280346t129+8660087t128+9482963t127+10377757t126+10832193t125+11393018t124+11924292t123+12721376t122+13514101t121+13665810t120+13949585t119+14602556t118+15068392t117+15328255t116+15350983t115+15360456t114+15906988t113+15941354t112+15363391t111+15299118t110+15111648t109+15133135t108+14816213t107+13744176t106+13462694t105+13261115t104+12376155t103+11716030t102+10700804t101+10131920t100+10014344t99+8534466t98+7618092t97+6898652t96+6139200t95+5681894t94+4487316t93+3428216t92+3266128t91+2438552t90+1556960t89+873064t88-7888t87+98232t86-502424t85-1327656t84-1707456t83-1941664t82-2243936t81-2367104t80-3018544t79-2995296t78-2775392t77-3169392t76-3162608t75-3407040t74-3259200t73-2986768t72-3038640t71-3193664t70-2777440t69-2863696t68-2539024t67-2507616t66-2607552t65-2034816t64-2072064t63-1885664t62-1715904t61-1753280t60-1390720t59-1250336t58-1343808t57-958336t56-1054720t55-783872t54-689536t53-769920t52-510208t51-534784t50-395776t49-369024t48-328448t47-264704t46-205824t45-184320t44-164864t43-129536t42-91136t41-87040t40-51200t39-65024t38-48128t37-14336t36-45056t35-22528t33-6144t32-12288t30-6144t28)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVIRefNonGenericx3Vanishingx3.sing <==
////////////////////////////////////////////////////////////////////
// Modifications for Type VI Graph: Non-generic and vanishing x^3 //
////////////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^3 (with one genus 1 component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.

// We replace our coefficients a by a + t^e. This refinement gives a planar faithful re-embedding of the extended skeleton. 

LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (2);
poly b4 = (1);
poly b5 = (2);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
// A5;
// -4
// A4;
// 1
// A3;
// 4

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+4t9+2t8-4t5+1)*x4+(-t50-3t48-3t46-t44+t42-4t41-8t39-3t38-2t36+8t35-t34+4t33-t32-2t30-t26-4t25+4t23+4t21+4t19+5t18-8t17+16t14+8t13+5t10+12t9+20t5+16)*x3+(t66+2t64+t62-t60-t58+4t57+t56+4t55+t54-8t53-16t51-5t50-4t49-10t48+12t47-21t46-33t44-16t43-21t42-20t41-10t40-28t39-5t38-32t37-2t36-44t35-4t34-20t33-16t32-8t31-48t30-17t28-8t27-12t26-16t25-4t23-32t22-16t21-4t19-12t18-32t17-16t16-16t14-32t13-4t10-16t9-32t8-16t5-16)*x2+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+5)*x4+(-t32-2t30-t28-16t13)*x3-4*x2y+(-16t32-32t30-16t28+16t26+32t13)*x2+(8t13+8)*xy+y2+(16t32+32t30+16t28)*x

drawTropicalCurve(g2,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^13)*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(2t64+8t62+12t60+8t58+2t56-4t45-8t43-4t41+12t32+24t30+12t28-84t13+30)*x4+(-8t64-32t62-48t60-32t58-8t56+16t45+32t43+16t41-16t32-32t30-16t28+176t13-120)*x3y+(12t64+48t62+72t60+48t58+12t56-24t45-48t43-24t41-8t32-16t30-8t28-104t13+308)*x2y2+(-8t64-32t62-48t60-32t58-8t56+16t45+32t43+16t41+16t32+32t30+16t28+16t13-248)*xy3+(2t64+8t62+12t60+8t58+2t56-4t45-8t43-4t41-4t32-8t30-4t28-4t13+62)*y4+(-8t77-32t75-48t73-32t71-8t69+124t64+496t62+744t60+256t58-356t56-240t54-648t45-1296t43-648t41+640t39+104t32+208t30+104t28+1408t26-896t13)*x3+(24t77+96t75+144t73+96t71+24t69-372t64-1488t62-2232t60-1280t58+44t56+208t54+1112t45+2224t43+1112t41-640t39+392t32+784t30+392t28-896t26+2432t13-1280)*x2y+(-24t77-96t75-144t73-96t71-24t69+372t64+1488t62+2232t60+1536t58+468t56+48t54-696t45-1392t43-696t41-744t32-1488t30-744t28-768t26-2304t13+1920)*xy2+(8t77+32t75+48t73+32t71+8t69-124t64-496t62-744t60-512t58-156t56-16t54+232t45+464t43+232t41+248t32+496t30+248t28+256t26+768t13-640)*y3+(-512t90-2048t88-3072t86-1536t84+512t82+512t80-1536t77-6144t75-9216t73-3328t71+4096t69+2816t67-1024t65+1280t64+5120t62+7680t60+9472t58+9984t56+4352t54-4608t52-1280t45-2560t43-1280t41-3072t39-3328t32-6656t30-3328t28+5632t26+3072t13)*x2+(1024t90+4096t88+6144t86+4096t84+1024t82+3072t77+12288t75+18432t73+10240t71-1024t69-2048t67-2560t64-10240t62-15360t60-18432t58-18944t56-8192t54-1024t45-2048t43-1024t41-2048t39+5120t32+10240t30+5120t28-5120t26+4096t13+3072)*xy+(-512t90-2048t88-3072t86-2048t84-512t82-1536t77-6144t75-9216t73-5120t71+512t69+1024t67+1280t64+5120t62+7680t60+9216t58+9472t56+4096t54+512t45+1024t43+512t41+1024t39-2560t32-5120t30-2560t28+2560t26-2048t13-1536)*y2+(2048t103+8192t101+12288t99+8192t97+2048t95+5120t90+20480t88+30720t86+16384t84-3072t82-4096t80-4096t77-16384t75-24576t73-30720t71-32768t69-14336t67-3072t64-12288t62-18432t60-14336t58-7168t56-2048t54+14336t45+28672t43+14336t41+6144t32+12288t30+6144t28)*x+(-2048t103-8192t101-12288t99-8192t97-2048t95-5120t90-20480t88-30720t86-16384t84+3072t82+4096t80+4096t77+16384t75+24576t73+30720t71+32768t69+14336t67+3072t64+12288t62+18432t60+14336t58+7168t56+2048t54-14336t45-28672t43-14336t41-6144t32-12288t30-6144t28)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVIRefNonGenericx3Vanishingx3vertical.sing <==
////////////////////////////////////////////////////////////////////////////////////////////////
// Modifications for Type VI Graph: Non-generic and vanishing x^3 with Vertical modifications //
////////////////////////////////////////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^3 (with one genus 1 component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.


LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (2);
poly b4 = (1);
poly b5 = (2);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
// A5;
// -4
// A4;
// 1
// A3;
// 4

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+4t9+2t8-4t5+1)*x4+(-t50-3t48-3t46-t44+t42-4t41-8t39-3t38-2t36+8t35-t34+4t33-t32-2t30-t26-4t25+4t23+4t21+4t19+5t18-8t17+16t14+8t13+5t10+12t9+20t5+16)*x3+(t66+2t64+t62-t60-t58+4t57+t56+4t55+t54-8t53-16t51-5t50-4t49-10t48+12t47-21t46-33t44-16t43-21t42-20t41-10t40-28t39-5t38-32t37-2t36-44t35-4t34-20t33-16t32-8t31-48t30-17t28-8t27-12t26-16t25-4t23-32t22-16t21-4t19-12t18-32t17-16t16-16t14-32t13-4t10-16t9-32t8-16t5-16)*x2+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+5)*x4+(-t32-2t30-t28-16t13)*x3-4*x2y+(-16t32-32t30-16t28+16t26+32t13)*x2+(8t13+8)*xy+y2+(16t32+32t30+16t28)*x

drawTropicalCurve(g2,"max");


/////////////////////
// Z_4Y-projection //
/////////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);
poly A4 = newP2(A4);

poly g2 = substitute(f2, x, x+A4);
// g2;
// -x5+(t32+2t30+t28-4)*x4+(3t32+6t30+3t28+10)*x3+(-13t32-26t30-13t28+28)*x2+y2+(-15t32-30t30-15t28+15)*x

drawTropicalCurve(g2,"max");

/////////////////////
// Z_4Z-projection //
/////////////////////

poly gz4z = substitute(substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-b5*x^2),x, x + A4); 
// gz4z;
// -x5+(t32+2t30+t28)*x4+(3t32+6t30+3t28-16t13+10)*x3-4*x2y+(-13t32-26t30-13t28+16t26-16t13+20)*x2+(8t13)*xy+y2+(-15t32-30t30-15t28+32t26+16t13+15)*x+(8t13+4)*y+(16t26+16t13+4)

drawTropicalCurve(gz4z,"max");

/////////////////////
// Z_3Y-projection //
/////////////////////

poly A3 = newP2(A3);

poly h2 = substitute(f2, x, x+A3);
// h2;
// -x5+(t32+2t30+t28-19)*x4+(15t32+30t30+15t28-128)*x3+(68t32+136t30+68t28-368)*x2+y2+(96t32+192t30+96t28-384)*x

drawTropicalCurve(h2,"max");

/////////////////////
// Z_3Z-projection //
/////////////////////

poly gz3z = substitute(substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-b5*x^2),x, x + A3); 
// gz3z;
// -x5+(t32+2t30+t28-15)*x4+(15t32+30t30+15t28-16t13-80)*x3-4*x2y+(68t32+136t30+68t28+16t26-160t13-160)*x2+(8t13-24)*xy+y2+(96t32+192t30+96t28+128t26-512t13)*x+(32t13-32)*y+(256t26-512t13+256)

drawTropicalCurve(gz3z,"max");


///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^13)*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(2t64+8t62+12t60+8t58+2t56-4t45-8t43-4t41+12t32+24t30+12t28-84t13+30)*x4+(-8t64-32t62-48t60-32t58-8t56+16t45+32t43+16t41-16t32-32t30-16t28+176t13-120)*x3y+(12t64+48t62+72t60+48t58+12t56-24t45-48t43-24t41-8t32-16t30-8t28-104t13+308)*x2y2+(-8t64-32t62-48t60-32t58-8t56+16t45+32t43+16t41+16t32+32t30+16t28+16t13-248)*xy3+(2t64+8t62+12t60+8t58+2t56-4t45-8t43-4t41-4t32-8t30-4t28-4t13+62)*y4+(-8t77-32t75-48t73-32t71-8t69+124t64+496t62+744t60+256t58-356t56-240t54-648t45-1296t43-648t41+640t39+104t32+208t30+104t28+1408t26-896t13)*x3+(24t77+96t75+144t73+96t71+24t69-372t64-1488t62-2232t60-1280t58+44t56+208t54+1112t45+2224t43+1112t41-640t39+392t32+784t30+392t28-896t26+2432t13-1280)*x2y+(-24t77-96t75-144t73-96t71-24t69+372t64+1488t62+2232t60+1536t58+468t56+48t54-696t45-1392t43-696t41-744t32-1488t30-744t28-768t26-2304t13+1920)*xy2+(8t77+32t75+48t73+32t71+8t69-124t64-496t62-744t60-512t58-156t56-16t54+232t45+464t43+232t41+248t32+496t30+248t28+256t26+768t13-640)*y3+(-512t90-2048t88-3072t86-1536t84+512t82+512t80-1536t77-6144t75-9216t73-3328t71+4096t69+2816t67-1024t65+1280t64+5120t62+7680t60+9472t58+9984t56+4352t54-4608t52-1280t45-2560t43-1280t41-3072t39-3328t32-6656t30-3328t28+5632t26+3072t13)*x2+(1024t90+4096t88+6144t86+4096t84+1024t82+3072t77+12288t75+18432t73+10240t71-1024t69-2048t67-2560t64-10240t62-15360t60-18432t58-18944t56-8192t54-1024t45-2048t43-1024t41-2048t39+5120t32+10240t30+5120t28-5120t26+4096t13+3072)*xy+(-512t90-2048t88-3072t86-2048t84-512t82-1536t77-6144t75-9216t73-5120t71+512t69+1024t67+1280t64+5120t62+7680t60+9216t58+9472t56+4096t54+512t45+1024t43+512t41+1024t39-2560t32-5120t30-2560t28+2560t26-2048t13-1536)*y2+(2048t103+8192t101+12288t99+8192t97+2048t95+5120t90+20480t88+30720t86+16384t84-3072t82-4096t80-4096t77-16384t75-24576t73-30720t71-32768t69-14336t67-3072t64-12288t62-18432t60-14336t58-7168t56-2048t54+14336t45+28672t43+14336t41+6144t32+12288t30+6144t28)*x+(-2048t103-8192t101-12288t99-8192t97-2048t95-5120t90-20480t88-30720t86-16384t84+3072t82+4096t80+4096t77+16384t75+24576t73+30720t71+32768t69+14336t67+3072t64+12288t62+18432t60+14336t58+7168t56+2048t54-14336t45-28672t43-14336t41-6144t32-12288t30-6144t28)*y

drawTropicalCurve(newfnox,"max");


==> anc/supplementaryMaterial/software/TypeVIRefNonGenericx3vertical.sing <==
//////////////////////////////////////////////////////////////////////////////////////////
// Refined Modifications for Type VI Graph: Non-generic x^3 with Vertical modifications //
//////////////////////////////////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^5 (with one genus 1 component with a node). The curve can be visualized by means of projections, after a sequence of 2 vertical modifications 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.

// We replace our coefficients a by a + t^e. This refinement gives a planar faithful re-embedding of the extended skeleton. 

LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (2+t^9);
poly b4 = (1+t^8);
poly b5 = (2+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
// A5;
// (-t^10-4*t^5-4)
// A4;
// (t^16+2*t^8+1)
// A3;
// (t^18+4*t^9+4)

map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+4t9+2t8-4t5+1)*x4+(-t50-3t48-3t46-t44+t42-4t41-8t39-3t38-2t36+8t35-t34+4t33-t32-2t30-t26-4t25+4t23+4t21+4t19+5t18-8t17+16t14+8t13+5t10+12t9+20t5+16)*x3+(t66+2t64+t62-t60-t58+4t57+t56+4t55+t54-8t53-16t51-5t50-4t49-10t48+12t47-21t46-33t44-16t43-21t42-20t41-10t40-28t39-5t38-32t37-2t36-44t35-4t34-20t33-16t32-8t31-48t30-17t28-8t27-12t26-16t25-4t23-32t22-16t21-4t19-12t18-32t17-16t16-16t14-32t13-4t10-16t9-32t8-16t5-16)*x2+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(f2,"max");



///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+4t9+2t8+5)*x4+(-t50-3t48-3t46-t44+t42-4t41-2t40-8t39-3t38-2t36-t34+4t33-3t32-4t31-10t30-10t27-17t26-4t25-16t22-12t21+2t19-15t18-16t17+8t14-24t13+t10+4t9-16t8+4t5)*x3+(-2t5-4)*x2y+(t70+t66+4t65+2t64+3t62+4t61+3t60-t58+14t57+17t56+4t55+2t54+20t52-5t50+4t49+30t48+36t47-21t46+4t45-4t44+48t43-5t42-18t41+22t40+32t39+27t38-32t37+12t36+40t35+64t34-20t33-8t32+40t31+32t30+32t29-16t28+32t27+80t26+8t23+32t22+64t21+32t18+32t13)*x2+(2t35+4t30+2t27+4t26+6t22+8t21+4t18+4t17+2t14+12t13+4t9+8t8+4t5+8)*xy+y2+(t76+2t74+t72+4t71+8t69+2t68+8t67+8t66+8t65+10t64+12t63+20t62+16t61+33t60+16t59+30t58+32t57+25t56+44t55+44t54+40t53+64t52+40t51+44t50+56t49+40t48+68t47+60t46+64t45+48t44+64t43+20t42+48t41+40t40+32t39+68t38+32t37+32t36+32t35+16t33+16t32+32t30+16t28)*x

drawTropicalCurve(g2,"max");

/////////////////////
// Z_4Y-projection //
/////////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);
poly A4 = newP2(A4);
poly A5 = newP2(A5);

poly g2 = substitute(f2, x, x+A4);
// g2;
// -x5+(t32+2t30+t28+t18-4t16-t10+4t9-8t8-4t5-4)*x4+(-t50+t48+5t46+3t44+t42-4t41+8t40-8t39+13t38+6t36+8t35+3t34+4t33-3t32+6t30+4t28+3t26+12t25-24t24+4t23-12t21+4t19+t18+24t17-36t16+16t14-24t13+t10+28t9-24t8+4t5+10)*x3+(-2t66-t64+4t62+2t60-4t58-8t57+7t56-20t55+22t54-8t53+12t52+8t51+t50-16t49+10t48-36t47+18t46-12t44+32t43-9t42+4t41-16t40-40t39+22t38-44t37+16t36-8t35+14t34+40t33-73t32+16t31+6t30-48t29-11t28+16t27+18t26+104t25-80t24+8t23+64t22-40t21+8t19+15t18+112t17-28t16+32t14+16t13+5t10+44t9+40t8+20t5+28)*x2+y2+(-t82-t80+t78-5t74-4t73-t72-12t71+9t70-8t69+4t68-9t66-20t65-44t63+8t62-16t61-17t60+16t59-23t58-36t57-9t56-88t55-2t54-44t53-40t52+12t51-28t50-24t49-47t48-84t47-11t46-88t45-27t44-16t43+6t42+40t41-88t40-16t39+9t38-76t37-22t36+35t34+132t33-69t32+16t31+66t30-16t29-14t28+16t27+31t26+156t25+8t24+4t23+64t22+36t21+4t19+15t18+88t17+68t16+16t14+40t13+3t10+20t9+56t8+12t5+15)*x

drawTropicalCurve(g2,"max");

/////////////////////
// Z_4Z-projection //
/////////////////////

poly gz4z = substitute(substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-b5*x^2),x, x + A4); 
// gz4z;
// -x5+(t32+2t30+t28+t18-4t16+4t9-8t8)*x4+(-t50+t48+5t46+3t44+t42-4t41+6t40-8t39+13t38+6t36+3t34+4t33-5t32-4t31-2t30+4t28-10t27-9t26+12t25-24t24-16t22-12t21+2t19-11t18+16t17-20t16+8t14-24t13+t10+20t9-8t8+4t5+10)*x3+(-2t5-4)*x2y+(t70-2t66+4t65-t64+6t62+4t61+6t60-4t58+2t57+17t56-20t55+23t54+32t52+t50-8t49+32t48-24t47-6t46+4t45+17t44+18t43-35t42+6t41-2t40-16t39-42t38-68t37+30t36-14t35-50t34+16t33-47t32+28t31-58t30-112t29-10t28+14t27-34t26+48t25-32t24+8t23+32t22-104t21+6t19-t18+72t17-12t16+24t14-16t13+3t10+36t9+24t8+12t5+20)*x2+(2t35+4t30+2t27+4t26+6t22+4t21+4t18+4t17-8t16+2t14+4t13+4t9-8t8)*xy+y2+(2t86-t82+8t81-t80+9t78+8t77+8t76-5t74+32t73+25t72-12t71+21t70+24t69+60t68+8t67-9t66+44t65+114t64-8t63-8t62+32t61+129t60+82t59-35t58+20t57+187t56+68t55-80t54-44t53+144t52+198t51-56t50-24t49+133t48+180t47-83t46-208t45+89t44+228t43+14t42-44t41+26t40+200t39+41t38-268t37+10t36+156t35+107t34+20t33-27t32+100t31+154t30-144t29-12t28+58t27+99t26+108t25-24t24+16t23+112t22+4t21+6t19+35t18+96t17+20t16+24t14+40t13+3t10+28t9+40t8+12t5+15)*x+(2t51+4t46+6t43+4t42+14t38+6t37+6t35+12t34+4t33-4t32+18t30+20t29+2t27+12t26+12t25-8t24+10t22+24t21+4t18+12t17+2t14+12t13+4t9+8t8+2t5+4)*y+(t102+4t97+6t94+4t93+4t92+26t89+14t88+15t86+24t85+36t84+8t83+72t81+90t80+20t79+12t78+60t77+133t76+70t75+t74+110t73+246t72+128t71-17t70+68t69+266t68+254t67+24t66+92t65+374t64+348t63-10t62-4t61+315t60+502t59+124t58+14t57+346t56+520t55+129t54-104t53+224t52+590t51+296t50-56t49+190t48+460t47+320t46-92t45+91t44+418t43+390t42-38t41+34t40+240t39+352t38+40t37+18t36+170t35+296t34+40t33-34t32+68t31+208t30+128t29+t28+34t27+124t26+72t25-16t24+8t23+64t22+96t21+2t19+24t18+40t17+16t16+8t14+32t13+t10+8t9+16t8+4t5+4)

drawTropicalCurve(gz4z,"max");

/////////////////////
// Z_3Y-projection //
/////////////////////

poly A3 = newP2(A3);

poly h2 = substitute(f2, x, x+A3);
// h2;
// -x5+(t32+2t30+t28-4t18+t16-t10-16t9+2t8-4t5-19)*x4+(3t50+5t48+t46-t44+t42+12t41+24t39-3t38+16t37-8t36+8t35+3t34+4t33+15t32+30t30+12t28-48t27+7t26+12t25-12t23+4t21-12t19-151t18+24t17+16t16-48t14+8t13-11t10-228t9+32t8-44t5-128)*x3+(3t68+4t66-t64-2t62+2t60+24t59-t58+40t57-8t56+16t55-9t54+4t53+3t52+8t51+76t50-4t49+140t48-24t47+81t46-72t45+60t44+8t43+39t42+100t41-10t40+248t39-41t38+124t37-269t36+112t35+80t34+28t33-28t32+16t31+168t30-2t28-696t27+168t26+128t25-280t23+64t22+32t21-88t19-1152t18+256t17+80t16-352t14+64t13-40t10-1024t9+160t8-160t5-368)*x2+y2+(t86+t84-t82-t80+t78+12t77-t76+16t75-5t74-4t72-4t71+t70+4t69+61t68-8t67+94t66-32t65+36t64-44t63+23t62-4t61+23t60+164t59-30t58+308t57-97t56+160t55-205t54+152t53+88t51+220t50-48t49+600t48-164t47+289t46-596t45+344t44+128t43+124t42+4t41+24t40+640t39-116t38+168t37-1312t36+512t35+336t34+48t33-512t32+192t31+320t30-120t28-2176t27+688t26+320t25-864t23+256t22+64t21-160t19-2384t18+640t17+128t16-640t14+128t13-48t10-1472t9+256t8-192t5-384)*x

drawTropicalCurve(h2,"max");

/////////////////////
// Z_3Z-projection //
/////////////////////

poly gz3z = substitute(substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-b5*x^2),x, x + A3); 
// gz3z;
// -x5+(t32+2t30+t28-4t18+t16-16t9+2t8-15)*x4+(3t50+5t48+t46-t44+t42+12t41-2t40+24t39-3t38+16t37-8t36+3t34+4t33+13t32-4t31+22t30+16t28-58t27-9t26+12t25-16t22-12t21+2t19-155t18+16t17+16t16+8t14-24t13+t10-172t9+16t8+4t5-80)*x3+(-2t5-4)*x2y+(t70+3t68+4t66+4t65-t64+4t61+6t60+24t59-7t58+50t57+8t56+16t55-8t54-12t53+23t52+24t51+70t50-32t49+156t48+87t46-98t45-55t44+72t43+55t42+90t41-98t40+164t39-9t38+166t37-411t36-116t35+148t34+28t33+76t32-272t31-40t30+32t29+107t28-848t27-76t26+144t25+116t23-448t22-80t21+36t19-916t18+96t16+144t14-256t13+12t10-528t9+48t5-160)*x2+(2t35+4t30+2t27+4t26-4t23+6t22+8t21-4t18+4t17-14t14+12t13-28t9+8t8-12t5-24)*xy+y2+(2t88+t86+t84+8t83-t82+3t80+16t79+9t78+12t77-7t76+36t75+59t74-2t72+4t71+81t70+68t69+55t68-52t67+230t66+176t65+40t64-58t63-79t62+316t61+215t60+124t59-190t58+588t57+287t56+202t55-421t54-368t53+808t52+344t51+180t50-592t49+600t48+348t47+471t46-1404t45-728t44+1216t43+252t42+348t41-1608t40+396t38+584t37-2472t36-896t35+1040t34+48t33+800t32-2816t31-320t30+256t29+408t28-2272t27-944t26+576t25+1120t23-2560t22-64t21+192t19-912t18-768t17+256t16+768t14-896t13+48t10-64t9-256t8+192t5)*x+(2t53+4t48+2t45+12t44-2t41+6t40+24t39+8t36+28t35-14t32+36t31+48t30-4t27+40t26-36t23+72t22+32t21-56t18+48t17-40t14+48t13-80t9+32t8-16t5-32)*y+(t106+4t101+2t98+12t97+4t96-2t94+10t93+48t92+t90+16t89+76t88+48t87-2t86-20t85+112t84+248t83+t82+2t81+29t80+352t79+240t78-22t77-88t76+508t75+736t74+14t73-66t72-108t71+1204t70+640t69-88t68-288t67+1168t66+1440t65+85t64-504t63-604t62+2800t61+960t60-100t59-992t58+1360t57+2048t56+292t55-1620t54-1312t53+4144t52+768t51+368t50-2944t49+640t48+2176t47+620t46-2640t45-1968t44+3712t43+256t42+1616t41-5760t40+64t39+1536t38+832t37-1776t36-2752t35+1984t34+2816t32-6656t31+256t30+512t29+688t28+768t27-3136t26+768t25+2624t23-4096t22+256t21+320t19+2112t18-2048t17+256t16+1280t14-1024t13+64t10+1280t9-512t8+256t5+256)

drawTropicalCurve(gz3z,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^13)*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// // x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+3t67+4t65+2t64+3t63+6t62+t61+8t60-t59+4t58-2t57-2t56-t55-5t54-5t53-6t52-9t51-5t50-6t49-6t48-2t47-5t46-9t45-8t44-13t43+9t42-7t41-7t40-16t39-3t38+13t37-16t36-21t35-6t34+22t33-7t32-64t31-41t30-10t29+16t28-71t27-110t26-6t25+8t24-10t23-121t22-68t21+24t19-78t18-62t17+16t16+2t15+67t14-142t13+12t10+70t9-52t8+31t5+30)*x4+(-4t69-12t67-16t65-8t64-12t63-24t62-4t61-32t60+4t59-16t58+8t57+8t56+4t55+20t54+20t53+24t52+36t51+20t50+24t49+24t48+12t47+20t46+34t45+32t44+56t43-12t42+28t41+16t40+64t39+36t38-14t37+44t36+60t35+24t34-36t33-10t32+140t31+148t30+40t29-28t28+104t27+224t26+24t25-26t24-44t23+284t22+160t21-60t19+32t18+168t17-32t16-8t15-196t14+264t13-48t10-232t9+112t8-124t5-120)*x3y+(6t69+18t67+24t65+12t64+18t63+36t62+6t61+48t60-6t59+24t58-12t57-12t56-6t55-30t54-30t53-36t52-54t51-30t50-36t49-36t48-22t47-30t46-49t45-48t44-88t43-6t42-42t41-12t40-96t39-78t38-17t37-46t36-66t35-36t34+2t33+53t32-94t31-206t30-60t29+6t28+24t27-120t26-32t25+33t24+150t23-226t22-128t21+40t20+54t19+232t18-172t17+16t16+172t15+222t14-92t13+392t10+300t9-72t8+506t5+308)*x2y2+(-4t69-12t67-16t65-8t64-12t63-24t62-4t61-32t60+4t59-16t58+8t57+8t56+4t55+20t54+20t53+24t52+36t51+20t50+24t49+24t48+16t47+20t46+32t45+32t44+60t43+12t42+28t41+4t40+64t39+60t38+24t37+24t36+36t35+24t34+16t33-48t32+24t31+132t30+40t29+8t28-76t27+8t26+20t25-20t24-128t23+84t22+48t21-40t20-24t19-248t18+88t17-168t15-124t14-40t13-368t10-184t9+16t8-444t5-248)*xy3+(t69+3t67+4t65+2t64+3t63+6t62+t61+8t60-t59+4t58-2t57-2t56-t55-5t54-5t53-6t52-9t51-5t50-6t49-6t48-4t47-5t46-8t45-8t44-15t43-3t42-7t41-t40-16t39-15t38-6t37-6t36-9t35-6t34-4t33+12t32-6t31-33t30-10t29-2t28+19t27-2t26-5t25+5t24+32t23-21t22-12t21+10t20+6t19+62t18-22t17+42t15+31t14+10t13+92t10+46t9-4t8+111t5+62)*y4+(-t122-4t120-7t118-4t117-7t116-16t115-4t114-34t113-11t112-46t111-24t110-37t109-62t108-55t107-102t106-46t105-112t104-100t103-162t102-77t101-108t100-168t99-260t98-191t97+9t96-165t95-288t94-439t93+91t92+18t91-305t90-643t89-5t88+631t87-74t86-778t85-589t84+1409t83+846t82-474t81-1138t80+1317t79+2619t78+120t77-1349t76+608t75+4690t74+2049t73-1237t72-957t71+4737t70+5485t69-858t68-1522t67+3351t66+7718t65+1440t64-3235t63+1335t62+9088t61+5712t60-3265t59+357t58+7137t57+10116t56-804t55-2268t54+7316t53+12364t52+3851t51-3682t50+4392t49+10736t48+11327t47-3820t46-351t45+10720t44+7920t43+4023t42-5800t41+2912t40+12196t39+3097t38-3224t37-3434t36+2964t35+6928t34+1210t33-7576t32+664t31+2193t30+1069t29-124t28-9256t27+2808t26+1164t25+488t24-2048t23-5744t22+1984t21+58t20+860t19-3104t18-1376t17+640t16+144t15+560t14-1888t13+184t10+96t9-384t8+96t5)*x3+(3t122+12t120+21t118+12t117+21t116+48t115+12t114+102t113+25t112+138t111+66t110+111t109+178t108+101t107+306t106+90t105+320t104+204t103+292t102+227t101+170t100+328t99+342t98+299t97-57t96+143t95+84t94+425t93-417t92-194t91-147t90+215t89-425t88-1675t87-450t86-480t85+293t84-2689t83-2056t82-926t81-252t80-1935t79-4573t78-1286t77-275t76-1160t75-5928t74-4047t73-421t72+1453t71-4447t70-5377t69+308t68+1504t67+1271t66-6994t65+1036t64+5611t63+3963t62-66t61-3874t60+7891t59+5297t58+3389t57-1084t56+5682t55+9320t54+5436t53-1534t52+2179t51+10206t50+5160t49+7460t48-4839t47+9664t46+10405t45+2512t44+5972t43-1813t42+12248t41+13440t40+758t39+777t38+5744t37+12238t36+14564t35-472t34-5390t33+13864t32+11384t31+7361t30-2031t29-6076t28+19224t27+8024t26+332t25-7800t24+320t23+13136t22+2752t21-926t20-12084t19+8736t18+3488t17-128t16-2608t15-10512t14+7712t13-4200t10-3744t9+1920t8-3616t5-1280)*x2y+(-3t122-12t120-21t118-12t117-21t116-48t115-12t114-102t113-21t112-138t111-63t110-111t109-174t108-69t107-306t106-66t105-312t104-156t103-195t102-225t101-93t100-240t99-123t98-162t97+72t96+33t95+306t94+21t93+489t92+264t91+678t90+642t89+645t88+1566t87+786t86+1887t85+444t84+1920t83+1815t82+2100t81+2085t80+927t79+2931t78+1749t77+2436t76+828t75+1857t74+2997t73+2487t72-744t71-435t70-162t69+825t68+27t67-6933t66-1086t65-3714t64-3564t63-7947t62-13533t61-2757t60-6939t59-8481t58-15789t57-13548t56-7317t55-10578t54-19128t53-16245t52-9045t51-9786t50-14328t49-27294t48-9732t47-8766t46-15081t45-19848t44-20838t43-3315t42-9672t41-24528t40-19431t39-5811t38-3780t37-13206t36-26292t35-9684t34+6270t33-9432t32-18072t31-14331t30+1443t29+9300t28-14952t27-16248t26-2244t25+10968t24+2592t23-11088t22-7104t21+1302t20+16836t19-8448t18-3168t17-768t16+3696t15+14928t14-8736t13+6024t10+5472t9-2304t8+5280t5+1920)*xy2+(t122+4t120+7t118+4t117+7t116+16t115+4t114+34t113+7t112+46t111+21t110+37t109+58t108+23t107+102t106+22t105+104t104+52t103+65t102+75t101+31t100+80t99+41t98+54t97-24t96-11t95-102t94-7t93-163t92-88t91-226t90-214t89-215t88-522t87-262t86-629t85-148t84-640t83-605t82-700t81-695t80-309t79-977t78-583t77-812t76-276t75-619t74-999t73-829t72+248t71+145t70+54t69-275t68-9t67+2311t66+362t65+1238t64+1188t63+2649t62+4511t61+919t60+2313t59+2827t58+5263t57+4516t56+2439t55+3526t54+6376t53+5415t52+3015t51+3262t50+4776t49+9098t48+3244t47+2922t46+5027t45+6616t44+6946t43+1105t42+3224t41+8176t40+6477t39+1937t38+1260t37+4402t36+8764t35+3228t34-2090t33+3144t32+6024t31+4777t30-481t29-3100t28+4984t27+5416t26+748t25-3656t24-864t23+3696t22+2368t21-434t20-5612t19+2816t18+1056t17+256t16-1232t15-4976t14+2912t13-2008t10-1824t9+768t8-1760t5-640)*y3+(t177+t175+2t173+10t172+3t171+10t170+8t169+24t168+45t167+24t166+44t165+84t164+134t163+143t162+106t161+166t160+402t159+417t158+363t157+370t156+705t155+1196t154+775t153+740t152+1111t151+2355t150+2263t149+965t148+1600t147+3150t146+4977t145+2001t144+1118t143+4239t142+7594t141+5423t140-1051t139+2547t138+10264t137+10905t136-1630t135-3277t134+9031t133+17746t132+512t131-14911t130+2761t129+22060t128+12189t127-29220t126-17033t125+20543t124+24873t123-29098t122-53051t121+11077t120+38067t119-16914t118-91195t117-28704t116+54012t115+11183t114-105027t113-96596t112+51747t111+52152t110-95706t109-160804t108+11253t107+115126t106-44730t105-208007t104-77113t103+161136t102+44417t101-192073t100-167887t99+143537t98+187627t97-147787t96-242319t95+67396t94+305937t93+1016t92-256776t91-73853t90+331273t89+207137t88-265688t87-131244t86+223833t85+378597t84-77325t83-331194t82+141532t81+382575t80+124771t79-290514t78-86460t77+340325t76+277665t75-209914t74-276254t73+235439t72+300803t71+26078t70-325040t69-54124t68+354224t67+90174t66-207364t65-180896t64+189502t63+245068t62-77184t61-273816t60+40048t59+263076t58+45548t57-126704t56-124936t55+174912t54+193940t53-106648t52-98816t51+71664t50+170816t49+97848t48-130928t47-6336t46+153248t45+83712t44+14576t43-66528t42+78336t41+130496t40+13824t39-17088t38+6528t37+84992t36+64512t35-8704t34-5952t33+44544t32+49408t31+14848t30-5120t29+6912t28+35328t27+17920t26+13312t23+11264t22+4096t21+9728t18+3072t13)*x2+(-2t173-6t171-8t169-12t168-4t167-36t166-2t165-64t164-32t163-60t162-84t161-40t160-194t159-46t158-242t157-104t156-190t155-306t154+34t153-354t152+74t151-244t150-108t149+516t148+114t147+1070t146+652t145+1630t144+2262t143+2348t142+3616t141+4026t140+6450t139+7144t138+8770t137+8972t136+12770t135+13666t134+17800t133+18092t132+21170t131+26746t130+25796t129+33620t128+26688t127+40886t126+37238t125+47032t124+43676t123+39878t122+54574t121+43284t120+59124t119+36160t118+50108t117+45528t116+47928t115+28876t114+11102t113+20806t112+8364t111+10712t110-55296t109-42636t108-65174t107-69502t106-127642t105-188674t104-154472t103-199680t102-225572t101-357798t100-353688t99-340180t98-396162t97-503388t96-590458t95-514674t94-575428t93-650222t92-853424t91-730646t90-682958t89-829376t88-905692t87-1059148t86-751624t85-875712t84-1065012t83-1071560t82-961170t81-734914t80-1027780t79-1131792t78-1022586t77-676806t76-800720t75-1070492t74-894244t73-727178t72-433802t71-883994t70-911084t69-491288t68-361080t67-404360t66-759156t65-508456t64-151460t63-131886t62-528554t61-397848t60-70800t59+38664t58-98580t57-468388t56-43328t55+195040t54+26356t53-144592t52-148672t51+160384t50+280896t49-102520t48-100384t47+106944t46+245120t45+186040t44-123248t43+43264t42+196928t41+222464t40+7184t39-36896t38+143232t37+205184t36+121616t35-55072t34+47424t33+162816t32+126464t31+25824t30-13760t29+89472t28+142336t27+27648t26-2720t25+28288t24+78080t23+80384t22-10752t21+4800t20+47872t19+44544t18+21504t17-5120t16+10240t15+35328t14+16384t13+13312t10+11264t9+4096t8+9728t5+3072)*xy+(t173+3t171+4t169+6t168+2t167+18t166+t165+32t164+16t163+30t162+42t161+20t160+97t159+23t158+121t157+52t156+95t155+153t154-17t153+177t152-37t151+122t150+54t149-258t148-57t147-535t146-326t145-815t144-1131t143-1174t142-1808t141-2013t140-3225t139-3572t138-4385t137-4486t136-6385t135-6833t134-8900t133-9046t132-10585t131-13373t130-12898t129-16810t128-13344t127-20443t126-18619t125-23516t124-21838t123-19939t122-27287t121-21642t120-29562t119-18080t118-25054t117-22764t116-23964t115-14438t114-5551t113-10403t112-4182t111-5356t110+27648t109+21318t108+32587t107+34751t106+63821t105+94337t104+77236t103+99840t102+112786t101+178899t100+176844t99+170090t98+198081t97+251694t96+295229t95+257337t94+287714t93+325111t92+426712t91+365323t90+341479t89+414688t88+452846t87+529574t86+375812t85+437856t84+532506t83+535780t82+480585t81+367457t80+513890t79+565896t78+511293t77+338403t76+400360t75+535246t74+447122t73+363589t72+216901t71+441997t70+455542t69+245644t68+180540t67+202180t66+379578t65+254228t64+75730t63+65943t62+264277t61+198924t60+35400t59-19332t58+49290t57+234194t56+21664t55-97520t54-13178t53+72296t52+74336t51-80192t50-140448t49+51260t48+50192t47-53472t46-122560t45-93020t44+61624t43-21632t42-98464t41-111232t40-3592t39+18448t38-71616t37-102592t36-60808t35+27536t34-23712t33-81408t32-63232t31-12912t30+6880t29-44736t28-71168t27-13824t26+1360t25-14144t24-39040t23-40192t22+5376t21-2400t20-23936t19-22272t18-10752t17+2560t16-5120t15-17664t14-8192t13-6656t10-5632t9-2048t8-4864t5-1536)*y2+(t218+3t216+4t214+12t213+3t212+36t211+6t210+58t209+74t208+64t207+197t206+111t205+370t204+364t203+524t202+754t201+886t200+1496t199+1635t198+2418t197+2740t196+4118t195+4957t194+6196t193+7942t192+9695t191+13143t190+15284t189+18710t188+22517t187+28986t186+33765t185+41422t184+46758t183+58242t182+70143t181+78402t180+93342t179+104240t178+129295t177+143719t176+163101t175+181064t174+210585t173+241104t172+260466t171+288751t170+316973t169+365726t168+390160t167+413245t166+440454t165+490783t164+526193t163+544659t162+549898t161+589989t160+627868t159+618294t158+604617t157+579930t156+625747t155+587427t154+509236t153+429979t152+375083t151+334626t150+176775t149-24466t148-144251t147-282512t146-499501t145-829031t144-1156310t143-1353913t142-1654808t141-2096441t140-2606509t139-2954337t138-3370805t137-3880483t136-4562285t135-5175526t134-5496382t133-6160455t132-6901711t131-7626332t130-8280346t129-8660087t128-9482963t127-10377757t126-10832193t125-11393018t124-11924292t123-12721376t122-13514101t121-13665810t120-13949585t119-14602556t118-15068392t117-15328255t116-15350983t115-15360456t114-15906988t113-15941354t112-15363391t111-15299118t110-15111648t109-15133135t108-14816213t107-13744176t106-13462694t105-13261115t104-12376155t103-11716030t102-10700804t101-10131920t100-10014344t99-8534466t98-7618092t97-6898652t96-6139200t95-5681894t94-4487316t93-3428216t92-3266128t91-2438552t90-1556960t89-873064t88+7888t87-98232t86+502424t85+1327656t84+1707456t83+1941664t82+2243936t81+2367104t80+3018544t79+2995296t78+2775392t77+3169392t76+3162608t75+3407040t74+3259200t73+2986768t72+3038640t71+3193664t70+2777440t69+2863696t68+2539024t67+2507616t66+2607552t65+2034816t64+2072064t63+1885664t62+1715904t61+1753280t60+1390720t59+1250336t58+1343808t57+958336t56+1054720t55+783872t54+689536t53+769920t52+510208t51+534784t50+395776t49+369024t48+328448t47+264704t46+205824t45+184320t44+164864t43+129536t42+91136t41+87040t40+51200t39+65024t38+48128t37+14336t36+45056t35+22528t33+6144t32+12288t30+6144t28)*x+(-t218-3t216-4t214-12t213-3t212-36t211-6t210-58t209-74t208-64t207-197t206-111t205-370t204-364t203-524t202-754t201-886t200-1496t199-1635t198-2418t197-2740t196-4118t195-4957t194-6196t193-7942t192-9695t191-13143t190-15284t189-18710t188-22517t187-28986t186-33765t185-41422t184-46758t183-58242t182-70143t181-78402t180-93342t179-104240t178-129295t177-143719t176-163101t175-181064t174-210585t173-241104t172-260466t171-288751t170-316973t169-365726t168-390160t167-413245t166-440454t165-490783t164-526193t163-544659t162-549898t161-589989t160-627868t159-618294t158-604617t157-579930t156-625747t155-587427t154-509236t153-429979t152-375083t151-334626t150-176775t149+24466t148+144251t147+282512t146+499501t145+829031t144+1156310t143+1353913t142+1654808t141+2096441t140+2606509t139+2954337t138+3370805t137+3880483t136+4562285t135+5175526t134+5496382t133+6160455t132+6901711t131+7626332t130+8280346t129+8660087t128+9482963t127+10377757t126+10832193t125+11393018t124+11924292t123+12721376t122+13514101t121+13665810t120+13949585t119+14602556t118+15068392t117+15328255t116+15350983t115+15360456t114+15906988t113+15941354t112+15363391t111+15299118t110+15111648t109+15133135t108+14816213t107+13744176t106+13462694t105+13261115t104+12376155t103+11716030t102+10700804t101+10131920t100+10014344t99+8534466t98+7618092t97+6898652t96+6139200t95+5681894t94+4487316t93+3428216t92+3266128t91+2438552t90+1556960t89+873064t88-7888t87+98232t86-502424t85-1327656t84-1707456t83-1941664t82-2243936t81-2367104t80-3018544t79-2995296t78-2775392t77-3169392t76-3162608t75-3407040t74-3259200t73-2986768t72-3038640t71-3193664t70-2777440t69-2863696t68-2539024t67-2507616t66-2607552t65-2034816t64-2072064t63-1885664t62-1715904t61-1753280t60-1390720t59-1250336t58-1343808t57-958336t56-1054720t55-783872t54-689536t53-769920t52-510208t51-534784t50-395776t49-369024t48-328448t47-264704t46-205824t45-184320t44-164864t43-129536t42-91136t41-87040t40-51200t39-65024t38-48128t37-14336t36-45056t35-22528t33-6144t32-12288t30-6144t28)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVIRefNonGenericx3x4Vertical.sing <==
//////////////////////////////////////////////////////////////
// Modifications for Type VI Graph: Non-generic x^3 and x^4 //
//////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^3 (with one genus 1 component with a node). The curve can be visualized by means of projections. 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.

// Our choice of refined modification is such that 0< e < e' < min{w4-w2/2, w4 + val(A3+A4)}
// In our case e =1, e' = 2, w2/2=14 and val(A3 + A4) =18

LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";
LIB "primitiv.lib";

ring R = 0, (s), dp;
def r1 = splitring(s^2+1);

setring r1; basering;

ring S = r1, (t), dp;

setring S;

ring rr = S, (b2,b3,b4,b5, x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-b3^2)*(x-b4^2)*(x+b5^2);
// f;
// b2^2*b3^2*b4^2*b5^2*x+b2^2*b3^2*b4^2*x^2-b2^2*b3^2*b5^2*x^2-b2^2*b4^2*b5^2*x^2-b3^2*b4^2*b5^2*x^2-b2^2*b3^2*x^3-b2^2*b4^2*x^3-b3^2*b4^2*x^3+b2^2*b5^2*x^3+b3^2*b5^2*x^3+b4^2*b5^2*x^3+b2^2*x^4+b3^2*x^4+b4^2*x^4-b5^2*x^4-x^5+y^2

poly g = substitute(f, y, y+b3*b4*b5*(1+t)*x-b5*(1+t^2)*x^2);
// g;
// b2^2*b3^2*b4^2*b5^2*x+b2^2*b3^2*b4^2*x^2-b2^2*b3^2*b5^2*x^2-b2^2*b4^2*b5^2*x^2+(t^2+2*t)*b3^2*b4^2*b5^2*x^2-b2^2*b3^2*x^3-b2^2*b4^2*x^3-b3^2*b4^2*x^3+b2^2*b5^2*x^3+b3^2*b5^2*x^3+(-2*t^3-2*t^2-2*t-2)*b3*b4*b5^2*x^3+b4^2*b5^2*x^3+b2^2*x^4+b3^2*x^4+b4^2*x^4+(t^4+2*t^2)*b5^2*x^4-x^5+(2*t+2)*b3*b4*b5*x*y+(-2*t^2-2)*b5*x^2*y+y^2

matrix m = coef(g,xy);
// m;
// m[1,1]=x^5
// m[1,2]=x^4
// m[1,3]=x^3
// m[1,4]=x^2*y
// m[1,5]=x^2
// m[1,6]=x*y
// m[1,7]=y^2
// m[1,8]=x
// m[2,1]=-1
// m[2,2]=b2^2+b3^2+b4^2+(t^4+2*t^2)*b5^2
// m[2,3]=-b2^2*b3^2-b2^2*b4^2-b3^2*b4^2+b2^2*b5^2+b3^2*b5^2+(-2*t^3-2*t^2-2*t-2)*b3*b4*b5^2+b4^2*b5^2
// m[2,4]=(-2*t^2-2)*b5
// m[2,5]=b2^2*b3^2*b4^2-b2^2*b3^2*b5^2-b2^2*b4^2*b5^2+(t^2+2*t)*b3^2*b4^2*b5^2
// m[2,6]=(2*t+2)*b3*b4*b5
// m[2,7]=1
// m[2,8]=b2^2*b3^2*b4^2*b5^2

setring(S);
poly B2 = (5*t^14+t^16);
poly B3 = ((a-1)+t^18);
poly B4 = ((1+a));
poly B5 = (1);

poly A2 = B2^2;
poly A3 = B3^2;
poly A4 = B4^2;
poly A5 = -1*B5^2;

// coeff x^4
// B2^2+B3^2+B4^2+(t^4+2*t^2)*B5^2;
// t36+t32+10*t30+25*t28+(2a-2)*t18+t4+2*t2

// coeff x^3
// -B2^2*B3^2-B2^2*B4^2-B3^2*B4^2+B2^2*B5^2+B3^2*B5^2+(-2*t^3-2*t^2-2*t-2)*B3*B4*B5^2+B4^2*B5^2;
// -t68-10*t66-25*t64+(-2a+2)*t50+(-20a+20)*t48+(-50a+50)*t46+(-2a+1)*t36+t32+10*t30+25*t28+(-2a-2)*t21+(-2a-2)*t20+(-2a-2)*t19+(4a)*t18+4*t3+4*t2+4*t

// coeff x^2
// B2^2*B3^2*B4^2-B2^2*B3^2*B5^2-B2^2*B4^2*B5^2+(t^2+2*t)*B3^2*B4^2*B5^2;
// (2a-1)*t68+(20a-10)*t66+(50a-25)*t64+(-6a-2)*t50+(-60a-20)*t48+(-150a-50)*t46+(2a)*t38+(4a)*t37+4*t32+40*t30+100*t28+(-4a-4)*t20+(-8a-8)*t19+4*t2+8*t

// A5;
// (-1)
// A4;
// (2*a)
// A3;
// (t^36+(2*a-2)*t^18+(-2*a))

// non-generic for x^3
// A3+A4;
// (t^36+(2*a-2)*t^18)


// non-generic for x^4
// A5*(B3-B4)^2+A3*A4;
// ((2*a-1)*t^36+(-4*a)*t^18)

// -A2*(A3+A4)*A5 -  A2*A3*A4 + A3*A4*A5*t*(2+t);
// ((-2*a+1)*t^68+(-20*a+10)*t^66+(-50*a+25)*t^64+(6*a+2)*t^50+(60*a+20)*t^48+(150*a+50)*t^46+(-2*a)*t^38+(-4*a)*t^37-4*t^32-40*t^30-100*t^28+(4*a+4)*t^20+(8*a+8)*t^19-4*t^2-8*t)

setring(rr);
poly B2 = (5*t^14+t^16);
poly B3 = ((a-1)+t^18);
poly B4 = ((1+a));
poly B5 = (1);

map P2 = rr, B2, B3, B4, B5, x, y, z;

poly ff = P2(f);
// ff;
// -x^5+(t^36+t^32+10*t^30+25*t^28+(2*a-2)*t^18-1)*x^4+(-t^68-10*t^66-25*t^64+(-2*a+2)*t^50+(-20*a+20)*t^48+(-50*a+50)*t^46+(-2*a+1)*t^36+t^32+10*t^30+25*t^28+(6*a+2)*t^18-4)*x^3+((2*a-1)*t^68+(20*a-10)*t^66+(50*a-25)*t^64+(-6*a-2)*t^50+(-60*a-20)*t^48+(-150*a-50)*t^46+(-2*a)*t^36+4*t^32+40*t^30+100*t^28+(4*a+4)*t^18-4)*x^2+y^2+((2*a)*t^68+(20*a)*t^66+(50*a)*t^64+(-4*a-4)*t^50+(-40*a-40)*t^48+(-100*a-100)*t^46+4*t^32+40*t^30+100*t^28)*x

ring r = S,(x,y),dp;
setring(r);
map newP2 = rr, 0,0,0,0,x,y,0;

poly f2 = newP2(ff);
// f2;
// -x5+(t36+t32+10*t30+25*t28+(2a-2)*t18-1)*x4+(-t68-10*t66-25*t64+(-2a+2)*t50+(-20a+20)*t48+(-50a+50)*t46+(-2a+1)*t36+t32+10*t30+25*t28+(6a+2)*t18-4)*x3+((2a-1)*t68+(20a-10)*t66+(50a-25)*t64+(-6a-2)*t50+(-60a-20)*t48+(-150a-50)*t46+(-2a)*t36+4*t32+40*t30+100*t28+(4a+4)*t18-4)*x2+y2+((2a)*t68+(20a)*t66+(50a)*t64+(-4a-4)*t50+(-40a-40)*t48+(-100a-100)*t46+4*t32+40*t30+100*t28)*x


///////////////////
// XZ-projection //
///////////////////

poly B2 = newP2(B2);
poly B3 = newP2(B3);
poly B4 = newP2(B4);
poly B5 = newP2(B5);

poly g2xz = substitute(f2, y, y+B3*B4*B5*(1+t)*x-B5*(1+t^2)*x^2);
// g2xz;
// -x5+(t36+t32+10*t30+25*t28+(2a-2)*t18+t4+2*t2)*x4+(-t68-10*t66-25*t64+(-2a+2)*t50+(-20a+20)*t48+(-50a+50)*t46+(-2a+1)*t36+t32+10*t30+25*t28+(-2a-2)*t21+(-2a-2)*t20+(-2a-2)*t19+(4a)*t18+4*t3+4*t2+4*t)*x3+(-2*t2-2)*x2y+((2a-1)*t68+(20a-10)*t66+(50a-25)*t64+(-6a-2)*t50+(-60a-20)*t48+(-150a-50)*t46+(2a)*t38+(4a)*t37+4*t32+40*t30+100*t28+(-4a-4)*t20+(-8a-8)*t19+4*t2+8*t)*x2+((2a+2)*t19+(2a+2)*t18-4*t-4)*xy+y2+((2a)*t68+(20a)*t66+(50a)*t64+(-4a-4)*t50+(-40a-40)*t48+(-100a-100)*t46+4*t32+40*t30+100*t28)*x


/////////////////////
// Z_4Y-projection //
/////////////////////

poly B2 = newP2(B2);
poly B3 = newP2(B3);
poly B4 = newP2(B4);
poly B5 = newP2(B5);
poly A4 = B4^2;

poly g2z4y = substitute(f2, x, x+A4);
// g2z4y;
// -x5+(t36+t32+10*t30+25*t28+(2a-2)*t18+(-10a-1))*x4+(-t68-10*t66-25*t64+(-2a+2)*t50+(-20a+20)*t48+(-50a+50)*t46+(6a+1)*t36+(8a+1)*t32+(80a+10)*t30+(200a+25)*t28+(-10a-14)*t18+(-8a+36))*x3+((-4a-1)*t68+(-40a-10)*t66+(-100a-25)*t64+(6a+10)*t50+(60a+100)*t48+(150a+250)*t46+(4a-12)*t36+(6a-20)*t32+(60a-200)*t30+(150a-500)*t28+(-32a+16)*t18+(56a+20))*x2+y2+((-2a+4)*t68+(-20a+40)*t66+(-50a+100)*t64+(12a-4)*t50+(120a-40)*t48+(300a-100)*t46+(-8a-4)*t36+(-16a-8)*t32+(-160a-80)*t30+(-400a-200)*t28+(8a+24)*t18+(16a-32))*x


/////////////////////
// Z_4Z-projection //
/////////////////////

poly gz4z = substitute(substitute(f2, y, y+B3*B4*B5*(1+t)*x-B5*(1+t^2)*x^2),x, x + A4); 
// gz4z;
// -x5+(t36+t32+10*t30+25*t28+(2a-2)*t18+t4+2*t2+(-10a))*x4+(-t68-10*t66-25*t64+(-2a+2)*t50+(-20a+20)*t48+(-50a+50)*t46+(6a+1)*t36+(8a+1)*t32+(80a+10)*t30+(200a+25)*t28+(-2a-2)*t21+(-2a-2)*t20+(-2a-2)*t19+(-12a-16)*t18+(8a)*t4+4*t3+(16a+4)*t2+4*t+40)*x3+(-2*t2-2)*x2y+((-4a-1)*t68+(-40a-10)*t66+(-100a-25)*t64+(6a+10)*t50+(60a+100)*t48+(150a+250)*t46+(2a)*t38+(4a)*t37+(6a-12)*t36+(6a-20)*t32+(60a-200)*t30+(150a-500)*t28+(-12a+12)*t21+(-16a+8)*t20+(-20a+4)*t19+(-48a+24)*t18-24*t4+(24a)*t3+(24a-44)*t2+(24a+8)*t+(80a))*x2+((2a+2)*t19+(2a+2)*t18+(-8a)*t2-4*t+(-8a-4))*xy+y2+((-2a+4)*t68+(-20a+40)*t66+(-50a+100)*t64+(12a-4)*t50+(120a-40)*t48+(300a-100)*t46-8*t38-16*t37+(-8a-12)*t36+(-16a-8)*t32+(-160a-80)*t30+(-400a-200)*t28+(24a+24)*t21+(8a+40)*t20+(-8a+56)*t19+(16a+64)*t18+(-32a)*t4-48*t3+(-48a-48)*t2+(32a-48)*t-80)*x+((4a-4)*t19+(4a-4)*t18+8*t2+(-8a)*t+(-8a+8))*y+((-8a)*t38+(-16a)*t37+(-8a)*t36+(16a-16)*t21+(32a)*t20+(48a+16)*t19+(32a)*t18+16*t4+(-32a)*t3+(-32a+16)*t2+(-32a-32)*t+(-32a))


/////////////////////
// Z_3Y-projection //
/////////////////////

poly A3 = B3^2;

poly h2 = substitute(f2, x, x+A3);
// h2;
// -x5+(-4*t36+t32+10*t30+25*t28+(-8a+8)*t18+(10a-1))*x4+(-6*t72+3*t68+30*t66+75*t64+(-24a+24)*t54+(6a-6)*t50+(60a-60)*t48+(150a-150)*t46+(78a-3)*t36+(-8a+1)*t32+(-80a+10)*t30+(-200a+25)*t28+(-66a-54)*t18+(8a+36))*x3+(-4*t108+3*t104+30*t102+75*t100+(-24a+24)*t90+(12a-12)*t86+(120a-120)*t84+(300a-300)*t82+(126a-3)*t72+(-40a+2)*t68+(-400a+20)*t66+(-1000a+50)*t64+(-196a-172)*t54+(36a+28)*t50+(360a+280)*t48+(900a+700)*t46+(40a+312)*t36+(-6a-20)*t32+(-60a-200)*t30+(-150a-500)*t28+(112a-176)*t18+(-56a+20))*x2+y2+(-t144+t140+10*t138+25*t136+(-8a+8)*t126+(6a-6)*t122+(60a-60)*t120+(150a-150)*t118+(58a-1)*t108+(-32a+1)*t104+(-320a+10)*t102+(-800a+25)*t100+(-130a-118)*t90+(52a+44)*t86+(520a+440)*t84+(1300a+1100)*t82+(32a+340)*t72+(-14a-84)*t68+(-140a-840)*t66+(-350a-2100)*t64+(256a-352)*t54+(-28a+52)*t50+(-280a+520)*t48+(-700a+1300)*t46+(-344a+84)*t36+(16a-8)*t32+(160a-80)*t30+(400a-200)*t28+(152a+72)*t18+(-16a-32))*x

/////////////////////
// Z_3Z-projection //
/////////////////////

poly gz3z = substitute(substitute(f2, y, y+B3*B4*B5*(1+t)*x-B5*(1+t^2)*x^2),x, x + A3); 
// gz3z;
// -x5+(-4*t36+t32+10*t30+25*t28+(-8a+8)*t18+t4+2*t2+(10a))*x4+(-6*t72+3*t68+30*t66+75*t64+(-24a+24)*t54+(6a-6)*t50+(60a-60)*t48+(150a-150)*t46+4*t40+8*t38+(78a+1)*t36+(-8a+1)*t32+(-80a+10)*t30+(-200a+25)*t28+(8a-8)*t22+(-2a-2)*t21+(14a-18)*t20+(-2a-2)*t19+(-60a-64)*t18+(-8a)*t4+4*t3+(-16a+4)*t2+4*t+40)*x3+(-2*t2-2)*x2y+(-4*t108+3*t104+30*t102+75*t100+(-24a+24)*t90+(12a-12)*t86+(120a-120)*t84+(300a-300)*t82+6*t76+12*t74+(126a+3)*t72+(-40a+2)*t68+(-400a+20)*t66+(-1000a+50)*t64+(24a-24)*t58+(-6a-6)*t57+(42a-54)*t56+(-6a-6)*t55+(-178a-202)*t54+(36a+28)*t50+(360a+280)*t48+(900a+700)*t46+(-72a)*t40+36*t39+(-142a+36)*t38+(4a+36)*t37+(-30a+348)*t36+(-6a-20)*t32+(-60a-200)*t30+(-150a-500)*t28+(48a+48)*t22+(36a-36)*t21+(128a+56)*t20+(28a-44)*t19+(192a-168)*t18-24*t4+(-24a)*t3+(-24a-44)*t2+(-24a+8)*t+(-80a))*x2+(-4*t38-4*t36+(-8a+8)*t20+(2a+2)*t19+(-6a+10)*t18+(8a)*t2-4*t+(8a-4))*xy+y2+(-t144+t140+10*t138+25*t136+(-8a+8)*t126+(6a-6)*t122+(60a-60)*t120+(150a-150)*t118+4*t112+8*t110+(58a+3)*t108+(-32a+1)*t104+(-320a+10)*t102+(-800a+25)*t100+(24a-24)*t94+(-6a-6)*t93+(42a-54)*t92+(-6a-6)*t91+(-112a-148)*t90+(52a+44)*t86+(520a+440)*t84+(1300a+1100)*t82+(-120a)*t76+60*t75+(-236a+60)*t74+(8a+60)*t73+(-84a+400)*t72+(-14a-84)*t68+(-140a-840)*t66+(-350a-2100)*t64+(160a+160)*t58+(120a-120)*t57+(424a+184)*t56+(88a-152)*t55+(520a-328)*t54+(-28a+52)*t50+(-280a+520)*t48+(-700a+1300)*t46-240*t40+(-240a)*t39+(-240a-432)*t38+(-240a+96)*t37+(-584a-108)*t36+(16a-8)*t32+(160a-80)*t30+(400a-200)*t28+(-96a+96)*t22+(120a+120)*t21+(-40a+280)*t20+(184a+56)*t19+(208a+256)*t18+(32a)*t4-48*t3+(48a-48)*t2+(-32a-48)*t-80)*x+(-2*t74-2*t72+(-8a+8)*t56+(2a+2)*t55+(-6a+10)*t54+(24a)*t38-12*t37+(24a-12)*t36+(-16a-16)*t20+(-12a+12)*t19+(-28a-4)*t18+8*t2+(8a)*t+(8a+8))*y+(t148+2*t146+t144+(8a-8)*t130+(-2a-2)*t129+(14a-18)*t128+(-2a-2)*t127+(6a-10)*t126+(-56a)*t112+28*t111+(-110a+28)*t110+(4a+28)*t109+(-54a+28)*t108+(112a+112)*t94+(84a-84)*t93+(296a+128)*t92+(60a-108)*t91+(184a+16)*t90-280*t76+(-280a)*t75+(-280a-500)*t74+(-280a+120)*t73+(-280a-220)*t72+(-224a+224)*t58+(280a+280)*t57+(-88a+648)*t56+(440a+120)*t55+(136a+424)*t54+(224a)*t40-336*t39+(328a-336)*t38+(-240a-336)*t37+(104a-336)*t36+(-64a-64)*t22+(-112a+112)*t21+(-192a+32)*t20+(-16a+208)*t19+(-128a+96)*t18+16*t4+(32a)*t3+(32a+16)*t2+(32a-32)*t+(32a))


///////////////////
// ZY-projection //
///////////////////

ring ss = S,(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly B3 = P(B3);
poly B4 = P(B4);
poly B5 = P(B5);

ideal I = (ff,z-y+B3*B4*B5*(1+t)*x-B5*(1+t^2)*x^2);
// I;
// I[1]=-x5+(t36+t32+10*t30+25*t28+(2a-2)*t18-1)*x4+(-t68-10*t66-25*t64+(-2a+2)*t50+(-20a+20)*t48+(-50a+50)*t46+(-2a+1)*t36+t32+10*t30+25*t28+(6a+2)*t18-4)*x3+((2a-1)*t68+(20a-10)*t66+(50a-25)*t64+(-6a-2)*t50+(-60a-20)*t48+(-150a-50)*t46+(-2a)*t36+4*t32+40*t30+100*t28+(4a+4)*t18-4)*x2+y2+((2a)*t68+(20a)*t66+(50a)*t64+(-4a-4)*t50+(-40a-40)*t48+(-100a-100)*t46+4*t32+40*t30+100*t28)*x
// I[2]=(-t2-1)*x2+((a+1)*t19+(a+1)*t18-2*t-2)*x-y+z




LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";
LIB "primitiv.lib";

ring R = 0, (s), dp;


def r1 = splitring(s^2+1);

setring r1; basering;

ring S = r1, (t), dp;

ring ss = (0,t), (a,x,y,z), dp;

ideal I =  (-x5+(t36+t32+10*t30+25*t28+(2a-2)*t18-1)*x4+(-t68-10*t66-25*t64+(-2a+2)*t50+(-20a+20)*t48+(-50a+50)*t46+(-2a+1)*t36+t32+10*t30+25*t28+(6a+2)*t18-4)*x3+((2a-1)*t68+(20a-10)*t66+(50a-25)*t64+(-6a-2)*t50+(-60a-20)*t48+(-150a-50)*t46+(-2a)*t36+4*t32+40*t30+100*t28+(4a+4)*t18-4)*x2+y2+((2a)*t68+(20a)*t66+(50a)*t64+(-4a-4)*t50+(-40a-40)*t48+(-100a-100)*t46+4*t32+40*t30+100*t28)*x,(-t2-1)*x2+((a+1)*t19+(a+1)*t18-2*t-2)*x-y+z);

ideal J = eliminate(I,x);

poly fnox= J[1];

matrix m = coef(fnox,yz);
// m;
// m[1,1]=y5
// m[1,2]=y4z
// m[1,3]=y3z2
// m[1,4]=y2z3
// m[1,5]=yz4
// m[1,6]=z5
// m[1,7]=y4
// m[1,8]=y3z
// m[1,9]=y2z2
// m[1,10]=yz3
// m[1,11]=z4
// m[1,12]=y3
// m[1,13]=y2z
// m[1,14]=yz2
// m[1,15]=z3
// m[1,16]=y2
// m[1,17]=yz
// m[1,18]=z2
// m[1,19]=y
// m[1,20]=z
// m[2,1]=1
// m[2,2]=-5
// m[2,3]=10
// m[2,4]=-10
// m[2,5]=5
// m[2,6]=-1
// m[2,7]=(4t38-2t37+2t36)*a2+(4t56-t55+3t54-t51-t50-10t49-10t48-25t47-25t46-12t38-12t36+4t24-5t23+7t22-10t21+10t20+12t18)*a+(t74+t72+t66+21t64+170t62+650t60+1125t58+621t56-t55-5t54-t51-t50-10t49-10t48-25t47-25t46+2t42+6t40+12t38+4t37+36t36+116t34+2t33+214t32+20t31+190t30+50t29+100t28-4t24-5t23-17t22-10t21-14t20-8t19-4t18+t10+5t8+8t6+10t5+14t4+20t3+12t2+8t)
// m[2,8]=(-16t38+8t37-8t36)*a2+(-16t56+4t55-12t54+4t51+4t50+40t49+40t48+100t47+100t46+48t38+48t36-8t24+10t23-14t22+20t21-36t20-10t19-50t18)*a+(-4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-2484t56+4t55+20t54+4t51+4t50+40t49+40t48+100t47+100t46-4t42-12t40-32t38-16t37-88t36-232t34-8t33-432t32-80t31-420t30-200t29-300t28+8t24+10t23+34t22+20t21+12t20+22t19-2t18+4t6-20t5-8t4-40t3-12t+20)
// m[2,9]=(24t38-12t37+12t36)*a2+(24t56-6t55+18t54-6t51-6t50-60t49-60t48-150t47-150t46-72t38-72t36+4t24-5t23+7t22-10t21+50t20+25t19+77t18)*a+(6t74+6t72+6t66+126t64+1020t62+3900t60+6750t58+3726t56-6t55-30t54-6t51-6t50-60t49-60t48-150t47-150t46+2t42+6t40+32t38+24t37+76t36+116t34+12t33+224t32+120t31+290t30+300t29+350t28-4t24-5t23-17t22-10t21+26t20-23t19+21t18-2t6+10t5+4t4+20t3-28t2-2t-46)
// m[2,10]=(-16t38+8t37-8t36)*a2+(-16t56+4t55-12t54+4t51+4t50+40t49+40t48+100t47+100t46+48t38+48t36-32t20-20t19-52t18)*a+(-4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-2484t56+4t55+20t54+4t51+4t50+40t49+40t48+100t47+100t46-16t38-16t37-32t36-8t33-8t32-80t31-80t30-200t29-200t28-32t20+12t19-20t18+28t2+8t+36)
// m[2,11]=(4t38-2t37+2t36)*a2+(4t56-t55+3t54-t51-t50-10t49-10t48-25t47-25t46-12t38-12t36+8t20+5t19+13t18)*a+(t74+t72+t66+21t64+170t62+650t60+1125t58+621t56-t55-5t54-t51-t50-10t49-10t48-25t47-25t46+4t38+4t37+8t36+2t33+2t32+20t31+20t30+50t29+50t28+8t20-3t19+5t18-7t2-2t-9)
// m[2,12]=(-4t89-2t88-40t87-22t86-100t85-70t84-50t82-4t75-2t74-2t72-8t60-11t59-9t58+2t56-t55+3t54)*a3+(-4t107-3t106-42t105-29t104-122t103-19t102-92t101+647t100-340t99+2940t98-1300t97+5800t96-2250t95+4750t94-1252t93+1248t92-2t91-2t90+8t89+10t88+92t87+110t86+320t85+350t84+300t83+250t82-4t78-8t77-8t76-2t75+9t74+76t73+37t72+252t71+107t70+250t69+113t68-150t67-145t66-500t65-175t64+6t61-2t60+17t59+23t58+54t57+8t56-t55-17t54-18t43+18t42-12t41-16t40-56t39-24t38-6t37+10t36)*a2+(-t125-t124-11t123-7t122-36t121+52t120-46t119+718t118-170t117+3110t116-650t115+6450t114-1125t113+5875t112-625t111+1875t110+2t106+4t105+10t104+40t103-194t102+100t101-2242t100-9840t98-21300t96-21000t94+2t93-7498t92+38t91+38t90+190t89+184t88+482t87+436t86+700t85+786t84+280t83+1958t82+850t81+7410t80+3250t79+17442t78+5609t77+19597t76+3109t75+8053t74-16t73-380t72-232t71-1162t70-1180t69-2074t68-2400t67-2590t66-1500t65-1350t64+3t61+27t60+72t59+126t58+105t57+227t56-140t55+836t54-463t53+2061t52+159t51+2783t50+1690t49+2630t48+1600t47+1200t46+4t44-36t43-12t42-152t41-204t40-276t39-148t38-64t37+40t36-8t26+48t25-32t24+108t23+108t22+188t21+116t20+48t19-16t18)*a+(t140+22t138+191t136+820t134+1775t132+1750t130+625t128-t125-t124-11t123-15t122-36t121-124t120-46t119-810t118-170t117-3450t116-650t115-7750t114-1125t113-8125t112-625t111-3125t110+6t107+7t106+68t105+81t104+234t103+337t102+284t101+1023t100+680t99+3960t98+2600t97+9700t96+4500t95+11500t94+2504t93+5004t92+40t91+40t90+162t89+156t88+174t87+128t86-288t85-202t84-588t83+1090t82-510t81+6050t80-1950t79+12246t78-3383t77+10616t76-1905t75+3124t74-176t73-72t72-792t71-589t70-1618t69-1200t68-1282t67-911t66+8t65-1454t64-340t63-6080t62-1303t61-13704t60-2206t59-14422t58-1143t57-5476t56+204t55+624t54+929t53+2125t52+2671t51+3623t50+3410t49+3230t48+1400t47+1200t46-44t42-118t41-210t40-254t39-290t38-80t37-708t36-50t35-1910t34-998t33-2786t32-1980t31-2360t30-1200t29-900t28-8t26+24t25+8t24+164t23+228t22+332t21+212t20+144t19+8t8-24t7+24t6-80t5-88t4-152t3-104t2-64t)
// m[2,13]=(12t89+6t88+120t87+66t86+300t85+210t84+150t82+12t75+6t74+6t72+8t60+11t59+9t58-24t57-14t56+t55-15t54)*a3+(12t107+9t106+126t105+87t104+366t103+57t102+276t101-1941t100+1020t99-8820t98+3900t97-17400t96+6750t95-14250t94+3756t93-3744t92+6t91+6t90-24t89-30t88-276t87-330t86-960t85-1050t84-900t83-750t82+4t78+8t77-14t75-47t74-104t73-67t72-252t71-89t70-214t69+85t68+510t67+775t66+1400t65+625t64-6t61+2t60-17t59+9t58-70t57+84t56+73t55+77t54+18t43-18t42+12t41-24t40+108t39-60t38-54t37-54t36)*a2+(3t125+3t124+33t123+21t122+108t121-156t120+138t119-2154t118+510t117-9330t116+1950t115-19350t114+3375t113-17625t112+1875t111-5625t110-6t106-12t105-30t104-120t103+582t102-300t101+6726t100+29520t98+63900t96+63000t94+22500t92-36t91-36t90-222t89-204t88-810t87-672t86-1590t85-1848t84-690t83-5724t82-2550t81-22230t80-9750t79-52342t78-16859t77-58847t76-9391t75-24335t74-16t73+348t72+312t71+1246t70+2068t69+2998t68+5280t67+5530t66+3700t65+3450t64-3t61-27t60-72t59-102t58-15t57-61t56+286t55-694t54+417t53-2131t52-713t51-3553t50-3780t49-5080t48-3950t47-2950t46-4t44+36t43+12t42+152t41+132t40+196t39-172t38-208t37-288t36+8t26-48t25+32t24-108t23-60t22-180t21+68t20+120t19+152t18)*a+(-3t140-66t138-573t136-2460t134-5325t132-5250t130-1875t128+3t125+3t124+33t123+45t122+108t121+372t120+138t119+2430t118+510t117+10350t116+1950t115+23250t114+3375t113+24375t112+1875t111+9375t110-18t107-21t106-204t105-243t104-702t103-1011t102-852t101-3069t100-2040t99-11880t98-7800t97-29100t96-13500t95-34500t94-7506t93-15006t92-42t91-42t90-138t89-120t88+114t87+252t86+1374t85+1116t84+1914t83-3120t82+1530t81-18150t80+5850t79-36746t78+10133t77-31868t76+5659t75-9372t74+184t73+76t72+792t71+567t70+1574t69+972t68+846t67+453t66-1024t65+3662t64+1020t63+18240t62+3903t61+41154t60+6706t59+43430t58+3661t57+16756t56-194t55-602t54-975t53-2163t52-3161t51-4041t50-4860t49-4560t48-2150t47-2150t46+44t42+118t41+170t40+182t39+122t38-24t37+580t36+78t35+1946t34+1322t33+3182t32+3120t31+3620t30+2300t29+1800t28+8t26-24t25-8t24-164t23-180t22-244t21+20t20+40t19+184t18-8t8+24t7-24t6+80t5+72t4+120t3+8t2-32t-80)
// m[2,14]=(-12t89-6t88-120t87-66t86-300t85-210t84-150t82-12t75-6t74-6t72+36t57+18t56+18t54)*a3+(-12t107-9t106-126t105-87t104-366t103-57t102-276t101+1941t100-1020t99+8820t98-3900t97+17400t96-6750t95+14250t94-3756t93+3744t92-6t91-6t90+24t89+30t88+276t87+330t86+960t85+1050t84+900t83+750t82+12t76+24t75+57t74+42t73+45t72-27t70-54t69-297t68-540t67-945t66-1350t65-675t64-48t58+24t57-138t56-108t55-90t54+60t40-78t39+126t38+90t37+66t36)*a2+(-3t125-3t124-33t123-21t122-108t121+156t120-138t119+2154t118-510t117+9330t116-1950t115+19350t114-3375t113+17625t112-1875t111+5625t110+6t106+12t105+30t104+120t103-582t102+300t101-6726t100-29520t98-63900t96-63000t94-3t93-22503t92-3t91-3t90+48t89+30t88+492t87+354t86+1335t85+1593t84+615t83+5649t82+2550t81+22230t80+9750t79+52350t78+16875t77+58875t76+9423t75+24423t74+48t73+48t72-120t71-126t70-1332t69-1386t68-4320t67-4410t66-3300t65-3150t64-36t58-135t57-249t56-219t55-213t54+69t53+105t52+831t51+1155t50+3135t49+3675t48+3525t47+2625t46+108t40+120t39+480t38+408t37+372t36-72t22-12t21-276t20-252t19-204t18)*a+(3t140+66t138+573t136+2460t134+5325t132+5250t130+1875t128-3t125-3t124-33t123-45t122-108t121-372t120-138t119-2430t118-510t117-10350t116-1950t115-23250t114-3375t113-24375t112-1875t111-9375t110+18t107+21t106+204t105+243t104+702t103+1011t102+852t101+3069t100+2040t99+11880t98+7800t97+29100t96+13500t95+34500t94+7503t93+15003t92+3t91+3t90-36t89-54t88-432t87-570t86-1629t85-1371t84-1989t83+3045t82-1530t81+18150t80-5850t79+36750t78-10125t77+31878t76-5631t75+9372t74-12t73-6t72+33t70+66t69+342t68+654t67+687t66+1524t65-3312t64-1020t63-18240t62-3900t61-41175t60-6750t59-43512t58-3777t57-16920t56-15t55-33t54+69t53+57t52+735t51+627t50+2175t49+1995t48+1125t47+1425t46+60t40+108t39+252t38+156t37+192t36-42t35-54t34-486t33-594t32-1710t31-1890t30-1650t29-1350t28-72t22-132t21-348t20-276t19-276t18+24t4+48t3+144t2+144t+120)
// m[2,15]=(4t89+2t88+40t87+22t86+100t85+70t84+50t82+4t75+2t74+2t72-12t57-6t56-6t54)*a3+(4t107+3t106+42t105+29t104+122t103+19t102+92t101-647t100+340t99-2940t98+1300t97-5800t96+2250t95-4750t94+1252t93-1248t92+2t91+2t90-8t89-10t88-92t87-110t86-320t85-350t84-300t83-250t82-4t76-8t75-19t74-14t73-15t72+9t70+18t69+99t68+180t67+315t66+450t65+225t64+16t58-8t57+46t56+36t55+30t54-20t40+26t39-42t38-30t37-22t36)*a2+(t125+t124+11t123+7t122+36t121-52t120+46t119-718t118+170t117-3110t116+650t115-6450t114+1125t113-5875t112+625t111-1875t110-2t106-4t105-10t104-40t103+194t102-100t101+2242t100+9840t98+21300t96+21000t94+t93+7501t92+t91+t90-16t89-10t88-164t87-118t86-445t85-531t84-205t83-1883t82-850t81-7410t80-3250t79-17450t78-5625t77-19625t76-3141t75-8141t74-16t73-16t72+40t71+42t70+444t69+462t68+1440t67+1470t66+1100t65+1050t64+12t58+45t57+83t56+73t55+71t54-23t53-35t52-277t51-385t50-1045t49-1225t48-1175t47-875t46-36t40-40t39-160t38-136t37-124t36+24t22+4t21+92t20+84t19+68t18)*a+(-t140-22t138-191t136-820t134-1775t132-1750t130-625t128+t125+t124+11t123+15t122+36t121+124t120+46t119+810t118+170t117+3450t116+650t115+7750t114+1125t113+8125t112+625t111+3125t110-6t107-7t106-68t105-81t104-234t103-337t102-284t101-1023t100-680t99-3960t98-2600t97-9700t96-4500t95-11500t94-2501t93-5001t92-t91-t90+12t89+18t88+144t87+190t86+543t85+457t84+663t83-1015t82+510t81-6050t80+1950t79-12250t78+3375t77-10626t76+1877t75-3124t74+4t73+2t72-11t70-22t69-114t68-218t67-229t66-508t65+1104t64+340t63+6080t62+1300t61+13725t60+2250t59+14504t58+1259t57+5640t56+5t55+11t54-23t53-19t52-245t51-209t50-725t49-665t48-375t47-475t46-20t40-36t39-84t38-52t37-64t36+14t35+18t34+162t33+198t32+570t31+630t30+550t29+450t28+24t22+44t21+116t20+92t19+92t18-8t4-16t3-48t2-48t-40)
// m[2,16]=(2t96+7t95+9t94+6t93+4t92+3t91+t90)*a5+(4t126+6t125+42t124+62t123+122t122+170t121+70t120+50t119+50t118+t114+4t113+7t112+6t111+2t110-22t109-68t108-134t107-324t106-398t105-572t104-680t103-295t102-200t101-175t100-2t97+9t95-t94-22t93-20t92-9t91-3t90+6t79+t78-28t77-19t76+18t75+15t74+4t73+3t72)*a4+(2t144+4t143+24t142+40t141+90t140+56t139+76t138-580t137-332t136-2600t135-1640t134-4500t133-3550t132-2500t131-3500t130-t129-1253t128-19t127-45t126-143t125-261t124-523t123-743t122-748t121-908t120+1290t119+796t118+7800t117+4920t116+13500t115+10654t114+7516t113+10528t112+28t111+3794t110+36t109+52t108+264t107+88t106+904t105+902t104+1240t103+2420t102+1600t101+550t100-5t97-19t96-47t95-115t94-152t93-180t92-72t91-60t90-194t89+390t88-510t87-36t86-175t85-1985t84-1125t83-275t82-2t80+28t79+52t78+24t77+174t76+324t75+244t74+112t73+20t72+4t62-32t61-48t60+32t59-84t58-220t57-148t56-68t55-12t54)*a3+(-2t159-2t158-44t157-44t156-382t155-382t154-1640t153-1640t152-3550t151-3550t150-3500t149-3500t148-1250t147-1250t146+3t144+6t143+40t142+74t141+241t140+392t139+1274t138+1804t137+6220t136+7580t135+19400t134+18100t133+33625t132+20750t131+28750t130+8747t129+9366t128-49t127-143t126-353t125-859t124-1425t123-2625t122-2848t121-6296t120-1346t119-19800t118-920t117-53000t116-14400t115-81244t114-35476t113-62459t112-22448t111-18650t110+244t109+628t108+1708t107+3218t106+6270t105+9263t104+10844t103+15464t102+4110t101+24252t100-11800t99+53540t98-9753t97+74013t96+17367t95+50739t94+18462t93+13250t92-492t91-1368t90-3318t89-4870t88-11292t87-14010t86-17945t85-19975t84-13425t83-5875t82-4t80+34t79+132t78+278t77+680t76+832t75+954t74+432t73+1038t72+2052t71+2364t70+6784t69+7420t68+9690t67+12150t66+7850t65+3250t64+20t62-80t61-224t60-200t59-828t58-1164t57-868t56-348t55-20t54-20t44+56t43+136t42+380t40+568t39+408t38+160t37+8t36)*a2+(-t159-t158-22t157-22t156-191t155-191t154-820t153-820t152-1775t151-1775t150-1750t149-1750t148-625t147-625t146+16t141+16t140+352t139+352t138+3056t137+3056t136+13120t135+13120t134+28400t133+28400t132+28000t131+28000t130+9997t129+9991t128-46t127-128t126-289t125-663t124-1024t123-1764t122-2758t121-5194t120-10158t119-23876t118-41660t117-79520t116-98075t115-147021t114-110234t113-131724t112-45581t111-44299t110+284t109+764t108+1880t107+4104t106+6728t105+10580t104+12856t103+19644t102+16856t101+56554t100+49120t99+165580t98+133401t97+283073t96+177880t95+239282t94+84742t93+77040t92-803t91-2293t90-5546t89-10794t88-19588t87-27458t86-33433t85-36575t84-23669t83-42343t82-16880t81-98362t80-59092t79-162596t78-96620t77-133238t76-51688t75-41240t74+824t73+3196t72+6776t71+12456t70+24756t69+32340t68+40860t67+39700t66+27400t65+12000t64+20t62-44t61-244t60-564t59-1400t58-1620t57-1724t56-460t55-1588t54-2728t53-4904t52-10884t51-13548t50-17740t49-18180t48-12600t47-5200t46-48t44+64t43+288t42+320t41+1328t40+1664t39+1312t38+448t37+32t26-32t25-128t24-16t23-496t22-624t21-496t20-160t19)*a+(t159+t158+22t157+22t156+191t155+191t154+820t153+820t152+1775t151+1775t150+1750t149+1750t148+625t147+625t146-t144-2t143-11t142-24t141-26t140-116t139+87t138-474t137+413t136-1980t135+135t134-4850t133-1800t132-5750t131-2875t130-2501t129-1253t128-16t127-34t126-85t125-115t124-152t123-156t122-124t121-876t120-1460t119-5306t118-6700t117-16120t116-13375t115-26524t114-11246t113-21744t112-3111t111-6857t110+108t109+254t108+666t107+1278t106+1926t105+2749t104+3008t103+6703t102+7962t101+28999t100+32240t99+87980t98+74301t97+148593t96+80964t95+124438t94+32406t93+39884t92-387t91-933t90-2486t89-4958t88-8174t87-11300t86-12991t85-16233t84-15537t83-40127t82-44240t81-118040t80-109304t79-205273t78-130854t77-175725t76-57182t75-57049t74+604t73+1851t72+4596t71+9292t70+16528t69+22280t68+26554t67+24998t66+18778t65+21050t64+18560t63+47004t62+49204t61+84932t60+63684t59+74344t58+29292t57+24092t56-292t55-1724t54-3624t53-7944t52-15172t51-20412t50-25420t49-22820t48-15800t47-6800t46-20t44+112t42+344t41+916t40+1064t39+1064t38+144t37+600t36+944t35+2416t34+5080t33+6856t32+9000t31+8360t30+6000t29+2400t28+32t26-96t24-144t23-688t22-848t21-720t20-224t19-16t8+32t6+208t4+256t3+224t2+64t)
// m[2,17]=(-8t126-12t125-84t124-124t123-244t122-340t121-140t120-100t119-100t118+24t108+36t107+252t106+372t105+732t104+1020t103+420t102+300t101+300t100+8t94+12t93+4t92+4t91+4t90-16t76-24t75-8t74-8t73-8t72)*a4+(-4t144-8t143-48t142-80t141-180t140-112t139-152t138+1160t137+664t136+5200t135+3280t134+9000t133+7100t132+5000t131+7000t130+2500t128+8t127+16t126+122t125+222t124+650t123+1034t122+1086t121+1546t120-2730t119-1642t118-15600t117-9840t116-27000t115-21300t114-15000t113-20996t112+8t111-7492t110-24t109+28t108-336t107+96t106-1072t105-880t104-1520t103-4000t102-2800t101-1000t100-8t95-8t94-28t93-52t92-4t91-80t90+360t89-480t88+680t87-280t86-200t85+3200t84+2000t83+500t82+40t77-28t76+112t74+72t73+28t72-48t59+40t58+24t57-88t56-40t55-16t54)*a3+(4t159+4t158+88t157+88t156+764t155+764t154+3280t153+3280t152+7100t151+7100t150+7000t149+7000t148+2500t147+2500t146-6t144-12t143-80t142-148t141-482t140-784t139-2548t138-3608t137-12440t136-15160t135-38800t134-36200t133-67250t132-41500t131-57500t130-17500t129-18750t128+8t127+64t126+214t125+818t124+1662t123+3894t122+4466t121+11782t120+2242t119+39450t118+1840t117+106000t116+28800t115+162500t114+71000t113+125008t112+45016t111+37516t110-56t109-170t108-1160t107-2428t106-6684t105-11716t104-15328t103-26428t102-5820t101-47754t100+23600t99-107080t98+19500t97-148100t96-35004t95-102052t94-37616t93-27640t92+40t91+108t90+2344t89+2784t88+11128t87+15352t86+23480t85+30720t84+22200t83+10300t82-8t78+72t77+80t76+304t75+472t74+296t73+160t72-1536t71-960t70-6272t69-7424t68-11520t67-18240t66-12800t65-5600t64+32t60-224t59+24t58-360t57-696t56-568t55-256t54-32t42+176t41-88t40+160t39+352t38+272t37+120t36)*a2+(2t159+2t158+44t157+44t156+382t155+382t154+1640t153+1640t152+3550t151+3550t150+3500t149+3500t148+1250t147+1250t146-32t141-32t140-704t139-704t138-6112t137-6112t136-26240t135-26240t134-56800t133-56800t132-56000t131-56000t130-20000t129-20000t128+2t127+34t126+86t125+426t124+860t123+2172t122+4286t121+9578t120+19866t119+47602t118+83320t117+159040t116+196150t115+294050t114+220500t113+263504t112+91258t111+88758t110-24t109-200t108-752t107-2592t106-5648t105-11960t104-17232t103-33488t102-30512t101-112108t100-98240t99-331160t98-266800t97-566200t96-355996t95-479044t94-170092t93-155100t92+56t91+444t90+2752t89+6456t88+16856t87+29032t86+42416t85+55960t84+38088t83+81836t82+33760t81+196720t80+118200t79+325400t78+194000t77+268156t76+105368t75+85480t74+240t73-284t72-3712t71-6912t70-20832t69-32736t68-49920t67-56960t66-42800t65-20400t64+32t60-136t59-176t58-760t57-1096t56-944t55-296t54+1632t53+2496t52+8704t51+13312t50+20640t49+25920t48+19600t47+8800t46-96t42+320t41-64t40+768t39+1120t38+1088t37+448t36+64t24-192t23+128t22-288t21-416t20-416t19-160t18)*a+(-2t159-2t158-44t157-44t156-382t155-382t154-1640t153-1640t152-3550t151-3550t150-3500t149-3500t148-1250t147-1250t146+2t144+4t143+22t142+48t141+52t140+232t139-174t138+948t137-826t136+3960t135-270t134+9700t133+3600t132+11500t131+5750t130+5000t129+2500t128+2t127-6t126+6t125-70t124-92t123-140t122-162t121+1482t120+2770t119+10562t118+13400t117+32240t116+26750t115+53050t114+22500t113+43500t112+6250t111+13750t110-12t109-22t108-156t107-280t106-740t105-1772t104-2596t103-11096t102-14624t101-57598t100-64480t99-175960t98-148600t97-297200t96-162000t95-249008t94-65016t93-80016t92+40t91+156t90+896t89+2040t88+5144t87+9032t86+13392t85+23736t84+26224t83+78804t82+88480t81+236080t80+218600t79+410600t78+261992t77+352048t76+115104t75+115120t74-304t72-2080t71-4576t70-12064t69-19472t68-29088t67-33216t66-28256t65-39400t64-37120t63-94000t62-98400t61-170000t60-127992t59-150128t58-60312t57-50424t56-320t55+136t54+1888t53+4224t52+11392t51+18688t50+28320t49+30080t48+22800t47+11200t46-32t42+64t41+88t40+512t39+704t38+704t37+200t36-576t35-1344t34-3712t33-6400t32-9920t31-11200t30-8800t29-4000t28+64t24-128t23+64t22-416t21-544t20-608t19-224t18-32t6+64t5-64t4+128t3+160t2+192t+64)
// m[2,18]=(4t126+6t125+42t124+62t123+122t122+170t121+70t120+50t119+50t118-12t108-18t107-126t106-186t105-366t104-510t103-210t102-150t101-150t100-4t94-6t93-2t92-2t91-2t90+8t76+12t75+4t74+4t73+4t72)*a4+(2t144+4t143+24t142+40t141+90t140+56t139+76t138-580t137-332t136-2600t135-1640t134-4500t133-3550t132-2500t131-3500t130-1250t128-4t127-8t126-61t125-111t124-325t123-517t122-543t121-773t120+1365t119+821t118+7800t117+4920t116+13500t115+10650t114+7500t113+10498t112-4t111+3746t110+12t109-14t108+168t107-48t106+536t105+440t104+760t103+2000t102+1400t101+500t100+4t95+4t94+14t93+26t92+2t91+40t90-180t89+240t88-340t87+140t86+100t85-1600t84-1000t83-250t82-20t77+14t76-56t74-36t73-14t72+24t59-20t58-12t57+44t56+20t55+8t54)*a3+(-2t159-2t158-44t157-44t156-382t155-382t154-1640t153-1640t152-3550t151-3550t150-3500t149-3500t148-1250t147-1250t146+3t144+6t143+40t142+74t141+241t140+392t139+1274t138+1804t137+6220t136+7580t135+19400t134+18100t133+33625t132+20750t131+28750t130+8750t129+9375t128-4t127-32t126-107t125-409t124-831t123-1947t122-2233t121-5891t120-1121t119-19725t118-920t117-53000t116-14400t115-81250t114-35500t113-62504t112-22508t111-18758t110+28t109+85t108+580t107+1214t106+3342t105+5858t104+7664t103+13214t102+2910t101+23877t100-11800t99+53540t98-9750t97+74050t96+17502t95+51026t94+18808t93+13820t92-20t91-54t90-1172t89-1392t88-5564t87-7676t86-11740t85-15360t84-11100t83-5150t82+4t78-36t77-40t76-152t75-236t74-148t73-80t72+768t71+480t70+3136t69+3712t68+5760t67+9120t66+6400t65+2800t64-16t60+112t59-12t58+180t57+348t56+284t55+128t54+16t42-88t41+44t40-80t39-176t38-136t37-60t36)*a2+(-t159-t158-22t157-22t156-191t155-191t154-820t153-820t152-1775t151-1775t150-1750t149-1750t148-625t147-625t146+16t141+16t140+352t139+352t138+3056t137+3056t136+13120t135+13120t134+28400t133+28400t132+28000t131+28000t130+10000t129+10000t128-t127-17t126-43t125-213t124-430t123-1086t122-2143t121-4789t120-9933t119-23801t118-41660t117-79520t116-98075t115-147025t114-110250t113-131752t112-45629t111-44379t110+12t109+100t108+376t107+1296t106+2824t105+5980t104+8616t103+16744t102+15256t101+56054t100+49120t99+165580t98+133400t97+283100t96+177998t95+239522t94+85046t93+77550t92-28t91-222t90-1376t89-3228t88-8428t87-14516t86-21208t85-27980t84-19044t83-40918t82-16880t81-98360t80-59100t79-162700t78-97000t77-134078t76-52684t75-42740t74-120t73+142t72+1856t71+3456t70+10416t69+16368t68+24960t67+28480t66+21400t65+10200t64-16t60+68t59+88t58+380t57+548t56+472t55+148t54-816t53-1248t52-4352t51-6656t50-10320t49-12960t48-9800t47-4400t46+48t42-160t41+32t40-384t39-560t38-544t37-224t36-32t24+96t23-64t22+144t21+208t20+208t19+80t18)*a+(t159+t158+22t157+22t156+191t155+191t154+820t153+820t152+1775t151+1775t150+1750t149+1750t148+625t147+625t146-t144-2t143-11t142-24t141-26t140-116t139+87t138-474t137+413t136-1980t135+135t134-4850t133-1800t132-5750t131-2875t130-2500t129-1250t128-t127+3t126-3t125+35t124+46t123+70t122+81t121-741t120-1385t119-5281t118-6700t117-16120t116-13375t115-26525t114-11250t113-21750t112-3125t111-6875t110+6t109+11t108+78t107+140t106+370t105+886t104+1298t103+5548t102+7312t101+28799t100+32240t99+87980t98+74300t97+148600t96+81000t95+124504t94+32508t93+40008t92-20t91-78t90-448t89-1020t88-2572t87-4516t86-6696t85-11868t84-13112t83-39402t82-44240t81-118040t80-109300t79-205300t78-130996t77-176024t76-57552t75-57560t74+152t72+1040t71+2288t70+6032t69+9736t68+14544t67+16608t66+14128t65+19700t64+18560t63+47000t62+49200t61+85000t60+63996t59+75064t58+30156t57+25212t56+160t55-68t54-944t53-2112t52-5696t51-9344t50-14160t49-15040t48-11400t47-5600t46+16t42-32t41-44t40-256t39-352t38-352t37-100t36+288t35+672t34+1856t33+3200t32+4960t31+5600t30+4400t29+2000t28-32t24+64t23-32t22+208t21+272t20+304t19+112t18+16t6-32t5+32t4-64t3-80t2-96t-32)
// m[2,19]=(4t145+10t144+48t143+104t142+184t141+292t140+240t139+120t138+100t137+50t136-8t127-20t126-96t125-208t124-368t123-584t122-480t121-240t120-200t119-100t118)*a5+(2t163+6t162+28t161+64t160+130t159+146t158+132t157-504t156-912t155-2932t154-4240t153-6140t152-8050t151-6050t150-6000t149-3500t148-1250t147-1254t146-4t145-48t144-72t143-216t142-436t141-476t140-824t139+268t138+1424t137+5764t136+8480t135+12280t134+16100t133+12100t132+12000t131+7000t130+2500t129+2520t128-10t127+146t126-76t125+36t124+24t123-584t122+940t121+1960t120+850t119+150t118-24t110+12t109-168t108+120t107+72t106+288t105+1320t104-120t103-1200t102-300t101)*a4+(-2t178-4t177-46t176-88t175-426t174-764t173-2022t172-3280t171-5190t170-7100t169-7050t168-7000t167-4750t166-2500t165-1250t164+6t163+18t162+88t161+208t160+506t159+806t158+1776t157+1896t156+5892t155+7380t154+17340t153+23100t152+32550t151+38250t150+33500t149+27500t148+13750t147+6244t146-40t145-174t144-604t143-1478t142-3404t141-4678t140-9476t139-4320t138-17356t137-1864t136-28620t135-23030t134-35900t133-63350t132-40500t131-50750t130-22504t129-8690t128+58t127+814t126+1428t125+4256t124+8604t123+11464t122+21168t121+14732t120+24530t119-2102t118+22600t117+7460t116+14500t115+42200t114+15000t113+36500t112+12516t111+4840t110+44t109-1708t108-1432t107-5960t106-10160t105-11664t104-22200t103-23640t102-13500t101-4100t100-16t93+120t92-108t91+1172t90+440t89+3160t88+4752t87+3776t86+10520t85+11760t84+6300t83+1900t82)*a3+(-4t178-8t177-92t176-176t175-852t174-1528t173-4044t172-6560t171-10380t170-14200t169-14100t168-14000t167-9500t166-5000t165-2500t164+6t163+18t162+86t161+230t160+508t159+1312t158+2406t157+6582t156+13038t155+29622t154+51510t153+80190t152+110700t151+115800t150+112750t149+79750t148+42500t147+20000t146-56t145-172t144-852t143-1988t142-5068t141-7580t140-17924t139-16692t138-58692t137-65236t136-175340t135-212220t134-331300t133-352900t132-333500t131-255500t130-132504t129-59964t128+170t127+966t126+3180t125+7976t124+19316t123+25232t122+58344t121+27756t120+130714t119+42698t118+291280t117+224460t116+457100t115+467200t114+432000t113+361500t112+177540t111+79788t110-8t109-3124t108-5400t107-17724t106-36232t105-48620t104-90416t103-56456t102-118256t101+1720t100-174120t99-65100t98-233400t97-209500t96-203000t95-177500t94-85096t93-37124t92-588t91+4484t90+3576t89+19320t88+33648t87+45440t86+74280t85+72400t84+44700t83+13500t82+64t75-208t74+520t73-2232t72-464t71-7760t70-12320t69-14400t68-28400t67-28000t66-17000t65-5000t64)*a2+(-2t178-4t177-46t176-88t175-426t174-764t173-2022t172-3280t171-5190t170-7100t169-7050t168-7000t167-4750t166-2500t165-1250t164+2t163+6t162+26t161+90t160+140t159+744t158+938t157+5034t156+7762t155+23354t154+36490t153+61330t152+84300t151+85600t150+87250t149+58250t148+32500t147+15002t146-28t145-72t144-408t143-1082t142-2264t141-5550t140-8304t139-22076t138-38820t137-94526t136-160400t135-261770t134-363000t133-387650t132-385000t131-269250t130-150000t129-66258t128+138t127+378t126+2176t125+5100t124+13128t123+19788t122+44168t121+38316t120+134638t119+141698t118+413260t117+483960t116+813200t115+819700t114+831500t113+599000t112+330016t111+142452t110-212t109-1644t108-5624t107-14744t106-36240t105-47200t104-106968t103-42264t102-224604t101-38404t100-522080t99-336080t98-885600t97-755600t96-852000t95-602000t94-340096t93-139768t92-444t91+3876t90+6264t89+24920t88+51936t87+73712t86+132712t85+80448t84+161148t83-19860t82+236960t81+56800t80+357200t79+246000t78+324000t77+220000t76+130160t75+49680t74+1280t73-4160t72-1920t71-20800t70-37440t69-56640t68-90400t67-86400t66-56000t65-16000t64-80t57+144t56-736t55+1632t54-512t53+6528t52+10784t51+15072t50+28240t49+27120t48+17600t47+4800t46)*a+(4t160+8t159+92t158+176t157+852t156+1528t155+4044t154+6560t153+10380t152+14200t151+14100t150+14000t149+9500t148+5000t147+2500t146-4t145-12t144-52t143-160t142-240t141-1028t140-996t139-5808t138-7884t137-26488t136-40180t135-70760t134-97600t133-100700t132-104500t131-69000t130-40000t129-17504t128+28t127+60t126+420t125+1120t124+2328t123+5652t122+7572t121+19684t120+31356t119+80472t118+133620t117+225440t116+313400t115+338300t114+340500t113+236000t112+135000t111+57512t110-100t109-236t108-1624t107-3804t106-9840t105-14764t104-30904t103-23000t102-84348t101-77248t100-264960t99-293460t98-547200t97-519700t96-574000t95-386500t94-230016t93-92492t92+36t91+788t90+2968t89+8472t88+21024t87+28752t86+60472t85+22304t84+111644t83+92t82+258880t81+139840t80+471600t79+358800t78+472000t77+296000t76+190064t75+69936t74+456t73-1400t72-1968t71-11008t70-23744t69-36656t68-63760t67-40352t66-69896t65+14328t64-93920t63-11440t62-154400t61-90800t60-148000t59-86000t58-60080t57-19920t56-736t55+1184t54-256t53+7168t52+13600t51+23136t50+37200t49+35760t48+24000t47+6400t46+32t39-32t38+320t37-384t36+512t35-1792t34-3136t33-5184t32-9760t31-9440t30-6400t29-1600t28)
// m[2,20]=(-4t145-10t144-48t143-104t142-184t141-292t140-240t139-120t138-100t137-50t136+8t127+20t126+96t125+208t124+368t123+584t122+480t121+240t120+200t119+100t118)*a5+(-2t163-6t162-28t161-64t160-130t159-146t158-132t157+504t156+912t155+2932t154+4240t153+6140t152+8050t151+6050t150+6000t149+3500t148+1250t147+1254t146+4t145+48t144+72t143+216t142+436t141+476t140+824t139-268t138-1424t137-5764t136-8480t135-12280t134-16100t133-12100t132-12000t131-7000t130-2500t129-2520t128+10t127-146t126+76t125-36t124-24t123+584t122-940t121-1960t120-850t119-150t118+24t110-12t109+168t108-120t107-72t106-288t105-1320t104+120t103+1200t102+300t101)*a4+(2t178+4t177+46t176+88t175+426t174+764t173+2022t172+3280t171+5190t170+7100t169+7050t168+7000t167+4750t166+2500t165+1250t164-6t163-18t162-88t161-208t160-506t159-806t158-1776t157-1896t156-5892t155-7380t154-17340t153-23100t152-32550t151-38250t150-33500t149-27500t148-13750t147-6244t146+40t145+174t144+604t143+1478t142+3404t141+4678t140+9476t139+4320t138+17356t137+1864t136+28620t135+23030t134+35900t133+63350t132+40500t131+50750t130+22504t129+8690t128-58t127-814t126-1428t125-4256t124-8604t123-11464t122-21168t121-14732t120-24530t119+2102t118-22600t117-7460t116-14500t115-42200t114-15000t113-36500t112-12516t111-4840t110-44t109+1708t108+1432t107+5960t106+10160t105+11664t104+22200t103+23640t102+13500t101+4100t100+16t93-120t92+108t91-1172t90-440t89-3160t88-4752t87-3776t86-10520t85-11760t84-6300t83-1900t82)*a3+(4t178+8t177+92t176+176t175+852t174+1528t173+4044t172+6560t171+10380t170+14200t169+14100t168+14000t167+9500t166+5000t165+2500t164-6t163-18t162-86t161-230t160-508t159-1312t158-2406t157-6582t156-13038t155-29622t154-51510t153-80190t152-110700t151-115800t150-112750t149-79750t148-42500t147-20000t146+56t145+172t144+852t143+1988t142+5068t141+7580t140+17924t139+16692t138+58692t137+65236t136+175340t135+212220t134+331300t133+352900t132+333500t131+255500t130+132504t129+59964t128-170t127-966t126-3180t125-7976t124-19316t123-25232t122-58344t121-27756t120-130714t119-42698t118-291280t117-224460t116-457100t115-467200t114-432000t113-361500t112-177540t111-79788t110+8t109+3124t108+5400t107+17724t106+36232t105+48620t104+90416t103+56456t102+118256t101-1720t100+174120t99+65100t98+233400t97+209500t96+203000t95+177500t94+85096t93+37124t92+588t91-4484t90-3576t89-19320t88-33648t87-45440t86-74280t85-72400t84-44700t83-13500t82-64t75+208t74-520t73+2232t72+464t71+7760t70+12320t69+14400t68+28400t67+28000t66+17000t65+5000t64)*a2+(2t178+4t177+46t176+88t175+426t174+764t173+2022t172+3280t171+5190t170+7100t169+7050t168+7000t167+4750t166+2500t165+1250t164-2t163-6t162-26t161-90t160-140t159-744t158-938t157-5034t156-7762t155-23354t154-36490t153-61330t152-84300t151-85600t150-87250t149-58250t148-32500t147-15002t146+28t145+72t144+408t143+1082t142+2264t141+5550t140+8304t139+22076t138+38820t137+94526t136+160400t135+261770t134+363000t133+387650t132+385000t131+269250t130+150000t129+66258t128-138t127-378t126-2176t125-5100t124-13128t123-19788t122-44168t121-38316t120-134638t119-141698t118-413260t117-483960t116-813200t115-819700t114-831500t113-599000t112-330016t111-142452t110+212t109+1644t108+5624t107+14744t106+36240t105+47200t104+106968t103+42264t102+224604t101+38404t100+522080t99+336080t98+885600t97+755600t96+852000t95+602000t94+340096t93+139768t92+444t91-3876t90-6264t89-24920t88-51936t87-73712t86-132712t85-80448t84-161148t83+19860t82-236960t81-56800t80-357200t79-246000t78-324000t77-220000t76-130160t75-49680t74-1280t73+4160t72+1920t71+20800t70+37440t69+56640t68+90400t67+86400t66+56000t65+16000t64+80t57-144t56+736t55-1632t54+512t53-6528t52-10784t51-15072t50-28240t49-27120t48-17600t47-4800t46)*a+(-4t160-8t159-92t158-176t157-852t156-1528t155-4044t154-6560t153-10380t152-14200t151-14100t150-14000t149-9500t148-5000t147-2500t146+4t145+12t144+52t143+160t142+240t141+1028t140+996t139+5808t138+7884t137+26488t136+40180t135+70760t134+97600t133+100700t132+104500t131+69000t130+40000t129+17504t128-28t127-60t126-420t125-1120t124-2328t123-5652t122-7572t121-19684t120-31356t119-80472t118-133620t117-225440t116-313400t115-338300t114-340500t113-236000t112-135000t111-57512t110+100t109+236t108+1624t107+3804t106+9840t105+14764t104+30904t103+23000t102+84348t101+77248t100+264960t99+293460t98+547200t97+519700t96+574000t95+386500t94+230016t93+92492t92-36t91-788t90-2968t89-8472t88-21024t87-28752t86-60472t85-22304t84-111644t83-92t82-258880t81-139840t80-471600t79-358800t78-472000t77-296000t76-190064t75-69936t74-456t73+1400t72+1968t71+11008t70+23744t69+36656t68+63760t67+40352t66+69896t65-14328t64+93920t63+11440t62+154400t61+90800t60+148000t59+86000t58+60080t57+19920t56+736t55-1184t54+256t53-7168t52-13600t51-23136t50-37200t49-35760t48-24000t47-6400t46-32t39+32t38-320t37+384t36-512t35+1792t34+3136t33+5184t32+9760t31+9440t30+6400t29+1600t28)


// Next, we replace every occurrence of a^2 by -1 and reconstruct the coefficients as cij (where corresponding to the monomial y^i*z^j)



poly c50 = m[2,1];
poly c41 = m[2,2];
poly c32 = m[2,3];
poly c23 = m[2,4];
poly c14 = m[2,5];
poly c05 = m[2,6];
poly c40 = m[2,7];
poly c31 = m[2,8];
poly c22 = m[2,9];
poly c13 = m[2,10];
poly c04 = m[2,11];
poly c30 = m[2,12];
poly c21 = m[2,13];
poly c12 = m[2,14];
poly c03 = m[2,15];
poly c20 = m[2,16];
poly c11 = m[2,17];
poly c02 = m[2,18];
poly c10 = m[2,19];
poly c01 = m[2,20];

// Replace c40:

poly c40 = (4t38-2t37+2t36)*(-1)+(4t56-t55+3t54-t51-t50-10t49-10t48-25t47-25t46-12t38-12t36+4t24-5t23+7t22-10t21+10t20+12t18)*a+(t74+t72+t66+21t64+170t62+650t60+1125t58+621t56-t55-5t54-t51-t50-10t49-10t48-25t47-25t46+2t42+6t40+12t38+4t37+36t36+116t34+2t33+214t32+20t31+190t30+50t29+100t28-4t24-5t23-17t22-10t21-14t20-8t19-4t18+t10+5t8+8t6+10t5+14t4+20t3+12t2+8t);

// c40;
// (4t56-t55+3t54-t51-t50-10t49-10t48-25t47-25t46-12t38-12t36+4t24-5t23+7t22-10t21+10t20+12t18)*a+(t74+t72+t66+21t64+170t62+650t60+1125t58+621t56-t55-5t54-t51-t50-10t49-10t48-25t47-25t46+2t42+6t40+8t38+6t37+34t36+116t34+2t33+214t32+20t31+190t30+50t29+100t28-4t24-5t23-17t22-10t21-14t20-8t19-4t18+t10+5t8+8t6+10t5+14t4+20t3+12t2+8t)

poly c31 = (-16t38+8t37-8t36)*(-1)+(-16t56+4t55-12t54+4t51+4t50+40t49+40t48+100t47+100t46+48t38+48t36-8t24+10t23-14t22+20t21-36t20-10t19-50t18)*a+(-4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-2484t56+4t55+20t54+4t51+4t50+40t49+40t48+100t47+100t46-4t42-12t40-32t38-16t37-88t36-232t34-8t33-432t32-80t31-420t30-200t29-300t28+8t24+10t23+34t22+20t21+12t20+22t19-2t18+4t6-20t5-8t4-40t3-12t+20);

// c31;
// (-16t56+4t55-12t54+4t51+4t50+40t49+40t48+100t47+100t46+48t38+48t36-8t24+10t23-14t22+20t21-36t20-10t19-50t18)*a+(-4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-2484t56+4t55+20t54+4t51+4t50+40t49+40t48+100t47+100t46-4t42-12t40-16t38-24t37-80t36-232t34-8t33-432t32-80t31-420t30-200t29-300t28+8t24+10t23+34t22+20t21+12t20+22t19-2t18+4t6-20t5-8t4-40t3-12t+20)


poly c22 = (24t38-12t37+12t36)*(-1)+(24t56-6t55+18t54-6t51-6t50-60t49-60t48-150t47-150t46-72t38-72t36+4t24-5t23+7t22-10t21+50t20+25t19+77t18)*a+(6t74+6t72+6t66+126t64+1020t62+3900t60+6750t58+3726t56-6t55-30t54-6t51-6t50-60t49-60t48-150t47-150t46+2t42+6t40+32t38+24t37+76t36+116t34+12t33+224t32+120t31+290t30+300t29+350t28-4t24-5t23-17t22-10t21+26t20-23t19+21t18-2t6+10t5+4t4+20t3-28t2-2t-46);

// c22;
// (24t56-6t55+18t54-6t51-6t50-60t49-60t48-150t47-150t46-72t38-72t36+4t24-5t23+7t22-10t21+50t20+25t19+77t18)*a+(6t74+6t72+6t66+126t64+1020t62+3900t60+6750t58+3726t56-6t55-30t54-6t51-6t50-60t49-60t48-150t47-150t46+2t42+6t40+8t38+36t37+64t36+116t34+12t33+224t32+120t31+290t30+300t29+350t28-4t24-5t23-17t22-10t21+26t20-23t19+21t18-2t6+10t5+4t4+20t3-28t2-2t-46)

poly c13 = (-16t38+8t37-8t36)*(-1)+(-16t56+4t55-12t54+4t51+4t50+40t49+40t48+100t47+100t46+48t38+48t36-32t20-20t19-52t18)*a+(-4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-2484t56+4t55+20t54+4t51+4t50+40t49+40t48+100t47+100t46-16t38-16t37-32t36-8t33-8t32-80t31-80t30-200t29-200t28-32t20+12t19-20t18+28t2+8t+36);

// c13;
// (-16t56+4t55-12t54+4t51+4t50+40t49+40t48+100t47+100t46+48t38+48t36-32t20-20t19-52t18)*a+(-4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-2484t56+4t55+20t54+4t51+4t50+40t49+40t48+100t47+100t46-24t37-24t36-8t33-8t32-80t31-80t30-200t29-200t28-32t20+12t19-20t18+28t2+8t+36)

poly c04 = (4t38-2t37+2t36)*(-1)+(4t56-t55+3t54-t51-t50-10t49-10t48-25t47-25t46-12t38-12t36+8t20+5t19+13t18)*a+(t74+t72+t66+21t64+170t62+650t60+1125t58+621t56-t55-5t54-t51-t50-10t49-10t48-25t47-25t46+4t38+4t37+8t36+2t33+2t32+20t31+20t30+50t29+50t28+8t20-3t19+5t18-7t2-2t-9);

// c04;
// (4t56-t55+3t54-t51-t50-10t49-10t48-25t47-25t46-12t38-12t36+8t20+5t19+13t18)*a+(t74+t72+t66+21t64+170t62+650t60+1125t58+621t56-t55-5t54-t51-t50-10t49-10t48-25t47-25t46+6t37+6t36+2t33+2t32+20t31+20t30+50t29+50t28+8t20-3t19+5t18-7t2-2t-9)

poly c30 = (-4t89-2t88-40t87-22t86-100t85-70t84-50t82-4t75-2t74-2t72-8t60-11t59-9t58+2t56-t55+3t54)*(-1*a)+(-4t107-3t106-42t105-29t104-122t103-19t102-92t101+647t100-340t99+2940t98-1300t97+5800t96-2250t95+4750t94-1252t93+1248t92-2t91-2t90+8t89+10t88+92t87+110t86+320t85+350t84+300t83+250t82-4t78-8t77-8t76-2t75+9t74+76t73+37t72+252t71+107t70+250t69+113t68-150t67-145t66-500t65-175t64+6t61-2t60+17t59+23t58+54t57+8t56-t55-17t54-18t43+18t42-12t41-16t40-56t39-24t38-6t37+10t36)*(-1)+(-t125-t124-11t123-7t122-36t121+52t120-46t119+718t118-170t117+3110t116-650t115+6450t114-1125t113+5875t112-625t111+1875t110+2t106+4t105+10t104+40t103-194t102+100t101-2242t100-9840t98-21300t96-21000t94+2t93-7498t92+38t91+38t90+190t89+184t88+482t87+436t86+700t85+786t84+280t83+1958t82+850t81+7410t80+3250t79+17442t78+5609t77+19597t76+3109t75+8053t74-16t73-380t72-232t71-1162t70-1180t69-2074t68-2400t67-2590t66-1500t65-1350t64+3t61+27t60+72t59+126t58+105t57+227t56-140t55+836t54-463t53+2061t52+159t51+2783t50+1690t49+2630t48+1600t47+1200t46+4t44-36t43-12t42-152t41-204t40-276t39-148t38-64t37+40t36-8t26+48t25-32t24+108t23+108t22+188t21+116t20+48t19-16t18)*a+(t140+22t138+191t136+820t134+1775t132+1750t130+625t128-t125-t124-11t123-15t122-36t121-124t120-46t119-810t118-170t117-3450t116-650t115-7750t114-1125t113-8125t112-625t111-3125t110+6t107+7t106+68t105+81t104+234t103+337t102+284t101+1023t100+680t99+3960t98+2600t97+9700t96+4500t95+11500t94+2504t93+5004t92+40t91+40t90+162t89+156t88+174t87+128t86-288t85-202t84-588t83+1090t82-510t81+6050t80-1950t79+12246t78-3383t77+10616t76-1905t75+3124t74-176t73-72t72-792t71-589t70-1618t69-1200t68-1282t67-911t66+8t65-1454t64-340t63-6080t62-1303t61-13704t60-2206t59-14422t58-1143t57-5476t56+204t55+624t54+929t53+2125t52+2671t51+3623t50+3410t49+3230t48+1400t47+1200t46-44t42-118t41-210t40-254t39-290t38-80t37-708t36-50t35-1910t34-998t33-2786t32-1980t31-2360t30-1200t29-900t28-8t26+24t25+8t24+164t23+228t22+332t21+212t20+144t19+8t8-24t7+24t6-80t5-88t4-152t3-104t2-64t);

// c30;
// (-t125-t124-11t123-7t122-36t121+52t120-46t119+718t118-170t117+3110t116-650t115+6450t114-1125t113+5875t112-625t111+1875t110+2t106+4t105+10t104+40t103-194t102+100t101-2242t100-9840t98-21300t96-21000t94+2t93-7498t92+38t91+38t90+194t89+186t88+522t87+458t86+800t85+856t84+280t83+2008t82+850t81+7410t80+3250t79+17442t78+5609t77+19597t76+3113t75+8055t74-16t73-378t72-232t71-1162t70-1180t69-2074t68-2400t67-2590t66-1500t65-1350t64+3t61+35t60+83t59+135t58+105t57+225t56-139t55+833t54-463t53+2061t52+159t51+2783t50+1690t49+2630t48+1600t47+1200t46+4t44-36t43-12t42-152t41-204t40-276t39-148t38-64t37+40t36-8t26+48t25-32t24+108t23+108t22+188t21+116t20+48t19-16t18)*a+(t140+22t138+191t136+820t134+1775t132+1750t130+625t128-t125-t124-11t123-15t122-36t121-124t120-46t119-810t118-170t117-3450t116-650t115-7750t114-1125t113-8125t112-625t111-3125t110+10t107+10t106+110t105+110t104+356t103+356t102+376t101+376t100+1020t99+1020t98+3900t97+3900t96+6750t95+6750t94+3756t93+3756t92+42t91+42t90+154t89+146t88+82t87+18t86-608t85-552t84-888t83+840t82-510t81+6050t80-1950t79+12250t78-3375t77+10624t76-1903t75+3115t74-252t73-109t72-1044t71-696t70-1868t69-1313t68-1132t67-766t66+508t65-1279t64-340t63-6080t62-1309t61-13702t60-2223t59-14445t58-1197t57-5484t56+205t55+641t54+929t53+2125t52+2671t51+3623t50+3410t49+3230t48+1400t47+1200t46+18t43-62t42-106t41-194t40-198t39-266t38-74t37-718t36-50t35-1910t34-998t33-2786t32-1980t31-2360t30-1200t29-900t28-8t26+24t25+8t24+164t23+228t22+332t21+212t20+144t19+8t8-24t7+24t6-80t5-88t4-152t3-104t2-64t)

poly c21 = (12t89+6t88+120t87+66t86+300t85+210t84+150t82+12t75+6t74+6t72+8t60+11t59+9t58-24t57-14t56+t55-15t54)*(-1*a)+(12t107+9t106+126t105+87t104+366t103+57t102+276t101-1941t100+1020t99-8820t98+3900t97-17400t96+6750t95-14250t94+3756t93-3744t92+6t91+6t90-24t89-30t88-276t87-330t86-960t85-1050t84-900t83-750t82+4t78+8t77-14t75-47t74-104t73-67t72-252t71-89t70-214t69+85t68+510t67+775t66+1400t65+625t64-6t61+2t60-17t59+9t58-70t57+84t56+73t55+77t54+18t43-18t42+12t41-24t40+108t39-60t38-54t37-54t36)*(-1)+(3t125+3t124+33t123+21t122+108t121-156t120+138t119-2154t118+510t117-9330t116+1950t115-19350t114+3375t113-17625t112+1875t111-5625t110-6t106-12t105-30t104-120t103+582t102-300t101+6726t100+29520t98+63900t96+63000t94+22500t92-36t91-36t90-222t89-204t88-810t87-672t86-1590t85-1848t84-690t83-5724t82-2550t81-22230t80-9750t79-52342t78-16859t77-58847t76-9391t75-24335t74-16t73+348t72+312t71+1246t70+2068t69+2998t68+5280t67+5530t66+3700t65+3450t64-3t61-27t60-72t59-102t58-15t57-61t56+286t55-694t54+417t53-2131t52-713t51-3553t50-3780t49-5080t48-3950t47-2950t46-4t44+36t43+12t42+152t41+132t40+196t39-172t38-208t37-288t36+8t26-48t25+32t24-108t23-60t22-180t21+68t20+120t19+152t18)*a+(-3t140-66t138-573t136-2460t134-5325t132-5250t130-1875t128+3t125+3t124+33t123+45t122+108t121+372t120+138t119+2430t118+510t117+10350t116+1950t115+23250t114+3375t113+24375t112+1875t111+9375t110-18t107-21t106-204t105-243t104-702t103-1011t102-852t101-3069t100-2040t99-11880t98-7800t97-29100t96-13500t95-34500t94-7506t93-15006t92-42t91-42t90-138t89-120t88+114t87+252t86+1374t85+1116t84+1914t83-3120t82+1530t81-18150t80+5850t79-36746t78+10133t77-31868t76+5659t75-9372t74+184t73+76t72+792t71+567t70+1574t69+972t68+846t67+453t66-1024t65+3662t64+1020t63+18240t62+3903t61+41154t60+6706t59+43430t58+3661t57+16756t56-194t55-602t54-975t53-2163t52-3161t51-4041t50-4860t49-4560t48-2150t47-2150t46+44t42+118t41+170t40+182t39+122t38-24t37+580t36+78t35+1946t34+1322t33+3182t32+3120t31+3620t30+2300t29+1800t28+8t26-24t25-8t24-164t23-180t22-244t21+20t20+40t19+184t18-8t8+24t7-24t6+80t5+72t4+120t3+8t2-32t-80);

// c21;
// (3t125+3t124+33t123+21t122+108t121-156t120+138t119-2154t118+510t117-9330t116+1950t115-19350t114+3375t113-17625t112+1875t111-5625t110-6t106-12t105-30t104-120t103+582t102-300t101+6726t100+29520t98+63900t96+63000t94+22500t92-36t91-36t90-234t89-210t88-930t87-738t86-1890t85-2058t84-690t83-5874t82-2550t81-22230t80-9750t79-52342t78-16859t77-58847t76-9403t75-24341t74-16t73+342t72+312t71+1246t70+2068t69+2998t68+5280t67+5530t66+3700t65+3450t64-3t61-35t60-83t59-111t58+9t57-47t56+285t55-679t54+417t53-2131t52-713t51-3553t50-3780t49-5080t48-3950t47-2950t46-4t44+36t43+12t42+152t41+132t40+196t39-172t38-208t37-288t36+8t26-48t25+32t24-108t23-60t22-180t21+68t20+120t19+152t18)*a+(-3t140-66t138-573t136-2460t134-5325t132-5250t130-1875t128+3t125+3t124+33t123+45t122+108t121+372t120+138t119+2430t118+510t117+10350t116+1950t115+23250t114+3375t113+24375t112+1875t111+9375t110-30t107-30t106-330t105-330t104-1068t103-1068t102-1128t101-1128t100-3060t99-3060t98-11700t97-11700t96-20250t95-20250t94-11262t93-11262t92-48t91-48t90-114t89-90t88+390t87+582t86+2334t85+2166t84+2814t83-2370t82+1530t81-18150t80+5850t79-36750t78+10125t77-31868t76+5673t75-9325t74+288t73+143t72+1044t71+656t70+1788t69+887t68+336t67-322t66-2424t65+3037t64+1020t63+18240t62+3909t61+41152t60+6723t59+43421t58+3731t57+16672t56-267t55-679t54-975t53-2163t52-3161t51-4041t50-4860t49-4560t48-2150t47-2150t46-18t43+62t42+106t41+194t40+74t39+182t38+30t37+634t36+78t35+1946t34+1322t33+3182t32+3120t31+3620t30+2300t29+1800t28+8t26-24t25-8t24-164t23-180t22-244t21+20t20+40t19+184t18-8t8+24t7-24t6+80t5+72t4+120t3+8t2-32t-80)

poly c12 = (-12t89-6t88-120t87-66t86-300t85-210t84-150t82-12t75-6t74-6t72+36t57+18t56+18t54)*(-1*a)+(-12t107-9t106-126t105-87t104-366t103-57t102-276t101+1941t100-1020t99+8820t98-3900t97+17400t96-6750t95+14250t94-3756t93+3744t92-6t91-6t90+24t89+30t88+276t87+330t86+960t85+1050t84+900t83+750t82+12t76+24t75+57t74+42t73+45t72-27t70-54t69-297t68-540t67-945t66-1350t65-675t64-48t58+24t57-138t56-108t55-90t54+60t40-78t39+126t38+90t37+66t36)*(-1)+(-3t125-3t124-33t123-21t122-108t121+156t120-138t119+2154t118-510t117+9330t116-1950t115+19350t114-3375t113+17625t112-1875t111+5625t110+6t106+12t105+30t104+120t103-582t102+300t101-6726t100-29520t98-63900t96-63000t94-3t93-22503t92-3t91-3t90+48t89+30t88+492t87+354t86+1335t85+1593t84+615t83+5649t82+2550t81+22230t80+9750t79+52350t78+16875t77+58875t76+9423t75+24423t74+48t73+48t72-120t71-126t70-1332t69-1386t68-4320t67-4410t66-3300t65-3150t64-36t58-135t57-249t56-219t55-213t54+69t53+105t52+831t51+1155t50+3135t49+3675t48+3525t47+2625t46+108t40+120t39+480t38+408t37+372t36-72t22-12t21-276t20-252t19-204t18)*a+(3t140+66t138+573t136+2460t134+5325t132+5250t130+1875t128-3t125-3t124-33t123-45t122-108t121-372t120-138t119-2430t118-510t117-10350t116-1950t115-23250t114-3375t113-24375t112-1875t111-9375t110+18t107+21t106+204t105+243t104+702t103+1011t102+852t101+3069t100+2040t99+11880t98+7800t97+29100t96+13500t95+34500t94+7503t93+15003t92+3t91+3t90-36t89-54t88-432t87-570t86-1629t85-1371t84-1989t83+3045t82-1530t81+18150t80-5850t79+36750t78-10125t77+31878t76-5631t75+9372t74-12t73-6t72+33t70+66t69+342t68+654t67+687t66+1524t65-3312t64-1020t63-18240t62-3900t61-41175t60-6750t59-43512t58-3777t57-16920t56-15t55-33t54+69t53+57t52+735t51+627t50+2175t49+1995t48+1125t47+1425t46+60t40+108t39+252t38+156t37+192t36-42t35-54t34-486t33-594t32-1710t31-1890t30-1650t29-1350t28-72t22-132t21-348t20-276t19-276t18+24t4+48t3+144t2+144t+120);

// c12;
// (-3t125-3t124-33t123-21t122-108t121+156t120-138t119+2154t118-510t117+9330t116-1950t115+19350t114-3375t113+17625t112-1875t111+5625t110+6t106+12t105+30t104+120t103-582t102+300t101-6726t100-29520t98-63900t96-63000t94-3t93-22503t92-3t91-3t90+60t89+36t88+612t87+420t86+1635t85+1803t84+615t83+5799t82+2550t81+22230t80+9750t79+52350t78+16875t77+58875t76+9435t75+24429t74+48t73+54t72-120t71-126t70-1332t69-1386t68-4320t67-4410t66-3300t65-3150t64-36t58-171t57-267t56-219t55-231t54+69t53+105t52+831t51+1155t50+3135t49+3675t48+3525t47+2625t46+108t40+120t39+480t38+408t37+372t36-72t22-12t21-276t20-252t19-204t18)*a+(3t140+66t138+573t136+2460t134+5325t132+5250t130+1875t128-3t125-3t124-33t123-45t122-108t121-372t120-138t119-2430t118-510t117-10350t116-1950t115-23250t114-3375t113-24375t112-1875t111-9375t110+30t107+30t106+330t105+330t104+1068t103+1068t102+1128t101+1128t100+3060t99+3060t98+11700t97+11700t96+20250t95+20250t94+11259t93+11259t92+9t91+9t90-60t89-84t88-708t87-900t86-2589t85-2421t84-2889t83+2295t82-1530t81+18150t80-5850t79+36750t78-10125t77+31866t76-5655t75+9315t74-54t73-51t72+60t70+120t69+639t68+1194t67+1632t66+2874t65-2637t64-1020t63-18240t62-3900t61-41175t60-6750t59-43464t58-3801t57-16782t56+93t55+57t54+69t53+57t52+735t51+627t50+2175t49+1995t48+1125t47+1425t46+186t39+126t38+66t37+126t36-42t35-54t34-486t33-594t32-1710t31-1890t30-1650t29-1350t28-72t22-132t21-348t20-276t19-276t18+24t4+48t3+144t2+144t+120)

poly c03 = (4t89+2t88+40t87+22t86+100t85+70t84+50t82+4t75+2t74+2t72-12t57-6t56-6t54)*(-1*a)+(4t107+3t106+42t105+29t104+122t103+19t102+92t101-647t100+340t99-2940t98+1300t97-5800t96+2250t95-4750t94+1252t93-1248t92+2t91+2t90-8t89-10t88-92t87-110t86-320t85-350t84-300t83-250t82-4t76-8t75-19t74-14t73-15t72+9t70+18t69+99t68+180t67+315t66+450t65+225t64+16t58-8t57+46t56+36t55+30t54-20t40+26t39-42t38-30t37-22t36)*(-1)+(t125+t124+11t123+7t122+36t121-52t120+46t119-718t118+170t117-3110t116+650t115-6450t114+1125t113-5875t112+625t111-1875t110-2t106-4t105-10t104-40t103+194t102-100t101+2242t100+9840t98+21300t96+21000t94+t93+7501t92+t91+t90-16t89-10t88-164t87-118t86-445t85-531t84-205t83-1883t82-850t81-7410t80-3250t79-17450t78-5625t77-19625t76-3141t75-8141t74-16t73-16t72+40t71+42t70+444t69+462t68+1440t67+1470t66+1100t65+1050t64+12t58+45t57+83t56+73t55+71t54-23t53-35t52-277t51-385t50-1045t49-1225t48-1175t47-875t46-36t40-40t39-160t38-136t37-124t36+24t22+4t21+92t20+84t19+68t18)*a+(-t140-22t138-191t136-820t134-1775t132-1750t130-625t128+t125+t124+11t123+15t122+36t121+124t120+46t119+810t118+170t117+3450t116+650t115+7750t114+1125t113+8125t112+625t111+3125t110-6t107-7t106-68t105-81t104-234t103-337t102-284t101-1023t100-680t99-3960t98-2600t97-9700t96-4500t95-11500t94-2501t93-5001t92-t91-t90+12t89+18t88+144t87+190t86+543t85+457t84+663t83-1015t82+510t81-6050t80+1950t79-12250t78+3375t77-10626t76+1877t75-3124t74+4t73+2t72-11t70-22t69-114t68-218t67-229t66-508t65+1104t64+340t63+6080t62+1300t61+13725t60+2250t59+14504t58+1259t57+5640t56+5t55+11t54-23t53-19t52-245t51-209t50-725t49-665t48-375t47-475t46-20t40-36t39-84t38-52t37-64t36+14t35+18t34+162t33+198t32+570t31+630t30+550t29+450t28+24t22+44t21+116t20+92t19+92t18-8t4-16t3-48t2-48t-40);

// c03;
// (t125+t124+11t123+7t122+36t121-52t120+46t119-718t118+170t117-3110t116+650t115-6450t114+1125t113-5875t112+625t111-1875t110-2t106-4t105-10t104-40t103+194t102-100t101+2242t100+9840t98+21300t96+21000t94+t93+7501t92+t91+t90-20t89-12t88-204t87-140t86-545t85-601t84-205t83-1933t82-850t81-7410t80-3250t79-17450t78-5625t77-19625t76-3145t75-8143t74-16t73-18t72+40t71+42t70+444t69+462t68+1440t67+1470t66+1100t65+1050t64+12t58+57t57+89t56+73t55+77t54-23t53-35t52-277t51-385t50-1045t49-1225t48-1175t47-875t46-36t40-40t39-160t38-136t37-124t36+24t22+4t21+92t20+84t19+68t18)*a+(-t140-22t138-191t136-820t134-1775t132-1750t130-625t128+t125+t124+11t123+15t122+36t121+124t120+46t119+810t118+170t117+3450t116+650t115+7750t114+1125t113+8125t112+625t111+3125t110-10t107-10t106-110t105-110t104-356t103-356t102-376t101-376t100-1020t99-1020t98-3900t97-3900t96-6750t95-6750t94-3753t93-3753t92-3t91-3t90+20t89+28t88+236t87+300t86+863t85+807t84+963t83-765t82+510t81-6050t80+1950t79-12250t78+3375t77-10622t76+1885t75-3105t74+18t73+17t72-20t70-40t69-213t68-398t67-544t66-958t65+879t64+340t63+6080t62+1300t61+13725t60+2250t59+14488t58+1267t57+5594t56-31t55-19t54-23t53-19t52-245t51-209t50-725t49-665t48-375t47-475t46-62t39-42t38-22t37-42t36+14t35+18t34+162t33+198t32+570t31+630t30+550t29+450t28+24t22+44t21+116t20+92t19+92t18-8t4-16t3-48t2-48t-40)

poly c20 = (2t96+7t95+9t94+6t93+4t92+3t91+t90)*a+(4t126+6t125+42t124+62t123+122t122+170t121+70t120+50t119+50t118+t114+4t113+7t112+6t111+2t110-22t109-68t108-134t107-324t106-398t105-572t104-680t103-295t102-200t101-175t100-2t97+9t95-t94-22t93-20t92-9t91-3t90+6t79+t78-28t77-19t76+18t75+15t74+4t73+3t72)*(1)+(2t144+4t143+24t142+40t141+90t140+56t139+76t138-580t137-332t136-2600t135-1640t134-4500t133-3550t132-2500t131-3500t130-t129-1253t128-19t127-45t126-143t125-261t124-523t123-743t122-748t121-908t120+1290t119+796t118+7800t117+4920t116+13500t115+10654t114+7516t113+10528t112+28t111+3794t110+36t109+52t108+264t107+88t106+904t105+902t104+1240t103+2420t102+1600t101+550t100-5t97-19t96-47t95-115t94-152t93-180t92-72t91-60t90-194t89+390t88-510t87-36t86-175t85-1985t84-1125t83-275t82-2t80+28t79+52t78+24t77+174t76+324t75+244t74+112t73+20t72+4t62-32t61-48t60+32t59-84t58-220t57-148t56-68t55-12t54)*(-1*a)+(-2t159-2t158-44t157-44t156-382t155-382t154-1640t153-1640t152-3550t151-3550t150-3500t149-3500t148-1250t147-1250t146+3t144+6t143+40t142+74t141+241t140+392t139+1274t138+1804t137+6220t136+7580t135+19400t134+18100t133+33625t132+20750t131+28750t130+8747t129+9366t128-49t127-143t126-353t125-859t124-1425t123-2625t122-2848t121-6296t120-1346t119-19800t118-920t117-53000t116-14400t115-81244t114-35476t113-62459t112-22448t111-18650t110+244t109+628t108+1708t107+3218t106+6270t105+9263t104+10844t103+15464t102+4110t101+24252t100-11800t99+53540t98-9753t97+74013t96+17367t95+50739t94+18462t93+13250t92-492t91-1368t90-3318t89-4870t88-11292t87-14010t86-17945t85-19975t84-13425t83-5875t82-4t80+34t79+132t78+278t77+680t76+832t75+954t74+432t73+1038t72+2052t71+2364t70+6784t69+7420t68+9690t67+12150t66+7850t65+3250t64+20t62-80t61-224t60-200t59-828t58-1164t57-868t56-348t55-20t54-20t44+56t43+136t42+380t40+568t39+408t38+160t37+8t36)*(-1)+(-t159-t158-22t157-22t156-191t155-191t154-820t153-820t152-1775t151-1775t150-1750t149-1750t148-625t147-625t146+16t141+16t140+352t139+352t138+3056t137+3056t136+13120t135+13120t134+28400t133+28400t132+28000t131+28000t130+9997t129+9991t128-46t127-128t126-289t125-663t124-1024t123-1764t122-2758t121-5194t120-10158t119-23876t118-41660t117-79520t116-98075t115-147021t114-110234t113-131724t112-45581t111-44299t110+284t109+764t108+1880t107+4104t106+6728t105+10580t104+12856t103+19644t102+16856t101+56554t100+49120t99+165580t98+133401t97+283073t96+177880t95+239282t94+84742t93+77040t92-803t91-2293t90-5546t89-10794t88-19588t87-27458t86-33433t85-36575t84-23669t83-42343t82-16880t81-98362t80-59092t79-162596t78-96620t77-133238t76-51688t75-41240t74+824t73+3196t72+6776t71+12456t70+24756t69+32340t68+40860t67+39700t66+27400t65+12000t64+20t62-44t61-244t60-564t59-1400t58-1620t57-1724t56-460t55-1588t54-2728t53-4904t52-10884t51-13548t50-17740t49-18180t48-12600t47-5200t46-48t44+64t43+288t42+320t41+1328t40+1664t39+1312t38+448t37+32t26-32t25-128t24-16t23-496t22-624t21-496t20-160t19)*a+(t159+t158+22t157+22t156+191t155+191t154+820t153+820t152+1775t151+1775t150+1750t149+1750t148+625t147+625t146-t144-2t143-11t142-24t141-26t140-116t139+87t138-474t137+413t136-1980t135+135t134-4850t133-1800t132-5750t131-2875t130-2501t129-1253t128-16t127-34t126-85t125-115t124-152t123-156t122-124t121-876t120-1460t119-5306t118-6700t117-16120t116-13375t115-26524t114-11246t113-21744t112-3111t111-6857t110+108t109+254t108+666t107+1278t106+1926t105+2749t104+3008t103+6703t102+7962t101+28999t100+32240t99+87980t98+74301t97+148593t96+80964t95+124438t94+32406t93+39884t92-387t91-933t90-2486t89-4958t88-8174t87-11300t86-12991t85-16233t84-15537t83-40127t82-44240t81-118040t80-109304t79-205273t78-130854t77-175725t76-57182t75-57049t74+604t73+1851t72+4596t71+9292t70+16528t69+22280t68+26554t67+24998t66+18778t65+21050t64+18560t63+47004t62+49204t61+84932t60+63684t59+74344t58+29292t57+24092t56-292t55-1724t54-3624t53-7944t52-15172t51-20412t50-25420t49-22820t48-15800t47-6800t46-20t44+112t42+344t41+916t40+1064t39+1064t38+144t37+600t36+944t35+2416t34+5080t33+6856t32+9000t31+8360t30+6000t29+2400t28+32t26-96t24-144t23-688t22-848t21-720t20-224t19-16t8+32t6+208t4+256t3+224t2+64t);

// c20;
// (-t159-t158-22t157-22t156-191t155-191t154-820t153-820t152-1775t151-1775t150-1750t149-1750t148-625t147-625t146-2t144-4t143-24t142-24t141-74t140+296t139+276t138+3636t137+3388t136+15720t135+14760t134+32900t133+31950t132+30500t131+31500t130+9998t129+11244t128-27t127-83t126-146t125-402t124-501t123-1021t122-2010t121-4286t120-11448t119-24672t118-49460t117-84440t116-111575t115-157675t114-117750t113-142252t112-45609t111-48093t110+248t109+712t108+1616t107+4016t106+5824t105+9678t104+11616t103+17224t102+15256t101+56004t100+49120t99+165580t98+133406t97+283094t96+177934t95+239406t94+84900t93+77224t92-728t91-2232t90-5352t89-11184t88-19078t87-27422t86-33258t85-34590t84-22544t83-42068t82-16880t81-98360t80-59120t79-162648t78-96644t77-133412t76-52012t75-41484t74+712t73+3176t72+6776t71+12456t70+24756t69+32340t68+40860t67+39700t66+27400t65+12000t64+16t62-12t61-196t60-596t59-1316t58-1400t57-1576t56-392t55-1576t54-2728t53-4904t52-10884t51-13548t50-17740t49-18180t48-12600t47-5200t46-48t44+64t43+288t42+320t41+1328t40+1664t39+1312t38+448t37+32t26-32t25-128t24-16t23-496t22-624t21-496t20-160t19)*a+(3t159+3t158+66t157+66t156+573t155+573t154+2460t153+2460t152+5325t151+5325t150+5250t149+5250t148+1875t147+1875t146-4t144-8t143-51t142-98t141-267t140-508t139-1187t138-2278t137-5807t136-9560t135-19265t134-22950t133-35425t132-26500t131-31625t130-11248t129-10619t128+33t127+113t126+274t125+786t124+1335t123+2591t122+2894t121+5490t120-64t119+14544t118-5780t117+36880t116+1025t115+54721t114+24234t113+40722t112+19343t111+11795t110-158t109-442t108-1176t107-2264t106-4742t105-7086t104-8516t103-9056t102+3652t101+4572t100+44040t99+34440t98+84052t97+74580t96+63606t95+73698t94+13922t93+26614t92+96t91+432t90+832t89-88t88+3118t87+2710t86+4954t85+3742t84-2112t83-34252t82-44240t81-118036t80-109332t79-205404t78-131160t77-176424t76-57996t75-57988t74+176t73+816t72+2544t71+6928t70+9744t69+14860t68+16864t67+12848t66+10928t65+17800t64+18560t63+46984t62+49284t61+85156t60+63884t59+75172t58+30456t57+24960t56+56t55-1704t54-3624t53-7944t52-15172t51-20412t50-25420t49-22820t48-15800t47-6800t46-56t43-24t42+344t41+536t40+496t39+656t38-16t37+592t36+944t35+2416t34+5080t33+6856t32+9000t31+8360t30+6000t29+2400t28+32t26-96t24-144t23-688t22-848t21-720t20-224t19-16t8+32t6+208t4+256t3+224t2+64t)


poly c11 = (-8t126-12t125-84t124-124t123-244t122-340t121-140t120-100t119-100t118+24t108+36t107+252t106+372t105+732t104+1020t103+420t102+300t101+300t100+8t94+12t93+4t92+4t91+4t90-16t76-24t75-8t74-8t73-8t72)*(1)+(-4t144-8t143-48t142-80t141-180t140-112t139-152t138+1160t137+664t136+5200t135+3280t134+9000t133+7100t132+5000t131+7000t130+2500t128+8t127+16t126+122t125+222t124+650t123+1034t122+1086t121+1546t120-2730t119-1642t118-15600t117-9840t116-27000t115-21300t114-15000t113-20996t112+8t111-7492t110-24t109+28t108-336t107+96t106-1072t105-880t104-1520t103-4000t102-2800t101-1000t100-8t95-8t94-28t93-52t92-4t91-80t90+360t89-480t88+680t87-280t86-200t85+3200t84+2000t83+500t82+40t77-28t76+112t74+72t73+28t72-48t59+40t58+24t57-88t56-40t55-16t54)*(-1*a)+(4t159+4t158+88t157+88t156+764t155+764t154+3280t153+3280t152+7100t151+7100t150+7000t149+7000t148+2500t147+2500t146-6t144-12t143-80t142-148t141-482t140-784t139-2548t138-3608t137-12440t136-15160t135-38800t134-36200t133-67250t132-41500t131-57500t130-17500t129-18750t128+8t127+64t126+214t125+818t124+1662t123+3894t122+4466t121+11782t120+2242t119+39450t118+1840t117+106000t116+28800t115+162500t114+71000t113+125008t112+45016t111+37516t110-56t109-170t108-1160t107-2428t106-6684t105-11716t104-15328t103-26428t102-5820t101-47754t100+23600t99-107080t98+19500t97-148100t96-35004t95-102052t94-37616t93-27640t92+40t91+108t90+2344t89+2784t88+11128t87+15352t86+23480t85+30720t84+22200t83+10300t82-8t78+72t77+80t76+304t75+472t74+296t73+160t72-1536t71-960t70-6272t69-7424t68-11520t67-18240t66-12800t65-5600t64+32t60-224t59+24t58-360t57-696t56-568t55-256t54-32t42+176t41-88t40+160t39+352t38+272t37+120t36)*(-1)+(2t159+2t158+44t157+44t156+382t155+382t154+1640t153+1640t152+3550t151+3550t150+3500t149+3500t148+1250t147+1250t146-32t141-32t140-704t139-704t138-6112t137-6112t136-26240t135-26240t134-56800t133-56800t132-56000t131-56000t130-20000t129-20000t128+2t127+34t126+86t125+426t124+860t123+2172t122+4286t121+9578t120+19866t119+47602t118+83320t117+159040t116+196150t115+294050t114+220500t113+263504t112+91258t111+88758t110-24t109-200t108-752t107-2592t106-5648t105-11960t104-17232t103-33488t102-30512t101-112108t100-98240t99-331160t98-266800t97-566200t96-355996t95-479044t94-170092t93-155100t92+56t91+444t90+2752t89+6456t88+16856t87+29032t86+42416t85+55960t84+38088t83+81836t82+33760t81+196720t80+118200t79+325400t78+194000t77+268156t76+105368t75+85480t74+240t73-284t72-3712t71-6912t70-20832t69-32736t68-49920t67-56960t66-42800t65-20400t64+32t60-136t59-176t58-760t57-1096t56-944t55-296t54+1632t53+2496t52+8704t51+13312t50+20640t49+25920t48+19600t47+8800t46-96t42+320t41-64t40+768t39+1120t38+1088t37+448t36+64t24-192t23+128t22-288t21-416t20-416t19-160t18)*a+(-2t159-2t158-44t157-44t156-382t155-382t154-1640t153-1640t152-3550t151-3550t150-3500t149-3500t148-1250t147-1250t146+2t144+4t143+22t142+48t141+52t140+232t139-174t138+948t137-826t136+3960t135-270t134+9700t133+3600t132+11500t131+5750t130+5000t129+2500t128+2t127-6t126+6t125-70t124-92t123-140t122-162t121+1482t120+2770t119+10562t118+13400t117+32240t116+26750t115+53050t114+22500t113+43500t112+6250t111+13750t110-12t109-22t108-156t107-280t106-740t105-1772t104-2596t103-11096t102-14624t101-57598t100-64480t99-175960t98-148600t97-297200t96-162000t95-249008t94-65016t93-80016t92+40t91+156t90+896t89+2040t88+5144t87+9032t86+13392t85+23736t84+26224t83+78804t82+88480t81+236080t80+218600t79+410600t78+261992t77+352048t76+115104t75+115120t74-304t72-2080t71-4576t70-12064t69-19472t68-29088t67-33216t66-28256t65-39400t64-37120t63-94000t62-98400t61-170000t60-127992t59-150128t58-60312t57-50424t56-320t55+136t54+1888t53+4224t52+11392t51+18688t50+28320t49+30080t48+22800t47+11200t46-32t42+64t41+88t40+512t39+704t38+704t37+200t36-576t35-1344t34-3712t33-6400t32-9920t31-11200t30-8800t29-4000t28+64t24-128t23+64t22-416t21-544t20-608t19-224t18-32t6+64t5-64t4+128t3+160t2+192t+64);

// c11;
// (2t159+2t158+44t157+44t156+382t155+382t154+1640t153+1640t152+3550t151+3550t150+3500t149+3500t148+1250t147+1250t146+4t144+8t143+48t142+48t141+148t140-592t139-552t138-7272t137-6776t136-31440t135-29520t134-65800t133-63900t132-61000t131-63000t130-20000t129-22500t128-6t127+18t126-36t125+204t124+210t123+1138t122+3200t121+8032t120+22596t119+49244t118+98920t117+168880t116+223150t115+315350t114+235500t113+284500t112+91250t111+96250t110-228t108-416t107-2688t106-4576t105-11080t104-15712t103-29488t102-27712t101-111108t100-98240t99-331160t98-266800t97-566200t96-355988t95-479036t94-170064t93-155048t92+60t91+524t90+2392t89+6936t88+16176t87+29312t86+42616t85+52760t84+36088t83+81336t82+33760t81+196720t80+118200t79+325400t78+193960t77+268184t76+105368t75+85368t74+168t73-312t72-3712t71-6912t70-20832t69-32736t68-49920t67-56960t66-42800t65-20400t64+32t60-88t59-216t58-784t57-1008t56-904t55-280t54+1632t53+2496t52+8704t51+13312t50+20640t49+25920t48+19600t47+8800t46-96t42+320t41-64t40+768t39+1120t38+1088t37+448t36+64t24-192t23+128t22-288t21-416t20-416t19-160t18)*a+(-6t159-6t158-132t157-132t156-1146t155-1146t154-4920t153-4920t152-10650t151-10650t150-10500t149-10500t148-3750t147-3750t146+8t144+16t143+102t142+196t141+534t140+1016t139+2374t138+4556t137+11614t136+19120t135+38530t134+45900t133+70850t132+53000t131+63250t130+22500t129+21250t128-6t127-78t126-220t125-972t124-1878t123-4278t122-4968t121-10440t120+428t119-28988t118+11560t117-73760t116-2050t115-109450t114-48500t113-81508t112-38766t111-23766t110+44t109+172t108+1040t107+2400t106+6316t105+10676t104+13752t103+15752t102-8504t101-9544t100-88080t99-68880t98-168100t97-149100t96-126996t95-146948t94-27388t93-52372t92+4t91+52t90-1448t89-744t88-5984t87-6320t86-10088t85-6984t84+4024t83+68504t82+88480t81+236080t80+218600t79+410608t78+261920t77+351952t76+114776t75+114640t74-304t73-472t72-544t71-3616t70-5792t69-12048t68-17568t67-14976t66-15456t65-33800t64-37120t63-94000t62-98400t61-170032t60-127768t59-150152t58-59952t57-49728t56+248t55+392t54+1888t53+4224t52+11392t51+18688t50+28320t49+30080t48+22800t47+11200t46-112t41+176t40+352t39+352t38+432t37+80t36-576t35-1344t34-3712t33-6400t32-9920t31-11200t30-8800t29-4000t28+64t24-128t23+64t22-416t21-544t20-608t19-224t18-32t6+64t5-64t4+128t3+160t2+192t+64)

poly c02 = (4t126+6t125+42t124+62t123+122t122+170t121+70t120+50t119+50t118-12t108-18t107-126t106-186t105-366t104-510t103-210t102-150t101-150t100-4t94-6t93-2t92-2t91-2t90+8t76+12t75+4t74+4t73+4t72)*(1)+(2t144+4t143+24t142+40t141+90t140+56t139+76t138-580t137-332t136-2600t135-1640t134-4500t133-3550t132-2500t131-3500t130-1250t128-4t127-8t126-61t125-111t124-325t123-517t122-543t121-773t120+1365t119+821t118+7800t117+4920t116+13500t115+10650t114+7500t113+10498t112-4t111+3746t110+12t109-14t108+168t107-48t106+536t105+440t104+760t103+2000t102+1400t101+500t100+4t95+4t94+14t93+26t92+2t91+40t90-180t89+240t88-340t87+140t86+100t85-1600t84-1000t83-250t82-20t77+14t76-56t74-36t73-14t72+24t59-20t58-12t57+44t56+20t55+8t54)*(-1*a)+(-2t159-2t158-44t157-44t156-382t155-382t154-1640t153-1640t152-3550t151-3550t150-3500t149-3500t148-1250t147-1250t146+3t144+6t143+40t142+74t141+241t140+392t139+1274t138+1804t137+6220t136+7580t135+19400t134+18100t133+33625t132+20750t131+28750t130+8750t129+9375t128-4t127-32t126-107t125-409t124-831t123-1947t122-2233t121-5891t120-1121t119-19725t118-920t117-53000t116-14400t115-81250t114-35500t113-62504t112-22508t111-18758t110+28t109+85t108+580t107+1214t106+3342t105+5858t104+7664t103+13214t102+2910t101+23877t100-11800t99+53540t98-9750t97+74050t96+17502t95+51026t94+18808t93+13820t92-20t91-54t90-1172t89-1392t88-5564t87-7676t86-11740t85-15360t84-11100t83-5150t82+4t78-36t77-40t76-152t75-236t74-148t73-80t72+768t71+480t70+3136t69+3712t68+5760t67+9120t66+6400t65+2800t64-16t60+112t59-12t58+180t57+348t56+284t55+128t54+16t42-88t41+44t40-80t39-176t38-136t37-60t36)*(-1)+(-t159-t158-22t157-22t156-191t155-191t154-820t153-820t152-1775t151-1775t150-1750t149-1750t148-625t147-625t146+16t141+16t140+352t139+352t138+3056t137+3056t136+13120t135+13120t134+28400t133+28400t132+28000t131+28000t130+10000t129+10000t128-t127-17t126-43t125-213t124-430t123-1086t122-2143t121-4789t120-9933t119-23801t118-41660t117-79520t116-98075t115-147025t114-110250t113-131752t112-45629t111-44379t110+12t109+100t108+376t107+1296t106+2824t105+5980t104+8616t103+16744t102+15256t101+56054t100+49120t99+165580t98+133400t97+283100t96+177998t95+239522t94+85046t93+77550t92-28t91-222t90-1376t89-3228t88-8428t87-14516t86-21208t85-27980t84-19044t83-40918t82-16880t81-98360t80-59100t79-162700t78-97000t77-134078t76-52684t75-42740t74-120t73+142t72+1856t71+3456t70+10416t69+16368t68+24960t67+28480t66+21400t65+10200t64-16t60+68t59+88t58+380t57+548t56+472t55+148t54-816t53-1248t52-4352t51-6656t50-10320t49-12960t48-9800t47-4400t46+48t42-160t41+32t40-384t39-560t38-544t37-224t36-32t24+96t23-64t22+144t21+208t20+208t19+80t18)*a+(t159+t158+22t157+22t156+191t155+191t154+820t153+820t152+1775t151+1775t150+1750t149+1750t148+625t147+625t146-t144-2t143-11t142-24t141-26t140-116t139+87t138-474t137+413t136-1980t135+135t134-4850t133-1800t132-5750t131-2875t130-2500t129-1250t128-t127+3t126-3t125+35t124+46t123+70t122+81t121-741t120-1385t119-5281t118-6700t117-16120t116-13375t115-26525t114-11250t113-21750t112-3125t111-6875t110+6t109+11t108+78t107+140t106+370t105+886t104+1298t103+5548t102+7312t101+28799t100+32240t99+87980t98+74300t97+148600t96+81000t95+124504t94+32508t93+40008t92-20t91-78t90-448t89-1020t88-2572t87-4516t86-6696t85-11868t84-13112t83-39402t82-44240t81-118040t80-109300t79-205300t78-130996t77-176024t76-57552t75-57560t74+152t72+1040t71+2288t70+6032t69+9736t68+14544t67+16608t66+14128t65+19700t64+18560t63+47000t62+49200t61+85000t60+63996t59+75064t58+30156t57+25212t56+160t55-68t54-944t53-2112t52-5696t51-9344t50-14160t49-15040t48-11400t47-5600t46+16t42-32t41-44t40-256t39-352t38-352t37-100t36+288t35+672t34+1856t33+3200t32+4960t31+5600t30+4400t29+2000t28-32t24+64t23-32t22+208t21+272t20+304t19+112t18+16t6-32t5+32t4-64t3-80t2-96t-32);

// c02;
// (-t159-t158-22t157-22t156-191t155-191t154-820t153-820t152-1775t151-1775t150-1750t149-1750t148-625t147-625t146-2t144-4t143-24t142-24t141-74t140+296t139+276t138+3636t137+3388t136+15720t135+14760t134+32900t133+31950t132+30500t131+31500t130+10000t129+11250t128+3t127-9t126+18t125-102t124-105t123-569t122-1600t121-4016t120-11298t119-24622t118-49460t117-84440t116-111575t115-157675t114-117750t113-142250t112-45625t111-48125t110+114t108+208t107+1344t106+2288t105+5540t104+7856t103+14744t102+13856t101+55554t100+49120t99+165580t98+133400t97+283100t96+177994t95+239518t94+85032t93+77524t92-30t91-262t90-1196t89-3468t88-8088t87-14656t86-21308t85-26380t84-18044t83-40668t82-16880t81-98360t80-59100t79-162700t78-96980t77-134092t76-52684t75-42684t74-84t73+156t72+1856t71+3456t70+10416t69+16368t68+24960t67+28480t66+21400t65+10200t64-16t60+44t59+108t58+392t57+504t56+452t55+140t54-816t53-1248t52-4352t51-6656t50-10320t49-12960t48-9800t47-4400t46+48t42-160t41+32t40-384t39-560t38-544t37-224t36-32t24+96t23-64t22+144t21+208t20+208t19+80t18)*a+(3t159+3t158+66t157+66t156+573t155+573t154+2460t153+2460t152+5325t151+5325t150+5250t149+5250t148+1875t147+1875t146-4t144-8t143-51t142-98t141-267t140-508t139-1187t138-2278t137-5807t136-9560t135-19265t134-22950t133-35425t132-26500t131-31625t130-11250t129-10625t128+3t127+39t126+110t125+486t124+939t123+2139t122+2484t121+5220t120-214t119+14494t118-5780t117+36880t116+1025t115+54725t114+24250t113+40754t112+19383t111+11883t110-22t109-86t108-520t107-1200t106-3158t105-5338t104-6876t103-7876t102+4252t101+4772t100+44040t99+34440t98+84050t97+74550t96+63498t95+73474t94+13694t93+26186t92-2t91-26t90+724t89+372t88+2992t87+3160t86+5044t85+3492t84-2012t83-34252t82-44240t81-118040t80-109300t79-205304t78-130960t77-175976t76-57388t75-57320t74+152t73+236t72+272t71+1808t70+2896t69+6024t68+8784t67+7488t66+7728t65+16900t64+18560t63+47000t62+49200t61+85016t60+63884t59+75076t58+29976t57+24864t56-124t55-196t54-944t53-2112t52-5696t51-9344t50-14160t49-15040t48-11400t47-5600t46+56t41-88t40-176t39-176t38-216t37-40t36+288t35+672t34+1856t33+3200t32+4960t31+5600t30+4400t29+2000t28-32t24+64t23-32t22+208t21+272t20+304t19+112t18+16t6-32t5+32t4-64t3-80t2-96t-32)


poly c10 = (4t145+10t144+48t143+104t142+184t141+292t140+240t139+120t138+100t137+50t136-8t127-20t126-96t125-208t124-368t123-584t122-480t121-240t120-200t119-100t118)*a+(2t163+6t162+28t161+64t160+130t159+146t158+132t157-504t156-912t155-2932t154-4240t153-6140t152-8050t151-6050t150-6000t149-3500t148-1250t147-1254t146-4t145-48t144-72t143-216t142-436t141-476t140-824t139+268t138+1424t137+5764t136+8480t135+12280t134+16100t133+12100t132+12000t131+7000t130+2500t129+2520t128-10t127+146t126-76t125+36t124+24t123-584t122+940t121+1960t120+850t119+150t118-24t110+12t109-168t108+120t107+72t106+288t105+1320t104-120t103-1200t102-300t101)*(1)+(-2t178-4t177-46t176-88t175-426t174-764t173-2022t172-3280t171-5190t170-7100t169-7050t168-7000t167-4750t166-2500t165-1250t164+6t163+18t162+88t161+208t160+506t159+806t158+1776t157+1896t156+5892t155+7380t154+17340t153+23100t152+32550t151+38250t150+33500t149+27500t148+13750t147+6244t146-40t145-174t144-604t143-1478t142-3404t141-4678t140-9476t139-4320t138-17356t137-1864t136-28620t135-23030t134-35900t133-63350t132-40500t131-50750t130-22504t129-8690t128+58t127+814t126+1428t125+4256t124+8604t123+11464t122+21168t121+14732t120+24530t119-2102t118+22600t117+7460t116+14500t115+42200t114+15000t113+36500t112+12516t111+4840t110+44t109-1708t108-1432t107-5960t106-10160t105-11664t104-22200t103-23640t102-13500t101-4100t100-16t93+120t92-108t91+1172t90+440t89+3160t88+4752t87+3776t86+10520t85+11760t84+6300t83+1900t82)*(-1*a)+(-4t178-8t177-92t176-176t175-852t174-1528t173-4044t172-6560t171-10380t170-14200t169-14100t168-14000t167-9500t166-5000t165-2500t164+6t163+18t162+86t161+230t160+508t159+1312t158+2406t157+6582t156+13038t155+29622t154+51510t153+80190t152+110700t151+115800t150+112750t149+79750t148+42500t147+20000t146-56t145-172t144-852t143-1988t142-5068t141-7580t140-17924t139-16692t138-58692t137-65236t136-175340t135-212220t134-331300t133-352900t132-333500t131-255500t130-132504t129-59964t128+170t127+966t126+3180t125+7976t124+19316t123+25232t122+58344t121+27756t120+130714t119+42698t118+291280t117+224460t116+457100t115+467200t114+432000t113+361500t112+177540t111+79788t110-8t109-3124t108-5400t107-17724t106-36232t105-48620t104-90416t103-56456t102-118256t101+1720t100-174120t99-65100t98-233400t97-209500t96-203000t95-177500t94-85096t93-37124t92-588t91+4484t90+3576t89+19320t88+33648t87+45440t86+74280t85+72400t84+44700t83+13500t82+64t75-208t74+520t73-2232t72-464t71-7760t70-12320t69-14400t68-28400t67-28000t66-17000t65-5000t64)*(-1)+(-2t178-4t177-46t176-88t175-426t174-764t173-2022t172-3280t171-5190t170-7100t169-7050t168-7000t167-4750t166-2500t165-1250t164+2t163+6t162+26t161+90t160+140t159+744t158+938t157+5034t156+7762t155+23354t154+36490t153+61330t152+84300t151+85600t150+87250t149+58250t148+32500t147+15002t146-28t145-72t144-408t143-1082t142-2264t141-5550t140-8304t139-22076t138-38820t137-94526t136-160400t135-261770t134-363000t133-387650t132-385000t131-269250t130-150000t129-66258t128+138t127+378t126+2176t125+5100t124+13128t123+19788t122+44168t121+38316t120+134638t119+141698t118+413260t117+483960t116+813200t115+819700t114+831500t113+599000t112+330016t111+142452t110-212t109-1644t108-5624t107-14744t106-36240t105-47200t104-106968t103-42264t102-224604t101-38404t100-522080t99-336080t98-885600t97-755600t96-852000t95-602000t94-340096t93-139768t92-444t91+3876t90+6264t89+24920t88+51936t87+73712t86+132712t85+80448t84+161148t83-19860t82+236960t81+56800t80+357200t79+246000t78+324000t77+220000t76+130160t75+49680t74+1280t73-4160t72-1920t71-20800t70-37440t69-56640t68-90400t67-86400t66-56000t65-16000t64-80t57+144t56-736t55+1632t54-512t53+6528t52+10784t51+15072t50+28240t49+27120t48+17600t47+4800t46)*a+(4t160+8t159+92t158+176t157+852t156+1528t155+4044t154+6560t153+10380t152+14200t151+14100t150+14000t149+9500t148+5000t147+2500t146-4t145-12t144-52t143-160t142-240t141-1028t140-996t139-5808t138-7884t137-26488t136-40180t135-70760t134-97600t133-100700t132-104500t131-69000t130-40000t129-17504t128+28t127+60t126+420t125+1120t124+2328t123+5652t122+7572t121+19684t120+31356t119+80472t118+133620t117+225440t116+313400t115+338300t114+340500t113+236000t112+135000t111+57512t110-100t109-236t108-1624t107-3804t106-9840t105-14764t104-30904t103-23000t102-84348t101-77248t100-264960t99-293460t98-547200t97-519700t96-574000t95-386500t94-230016t93-92492t92+36t91+788t90+2968t89+8472t88+21024t87+28752t86+60472t85+22304t84+111644t83+92t82+258880t81+139840t80+471600t79+358800t78+472000t77+296000t76+190064t75+69936t74+456t73-1400t72-1968t71-11008t70-23744t69-36656t68-63760t67-40352t66-69896t65+14328t64-93920t63-11440t62-154400t61-90800t60-148000t59-86000t58-60080t57-19920t56-736t55+1184t54-256t53+7168t52+13600t51+23136t50+37200t49+35760t48+24000t47+6400t46+32t39-32t38+320t37-384t36+512t35-1792t34-3136t33-5184t32-9760t31-9440t30-6400t29-1600t28);

// c10;
// (-4t163-12t162-62t161-118t160-366t159-62t158-838t157+3138t156+1870t155+15974t154+19150t153+38230t152+51750t151+47350t150+53750t149+30750t148+18750t147+8758t146+16t145+112t144+244t143+500t142+1324t141-580t140+1412t139-17636t138-21364t137-92612t136-131780t135-238740t134-327100t133-324300t132-344500t131-218500t130-127496t129-57568t128+72t127-456t126+652t125+636t124+4156t123+7740t122+22520t121+23344t120+109908t119+143700t118+390660t117+476500t116+798700t115+777500t114+816500t113+562500t112+317500t111+137612t110-256t109+64t108-4192t107-8784t106-26080t105-35536t104-84768t103-18624t102-211104t101-34304t100-522080t99-336080t98-885600t97-755600t96-852000t95-602000t94-340080t93-139888t92-336t91+2704t90+5824t89+21760t88+47184t87+69936t86+122192t85+68688t84+154848t83-21760t82+236960t81+56800t80+357200t79+246000t78+324000t77+220000t76+130160t75+49680t74+1280t73-4160t72-1920t71-20800t70-37440t69-56640t68-90400t67-86400t66-56000t65-16000t64-80t57+144t56-736t55+1632t54-512t53+6528t52+10784t51+15072t50+28240t49+27120t48+17600t47+4800t46)*a+(4t178+8t177+92t176+176t175+852t174+1528t173+4044t172+6560t171+10380t170+14200t169+14100t168+14000t167+9500t166+5000t165+2500t164-4t163-12t162-58t161-162t160-370t159-1074t158-2098t157-6234t156-12422t155-28510t154-49190t153-75950t152-104550t151-107750t150-104750t149-73750t148-38750t147-18754t146+48t145+112t144+728t143+1612t142+4392t141+6076t140+16104t139+11152t138+52232t137+44512t136+143640t135+153740t134+249800t133+264300t132+241000t131+193500t130+95004t129+44980t128-152t127-760t126-2836t125-6820t124-16964t123-20164t122-49832t121-6112t120-98508t119+37924t118-157660t117+980t116-143700t115-128900t114-91500t113-125500t112-42540t111-22300t110-80t109+2720t108+3896t107+13992t106+26680t105+35176t104+59392t103+32256t102+33608t101-78968t100-90840t99-228360t98-313800t97-310200t96-371000t95-209000t94-144920t93-55368t92+624t91-3696t90-608t89-10848t88-12624t87-16688t86-13808t85-50096t84+66944t83-13408t82+258880t81+139840t80+471600t79+358800t78+472000t77+296000t76+190000t75+70144t74-64t73+832t72-1504t71-3248t70-11424t69-22256t68-35360t67-12352t66-52896t65+19328t64-93920t63-11440t62-154400t61-90800t60-148000t59-86000t58-60080t57-19920t56-736t55+1184t54-256t53+7168t52+13600t51+23136t50+37200t49+35760t48+24000t47+6400t46+32t39-32t38+320t37-384t36+512t35-1792t34-3136t33-5184t32-9760t31-9440t30-6400t29-1600t28)


poly c01 = (-4t145-10t144-48t143-104t142-184t141-292t140-240t139-120t138-100t137-50t136+8t127+20t126+96t125+208t124+368t123+584t122+480t121+240t120+200t119+100t118)*a+(-2t163-6t162-28t161-64t160-130t159-146t158-132t157+504t156+912t155+2932t154+4240t153+6140t152+8050t151+6050t150+6000t149+3500t148+1250t147+1254t146+4t145+48t144+72t143+216t142+436t141+476t140+824t139-268t138-1424t137-5764t136-8480t135-12280t134-16100t133-12100t132-12000t131-7000t130-2500t129-2520t128+10t127-146t126+76t125-36t124-24t123+584t122-940t121-1960t120-850t119-150t118+24t110-12t109+168t108-120t107-72t106-288t105-1320t104+120t103+1200t102+300t101)*(1)+(2t178+4t177+46t176+88t175+426t174+764t173+2022t172+3280t171+5190t170+7100t169+7050t168+7000t167+4750t166+2500t165+1250t164-6t163-18t162-88t161-208t160-506t159-806t158-1776t157-1896t156-5892t155-7380t154-17340t153-23100t152-32550t151-38250t150-33500t149-27500t148-13750t147-6244t146+40t145+174t144+604t143+1478t142+3404t141+4678t140+9476t139+4320t138+17356t137+1864t136+28620t135+23030t134+35900t133+63350t132+40500t131+50750t130+22504t129+8690t128-58t127-814t126-1428t125-4256t124-8604t123-11464t122-21168t121-14732t120-24530t119+2102t118-22600t117-7460t116-14500t115-42200t114-15000t113-36500t112-12516t111-4840t110-44t109+1708t108+1432t107+5960t106+10160t105+11664t104+22200t103+23640t102+13500t101+4100t100+16t93-120t92+108t91-1172t90-440t89-3160t88-4752t87-3776t86-10520t85-11760t84-6300t83-1900t82)*(-1*a)+(4t178+8t177+92t176+176t175+852t174+1528t173+4044t172+6560t171+10380t170+14200t169+14100t168+14000t167+9500t166+5000t165+2500t164-6t163-18t162-86t161-230t160-508t159-1312t158-2406t157-6582t156-13038t155-29622t154-51510t153-80190t152-110700t151-115800t150-112750t149-79750t148-42500t147-20000t146+56t145+172t144+852t143+1988t142+5068t141+7580t140+17924t139+16692t138+58692t137+65236t136+175340t135+212220t134+331300t133+352900t132+333500t131+255500t130+132504t129+59964t128-170t127-966t126-3180t125-7976t124-19316t123-25232t122-58344t121-27756t120-130714t119-42698t118-291280t117-224460t116-457100t115-467200t114-432000t113-361500t112-177540t111-79788t110+8t109+3124t108+5400t107+17724t106+36232t105+48620t104+90416t103+56456t102+118256t101-1720t100+174120t99+65100t98+233400t97+209500t96+203000t95+177500t94+85096t93+37124t92+588t91-4484t90-3576t89-19320t88-33648t87-45440t86-74280t85-72400t84-44700t83-13500t82-64t75+208t74-520t73+2232t72+464t71+7760t70+12320t69+14400t68+28400t67+28000t66+17000t65+5000t64)*(-1)+(2t178+4t177+46t176+88t175+426t174+764t173+2022t172+3280t171+5190t170+7100t169+7050t168+7000t167+4750t166+2500t165+1250t164-2t163-6t162-26t161-90t160-140t159-744t158-938t157-5034t156-7762t155-23354t154-36490t153-61330t152-84300t151-85600t150-87250t149-58250t148-32500t147-15002t146+28t145+72t144+408t143+1082t142+2264t141+5550t140+8304t139+22076t138+38820t137+94526t136+160400t135+261770t134+363000t133+387650t132+385000t131+269250t130+150000t129+66258t128-138t127-378t126-2176t125-5100t124-13128t123-19788t122-44168t121-38316t120-134638t119-141698t118-413260t117-483960t116-813200t115-819700t114-831500t113-599000t112-330016t111-142452t110+212t109+1644t108+5624t107+14744t106+36240t105+47200t104+106968t103+42264t102+224604t101+38404t100+522080t99+336080t98+885600t97+755600t96+852000t95+602000t94+340096t93+139768t92+444t91-3876t90-6264t89-24920t88-51936t87-73712t86-132712t85-80448t84-161148t83+19860t82-236960t81-56800t80-357200t79-246000t78-324000t77-220000t76-130160t75-49680t74-1280t73+4160t72+1920t71+20800t70+37440t69+56640t68+90400t67+86400t66+56000t65+16000t64+80t57-144t56+736t55-1632t54+512t53-6528t52-10784t51-15072t50-28240t49-27120t48-17600t47-4800t46)*a+(-4t160-8t159-92t158-176t157-852t156-1528t155-4044t154-6560t153-10380t152-14200t151-14100t150-14000t149-9500t148-5000t147-2500t146+4t145+12t144+52t143+160t142+240t141+1028t140+996t139+5808t138+7884t137+26488t136+40180t135+70760t134+97600t133+100700t132+104500t131+69000t130+40000t129+17504t128-28t127-60t126-420t125-1120t124-2328t123-5652t122-7572t121-19684t120-31356t119-80472t118-133620t117-225440t116-313400t115-338300t114-340500t113-236000t112-135000t111-57512t110+100t109+236t108+1624t107+3804t106+9840t105+14764t104+30904t103+23000t102+84348t101+77248t100+264960t99+293460t98+547200t97+519700t96+574000t95+386500t94+230016t93+92492t92-36t91-788t90-2968t89-8472t88-21024t87-28752t86-60472t85-22304t84-111644t83-92t82-258880t81-139840t80-471600t79-358800t78-472000t77-296000t76-190064t75-69936t74-456t73+1400t72+1968t71+11008t70+23744t69+36656t68+63760t67+40352t66+69896t65-14328t64+93920t63+11440t62+154400t61+90800t60+148000t59+86000t58+60080t57+19920t56+736t55-1184t54+256t53-7168t52-13600t51-23136t50-37200t49-35760t48-24000t47-6400t46-32t39+32t38-320t37+384t36-512t35+1792t34+3136t33+5184t32+9760t31+9440t30+6400t29+1600t28);

// c01;
// (4t163+12t162+62t161+118t160+366t159+62t158+838t157-3138t156-1870t155-15974t154-19150t153-38230t152-51750t151-47350t150-53750t149-30750t148-18750t147-8758t146-16t145-112t144-244t143-500t142-1324t141+580t140-1412t139+17636t138+21364t137+92612t136+131780t135+238740t134+327100t133+324300t132+344500t131+218500t130+127496t129+57568t128-72t127+456t126-652t125-636t124-4156t123-7740t122-22520t121-23344t120-109908t119-143700t118-390660t117-476500t116-798700t115-777500t114-816500t113-562500t112-317500t111-137612t110+256t109-64t108+4192t107+8784t106+26080t105+35536t104+84768t103+18624t102+211104t101+34304t100+522080t99+336080t98+885600t97+755600t96+852000t95+602000t94+340080t93+139888t92+336t91-2704t90-5824t89-21760t88-47184t87-69936t86-122192t85-68688t84-154848t83+21760t82-236960t81-56800t80-357200t79-246000t78-324000t77-220000t76-130160t75-49680t74-1280t73+4160t72+1920t71+20800t70+37440t69+56640t68+90400t67+86400t66+56000t65+16000t64+80t57-144t56+736t55-1632t54+512t53-6528t52-10784t51-15072t50-28240t49-27120t48-17600t47-4800t46)*a+(-4t178-8t177-92t176-176t175-852t174-1528t173-4044t172-6560t171-10380t170-14200t169-14100t168-14000t167-9500t166-5000t165-2500t164+4t163+12t162+58t161+162t160+370t159+1074t158+2098t157+6234t156+12422t155+28510t154+49190t153+75950t152+104550t151+107750t150+104750t149+73750t148+38750t147+18754t146-48t145-112t144-728t143-1612t142-4392t141-6076t140-16104t139-11152t138-52232t137-44512t136-143640t135-153740t134-249800t133-264300t132-241000t131-193500t130-95004t129-44980t128+152t127+760t126+2836t125+6820t124+16964t123+20164t122+49832t121+6112t120+98508t119-37924t118+157660t117-980t116+143700t115+128900t114+91500t113+125500t112+42540t111+22300t110+80t109-2720t108-3896t107-13992t106-26680t105-35176t104-59392t103-32256t102-33608t101+78968t100+90840t99+228360t98+313800t97+310200t96+371000t95+209000t94+144920t93+55368t92-624t91+3696t90+608t89+10848t88+12624t87+16688t86+13808t85+50096t84-66944t83+13408t82-258880t81-139840t80-471600t79-358800t78-472000t77-296000t76-190000t75-70144t74+64t73-832t72+1504t71+3248t70+11424t69+22256t68+35360t67+12352t66+52896t65-19328t64+93920t63+11440t62+154400t61+90800t60+148000t59+86000t58+60080t57+19920t56+736t55-1184t54+256t53-7168t52-13600t51-23136t50-37200t49-35760t48-24000t47-6400t46-32t39+32t38-320t37+384t36-512t35+1792t34+3136t33+5184t32+9760t31+9440t30+6400t29+1600t28)


// We rewrite the polynomial in the x, y variables:

poly newfnox = c50*x^5 + c41*x^4*y + c32*x^3*y^2 + c23*x^2*y^3+c14*x*y^4 + c05*y^5 + c40*x^4 + c31*x^3*y+ c22*x^2*y^2 + c13*x*y^3 + c04*y^4 + c30*x^3 + c21*x^2*y + c12*x*y^2 + c03*y^3 + c20*x^2 + c11*x*y + c02*y^2 + c10*x + c01*y;

// newfnox;
// (4t56-t55+3t54-t51-t50-10t49-10t48-25t47-25t46-12t38-12t36+4t24-5t23+7t22-10t21+10t20+12t18)*ax4+x5+(-16t56+4t55-12t54+4t51+4t50+40t49+40t48+100t47+100t46+48t38+48t36-8t24+10t23-14t22+20t21-36t20-10t19-50t18)*ax3y-5*x4y+(24t56-6t55+18t54-6t51-6t50-60t49-60t48-150t47-150t46-72t38-72t36+4t24-5t23+7t22-10t21+50t20+25t19+77t18)*ax2y2+10*x3y2+(-16t56+4t55-12t54+4t51+4t50+40t49+40t48+100t47+100t46+48t38+48t36-32t20-20t19-52t18)*axy3-10*x2y3+(4t56-t55+3t54-t51-t50-10t49-10t48-25t47-25t46-12t38-12t36+8t20+5t19+13t18)*ay4+5*xy4-y5+(-t125-t124-11t123-7t122-36t121+52t120-46t119+718t118-170t117+3110t116-650t115+6450t114-1125t113+5875t112-625t111+1875t110+2t106+4t105+10t104+40t103-194t102+100t101-2242t100-9840t98-21300t96-21000t94+2t93-7498t92+38t91+38t90+194t89+186t88+522t87+458t86+800t85+856t84+280t83+2008t82+850t81+7410t80+3250t79+17442t78+5609t77+19597t76+3113t75+8055t74-16t73-378t72-232t71-1162t70-1180t69-2074t68-2400t67-2590t66-1500t65-1350t64+3t61+35t60+83t59+135t58+105t57+225t56-139t55+833t54-463t53+2061t52+159t51+2783t50+1690t49+2630t48+1600t47+1200t46+4t44-36t43-12t42-152t41-204t40-276t39-148t38-64t37+40t36-8t26+48t25-32t24+108t23+108t22+188t21+116t20+48t19-16t18)*ax3+(t74+t72+t66+21t64+170t62+650t60+1125t58+621t56-t55-5t54-t51-t50-10t49-10t48-25t47-25t46+2t42+6t40+8t38+6t37+34t36+116t34+2t33+214t32+20t31+190t30+50t29+100t28-4t24-5t23-17t22-10t21-14t20-8t19-4t18+t10+5t8+8t6+10t5+14t4+20t3+12t2+8t)*x4+(3t125+3t124+33t123+21t122+108t121-156t120+138t119-2154t118+510t117-9330t116+1950t115-19350t114+3375t113-17625t112+1875t111-5625t110-6t106-12t105-30t104-120t103+582t102-300t101+6726t100+29520t98+63900t96+63000t94+22500t92-36t91-36t90-234t89-210t88-930t87-738t86-1890t85-2058t84-690t83-5874t82-2550t81-22230t80-9750t79-52342t78-16859t77-58847t76-9403t75-24341t74-16t73+342t72+312t71+1246t70+2068t69+2998t68+5280t67+5530t66+3700t65+3450t64-3t61-35t60-83t59-111t58+9t57-47t56+285t55-679t54+417t53-2131t52-713t51-3553t50-3780t49-5080t48-3950t47-2950t46-4t44+36t43+12t42+152t41+132t40+196t39-172t38-208t37-288t36+8t26-48t25+32t24-108t23-60t22-180t21+68t20+120t19+152t18)*ax2y+(-4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-2484t56+4t55+20t54+4t51+4t50+40t49+40t48+100t47+100t46-4t42-12t40-16t38-24t37-80t36-232t34-8t33-432t32-80t31-420t30-200t29-300t28+8t24+10t23+34t22+20t21+12t20+22t19-2t18+4t6-20t5-8t4-40t3-12t+20)*x3y+(-3t125-3t124-33t123-21t122-108t121+156t120-138t119+2154t118-510t117+9330t116-1950t115+19350t114-3375t113+17625t112-1875t111+5625t110+6t106+12t105+30t104+120t103-582t102+300t101-6726t100-29520t98-63900t96-63000t94-3t93-22503t92-3t91-3t90+60t89+36t88+612t87+420t86+1635t85+1803t84+615t83+5799t82+2550t81+22230t80+9750t79+52350t78+16875t77+58875t76+9435t75+24429t74+48t73+54t72-120t71-126t70-1332t69-1386t68-4320t67-4410t66-3300t65-3150t64-36t58-171t57-267t56-219t55-231t54+69t53+105t52+831t51+1155t50+3135t49+3675t48+3525t47+2625t46+108t40+120t39+480t38+408t37+372t36-72t22-12t21-276t20-252t19-204t18)*axy2+(6t74+6t72+6t66+126t64+1020t62+3900t60+6750t58+3726t56-6t55-30t54-6t51-6t50-60t49-60t48-150t47-150t46+2t42+6t40+8t38+36t37+64t36+116t34+12t33+224t32+120t31+290t30+300t29+350t28-4t24-5t23-17t22-10t21+26t20-23t19+21t18-2t6+10t5+4t4+20t3-28t2-2t-46)*x2y2+(t125+t124+11t123+7t122+36t121-52t120+46t119-718t118+170t117-3110t116+650t115-6450t114+1125t113-5875t112+625t111-1875t110-2t106-4t105-10t104-40t103+194t102-100t101+2242t100+9840t98+21300t96+21000t94+t93+7501t92+t91+t90-20t89-12t88-204t87-140t86-545t85-601t84-205t83-1933t82-850t81-7410t80-3250t79-17450t78-5625t77-19625t76-3145t75-8143t74-16t73-18t72+40t71+42t70+444t69+462t68+1440t67+1470t66+1100t65+1050t64+12t58+57t57+89t56+73t55+77t54-23t53-35t52-277t51-385t50-1045t49-1225t48-1175t47-875t46-36t40-40t39-160t38-136t37-124t36+24t22+4t21+92t20+84t19+68t18)*ay3+(-4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-2484t56+4t55+20t54+4t51+4t50+40t49+40t48+100t47+100t46-24t37-24t36-8t33-8t32-80t31-80t30-200t29-200t28-32t20+12t19-20t18+28t2+8t+36)*xy3+(t74+t72+t66+21t64+170t62+650t60+1125t58+621t56-t55-5t54-t51-t50-10t49-10t48-25t47-25t46+6t37+6t36+2t33+2t32+20t31+20t30+50t29+50t28+8t20-3t19+5t18-7t2-2t-9)*y4+(-t159-t158-22t157-22t156-191t155-191t154-820t153-820t152-1775t151-1775t150-1750t149-1750t148-625t147-625t146-2t144-4t143-24t142-24t141-74t140+296t139+276t138+3636t137+3388t136+15720t135+14760t134+32900t133+31950t132+30500t131+31500t130+9998t129+11244t128-27t127-83t126-146t125-402t124-501t123-1021t122-2010t121-4286t120-11448t119-24672t118-49460t117-84440t116-111575t115-157675t114-117750t113-142252t112-45609t111-48093t110+248t109+712t108+1616t107+4016t106+5824t105+9678t104+11616t103+17224t102+15256t101+56004t100+49120t99+165580t98+133406t97+283094t96+177934t95+239406t94+84900t93+77224t92-728t91-2232t90-5352t89-11184t88-19078t87-27422t86-33258t85-34590t84-22544t83-42068t82-16880t81-98360t80-59120t79-162648t78-96644t77-133412t76-52012t75-41484t74+712t73+3176t72+6776t71+12456t70+24756t69+32340t68+40860t67+39700t66+27400t65+12000t64+16t62-12t61-196t60-596t59-1316t58-1400t57-1576t56-392t55-1576t54-2728t53-4904t52-10884t51-13548t50-17740t49-18180t48-12600t47-5200t46-48t44+64t43+288t42+320t41+1328t40+1664t39+1312t38+448t37+32t26-32t25-128t24-16t23-496t22-624t21-496t20-160t19)*ax2+(t140+22t138+191t136+820t134+1775t132+1750t130+625t128-t125-t124-11t123-15t122-36t121-124t120-46t119-810t118-170t117-3450t116-650t115-7750t114-1125t113-8125t112-625t111-3125t110+10t107+10t106+110t105+110t104+356t103+356t102+376t101+376t100+1020t99+1020t98+3900t97+3900t96+6750t95+6750t94+3756t93+3756t92+42t91+42t90+154t89+146t88+82t87+18t86-608t85-552t84-888t83+840t82-510t81+6050t80-1950t79+12250t78-3375t77+10624t76-1903t75+3115t74-252t73-109t72-1044t71-696t70-1868t69-1313t68-1132t67-766t66+508t65-1279t64-340t63-6080t62-1309t61-13702t60-2223t59-14445t58-1197t57-5484t56+205t55+641t54+929t53+2125t52+2671t51+3623t50+3410t49+3230t48+1400t47+1200t46+18t43-62t42-106t41-194t40-198t39-266t38-74t37-718t36-50t35-1910t34-998t33-2786t32-1980t31-2360t30-1200t29-900t28-8t26+24t25+8t24+164t23+228t22+332t21+212t20+144t19+8t8-24t7+24t6-80t5-88t4-152t3-104t2-64t)*x3+(2t159+2t158+44t157+44t156+382t155+382t154+1640t153+1640t152+3550t151+3550t150+3500t149+3500t148+1250t147+1250t146+4t144+8t143+48t142+48t141+148t140-592t139-552t138-7272t137-6776t136-31440t135-29520t134-65800t133-63900t132-61000t131-63000t130-20000t129-22500t128-6t127+18t126-36t125+204t124+210t123+1138t122+3200t121+8032t120+22596t119+49244t118+98920t117+168880t116+223150t115+315350t114+235500t113+284500t112+91250t111+96250t110-228t108-416t107-2688t106-4576t105-11080t104-15712t103-29488t102-27712t101-111108t100-98240t99-331160t98-266800t97-566200t96-355988t95-479036t94-170064t93-155048t92+60t91+524t90+2392t89+6936t88+16176t87+29312t86+42616t85+52760t84+36088t83+81336t82+33760t81+196720t80+118200t79+325400t78+193960t77+268184t76+105368t75+85368t74+168t73-312t72-3712t71-6912t70-20832t69-32736t68-49920t67-56960t66-42800t65-20400t64+32t60-88t59-216t58-784t57-1008t56-904t55-280t54+1632t53+2496t52+8704t51+13312t50+20640t49+25920t48+19600t47+8800t46-96t42+320t41-64t40+768t39+1120t38+1088t37+448t36+64t24-192t23+128t22-288t21-416t20-416t19-160t18)*axy+(-3t140-66t138-573t136-2460t134-5325t132-5250t130-1875t128+3t125+3t124+33t123+45t122+108t121+372t120+138t119+2430t118+510t117+10350t116+1950t115+23250t114+3375t113+24375t112+1875t111+9375t110-30t107-30t106-330t105-330t104-1068t103-1068t102-1128t101-1128t100-3060t99-3060t98-11700t97-11700t96-20250t95-20250t94-11262t93-11262t92-48t91-48t90-114t89-90t88+390t87+582t86+2334t85+2166t84+2814t83-2370t82+1530t81-18150t80+5850t79-36750t78+10125t77-31868t76+5673t75-9325t74+288t73+143t72+1044t71+656t70+1788t69+887t68+336t67-322t66-2424t65+3037t64+1020t63+18240t62+3909t61+41152t60+6723t59+43421t58+3731t57+16672t56-267t55-679t54-975t53-2163t52-3161t51-4041t50-4860t49-4560t48-2150t47-2150t46-18t43+62t42+106t41+194t40+74t39+182t38+30t37+634t36+78t35+1946t34+1322t33+3182t32+3120t31+3620t30+2300t29+1800t28+8t26-24t25-8t24-164t23-180t22-244t21+20t20+40t19+184t18-8t8+24t7-24t6+80t5+72t4+120t3+8t2-32t-80)*x2y+(-t159-t158-22t157-22t156-191t155-191t154-820t153-820t152-1775t151-1775t150-1750t149-1750t148-625t147-625t146-2t144-4t143-24t142-24t141-74t140+296t139+276t138+3636t137+3388t136+15720t135+14760t134+32900t133+31950t132+30500t131+31500t130+10000t129+11250t128+3t127-9t126+18t125-102t124-105t123-569t122-1600t121-4016t120-11298t119-24622t118-49460t117-84440t116-111575t115-157675t114-117750t113-142250t112-45625t111-48125t110+114t108+208t107+1344t106+2288t105+5540t104+7856t103+14744t102+13856t101+55554t100+49120t99+165580t98+133400t97+283100t96+177994t95+239518t94+85032t93+77524t92-30t91-262t90-1196t89-3468t88-8088t87-14656t86-21308t85-26380t84-18044t83-40668t82-16880t81-98360t80-59100t79-162700t78-96980t77-134092t76-52684t75-42684t74-84t73+156t72+1856t71+3456t70+10416t69+16368t68+24960t67+28480t66+21400t65+10200t64-16t60+44t59+108t58+392t57+504t56+452t55+140t54-816t53-1248t52-4352t51-6656t50-10320t49-12960t48-9800t47-4400t46+48t42-160t41+32t40-384t39-560t38-544t37-224t36-32t24+96t23-64t22+144t21+208t20+208t19+80t18)*ay2+(3t140+66t138+573t136+2460t134+5325t132+5250t130+1875t128-3t125-3t124-33t123-45t122-108t121-372t120-138t119-2430t118-510t117-10350t116-1950t115-23250t114-3375t113-24375t112-1875t111-9375t110+30t107+30t106+330t105+330t104+1068t103+1068t102+1128t101+1128t100+3060t99+3060t98+11700t97+11700t96+20250t95+20250t94+11259t93+11259t92+9t91+9t90-60t89-84t88-708t87-900t86-2589t85-2421t84-2889t83+2295t82-1530t81+18150t80-5850t79+36750t78-10125t77+31866t76-5655t75+9315t74-54t73-51t72+60t70+120t69+639t68+1194t67+1632t66+2874t65-2637t64-1020t63-18240t62-3900t61-41175t60-6750t59-43464t58-3801t57-16782t56+93t55+57t54+69t53+57t52+735t51+627t50+2175t49+1995t48+1125t47+1425t46+186t39+126t38+66t37+126t36-42t35-54t34-486t33-594t32-1710t31-1890t30-1650t29-1350t28-72t22-132t21-348t20-276t19-276t18+24t4+48t3+144t2+144t+120)*xy2+(-t140-22t138-191t136-820t134-1775t132-1750t130-625t128+t125+t124+11t123+15t122+36t121+124t120+46t119+810t118+170t117+3450t116+650t115+7750t114+1125t113+8125t112+625t111+3125t110-10t107-10t106-110t105-110t104-356t103-356t102-376t101-376t100-1020t99-1020t98-3900t97-3900t96-6750t95-6750t94-3753t93-3753t92-3t91-3t90+20t89+28t88+236t87+300t86+863t85+807t84+963t83-765t82+510t81-6050t80+1950t79-12250t78+3375t77-10622t76+1885t75-3105t74+18t73+17t72-20t70-40t69-213t68-398t67-544t66-958t65+879t64+340t63+6080t62+1300t61+13725t60+2250t59+14488t58+1267t57+5594t56-31t55-19t54-23t53-19t52-245t51-209t50-725t49-665t48-375t47-475t46-62t39-42t38-22t37-42t36+14t35+18t34+162t33+198t32+570t31+630t30+550t29+450t28+24t22+44t21+116t20+92t19+92t18-8t4-16t3-48t2-48t-40)*y3+(-4t163-12t162-62t161-118t160-366t159-62t158-838t157+3138t156+1870t155+15974t154+19150t153+38230t152+51750t151+47350t150+53750t149+30750t148+18750t147+8758t146+16t145+112t144+244t143+500t142+1324t141-580t140+1412t139-17636t138-21364t137-92612t136-131780t135-238740t134-327100t133-324300t132-344500t131-218500t130-127496t129-57568t128+72t127-456t126+652t125+636t124+4156t123+7740t122+22520t121+23344t120+109908t119+143700t118+390660t117+476500t116+798700t115+777500t114+816500t113+562500t112+317500t111+137612t110-256t109+64t108-4192t107-8784t106-26080t105-35536t104-84768t103-18624t102-211104t101-34304t100-522080t99-336080t98-885600t97-755600t96-852000t95-602000t94-340080t93-139888t92-336t91+2704t90+5824t89+21760t88+47184t87+69936t86+122192t85+68688t84+154848t83-21760t82+236960t81+56800t80+357200t79+246000t78+324000t77+220000t76+130160t75+49680t74+1280t73-4160t72-1920t71-20800t70-37440t69-56640t68-90400t67-86400t66-56000t65-16000t64-80t57+144t56-736t55+1632t54-512t53+6528t52+10784t51+15072t50+28240t49+27120t48+17600t47+4800t46)*ax+(3t159+3t158+66t157+66t156+573t155+573t154+2460t153+2460t152+5325t151+5325t150+5250t149+5250t148+1875t147+1875t146-4t144-8t143-51t142-98t141-267t140-508t139-1187t138-2278t137-5807t136-9560t135-19265t134-22950t133-35425t132-26500t131-31625t130-11248t129-10619t128+33t127+113t126+274t125+786t124+1335t123+2591t122+2894t121+5490t120-64t119+14544t118-5780t117+36880t116+1025t115+54721t114+24234t113+40722t112+19343t111+11795t110-158t109-442t108-1176t107-2264t106-4742t105-7086t104-8516t103-9056t102+3652t101+4572t100+44040t99+34440t98+84052t97+74580t96+63606t95+73698t94+13922t93+26614t92+96t91+432t90+832t89-88t88+3118t87+2710t86+4954t85+3742t84-2112t83-34252t82-44240t81-118036t80-109332t79-205404t78-131160t77-176424t76-57996t75-57988t74+176t73+816t72+2544t71+6928t70+9744t69+14860t68+16864t67+12848t66+10928t65+17800t64+18560t63+46984t62+49284t61+85156t60+63884t59+75172t58+30456t57+24960t56+56t55-1704t54-3624t53-7944t52-15172t51-20412t50-25420t49-22820t48-15800t47-6800t46-56t43-24t42+344t41+536t40+496t39+656t38-16t37+592t36+944t35+2416t34+5080t33+6856t32+9000t31+8360t30+6000t29+2400t28+32t26-96t24-144t23-688t22-848t21-720t20-224t19-16t8+32t6+208t4+256t3+224t2+64t)*x2+(4t163+12t162+62t161+118t160+366t159+62t158+838t157-3138t156-1870t155-15974t154-19150t153-38230t152-51750t151-47350t150-53750t149-30750t148-18750t147-8758t146-16t145-112t144-244t143-500t142-1324t141+580t140-1412t139+17636t138+21364t137+92612t136+131780t135+238740t134+327100t133+324300t132+344500t131+218500t130+127496t129+57568t128-72t127+456t126-652t125-636t124-4156t123-7740t122-22520t121-23344t120-109908t119-143700t118-390660t117-476500t116-798700t115-777500t114-816500t113-562500t112-317500t111-137612t110+256t109-64t108+4192t107+8784t106+26080t105+35536t104+84768t103+18624t102+211104t101+34304t100+522080t99+336080t98+885600t97+755600t96+852000t95+602000t94+340080t93+139888t92+336t91-2704t90-5824t89-21760t88-47184t87-69936t86-122192t85-68688t84-154848t83+21760t82-236960t81-56800t80-357200t79-246000t78-324000t77-220000t76-130160t75-49680t74-1280t73+4160t72+1920t71+20800t70+37440t69+56640t68+90400t67+86400t66+56000t65+16000t64+80t57-144t56+736t55-1632t54+512t53-6528t52-10784t51-15072t50-28240t49-27120t48-17600t47-4800t46)*ay+(-6t159-6t158-132t157-132t156-1146t155-1146t154-4920t153-4920t152-10650t151-10650t150-10500t149-10500t148-3750t147-3750t146+8t144+16t143+102t142+196t141+534t140+1016t139+2374t138+4556t137+11614t136+19120t135+38530t134+45900t133+70850t132+53000t131+63250t130+22500t129+21250t128-6t127-78t126-220t125-972t124-1878t123-4278t122-4968t121-10440t120+428t119-28988t118+11560t117-73760t116-2050t115-109450t114-48500t113-81508t112-38766t111-23766t110+44t109+172t108+1040t107+2400t106+6316t105+10676t104+13752t103+15752t102-8504t101-9544t100-88080t99-68880t98-168100t97-149100t96-126996t95-146948t94-27388t93-52372t92+4t91+52t90-1448t89-744t88-5984t87-6320t86-10088t85-6984t84+4024t83+68504t82+88480t81+236080t80+218600t79+410608t78+261920t77+351952t76+114776t75+114640t74-304t73-472t72-544t71-3616t70-5792t69-12048t68-17568t67-14976t66-15456t65-33800t64-37120t63-94000t62-98400t61-170032t60-127768t59-150152t58-59952t57-49728t56+248t55+392t54+1888t53+4224t52+11392t51+18688t50+28320t49+30080t48+22800t47+11200t46-112t41+176t40+352t39+352t38+432t37+80t36-576t35-1344t34-3712t33-6400t32-9920t31-11200t30-8800t29-4000t28+64t24-128t23+64t22-416t21-544t20-608t19-224t18-32t6+64t5-64t4+128t3+160t2+192t+64)*xy+(3t159+3t158+66t157+66t156+573t155+573t154+2460t153+2460t152+5325t151+5325t150+5250t149+5250t148+1875t147+1875t146-4t144-8t143-51t142-98t141-267t140-508t139-1187t138-2278t137-5807t136-9560t135-19265t134-22950t133-35425t132-26500t131-31625t130-11250t129-10625t128+3t127+39t126+110t125+486t124+939t123+2139t122+2484t121+5220t120-214t119+14494t118-5780t117+36880t116+1025t115+54725t114+24250t113+40754t112+19383t111+11883t110-22t109-86t108-520t107-1200t106-3158t105-5338t104-6876t103-7876t102+4252t101+4772t100+44040t99+34440t98+84050t97+74550t96+63498t95+73474t94+13694t93+26186t92-2t91-26t90+724t89+372t88+2992t87+3160t86+5044t85+3492t84-2012t83-34252t82-44240t81-118040t80-109300t79-205304t78-130960t77-175976t76-57388t75-57320t74+152t73+236t72+272t71+1808t70+2896t69+6024t68+8784t67+7488t66+7728t65+16900t64+18560t63+47000t62+49200t61+85016t60+63884t59+75076t58+29976t57+24864t56-124t55-196t54-944t53-2112t52-5696t51-9344t50-14160t49-15040t48-11400t47-5600t46+56t41-88t40-176t39-176t38-216t37-40t36+288t35+672t34+1856t33+3200t32+4960t31+5600t30+4400t29+2000t28-32t24+64t23-32t22+208t21+272t20+304t19+112t18+16t6-32t5+32t4-64t3-80t2-96t-32)*y2+(4t178+8t177+92t176+176t175+852t174+1528t173+4044t172+6560t171+10380t170+14200t169+14100t168+14000t167+9500t166+5000t165+2500t164-4t163-12t162-58t161-162t160-370t159-1074t158-2098t157-6234t156-12422t155-28510t154-49190t153-75950t152-104550t151-107750t150-104750t149-73750t148-38750t147-18754t146+48t145+112t144+728t143+1612t142+4392t141+6076t140+16104t139+11152t138+52232t137+44512t136+143640t135+153740t134+249800t133+264300t132+241000t131+193500t130+95004t129+44980t128-152t127-760t126-2836t125-6820t124-16964t123-20164t122-49832t121-6112t120-98508t119+37924t118-157660t117+980t116-143700t115-128900t114-91500t113-125500t112-42540t111-22300t110-80t109+2720t108+3896t107+13992t106+26680t105+35176t104+59392t103+32256t102+33608t101-78968t100-90840t99-228360t98-313800t97-310200t96-371000t95-209000t94-144920t93-55368t92+624t91-3696t90-608t89-10848t88-12624t87-16688t86-13808t85-50096t84+66944t83-13408t82+258880t81+139840t80+471600t79+358800t78+472000t77+296000t76+190000t75+70144t74-64t73+832t72-1504t71-3248t70-11424t69-22256t68-35360t67-12352t66-52896t65+19328t64-93920t63-11440t62-154400t61-90800t60-148000t59-86000t58-60080t57-19920t56-736t55+1184t54-256t53+7168t52+13600t51+23136t50+37200t49+35760t48+24000t47+6400t46+32t39-32t38+320t37-384t36+512t35-1792t34-3136t33-5184t32-9760t31-9440t30-6400t29-1600t28)*x+(-4t178-8t177-92t176-176t175-852t174-1528t173-4044t172-6560t171-10380t170-14200t169-14100t168-14000t167-9500t166-5000t165-2500t164+4t163+12t162+58t161+162t160+370t159+1074t158+2098t157+6234t156+12422t155+28510t154+49190t153+75950t152+104550t151+107750t150+104750t149+73750t148+38750t147+18754t146-48t145-112t144-728t143-1612t142-4392t141-6076t140-16104t139-11152t138-52232t137-44512t136-143640t135-153740t134-249800t133-264300t132-241000t131-193500t130-95004t129-44980t128+152t127+760t126+2836t125+6820t124+16964t123+20164t122+49832t121+6112t120+98508t119-37924t118+157660t117-980t116+143700t115+128900t114+91500t113+125500t112+42540t111+22300t110+80t109-2720t108-3896t107-13992t106-26680t105-35176t104-59392t103-32256t102-33608t101+78968t100+90840t99+228360t98+313800t97+310200t96+371000t95+209000t94+144920t93+55368t92-624t91+3696t90+608t89+10848t88+12624t87+16688t86+13808t85+50096t84-66944t83+13408t82-258880t81-139840t80-471600t79-358800t78-472000t77-296000t76-190000t75-70144t74+64t73-832t72+1504t71+3248t70+11424t69+22256t68+35360t67+12352t66+52896t65-19328t64+93920t63+11440t62+154400t61+90800t60+148000t59+86000t58+60080t57+19920t56+736t55-1184t54+256t53-7168t52-13600t51-23136t50-37200t49-35760t48-24000t47-6400t46-32t39+32t38-320t37+384t36-512t35+1792t34+3136t33+5184t32+9760t31+9440t30+6400t29+1600t28)*y


// We copy this data into a separate Singular file and replace a by a random integer so as not to affect the valuations of the coefficients.





==> anc/supplementaryMaterial/software/TypeVIRefNonGenericx3x4VerticalInQ.sing <==
//////////////////////////////////////////////////////////////
// Modifications for Type VI Graph: Non-generic x^3 and x^4 //
//////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^3 (with one genus 1 component with a node). The curve can be visualized by means of projections.  Our input is given by the file "TypeVIRefNonGenericx3x4Vertical.sing". We evaluation a at a random integer, so as to get a polynomial in Q(t) with the same valuation for all coefficients.


LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (x,y,z),lp;

// We start by writing the outputs:

ring ra = (0,t),(a,x,y,z),lp;
poly f2a = -x^5+(t^36+t^32+10*t^30+25*t^28+(2*a-2)*t^18-1)*x^4+(-t^68-10*t^66-25*t^64+(-2*a+2)*t^50+(-20*a+20)*t^48+(-50*a+50)*t^46+(-2*a+1)*t^36+t^32+10*t^30+25*t^28+(6*a+2)*t^18-4)*x^3+((2*a-1)*t^68+(20*a-10)*t^66+(50*a-25)*t^64+(-6*a-2)*t^50+(-60*a-20)*t^48+(-150*a-50)*t^46+(-2*a)*t^36+4*t^32+40*t^30+100*t^28+(4*a+4)*t^18-4)*x^2+y^2+((2*a)*t^68+(20*a)*t^66+(50*a)*t^64+(-4*a-4)*t^50+(-40*a-40)*t^48+(-100*a-100)*t^46+4*t^32+40*t^30+100*t^28)*x;

ring r = (0,t),(x,y),dp;
map newP2 = ra, 91,x,y,0;

poly f2rat = newP2(f2a);
// f2rat;
// -x5+(t36+t32+10t30+25t28+180t18-1)*x4+(-t68-10t66-25t64-180t50-1800t48-4500t46-181t36+t32+10t30+25t28+548t18-4)*x3+(181t68+1810t66+4525t64-548t50-5480t48-13700t46-182t36+4t32+40t30+100t28+368t18-4)*x2+y2+(182t68+1820t66+4550t64-368t50-3680t48-9200t46+4t32+40t30+100t28)*x


// drawTropicalCurve(f2rat,"max");



///////////////////
// XZ-projection //
///////////////////

setring(ra);

poly g2xz = -x5+(t36+t32+10*t30+25*t28+(2a-2)*t18+t4+2*t2)*x4+(-t68-10*t66-25*t64+(-2a+2)*t50+(-20a+20)*t48+(-50a+50)*t46+(-2a+1)*t36+t32+10*t30+25*t28+(-2a-2)*t21+(-2a-2)*t20+(-2a-2)*t19+(4a)*t18+4*t3+4*t2+4*t)*x3+(-2*t2-2)*x2y+((2a-1)*t68+(20a-10)*t66+(50a-25)*t64+(-6a-2)*t50+(-60a-20)*t48+(-150a-50)*t46+(2a)*t38+(4a)*t37+4*t32+40*t30+100*t28+(-4a-4)*t20+(-8a-8)*t19+4*t2+8*t)*x2+((2a+2)*t19+(2a+2)*t18-4*t-4)*xy+y2+((2a)*t68+(20a)*t66+(50a)*t64+(-4a-4)*t50+(-40a-40)*t48+(-100a-100)*t46+4*t32+40*t30+100*t28)*x;

// Replace y by z for drawing purposes:
setring(r);
// map newP2 = ra, 91,t,x,y,0;

poly g2xzrat = newP2(g2xz);
// g2xzrat;
// -x5+(t36+t32+10t30+25t28+180t18+t4+2t2)*x4+(-t68-10t66-25t64-180t50-1800t48-4500t46-181t36+t32+10t30+25t28-184t21-184t20-184t19+364t18+4t3+4t2+4t)*x3+(-2t2-2)*x2y+(181t68+1810t66+4525t64-548t50-5480t48-13700t46+182t38+364t37+4t32+40t30+100t28-368t20-736t19+4t2+8t)*x2+(184t19+184t18-4t-4)*xy+y2+(182t68+1820t66+4550t64-368t50-3680t48-9200t46+4t32+40t30+100t28)*x

// drawTropicalCurve(g2xzrat,"max");



/////////////////////
// Z_4Y-projection //
/////////////////////

setring(ra);

poly g2z4y = -x5+(t36+t32+10*t30+25*t28+(2a-2)*t18+(-10a-1))*x4+(-t68-10*t66-25*t64+(-2a+2)*t50+(-20a+20)*t48+(-50a+50)*t46+(6a+1)*t36+(8a+1)*t32+(80a+10)*t30+(200a+25)*t28+(-10a-14)*t18+(-8a+36))*x3+((-4a-1)*t68+(-40a-10)*t66+(-100a-25)*t64+(6a+10)*t50+(60a+100)*t48+(150a+250)*t46+(4a-12)*t36+(6a-20)*t32+(60a-200)*t30+(150a-500)*t28+(-32a+16)*t18+(56a+20))*x2+y2+((-2a+4)*t68+(-20a+40)*t66+(-50a+100)*t64+(12a-4)*t50+(120a-40)*t48+(300a-100)*t46+(-8a-4)*t36+(-16a-8)*t32+(-160a-80)*t30+(-400a-200)*t28+(8a+24)*t18+(16a-32))*x;

setring(r);
// map newP2 = ra, 91,t,x,y,0;

poly g2z4yrat = newP2(g2z4y);
// g2z4yrat;
// -x5+(t36+t32+10t30+25t28+180t18-911)*x4+(-t68-10t66-25t64-180t50-1800t48-4500t46+547t36+729t32+7290t30+18225t28-924t18-692)*x3+(-365t68-3650t66-9125t64+556t50+5560t48+13900t46+352t36+526t32+5260t30+13150t28-2896t18+5116)*x2+y2+(-178t68-1780t66-4450t64+1088t50+10880t48+27200t46-732t36-1464t32-14640t30-36600t28+752t18+1424)*x

// drawTropicalCurve(g2z4yrat,"max");

/////////////////////
// Z_4Z-projection //
/////////////////////

setring(ra);

poly g2z4z = -x5+(t36+t32+10*t30+25*t28+(2a-2)*t18+t4+2*t2+(-10a))*x4+(-t68-10*t66-25*t64+(-2a+2)*t50+(-20a+20)*t48+(-50a+50)*t46+(6a+1)*t36+(8a+1)*t32+(80a+10)*t30+(200a+25)*t28+(-2a-2)*t21+(-2a-2)*t20+(-2a-2)*t19+(-12a-16)*t18+(8a)*t4+4*t3+(16a+4)*t2+4*t+40)*x3+(-2*t2-2)*x2y+((-4a-1)*t68+(-40a-10)*t66+(-100a-25)*t64+(6a+10)*t50+(60a+100)*t48+(150a+250)*t46+(2a)*t38+(4a)*t37+(6a-12)*t36+(6a-20)*t32+(60a-200)*t30+(150a-500)*t28+(-12a+12)*t21+(-16a+8)*t20+(-20a+4)*t19+(-48a+24)*t18-24*t4+(24a)*t3+(24a-44)*t2+(24a+8)*t+(80a))*x2+((2a+2)*t19+(2a+2)*t18+(-8a)*t2-4*t+(-8a-4))*xy+y2+((-2a+4)*t68+(-20a+40)*t66+(-50a+100)*t64+(12a-4)*t50+(120a-40)*t48+(300a-100)*t46-8*t38-16*t37+(-8a-12)*t36+(-16a-8)*t32+(-160a-80)*t30+(-400a-200)*t28+(24a+24)*t21+(8a+40)*t20+(-8a+56)*t19+(16a+64)*t18+(-32a)*t4-48*t3+(-48a-48)*t2+(32a-48)*t-80)*x+((4a-4)*t19+(4a-4)*t18+8*t2+(-8a)*t+(-8a+8))*y+((-8a)*t38+(-16a)*t37+(-8a)*t36+(16a-16)*t21+(32a)*t20+(48a+16)*t19+(32a)*t18+16*t4+(-32a)*t3+(-32a+16)*t2+(-32a-32)*t+(-32a));

setring(r);
// map newP2 = ra, 91,t,x,y,0;

poly g2z4zrat = newP2(g2z4z);
// g2z4zrat;
// -x5+(t36+t32+10t30+25t28+180t18+t4+2t2-910)*x4+(-t68-10t66-25t64-180t50-1800t48-4500t46+547t36+729t32+7290t30+18225t28-184t21-184t20-184t19-1108t18+728t4+4t3+1460t2+4t+40)*x3+(-2t2-2)*x2y+(-365t68-3650t66-9125t64+556t50+5560t48+13900t46+182t38+364t37+534t36+526t32+5260t30+13150t28-1080t21-1448t20-1816t19-4344t18-24t4+2184t3+2140t2+2192t+7280)*x2+(184t19+184t18-728t2-4t-732)*xy+y2+(-178t68-1780t66-4450t64+1088t50+10880t48+27200t46-8t38-16t37-740t36-1464t32-14640t30-36600t28+2208t21+768t20-672t19+1520t18-2912t4-48t3-4416t2+2864t-80)*x+(360t19+360t18+8t2-728t-720)*y+(-728t38-1456t37-728t36+1440t21+2912t20+4384t19+2912t18+16t4-2912t3-2896t2-2944t-2912)

// drawTropicalCurve(g2z4zrat,"max");

/////////////////////
// Z_3Y-projection //
/////////////////////

setring(ra);

poly h2 = -x5+(-4*t36+t32+10*t30+25*t28+(-8a+8)*t18+(10a-1))*x4+(-6*t72+3*t68+30*t66+75*t64+(-24a+24)*t54+(6a-6)*t50+(60a-60)*t48+(150a-150)*t46+(78a-3)*t36+(-8a+1)*t32+(-80a+10)*t30+(-200a+25)*t28+(-66a-54)*t18+(8a+36))*x3+(-4*t108+3*t104+30*t102+75*t100+(-24a+24)*t90+(12a-12)*t86+(120a-120)*t84+(300a-300)*t82+(126a-3)*t72+(-40a+2)*t68+(-400a+20)*t66+(-1000a+50)*t64+(-196a-172)*t54+(36a+28)*t50+(360a+280)*t48+(900a+700)*t46+(40a+312)*t36+(-6a-20)*t32+(-60a-200)*t30+(-150a-500)*t28+(112a-176)*t18+(-56a+20))*x2+y2+(-t144+t140+10*t138+25*t136+(-8a+8)*t126+(6a-6)*t122+(60a-60)*t120+(150a-150)*t118+(58a-1)*t108+(-32a+1)*t104+(-320a+10)*t102+(-800a+25)*t100+(-130a-118)*t90+(52a+44)*t86+(520a+440)*t84+(1300a+1100)*t82+(32a+340)*t72+(-14a-84)*t68+(-140a-840)*t66+(-350a-2100)*t64+(256a-352)*t54+(-28a+52)*t50+(-280a+520)*t48+(-700a+1300)*t46+(-344a+84)*t36+(16a-8)*t32+(160a-80)*t30+(400a-200)*t28+(152a+72)*t18+(-16a-32))*x;

setring(r);
// map newP2 = ra, 91,t,x,y,0;

poly h2rat = newP2(h2);
// h2rat;
// -x5+(-4t36+t32+10t30+25t28-720t18+909)*x4+(-6t72+3t68+30t66+75t64-2160t54+540t50+5400t48+13500t46+7095t36-727t32-7270t30-18175t28-6060t18+764)*x3+(-4t108+3t104+30t102+75t100-2160t90+1080t86+10800t84+27000t82+11463t72-3638t68-36380t66-90950t64-18008t54+3304t50+33040t48+82600t46+3952t36-566t32-5660t30-14150t28+10016t18-5076)*x2+y2+(-t144+t140+10t138+25t136-720t126+540t122+5400t120+13500t118+5277t108-2911t104-29110t102-72775t100-11948t90+4776t86+47760t84+119400t82+3252t72-1358t68-13580t66-33950t64+22944t54-2496t50-24960t48-62400t46-31220t36+1448t32+14480t30+36200t28+13904t18-1488)*x

// drawTropicalCurve(h2rat,"max");


/////////////////////
// Z_3Z-projection //
/////////////////////

setring(ra);

poly gz3z = -x5+(-4*t36+t32+10*t30+25*t28+(-8a+8)*t18+t4+2*t2+(10a))*x4+(-6*t72+3*t68+30*t66+75*t64+(-24a+24)*t54+(6a-6)*t50+(60a-60)*t48+(150a-150)*t46+4*t40+8*t38+(78a+1)*t36+(-8a+1)*t32+(-80a+10)*t30+(-200a+25)*t28+(8a-8)*t22+(-2a-2)*t21+(14a-18)*t20+(-2a-2)*t19+(-60a-64)*t18+(-8a)*t4+4*t3+(-16a+4)*t2+4*t+40)*x3+(-2*t2-2)*x2y+(-4*t108+3*t104+30*t102+75*t100+(-24a+24)*t90+(12a-12)*t86+(120a-120)*t84+(300a-300)*t82+6*t76+12*t74+(126a+3)*t72+(-40a+2)*t68+(-400a+20)*t66+(-1000a+50)*t64+(24a-24)*t58+(-6a-6)*t57+(42a-54)*t56+(-6a-6)*t55+(-178a-202)*t54+(36a+28)*t50+(360a+280)*t48+(900a+700)*t46+(-72a)*t40+36*t39+(-142a+36)*t38+(4a+36)*t37+(-30a+348)*t36+(-6a-20)*t32+(-60a-200)*t30+(-150a-500)*t28+(48a+48)*t22+(36a-36)*t21+(128a+56)*t20+(28a-44)*t19+(192a-168)*t18-24*t4+(-24a)*t3+(-24a-44)*t2+(-24a+8)*t+(-80a))*x2+(-4*t38-4*t36+(-8a+8)*t20+(2a+2)*t19+(-6a+10)*t18+(8a)*t2-4*t+(8a-4))*xy+y2+(-t144+t140+10*t138+25*t136+(-8a+8)*t126+(6a-6)*t122+(60a-60)*t120+(150a-150)*t118+4*t112+8*t110+(58a+3)*t108+(-32a+1)*t104+(-320a+10)*t102+(-800a+25)*t100+(24a-24)*t94+(-6a-6)*t93+(42a-54)*t92+(-6a-6)*t91+(-112a-148)*t90+(52a+44)*t86+(520a+440)*t84+(1300a+1100)*t82+(-120a)*t76+60*t75+(-236a+60)*t74+(8a+60)*t73+(-84a+400)*t72+(-14a-84)*t68+(-140a-840)*t66+(-350a-2100)*t64+(160a+160)*t58+(120a-120)*t57+(424a+184)*t56+(88a-152)*t55+(520a-328)*t54+(-28a+52)*t50+(-280a+520)*t48+(-700a+1300)*t46-240*t40+(-240a)*t39+(-240a-432)*t38+(-240a+96)*t37+(-584a-108)*t36+(16a-8)*t32+(160a-80)*t30+(400a-200)*t28+(-96a+96)*t22+(120a+120)*t21+(-40a+280)*t20+(184a+56)*t19+(208a+256)*t18+(32a)*t4-48*t3+(48a-48)*t2+(-32a-48)*t-80)*x+(-2*t74-2*t72+(-8a+8)*t56+(2a+2)*t55+(-6a+10)*t54+(24a)*t38-12*t37+(24a-12)*t36+(-16a-16)*t20+(-12a+12)*t19+(-28a-4)*t18+8*t2+(8a)*t+(8a+8))*y+(t148+2*t146+t144+(8a-8)*t130+(-2a-2)*t129+(14a-18)*t128+(-2a-2)*t127+(6a-10)*t126+(-56a)*t112+28*t111+(-110a+28)*t110+(4a+28)*t109+(-54a+28)*t108+(112a+112)*t94+(84a-84)*t93+(296a+128)*t92+(60a-108)*t91+(184a+16)*t90-280*t76+(-280a)*t75+(-280a-500)*t74+(-280a+120)*t73+(-280a-220)*t72+(-224a+224)*t58+(280a+280)*t57+(-88a+648)*t56+(440a+120)*t55+(136a+424)*t54+(224a)*t40-336*t39+(328a-336)*t38+(-240a-336)*t37+(104a-336)*t36+(-64a-64)*t22+(-112a+112)*t21+(-192a+32)*t20+(-16a+208)*t19+(-128a+96)*t18+16*t4+(32a)*t3+(32a+16)*t2+(32a-32)*t+(32a));

setring(r);
// map newP2 = ra, 91,t,x,y,0;

poly gz3zrat = newP2(gz3z);
// gz3zrat;
// -x5+(-4t36+t32+10t30+25t28-720t18+t4+2t2+910)*x4+(-6t72+3t68+30t66+75t64-2160t54+540t50+5400t48+13500t46+4t40+8t38+7099t36-727t32-7270t30-18175t28+720t22-184t21+1256t20-184t19-5524t18-728t4+4t3-1452t2+4t+40)*x3+(-2t2-2)*x2y+(-4t108+3t104+30t102+75t100-2160t90+1080t86+10800t84+27000t82+6t76+12t74+11469t72-3638t68-36380t66-90950t64+2160t58-552t57+3768t56-552t55-16400t54+3304t50+33040t48+82600t46-6552t40+36t39-12886t38+400t37-2382t36-566t32-5660t30-14150t28+4416t22+3240t21+11704t20+2504t19+17304t18-24t4-2184t3-2228t2-2176t-7280)*x2+(-4t38-4t36-720t20+184t19-536t18+728t2-4t+724)*xy+y2+(-t144+t140+10t138+25t136-720t126+540t122+5400t120+13500t118+4t112+8t110+5281t108-2911t104-29110t102-72775t100+2160t94-552t93+3768t92-552t91-10340t90+4776t86+47760t84+119400t82-10920t76+60t75-21416t74+788t73-7244t72-1358t68-13580t66-33950t64+14720t58+10800t57+38768t56+7856t55+46992t54-2496t50-24960t48-62400t46-240t40-21840t39-22272t38-21744t37-53252t36+1448t32+14480t30+36200t28-8640t22+11040t21-3360t20+16800t19+19184t18+2912t4-48t3+4320t2-2960t-80)*x+(-2t74-2t72-720t56+184t55-536t54+2184t38-12t37+2172t36-1472t20-1080t19-2552t18+8t2+728t+736)*y+(t148+2t146+t144+720t130-184t129+1256t128-184t127+536t126-5096t112+28t111-9982t110+392t109-4886t108+10304t94+7560t93+27064t92+5352t91+16760t90-280t76-25480t75-25980t74-25360t73-25700t72-20160t58+25760t57-7360t56+40160t55+12800t54+20384t40-336t39+29512t38-22176t37+9128t36-5888t22-10080t21-17440t20-1248t19-11552t18+16t4+2912t3+2928t2+2880t+2912)

// drawTropicalCurve(gz3zrat,"max");


///////////////////
// ZY-projection //
///////////////////

setring(ra);

ring rra = 0, (t, a,x,y), lp;
// we take the coefficients from each monomial in the yz-elimination ideal (were we've replaced the variable y by x and z by y for visualization
// We look at the above coefficients and keep the lowest t-term (after Singular reorders the coefficients).

poly c50 = 1;
setring(ra);
poly cc50 = 1;

setring(rra);
poly c41 = -5;
setring(ra);
poly cc41 = -5;

setring(rra);
poly c32 = 10;
setring(ra);
poly cc32 = 10;

setring(rra);
poly c23 = -10;
setring(ra);
poly cc23 = -10;

setring(rra);
poly c14 = 5;
setring(ra);
poly cc14 = 5;

setring(rra);
poly c05 = -1;
setring(ra);
poly cc05 = -1;


setring(rra);
poly c40 = (4t56-t55+3t54-t51-t50-10t49-10t48-25t47-25t46-12t38-12t36+4t24-5t23+7t22-10t21+10t20+12t18)*a+(t74+t72+t66+21t64+170t62+650t60+1125t58+621t56-t55-5t54-t51-t50-10t49-10t48-25t47-25t46+2t42+6t40+8t38+6t37+34t36+116t34+2t33+214t32+20t31+190t30+50t29+100t28-4t24-5t23-17t22-10t21-14t20-8t19-4t18+t10+5t8+8t6+10t5+14t4+20t3+12t2+8t);

// c40;
// t74+t72+t66+21t64+170t62+650t60+1125t58+4t56a+621t56-t55a-t55+3t54a-5t54-t51a-t51-t50a-t50-10t49a-10t49-10t48a-10t48-25t47a-25t47-25t46a-25t46+2t42+6t40-12t38a+8t38+6t37-12t36a+34t36+116t34+2t33+214t32+20t31+190t30+50t29+100t28+4t24a-4t24-5t23a-5t23+7t22a-17t22-10t21a-10t21+10t20a-14t20-8t19+12t18a-4t18+t10+5t8+8t6+10t5+14t4+20t3+12t2+8t

setring(ra);
poly cc40 = 8*t;

setring(rra);
poly c31 = (-16t56+4t55-12t54+4t51+4t50+40t49+40t48+100t47+100t46+48t38+48t36-8t24+10t23-14t22+20t21-36t20-10t19-50t18)*a+(-4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-2484t56+4t55+20t54+4t51+4t50+40t49+40t48+100t47+100t46-4t42-12t40-16t38-24t37-80t36-232t34-8t33-432t32-80t31-420t30-200t29-300t28+8t24+10t23+34t22+20t21+12t20+22t19-2t18+4t6-20t5-8t4-40t3-12t+20);

// c31;
// -4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-16t56a-2484t56+4t55a+4t55-12t54a+20t54+4t51a+4t51+4t50a+4t50+40t49a+40t49+40t48a+40t48+100t47a+100t47+100t46a+100t46-4t42-12t40+48t38a-16t38-24t37+48t36a-80t36-232t34-8t33-432t32-80t31-420t30-200t29-300t28-8t24a+8t24+10t23a+10t23-14t22a+34t22+20t21a+20t21-36t20a+12t20-10t19a+22t19-50t18a-2t18+4t6-20t5-8t4-40t3-12t+20

setring(ra);
poly cc31 = 20;

setring(rra);
poly  c22 = (24t56-6t55+18t54-6t51-6t50-60t49-60t48-150t47-150t46-72t38-72t36+4t24-5t23+7t22-10t21+50t20+25t19+77t18)*a+(6t74+6t72+6t66+126t64+1020t62+3900t60+6750t58+3726t56-6t55-30t54-6t51-6t50-60t49-60t48-150t47-150t46+2t42+6t40+8t38+36t37+64t36+116t34+12t33+224t32+120t31+290t30+300t29+350t28-4t24-5t23-17t22-10t21+26t20-23t19+21t18-2t6+10t5+4t4+20t3-28t2-2t-46);
// c22;
// 6t74+6t72+6t66+126t64+1020t62+3900t60+6750t58+24t56a+3726t56-6t55a-6t55+18t54a-30t54-6t51a-6t51-6t50a-6t50-60t49a-60t49-60t48a-60t48-150t47a-150t47-150t46a-150t46+2t42+6t40-72t38a+8t38+36t37-72t36a+64t36+116t34+12t33+224t32+120t31+290t30+300t29+350t28+4t24a-4t24-5t23a-5t23+7t22a-17t22-10t21a-10t21+50t20a+26t20+25t19a-23t19+77t18a+21t18-2t6+10t5+4t4+20t3-28t2-2t-46


setring(ra);
poly cc22 = -46;

setring(rra);
poly c13 = (-16t56+4t55-12t54+4t51+4t50+40t49+40t48+100t47+100t46+48t38+48t36-32t20-20t19-52t18)*a+(-4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-2484t56+4t55+20t54+4t51+4t50+40t49+40t48+100t47+100t46-24t37-24t36-8t33-8t32-80t31-80t30-200t29-200t28-32t20+12t19-20t18+28t2+8t+36);

// c13;
// -4t74-4t72-4t66-84t64-680t62-2600t60-4500t58-16t56a-2484t56+4t55a+4t55-12t54a+20t54+4t51a+4t51+4t50a+4t50+40t49a+40t49+40t48a+40t48+100t47a+100t47+100t46a+100t46+48t38a-24t37+48t36a-24t36-8t33-8t32-80t31-80t30-200t29-200t28-32t20a-32t20-20t19a+12t19-52t18a-20t18+28t2+8t+36

setring(ra);
poly cc13 = 36;

setring(rra);
poly c04 = (4t56-t55+3t54-t51-t50-10t49-10t48-25t47-25t46-12t38-12t36+8t20+5t19+13t18)*a+(t74+t72+t66+21t64+170t62+650t60+1125t58+621t56-t55-5t54-t51-t50-10t49-10t48-25t47-25t46+6t37+6t36+2t33+2t32+20t31+20t30+50t29+50t28+8t20-3t19+5t18-7t2-2t-9);

// c04;
// t74+t72+t66+21t64+170t62+650t60+1125t58+4t56a+621t56-t55a-t55+3t54a-5t54-t51a-t51-t50a-t50-10t49a-10t49-10t48a-10t48-25t47a-25t47-25t46a-25t46-12t38a+6t37-12t36a+6t36+2t33+2t32+20t31+20t30+50t29+50t28+8t20a+8t20+5t19a-3t19+13t18a+5t18-7t2-2t-9

setring(ra);
poly cc04 = -9;

setring(rra);
poly c30 = (-t125-t124-11t123-7t122-36t121+52t120-46t119+718t118-170t117+3110t116-650t115+6450t114-1125t113+5875t112-625t111+1875t110+2t106+4t105+10t104+40t103-194t102+100t101-2242t100-9840t98-21300t96-21000t94+2t93-7498t92+38t91+38t90+194t89+186t88+522t87+458t86+800t85+856t84+280t83+2008t82+850t81+7410t80+3250t79+17442t78+5609t77+19597t76+3113t75+8055t74-16t73-378t72-232t71-1162t70-1180t69-2074t68-2400t67-2590t66-1500t65-1350t64+3t61+35t60+83t59+135t58+105t57+225t56-139t55+833t54-463t53+2061t52+159t51+2783t50+1690t49+2630t48+1600t47+1200t46+4t44-36t43-12t42-152t41-204t40-276t39-148t38-64t37+40t36-8t26+48t25-32t24+108t23+108t22+188t21+116t20+48t19-16t18)*a+(t140+22t138+191t136+820t134+1775t132+1750t130+625t128-t125-t124-11t123-15t122-36t121-124t120-46t119-810t118-170t117-3450t116-650t115-7750t114-1125t113-8125t112-625t111-3125t110+10t107+10t106+110t105+110t104+356t103+356t102+376t101+376t100+1020t99+1020t98+3900t97+3900t96+6750t95+6750t94+3756t93+3756t92+42t91+42t90+154t89+146t88+82t87+18t86-608t85-552t84-888t83+840t82-510t81+6050t80-1950t79+12250t78-3375t77+10624t76-1903t75+3115t74-252t73-109t72-1044t71-696t70-1868t69-1313t68-1132t67-766t66+508t65-1279t64-340t63-6080t62-1309t61-13702t60-2223t59-14445t58-1197t57-5484t56+205t55+641t54+929t53+2125t52+2671t51+3623t50+3410t49+3230t48+1400t47+1200t46+18t43-62t42-106t41-194t40-198t39-266t38-74t37-718t36-50t35-1910t34-998t33-2786t32-1980t31-2360t30-1200t29-900t28-8t26+24t25+8t24+164t23+228t22+332t21+212t20+144t19+8t8-24t7+24t6-80t5-88t4-152t3-104t2-64t);

// c30;
// t140+22t138+191t136+820t134+1775t132+1750t130+625t128-t125a-t125-t124a-t124-11t123a-11t123-7t122a-15t122-36t121a-36t121+52t120a-124t120-46t119a-46t119+718t118a-810t118-170t117a-170t117+3110t116a-3450t116-650t115a-650t115+6450t114a-7750t114-1125t113a-1125t113+5875t112a-8125t112-625t111a-625t111+1875t110a-3125t110+10t107+2t106a+10t106+4t105a+110t105+10t104a+110t104+40t103a+356t103-194t102a+356t102+100t101a+376t101-2242t100a+376t100+1020t99-9840t98a+1020t98+3900t97-21300t96a+3900t96+6750t95-21000t94a+6750t94+2t93a+3756t93-7498t92a+3756t92+38t91a+42t91+38t90a+42t90+194t89a+154t89+186t88a+146t88+522t87a+82t87+458t86a+18t86+800t85a-608t85+856t84a-552t84+280t83a-888t83+2008t82a+840t82+850t81a-510t81+7410t80a+6050t80+3250t79a-1950t79+17442t78a+12250t78+5609t77a-3375t77+19597t76a+10624t76+3113t75a-1903t75+8055t74a+3115t74-16t73a-252t73-378t72a-109t72-232t71a-1044t71-1162t70a-696t70-1180t69a-1868t69-2074t68a-1313t68-2400t67a-1132t67-2590t66a-766t66-1500t65a+508t65-1350t64a-1279t64-340t63-6080t62+3t61a-1309t61+35t60a-13702t60+83t59a-2223t59+135t58a-14445t58+105t57a-1197t57+225t56a-5484t56-139t55a+205t55+833t54a+641t54-463t53a+929t53+2061t52a+2125t52+159t51a+2671t51+2783t50a+3623t50+1690t49a+3410t49+2630t48a+3230t48+1600t47a+1400t47+1200t46a+1200t46+4t44a-36t43a+18t43-12t42a-62t42-152t41a-106t41-204t40a-194t40-276t39a-198t39-148t38a-266t38-64t37a-74t37+40t36a-718t36-50t35-1910t34-998t33-2786t32-1980t31-2360t30-1200t29-900t28-8t26a-8t26+48t25a+24t25-32t24a+8t24+108t23a+164t23+108t22a+228t22+188t21a+332t21+116t20a+212t20+48t19a+144t19-16t18a+8t8-24t7+24t6-80t5-88t4-152t3-104t2-64t

setring(ra);
poly cc30 = -64*t;

setring(rra);
poly c21 = (3t125+3t124+33t123+21t122+108t121-156t120+138t119-2154t118+510t117-9330t116+1950t115-19350t114+3375t113-17625t112+1875t111-5625t110-6t106-12t105-30t104-120t103+582t102-300t101+6726t100+29520t98+63900t96+63000t94+22500t92-36t91-36t90-234t89-210t88-930t87-738t86-1890t85-2058t84-690t83-5874t82-2550t81-22230t80-9750t79-52342t78-16859t77-58847t76-9403t75-24341t74-16t73+342t72+312t71+1246t70+2068t69+2998t68+5280t67+5530t66+3700t65+3450t64-3t61-35t60-83t59-111t58+9t57-47t56+285t55-679t54+417t53-2131t52-713t51-3553t50-3780t49-5080t48-3950t47-2950t46-4t44+36t43+12t42+152t41+132t40+196t39-172t38-208t37-288t36+8t26-48t25+32t24-108t23-60t22-180t21+68t20+120t19+152t18)*a+(-3t140-66t138-573t136-2460t134-5325t132-5250t130-1875t128+3t125+3t124+33t123+45t122+108t121+372t120+138t119+2430t118+510t117+10350t116+1950t115+23250t114+3375t113+24375t112+1875t111+9375t110-30t107-30t106-330t105-330t104-1068t103-1068t102-1128t101-1128t100-3060t99-3060t98-11700t97-11700t96-20250t95-20250t94-11262t93-11262t92-48t91-48t90-114t89-90t88+390t87+582t86+2334t85+2166t84+2814t83-2370t82+1530t81-18150t80+5850t79-36750t78+10125t77-31868t76+5673t75-9325t74+288t73+143t72+1044t71+656t70+1788t69+887t68+336t67-322t66-2424t65+3037t64+1020t63+18240t62+3909t61+41152t60+6723t59+43421t58+3731t57+16672t56-267t55-679t54-975t53-2163t52-3161t51-4041t50-4860t49-4560t48-2150t47-2150t46-18t43+62t42+106t41+194t40+74t39+182t38+30t37+634t36+78t35+1946t34+1322t33+3182t32+3120t31+3620t30+2300t29+1800t28+8t26-24t25-8t24-164t23-180t22-244t21+20t20+40t19+184t18-8t8+24t7-24t6+80t5+72t4+120t3+8t2-32t-80);

// c21;
// -3t140-66t138-573t136-2460t134-5325t132-5250t130-1875t128+3t125a+3t125+3t124a+3t124+33t123a+33t123+21t122a+45t122+108t121a+108t121-156t120a+372t120+138t119a+138t119-2154t118a+2430t118+510t117a+510t117-9330t116a+10350t116+1950t115a+1950t115-19350t114a+23250t114+3375t113a+3375t113-17625t112a+24375t112+1875t111a+1875t111-5625t110a+9375t110-30t107-6t106a-30t106-12t105a-330t105-30t104a-330t104-120t103a-1068t103+582t102a-1068t102-300t101a-1128t101+6726t100a-1128t100-3060t99+29520t98a-3060t98-11700t97+63900t96a-11700t96-20250t95+63000t94a-20250t94-11262t93+22500t92a-11262t92-36t91a-48t91-36t90a-48t90-234t89a-114t89-210t88a-90t88-930t87a+390t87-738t86a+582t86-1890t85a+2334t85-2058t84a+2166t84-690t83a+2814t83-5874t82a-2370t82-2550t81a+1530t81-22230t80a-18150t80-9750t79a+5850t79-52342t78a-36750t78-16859t77a+10125t77-58847t76a-31868t76-9403t75a+5673t75-24341t74a-9325t74-16t73a+288t73+342t72a+143t72+312t71a+1044t71+1246t70a+656t70+2068t69a+1788t69+2998t68a+887t68+5280t67a+336t67+5530t66a-322t66+3700t65a-2424t65+3450t64a+3037t64+1020t63+18240t62-3t61a+3909t61-35t60a+41152t60-83t59a+6723t59-111t58a+43421t58+9t57a+3731t57-47t56a+16672t56+285t55a-267t55-679t54a-679t54+417t53a-975t53-2131t52a-2163t52-713t51a-3161t51-3553t50a-4041t50-3780t49a-4860t49-5080t48a-4560t48-3950t47a-2150t47-2950t46a-2150t46-4t44a+36t43a-18t43+12t42a+62t42+152t41a+106t41+132t40a+194t40+196t39a+74t39-172t38a+182t38-208t37a+30t37-288t36a+634t36+78t35+1946t34+1322t33+3182t32+3120t31+3620t30+2300t29+1800t28+8t26a+8t26-48t25a-24t25+32t24a-8t24-108t23a-164t23-60t22a-180t22-180t21a-244t21+68t20a+20t20+120t19a+40t19+152t18a+184t18-8t8+24t7-24t6+80t5+72t4+120t3+8t2-32t-80

setring(ra);
poly cc21 = -80;

setring(rra);
poly c12 = (-3t125-3t124-33t123-21t122-108t121+156t120-138t119+2154t118-510t117+9330t116-1950t115+19350t114-3375t113+17625t112-1875t111+5625t110+6t106+12t105+30t104+120t103-582t102+300t101-6726t100-29520t98-63900t96-63000t94-3t93-22503t92-3t91-3t90+60t89+36t88+612t87+420t86+1635t85+1803t84+615t83+5799t82+2550t81+22230t80+9750t79+52350t78+16875t77+58875t76+9435t75+24429t74+48t73+54t72-120t71-126t70-1332t69-1386t68-4320t67-4410t66-3300t65-3150t64-36t58-171t57-267t56-219t55-231t54+69t53+105t52+831t51+1155t50+3135t49+3675t48+3525t47+2625t46+108t40+120t39+480t38+408t37+372t36-72t22-12t21-276t20-252t19-204t18)*a+(3t140+66t138+573t136+2460t134+5325t132+5250t130+1875t128-3t125-3t124-33t123-45t122-108t121-372t120-138t119-2430t118-510t117-10350t116-1950t115-23250t114-3375t113-24375t112-1875t111-9375t110+30t107+30t106+330t105+330t104+1068t103+1068t102+1128t101+1128t100+3060t99+3060t98+11700t97+11700t96+20250t95+20250t94+11259t93+11259t92+9t91+9t90-60t89-84t88-708t87-900t86-2589t85-2421t84-2889t83+2295t82-1530t81+18150t80-5850t79+36750t78-10125t77+31866t76-5655t75+9315t74-54t73-51t72+60t70+120t69+639t68+1194t67+1632t66+2874t65-2637t64-1020t63-18240t62-3900t61-41175t60-6750t59-43464t58-3801t57-16782t56+93t55+57t54+69t53+57t52+735t51+627t50+2175t49+1995t48+1125t47+1425t46+186t39+126t38+66t37+126t36-42t35-54t34-486t33-594t32-1710t31-1890t30-1650t29-1350t28-72t22-132t21-348t20-276t19-276t18+24t4+48t3+144t2+144t+120);

// c12;
// 3t140+66t138+573t136+2460t134+5325t132+5250t130+1875t128-3t125a-3t125-3t124a-3t124-33t123a-33t123-21t122a-45t122-108t121a-108t121+156t120a-372t120-138t119a-138t119+2154t118a-2430t118-510t117a-510t117+9330t116a-10350t116-1950t115a-1950t115+19350t114a-23250t114-3375t113a-3375t113+17625t112a-24375t112-1875t111a-1875t111+5625t110a-9375t110+30t107+6t106a+30t106+12t105a+330t105+30t104a+330t104+120t103a+1068t103-582t102a+1068t102+300t101a+1128t101-6726t100a+1128t100+3060t99-29520t98a+3060t98+11700t97-63900t96a+11700t96+20250t95-63000t94a+20250t94-3t93a+11259t93-22503t92a+11259t92-3t91a+9t91-3t90a+9t90+60t89a-60t89+36t88a-84t88+612t87a-708t87+420t86a-900t86+1635t85a-2589t85+1803t84a-2421t84+615t83a-2889t83+5799t82a+2295t82+2550t81a-1530t81+22230t80a+18150t80+9750t79a-5850t79+52350t78a+36750t78+16875t77a-10125t77+58875t76a+31866t76+9435t75a-5655t75+24429t74a+9315t74+48t73a-54t73+54t72a-51t72-120t71a-126t70a+60t70-1332t69a+120t69-1386t68a+639t68-4320t67a+1194t67-4410t66a+1632t66-3300t65a+2874t65-3150t64a-2637t64-1020t63-18240t62-3900t61-41175t60-6750t59-36t58a-43464t58-171t57a-3801t57-267t56a-16782t56-219t55a+93t55-231t54a+57t54+69t53a+69t53+105t52a+57t52+831t51a+735t51+1155t50a+627t50+3135t49a+2175t49+3675t48a+1995t48+3525t47a+1125t47+2625t46a+1425t46+108t40a+120t39a+186t39+480t38a+126t38+408t37a+66t37+372t36a+126t36-42t35-54t34-486t33-594t32-1710t31-1890t30-1650t29-1350t28-72t22a-72t22-12t21a-132t21-276t20a-348t20-252t19a-276t19-204t18a-276t18+24t4+48t3+144t2+144t+120

setring(ra);
poly cc12 = 120;


setring(rra);
poly c03 = (t125+t124+11t123+7t122+36t121-52t120+46t119-718t118+170t117-3110t116+650t115-6450t114+1125t113-5875t112+625t111-1875t110-2t106-4t105-10t104-40t103+194t102-100t101+2242t100+9840t98+21300t96+21000t94+t93+7501t92+t91+t90-20t89-12t88-204t87-140t86-545t85-601t84-205t83-1933t82-850t81-7410t80-3250t79-17450t78-5625t77-19625t76-3145t75-8143t74-16t73-18t72+40t71+42t70+444t69+462t68+1440t67+1470t66+1100t65+1050t64+12t58+57t57+89t56+73t55+77t54-23t53-35t52-277t51-385t50-1045t49-1225t48-1175t47-875t46-36t40-40t39-160t38-136t37-124t36+24t22+4t21+92t20+84t19+68t18)*a+(-t140-22t138-191t136-820t134-1775t132-1750t130-625t128+t125+t124+11t123+15t122+36t121+124t120+46t119+810t118+170t117+3450t116+650t115+7750t114+1125t113+8125t112+625t111+3125t110-10t107-10t106-110t105-110t104-356t103-356t102-376t101-376t100-1020t99-1020t98-3900t97-3900t96-6750t95-6750t94-3753t93-3753t92-3t91-3t90+20t89+28t88+236t87+300t86+863t85+807t84+963t83-765t82+510t81-6050t80+1950t79-12250t78+3375t77-10622t76+1885t75-3105t74+18t73+17t72-20t70-40t69-213t68-398t67-544t66-958t65+879t64+340t63+6080t62+1300t61+13725t60+2250t59+14488t58+1267t57+5594t56-31t55-19t54-23t53-19t52-245t51-209t50-725t49-665t48-375t47-475t46-62t39-42t38-22t37-42t36+14t35+18t34+162t33+198t32+570t31+630t30+550t29+450t28+24t22+44t21+116t20+92t19+92t18-8t4-16t3-48t2-48t-40);

// c03;
// -t140-22t138-191t136-820t134-1775t132-1750t130-625t128+t125a+t125+t124a+t124+11t123a+11t123+7t122a+15t122+36t121a+36t121-52t120a+124t120+46t119a+46t119-718t118a+810t118+170t117a+170t117-3110t116a+3450t116+650t115a+650t115-6450t114a+7750t114+1125t113a+1125t113-5875t112a+8125t112+625t111a+625t111-1875t110a+3125t110-10t107-2t106a-10t106-4t105a-110t105-10t104a-110t104-40t103a-356t103+194t102a-356t102-100t101a-376t101+2242t100a-376t100-1020t99+9840t98a-1020t98-3900t97+21300t96a-3900t96-6750t95+21000t94a-6750t94+t93a-3753t93+7501t92a-3753t92+t91a-3t91+t90a-3t90-20t89a+20t89-12t88a+28t88-204t87a+236t87-140t86a+300t86-545t85a+863t85-601t84a+807t84-205t83a+963t83-1933t82a-765t82-850t81a+510t81-7410t80a-6050t80-3250t79a+1950t79-17450t78a-12250t78-5625t77a+3375t77-19625t76a-10622t76-3145t75a+1885t75-8143t74a-3105t74-16t73a+18t73-18t72a+17t72+40t71a+42t70a-20t70+444t69a-40t69+462t68a-213t68+1440t67a-398t67+1470t66a-544t66+1100t65a-958t65+1050t64a+879t64+340t63+6080t62+1300t61+13725t60+2250t59+12t58a+14488t58+57t57a+1267t57+89t56a+5594t56+73t55a-31t55+77t54a-19t54-23t53a-23t53-35t52a-19t52-277t51a-245t51-385t50a-209t50-1045t49a-725t49-1225t48a-665t48-1175t47a-375t47-875t46a-475t46-36t40a-40t39a-62t39-160t38a-42t38-136t37a-22t37-124t36a-42t36+14t35+18t34+162t33+198t32+570t31+630t30+550t29+450t28+24t22a+24t22+4t21a+44t21+92t20a+116t20+84t19a+92t19+68t18a+92t18-8t4-16t3-48t2-48t-40

setring(ra);
poly cc03 = -40;

setring(rra);
poly c20 = (-t159-t158-22t157-22t156-191t155-191t154-820t153-820t152-1775t151-1775t150-1750t149-1750t148-625t147-625t146-2t144-4t143-24t142-24t141-74t140+296t139+276t138+3636t137+3388t136+15720t135+14760t134+32900t133+31950t132+30500t131+31500t130+9998t129+11244t128-27t127-83t126-146t125-402t124-501t123-1021t122-2010t121-4286t120-11448t119-24672t118-49460t117-84440t116-111575t115-157675t114-117750t113-142252t112-45609t111-48093t110+248t109+712t108+1616t107+4016t106+5824t105+9678t104+11616t103+17224t102+15256t101+56004t100+49120t99+165580t98+133406t97+283094t96+177934t95+239406t94+84900t93+77224t92-728t91-2232t90-5352t89-11184t88-19078t87-27422t86-33258t85-34590t84-22544t83-42068t82-16880t81-98360t80-59120t79-162648t78-96644t77-133412t76-52012t75-41484t74+712t73+3176t72+6776t71+12456t70+24756t69+32340t68+40860t67+39700t66+27400t65+12000t64+16t62-12t61-196t60-596t59-1316t58-1400t57-1576t56-392t55-1576t54-2728t53-4904t52-10884t51-13548t50-17740t49-18180t48-12600t47-5200t46-48t44+64t43+288t42+320t41+1328t40+1664t39+1312t38+448t37+32t26-32t25-128t24-16t23-496t22-624t21-496t20-160t19)*a+(3t159+3t158+66t157+66t156+573t155+573t154+2460t153+2460t152+5325t151+5325t150+5250t149+5250t148+1875t147+1875t146-4t144-8t143-51t142-98t141-267t140-508t139-1187t138-2278t137-5807t136-9560t135-19265t134-22950t133-35425t132-26500t131-31625t130-11248t129-10619t128+33t127+113t126+274t125+786t124+1335t123+2591t122+2894t121+5490t120-64t119+14544t118-5780t117+36880t116+1025t115+54721t114+24234t113+40722t112+19343t111+11795t110-158t109-442t108-1176t107-2264t106-4742t105-7086t104-8516t103-9056t102+3652t101+4572t100+44040t99+34440t98+84052t97+74580t96+63606t95+73698t94+13922t93+26614t92+96t91+432t90+832t89-88t88+3118t87+2710t86+4954t85+3742t84-2112t83-34252t82-44240t81-118036t80-109332t79-205404t78-131160t77-176424t76-57996t75-57988t74+176t73+816t72+2544t71+6928t70+9744t69+14860t68+16864t67+12848t66+10928t65+17800t64+18560t63+46984t62+49284t61+85156t60+63884t59+75172t58+30456t57+24960t56+56t55-1704t54-3624t53-7944t52-15172t51-20412t50-25420t49-22820t48-15800t47-6800t46-56t43-24t42+344t41+536t40+496t39+656t38-16t37+592t36+944t35+2416t34+5080t33+6856t32+9000t31+8360t30+6000t29+2400t28+32t26-96t24-144t23-688t22-848t21-720t20-224t19-16t8+32t6+208t4+256t3+224t2+64t);

// c20; 
// -t159a+3t159-t158a+3t158-22t157a+66t157-22t156a+66t156-191t155a+573t155-191t154a+573t154-820t153a+2460t153-820t152a+2460t152-1775t151a+5325t151-1775t150a+5325t150-1750t149a+5250t149-1750t148a+5250t148-625t147a+1875t147-625t146a+1875t146-2t144a-4t144-4t143a-8t143-24t142a-51t142-24t141a-98t141-74t140a-267t140+296t139a-508t139+276t138a-1187t138+3636t137a-2278t137+3388t136a-5807t136+15720t135a-9560t135+14760t134a-19265t134+32900t133a-22950t133+31950t132a-35425t132+30500t131a-26500t131+31500t130a-31625t130+9998t129a-11248t129+11244t128a-10619t128-27t127a+33t127-83t126a+113t126-146t125a+274t125-402t124a+786t124-501t123a+1335t123-1021t122a+2591t122-2010t121a+2894t121-4286t120a+5490t120-11448t119a-64t119-24672t118a+14544t118-49460t117a-5780t117-84440t116a+36880t116-111575t115a+1025t115-157675t114a+54721t114-117750t113a+24234t113-142252t112a+40722t112-45609t111a+19343t111-48093t110a+11795t110+248t109a-158t109+712t108a-442t108+1616t107a-1176t107+4016t106a-2264t106+5824t105a-4742t105+9678t104a-7086t104+11616t103a-8516t103+17224t102a-9056t102+15256t101a+3652t101+56004t100a+4572t100+49120t99a+44040t99+165580t98a+34440t98+133406t97a+84052t97+283094t96a+74580t96+177934t95a+63606t95+239406t94a+73698t94+84900t93a+13922t93+77224t92a+26614t92-728t91a+96t91-2232t90a+432t90-5352t89a+832t89-11184t88a-88t88-19078t87a+3118t87-27422t86a+2710t86-33258t85a+4954t85-34590t84a+3742t84-22544t83a-2112t83-42068t82a-34252t82-16880t81a-44240t81-98360t80a-118036t80-59120t79a-109332t79-162648t78a-205404t78-96644t77a-131160t77-133412t76a-176424t76-52012t75a-57996t75-41484t74a-57988t74+712t73a+176t73+3176t72a+816t72+6776t71a+2544t71+12456t70a+6928t70+24756t69a+9744t69+32340t68a+14860t68+40860t67a+16864t67+39700t66a+12848t66+27400t65a+10928t65+12000t64a+17800t64+18560t63+16t62a+46984t62-12t61a+49284t61-196t60a+85156t60-596t59a+63884t59-1316t58a+75172t58-1400t57a+30456t57-1576t56a+24960t56-392t55a+56t55-1576t54a-1704t54-2728t53a-3624t53-4904t52a-7944t52-10884t51a-15172t51-13548t50a-20412t50-17740t49a-25420t49-18180t48a-22820t48-12600t47a-15800t47-5200t46a-6800t46-48t44a+64t43a-56t43+288t42a-24t42+320t41a+344t41+1328t40a+536t40+1664t39a+496t39+1312t38a+656t38+448t37a-16t37+592t36+944t35+2416t34+5080t33+6856t32+9000t31+8360t30+6000t29+2400t28+32t26a+32t26-32t25a-128t24a-96t24-16t23a-144t23-496t22a-688t22-624t21a-848t21-496t20a-720t20-160t19a-224t19-16t8+32t6+208t4+256t3+224t2+64t

setring(ra);
poly cc20 = 64*t;

setring(rra);
poly c11 = (2t159+2t158+44t157+44t156+382t155+382t154+1640t153+1640t152+3550t151+3550t150+3500t149+3500t148+1250t147+1250t146+4t144+8t143+48t142+48t141+148t140-592t139-552t138-7272t137-6776t136-31440t135-29520t134-65800t133-63900t132-61000t131-63000t130-20000t129-22500t128-6t127+18t126-36t125+204t124+210t123+1138t122+3200t121+8032t120+22596t119+49244t118+98920t117+168880t116+223150t115+315350t114+235500t113+284500t112+91250t111+96250t110-228t108-416t107-2688t106-4576t105-11080t104-15712t103-29488t102-27712t101-111108t100-98240t99-331160t98-266800t97-566200t96-355988t95-479036t94-170064t93-155048t92+60t91+524t90+2392t89+6936t88+16176t87+29312t86+42616t85+52760t84+36088t83+81336t82+33760t81+196720t80+118200t79+325400t78+193960t77+268184t76+105368t75+85368t74+168t73-312t72-3712t71-6912t70-20832t69-32736t68-49920t67-56960t66-42800t65-20400t64+32t60-88t59-216t58-784t57-1008t56-904t55-280t54+1632t53+2496t52+8704t51+13312t50+20640t49+25920t48+19600t47+8800t46-96t42+320t41-64t40+768t39+1120t38+1088t37+448t36+64t24-192t23+128t22-288t21-416t20-416t19-160t18)*a+(-6t159-6t158-132t157-132t156-1146t155-1146t154-4920t153-4920t152-10650t151-10650t150-10500t149-10500t148-3750t147-3750t146+8t144+16t143+102t142+196t141+534t140+1016t139+2374t138+4556t137+11614t136+19120t135+38530t134+45900t133+70850t132+53000t131+63250t130+22500t129+21250t128-6t127-78t126-220t125-972t124-1878t123-4278t122-4968t121-10440t120+428t119-28988t118+11560t117-73760t116-2050t115-109450t114-48500t113-81508t112-38766t111-23766t110+44t109+172t108+1040t107+2400t106+6316t105+10676t104+13752t103+15752t102-8504t101-9544t100-88080t99-68880t98-168100t97-149100t96-126996t95-146948t94-27388t93-52372t92+4t91+52t90-1448t89-744t88-5984t87-6320t86-10088t85-6984t84+4024t83+68504t82+88480t81+236080t80+218600t79+410608t78+261920t77+351952t76+114776t75+114640t74-304t73-472t72-544t71-3616t70-5792t69-12048t68-17568t67-14976t66-15456t65-33800t64-37120t63-94000t62-98400t61-170032t60-127768t59-150152t58-59952t57-49728t56+248t55+392t54+1888t53+4224t52+11392t51+18688t50+28320t49+30080t48+22800t47+11200t46-112t41+176t40+352t39+352t38+432t37+80t36-576t35-1344t34-3712t33-6400t32-9920t31-11200t30-8800t29-4000t28+64t24-128t23+64t22-416t21-544t20-608t19-224t18-32t6+64t5-64t4+128t3+160t2+192t+64);

// c11;
// 2t159a-6t159+2t158a-6t158+44t157a-132t157+44t156a-132t156+382t155a-1146t155+382t154a-1146t154+1640t153a-4920t153+1640t152a-4920t152+3550t151a-10650t151+3550t150a-10650t150+3500t149a-10500t149+3500t148a-10500t148+1250t147a-3750t147+1250t146a-3750t146+4t144a+8t144+8t143a+16t143+48t142a+102t142+48t141a+196t141+148t140a+534t140-592t139a+1016t139-552t138a+2374t138-7272t137a+4556t137-6776t136a+11614t136-31440t135a+19120t135-29520t134a+38530t134-65800t133a+45900t133-63900t132a+70850t132-61000t131a+53000t131-63000t130a+63250t130-20000t129a+22500t129-22500t128a+21250t128-6t127a-6t127+18t126a-78t126-36t125a-220t125+204t124a-972t124+210t123a-1878t123+1138t122a-4278t122+3200t121a-4968t121+8032t120a-10440t120+22596t119a+428t119+49244t118a-28988t118+98920t117a+11560t117+168880t116a-73760t116+223150t115a-2050t115+315350t114a-109450t114+235500t113a-48500t113+284500t112a-81508t112+91250t111a-38766t111+96250t110a-23766t110+44t109-228t108a+172t108-416t107a+1040t107-2688t106a+2400t106-4576t105a+6316t105-11080t104a+10676t104-15712t103a+13752t103-29488t102a+15752t102-27712t101a-8504t101-111108t100a-9544t100-98240t99a-88080t99-331160t98a-68880t98-266800t97a-168100t97-566200t96a-149100t96-355988t95a-126996t95-479036t94a-146948t94-170064t93a-27388t93-155048t92a-52372t92+60t91a+4t91+524t90a+52t90+2392t89a-1448t89+6936t88a-744t88+16176t87a-5984t87+29312t86a-6320t86+42616t85a-10088t85+52760t84a-6984t84+36088t83a+4024t83+81336t82a+68504t82+33760t81a+88480t81+196720t80a+236080t80+118200t79a+218600t79+325400t78a+410608t78+193960t77a+261920t77+268184t76a+351952t76+105368t75a+114776t75+85368t74a+114640t74+168t73a-304t73-312t72a-472t72-3712t71a-544t71-6912t70a-3616t70-20832t69a-5792t69-32736t68a-12048t68-49920t67a-17568t67-56960t66a-14976t66-42800t65a-15456t65-20400t64a-33800t64-37120t63-94000t62-98400t61+32t60a-170032t60-88t59a-127768t59-216t58a-150152t58-784t57a-59952t57-1008t56a-49728t56-904t55a+248t55-280t54a+392t54+1632t53a+1888t53+2496t52a+4224t52+8704t51a+11392t51+13312t50a+18688t50+20640t49a+28320t49+25920t48a+30080t48+19600t47a+22800t47+8800t46a+11200t46-96t42a+320t41a-112t41-64t40a+176t40+768t39a+352t39+1120t38a+352t38+1088t37a+432t37+448t36a+80t36-576t35-1344t34-3712t33-6400t32-9920t31-11200t30-8800t29-4000t28+64t24a+64t24-192t23a-128t23+128t22a+64t22-288t21a-416t21-416t20a-544t20-416t19a-608t19-160t18a-224t18-32t6+64t5-64t4+128t3+160t2+192t+64

setring(ra);
poly cc11 = 64;

setring(rra);
poly c02 = (-t159-t158-22t157-22t156-191t155-191t154-820t153-820t152-1775t151-1775t150-1750t149-1750t148-625t147-625t146-2t144-4t143-24t142-24t141-74t140+296t139+276t138+3636t137+3388t136+15720t135+14760t134+32900t133+31950t132+30500t131+31500t130+10000t129+11250t128+3t127-9t126+18t125-102t124-105t123-569t122-1600t121-4016t120-11298t119-24622t118-49460t117-84440t116-111575t115-157675t114-117750t113-142250t112-45625t111-48125t110+114t108+208t107+1344t106+2288t105+5540t104+7856t103+14744t102+13856t101+55554t100+49120t99+165580t98+133400t97+283100t96+177994t95+239518t94+85032t93+77524t92-30t91-262t90-1196t89-3468t88-8088t87-14656t86-21308t85-26380t84-18044t83-40668t82-16880t81-98360t80-59100t79-162700t78-96980t77-134092t76-52684t75-42684t74-84t73+156t72+1856t71+3456t70+10416t69+16368t68+24960t67+28480t66+21400t65+10200t64-16t60+44t59+108t58+392t57+504t56+452t55+140t54-816t53-1248t52-4352t51-6656t50-10320t49-12960t48-9800t47-4400t46+48t42-160t41+32t40-384t39-560t38-544t37-224t36-32t24+96t23-64t22+144t21+208t20+208t19+80t18)*a+(3t159+3t158+66t157+66t156+573t155+573t154+2460t153+2460t152+5325t151+5325t150+5250t149+5250t148+1875t147+1875t146-4t144-8t143-51t142-98t141-267t140-508t139-1187t138-2278t137-5807t136-9560t135-19265t134-22950t133-35425t132-26500t131-31625t130-11250t129-10625t128+3t127+39t126+110t125+486t124+939t123+2139t122+2484t121+5220t120-214t119+14494t118-5780t117+36880t116+1025t115+54725t114+24250t113+40754t112+19383t111+11883t110-22t109-86t108-520t107-1200t106-3158t105-5338t104-6876t103-7876t102+4252t101+4772t100+44040t99+34440t98+84050t97+74550t96+63498t95+73474t94+13694t93+26186t92-2t91-26t90+724t89+372t88+2992t87+3160t86+5044t85+3492t84-2012t83-34252t82-44240t81-118040t80-109300t79-205304t78-130960t77-175976t76-57388t75-57320t74+152t73+236t72+272t71+1808t70+2896t69+6024t68+8784t67+7488t66+7728t65+16900t64+18560t63+47000t62+49200t61+85016t60+63884t59+75076t58+29976t57+24864t56-124t55-196t54-944t53-2112t52-5696t51-9344t50-14160t49-15040t48-11400t47-5600t46+56t41-88t40-176t39-176t38-216t37-40t36+288t35+672t34+1856t33+3200t32+4960t31+5600t30+4400t29+2000t28-32t24+64t23-32t22+208t21+272t20+304t19+112t18+16t6-32t5+32t4-64t3-80t2-96t-32);

// c02;
// -t159a+3t159-t158a+3t158-22t157a+66t157-22t156a+66t156-191t155a+573t155-191t154a+573t154-820t153a+2460t153-820t152a+2460t152-1775t151a+5325t151-1775t150a+5325t150-1750t149a+5250t149-1750t148a+5250t148-625t147a+1875t147-625t146a+1875t146-2t144a-4t144-4t143a-8t143-24t142a-51t142-24t141a-98t141-74t140a-267t140+296t139a-508t139+276t138a-1187t138+3636t137a-2278t137+3388t136a-5807t136+15720t135a-9560t135+14760t134a-19265t134+32900t133a-22950t133+31950t132a-35425t132+30500t131a-26500t131+31500t130a-31625t130+10000t129a-11250t129+11250t128a-10625t128+3t127a+3t127-9t126a+39t126+18t125a+110t125-102t124a+486t124-105t123a+939t123-569t122a+2139t122-1600t121a+2484t121-4016t120a+5220t120-11298t119a-214t119-24622t118a+14494t118-49460t117a-5780t117-84440t116a+36880t116-111575t115a+1025t115-157675t114a+54725t114-117750t113a+24250t113-142250t112a+40754t112-45625t111a+19383t111-48125t110a+11883t110-22t109+114t108a-86t108+208t107a-520t107+1344t106a-1200t106+2288t105a-3158t105+5540t104a-5338t104+7856t103a-6876t103+14744t102a-7876t102+13856t101a+4252t101+55554t100a+4772t100+49120t99a+44040t99+165580t98a+34440t98+133400t97a+84050t97+283100t96a+74550t96+177994t95a+63498t95+239518t94a+73474t94+85032t93a+13694t93+77524t92a+26186t92-30t91a-2t91-262t90a-26t90-1196t89a+724t89-3468t88a+372t88-8088t87a+2992t87-14656t86a+3160t86-21308t85a+5044t85-26380t84a+3492t84-18044t83a-2012t83-40668t82a-34252t82-16880t81a-44240t81-98360t80a-118040t80-59100t79a-109300t79-162700t78a-205304t78-96980t77a-130960t77-134092t76a-175976t76-52684t75a-57388t75-42684t74a-57320t74-84t73a+152t73+156t72a+236t72+1856t71a+272t71+3456t70a+1808t70+10416t69a+2896t69+16368t68a+6024t68+24960t67a+8784t67+28480t66a+7488t66+21400t65a+7728t65+10200t64a+16900t64+18560t63+47000t62+49200t61-16t60a+85016t60+44t59a+63884t59+108t58a+75076t58+392t57a+29976t57+504t56a+24864t56+452t55a-124t55+140t54a-196t54-816t53a-944t53-1248t52a-2112t52-4352t51a-5696t51-6656t50a-9344t50-10320t49a-14160t49-12960t48a-15040t48-9800t47a-11400t47-4400t46a-5600t46+48t42a-160t41a+56t41+32t40a-88t40-384t39a-176t39-560t38a-176t38-544t37a-216t37-224t36a-40t36+288t35+672t34+1856t33+3200t32+4960t31+5600t30+4400t29+2000t28-32t24a-32t24+96t23a+64t23-64t22a-32t22+144t21a+208t21+208t20a+272t20+208t19a+304t19+80t18a+112t18+16t6-32t5+32t4-64t3-80t2-96t-32

setring(ra);
poly cc02 = -32;


setring(rra);
poly c10 = (-4t163-12t162-62t161-118t160-366t159-62t158-838t157+3138t156+1870t155+15974t154+19150t153+38230t152+51750t151+47350t150+53750t149+30750t148+18750t147+8758t146+16t145+112t144+244t143+500t142+1324t141-580t140+1412t139-17636t138-21364t137-92612t136-131780t135-238740t134-327100t133-324300t132-344500t131-218500t130-127496t129-57568t128+72t127-456t126+652t125+636t124+4156t123+7740t122+22520t121+23344t120+109908t119+143700t118+390660t117+476500t116+798700t115+777500t114+816500t113+562500t112+317500t111+137612t110-256t109+64t108-4192t107-8784t106-26080t105-35536t104-84768t103-18624t102-211104t101-34304t100-522080t99-336080t98-885600t97-755600t96-852000t95-602000t94-340080t93-139888t92-336t91+2704t90+5824t89+21760t88+47184t87+69936t86+122192t85+68688t84+154848t83-21760t82+236960t81+56800t80+357200t79+246000t78+324000t77+220000t76+130160t75+49680t74+1280t73-4160t72-1920t71-20800t70-37440t69-56640t68-90400t67-86400t66-56000t65-16000t64-80t57+144t56-736t55+1632t54-512t53+6528t52+10784t51+15072t50+28240t49+27120t48+17600t47+4800t46)*a+(4t178+8t177+92t176+176t175+852t174+1528t173+4044t172+6560t171+10380t170+14200t169+14100t168+14000t167+9500t166+5000t165+2500t164-4t163-12t162-58t161-162t160-370t159-1074t158-2098t157-6234t156-12422t155-28510t154-49190t153-75950t152-104550t151-107750t150-104750t149-73750t148-38750t147-18754t146+48t145+112t144+728t143+1612t142+4392t141+6076t140+16104t139+11152t138+52232t137+44512t136+143640t135+153740t134+249800t133+264300t132+241000t131+193500t130+95004t129+44980t128-152t127-760t126-2836t125-6820t124-16964t123-20164t122-49832t121-6112t120-98508t119+37924t118-157660t117+980t116-143700t115-128900t114-91500t113-125500t112-42540t111-22300t110-80t109+2720t108+3896t107+13992t106+26680t105+35176t104+59392t103+32256t102+33608t101-78968t100-90840t99-228360t98-313800t97-310200t96-371000t95-209000t94-144920t93-55368t92+624t91-3696t90-608t89-10848t88-12624t87-16688t86-13808t85-50096t84+66944t83-13408t82+258880t81+139840t80+471600t79+358800t78+472000t77+296000t76+190000t75+70144t74-64t73+832t72-1504t71-3248t70-11424t69-22256t68-35360t67-12352t66-52896t65+19328t64-93920t63-11440t62-154400t61-90800t60-148000t59-86000t58-60080t57-19920t56-736t55+1184t54-256t53+7168t52+13600t51+23136t50+37200t49+35760t48+24000t47+6400t46+32t39-32t38+320t37-384t36+512t35-1792t34-3136t33-5184t32-9760t31-9440t30-6400t29-1600t28);

// c10;
// 4t178+8t177+92t176+176t175+852t174+1528t173+4044t172+6560t171+10380t170+14200t169+14100t168+14000t167+9500t166+5000t165+2500t164-4t163a-4t163-12t162a-12t162-62t161a-58t161-118t160a-162t160-366t159a-370t159-62t158a-1074t158-838t157a-2098t157+3138t156a-6234t156+1870t155a-12422t155+15974t154a-28510t154+19150t153a-49190t153+38230t152a-75950t152+51750t151a-104550t151+47350t150a-107750t150+53750t149a-104750t149+30750t148a-73750t148+18750t147a-38750t147+8758t146a-18754t146+16t145a+48t145+112t144a+112t144+244t143a+728t143+500t142a+1612t142+1324t141a+4392t141-580t140a+6076t140+1412t139a+16104t139-17636t138a+11152t138-21364t137a+52232t137-92612t136a+44512t136-131780t135a+143640t135-238740t134a+153740t134-327100t133a+249800t133-324300t132a+264300t132-344500t131a+241000t131-218500t130a+193500t130-127496t129a+95004t129-57568t128a+44980t128+72t127a-152t127-456t126a-760t126+652t125a-2836t125+636t124a-6820t124+4156t123a-16964t123+7740t122a-20164t122+22520t121a-49832t121+23344t120a-6112t120+109908t119a-98508t119+143700t118a+37924t118+390660t117a-157660t117+476500t116a+980t116+798700t115a-143700t115+777500t114a-128900t114+816500t113a-91500t113+562500t112a-125500t112+317500t111a-42540t111+137612t110a-22300t110-256t109a-80t109+64t108a+2720t108-4192t107a+3896t107-8784t106a+13992t106-26080t105a+26680t105-35536t104a+35176t104-84768t103a+59392t103-18624t102a+32256t102-211104t101a+33608t101-34304t100a-78968t100-522080t99a-90840t99-336080t98a-228360t98-885600t97a-313800t97-755600t96a-310200t96-852000t95a-371000t95-602000t94a-209000t94-340080t93a-144920t93-139888t92a-55368t92-336t91a+624t91+2704t90a-3696t90+5824t89a-608t89+21760t88a-10848t88+47184t87a-12624t87+69936t86a-16688t86+122192t85a-13808t85+68688t84a-50096t84+154848t83a+66944t83-21760t82a-13408t82+236960t81a+258880t81+56800t80a+139840t80+357200t79a+471600t79+246000t78a+358800t78+324000t77a+472000t77+220000t76a+296000t76+130160t75a+190000t75+49680t74a+70144t74+1280t73a-64t73-4160t72a+832t72-1920t71a-1504t71-20800t70a-3248t70-37440t69a-11424t69-56640t68a-22256t68-90400t67a-35360t67-86400t66a-12352t66-56000t65a-52896t65-16000t64a+19328t64-93920t63-11440t62-154400t61-90800t60-148000t59-86000t58-80t57a-60080t57+144t56a-19920t56-736t55a-736t55+1632t54a+1184t54-512t53a-256t53+6528t52a+7168t52+10784t51a+13600t51+15072t50a+23136t50+28240t49a+37200t49+27120t48a+35760t48+17600t47a+24000t47+4800t46a+6400t46+32t39-32t38+320t37-384t36+512t35-1792t34-3136t33-5184t32-9760t31-9440t30-6400t29-1600t28

setring(ra);
poly cc10 = -1600*t^28;

setring(rra);
poly c01 = (4t163+12t162+62t161+118t160+366t159+62t158+838t157-3138t156-1870t155-15974t154-19150t153-38230t152-51750t151-47350t150-53750t149-30750t148-18750t147-8758t146-16t145-112t144-244t143-500t142-1324t141+580t140-1412t139+17636t138+21364t137+92612t136+131780t135+238740t134+327100t133+324300t132+344500t131+218500t130+127496t129+57568t128-72t127+456t126-652t125-636t124-4156t123-7740t122-22520t121-23344t120-109908t119-143700t118-390660t117-476500t116-798700t115-777500t114-816500t113-562500t112-317500t111-137612t110+256t109-64t108+4192t107+8784t106+26080t105+35536t104+84768t103+18624t102+211104t101+34304t100+522080t99+336080t98+885600t97+755600t96+852000t95+602000t94+340080t93+139888t92+336t91-2704t90-5824t89-21760t88-47184t87-69936t86-122192t85-68688t84-154848t83+21760t82-236960t81-56800t80-357200t79-246000t78-324000t77-220000t76-130160t75-49680t74-1280t73+4160t72+1920t71+20800t70+37440t69+56640t68+90400t67+86400t66+56000t65+16000t64+80t57-144t56+736t55-1632t54+512t53-6528t52-10784t51-15072t50-28240t49-27120t48-17600t47-4800t46)*a+(-4t178-8t177-92t176-176t175-852t174-1528t173-4044t172-6560t171-10380t170-14200t169-14100t168-14000t167-9500t166-5000t165-2500t164+4t163+12t162+58t161+162t160+370t159+1074t158+2098t157+6234t156+12422t155+28510t154+49190t153+75950t152+104550t151+107750t150+104750t149+73750t148+38750t147+18754t146-48t145-112t144-728t143-1612t142-4392t141-6076t140-16104t139-11152t138-52232t137-44512t136-143640t135-153740t134-249800t133-264300t132-241000t131-193500t130-95004t129-44980t128+152t127+760t126+2836t125+6820t124+16964t123+20164t122+49832t121+6112t120+98508t119-37924t118+157660t117-980t116+143700t115+128900t114+91500t113+125500t112+42540t111+22300t110+80t109-2720t108-3896t107-13992t106-26680t105-35176t104-59392t103-32256t102-33608t101+78968t100+90840t99+228360t98+313800t97+310200t96+371000t95+209000t94+144920t93+55368t92-624t91+3696t90+608t89+10848t88+12624t87+16688t86+13808t85+50096t84-66944t83+13408t82-258880t81-139840t80-471600t79-358800t78-472000t77-296000t76-190000t75-70144t74+64t73-832t72+1504t71+3248t70+11424t69+22256t68+35360t67+12352t66+52896t65-19328t64+93920t63+11440t62+154400t61+90800t60+148000t59+86000t58+60080t57+19920t56+736t55-1184t54+256t53-7168t52-13600t51-23136t50-37200t49-35760t48-24000t47-6400t46-32t39+32t38-320t37+384t36-512t35+1792t34+3136t33+5184t32+9760t31+9440t30+6400t29+1600t28);


// c01;
// -4t178-8t177-92t176-176t175-852t174-1528t173-4044t172-6560t171-10380t170-14200t169-14100t168-14000t167-9500t166-5000t165-2500t164+4t163a+4t163+12t162a+12t162+62t161a+58t161+118t160a+162t160+366t159a+370t159+62t158a+1074t158+838t157a+2098t157-3138t156a+6234t156-1870t155a+12422t155-15974t154a+28510t154-19150t153a+49190t153-38230t152a+75950t152-51750t151a+104550t151-47350t150a+107750t150-53750t149a+104750t149-30750t148a+73750t148-18750t147a+38750t147-8758t146a+18754t146-16t145a-48t145-112t144a-112t144-244t143a-728t143-500t142a-1612t142-1324t141a-4392t141+580t140a-6076t140-1412t139a-16104t139+17636t138a-11152t138+21364t137a-52232t137+92612t136a-44512t136+131780t135a-143640t135+238740t134a-153740t134+327100t133a-249800t133+324300t132a-264300t132+344500t131a-241000t131+218500t130a-193500t130+127496t129a-95004t129+57568t128a-44980t128-72t127a+152t127+456t126a+760t126-652t125a+2836t125-636t124a+6820t124-4156t123a+16964t123-7740t122a+20164t122-22520t121a+49832t121-23344t120a+6112t120-109908t119a+98508t119-143700t118a-37924t118-390660t117a+157660t117-476500t116a-980t116-798700t115a+143700t115-777500t114a+128900t114-816500t113a+91500t113-562500t112a+125500t112-317500t111a+42540t111-137612t110a+22300t110+256t109a+80t109-64t108a-2720t108+4192t107a-3896t107+8784t106a-13992t106+26080t105a-26680t105+35536t104a-35176t104+84768t103a-59392t103+18624t102a-32256t102+211104t101a-33608t101+34304t100a+78968t100+522080t99a+90840t99+336080t98a+228360t98+885600t97a+313800t97+755600t96a+310200t96+852000t95a+371000t95+602000t94a+209000t94+340080t93a+144920t93+139888t92a+55368t92+336t91a-624t91-2704t90a+3696t90-5824t89a+608t89-21760t88a+10848t88-47184t87a+12624t87-69936t86a+16688t86-122192t85a+13808t85-68688t84a+50096t84-154848t83a-66944t83+21760t82a+13408t82-236960t81a-258880t81-56800t80a-139840t80-357200t79a-471600t79-246000t78a-358800t78-324000t77a-472000t77-220000t76a-296000t76-130160t75a-190000t75-49680t74a-70144t74-1280t73a+64t73+4160t72a-832t72+1920t71a+1504t71+20800t70a+3248t70+37440t69a+11424t69+56640t68a+22256t68+90400t67a+35360t67+86400t66a+12352t66+56000t65a+52896t65+16000t64a-19328t64+93920t63+11440t62+154400t61+90800t60+148000t59+86000t58+80t57a+60080t57-144t56a+19920t56+736t55a+736t55-1632t54a-1184t54+512t53a+256t53-6528t52a-7168t52-10784t51a-13600t51-15072t50a-23136t50-28240t49a-37200t49-27120t48a-35760t48-17600t47a-24000t47-4800t46a-6400t46-32t39+32t38-320t37+384t36-512t35+1792t34+3136t33+5184t32+9760t31+9440t30+6400t29+1600t28

setring(ra);
poly cc01 = 1600*t^28;

setring(rra);
poly newfnoxrra = c50*x^5 + c41*x^4*y + c32*x^3*y^2 + c23*x^2*y^3+c14*x*y^4 + c05*y^5 + c40*x^4 + c31*x^3*y+ c22*x^2*y^2 + c13*x*y^3 + c04*y^4 + c30*x^3 + c21*x^2*y + c12*x*y^2 + c03*y^3 + c20*x^2 + c11*x*y + c02*y^2 + c10*x + c01*y;

// poly newfnoxrra = 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;


// We draw the simplified polynomial, since the values of the initial terms of each coefficient is the same.

setring(ra);
poly newfnox = cc50*x^5 + cc41*x^4*y + cc32*x^3*y^2 + cc23*x^2*y^3+cc14*x*y^4 + cc05*y^5+ cc40*x^4 + cc31*x^3*y+ cc22*x^2*y^2 + cc13*x*y^3 + cc04*y^4 + cc30*x^3 + cc21*x^2*y + cc12*x*y^2 + cc03*y^3 + cc20*x^2 + cc11*x*y + cc02*y^2 + cc10*x + cc01*y;

// newfnox;
// x5-5*x4y+(8t)*x4+10*x3y2+20*x3y+(-64t)*x3-10*x2y3-46*x2y2-80*x2y+(64t)*x2+5*xy4+36*xy3+120*xy2+64*xy+(-1600t28)*x-y5-9*y4-40*y3-32*y2+(1600t28)*y

setring(r);
map newP2zy = ra, 91,x,y,0;

poly newfnoxrat = newP2zy(newfnox);


// newfnoxrat;
// x5-5*x4y+(8t)*x4+10*x3y2+20*x3y+(-64t)*x3-10*x2y3-46*x2y2-80*x2y+(64t)*x2+5*xy4+36*xy3+120*xy2+64*xy+(-1600t28)*x-y5-9*y4-40*y3-32*y2+(1600t28)*y

setring(r);
poly newfnoxrat = x5-5*x4y+(8t)*x4+10*x3y2+20*x3y+(-64t)*x3-10*x2y3-46*x2y2-80*x2y+(64t)*x2+5*xy4+36*xy3+120*xy2+64*xy+(-1600t28)*x-y5-9*y4-40*y3-32*y2+(1600t28)*y;

// drawTropicalCurve(newfnoxrat,"max");




==> anc/supplementaryMaterial/software/TypeVIRefvertical.sing <==
////////////////////////////////////////////////////////////////////////
// Refined Modifications for Type VI Graph with Vertical modification //
////////////////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^5 (with one genus 1 component with a node). The curve can be visualized by means of projections, after a sequence of 2 vertical modifications 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.

// We replace our coefficients a by a + t^e. This refinement gives a planar faithful re-embedding of the extended skeleton. 

LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2


setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (5+t^9);
poly b4 = (3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+10t9+6t8-2t5+33)*x4+(-t50-3t48-3t46-t44+t42-10t41-4t40-20t39-11t38-8t37-6t36+4t35-t34+2t33-33t32-66t30-32t28-5t26-10t25+2t23+2t21+10t19-2t18-60t17-24t16+20t14+12t13+34t10-80t9-144t8+68t5-191)*x3+(t66+2t64+t62-t60+3t58+10t57+9t56+18t55+5t54+4t53-16t51+2t50+38t49+28t48+110t47+30t46+48t45-17t44-24t43-54t42+68t41+76t40+158t39+254t38+12t37+138t36-146t35-t34-68t33+191t32-12t31+362t30+182t28-60t27-31t26-10t25-18t23-120t22-50t21-90t19-159t18-60t17-25t16-180t14-300t13-225t10-90t9-150t8-450t5-225)*x2+y2+(t76+2t74+t72+2t71+4t69+6t68+12t67+13t66+20t65+8t64+22t63+21t62+24t61+49t60+72t59+69t58+130t57+71t56+98t55+151t54+96t53+240t52+208t51+279t50+290t49+343t48+210t47+389t46+360t45+385t44+600t43+405t42+390t41+600t40+180t39+525t38+540t37+150t36+900t35+450t33+225t32+450t30+225t28)*x

drawTropicalCurve(f2,"max");


///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-(b5)*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+10t9+6t8+34)*x4+(-t50-3t48-3t46-t44+t42-10t41-6t40-20t39-11t38-8t37-6t36-t34+2t33-39t32-10t31-68t30-32t28-14t27-25t26-10t25-28t23-10t22-8t21+4t19-72t18-62t17-24t16+8t14-38t13+4t10-86t9-154t8+8t5-221)*x3+(-2t5-2)*x2y+(t70+t66+2t65+2t64+7t62+10t61+3t58+24t57+29t56+18t55+14t54+64t53+35t52-6t51+2t50+68t49+168t48+162t47+30t46+138t45+167t44+76t43-29t42+86t41+376t40+522t39+274t38+12t37+405t36+194t35+250t34-68t33+371t32+768t31+502t30+50t29+191t28+360t27+825t26+450t23+180t22+300t21+900t18+450t13)*x2+(2t35+2t30+6t27+10t26+8t22+10t21+30t18+2t17+6t14+40t13+6t9+10t8+30t5+30)*xy+y2+(t76+2t74+t72+2t71+4t69+6t68+12t67+13t66+20t65+8t64+22t63+21t62+24t61+49t60+72t59+69t58+130t57+71t56+98t55+151t54+96t53+240t52+208t51+279t50+290t49+343t48+210t47+389t46+360t45+385t44+600t43+405t42+390t41+600t40+180t39+525t38+540t37+150t36+900t35+450t33+225t32+450t30+225t28)*x

drawTropicalCurve(g2,"max");


/////////////////////
// Z_4Y-projection //
/////////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);
poly A4 = newP2(A4);

poly g2 = substitute(f2, x, x+A4);
// g2;
// -x5+(t32+2t30+t28+t18-4t16-t10+10t9-24t8-2t5-12)*x4+(-t50+t48+5t46+3t44+t42-10t41+20t40-20t39+37t38-8t37+18t36+4t35+3t34+2t33-3t32+6t30+4t28+15t26+30t25-72t24+2t23-6t21+10t19+10t18+180t17-252t16+20t14-36t13-2t10+280t9-216t8-4t5+187)*x3+(-2t66-t64+4t62+2t60-12t58-20t57+15t56-42t55+62t54-20t53+36t52-4t51-4t50-136t49+96t48-250t47+201t46-96t45+76t44+48t43+6t42-136t41-50t40-376t39+65t38-210t37+48t36-8t35+128t34+346t33-682t32+24t31-388t30-72t29-196t28+120t27+224t26+1640t25-1296t24+36t23+240t22-224t21+180t19+237t18+3360t17-922t16+360t14-48t13+207t10+2610t9+2244t8+414t5+3366)*x2+y2+(-t82-t80+t78-13t74-10t73-5t72-22t71+25t70-12t69+12t68-8t67-54t66-138t65+18t64-262t63+159t62-120t61+63t60-24t59-106t58-636t57+49t56-1176t55+299t54-530t53+24t52+18t51-134t50-1082t49-598t48-2346t47-504t46-1260t45-412t44-48t43+118t42+376t41-2652t40-1692t39-2472t38-1408t37-1176t36-36t35+1029t34+5232t33-3845t32+216t31-1800t30-480t29-1359t28+1080t27+1701t26+12690t25-348t24+162t23+2160t22+270t21+810t19+2052t18+15660t17+10098t16+1620t14+2484t13+1296t10+8100t9+20196t8+2592t5+12960)*x

drawTropicalCurve(g2,"max");

/////////////////////
// Z_4Z-projection //
/////////////////////

poly gz4z = substitute(substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-b5*x^2),x, x + A4); 
// gz4z;
// -x5+(t32+2t30+t28+t18-4t16+10t9-24t8-11)*x4+(-t50+t48+5t46+3t44+t42-10t41+18t40-20t39+37t38-8t37+18t36+3t34+2t33-9t32-10t31+4t30+4t28-14t27-t26+30t25-72t24-28t23-10t22-8t21+4t19-36t18+178t17-248t16+8t14-38t13+4t10+274t9-202t8+8t5+193)*x3+(-2t5-2)*x2y+(t70-2t66+2t65-t64+10t62+10t61+3t60-12t58-6t57+29t56-42t55+71t54+40t53+71t52-6t51-4t50-106t49+182t48-228t47+195t46-6t45+260t44+34t43-23t42-118t41+88t40-282t39+19t38-228t37+315t36-46t35-119t34+340t33-658t32-6t31-518t30-208t29-187t28+54t27-486t26+1596t25-1254t24-306t23+54t22-576t21+108t19-486t18+3258t17-843t16+216t14-432t13+108t10+2538t9+2232t8+216t5+3267)*x2+(2t35+2t30+6t27+10t26+8t22+6t21+30t18+2t17-4t16+6t14+16t13+6t9-14t8-6t5-6)*xy+y2+(2t86-t82+4t81-t80+25t78+20t77+2t76-13t74+42t73+29t72-22t71+133t70+228t69+94t68-54t66+126t65+448t64-188t63+369t62+960t61+869t60+110t59-112t58+12t57+2149t56-274t55+399t54+1608t53+3396t52+908t51-190t50-332t49+4266t48+1818t47-704t46+94t45+6122t44+2892t43-18t42+630t41+2520t40+7056t39-2532t38-2628t37+3738t36+4824t35+1197t34+4932t33-1923t32+7722t31-990t30-3060t29-1197t28+4374t27+2727t26+12150t25-288t24+1296t23+3402t22-2160t21+972t19+2916t18+15390t17+9558t16+1944t14+1458t13+972t10+8262t9+19278t8+1944t5+12636)*x+(2t51+2t46+18t43+10t42+20t38+8t37+54t35+90t34+2t33-2t32+72t30+76t29+54t27+270t26+18t25-14t24+108t22+252t21+270t18+54t17-18t16+54t14+324t13+54t9+54t8+108t5+108)*y+(t102+2t97+18t94+10t93+t92+38t89+18t88+135t86+180t85+47t84+6t83+306t81+338t80+42t79+538t78+1350t77+658t76+134t75+6t74+1350t73+2682t72+778t71+1189t70+5392t69+4473t68+1282t67+145t66+3508t65+11611t64+6066t63+1376t62+12018t61+17010t60+6822t59+1480t58+5314t57+29444t56+25650t55+1143t54+13724t53+37233t52+21870t51+8307t50+4176t49+43321t48+62910t47+4050t46+4734t45+44226t44+42498t43+27810t42+918t41+33606t40+87966t39+13554t38-2160t37+22599t36+47142t35+55863t34-270t33+9801t32+62694t31+22842t30+7236t29+729t28+24786t27+63180t26+1944t25-1242t24+16038t23+18954t22+21384t21+2916t19+32805t18+4374t17-243t16+5832t14+20412t13+2916t10+2916t9+2916t8+5832t5+2916)

drawTropicalCurve(gz4z,"max");

/////////////////////
// Z_3Y-projection //
/////////////////////

poly A3 = newP2(A3);

poly h2 = substitute(f2, x, x+A3);
// h2;
// -x5+(t32+2t30+t28-4t18+t16-t10-40t9+6t8-2t5-92)*x4+(3t50+5t48+t46-t44+t42+30t41-4t40+60t39-11t38+32t37-12t36+4t35+3t34+2t33+67t32+134t30+64t28-120t27+19t26+30t25-6t23+2t21-30t19-870t18+180t17+76t16-60t14+12t13-66t10-2760t9+456t8-132t5-3141)*x3+(3t68+4t66-t64-2t62+2t60+60t59-9t58+100t57-24t56+24t55-17t54-14t53+3t52+20t51+428t50-82t49+805t48-220t47+363t46-252t45+49t44+36t43+81t42+1322t41-224t40+2684t39-571t38+1362t37-1770t36+544t35+452t34+82t33+1346t32+24t31+2972t30+1034t28-9400t27+2762t26+1520t25-864t23+240t22+100t21-1320t19-33582t18+9120t17+1925t16-2640t14+600t13-1425t10-62820t9+11550t8-2850t5-47050)*x2+y2+(t86+t84-t82-t80+t78+30t77-5t76+40t75-13t74-8t73-8t72-18t71+t70+18t69+361t68-92t67+571t66-240t65+98t64-182t63-84t62+6t61+141t60+2266t59-669t58+4052t57-1721t56+1512t55-1737t54+204t53+136t52+592t51+7836t50-2278t49+15422t48-5710t47+7170t46-10000t45+3396t44+1920t43+1220t42+13628t41-2860t40+29620t39-7400t38+13140t37-43741t36+17220t35+9525t34+800t33+5760t32+1800t31+21800t30+2375t28-151820t27+57775t26+19250t25-16050t23+6000t22+1250t21-14250t19-357400t18+115500t17+16250t16-28500t14+7500t13-10000t10-470500t9+97500t8-20000t5-260000)*x
 
drawTropicalCurve(h2,"max");


/////////////////////
// Z_3Z-projection //
/////////////////////

poly gz3z = substitute(substitute(f2, y, y+b3*b4*b5*(1+t^13)*x-b5*x^2),x, x + A3); 
// gz3z;
// -x5+(t32+2t30+t28-4t18+t16-40t9+6t8-91)*x4+(3t50+5t48+t46-t44+t42+30t41-6t40+60t39-11t38+32t37-12t36+3t34+2t33+61t32-10t31+132t30+68t28-134t27-t26+30t25-28t23-10t22-8t21+4t19-936t18+178t17+76t16+8t14-38t13+4t10-2726t9+446t8+8t5-3071)*x3+(-2t5-2)*x2y+(t70+3t68+4t66+2t65-t64+4t62+10t61+3t60+60t59-15t58+114t57-4t56+24t55-8t54+34t53+38t52+30t51+410t50-142t49+939t48-168t47+369t46-204t45+53t44+136t43+106t42+1082t41-404t40+2958t39-551t38+1464t37-2127t36-22t35+703t34+82t33+380t32-396t31+2662t30+50t29+1673t28-12028t27+2028t26+1530t25-1386t23-1710t22-300t21+420t19-37143t18+8730t17+1950t16+840t14-2400t13+300t10-61080t9+10950t8+600t5-45325)*x2+(2t35+2t30+6t27+10t26-4t23+8t22+10t21+26t18+2t17-34t14+40t13-34t9+10t8-70t5-70)*xy+y2+(2t88+t86+t84+4t83-t82+11t80+40t79+3t78+30t77-11t76+68t75+67t74-8t73+10t72+210t71+321t70+58t69+343t68-182t67+1125t66+364t65+102t64+136t63+1484t62+1406t61+441t60+1860t59-999t58+8130t57+359t56+1614t55+t54+4558t53+4388t52+1592t51+4260t50-1468t49+28482t48-2610t47+8238t46-9718t45+5958t44+11960t43+2470t42-1336t41+2090t40+43820t39-5400t38+19000t37-71323t36+12460t35+22325t34+800t33-20770t32-7950t31+17050t30+2500t29+20075t28-235210t27+57075t26+20250t25-14400t23-57750t22+13500t19-418450t18+102750t17+17500t16+27000t14-48750t13+7500t10-442750t9+86250t8+15000t5-242500)*x+(2t53+2t48+6t45+30t44-2t41+8t40+30t39+88t36+152t35-34t32+120t31+150t30+416t27+280t26-210t23+600t22+250t21+540t18+150t17-550t14+1000t13-550t9+250t8-500t5-500)*y+(t106+2t101+6t98+30t97+t96-2t94+14t93+60t92+9t90+176t89+385t88+30t87-6t86-40t85+418t84+752t83+t82+256t81+2144t80+2800t79+375t78-190t77-160t76+5194t75+5060t74+34t73+2928t72+13918t71+13126t70+2500t69-2542t68+2180t67+34370t66+19500t65+499t64+16444t63+51436t62+43780t61+9375t60-18502t59+26900t58+127750t57+42500t56+4120t55+39374t54+109130t53+109750t52+18750t51-78010t50+117500t49+253750t48+50000t47+20875t46-28380t45+143500t44+190000t43+15625t42-183250t41+200000t40+218750t39+37500t38+66250t37-363500t36+171250t35+165625t34-186250t32-62500t31+43750t30+31250t29+128125t28-677500t27+143750t26+18750t25+68750t23-531250t22+62500t21+137500t19-309375t18-106250t17+15625t16+275000t14-312500t13+62500t10+137500t9-62500t8+125000t5+62500)

drawTropicalCurve(gz3z,"max");



///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*(1+t^13)*x-(b5)*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+3t67+4t65+t64+3t63+3t62+t61+4t60-3t59-2t58-6t57-9t56-3t55-9t54-6t53-8t52-11t51-19t50-6t49-31t48-19t46-24t45-21t44-47t43-2t42-22t41-9t40-21t39-14t38-28t37-69t36-133t35-45t34-8t33-35t32-118t31-141t30-38t29-67t28-283t27-329t26-9t25+15t24-77t23-378t22-265t21+24t19-607t18-106t17+11t16+8t15+272t14-746t13+24t10+256t9-160t8+220t5+204)*x4+(-4t69-12t67-16t65-4t64-12t63-12t62-4t61-16t60+12t59+8t58+24t57+36t56+12t55+36t54+24t53+32t52+44t51+76t50+24t49+124t48+4t47+76t46+94t45+84t44+192t43+20t42+88t41+30t40+84t39+68t38+94t37+226t36+526t35+180t34+48t33+44t32+326t31+562t30+152t29+134t28+1012t27+1178t26+36t25-50t24-156t23+1452t22+1022t21-66t19+1904t18+414t17-40t16-46t15-1058t14+2756t13-138t10-1014t9+614t8-922t5-830)*x3y+(6t69+18t67+24t65+6t64+18t63+18t62+6t61+24t60-18t59-12t58-36t57-54t56-18t55-54t54-36t53-48t52-66t51-114t50-36t49-186t48-10t47-114t46-139t45-126t44-292t43-42t42-132t41-39t40-126t39-114t38-123t37-289t36-783t35-270t34-88t33+30t32-343t31-841t30-228t29-67t28-1398t27-1629t26-50t25+65t24+698t23-2118t22-1495t21+20t20+69t19-2332t18-611t17+56t16+123t15+1557t14-3906t13+289t10+1511t9-895t8+1445t5+1263)*x2y2+(-4t69-12t67-16t65-4t64-12t63-12t62-4t61-16t60+12t59+8t58+24t57+36t56+12t55+36t54+24t53+32t52+44t51+76t50+24t49+124t48+8t47+76t46+92t45+84t44+196t43+32t42+88t41+24t40+84t39+80t38+76t37+176t36+520t35+180t34+64t33-52t32+180t31+560t30+152t29+892t27+1040t26+32t25-40t24-620t23+1392t22+984t21-20t20-36t19+1380t18+404t17-36t16-100t15-1028t14+2528t13-220t10-1004t9+588t8-984t5-848)*xy3+(t69+3t67+4t65+t64+3t63+3t62+t61+4t60-3t59-2t58-6t57-9t56-3t55-9t54-6t53-8t52-11t51-19t50-6t49-31t48-2t47-19t46-23t45-21t44-49t43-8t42-22t41-6t40-21t39-20t38-19t37-44t36-130t35-45t34-16t33+13t32-45t31-140t30-38t29-223t27-260t26-8t25+10t24+155t23-348t22-246t21+5t20+9t19-345t18-101t17+9t16+25t15+257t14-632t13+55t10+251t9-147t8+246t5+212)*y4+(-t122-4t120-7t118-2t117-7t116-8t115-6t114-29t113-18t112-59t111-32t110-71t109-71t108-89t107-115t106-123t105-236t104-229t103-306t102-143t101-351t100-400t99-552t98-427t97-464t96-778t95-479t94-92t93+861t92-498t91-522t90-632t89+2088t88+1449t87+1220t86+2861t85+6384t84+8846t83+2714t82+4449t81+10499t80+21647t79+15763t78+12358t77+19574t76+31177t75+37270t74+12160t73+32582t72+52916t71+72320t70+43502t69+23509t68+60599t67+87835t66+86243t65+32288t64+77291t63+121005t62+126297t61+49413t60+38557t59+116859t58+176693t57+120433t56+24795t55+114741t54+156552t53+168316t52+44334t51+25940t50+192703t49+181691t48+110680t47+8967t46+59047t45+237249t44+96714t43+18560t42+34597t41+74393t40+230423t39+9952t38-49840t37+97547t36+22145t35+106608t34-12933t33-82597t32+135663t31-162t30+8245t29-42722t28-88225t27+71296t26+6215t25-1721t24-75806t23-45388t22+14854t21-420t20-25512t19-63396t18-7468t17+6124t16-2320t15-45936t14-19492t13-17220t10-22300t9-132t8-29544t5-14144)*x3+(3t122+12t120+21t118+6t117+21t116+24t115+18t114+87t113+46t112+177t111+90t110+213t109+205t108+235t107+345t106+345t105+660t104+575t103+864t102+419t101+975t100+912t99+1298t98+1223t97+1290t96+1646t95+697t94+194t93-2345t92+700t91-998t90+984t89-4818t88-3975t87-7064t86-10381t85-15136t84-23006t83-11050t82-20715t81-23215t80-46063t79-44721t78-43110t77-50258t76-61335t75-82718t74-42592t73-90460t72-86144t71-149736t70-114612t69-66969t68-112707t67-122299t66-176213t65-100748t64-139661t63-162093t62-247859t61-95235t60-83703t59-118915t58-221719t57-299501t56-42323t55-143379t54-195192t53-247538t52-121342t51+6310t50-141517t49-369397t48-222700t47+5347t46-24229t45-221885t44-230266t43-52140t42+63467t41-82219t40-397451t39-22726t38+95942t37+23197t36+3891t35-237496t34+26277t33+171617t32-119075t31+19222t30-34045t29+109534t28+215157t27-81750t26-18259t25-44227t24+223674t23+123720t22-16442t21-11340t20+9576t19+202698t18+22272t17-16142t16-29040t15+94896t14+69156t13+3060t10+56388t9+3036t8+57672t5+34872)*x2y+(-3t122-12t120-21t118-6t117-21t116-24t115-18t114-87t113-42t112-177t111-87t110-213t109-201t108-219t107-345t106-333t105-636t104-519t103-837t102-414t101-936t100-768t99-1119t98-1194t97-1239t96-1302t95-327t94-153t93+2226t92-303t91+2280t90-528t89+4095t88+3789t87+8766t86+11280t85+13128t84+21240t83+12504t82+24399t81+19074t80+36624t79+43437t78+46128t77+46026t76+45237t75+68172t74+45648t73+86817t72+49842t71+116124t70+106665t69+65190t68+78162t67+51696t66+134955t65+102690t64+93555t63+61632t62+182343t61+68733t60+67719t59+3084t58+67539t57+268602t56+26292t55+42957t54+57960t53+118833t52+115512t51-48375t50-76779t49+281559t48+168030t47-21471t46-52227t45-23046t44+200328t43+50370t42-147096t41+11739t40+250542t39+19161t38-69153t37-181116t36-39054t35+196332t34-20016t33-133530t32-24882t31-28590t30+38700t29-100218t28-190398t27+15681t26+18066t25+68922t24-221802t23-117498t22+2382t21+17640t20+23904t19-208953t18-22206t17+15027t16+47040t15-73440t14-74496t13+21240t10-51132t9-4356t8-42192t5-31092)*xy2+(t122+4t120+7t118+2t117+7t116+8t115+6t114+29t113+14t112+59t111+29t110+71t109+67t108+73t107+115t106+111t105+212t104+173t103+279t102+138t101+312t100+256t99+373t98+398t97+413t96+434t95+109t94+51t93-742t92+101t91-760t90+176t89-1365t88-1263t87-2922t86-3760t85-4376t84-7080t83-4168t82-8133t81-6358t80-12208t79-14479t78-15376t77-15342t76-15079t75-22724t74-15216t73-28939t72-16614t71-38708t70-35555t69-21730t68-26054t67-17232t66-44985t65-34230t64-31185t63-20544t62-60781t61-22911t60-22573t59-1028t58-22513t57-89534t56-8764t55-14319t54-19320t53-39611t52-38504t51+16125t50+25593t49-93853t48-56010t47+7157t46+17409t45+7682t44-66776t43-16790t42+49032t41-3913t40-83514t39-6387t38+23051t37+60372t36+13018t35-65444t34+6672t33+44510t32+8294t31+9530t30-12900t29+33406t28+63466t27-5227t26-6022t25-22974t24+73934t23+39166t22-794t21-5880t20-7968t19+69651t18+7402t17-5009t16-15680t15+24480t14+24832t13-7080t10+17044t9+1452t8+14064t5+10364)*y3+(t177+t175+2t173+5t172+3t171+5t170+16t169+28t168+21t167+24t166+30t165+116t164+137t163+117t162+170t161+400t160+498t159+410t158+401t157+965t156+1979t155+1775t154+1369t153+2487t152+4812t151+5114t150+3442t149+4542t148+12121t147+16550t146+10506t145+6677t144+20449t143+34679t142+27039t141+11332t140+29978t139+77050t138+68808t137+4508t136+5174t135+103943t134+141320t133+30541t132-52772t131+96234t130+246955t129+23879t128-311287t127-119067t126+298220t125+152541t124-561343t123-765086t122+20552t121+118063t120-1280978t119-2079920t118-880847t117+90554t116-1599269t115-4291932t114-3711568t113-993523t112-2525728t111-7171055t110-7610201t109-3637891t108-2951898t107-10140369t106-15530116t105-9534139t104-4614815t103-12202759t102-21555214t101-19304536t100-8824267t99-13001984t98-30407676t97-31785704t96-15571095t95-12505996t94-30619774t93-45164348t92-30956765t91-12478228t90-30818483t89-52068256t88-42594113t87-18905270t86-20422833t85-53487832t84-62657977t83-24355198t82-14728651t81-41855362t80-58276335t79-47920976t78-6760419t77-25042125t76-64290796t75-41314857t74-17693137t73-6860933t72-31132426t71-65603757t70-15390774t69+4325243t68-23288815t67-23533331t66-41109450t65+5738154t64+13024751t63-36005694t62-11391704t61-9316934t60+13817876t59+16035576t58-31661975t57-1829310t56+14920343t55+10655591t54+14106584t53-17053396t52+6423382t51+27141394t50+5142813t49+7040117t48-3811948t47+14719475t46+25355442t45+1868783t44+1324670t43+4864684t42+18887542t41+14478886t40-52716t39+924410t38+9282262t37+15194980t36+4794540t35-585000t34+3262620t33+8338260t32+7244640t31+741120t30-180000t29+5136060t28+3947400t27+1728000t26+4617000t23+772200t22+135000t21+2214000t18+432000t13)*x2+(-2t173-6t171-8t169-6t168-4t167-18t166-18t165-64t164-58t163-118t162-86t161-182t160-182t159-210t158-390t157-584t156-868t155-1188t154-1072t153-1588t152-2018t151-2242t150-3198t149-3926t148-6384t147-6922t146-8176t145-6560t144-10958t143-13114t142-15614t141-18970t140-23070t139-27732t138-27958t137-17628t136-17758t135-34828t134-41814t133-47826t132-32562t131-39818t130-7142t129+2646t128+83432t127+58356t126+8236t125+51040t124+93016t123+238784t122+353124t121+424132t120+567074t119+779224t118+642008t117+782478t116+1016058t115+1317426t114+2015264t113+2173866t112+2161292t111+2668996t110+2785854t109+2943972t108+3999148t107+3799198t106+5165500t105+6218758t104+5240736t103+5885568t102+5397210t101+6245444t100+8343448t99+8254348t98+6583278t97+9426974t96+7420494t95+8263414t94+6402386t93+3825566t92+10096642t91+9164534t90+5603562t89+1317646t88+1968010t87+3244098t86+5188526t85-8161254t84-2643234t83+843974t82-2993110t81-9111896t80-24438586t79-9799926t78-4367132t77-16556508t76-28169664t75-24122172t74-18460634t73-12118922t72-44913068t71-39803296t70-16368164t69-24188502t68-28214568t67-59163546t66-36193172t65-14586876t64-33522464t63-52580320t62-42666482t61-24151236t60-16595918t59-44169364t58-59359238t57-18623584t56-14335294t55-25896662t54-41041704t53-37837978t52-4903318t51-5511534t50-38812420t49-22982888t48-10939434t47+344054t46+2413544t45-36539242t44-5755630t43+7507252t42+421238t41+3774126t40-18682558t39+3415980t38+19474882t37-1815836t36+852810t35-3412350t34+10399060t33+21125872t32-2296710t31-282090t30+4424500t29+15183570t28+12529566t27-1336500t26+825750t25+8725750t24+12812580t23+3823200t22-652500t21+2970000t20+8197200t19+6137640t18+459000t17-180000t16+4995000t15+3947400t14+1512000t13+4617000t10+772200t9+135000t8+2214000t5+432000)*xy+(t173+3t171+4t169+3t168+2t167+9t166+9t165+32t164+29t163+59t162+43t161+91t160+91t159+105t158+195t157+292t156+434t155+594t154+536t153+794t152+1009t151+1121t150+1599t149+1963t148+3192t147+3461t146+4088t145+3280t144+5479t143+6557t142+7807t141+9485t140+11535t139+13866t138+13979t137+8814t136+8879t135+17414t134+20907t133+23913t132+16281t131+19909t130+3571t129-1323t128-41716t127-29178t126-4118t125-25520t124-46508t123-119392t122-176562t121-212066t120-283537t119-389612t118-321004t117-391239t116-508029t115-658713t114-1007632t113-1086933t112-1080646t111-1334498t110-1392927t109-1471986t108-1999574t107-1899599t106-2582750t105-3109379t104-2620368t103-2942784t102-2698605t101-3122722t100-4171724t99-4127174t98-3291639t97-4713487t96-3710247t95-4131707t94-3201193t93-1912783t92-5048321t91-4582267t90-2801781t89-658823t88-984005t87-1622049t86-2594263t85+4080627t84+1321617t83-421987t82+1496555t81+4555948t80+12219293t79+4899963t78+2183566t77+8278254t76+14084832t75+12061086t74+9230317t73+6059461t72+22456534t71+19901648t70+8184082t69+12094251t68+14107284t67+29581773t66+18096586t65+7293438t64+16761232t63+26290160t62+21333241t61+12075618t60+8297959t59+22084682t58+29679619t57+9311792t56+7167647t55+12948331t54+20520852t53+18918989t52+2451659t51+2755767t50+19406210t49+11491444t48+5469717t47-172027t46-1206772t45+18269621t44+2877815t43-3753626t42-210619t41-1887063t40+9341279t39-1707990t38-9737441t37+907918t36-426405t35+1706175t34-5199530t33-10562936t32+1148355t31+141045t30-2212250t29-7591785t28-6264783t27+668250t26-412875t25-4362875t24-6406290t23-1911600t22+326250t21-1485000t20-4098600t19-3068820t18-229500t17+90000t16-2497500t15-1973700t14-756000t13-2308500t10-386100t9-67500t8-1107000t5-216000)*y2+(t218+3t216+4t214+6t213+3t212+18t211+16t210+49t209+57t208+88t207+98t206+189t205+248t204+350t203+563t202+788t201+1266t200+1651t199+1993t198+2886t197+4301t196+5486t195+8014t194+9882t193+14701t192+19386t191+23773t190+29922t189+41037t188+56291t187+70623t186+90128t185+110000t184+149544t183+183556t182+215144t181+268862t180+353621t179+443888t178+533079t177+603246t176+739265t175+926006t174+1064385t173+1197782t172+1423056t171+1791589t170+2022198t169+2200067t168+2239295t167+2648800t166+3145879t165+3093342t164+3087305t163+3346288t162+3572552t161+3265669t160+1967348t159+607152t158+712957t157-458728t156-3968602t155-7490427t154-10992510t153-15540866t152-21771042t151-33673586t150-42779902t149-48827356t148-65939542t147-84545301t146-107647954t145-131732233t144-151180345t143-189036074t142-234193644t141-265452490t140-310348463t139-368850177t138-432364936t137-517004008t136-573101922t135-638702143t134-757971982t133-853116470t132-949816260t131-1076348895t130-1173486365t129-1349282924t128-1500579860t127-1564256576t126-1765800329t125-1924852781t124-2092994553t123-2310539167t122-2385985713t121-2579864904t120-2850722063t119-2907542766t118-3113942396t117-3289452243t116-3392846653t115-3733957846t114-3727372187t113-3771991543t112-4050813997t111-4068246298t110-4206091338t109-4359838198t108-4147918454t107-4455555518t106-4484289787t105-4160298372t104-4474622975t103-4172018415t102-4214387814t101-4457623557t100-3753311641t99-3913919127t98-3939889806t97-3258043613t96-3828421462t95-3031651399t94-2820028446t93-3389455833t92-2074004454t91-2626303882t90-2146161485t89-1460638241t88-2349401152t87-1114243332t86-1114400959t85-1396998853t84-179866586t83-1085157815t82-329134977t81+219549583t80-718391167t79+647687506t78-37924352t77+309239072t76+954563027t75+45513313t74+909259533t73+683242533t72+623657739t71+1131999435t70+599770547t69+866626894t68+1019198890t67+656984658t66+1041477185t65+689029969t64+797033160t63+893599280t62+609412200t61+802469815t60+526742130t59+693242550t58+551420160t57+511693950t56+490558005t55+360177450t54+478316475t53+308924625t52+325732050t51+269076600t50+208419750t49+249631200t48+185004000t47+132794100t46+172179000t45+77719500t44+116505000t43+90598500t42+28647000t41+104557500t40+12879000t39+55417500t38+26284500t37+2092500t36+39690000t35+19845000t33+3240000t32+6480000t30+3240000t28)*x+(-t218-3t216-4t214-6t213-3t212-18t211-16t210-49t209-57t208-88t207-98t206-189t205-248t204-350t203-563t202-788t201-1266t200-1651t199-1993t198-2886t197-4301t196-5486t195-8014t194-9882t193-14701t192-19386t191-23773t190-29922t189-41037t188-56291t187-70623t186-90128t185-110000t184-149544t183-183556t182-215144t181-268862t180-353621t179-443888t178-533079t177-603246t176-739265t175-926006t174-1064385t173-1197782t172-1423056t171-1791589t170-2022198t169-2200067t168-2239295t167-2648800t166-3145879t165-3093342t164-3087305t163-3346288t162-3572552t161-3265669t160-1967348t159-607152t158-712957t157+458728t156+3968602t155+7490427t154+10992510t153+15540866t152+21771042t151+33673586t150+42779902t149+48827356t148+65939542t147+84545301t146+107647954t145+131732233t144+151180345t143+189036074t142+234193644t141+265452490t140+310348463t139+368850177t138+432364936t137+517004008t136+573101922t135+638702143t134+757971982t133+853116470t132+949816260t131+1076348895t130+1173486365t129+1349282924t128+1500579860t127+1564256576t126+1765800329t125+1924852781t124+2092994553t123+2310539167t122+2385985713t121+2579864904t120+2850722063t119+2907542766t118+3113942396t117+3289452243t116+3392846653t115+3733957846t114+3727372187t113+3771991543t112+4050813997t111+4068246298t110+4206091338t109+4359838198t108+4147918454t107+4455555518t106+4484289787t105+4160298372t104+4474622975t103+4172018415t102+4214387814t101+4457623557t100+3753311641t99+3913919127t98+3939889806t97+3258043613t96+3828421462t95+3031651399t94+2820028446t93+3389455833t92+2074004454t91+2626303882t90+2146161485t89+1460638241t88+2349401152t87+1114243332t86+1114400959t85+1396998853t84+179866586t83+1085157815t82+329134977t81-219549583t80+718391167t79-647687506t78+37924352t77-309239072t76-954563027t75-45513313t74-909259533t73-683242533t72-623657739t71-1131999435t70-599770547t69-866626894t68-1019198890t67-656984658t66-1041477185t65-689029969t64-797033160t63-893599280t62-609412200t61-802469815t60-526742130t59-693242550t58-551420160t57-511693950t56-490558005t55-360177450t54-478316475t53-308924625t52-325732050t51-269076600t50-208419750t49-249631200t48-185004000t47-132794100t46-172179000t45-77719500t44-116505000t43-90598500t42-28647000t41-104557500t40-12879000t39-55417500t38-26284500t37-2092500t36-39690000t35-19845000t33-3240000t32-6480000t30-3240000t28)*y

drawTropicalCurve(newfnox,"max");






==> anc/supplementaryMaterial/software/TypeVIvertical.sing <==
////////////////////////////////////////////////////////////////
// Modifications for Type VI Graph with Vertical modification //
////////////////////////////////////////////////////////////////

// The following contains an example for the modified Type VI graph in R^5 (with one genus 1 component with a node). The curve can be visualized by means of projections, after a sequence of 2 vertical modifications 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 < w3 = w4 = w5 with no cancellations.

LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2


setring(rr);
poly b2 = (t^14+t^16);
poly b3 = (5+t^9);
poly b4 = (3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t32+2t30+t28+t18+t16-t10+10t9+6t8-2t5+33)*x4+(-t50-3t48-3t46-t44+t42-10t41-4t40-20t39-11t38-8t37-6t36+4t35-t34+2t33-33t32-66t30-32t28-5t26-10t25+2t23+2t21+10t19-2t18-60t17-24t16+20t14+12t13+34t10-80t9-144t8+68t5-191)*x3+(t66+2t64+t62-t60+3t58+10t57+9t56+18t55+5t54+4t53-16t51+2t50+38t49+28t48+110t47+30t46+48t45-17t44-24t43-54t42+68t41+76t40+158t39+254t38+12t37+138t36-146t35-t34-68t33+191t32-12t31+362t30+182t28-60t27-31t26-10t25-18t23-120t22-50t21-90t19-159t18-60t17-25t16-180t14-300t13-225t10-90t9-150t8-450t5-225)*x2+y2+(t76+2t74+t72+2t71+4t69+6t68+12t67+13t66+20t65+8t64+22t63+21t62+24t61+49t60+72t59+69t58+130t57+71t56+98t55+151t54+96t53+240t52+208t51+279t50+290t49+343t48+210t47+389t46+360t45+385t44+600t43+405t42+390t41+600t40+180t39+525t38+540t37+150t36+900t35+450t33+225t32+450t30+225t28)*x

drawTropicalCurve(f2,"max");


///////////////////
// XZ-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);

poly g2 = substitute(f2, y, y+b3*b4*b5*x-b5*x^2);
// g2;
// -x5+(t32+2t30+t28+t18+t16+10t9+6t8+34)*x4+(-t50-3t48-3t46-t44+t42-10t41-4t40-20t39-11t38-8t37-6t36+4t35-t34+2t33-33t32-66t30-32t28-2t27-5t26-10t25+2t23-4t22+2t21+4t19-12t18-62t17-24t16+8t14-8t13+4t10-86t9-154t8+8t5-221)*x3+(-2t5-2)*x2y+(t66+2t64+t62-t60+3t58+10t57+9t56+18t55+5t54+4t53-16t51+2t50+38t49+28t48+110t47+30t46+48t45-16t44-24t43-54t42+68t41+76t40+160t39+254t38+12t37+144t36-136t35-68t33+191t32+382t30+191t28)*x2+(2t22+2t17+6t14+10t13+6t9+10t8+30t5+30)*xy+y2+(t76+2t74+t72+2t71+4t69+6t68+12t67+13t66+20t65+8t64+22t63+21t62+24t61+49t60+72t59+69t58+130t57+71t56+98t55+151t54+96t53+240t52+208t51+279t50+290t49+343t48+210t47+389t46+360t45+385t44+600t43+405t42+390t41+600t40+180t39+525t38+540t37+150t36+900t35+450t33+225t32+450t30+225t28)*x

drawTropicalCurve(g2,"max");


/////////////////////
// Z_4Y-projection //
/////////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);
poly A4 = newP2(A4);

poly g2 = substitute(f2, x, x+A4);
// g2;
// -x5+(t32+2t30+t28+t18-4t16-t10+10t9-24t8-2t5-12)*x4+(-t50+t48+5t46+3t44+t42-10t41+20t40-20t39+37t38-8t37+18t36+4t35+3t34+2t33-3t32+6t30+4t28+15t26+30t25-72t24+2t23-6t21+10t19+10t18+180t17-252t16+20t14-36t13-2t10+280t9-216t8-4t5+187)*x3+(-2t66-t64+4t62+2t60-12t58-20t57+15t56-42t55+62t54-20t53+36t52-4t51-4t50-136t49+96t48-250t47+201t46-96t45+76t44+48t43+6t42-136t41-50t40-376t39+65t38-210t37+48t36-8t35+128t34+346t33-682t32+24t31-388t30-72t29-196t28+120t27+224t26+1640t25-1296t24+36t23+240t22-224t21+180t19+237t18+3360t17-922t16+360t14-48t13+207t10+2610t9+2244t8+414t5+3366)*x2+y2+(-t82-t80+t78-13t74-10t73-5t72-22t71+25t70-12t69+12t68-8t67-54t66-138t65+18t64-262t63+159t62-120t61+63t60-24t59-106t58-636t57+49t56-1176t55+299t54-530t53+24t52+18t51-134t50-1082t49-598t48-2346t47-504t46-1260t45-412t44-48t43+118t42+376t41-2652t40-1692t39-2472t38-1408t37-1176t36-36t35+1029t34+5232t33-3845t32+216t31-1800t30-480t29-1359t28+1080t27+1701t26+12690t25-348t24+162t23+2160t22+270t21+810t19+2052t18+15660t17+10098t16+1620t14+2484t13+1296t10+8100t9+20196t8+2592t5+12960)*x

drawTropicalCurve(g2,"max");

/////////////////////
// Z_4Z-projection //
/////////////////////

poly gz4z = substitute(substitute(f2, y, y+b3*b4*b5*x-b5*x^2),x, x + A4); 
// gz4z;
// -x5+(t32+2t30+t28+t18-4t16+10t9-24t8-11)*x4+(-t50+t48+5t46+3t44+t42-10t41+20t40-20t39+37t38-8t37+18t36+4t35+3t34+2t33-3t32+6t30+4t28-2t27+19t26+30t25-72t24+2t23-4t22+2t21+4t19+24t18+178t17-248t16+8t14-8t13+4t10+274t9-202t8+8t5+193)*x3+(-2t5-2)*x2y+(-2t66-t64+4t62+2t60-12t58-20t57+15t56-42t55+62t54-20t53+36t52-4t51-4t50-136t49+96t48-250t47+201t46-96t45+77t44+42t43+12t42-136t41-50t40-374t39+53t38-198t37+54t36-52t35+171t34+340t33-676t32+36t31-476t30+12t29-187t28+18t27+309t26+1596t25-1254t24+54t23+36t22-66t21+108t19+234t18+3258t17-843t16+216t14-72t13+108t10+2538t9+2232t8+216t5+3267)*x2+(2t22-4t21+2t17-4t16+6t14-14t13+6t9-14t8-6t5-6)*xy+y2+(-t82-t80+t78-13t74-10t73-5t72-22t71+25t70-12t69+12t68-8t67-54t66-138t65+18t64-262t63+159t62-120t61+65t60-30t59-102t58-636t57+49t56-1172t55+287t54-522t53+48t52-52t51-90t50-1088t49-594t48-2298t47-644t46-1176t45-304t44-348t43+282t42+306t41-2610t40-1476t39-3072t38-1128t37-960t36-576t35+1197t34+4932t33-3705t32+648t31-2880t30-360t29-1197t28+810t27+1377t26+12150t25-288t24+486t23+1620t22-810t21+972t19+1296t18+15390t17+9558t16+1944t14+648t13+972t10+8262t9+19278t8+1944t5+12636)*x+(2t38-2t37+2t33-2t32+18t30-14t29+18t25-14t24+54t22-18t21+54t17-18t16+54t14+54t13+54t9+54t8+108t5+108)*y+(t76-2t75+t74+2t71-4t70+2t69+18t68-32t67+15t66-2t65+t64+36t63-64t62+28t61+135t60-198t59+85t58-32t57+14t56+270t55-396t54+134t53+540t52-540t51+207t50-198t49+67t48+1080t47-1080t46+144t45+1215t44-270t43+135t42-540t41+72t40+2430t39-540t38-810t37+1458t36+1944t35-27t34-270t33-405t32+2916t31+3888t30-2484t29+729t28+4374t27+1215t26+1944t25-1242t24+1458t23+8748t22-486t21+2916t19+3645t18+4374t17-243t16+5832t14+5832t13+2916t10+2916t9+2916t8+5832t5+2916)

drawTropicalCurve(gz4z,"max");

/////////////////////
// Z_3Y-projection //
/////////////////////

poly A3 = newP2(A3);

poly h2 = substitute(f2, x, x+A3);
// h2;
// -x5+(t32+2t30+t28-4t18+t16-t10-40t9+6t8-2t5-92)*x4+(3t50+5t48+t46-t44+t42+30t41-4t40+60t39-11t38+32t37-12t36+4t35+3t34+2t33+67t32+134t30+64t28-120t27+19t26+30t25-6t23+2t21-30t19-870t18+180t17+76t16-60t14+12t13-66t10-2760t9+456t8-132t5-3141)*x3+(3t68+4t66-t64-2t62+2t60+60t59-9t58+100t57-24t56+24t55-17t54-14t53+3t52+20t51+428t50-82t49+805t48-220t47+363t46-252t45+49t44+36t43+81t42+1322t41-224t40+2684t39-571t38+1362t37-1770t36+544t35+452t34+82t33+1346t32+24t31+2972t30+1034t28-9400t27+2762t26+1520t25-864t23+240t22+100t21-1320t19-33582t18+9120t17+1925t16-2640t14+600t13-1425t10-62820t9+11550t8-2850t5-47050)*x2+y2+(t86+t84-t82-t80+t78+30t77-5t76+40t75-13t74-8t73-8t72-18t71+t70+18t69+361t68-92t67+571t66-240t65+98t64-182t63-84t62+6t61+141t60+2266t59-669t58+4052t57-1721t56+1512t55-1737t54+204t53+136t52+592t51+7836t50-2278t49+15422t48-5710t47+7170t46-10000t45+3396t44+1920t43+1220t42+13628t41-2860t40+29620t39-7400t38+13140t37-43741t36+17220t35+9525t34+800t33+5760t32+1800t31+21800t30+2375t28-151820t27+57775t26+19250t25-16050t23+6000t22+1250t21-14250t19-357400t18+115500t17+16250t16-28500t14+7500t13-10000t10-470500t9+97500t8-20000t5-260000)*x
 
drawTropicalCurve(h2,"max");


/////////////////////
// Z_3Z-projection //
/////////////////////

poly gz3z = substitute(substitute(f2, y, y+b3*b4*b5*x-b5*x^2),x, x + A3); 
// gz3z;
// -x5+(t32+2t30+t28-4t18+t16-40t9+6t8-91)*x4+(3t50+5t48+t46-t44+t42+30t41-4t40+60t39-11t38+32t37-12t36+4t35+3t34+2t33+67t32+134t30+68t28-122t27+19t26+30t25+2t23-4t22+2t21+4t19-876t18+178t17+76t16+8t14-8t13+4t10-2726t9+446t8+8t5-3071)*x3+(-2t5-2)*x2y+(3t68+4t66-t64-2t62+2t60+60t59-9t58+100t57-24t56+24t55-17t54-14t53+3t52+20t51+428t50-82t49+805t48-220t47+369t46-258t45+50t44+36t43+81t42+1334t41-236t40+2686t39-571t38+1464t37-1848t36+548t35+453t34+82t33+1550t32-144t31+2992t30+1673t28-9688t27+2703t26+1530t25+414t23-540t22+150t21+420t19-33543t18+8730t17+1950t16+840t14-600t13+300t10-61080t9+10950t8+600t5-45325)*x2+(-4t23+2t22-4t18+2t17-34t14+10t13-34t9+10t8-70t5-70)*xy+y2+(t86+t84-t82-t80+t78+30t77-5t76+40t75-13t74-8t73-8t72-18t71+t70+18t69+361t68-92t67+571t66-240t65+102t64-188t63-82t62+6t61+141t60+2274t59-681t58+4056t57-1721t56+1614t55-1871t54+238t53+138t52+592t51+8040t50-2554t49+15502t48-5710t47+8238t46-11158t45+3558t44+1960t43+1220t42+15764t41-5380t40+30220t39-7400t38+19000t37-48373t36+16960t35+9825t34+800t33+17480t32-9600t31+23800t30+20075t28-158710t27+53325t26+20250t25+19350t23-19500t22+3750t21+13500t19-350950t18+102750t17+17500t16+27000t14-15000t13+7500t10-442750t9+86250t8+15000t5-242500)*x+(-2t41+2t40-2t36+2t35-34t32+30t31-34t27+30t26-210t23+150t22-210t18+150t17-550t14+250t13-550t9+250t8-500t5-500)*y+(t82-2t81+t80+2t77-4t76+2t75+34t73-63t72+28t71+t70+68t68-128t67+60t66+499t64-836t63+311t62+30t61+998t59-1740t58+750t57+4120t55-6001t54+1630t53+375t52+8240t50-13000t49+5000t48+20875t46-24630t45+2875t44+2500t43+41750t41-57500t40+18750t39+66250t37-54125t36-10000t35+9375t34+132500t32-150000t31+37500t30+128125t28-40000t27-59375t26+18750t25+256250t23-212500t22+31250t21+137500t19+65625t18-106250t17+15625t16+275000t14-125000t13+62500t10+137500t9-62500t8+125000t5+62500)

drawTropicalCurve(gz3z,"max");

///////////////////
// ZY-projection //
///////////////////

ring s = (0,t),(x,y,z),dp;
map P = r, x,y;
poly ff= P(f2);

poly b3 = P(b3);
poly b4 = P(b4);
poly b5 = P(b5);

ideal I = (ff,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];

// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,t),(x,y),dp;
setring(r2);
map PP = s,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x5-5*x4y+10*x3y2-10*x2y3+5*xy4-y5+(t69+4t67+6t65+t64+4t63+4t62+t61+6t60+4t58+t56-t54-2t52-t50-t49-3t46-2t45-6t44-8t43+3t42-7t41+6t40-6t39-5t38-11t37-4t36-19t35-8t33+t32-13t31-35t30+7t29-7t28+5t27-9t26-9t25+15t24+103t23-114t22+15t21+24t19+83t18-106t17+11t16+8t15+272t14-176t13+24t10+256t9-160t8+220t5+204)*x4+(-4t69-16t67-24t65-4t64-16t63-16t62-4t61-24t60-16t58-4t56+4t54+8t52+4t50+4t49+4t47+12t46+16t45+24t44+36t43+28t41+24t39+32t38+56t37+16t36+100t35+48t33-10t32+56t31+148t30-28t29+44t28-50t27+48t26+36t25-50t24-426t23+426t22-48t21-66t19-406t18+414t17-40t16-46t15-1058t14+626t13-138t10-1014t9+614t8-922t5-830)*x3y+(6t69+24t67+36t65+6t64+24t63+24t62+6t61+36t60+24t58+6t56-6t54-12t52-6t50-6t49-10t47-18t46-32t45-36t44-58t43-12t42-42t41-24t40-36t39-60t38-96t37-24t36-174t35-88t33+21t32-88t31-230t30+42t29-82t28+105t27-84t26-50t25+65t24+653t23-609t22+60t21+20t20+69t19+683t18-611t17+56t16+123t15+1557t14-861t13+289t10+1511t9-895t8+1445t5+1263)*x2y2+(-4t69-16t67-24t65-4t64-16t63-16t62-4t61-24t60-16t58-4t56+4t54+8t52+4t50+4t49+8t47+12t46+24t45+24t44+40t43+12t42+28t41+24t40+24t39+44t38+68t37+16t36+124t35+64t33-16t32+60t31+156t30-28t29+60t28-80t27+60t26+32t25-40t24-440t23+396t22-36t21-20t20-36t19-480t18+404t17-36t16-100t15-1028t14+548t13-220t10-1004t9+588t8-984t5-848)*xy3+(t69+4t67+6t65+t64+4t63+4t62+t61+6t60+4t58+t56-t54-2t52-t50-t49-2t47-3t46-6t45-6t44-10t43-3t42-7t41-6t40-6t39-11t38-17t37-4t36-31t35-16t33+4t32-15t31-39t30+7t29-15t28+20t27-15t26-8t25+10t24+110t23-99t22+9t21+5t20+9t19+120t18-101t17+9t16+25t15+257t14-137t13+55t10+251t9-147t8+246t5+212)*y4+(t110-t109+4t108-5t107+7t106-8t105+6t104-2t103-3t102+27t101-30t100+77t99-68t98+81t97-27t96-15t95+124t94-131t93+293t92-207t91+496t90-338t89+623t88-213t87+233t86+649t85-613t84+1668t83-1027t82+1933t81-589t80+1463t79+403t78+334t77+2118t76-1021t75+3585t74-1350t73+2772t72+249t71+1010t70+1698t69-80t68+2068t67-521t66+3269t65-1500t64+2168t63-1057t62-257t61+124t60-1363t59-2295t58-729t57-961t56-4812t55+1361t54-9803t53+3095t52-6997t51-2454t50-6030t49-5236t48-390t47-11169t46-1259t45-14825t44+5285t43-10868t42-6298t41-9148t40-6600t39+3703t38-16257t37-9710t36-6192t35+1363t34-4173t33-14485t32-14814t31+7336t30+750t29-17282t28-15169t27+836t26+6215t25-1721t24-27746t23-16468t22+13294t21-420t20-25512t19-14316t18-7468t17+6124t16-2320t15-45936t14-592t13-17220t10-22300t9-132t8-29544t5-14144)*x3+(-3t110+3t109-12t108+15t107-21t106+24t105-18t104+6t103+9t102-81t101+90t100-231t99+204t98-243t97+81t96+45t95-372t94+393t93-879t92+621t91-1488t90+1014t89-1869t88+645t87-711t86-1929t85+1815t84-4986t83+3093t82-5841t81+1843t80-4473t79-1107t78-1056t77-6324t76+3075t75-10781t74+4236t73-8534t72-385t71-3242t70-4900t69+618t68-6712t67+2443t66-10017t65+4722t64-5488t63+2389t62+2431t61-670t60+5045t59+7869t58+2365t57+5233t56+13144t55+133t54+28761t53-6425t52+22453t51+5786t50+25704t49+14618t48+4830t47+31375t46+7599t45+50619t44-15125t43+32514t42+11468t41+41990t40+20260t39-14985t38+45203t37+21688t36+37344t35-8991t34-7203t33+40721t32+47398t31-11240t30-20590t29+26014t28+44661t27+9540t26-18259t25-44227t24+76794t23+49092t22-30902t21-11340t20+9576t19+55818t18+22272t17-16142t16-29040t15+94896t14+12816t13+3060t10+56388t9+3036t8+57672t5+34872)*x2y+(3t110-3t109+12t108-15t107+21t106-24t105+18t104-6t103-9t102+81t101-90t100+231t99-204t98+243t97-81t96-45t95+372t94-393t93+879t92-621t91+1488t90-1014t89+1869t88-648t87+717t86+1920t85-1803t84+4977t83-3099t82+5862t81-1881t80+4515t79+1056t78+1083t77+6309t76-3081t75+10794t74-4329t73+8643t72+204t71+3348t70+4803t69-807t68+6966t67-2883t66+10122t65-4833t64+4980t63-1998t62-3261t61+819t60-5523t59-8361t58-2454t57-6408t56-12498t55-2241t54-28437t53+4995t52-23184t51-4998t50-29511t49-14073t48-6660t47-30309t46-9510t45-53691t44+14760t43-32469t42-7755t41-49263t40-20490t39+16923t38-43419t37-17967t36-46728t35+11442t34+17064t33-39354t32-48876t31+5856t30+29760t29-13098t28-44238t27-15564t26+18066t25+68922t24-73572t23-48936t22+26412t21+17640t20+23904t19-62253t18-22206t17+15027t16+47040t15-73440t14-18336t13+21240t10-51132t9-4356t8-42192t5-31092)*xy2+(-t110+t109-4t108+5t107-7t106+8t105-6t104+2t103+3t102-27t101+30t100-77t99+68t98-81t97+27t96+15t95-124t94+131t93-293t92+207t91-496t90+338t89-623t88+216t87-239t86-640t85+601t84-1659t83+1033t82-1954t81+627t80-1505t79-352t78-361t77-2103t76+1027t75-3598t74+1443t73-2881t72-68t71-1116t70-1601t69+269t68-2322t67+961t66-3374t65+1611t64-1660t63+666t62+1087t61-273t60+1841t59+2787t58+818t57+2136t56+4166t55+747t54+9479t53-1665t52+7728t51+1666t50+9837t49+4691t48+2220t47+10103t46+3170t45+17897t44-4920t43+10823t42+2585t41+16421t40+6830t39-5641t38+14473t37+5989t36+15576t35-3814t34-5688t33+13118t32+16292t31-1952t30-9920t29+4366t28+14746t27+5188t26-6022t25-22974t24+24524t23+16312t22-8804t21-5880t20-7968t19+20751t18+7402t17-5009t16-15680t15+24480t14+6112t13-7080t10+17044t9+1452t8+14064t5+10364)*y3+(-t148+2t147-5t146+8t145-10t144+9t143-3t142-8t141+14t140-34t139+28t138-48t137+58t136-73t135+71t134-41t133-72t132+82t131-248t130+2t129+88t128-397t127+452t126-392t125-188t124+190t123-1159t122+278t121-1571t120+1345t119-3228t118+3483t117-4467t116+502t115+224t114-7869t113+4475t112-8209t111+471t110-3642t109+283t108-11914t107+5758t106-17560t105-6901t104-846t103-20137t102-5032t101-346t100-33441t99+6963t98-22200t97-47579t96+16524t95-64227t94+17300t93-62356t92+16824t91-99562t90+42783t89-82936t88-100829t87+71636t86-210760t85+130999t84-155874t83-36179t82-78999t81-15377t80-121664t79-117160t78+40007t77-326813t76+307843t75-328116t74-73425t73+43379t72-259860t71+66045t70-97377t69-176749t68-10952t67+225012t66-359595t65+187822t64-220293t63+37472t62+104147t61+158839t60-300361t59+413741t58+169948t57-285995t56+831449t55-883743t54+940265t53-86400t52+378097t51+213271t50+117209t49+478787t48-73348t47+936955t46-573910t45+1096673t44-32500t43+530184t42+501592t41-24380t40+527784t39+98660t38+556512t37+73900t36+585240t35+292620t33+141060t32+282120t30+141060t28)*x2+(2t148-4t147+10t146-16t145+20t144-18t143+6t142+16t141-28t140+68t139-56t138+96t137-116t136+146t135-142t134+82t133+144t132-164t131+496t130-4t129-176t128+794t127-906t126+788t125+370t124-372t123+2312t122-562t121+3160t120-2722t119+6482t118-7004t117+8956t116-1014t115-436t114+15692t113-9012t112+16524t111-1196t110+7400t109-762t108+23614t107-11090t106+34438t105+13492t104+1846t103+39010t102+10556t101-938t100+65832t99-14466t98+43688t97+92068t96-36542t95+128484t94-43822t93+127534t92-46208t91+189892t90-82064t89+141116t88+195290t87-160152t86+392882t85-268992t84+270800t83+35736t82+129580t81-10896t80+171332t79+167820t78-124184t77+524536t76-647564t75+459884t74+36768t73-97704t72+196650t71-242050t70-55740t69+199070t68-97456t67-932224t66+428948t65-528144t64+339206t63-665444t62-765596t61-425282t60+422682t59-880094t58-1505932t57+147756t56-876156t55+1315670t54-2395924t53-867390t52-239998t51+964274t50-822812t49-2239568t48+454416t47+856594t46+1511672t45-2747842t44-577090t43+1387752t42+3626018t41-1293450t40-1515958t39+2320230t38+3534132t37+3340084t36-2825940t35+885150t34+5404060t33+5638672t32+209700t31-1186590t30+4773250t29+6138570t28+4937166t27-1471500t26+825750t25+8725750t24+4145580t23+2322000t22-922500t21+2970000t20+8197200t19+1898640t18+459000t17-180000t16+4995000t15+3947400t14+675000t13+4617000t10+772200t9+135000t8+2214000t5+432000)*xy+(-t148+2t147-5t146+8t145-10t144+9t143-3t142-8t141+14t140-34t139+28t138-48t137+58t136-73t135+71t134-41t133-72t132+82t131-248t130+2t129+88t128-397t127+453t126-394t125-185t124+186t123-1156t122+281t121-1580t120+1361t119-3241t118+3502t117-4478t116+507t115+218t114-7846t113+4506t112-8262t111+598t110-3700t109+381t108-11807t107+5545t106-17219t105-6746t104-923t103-19505t102-5278t101+469t100-32916t99+7233t98-21844t97-46034t96+18271t95-64242t94+21911t93-63767t92+23104t91-94946t90+41032t89-70558t88-97645t87+80076t86-196441t85+134496t84-135400t83-17868t82-64790t81+5448t80-85666t79-83910t78+62092t77-262268t76+323782t75-229942t74-18384t73+48852t72-98325t71+121025t70+27870t69-99535t68+48728t67+466112t66-214474t65+264072t64-169603t63+332722t62+382798t61+212641t60-211341t59+440047t58+752966t57-73878t56+438078t55-657835t54+1197962t53+433695t52+119999t51-482137t50+411406t49+1119784t48-227208t47-428297t46-755836t45+1373921t44+288545t43-693876t42-1813009t41+646725t40+757979t39-1160115t38-1767066t37-1670042t36+1412970t35-442575t34-2702030t33-2819336t32-104850t31+593295t30-2386625t29-3069285t28-2468583t27+735750t26-412875t25-4362875t24-2072790t23-1161000t22+461250t21-1485000t20-4098600t19-949320t18-229500t17+90000t16-2497500t15-1973700t14-337500t13-2308500t10-386100t9-67500t8-1107000t5-216000)*y2+(-t180+2t179-5t178+8t177-10t176+6t175+2t174-23t173+33t172-63t171+48t170-60t169+33t168-56t167-26t166-11t165-249t164+155t163-566t162+67t161-214t160-787t159+98t158-1231t157-1498t156-175t155-4086t154-1001t153-4183t152-4124t151-5659t150-7863t149-10057t148-18111t147-6982t146-39678t145-12600t144-42272t143-56828t142-31215t141-107479t140-80204t139-107697t138-180227t137-151486t136-236058t135-288020t134-321758t133-419290t132-529000t131-634341t130-634371t129-1129235t128-794059t127-1432211t126-1621661t125-1375943t124-2743427t123-1986589t122-3038583t121-3646956t120-3483098t119-4883385t118-4983017t117-5902985t116-6750916t115-7965118t114-8375346t113-9090104t112-12261423t111-10063114t110-14676964t109-14412822t108-13116013t107-21890957t106-14256649t105-21656196t104-21117643t103-19305513t102-27410920t101-20015709t100-26100325t99-21945215t98-27893862t97-23341165t96-19111790t95-27266646t94-9967661t93-26454360t92-10941313t91+1651307t90-18105079t89+14237451t88+508977t87+17336250t86+37639815t85+22697444t84+49825599t83+50980041t82+82075700t81+70282628t80+102410717t79+104508036t78+111750560t77+178059302t76+110078092t75+190630138t74+177887278t73+183383823t72+250691889t71+183464115t70+252944147t69+244914634t68+266164990t67+268600458t66+258218060t65+293475244t64+266655960t63+324834155t62+262649175t61+269449315t60+325127055t59+231535800t58+324009285t57+237373950t56+227348505t55+306528450t54+176051475t53+271016625t52+165284550t51+192207600t50+202209750t49+133801200t48+185004000t47+74879100t46+162661500t45+77719500t44+97470000t43+90598500t42+19129500t41+104557500t40+12879000t39+55417500t38+26284500t37+2092500t36+39690000t35+19845000t33+3240000t32+6480000t30+3240000t28)*x+(t180-2t179+5t178-8t177+10t176-6t175-2t174+23t173-33t172+63t171-48t170+60t169-33t168+56t167+26t166+11t165+249t164-155t163+566t162-67t161+214t160+787t159-98t158+1231t157+1498t156+175t155+4086t154+1001t153+4183t152+4124t151+5659t150+7863t149+10057t148+18111t147+6982t146+39678t145+12600t144+42272t143+56828t142+31215t141+107479t140+80204t139+107697t138+180227t137+151486t136+236058t135+288020t134+321758t133+419290t132+529000t131+634341t130+634371t129+1129235t128+794059t127+1432211t126+1621661t125+1375943t124+2743427t123+1986589t122+3038583t121+3646956t120+3483098t119+4883385t118+4983017t117+5902985t116+6750916t115+7965118t114+8375346t113+9090104t112+12261423t111+10063114t110+14676964t109+14412822t108+13116013t107+21890957t106+14256649t105+21656196t104+21117643t103+19305513t102+27410920t101+20015709t100+26100325t99+21945215t98+27893862t97+23341165t96+19111790t95+27266646t94+9967661t93+26454360t92+10941313t91-1651307t90+18105079t89-14237451t88-508977t87-17336250t86-37639815t85-22697444t84-49825599t83-50980041t82-82075700t81-70282628t80-102410717t79-104508036t78-111750560t77-178059302t76-110078092t75-190630138t74-177887278t73-183383823t72-250691889t71-183464115t70-252944147t69-244914634t68-266164990t67-268600458t66-258218060t65-293475244t64-266655960t63-324834155t62-262649175t61-269449315t60-325127055t59-231535800t58-324009285t57-237373950t56-227348505t55-306528450t54-176051475t53-271016625t52-165284550t51-192207600t50-202209750t49-133801200t48-185004000t47-74879100t46-162661500t45-77719500t44-97470000t43-90598500t42-19129500t41-104557500t40-12879000t39-55417500t38-26284500t37-2092500t36-39690000t35-19845000t33-3240000t32-6480000t30-3240000t28)*y

drawTropicalCurve(newfnox,"max");



==> anc/supplementaryMaterial/software/TypeVvertical.sing <==
/////////////////////////////////////////////
// Vertical Modifications for Type V Graph //
/////////////////////////////////////////////

// The following contains an example for the modified Type V graph in R^4 (with two smooth genus 1 components). The curve can be visualized by means of planar projections, after a sequence of 2 vertical modifications 

// Since our modifications involve square roots, we take our branch points to be squares, resp. negative of squares, for computational convenience.

// The parameters w2,..., w5 satisfy w2 = w3 < w4 = w5 with val(a5-a4)=val(a5) = val(a4) and val(a3-a2)=val(a3) = val(a2).


LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,t), (a2,a3,a4,a5, x,y,z),dp;
poly f=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// f;
// -a2*a3*a4*a5*x+a2*a3*a4*x^2+a2*a3*a5*x^2+a2*a4*a5*x^2+a3*a4*a5*x^2-a2*a3*x^3-a2*a4*x^3-a3*a4*x^3-a2*a5*x^3-a3*a5*x^3-a4*a5*x^3+a2*x^4+a3*x^4+a4*x^4+a5*x^4-x^5+y^2

setring(rr);
poly b2 = (5*t^14+t^16);
poly b3 = (t^14+t^19);
poly b4 = (3+t^8);
poly b5 = (1+t^5);

poly A2 = b2^2;
poly A3 = b3^2;
poly A4 = b4^2;
poly A5 = -1*b5^2;
map P2 = rr, A2, A3, A4, A5, x, y, z;

poly ff = P2(f);

ring r = (0,t),(x,y),dp;
map newP2 = rr, 0,0,0,0,x,y,0;
poly f2 = newP2(ff);
// f2;
// -x5+(t38+2t33+t32+10t30+26t28+t16-t10+6t8-2t5+8)*x4+(-t70-10t68-25t66-2t65-20t63-50t61-t60-10t58-25t56-t54-2t49-16t46-26t44+4t43+t42-12t41+4t40-38t38+2t37-156t36+20t35+36t33-8t32-80t30-208t28+t26+2t21+6t18+t16+12t13+9t10+6t8+18t5+9)*x3+(t86+10t84+25t82+2t81-t80+20t79-4t78+50t77+36t76-4t75+160t74-28t73+25t72+20t71+3t70+300t69+36t68+135t66+14t65+149t64+140t63+350t61+8t60-4t59+79t58+184t56-31t54-2t53-44t51-6t50-54t49-70t48-196t46-12t45-26t44-156t43-9t42-324t41-96t40-339t38-18t37-156t36-180t35-486t33-9t32-90t30-234t28)*x2+y2+(t96+10t94+25t92+4t91+40t89+6t88+100t87+66t86+210t84+24t83+150t82+244t81+9t80+640t79+126t78+100t77+586t76+36t75+910t74+384t73+25t72+1140t71+54t70+600t69+546t68+1410t66+36t65+150t64+360t63+900t61+9t60+90t58+225t56)*x

drawTropicalCurve(f2,"max");



///////////////////
// Z_4Y-projection //
///////////////////

poly b2 = newP2(b2);
poly b3 = newP2(b3);
poly b4 = newP2(b4);
poly b5 = newP2(b5);
poly A4 = newP2(A4);

poly g2 = substitute(f2, x, x+A4);
// g2;
// -x5+(t38+2t33+t32+10t30+26t28-4t16-t10-24t8-2t5-37)*x4+(-t70-10t68-25t66-2t65-20t63-50t61-t60-10t58-25t56+3t54+6t49+4t48+48t46+78t44+4t43+t42+36t41+28t40+238t38+2t37+468t36+20t35+108t33+22t32+280t30+728t28-3t26-72t24-6t21-18t18-327t16-36t13-27t10-666t8-54t5-513)*x3+(-2t86-20t84-50t82-4t81-t80-40t79-22t78-100t77-147t76-4t75-320t74-64t73-50t72-340t71-21t70-600t69-252t68-720t66-34t65-295t64-400t63+66t62-1000t61+59t60+8t59-188t58+72t57-407t56+584t54+4t53+936t52+88t51+12t50+432t49+298t48+2336t46+24t45+4264t44+312t43+15t42+1296t41+444t40+4161t38+30t37+8736t36+360t35-36t34+1458t33-282t32+2610t30-72t29+6786t28-162t26-2196t24-324t21-324t18-5022t16-648t13-243t10-6156t8-486t5-3159)*x2+y2+(-t102-10t100-25t98-2t97-t96-20t95-22t94-50t93-146t92-4t91-310t90-64t89-31t88-340t87-119t86-600t85-762t84-24t83-1620t82-350t81-307t80-1720t79-206t78-2800t77-1694t76-32t75-4149t74-564t73-1335t72-3300t71+211t70-5998t69-996t68+68t67-4503t66+126t65-2541t64-1980t63+2272t62-4926t61+3446t60+456t59-847t58+1728t57-1074t56+8409t54+106t53+14352t52+1512t51+90t50+5346t49+2177t48+17496t46+180t45+32994t44+2484t43-54t42+8748t41+846t40+18900t38-108t37+40716t36+1620t35-540t34+5832t33-4995t32+8100t30-1080t29+21060t28-1215t26-14148t24-2430t21-1458t18-21627t16-2916t13-729t10-18954t8-1458t5-7290)*x

drawTropicalCurve(g2,"max");

/////////////////////
// Z_2Y-projection //
/////////////////////

poly A2 = newP2(A2);

poly h2 = substitute(f2, x, x+A2);
// h2;
// -x5+(t38+2t33-4t32-40t30-99t28+t16-t10+6t8-2t5+8)*x4+(3t70+30t68+75t66+6t65-6t64+60t63-120t62+150t61-897t60-2970t58-3675t56-t54-2t49+4t48+24t46+74t44+4t43-3t42-12t41-12t40+102t38-6t37+444t36-60t35-164t33+24t32+240t30+592t28+t26+2t21+6t18+t16+12t13+9t10+6t8+18t5+9)*x3+(3t102+60t100+450t98+6t97+1496t96+120t95+1755t94+900t93-1497t92+3000t91-9940t90+3750t89-37050t88-73502t86-60645t84-50t82-4t81+5t80-40t79+68t78-100t77+378t76+8t75+1177t74+56t73+1783t72-40t71-96t70-606t69+1128t68-120t67+6855t66-928t65+10973t64-3280t63+480t62-4450t61+3584t60-4t59+11842t58+14614t56+44t54+4t53+16t51+12t50+96t49+113t48+284t46+24t45+49t44+204t43+18t42+576t41+192t40+516t38+36t37+294t36+360t35+864t33+18t32+180t30+441t28)*x2+y2+(t134+30t132+375t130+2t129+2499t128+60t127+9335t126+750t125+18051t124+5000t123+8655t122+18750t121-43375t120+37500t119-172501t118+31250t117-428145t116-606400t114-2t113-375498t112-40t111-581t110-300t109+404t108-996t107+2079t106-1182t105+6826t104+360t103+14302t102+198t101+14684t100-3560t99+5055t98-8264t97+35107t96-5280t95+92230t94-20850t93+92967t92-44504t91+19841t90-40040t89+73814t88-100t87+146084t86+2t85+120290t84+16t83+481t82+56t81+112t80+360t79+794t78+1162t77+2564t76+204t75+3349t74+1416t73+786t72+4860t71+1416t70+6918t69+4854t68+360t67+7215t66+2664t65+3609t64+8640t63+180t62+10350t61+1341t60+4410t58+5400t56)*x

drawTropicalCurve(h2,"max");




==> anc/supplementaryMaterial/software/allConesGenus2.sage <==
######################################################
# All 7 types of cones of M_2^trop and sample points #
######################################################

# The following script computes the polyhedran cones for representatives of all  7 cones in the moduli space of tropical curves of genus 2, and sample points on each relative interior.

# The descriptions are different for Dumbbell and Theta cones. In the first case, the variables are the 6 branch points, whereas for the later, we use a changing of variable, replacing a4 by x34 + a3.


#################
# Dumbbell Cone #
#################

# The following script constructs the Theta cone, with respect to the variables a6,a5,a4,a3,a2,a1:
# Its defining inequalities are:
# a6 - a5 >= 0
# a5 - a4 >= 0
# a4 - a3 >= 0
# a3 - a2 >= 0
# a2 - a1 >= 0


DumbbellCone = Polyhedron(ieqs=[(0,1,-1,0,0,0,0),(0,0,1,-1,0,0,0), (0,0,0,1,-1,0,0), (0,0,0,0,1,-1,0),(0,0,0,0,0,1,-1)])

# DumbbellCone.Hrepresentation()
# (An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 0, 0, 1, -1, 0) x + 0 >= 0,
#  An inequality (0, 0, 1, -1, 0, 0) x + 0 >= 0,
#  An inequality (0, 1, -1, 0, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# DumbbellCone.rays()
# (A ray in the direction (0, -1, -1, -1, -1, -1),
#  A ray in the direction (0, 0, -1, -1, -1, -1),
#  A ray in the direction (0, 0, 0, -1, -1, -1),
#  A ray in the direction (0, 0, 0, 0, -1, -1),
#  A ray in the direction (0, 0, 0, 0, 0, -1))



# DumbbellCone.lines()
# (A line in the direction (1, 1, 1, 1, 1, 1),)


# print dim(DumbbellCone)
# 6

##############
# Theta Cone #
##############

# Recall: the variables of SS are ordered a6,a5,x34,a3,a2,a1

# The following script constructs the Theta cone, with respect to the variables a6,a5,x34,a3,a2,a1:
# Its defining inequalities are:
# a6 - a5 >= 0
# a5 - a3 >= 0
# a3 - a2 >= 0
# a2 - a1 >= 0
# a3 - x34 >= 0

ThetaCone = Polyhedron(ieqs=[(0,1,-1,0,0,0,0),(0,0,1,0,-1,0,0), (0,0,0,0,1,-1,0),(0,0,0,0,0,1,-1), (0,0,0,-1,1,0,0)])

# ThetaCone.Hrepresentation()
# (An inequality (0, 0, -1, 1, 0, 0) x + 0 >= 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 0, 0, 1, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# ThetaCone.rays()
# (A ray in the direction (0, -1, -1, -1, -1, -1),
#  A ray in the direction (0, 0, -1, -1, -1, -1),
#  A ray in the direction (0, 0, 0, 0, -1, -1),
#  A ray in the direction (0, 0, 0, 0, 0, -1),
#  A ray in the direction (0, 0, -1, 0, 0, 0))

# ThetaCone.lines()
# (A line in the direction (1, 1, 1, 1, 1, 1),)


# print dim(ThetaCone)
# 6



#####################
# Figure Eight Cone #
#####################

# The following script constructs the Figure Eight cone, with respect to the variables a6,a5,a4,a3,a2,a1:
# Its defining inequalities are:
# a6 - a5 >= 0
# a5 - a4 >= 0
# a3 - a2 >= 0
# a2 - a1 >= 0
# a4 == a3 

FigEightCone = Polyhedron(ieqs=[(0,1,-1,0,0,0,0),(0,0,1,-1,0,0,0), (0,0,0,0,1,-1,0),(0,0,0,0,0,1,-1)], eqns=[(0,0,0,1,-1,0,0)])

# FigEightCone.Hrepresentation()
# (An equation (0, 0, 1, -1, 0, 0) x + 0 == 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 0, 1, 0, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, -1, 0, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# FigEightCone.rays()
# (A ray in the direction (0, -1, -1, -1, -1, -1),
#  A ray in the direction (0, 0, -1, -1, -1, -1),
#  A ray in the direction (0, 0, 0, 0, -1, -1),
#  A ray in the direction (0, 0, 0, 0, 0, -1))

# FigEightCone.lines()
# (A line in the direction (1, 1, 1, 1, 1, 1),)


# print dim(FigEightCone)
# 5



################################
# Figure Eight Cone from Theta #
################################

# Recall: the variables of SS are ordered a6,a5,x34,a3,a2,a1


# The following script constructs the Figure Eight cone, with respect to the variables a6,a5,x34,a3,a2,a1:
# Its defining inequalities are:
# a6 - a5 >= 0
# a5 - x34 >= 0
# a3 - a2 >= 0
# a2 - a1 >= 0
# x34 == a3 

FigEightConeT = Polyhedron(ieqs=[(0,1,-1,0,0,0,0),(0,0,1,-1,0,0,0), (0,0,0,0,1,-1,0),(0,0,0,0,0,1,-1)], eqns=[(0,0,0,1,-1,0,0)])

# FigEightConeT.Hrepresentation()
# (An equation (0, 0, 1, -1, 0, 0) x + 0 == 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 0, 1, 0, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, -1, 0, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# FigEightConeT.rays()
# (A ray in the direction (0, -1, -1, -1, -1, -1),
#  A ray in the direction (0, 0, -1, -1, -1, -1),
#  A ray in the direction (0, 0, 0, 0, -1, -1),
#  A ray in the direction (0, 0, 0, 0, 0, -1))

# FigEightConeT.lines()
# (A line in the direction (1, 1, 1, 1, 1, 1),)


# print dim(FigEightConeT)
# 5



###############
# TypeIV Cone #
###############

# The following script constructs the TypeIV cone, with respect to the variables a6,a5,a4,a3,a2,a1:
# Its defining inequalities are:
# a6 - a5 >= 0
# a5 - a3 >= 0
# a3 - a2 >= 0
# a2 - a1 >= 0
# a5 == a4 

TypeIVCone = Polyhedron(ieqs=[(0,1,-1,0,0,0,0),(0,0,1,0,-1,0,0), (0,0,0,0,1,-1,0),(0,0,0,0,0,1,-1)], eqns=[(0,0,1,-1,0,0,0)])

# TypeIVCone.Hrepresentation()
# (An equation (0, 1, -1, 0, 0, 0) x + 0 == 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 0, 0, 1, -1, 0) x + 0 >= 0,
#  An inequality (0, 1, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# TypeIVCone.rays()
# (A ray in the direction (0, -1, -1, -1, -1, -1),
#  A ray in the direction (0, 0, 0, -1, -1, -1),
#  A ray in the direction (0, 0, 0, 0, -1, -1),
#  A ray in the direction (0, 0, 0, 0, 0, -1))

# TypeIVCone.lines()
# (A line in the direction (1, 1, 1, 1, 1, 1),)

# print dim(TypeIVCone)
# 5


###############
# TypeIV Cone #
###############

# The following script constructs the TypeIV cone, with respect to the variables a6,a5,a4,a3,a2,a1:
# Its defining inequalities are:
# a6 - a4 >= 0
# a4 - a2 >= 0
# a2 - a1 >= 0
# a5 == a4 
# a3 == a2

TypeVCone = Polyhedron(ieqs=[(0,1,0,-1,0,0,0),(0,0,0,1,0,-1,0), (0,0,0,0,0,1,-1)], eqns=[(0,0,1,-1,0,0,0), (0,0,0,0,1,-1,0)])

# TypeVCone.Hrepresentation()
# (An equation (0, 0, 0, 1, -1, 0) x + 0 == 0,
#  An equation (0, 1, -1, 0, 0, 0) x + 0 == 0,
#  An inequality (0, 0, 0, 1, 0, -1) x + 0 >= 0,
#  An inequality (0, 1, 0, -1, 0, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# TypeVCone.rays()
# (A ray in the direction (0, -1, -1, -1, -1, -1),
#  A ray in the direction (0, 0, 0, -1, -1, -1),
#  A ray in the direction (0, 0, 0, 0, 0, -1))

# TypeVCone.lines()
# (A line in the direction (1, 1, 1, 1, 1, 1),)

# print dim(TypeVCone)
# 4



###############
# TypeVI Cone #
###############

# The following script constructs the Type VI cone, with respect to the variables a6,a5,a4,a3,a2,a1:
# Its defining inequalities are:
# a6 - a5 >= 0
# a3 - a2 >= 0
# a2 - a1 >= 0
# a5 == a3
# a4 == a3 

TypeVICone = Polyhedron(ieqs=[(0,1,-1,0,0,0,0), (0,0,0,0,1,-1,0),(0,0,0,0,0,1,-1)], eqns=[(0,0,1,-1,0,0,0),(0,0,0,1,-1,0,0)])

# TypeVICone.Hrepresentation()
# (An equation (0, 1, 0, -1, 0, 0) x + 0 == 0,
#  An equation (0, 1, -1, 0, 0, 0) x + 0 == 0,
#  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
#  An inequality (0, 1, 0, 0, -1, 0) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# TypeVICone.rays()
# (A ray in the direction (0, -1, -1, -1, -1, -1),
#  A ray in the direction (0, 0, 0, 0, -1, -1),
#  A ray in the direction (0, 0, 0, 0, 0, -1))

# TypeVICone.lines()
# (A line in the direction (1, 1, 1, 1, 1, 1),)

# print dim(TypeVICone)
# 4




################
# TypeVII Cone #
################

# The following script constructs the Type VII cone, with respect to the variables a6,a5,a4,a3,a2,a1:
# Its defining inequalities are:
# a6 - a2 >= 0
# a2 - a1 >= 0
# a5 == a4
# a4 == a3 
# a3 == a2

TypeVIICone = Polyhedron(ieqs=[(0,1,0,0,0,-1,0),(0,0,0,0,0,1,-1)], eqns=[(0,0,1,-1,0,0,0),(0,0,0,1,-1,0,0), (0,0,0,0,1,-1,0)])

# TypeVIICone.Hrepresentation()
# (An equation (0, 1, 0, 0, -1, 0) x + 0 == 0,
#  An equation (0, 1, 0, -1, 0, 0) x + 0 == 0,
#  An equation (0, 1, -1, 0, 0, 0) x + 0 == 0,
#  An inequality (0, 1, 0, 0, 0, -1) x + 0 >= 0,
#  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# TypeVIICone.rays()
# (A ray in the direction (0, -1, -1, -1, -1, -1),
#  A ray in the direction (0, 0, 0, 0, 0, -1))

# TypeVIICone.lines()
# (A line in the direction (1, 1, 1, 1, 1, 1),)

# print dim(TypeVIICone)
# 3





# ##########################

# ##########################
# # TypeVI Cone from Theta #
# ##########################

# # Recall: the variables of SS are ordered a6,a5,x34,a3,a2,a1


# # The following script constructs the TypeVI cone, with respect to the variables a6,a5,x34,a3,a2,a1:
# # Its defining inequalities are:
# # a6 - a5 >= 0
# # a3 - x34 >= 0
# # a3 - a2 >= 0
# # a2 - a1 >= 0
# # a5 == a3
# # a5 == a34



# TypeVIConeT = Polyhedron(ieqs=[(0,1,-1,0,0,0,0), (0,0,0,-1,1,0,0),(0,0,0,0,1,-1,0),(0,0,0,0,0,1,-1)], eqns=[(0,0,1,-1,0,0,0),(0,0,0,1,-1,0,0)])

# # TypeVIConeT.Hrepresentation()
# # (An equation (0, 1, 0, -1, 0, 0) x + 0 == 0,
# #  An equation (0, 1, -1, 0, 0, 0) x + 0 == 0,
# #  An inequality (0, 0, 0, 0, 1, -1) x + 0 >= 0,
# #  An inequality (0, 1, 0, 0, -1, 0) x + 0 >= 0,
# #  An inequality (1, -1, 0, 0, 0, 0) x + 0 >= 0)

# # TypeVIConeT.rays()
# # (A ray in the direction (0, -1, -1, -1, -1, -1),
# #  A ray in the direction (0, 0, 0, 0, -1, -1),
# #  A ray in the direction (0, 0, 0, 0, 0, -1))

# # TypeVIConeT.lines()
# # (A line in the direction (1, 1, 1, 1, 1, 1),)

# # print dim(TypeVICone)
# # 4


################################
# Computation of sample points #
################################

#################
# Dumbbell Cone #
#################

subdivisionsOfTypeCone = DumbbellCone
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointDumbbell = makeNegativeAndPrimitive(samplePoint[0])

# print pointDumbbell
# [0, -1, -2, -3, -4, -5]

##############
# Theta Cone #
##############

subdivisionsOfTypeCone = ThetaCone
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointTheta = makeNegativeAndPrimitive(samplePoint[0])

# print pointTheta
# [0, -1, -3, -2, -3, -4]


#####################
# Figure Eight Cone #
#####################

subdivisionsOfTypeCone = FigEightCone
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointFigEight = makeNegativeAndPrimitive(samplePoint[0])

# print pointFigEight
# [0, -1, -2, -2, -3, -4]

###############
# TypeIV Cone #
###############

subdivisionsOfTypeCone = TypeIVCone
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointTypeIV = makeNegativeAndPrimitive(samplePoint[0])

# print pointTypeIV
# [0, -1, -1, -2, -3, -4]


##############
# TypeV Cone #
##############

subdivisionsOfTypeCone = TypeVCone
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointTypeV = makeNegativeAndPrimitive(samplePoint[0])

# print pointTypeV
# [0, -1, -1, -2, -2, -3]

###############
# TypeVI Cone #
###############

subdivisionsOfTypeCone = TypeVICone
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointTypeVI = makeNegativeAndPrimitive(samplePoint[0])

# print pointTypeVI
# [0, -1, -1, -1, -2, -3]

################
# TypeVII Cone #
################

subdivisionsOfTypeCone = TypeVIICone
samplePoint = findRaysPiecesSamplePoint([subdivisionsOfTypeCone])[-1]
pointTypeVII = makeNegativeAndPrimitive(samplePoint[0])

# print pointTypeVII
# [0, -1, -1, -1, -1, -2]


==> anc/supplementaryMaterial/software/allLeadingTermsxzTypeII.txt <==
Order of the monomials in x:

[x^2, x^3, x^4]

allLeadingTermsxz
# {0: {(-2) * b4^2: [0, 1, 2, 3, 4, 5, 6,7,8]},
# 1: {(-1) * b2^2 * b5^2: [2],
#  (-1) * b34^2 * b5^2: [3],
#  (-1) * b5^2 * (b34^2 + b2^2): [6],
#  b4^4: [0,1,4],
#  (-1) * (-b4^2 + b5*b2) * (b4^2 + b5*b2): [7],
#  (-1) * (-b4^2 + b5*b34) * (b4^2 + b5*b34): [5],
#  (-1) * (-b4^4 + b5^2*b34^2 + b5^2*b2^2): [8]},
# 2: {(2) * b2^2 * b4^2 * b5^2: [0, 1, 2, 3, 4, 5, 6,7,8]}}


==> anc/supplementaryMaterial/software/allLeadingTermsyzTypeII.txt <==
Order of the monomials in y and z:

[y^4, y^3*z, y^2*z^2, y*z^3, z^4, y^3, y^2*z, y*z^2, z^3, y^2, y*z, z^2, y, z]

allLeadingTermsyz
{0: {0: 2*b5^3*b2^2,
  1: 2*b5^3*b34^2,
  2: 2*b5^3*b2^2,
  3: 2*b5^3*b34^2,
  4: 2*b5^3*b34^2 + 2*b5^3*b2^2,
  5: 2*b5^3*b34^2,
  6: 2*b5^3*b34^2 + 2*b5^3*b2^2,
  7: 2*b5^3*b2^2,
  8: 2*b5^3*b34^2 + 2*b5^3*b2^2},
 1: {0: -2*b5^3*b4^2,
  1: -2*b5^3*b4^2,
  2: -2*b5^3*b4^2,
  3: -2*b5^3*b4^2,
  4: -2*b5^3*b4^2,
  5: -2*b5^3*b4^2,
  6: -2*b5^3*b4^2,
  7: -2*b5^3*b4^2,
  8: -2*b5^3*b4^2},
 2: {0: 4*b5^5,
  1: 4*b5^5,
  2: 4*b5^5,
  3: 4*b5^5,
  4: 4*b5^5,
  5: 4*b5^5,
  6: 4*b5^5,
  7: 4*b5^5,
  8: 4*b5^5},
 3: {0: -4*b5^5,
  1: -4*b5^5,
  2: -4*b5^5,
  3: -4*b5^5,
  4: -4*b5^5,
  5: -4*b5^5,
  6: -4*b5^5,
  7: -4*b5^5,
  8: -4*b5^5},
 4: {0: b5^5,
  1: b5^5,
  2: b5^5,
  3: b5^5,
  4: b5^5,
  5: b5^5,
  6: b5^5,
  7: b5^5,
  8: b5^5},
 5: {0: -b5^4*b4^4*b2^2,
  1: -b5^4*b4^4*b34^2,
  2: b5^6*b2^4,
  3: b5^6*b34^4,
  4: -b5^4*b4^4*b34^2 - b5^4*b4^4*b2^2,
  5: -b5^4*b4^4*b34^2 + b5^6*b34^4,
  6: b5^6*b34^4 + 2*b5^6*b34^2*b2^2 + b5^6*b2^4,
  7: -b5^4*b4^4*b2^2 + b5^6*b2^4,
  8: -b5^4*b4^4*b34^2 + b5^6*b34^4 - b5^4*b4^4*b2^2 + 2*b5^6*b34^2*b2^2 + b5^6*b2^4},
 6: {0: 2*b5^6*b4^2*b2^2,
  1: -6*b5^6*b4^2*b34^2,
  2: 2*b5^6*b4^2*b2^2,
  3: -6*b5^6*b4^2*b34^2,
  4: -6*b5^6*b4^2*b34^2 + 2*b5^6*b4^2*b2^2,
  5: -6*b5^6*b4^2*b34^2,
  6: -6*b5^6*b4^2*b34^2 + 2*b5^6*b4^2*b2^2,
  7: 2*b5^6*b4^2*b2^2,
  8: -6*b5^6*b4^2*b34^2 + 2*b5^6*b4^2*b2^2},
 7: {0: -3*b5^6*b4^2*b2^2,
  1: 9*b5^6*b4^2*b34^2,
  2: -3*b5^6*b4^2*b2^2,
  3: 9*b5^6*b4^2*b34^2,
  4: 9*b5^6*b4^2*b34^2 - 3*b5^6*b4^2*b2^2,
  5: 9*b5^6*b4^2*b34^2,
  6: 9*b5^6*b4^2*b34^2 - 3*b5^6*b4^2*b2^2,
  7: -3*b5^6*b4^2*b2^2,
  8: 9*b5^6*b4^2*b34^2 - 3*b5^6*b4^2*b2^2},
 8: {0: b5^6*b4^2*b2^2,
  1: -3*b5^6*b4^2*b34^2,
  2: b5^6*b4^2*b2^2,
  3: -3*b5^6*b4^2*b34^2,
  4: -3*b5^6*b4^2*b34^2 + b5^6*b4^2*b2^2,
  5: -3*b5^6*b4^2*b34^2,
  6: -3*b5^6*b4^2*b34^2 + b5^6*b4^2*b2^2,
  7: b5^6*b4^2*b2^2,
  8: -3*b5^6*b4^2*b34^2 + b5^6*b4^2*b2^2},
 9: {0: -4*b5^7*b4^4*b34^2*b2^2,
  1: -4*b5^7*b4^4*b34^2*b2^2,
  2: -4*b5^7*b4^4*b34^2*b2^2,
  3: -4*b5^7*b4^4*b34^2*b2^2,
  4: -4*b5^7*b4^4*b34^2*b2^2,
  5: -4*b5^7*b4^4*b34^2*b2^2,
  6: -4*b5^7*b4^4*b34^2*b2^2,
  7: -4*b5^7*b4^4*b34^2*b2^2,
  8: -4*b5^7*b4^4*b34^2*b2^2},
 10: {0: 2*b5^7*b4^6*b34^2,
  1: 2*b5^7*b4^6*b34^2,
  2: 2*b5^7*b4^6*b34^2,
  3: 2*b5^7*b4^6*b34^2,
  4: 2*b5^7*b4^6*b34^2,
  5: 2*b5^7*b4^6*b34^2,
  6: 2*b5^7*b4^6*b34^2,
  7: 2*b5^7*b4^6*b34^2,
  8: 2*b5^7*b4^6*b34^2},
 11: {0: -b5^7*b4^6*b34^2,
  1: -b5^7*b4^6*b34^2,
  2: -b5^7*b4^6*b34^2,
  3: -b5^7*b4^6*b34^2,
  4: -b5^7*b4^6*b34^2,
  5: -b5^7*b4^6*b34^2,
  6: -b5^7*b4^6*b34^2,
  7: -b5^7*b4^6*b34^2,
  8: -b5^7*b4^6*b34^2},
 12: {0: b5^8*b4^8*b34^2*b2^2,
  1: b5^8*b4^8*b34^2*b2^2,
  2: b5^8*b4^8*b34^2*b2^2,
  3: b5^8*b4^8*b34^2*b2^2,
  4: b5^8*b4^8*b34^2*b2^2,
  5: b5^8*b4^8*b34^2*b2^2,
  6: b5^8*b4^8*b34^2*b2^2,
  7: b5^8*b4^8*b34^2*b2^2,
  8: b5^8*b4^8*b34^2*b2^2},
 13: {0: -b5^8*b4^8*b34^2*b2^2,
  1: -b5^8*b4^8*b34^2*b2^2,
  2: -b5^8*b4^8*b34^2*b2^2,
  3: -b5^8*b4^8*b34^2*b2^2,
  4: -b5^8*b4^8*b34^2*b2^2,
  5: -b5^8*b4^8*b34^2*b2^2,
  6: -b5^8*b4^8*b34^2*b2^2,
  7: -b5^8*b4^8*b34^2*b2^2,
  8: -b5^8*b4^8*b34^2*b2^2}}


==> anc/supplementaryMaterial/software/coefficientsProjectionMxz.sage <==
Mx4 = (-b2^2-b3^2-b4^2)

Mx3 = (b2^2*b3^2+b2^2*b4^2-b2^2*b5^2+b3^2*b4^2-b3^2*b5^2+2*b3*b4*b5^2-b4^2*b5^2)

Mx2 = (-b2^2*b3^2*b4^2+b2^2*b3^2*b5^2+b2^2*b4^2*b5^2)



==> anc/supplementaryMaterial/software/coefficientsProjectionMxz.txt <==
Mx4 = (-b2^2-b3^2-b4^2)

Mx3 = (b2^2*b3^2+b2^2*b4^2-b2^2*b5^2+b3^2*b4^2-b3^2*b5^2+2*b3*b4*b5^2-b4^2*b5^2)

Mx2 = (-b2^2*b3^2*b4^2+b2^2*b3^2*b5^2+b2^2*b4^2*b5^2)



==> anc/supplementaryMaterial/software/coefficientsProjectionMxzRefined.sage <==
MX4 = (-b2^2-b3^2-b4^2-b5^2*e2^2-2*b5^2*e2)

MX3 = (b2^2*b3^2+b2^2*b4^2-b2^2*b5^2+b3^2*b4^2-b3^2*b5^2+2*b3*b4*b5^2*e1*e2+2*b3*b4*b5^2*e1+2*b3*b4*b5^2*e2+2*b3*b4*b5^2-b4^2*b5^2)

MX2 = (-b2^2*b3^2*b4^2+b2^2*b3^2*b5^2+b2^2*b4^2*b5^2-b3^2*b4^2*b5^2*e1^2-2*b3^2*b4^2*b5^2*e1)

MX = (-b2^2*b3^2*b4^2*b5^2)

MXZ = (-2*b3*b4*b5*e1-2*b3*b4*b5)

MX2Z = (2*b5*e2+2*b5)



==> anc/supplementaryMaterial/software/coefficientsProjectionMxzRefined.txt <==
MX4 = (-b2^2-b3^2-b4^2-b5^2*e2^2-2*b5^2*e2)

MX3 = (b2^2*b3^2+b2^2*b4^2-b2^2*b5^2+b3^2*b4^2-b3^2*b5^2+2*b3*b4*b5^2*e1*e2+2*b3*b4*b5^2*e1+2*b3*b4*b5^2*e2+2*b3*b4*b5^2-b4^2*b5^2)

MX2 = (-b2^2*b3^2*b4^2+b2^2*b3^2*b5^2+b2^2*b4^2*b5^2-b3^2*b4^2*b5^2*e1^2-2*b3^2*b4^2*b5^2*e1)

MX = (-b2^2*b3^2*b4^2*b5^2)

MXZ = (-2*b3*b4*b5*e1-2*b3*b4*b5)

MX2Z = (2*b5*e2+2*b5)



==> anc/supplementaryMaterial/software/coefficientsProjectionyz.sage <==
mx4 = (b2^4*b5-b2^2*b3*b4*b5+2*b2^2*b5^3+b3^4*b5-b3^3*b4*b5+2*b3^2*b5^3-b3*b4^3*b5-4*b3*b4*b5^3+b4^4*b5+2*b4^2*b5^3)

mx3y = (-4*b2^4*b5+4*b2^2*b3*b4*b5-4*b2^2*b5^3-4*b3^4*b5+4*b3^3*b4*b5-4*b3^2*b5^3+4*b3*b4^3*b5+6*b3*b4*b5^3-4*b4^4*b5-4*b4^2*b5^3)

mx2y2 = (6*b2^4*b5-6*b2^2*b3*b4*b5+2*b2^2*b5^3+6*b3^4*b5-6*b3^3*b4*b5+2*b3^2*b5^3-6*b3*b4^3*b5+b3*b4*b5^3+6*b4^4*b5+2*b4^2*b5^3+4*b5^5)

mxy3 = (-4*b2^4*b5+4*b2^2*b3*b4*b5-4*b3^4*b5+4*b3^3*b4*b5+4*b3*b4^3*b5-4*b3*b4*b5^3-4*b4^4*b5-4*b5^5)

my4 = (b2^4*b5-b2^2*b3*b4*b5+b3^4*b5-b3^3*b4*b5-b3*b4^3*b5+b3*b4*b5^3+b4^4*b5+b5^5)

mx3 = (b2^4*b3^4*b5^2-b2^4*b3^3*b4*b5^2-b2^4*b3*b4^3*b5^2+b2^4*b3*b4*b5^4+b2^4*b4^4*b5^2+b2^4*b5^6-b2^2*b3^5*b4*b5^2+b2^2*b3^4*b4^2*b5^2+3*b2^2*b3^3*b4*b5^4+b2^2*b3^2*b4^4*b5^2-7*b2^2*b3^2*b4^2*b5^4+2*b2^2*b3^2*b5^6-b2^2*b3*b4^5*b5^2+3*b2^2*b3*b4^3*b5^4-4*b2^2*b3*b4*b5^6+2*b2^2*b4^2*b5^6-b3^5*b4^3*b5^2+b3^5*b4*b5^4+2*b3^4*b4^4*b5^2-5*b3^4*b4^2*b5^4+b3^4*b5^6-b3^3*b4^5*b5^2+8*b3^3*b4^3*b5^4-4*b3^3*b4*b5^6-5*b3^2*b4^4*b5^4+6*b3^2*b4^2*b5^6+b3*b4^5*b5^4-4*b3*b4^3*b5^6+b4^4*b5^6)

mx2y = (-3*b2^4*b3^4*b5^2+3*b2^4*b3^3*b4*b5^2+3*b2^4*b3*b4^3*b5^2-3*b2^4*b3*b4*b5^4-3*b2^4*b4^4*b5^2-3*b2^4*b5^6+3*b2^2*b3^5*b4*b5^2-3*b2^2*b3^4*b4^2*b5^2-3*b2^2*b3^3*b4*b5^4-3*b2^2*b3^2*b4^4*b5^2+9*b2^2*b3^2*b4^2*b5^4-2*b2^2*b3^2*b5^6+3*b2^2*b3*b4^5*b5^2-3*b2^2*b3*b4^3*b5^4+6*b2^2*b3*b4*b5^6-2*b2^2*b4^2*b5^6+3*b3^5*b4^3*b5^2-3*b3^5*b4*b5^4-6*b3^4*b4^4*b5^2+7*b3^4*b4^2*b5^4-3*b3^4*b5^6+3*b3^3*b4^5*b5^2-8*b3^3*b4^3*b5^4+6*b3^3*b4*b5^6+7*b3^2*b4^4*b5^4-6*b3^2*b4^2*b5^6-3*b3*b4^5*b5^4+6*b3*b4^3*b5^6-3*b4^4*b5^6)

mxy2 = (3*b2^4*b3^4*b5^2-3*b2^4*b3^3*b4*b5^2-3*b2^4*b3*b4^3*b5^2+3*b2^4*b3*b4*b5^4+3*b2^4*b4^4*b5^2+3*b2^4*b5^6-3*b2^2*b3^5*b4*b5^2+3*b2^2*b3^4*b4^2*b5^2+3*b2^2*b3^2*b4^4*b5^2-3*b2^2*b3^2*b4^2*b5^4-3*b2^2*b3*b4^5*b5^2-3*b2^2*b3*b4*b5^6-3*b3^5*b4^3*b5^2+3*b3^5*b4*b5^4+6*b3^4*b4^4*b5^2-3*b3^4*b4^2*b5^4+3*b3^4*b5^6-3*b3^3*b4^5*b5^2-3*b3^3*b4*b5^6-3*b3^2*b4^4*b5^4+3*b3*b4^5*b5^4-3*b3*b4^3*b5^6+3*b4^4*b5^6)

my3 = (-b2^4*b3^4*b5^2+b2^4*b3^3*b4*b5^2+b2^4*b3*b4^3*b5^2-b2^4*b3*b4*b5^4-b2^4*b4^4*b5^2-b2^4*b5^6+b2^2*b3^5*b4*b5^2-b2^2*b3^4*b4^2*b5^2-b2^2*b3^2*b4^4*b5^2+b2^2*b3^2*b4^2*b5^4+b2^2*b3*b4^5*b5^2+b2^2*b3*b4*b5^6+b3^5*b4^3*b5^2-b3^5*b4*b5^4-2*b3^4*b4^4*b5^2+b3^4*b4^2*b5^4-b3^4*b5^6+b3^3*b4^5*b5^2+b3^3*b4*b5^6+b3^2*b4^4*b5^4-b3*b4^5*b5^4+b3*b4^3*b5^6-b4^4*b5^6)

mx2 = (-b2^4*b3^5*b4^3*b5^3+b2^4*b3^5*b4*b5^5+2*b2^4*b3^4*b4^4*b5^3-b2^4*b3^4*b4^2*b5^5+b2^4*b3^4*b5^7-b2^4*b3^3*b4^5*b5^3-b2^4*b3^3*b4*b5^7-b2^4*b3^2*b4^4*b5^5+b2^4*b3*b4^5*b5^5-b2^4*b3*b4^3*b5^7+b2^4*b4^4*b5^7+b2^2*b3^6*b4^4*b5^3-b2^2*b3^6*b4^2*b5^5-2*b2^2*b3^5*b4^5*b5^3-b2^2*b3^5*b4*b5^7+b2^2*b3^4*b4^6*b5^3+2*b2^2*b3^4*b4^4*b5^5+2*b2^2*b3^3*b4^3*b5^7-b2^2*b3^2*b4^6*b5^5-b2^2*b3*b4^5*b5^7)

mxy = (2*b2^4*b3^5*b4^3*b5^3-2*b2^4*b3^5*b4*b5^5-4*b2^4*b3^4*b4^4*b5^3+2*b2^4*b3^4*b4^2*b5^5-2*b2^4*b3^4*b5^7+2*b2^4*b3^3*b4^5*b5^3+2*b2^4*b3^3*b4*b5^7+2*b2^4*b3^2*b4^4*b5^5-2*b2^4*b3*b4^5*b5^5+2*b2^4*b3*b4^3*b5^7-2*b2^4*b4^4*b5^7-2*b2^2*b3^6*b4^4*b5^3+2*b2^2*b3^6*b4^2*b5^5+4*b2^2*b3^5*b4^5*b5^3-2*b2^2*b3^5*b4^3*b5^5+2*b2^2*b3^5*b4*b5^7-2*b2^2*b3^4*b4^6*b5^3-2*b2^2*b3^4*b4^2*b5^7-2*b2^2*b3^3*b4^5*b5^5+2*b2^2*b3^2*b4^6*b5^5-2*b2^2*b3^2*b4^4*b5^7+2*b2^2*b3*b4^5*b5^7+2*b3^6*b4^4*b5^5-4*b3^5*b4^5*b5^5+2*b3^5*b4^3*b5^7+2*b3^4*b4^6*b5^5-4*b3^4*b4^4*b5^7+2*b3^3*b4^5*b5^7)

my2 = (-b2^4*b3^5*b4^3*b5^3+b2^4*b3^5*b4*b5^5+2*b2^4*b3^4*b4^4*b5^3-b2^4*b3^4*b4^2*b5^5+b2^4*b3^4*b5^7-b2^4*b3^3*b4^5*b5^3-b2^4*b3^3*b4*b5^7-b2^4*b3^2*b4^4*b5^5+b2^4*b3*b4^5*b5^5-b2^4*b3*b4^3*b5^7+b2^4*b4^4*b5^7+b2^2*b3^6*b4^4*b5^3-b2^2*b3^6*b4^2*b5^5-2*b2^2*b3^5*b4^5*b5^3+b2^2*b3^5*b4^3*b5^5-b2^2*b3^5*b4*b5^7+b2^2*b3^4*b4^6*b5^3+b2^2*b3^4*b4^2*b5^7+b2^2*b3^3*b4^5*b5^5-b2^2*b3^2*b4^6*b5^5+b2^2*b3^2*b4^4*b5^7-b2^2*b3*b4^5*b5^7-b3^6*b4^4*b5^5+2*b3^5*b4^5*b5^5-b3^5*b4^3*b5^7-b3^4*b4^6*b5^5+2*b3^4*b4^4*b5^7-b3^3*b4^5*b5^7)

mx = (-b2^4*b3^6*b4^4*b5^6+2*b2^4*b3^5*b4^5*b5^6-b2^4*b3^5*b4^3*b5^8-b2^4*b3^4*b4^6*b5^6+2*b2^4*b3^4*b4^4*b5^8-b2^4*b3^3*b4^5*b5^8+b2^2*b3^7*b4^5*b5^6-2*b2^2*b3^6*b4^6*b5^6+b2^2*b3^6*b4^4*b5^8+b2^2*b3^5*b4^7*b5^6-2*b2^2*b3^5*b4^5*b5^8+b2^2*b3^4*b4^6*b5^8)

my = (b2^4*b3^6*b4^4*b5^6-2*b2^4*b3^5*b4^5*b5^6+b2^4*b3^5*b4^3*b5^8+b2^4*b3^4*b4^6*b5^6-2*b2^4*b3^4*b4^4*b5^8+b2^4*b3^3*b4^5*b5^8-b2^2*b3^7*b4^5*b5^6+2*b2^2*b3^6*b4^6*b5^6-b2^2*b3^6*b4^4*b5^8-b2^2*b3^5*b4^7*b5^6+2*b2^2*b3^5*b4^5*b5^8-b2^2*b3^4*b4^6*b5^8)



==> anc/supplementaryMaterial/software/coefficientsProjectionyz.txt <==
mx4 = (b2^4*b5-b2^2*b3*b4*b5+2*b2^2*b5^3+b3^4*b5-b3^3*b4*b5+2*b3^2*b5^3-b3*b4^3*b5-4*b3*b4*b5^3+b4^4*b5+2*b4^2*b5^3)

mx3y = (-4*b2^4*b5+4*b2^2*b3*b4*b5-4*b2^2*b5^3-4*b3^4*b5+4*b3^3*b4*b5-4*b3^2*b5^3+4*b3*b4^3*b5+6*b3*b4*b5^3-4*b4^4*b5-4*b4^2*b5^3)

mx2y2 = (6*b2^4*b5-6*b2^2*b3*b4*b5+2*b2^2*b5^3+6*b3^4*b5-6*b3^3*b4*b5+2*b3^2*b5^3-6*b3*b4^3*b5+b3*b4*b5^3+6*b4^4*b5+2*b4^2*b5^3+4*b5^5)

mxy3 = (-4*b2^4*b5+4*b2^2*b3*b4*b5-4*b3^4*b5+4*b3^3*b4*b5+4*b3*b4^3*b5-4*b3*b4*b5^3-4*b4^4*b5-4*b5^5)

my4 = (b2^4*b5-b2^2*b3*b4*b5+b3^4*b5-b3^3*b4*b5-b3*b4^3*b5+b3*b4*b5^3+b4^4*b5+b5^5)

mx3 = (b2^4*b3^4*b5^2-b2^4*b3^3*b4*b5^2-b2^4*b3*b4^3*b5^2+b2^4*b3*b4*b5^4+b2^4*b4^4*b5^2+b2^4*b5^6-b2^2*b3^5*b4*b5^2+b2^2*b3^4*b4^2*b5^2+3*b2^2*b3^3*b4*b5^4+b2^2*b3^2*b4^4*b5^2-7*b2^2*b3^2*b4^2*b5^4+2*b2^2*b3^2*b5^6-b2^2*b3*b4^5*b5^2+3*b2^2*b3*b4^3*b5^4-4*b2^2*b3*b4*b5^6+2*b2^2*b4^2*b5^6-b3^5*b4^3*b5^2+b3^5*b4*b5^4+2*b3^4*b4^4*b5^2-5*b3^4*b4^2*b5^4+b3^4*b5^6-b3^3*b4^5*b5^2+8*b3^3*b4^3*b5^4-4*b3^3*b4*b5^6-5*b3^2*b4^4*b5^4+6*b3^2*b4^2*b5^6+b3*b4^5*b5^4-4*b3*b4^3*b5^6+b4^4*b5^6)

mx2y = (-3*b2^4*b3^4*b5^2+3*b2^4*b3^3*b4*b5^2+3*b2^4*b3*b4^3*b5^2-3*b2^4*b3*b4*b5^4-3*b2^4*b4^4*b5^2-3*b2^4*b5^6+3*b2^2*b3^5*b4*b5^2-3*b2^2*b3^4*b4^2*b5^2-3*b2^2*b3^3*b4*b5^4-3*b2^2*b3^2*b4^4*b5^2+9*b2^2*b3^2*b4^2*b5^4-2*b2^2*b3^2*b5^6+3*b2^2*b3*b4^5*b5^2-3*b2^2*b3*b4^3*b5^4+6*b2^2*b3*b4*b5^6-2*b2^2*b4^2*b5^6+3*b3^5*b4^3*b5^2-3*b3^5*b4*b5^4-6*b3^4*b4^4*b5^2+7*b3^4*b4^2*b5^4-3*b3^4*b5^6+3*b3^3*b4^5*b5^2-8*b3^3*b4^3*b5^4+6*b3^3*b4*b5^6+7*b3^2*b4^4*b5^4-6*b3^2*b4^2*b5^6-3*b3*b4^5*b5^4+6*b3*b4^3*b5^6-3*b4^4*b5^6)

mxy2 = (3*b2^4*b3^4*b5^2-3*b2^4*b3^3*b4*b5^2-3*b2^4*b3*b4^3*b5^2+3*b2^4*b3*b4*b5^4+3*b2^4*b4^4*b5^2+3*b2^4*b5^6-3*b2^2*b3^5*b4*b5^2+3*b2^2*b3^4*b4^2*b5^2+3*b2^2*b3^2*b4^4*b5^2-3*b2^2*b3^2*b4^2*b5^4-3*b2^2*b3*b4^5*b5^2-3*b2^2*b3*b4*b5^6-3*b3^5*b4^3*b5^2+3*b3^5*b4*b5^4+6*b3^4*b4^4*b5^2-3*b3^4*b4^2*b5^4+3*b3^4*b5^6-3*b3^3*b4^5*b5^2-3*b3^3*b4*b5^6-3*b3^2*b4^4*b5^4+3*b3*b4^5*b5^4-3*b3*b4^3*b5^6+3*b4^4*b5^6)

my3 = (-b2^4*b3^4*b5^2+b2^4*b3^3*b4*b5^2+b2^4*b3*b4^3*b5^2-b2^4*b3*b4*b5^4-b2^4*b4^4*b5^2-b2^4*b5^6+b2^2*b3^5*b4*b5^2-b2^2*b3^4*b4^2*b5^2-b2^2*b3^2*b4^4*b5^2+b2^2*b3^2*b4^2*b5^4+b2^2*b3*b4^5*b5^2+b2^2*b3*b4*b5^6+b3^5*b4^3*b5^2-b3^5*b4*b5^4-2*b3^4*b4^4*b5^2+b3^4*b4^2*b5^4-b3^4*b5^6+b3^3*b4^5*b5^2+b3^3*b4*b5^6+b3^2*b4^4*b5^4-b3*b4^5*b5^4+b3*b4^3*b5^6-b4^4*b5^6)

mx2 = (-b2^4*b3^5*b4^3*b5^3+b2^4*b3^5*b4*b5^5+2*b2^4*b3^4*b4^4*b5^3-b2^4*b3^4*b4^2*b5^5+b2^4*b3^4*b5^7-b2^4*b3^3*b4^5*b5^3-b2^4*b3^3*b4*b5^7-b2^4*b3^2*b4^4*b5^5+b2^4*b3*b4^5*b5^5-b2^4*b3*b4^3*b5^7+b2^4*b4^4*b5^7+b2^2*b3^6*b4^4*b5^3-b2^2*b3^6*b4^2*b5^5-2*b2^2*b3^5*b4^5*b5^3-b2^2*b3^5*b4*b5^7+b2^2*b3^4*b4^6*b5^3+2*b2^2*b3^4*b4^4*b5^5+2*b2^2*b3^3*b4^3*b5^7-b2^2*b3^2*b4^6*b5^5-b2^2*b3*b4^5*b5^7)

mxy = (2*b2^4*b3^5*b4^3*b5^3-2*b2^4*b3^5*b4*b5^5-4*b2^4*b3^4*b4^4*b5^3+2*b2^4*b3^4*b4^2*b5^5-2*b2^4*b3^4*b5^7+2*b2^4*b3^3*b4^5*b5^3+2*b2^4*b3^3*b4*b5^7+2*b2^4*b3^2*b4^4*b5^5-2*b2^4*b3*b4^5*b5^5+2*b2^4*b3*b4^3*b5^7-2*b2^4*b4^4*b5^7-2*b2^2*b3^6*b4^4*b5^3+2*b2^2*b3^6*b4^2*b5^5+4*b2^2*b3^5*b4^5*b5^3-2*b2^2*b3^5*b4^3*b5^5+2*b2^2*b3^5*b4*b5^7-2*b2^2*b3^4*b4^6*b5^3-2*b2^2*b3^4*b4^2*b5^7-2*b2^2*b3^3*b4^5*b5^5+2*b2^2*b3^2*b4^6*b5^5-2*b2^2*b3^2*b4^4*b5^7+2*b2^2*b3*b4^5*b5^7+2*b3^6*b4^4*b5^5-4*b3^5*b4^5*b5^5+2*b3^5*b4^3*b5^7+2*b3^4*b4^6*b5^5-4*b3^4*b4^4*b5^7+2*b3^3*b4^5*b5^7)

my2 = (-b2^4*b3^5*b4^3*b5^3+b2^4*b3^5*b4*b5^5+2*b2^4*b3^4*b4^4*b5^3-b2^4*b3^4*b4^2*b5^5+b2^4*b3^4*b5^7-b2^4*b3^3*b4^5*b5^3-b2^4*b3^3*b4*b5^7-b2^4*b3^2*b4^4*b5^5+b2^4*b3*b4^5*b5^5-b2^4*b3*b4^3*b5^7+b2^4*b4^4*b5^7+b2^2*b3^6*b4^4*b5^3-b2^2*b3^6*b4^2*b5^5-2*b2^2*b3^5*b4^5*b5^3+b2^2*b3^5*b4^3*b5^5-b2^2*b3^5*b4*b5^7+b2^2*b3^4*b4^6*b5^3+b2^2*b3^4*b4^2*b5^7+b2^2*b3^3*b4^5*b5^5-b2^2*b3^2*b4^6*b5^5+b2^2*b3^2*b4^4*b5^7-b2^2*b3*b4^5*b5^7-b3^6*b4^4*b5^5+2*b3^5*b4^5*b5^5-b3^5*b4^3*b5^7-b3^4*b4^6*b5^5+2*b3^4*b4^4*b5^7-b3^3*b4^5*b5^7)

mx = (-b2^4*b3^6*b4^4*b5^6+2*b2^4*b3^5*b4^5*b5^6-b2^4*b3^5*b4^3*b5^8-b2^4*b3^4*b4^6*b5^6+2*b2^4*b3^4*b4^4*b5^8-b2^4*b3^3*b4^5*b5^8+b2^2*b3^7*b4^5*b5^6-2*b2^2*b3^6*b4^6*b5^6+b2^2*b3^6*b4^4*b5^8+b2^2*b3^5*b4^7*b5^6-2*b2^2*b3^5*b4^5*b5^8+b2^2*b3^4*b4^6*b5^8)

my = (b2^4*b3^6*b4^4*b5^6-2*b2^4*b3^5*b4^5*b5^6+b2^4*b3^5*b4^3*b5^8+b2^4*b3^4*b4^6*b5^6-2*b2^4*b3^4*b4^4*b5^8+b2^4*b3^3*b4^5*b5^8-b2^2*b3^7*b4^5*b5^6+2*b2^2*b3^6*b4^6*b5^6-b2^2*b3^6*b4^4*b5^8-b2^2*b3^5*b4^7*b5^6+2*b2^2*b3^5*b4^5*b5^8-b2^2*b3^4*b4^6*b5^8)



==> anc/supplementaryMaterial/software/coefficientsyz/GroebnerFanmx4.sobj <==
xœ¥VùW"˜øLÔxô>¨ÖvmdØÚ¢$)ð¬iûºÝG²Ê. 6˜Rµ­½ïû¾¯²ŸtÞ۝4ý©ŸeÙù~¿3óޛÙáÕ핦½,c
Ç[nÆV뵶Ww»[nÔå¢'VÕöØ<ò+r©a×fAäèUØށƒY
»Ý"AC†€ƙ677suIÃF.2ˆGeâ>F¸©¿b†­¤äã֒¬Úkµ–UujÒ³]	»ø¡J]V«Nő^«Ù¾tìT°Wܜ»žŠ5ë‹ça"3«R÷¤µäTZ0ցÝFïI¯%—eƒ¹öi€=<b^+Â^ãöÙ+ˆˆ÷8€Ç;¨pñM¶€›Wç[ÜJž·!¸]$';Ü©@
Á]¶$þnQLwAùQ®ÃX{Cúe½éûCÚ <G'~ ¤¤•Bz "1JréxH›"$t2¤S"déãÅ>Lޏ }"ÜÀ£äý˜"d>.à	<ܓᾞ¢ÜOS¶4&9êS¤OSŠê3¡~ŠÂNÓ²YÔτzŽè<ÅPŸ
4GñóäøêÅP/]¦x.åßg¹öºãÚµž·èlž%§sðœÏ…ûxž¾@
\çÅP·H‰Rب/†z…–hCõj¨/½BñêçÃs\ ø9º¨{¡^'z•âq&´š­4ÊG¶oÛfÙ««5§b·œºUso]"¦‰X'Y­öªŒ–Ú®+[
§¢~	Xºp2›™-[ÓÙK1<òÙÙL:Ÿ-/hÞd¬˜^(±‰dÔT×ÎÃÑ83£>D`2E+ˆ áõA"ÔH‰0ñ¬¥3Mö.QšOOe?\j®X>mݨÆñš0Y<j'×ë06cÍL•çŠè4==ÎX)[˜Ïg§²é¼Úû</fÔsjn6SbÜÉ´ãJO×Ådñ~&Á6ÌÛHàÄ;…7®Ôï"T\B+Iý­¼L͘š15"Ðv2ä@½/KÊg}5dJR® Æ¬>—-¤óVp†ÿ•Œà›áÏC³-ƒ`"¬á;eóAÕ
>ÚÛnx™övÖî6Ú|¬¯ïpÉw ÖÆä#Ô)¯ðá [бù>–€W
¾÷úþÀe>~C‹à
À.ÁU|$:ð>'x©¼Á÷oÑ1¸Æ‡tÓàMm ÿ[ÚÀˆ·ÑP…w´Ò»Ú@é=4Tõà}4Tùà~pËúÇ|8h|¤M÷±6uä'hú½€Oµ©ÙÏ$ë›7ŸãÀÛ|ÏuC àU5}Á—6ßÕ3»¾ÒíÛᘀ¯yd»©Þ}ßè|¶š,ß|"ƾã#4að½²ý!ƒp"}ÿ*ÄOÝBüÜ-Ä/ÝBüÚ-ÄoÝBü.yÏä
øCíz
ߖþÌ
òÝVÍñ¤]sZmÍý•‹ðQËvÕßÍü\[Œýû§Ò

==> anc/supplementaryMaterial/software/genusComputationsTypeIV-V.sing <==
//////////////////////////////////////////////////////////////////////////////////////////////////
//  Computation of jinvariant for the two vertices for Type V and the single vertex for Type IV //
//////////////////////////////////////////////////////////////////////////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "all.lib";
LIB "tropical.lib";

ring r = (0,a2,a3,a4,a5), (x,y),dp;
poly ff=y^2-x*(x-a2)*(x-a3)*(x-a4)*(x-a5);
// ff;
// -x^5+(a2+a3+a4+a5)*x^4+(-a2*a3-a2*a4-a2*a5-a3*a4-a3*a5-a4*a5)*x^3+(a2*a3*a4+a2*a3*a5+a2*a4*a5+a3*a4*a5)*x^2+y^2+(-a2*a3*a4*a5)*x

matrix m = coef(ff,xy);
// m;
// m[1,1]=x^5
// m[1,2]=x^4
// m[1,3]=x^3
// m[1,4]=x^2
// m[1,5]=y^2
// m[1,6]=x
// m[2,1]=-1
// m[2,2]=(a2+a3+a4+a5)
// m[2,3]=(-a2*a3-a2*a4-a2*a5-a3*a4-a3*a5-a4*a5)
// m[2,4]=(a2*a3*a4+a2*a3*a5+a2*a4*a5+a3*a4*a5)
// m[2,5]=1
// m[2,6]=(-a2*a3*a4*a5)

// Computation of j-invariant for the curve dual to the vertex v1 (involves the terms y^2, x, x^2, and x^3) and the vertex v2 (involves the terms y^2, x^3,x^4,x^5):
// We take the terms with x, x^2, x^3, x^4, x^5, y^2 from the matrix m above:
poly B1 =  m[2,6];
poly B2 =  m[2,4];
poly B3 =  m[2,3];
poly By2 = m[2,5];
poly B4 = m[2,2];
poly B5 = m[2,1];
poly C1 = By2*y^2 + B1*x + B2*x^2 + B3*x^3;

// C1;
// (-a2*a3-a2*a4-a2*a5-a3*a4-a3*a5-a4*a5)*x^3+(a2*a3*a4+a2*a3*a5+a2*a4*a5+a3*a4*a5)*x^2+y^2+(-a2*a3*a4*a5)*x

// We replace y by y/x to get a cubic equation and disregard issues with characteristic 3 on the residue field:
poly C2 = By2*y^2 + B3*x + B4*x^2 + B5*x^3;

// C2;
// -x^3+(a2+a3+a4+a5)*x^2+y^2+(-a2*a3-a2*a4-a2*a5-a3*a4-a3*a5-a4*a5)*x

// we use the j-invariant function from "tropical.lib" and write the two j-invariants as a plain text output.

LIB "tropical.lib";
poly j1= jInvariant(C1);
write(":w jC1Output.txt", "jC1 =", j1, "");


poly j2= jInvariant(C2);
write(":w jC2Output.txt", "jC2 =", j2, "");



==> anc/supplementaryMaterial/software/initialFormsA4A6A12A120.sage <==
##############################################
# Computing initial forms of A4, A6, and A12 #
##############################################

# We use the computation of the Groebner fans and the subdivisions on each cell of M_2^trop done on the files:
# "GrobnerConeComputationsAchar3.sage"
# to compute the possible initial forms of each polynomial in the decomposition of A done in "Qrefinementwithx34Noa4BadPrimes.sage"
# Recall that the Theta cone presented no characteristic issues, so it was not considered for our computations.

# The precise genericity conditions are established by checking their residue classes of these initial forms with respect to the section  w |--> 3^{w} to the valuation on K, and certifying they do not vanish. In our case, this is achieved by dividing by 3 and replacing each branch point by their initial form.


# The polynomials A4, A6 and A12 induce no subdivision, and the polynomial A120 is a monomial. The sample points are computed in "allConesGenus2.sage"

load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")


# The polynomials are encoded in the following file, which we load.

load("Qrefinementwithx34Noa4BadPrimes.sage")

A4 = polynomialsAByCoefficients[4]
A6 = polynomialsAByCoefficients[6]
A12 = polynomialsAByCoefficients[12]
A120 = polynomialsAByCoefficients[120]

# The ring S contains the variables a6 through a1.

# We create the fraction field of the ambient polynomial rings
K = FractionField(S); 

# We try to factor over F_3[a6,a5,a4,a3,a2,a1]

k = GF(3);
k.<a6, a5, a4, a3, a2,a1> = PolynomialRing(k)


# The sample points for no subdivisions are obtained by loading the following file

load("allConesGenus2.sage")



#################
# Polynomial A4 #
#################

##############################################
# Computation of leading terms for each cone #
##############################################

#################
# Dumbbell Cone #
#################

leadA4Dumbbell = computeLTSample(pointDumbbell,S,A4)
# print factor(leadA4Dumbbell)
# (-1) * a3 * a4 * a5^2 * a6^2

#####################
# Figure Eight Cone #
#####################

leadA4FigEight = computeLTSample(pointFigEight,S,A4)
# print factor(leadA4FigEight)
# (-1) * a3 * a4 * a5^2 * a6^2

###############
# TypeIV Cone #
###############

leadA4TypeIV = computeLTSample(pointTypeIV,S,A4)
# print factor(leadA4TypeIV)
# (-1) * a3 * a4 * a5 * (a5 + a4) * a6^2

##############
# TypeV Cone #
##############

leadA4TypeV = computeLTSample(pointTypeV,S,A4)
# print factor(leadA4TypeV)
# (-1) * (a3 + a2) * a4 * a5 * (a5 + a4) * a6^2

###############
# TypeVI Cone #
###############

leadA4TypeVI = computeLTSample(pointTypeVI,S,A4)
# print factor(leadA4TypeVI)
# (-1) * a3 * a4 * a5 * (a5 + a4 + a3) * a6^2

################
# TypeVII Cone #
################

leadA4TypeVII = computeLTSample(pointTypeVII,S,A4)
# print factor(leadA4TypeVII)
# (-1) * a6^2 * (a5^2*a4*a3 + a5*a4^2*a3 + a5*a4*a3^2 + a5^2*a4*a2 + a5*a4^2*a2 + a5^2*a3*a2 + a4^2*a3*a2 + a5*a3^2*a2 + a4*a3^2*a2 + a5*a4*a2^2 + a5*a3*a2^2 + a4*a3*a2^2)

######################
# CONCLUSION  for A4 #
######################

# We verify that A6 has the same leading term for Dumbbell and Figure Eight cones
# leadA4Dumbbell == leadA4FigEight
# True
# factor(leadA4FigEight)
# (-1) * a3 * a4 * a5^2 * a6^2
# factor(leadA4TypeIV)
# (-1) * a3 * a4 * a5 * (a5 + a4) * a6^2
# factor(leadA4TypeV)
# (-1) * (a3 + a2) * a4 * a5 * (a5 + a4) * a6^2
# factor(leadA4TypeVI)
# (-1) * a3 * a4 * a5 * (a5 + a4 + a3) * a6^2
# factor(leadA4TypeVII)
# (-1) * a6^2 * (a5^2*a4*a3 + a5*a4^2*a3 + a5*a4*a3^2 + a5^2*a4*a2 + a5*a4^2*a2 + a5^2*a3*a2 + a4^2*a3*a2 + a5*a3^2*a2 + a4*a3^2*a2 + a5*a4*a2^2 + a5*a3*a2^2 + a4*a3*a2^2)




################################################################################



#################
# Polynomial A6 #
#################

##############################################
# Computation of leading terms for each cone #
##############################################


#################
# Dumbbell Cone #
#################

leadA6Dumbbell = computeLTSample(pointDumbbell,S,A6)
# print leadA6Dumbbell
# a6^2*a5^2*a4^2

#####################
# Figure Eight Cone #
#####################

leadA6FigEight = computeLTSample(pointFigEight,S,A6)
# print factor(leadA6FigEight)
# a5^2 * a6^2 * (a4^2 + a3^2)

###############
# TypeIV Cone #
###############

leadA6TypeIV = computeLTSample(pointTypeIV,S,A6)
# print factor(leadA6TypeIV)
# a4^2 * a5^2 * a6^2

##############
# TypeV Cone #
##############

leadA6TypeV = computeLTSample(pointTypeV,S,A6)
# print factor(leadA6TypeV)
# a4^2 * a5^2 * a6^2

###############
# TypeVI Cone #
###############

leadA6TypeVI = computeLTSample(pointTypeVI,S,A6)
# print factor(leadA6TypeVI)
# a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2)


################
# TypeVII Cone #
################

leadA6TypeVII = computeLTSample(pointTypeVII,S,A6)
print factor(leadA6TypeVII)
# a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2 + a5^2*a2^2 + a4^2*a2^2 + a3^2*a2^2)


######################
# CONCLUSION  for A6 #
######################
# We verify that A6 has the same leading term for Dumbbell, TypeIV and TypeV 
# leadA6Dumbbell == leadA6TypeIV
# True
# leadA6Dumbbell == leadA6TypeV
# True
# factor(leadA6Dumbbell)
# a4^2 * a5^2 * a6^2
# factor(leadA6FigEight)
# a5^2 * a6^2 * (a4^2 + a3^2)
# factor(leadA6TypeVI)
# a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2)
# factor(leadA6TypeVII)
# a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2 + a5^2*a2^2 + a4^2*a2^2 + a3^2*a2^2)


################################################################################



##################
# Polynomial A12 #
##################

##############################################
# Computation of leading terms for each cone #
##############################################

#################
# Dumbbell Cone #
#################

leadA12Dumbbell = computeLTSample(pointDumbbell,S,A12)
# print factor(leadA12Dumbbell)
# a6^2*a5*a4*a3*a2

#####################
# Figure Eight Cone #
#####################

leadA12FigEight = computeLTSample(pointFigEight,S,A12)
# print factor(leadA12FigEight)
# a2 * a3 * a4 * a5 * a6^2

###############
# TypeIV Cone #
###############

leadA12TypeIV = computeLTSample(pointTypeIV,S,A12)
# print factor(leadA12TypeIV)
# a2 * a3 * a4 * a5 * a6^2

##############
# TypeV Cone #
##############

leadA12TypeV = computeLTSample(pointTypeV,S,A12)
print factor(leadA12TypeV)
# a2 * a3 * a4 * a5 * a6^2

###############
# TypeVI Cone #
###############

leadA12TypeVI = computeLTSample(pointTypeVI,S,A12)
# print factor(leadA12TypeVI)
# a2 * a3 * a4 * a5 * a6^2

################
# TypeVII Cone #
################

leadA12TypeVII = computeLTSample(pointTypeVII,S,A12)
# print factor(leadA12TypeVII)
# a2 * a3 * a4 * a5 * a6^2

#######################
# CONCLUSION  for A12 #
#######################

# We verify that A12 has the same leading term for all cones except the Theta cone.
# leadA12Dumbbell == leadA12TypeVII
# True
# factor(leadA12TypeVII)
# a2 * a3 * a4 * a5 * a6^2



###################
# Polynomial A120 #
###################

# print A120
# -a6*a5*a4*a3*a2*a1



########################################################################
# We compute the sum of the terms divisible by 3 and the leading terms #
########################################################################

# To compute the leading term in A - 4*A4, we must take into account  the choice of section w |--> 3^{w} to the valuation. This forces us to consider Q = (A - 4*A4)/3.

Q = (6*A6 + 12*A12 + 120*A120)/3

# Since the summands of Q have disjoint supports, we know that the leading term of Q is constant on all cells of M_2^trop.

##############################################
# Computation of leading terms for each cone #
##############################################

#################
# Dumbbell Cone #
#################

leadQDumbbell = computeLTSample(pointDumbbell,S,Q)
# print factor(leadQDumbbell)
# (2) * a4^2 * a5^2 * a6^2

#####################
# Figure Eight Cone #
#####################

leadQFigEight = computeLTSample(pointFigEight,S,Q)
# print factor(leadQFigEight)
# (2) * a5^2 * a6^2 * (a4^2 + a3^2)

###############
# TypeIV Cone #
###############

leadQTypeIV = computeLTSample(pointTypeIV,S,Q)
# print factor(leadQTypeIV)
 #(2) * a4^2 * a5^2 * a6^2

##############
# TypeV Cone #
##############

leadQTypeV = computeLTSample(pointTypeV,S,Q)
# print factor(leadQTypeV)
# (2) * a4^2 * a5^2 * a6^2

###############
# TypeVI Cone #
###############

leadQTypeVI = computeLTSample(pointTypeVI,S,Q)
# print factor(leadQTypeVI)
# (2) * a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2)

################
# TypeVII Cone #
################

leadQTypeVII = computeLTSample(pointTypeVII,S,Q)
# print factor(leadQTypeVII)
# (2) * a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2 + 2*a5*a4*a3*a2 + a5^2*a2^2 + a4^2*a2^2 + a3^2*a2^2)

####################
# CONCLUSION FOR Q #
####################

# We verify that Q has the same leading term for Dumbbell, TypeIV and TypeV 
# leadQDumbbell == leadQTypeIV
# True
# leadQDumbbell == leadQTypeV
# True
# print factor(leadQDumbbell)
# (2) * a4^2 * a5^2 * a6^2
# print factor(leadQFigEight)
# (2) * a5^2 * a6^2 * (a4^2 + a3^2)
# print factor(leadQTypeV)
# (2) * a4^2 * a5^2 * a6^2
print factor(leadQTypeVI)
# (2) * a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2)
# print factor(leadQTypeVII)
# (2) * a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2 + 2*a5*a4*a3*a2 + a5^2*a2^2 + a4^2*a2^2 + a3^2*a2^2)


# We try to factor over k = F_3[a6,a5,a4,a3,a2,a1]

# print factor(k(leadQTypeVI))
# (-1) * a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2)
# print factor(k(leadQTypeVII))
# (-1) * a6^2 * (a5^2*a4^2 + a5^2*a3^2 + a4^2*a3^2 - a5*a4*a3*a2 + a5^2*a2^2 + a4^2*a2^2 + a3^2*a2^2)


###############
# CONCLUSION: #
###############

# None of the monomials in the support of A4 and Q hace integer multiples of 3 as factors: the valuation of these coefficients is always zero.

# Dumbbell: both 4*A4 and 3*Q have monomials as their leading terms. In characteristic 3,  the valuations are:
# For 4*A4: w3 + w4 + 2*w5 + 2w6
# For 3*Q: -1 + 2*w4 +  2*w5 + 2w6
Thus, the true valuation will be obtained by comparing w3 to w4 - 1. 

# For the lower dimensional cells, assuming there is no cancellation among the leading terms of A4 and Q individually, the true valuation will be obtained by comparing the same 2 quantities. When w3 = w4-1, in addition to the genericity obtained from each individual leading form, we must ensure no cancellation occurs between these two leading forms.

# Notice that: the class of 4 agrees with the class of 1, so we don't need to work with 4*leadA4.



#################
# Dumbbell Cone #
#################

# factor(leadA4Dumbbell + leadQDumbbell)
# (-1) * (-2*a4 + a3) * a4 * a5^2 * a6^2

# factor(k(leadA4Dumbbell + leadQDumbbell))
# (-1) * a4 * (a4 + a3) * a5^2 * a6^2

#####################
# Figure Eight Cone #
#####################

# factor(leadA4FigEight + leadQFigEight)
# a5^2 * a6^2 * (2*a4^2 - a4*a3 + 2*a3^2)

# factor(k(leadA4FigEight + leadQFigEight))
# (-1) * (a4 - a3)^2 * a5^2 * a6^2

###############
# TypeIV Cone #
###############

# factor(leadA4TypeIV + leadQTypeIV)
# (-1) * a4 * a5 * a6^2 * (-2*a5*a4 + a5*a3 + a4*a3)

# factor(k(leadA4TypeIV + leadQTypeIV))
# (-1) * a4 * a5 * a6^2 * (a5*a4 + a5*a3 + a4*a3)

##############
# TypeV Cone #
##############

# factor(leadA4TypeV + leadQTypeV)
# (-1) * a4 * a5 * a6^2 * (-2*a5*a4 + a5*a3 + a4*a3 + a5*a2 + a4*a2)

# factor(k(leadA4TypeV + leadQTypeV))
# (-1) * a4 * a5 * a6^2 * (a5*a4 + a5*a3 + a4*a3 + a5*a2 + a4*a2)

###############
# TypeVI Cone #
###############

# factor(leadA4TypeVI + leadQTypeVI)
# a6^2 * (2*a5^2*a4^2 - a5^2*a4*a3 - a5*a4^2*a3 + 2*a5^2*a3^2 - a5*a4*a3^2 + 2*a4^2*a3^2)

# factor(k(leadA4TypeVI + leadQTypeVI))
# (-1) * a6^2 * (a5^2*a4^2 + a5^2*a4*a3 + a5*a4^2*a3 + a5^2*a3^2 + a5*a4*a3^2 + a4^2*a3^2)

################
# TypeVII Cone #
################

# factor(leadA4TypeVII + leadQTypeVII)
# a6^2 * (2*a5^2*a4^2 - a5^2*a4*a3 - a5*a4^2*a3 + 2*a5^2*a3^2 - a5*a4*a3^2 + 2*a4^2*a3^2 - a5^2*a4*a2 - a5*a4^2*a2 - a5^2*a3*a2 + 4*a5*a4*a3*a2 - a4^2*a3*a2 - a5*a3^2*a2 - a4*a3^2*a2 + 2*a5^2*a2^2 - a5*a4*a2^2 + 2*a4^2*a2^2 - a5*a3*a2^2 - a4*a3*a2^2 + 2*a3^2*a2^2)

# factor(k(leadA4TypeVII + leadQTypeVII))
# (-1) * a6^2 * (a5^2*a4^2 + a5^2*a4*a3 + a5*a4^2*a3 + a5^2*a3^2 + a5*a4*a3^2 + a4^2*a3^2 + a5^2*a4*a2 + a5*a4^2*a2 + a5^2*a3*a2 - a5*a4*a3*a2 + a4^2*a3*a2 + a5*a3^2*a2 + a4*a3^2*a2 + a5^2*a2^2 + a5*a4*a2^2 + a4^2*a2^2 + a5*a3*a2^2 + a4*a3*a2^2 + a3^2*a2^2)


#################################################
# CONCLUSIONS: 3 possible genericity conditions #
#################################################

==> anc/supplementaryMaterial/software/initialFormsABCDQ4.sage <==
#############################################
# Computing initial forms of A, B, C and Q4 #
#############################################

# We use the computation of the Groebner fans and the subdivisions on each cell of M_2^trop done on the files:
# "GrobnerConeComputationsA.sage"
# "GrobnerConeComputationsB.sage"
# "GrobnerConeComputationsC.sage"
# "GrobnerConeComputationsQ4.sage"
# to compute the possible initial forms of each polynomial. Assuming no cancellations of initial forms occur, we observe that the only polynomial with characteristic issues is A, and the relevant cones are the Dumbbell cone, and the TypeIV and TypeV cones, ie. those that are not obtained from a degeneration of the Theta cone.

# The polynomials A, B, and C induce no subdivision. The polynomial Q4 induces a subdivision of the Theta cone into 3 cells (and the 4 intersections). The sample points are computed in "allConesGenus2.sage" and "Qrefinementwithx34Noa4.sage"


load("macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage")


# The polynomials and their versions adapted to the Theta Cone (by replacing a4 with x34 = x4-x3) are encoded in the following file, which we load.

load("Qrefinementwithx34Noa4.sage")

# The ring S contains the variables a6 through a1, and the ring SS contains the variables a6, a5, x34, a3, a2, a1.

# We create the fraction field of the ambient polynomial rings
K = FractionField(S); 
KK = FractionField(SS);


# The sample points for no subdivisions are obtained by loading the following file

load("allConesGenus2.sage")

################
# Polynomial A #
################

##############################################
# Computation of leading terms for each cone #
##############################################


#################
# Dumbbell Cone #
#################

leadADumbbell = computeLTSample(pointDumbbell,S,A)
# print leadADumbbell
# 6*a6^2*a5^2*a4^2

#####################
# Figure Eight Cone #
#####################

leadAFigEight = computeLTSample(pointFigEight,S,A)
# print factor(leadAFigEight)
# (2) * a5^2 * a6^2 * (3*a4^2 - 2*a4*a3 + 3*a3^2)



###############
# TypeIV Cone #
###############

leadATypeIV = computeLTSample(pointTypeIV,S,A)
# print factor(leadATypeIV)
# (6) * a4^2 * a5^2 * a6^2


##############
# TypeV Cone #
##############

leadATypeV = computeLTSample(pointTypeV,S,A)
# print factor(leadATypeV)
# (6) * a4^2 * a5^2 * a6^2


###############
# TypeVI Cone #
###############

leadATypeVI = computeLTSample(pointTypeVI,S,A)
# print factor(leadATypeVI)
# (2) * a6^2 * (3*a5^2*a4^2 - 2*a5^2*a4*a3 - 2*a5*a4^2*a3 + 3*a5^2*a3^2 - 2*a5*a4*a3^2 + 3*a4^2*a3^2)

################
# TypeVII Cone #
################

leadATypeVII = computeLTSample(pointTypeVII,S,A)
# print factor(leadATypeVII)
# (2) * a6^2 * (3*a5^2*a4^2 - 2*a5^2*a4*a3 - 2*a5*a4^2*a3 + 3*a5^2*a3^2 - 2*a5*a4*a3^2 + 3*a4^2*a3^2 - 2*a5^2*a4*a2 - 2*a5*a4^2*a2 - 2*a5^2*a3*a2 + 6*a5*a4*a3*a2 - 2*a4^2*a3*a2 - 2*a5*a3^2*a2 - 2*a4*a3^2*a2 + 3*a5^2*a2^2 - 2*a5*a4*a2^2 + 3*a4^2*a2^2 - 2*a5*a3*a2^2 - 2*a4*a3*a2^2 + 3*a3^2*a2^2)


##############
# Theta Cone #
##############

leadATTheta = computeLTSample(pointTheta,SS,AT)
# print factor(leadATTheta)
# (8) * a3^2 * a5^2 * a6^2

###########################################################################
# CONCLUSION: We have characteristic issues for char = 2 and 3, but only on Dumbbell, TypeIV and TypeV cones. We treat the char =3  case separately in "
###########################################################################



################################################################################


################
# Polynomial B #
################

##############################################
# Computation of leading terms for each cone #
##############################################


#################
# Dumbbell Cone #
#################

leadBDumbbell = computeLTSample(pointDumbbell,S,B)
# print leadBDumbbell
# 4*a6^4*a5^4*a4^2*a3^2



#####################
# Figure Eight Cone #
#####################

leadBFigEight = computeLTSample(pointFigEight,S,B)
# print factor(leadBFigEight)
# (4) * a3^2 * a4^2 * a5^4 * a6^4


###############
# TypeIV Cone #
###############

leadBTypeIV = computeLTSample(pointTypeIV,S,B)
# print factor(leadBTypeIV)
# (4) * a3^2 * a4^2 * a5^2 * a6^4 * (a5^2 - a5*a4 + a4^2)

##############
# TypeV Cone #
##############

leadBTypeV = computeLTSample(pointTypeV,S,B)
# print factor(leadBTypeV)
# (4) * a4^2 * a5^2 * a6^4 * (a3^2 - a3*a2 + a2^2) * (a5^2 - a5*a4 + a4^2)

###############
# TypeVI Cone #
###############

leadBTypeVI = computeLTSample(pointTypeVI,S,B)
print factor(leadBTypeVI)
# (4) * a3^2 * a4^2 * a5^2 * a6^4 * (a5^2 - a5*a4 + a4^2 - a5*a3 - a4*a3 + a3^2)

################
# TypeVII Cone #
################

leadBTypeVII = computeLTSample(pointTypeVII,S,B)
# print factor(leadBTypeVII)
# (4) * a6^4 * (a5^4*a4^2*a3^2 - a5^3*a4^3*a3^2 + a5^2*a4^4*a3^2 - a5^3*a4^2*a3^3 - a5^2*a4^3*a3^3 + a5^2*a4^2*a3^4 - a5^4*a4^2*a3*a2 + a5^3*a4^3*a3*a2 - a5^2*a4^4*a3*a2 - a5^4*a4*a3^2*a2 + a5^3*a4^2*a3^2*a2 + a5^2*a4^3*a3^2*a2 - a5*a4^4*a3^2*a2 + a5^3*a4*a3^3*a2 + a5^2*a4^2*a3^3*a2 + a5*a4^3*a3^3*a2 - a5^2*a4*a3^4*a2 - a5*a4^2*a3^4*a2 + a5^4*a4^2*a2^2 - a5^3*a4^3*a2^2 + a5^2*a4^4*a2^2 - a5^4*a4*a3*a2^2 + a5^3*a4^2*a3*a2^2 + a5^2*a4^3*a3*a2^2 - a5*a4^4*a3*a2^2 + a5^4*a3^2*a2^2 + a5^3*a4*a3^2*a2^2 - 6*a5^2*a4^2*a3^2*a2^2 + a5*a4^3*a3^2*a2^2 + a4^4*a3^2*a2^2 - a5^3*a3^3*a2^2 + a5^2*a4*a3^3*a2^2 + a5*a4^2*a3^3*a2^2 - a4^3*a3^3*a2^2 + a5^2*a3^4*a2^2 - a5*a4*a3^4*a2^2 + a4^2*a3^4*a2^2 - a5^3*a4^2*a2^3 - a5^2*a4^3*a2^3 + a5^3*a4*a3*a2^3 + a5^2*a4^2*a3*a2^3 + a5*a4^3*a3*a2^3 - a5^3*a3^2*a2^3 + a5^2*a4*a3^2*a2^3 + a5*a4^2*a3^2*a2^3 - a4^3*a3^2*a2^3 - a5^2*a3^3*a2^3 + a5*a4*a3^3*a2^3 - a4^2*a3^3*a2^3 + a5^2*a4^2*a2^4 - a5^2*a4*a3*a2^4 - a5*a4^2*a3*a2^4 + a5^2*a3^2*a2^4 - a5*a4*a3^2*a2^4 + a4^2*a3^2*a2^4)



##############
# Theta Cone #
##############

leadBTTheta = computeLTSample(pointTheta,SS,BT)
# print factor(leadBTTheta)
# (4) * a3^4 * a5^4 * a6^4


#############################################################
# CONCLUSION: NO characteristic issues other than char != 2 #
#############################################################




###############################################################################


################
# Polynomial C #
################


##############################################
# Computation of leading terms for each cone #
##############################################


#################
# Dumbbell Cone #
#################

leadCDumbbell = computeLTSample(pointDumbbell,S,C)
# print leadCDumbbell
# 8*a6^6*a5^6*a4^4*a3^2



#####################
# Figure Eight Cone #
#####################

leadCFigEight = computeLTSample(pointFigEight,S,C)
# print factor(leadCFigEight)
# (8) * a3^2 * a4^2 * a5^6 * a6^6 * (a4^2 - a4*a3 + a3^2)


###############
# TypeIV Cone #
###############

leadCTypeIV = computeLTSample(pointTypeIV,S,C)
# print factor(leadCTypeIV)
# (8) * a3^2 * a4^4 * a5^4 * a6^6 * (a5^2 - a5*a4 + a4^2)


##############
# TypeV Cone #
##############

leadCTypeV = computeLTSample(pointTypeV,S,C)
# print factor(leadCTypeV)
# (8) * a4^4 * a5^4 * a6^6 * (a3^2 - a3*a2 + a2^2) * (a5^2 - a5*a4 + a4^2)

###############
# TypeVI Cone #
###############

leadCTypeVI = computeLTSample(pointTypeVI,S,C)
# print factor(leadCTypeVI)
# (4) * a3^2 * a4^2 * a5^2 * a6^6 * (2*a5^4*a4^2 - 2*a5^3*a4^3 + 2*a5^2*a4^4 - 2*a5^4*a4*a3 - a5^3*a4^2*a3 - a5^2*a4^3*a3 - 2*a5*a4^4*a3 + 2*a5^4*a3^2 - a5^3*a4*a3^2 + 6*a5^2*a4^2*a3^2 - a5*a4^3*a3^2 + 2*a4^4*a3^2 - 2*a5^3*a3^3 - a5^2*a4*a3^3 - a5*a4^2*a3^3 - 2*a4^3*a3^3 + 2*a5^2*a3^4 - 2*a5*a4*a3^4 + 2*a4^2*a3^4)

################
# TypeVII Cone #
################

leadCTypeVII = computeLTSample(pointTypeVII,S,C)
# print factor(leadCTypeVII)
# (2) * a6^6 * (4*a5^6*a4^4*a3^2 - 4*a5^5*a4^5*a3^2 + 4*a5^4*a4^6*a3^2 - 4*a5^6*a4^3*a3^3 - 2*a5^5*a4^4*a3^3 - 2*a5^4*a4^5*a3^3 - 4*a5^3*a4^6*a3^3 + 4*a5^6*a4^2*a3^4 - 2*a5^5*a4^3*a3^4 + 12*a5^4*a4^4*a3^4 - 2*a5^3*a4^5*a3^4 + 4*a5^2*a4^6*a3^4 - 4*a5^5*a4^2*a3^5 - 2*a5^4*a4^3*a3^5 - 2*a5^3*a4^4*a3^5 - 4*a5^2*a4^5*a3^5 + 4*a5^4*a4^2*a3^6 - 4*a5^3*a4^3*a3^6 + 4*a5^2*a4^4*a3^6 - 4*a5^6*a4^4*a3*a2 + 4*a5^5*a4^5*a3*a2 - 4*a5^4*a4^6*a3*a2 - 2*a5^6*a4^3*a3^2*a2 + a5^5*a4^4*a3^2*a2 + a5^4*a4^5*a3^2*a2 - 2*a5^3*a4^6*a3^2*a2 - 2*a5^6*a4^2*a3^3*a2 + 20*a5^5*a4^3*a3^3*a2 - 14*a5^4*a4^4*a3^3*a2 + 20*a5^3*a4^5*a3^3*a2 - 2*a5^2*a4^6*a3^3*a2 - 4*a5^6*a4*a3^4*a2 + a5^5*a4^2*a3^4*a2 - 14*a5^4*a4^3*a3^4*a2 - 14*a5^3*a4^4*a3^4*a2 + a5^2*a4^5*a3^4*a2 - 4*a5*a4^6*a3^4*a2 + 4*a5^5*a4*a3^5*a2 + a5^4*a4^2*a3^5*a2 + 20*a5^3*a4^3*a3^5*a2 + a5^2*a4^4*a3^5*a2 + 4*a5*a4^5*a3^5*a2 - 4*a5^4*a4*a3^6*a2 - 2*a5^3*a4^2*a3^6*a2 - 2*a5^2*a4^3*a3^6*a2 - 4*a5*a4^4*a3^6*a2 + 4*a5^6*a4^4*a2^2 - 4*a5^5*a4^5*a2^2 + 4*a5^4*a4^6*a2^2 - 2*a5^6*a4^3*a3*a2^2 + a5^5*a4^4*a3*a2^2 + a5^4*a4^5*a3*a2^2 - 2*a5^3*a4^6*a3*a2^2 + 12*a5^6*a4^2*a3^2*a2^2 - 14*a5^5*a4^3*a3^2*a2^2 + 16*a5^4*a4^4*a3^2*a2^2 - 14*a5^3*a4^5*a3^2*a2^2 + 12*a5^2*a4^6*a3^2*a2^2 - 2*a5^6*a4*a3^3*a2^2 - 14*a5^5*a4^2*a3^3*a2^2 - 2*a5^4*a4^3*a3^3*a2^2 - 2*a5^3*a4^4*a3^3*a2^2 - 14*a5^2*a4^5*a3^3*a2^2 - 2*a5*a4^6*a3^3*a2^2 + 4*a5^6*a3^4*a2^2 + a5^5*a4*a3^4*a2^2 + 16*a5^4*a4^2*a3^4*a2^2 - 2*a5^3*a4^3*a3^4*a2^2 + 16*a5^2*a4^4*a3^4*a2^2 + a5*a4^5*a3^4*a2^2 + 4*a4^6*a3^4*a2^2 - 4*a5^5*a3^5*a2^2 + a5^4*a4*a3^5*a2^2 - 14*a5^3*a4^2*a3^5*a2^2 - 14*a5^2*a4^3*a3^5*a2^2 + a5*a4^4*a3^5*a2^2 - 4*a4^5*a3^5*a2^2 + 4*a5^4*a3^6*a2^2 - 2*a5^3*a4*a3^6*a2^2 + 12*a5^2*a4^2*a3^6*a2^2 - 2*a5*a4^3*a3^6*a2^2 + 4*a4^4*a3^6*a2^2 - 4*a5^6*a4^3*a2^3 - 2*a5^5*a4^4*a2^3 - 2*a5^4*a4^5*a2^3 - 4*a5^3*a4^6*a2^3 - 2*a5^6*a4^2*a3*a2^3 + 20*a5^5*a4^3*a3*a2^3 - 14*a5^4*a4^4*a3*a2^3 + 20*a5^3*a4^5*a3*a2^3 - 2*a5^2*a4^6*a3*a2^3 - 2*a5^6*a4*a3^2*a2^3 - 14*a5^5*a4^2*a3^2*a2^3 - 2*a5^4*a4^3*a3^2*a2^3 - 2*a5^3*a4^4*a3^2*a2^3 - 14*a5^2*a4^5*a3^2*a2^3 - 2*a5*a4^6*a3^2*a2^3 - 4*a5^6*a3^3*a2^3 + 20*a5^5*a4*a3^3*a2^3 - 2*a5^4*a4^2*a3^3*a2^3 + 24*a5^3*a4^3*a3^3*a2^3 - 2*a5^2*a4^4*a3^3*a2^3 + 20*a5*a4^5*a3^3*a2^3 - 4*a4^6*a3^3*a2^3 - 2*a5^5*a3^4*a2^3 - 14*a5^4*a4*a3^4*a2^3 - 2*a5^3*a4^2*a3^4*a2^3 - 2*a5^2*a4^3*a3^4*a2^3 - 14*a5*a4^4*a3^4*a2^3 - 2*a4^5*a3^4*a2^3 - 2*a5^4*a3^5*a2^3 + 20*a5^3*a4*a3^5*a2^3 - 14*a5^2*a4^2*a3^5*a2^3 + 20*a5*a4^3*a3^5*a2^3 - 2*a4^4*a3^5*a2^3 - 4*a5^3*a3^6*a2^3 - 2*a5^2*a4*a3^6*a2^3 - 2*a5*a4^2*a3^6*a2^3 - 4*a4^3*a3^6*a2^3 + 4*a5^6*a4^2*a2^4 - 2*a5^5*a4^3*a2^4 + 12*a5^4*a4^4*a2^4 - 2*a5^3*a4^5*a2^4 + 4*a5^2*a4^6*a2^4 - 4*a5^6*a4*a3*a2^4 + a5^5*a4^2*a3*a2^4 - 14*a5^4*a4^3*a3*a2^4 - 14*a5^3*a4^4*a3*a2^4 + a5^2*a4^5*a3*a2^4 - 4*a5*a4^6*a3*a2^4 + 4*a5^6*a3^2*a2^4 + a5^5*a4*a3^2*a2^4 + 16*a5^4*a4^2*a3^2*a2^4 - 2*a5^3*a4^3*a3^2*a2^4 + 16*a5^2*a4^4*a3^2*a2^4 + a5*a4^5*a3^2*a2^4 + 4*a4^6*a3^2*a2^4 - 2*a5^5*a3^3*a2^4 - 14*a5^4*a4*a3^3*a2^4 - 2*a5^3*a4^2*a3^3*a2^4 - 2*a5^2*a4^3*a3^3*a2^4 - 14*a5*a4^4*a3^3*a2^4 - 2*a4^5*a3^3*a2^4 + 12*a5^4*a3^4*a2^4 - 14*a5^3*a4*a3^4*a2^4 + 16*a5^2*a4^2*a3^4*a2^4 - 14*a5*a4^3*a3^4*a2^4 + 12*a4^4*a3^4*a2^4 - 2*a5^3*a3^5*a2^4 + a5^2*a4*a3^5*a2^4 + a5*a4^2*a3^5*a2^4 - 2*a4^3*a3^5*a2^4 + 4*a5^2*a3^6*a2^4 - 4*a5*a4*a3^6*a2^4 + 4*a4^2*a3^6*a2^4 - 4*a5^5*a4^2*a2^5 - 2*a5^4*a4^3*a2^5 - 2*a5^3*a4^4*a2^5 - 4*a5^2*a4^5*a2^5 + 4*a5^5*a4*a3*a2^5 + a5^4*a4^2*a3*a2^5 + 20*a5^3*a4^3*a3*a2^5 + a5^2*a4^4*a3*a2^5 + 4*a5*a4^5*a3*a2^5 - 4*a5^5*a3^2*a2^5 + a5^4*a4*a3^2*a2^5 - 14*a5^3*a4^2*a3^2*a2^5 - 14*a5^2*a4^3*a3^2*a2^5 + a5*a4^4*a3^2*a2^5 - 4*a4^5*a3^2*a2^5 - 2*a5^4*a3^3*a2^5 + 20*a5^3*a4*a3^3*a2^5 - 14*a5^2*a4^2*a3^3*a2^5 + 20*a5*a4^3*a3^3*a2^5 - 2*a4^4*a3^3*a2^5 - 2*a5^3*a3^4*a2^5 + a5^2*a4*a3^4*a2^5 + a5*a4^2*a3^4*a2^5 - 2*a4^3*a3^4*a2^5 - 4*a5^2*a3^5*a2^5 + 4*a5*a4*a3^5*a2^5 - 4*a4^2*a3^5*a2^5 + 4*a5^4*a4^2*a2^6 - 4*a5^3*a4^3*a2^6 + 4*a5^2*a4^4*a2^6 - 4*a5^4*a4*a3*a2^6 - 2*a5^3*a4^2*a3*a2^6 - 2*a5^2*a4^3*a3*a2^6 - 4*a5*a4^4*a3*a2^6 + 4*a5^4*a3^2*a2^6 - 2*a5^3*a4*a3^2*a2^6 + 12*a5^2*a4^2*a3^2*a2^6 - 2*a5*a4^3*a3^2*a2^6 + 4*a4^4*a3^2*a2^6 - 4*a5^3*a3^3*a2^6 - 2*a5^2*a4*a3^3*a2^6 - 2*a5*a4^2*a3^3*a2^6 - 4*a4^3*a3^3*a2^6 + 4*a5^2*a3^4*a2^6 - 4*a5*a4*a3^4*a2^6 + 4*a4^2*a3^4*a2^6)



##############
# Theta Cone #
##############

leadCTTheta = computeLTSample(pointTheta,SS,CT)
# print factor(leadCTTheta)
# (8) * a3^6 * a5^6 * a6^6


#############################################################
# CONCLUSION: NO characteristic issues other than char != 2 #
#############################################################



################################################################################


#################
# Polynomial Q4 #
#################


########################################################
# Computation of leading terms for each non Theta cone #
########################################################


#################
# Dumbbell Cone #
#################

leadQ4Dumbbell = computeLTSample(pointDumbbell,S,Q4)
`# print leadQ4Dumbbell
# -8*a6^6*a5^6*a4^4*a3^2


#####################
# Figure Eight Cone #
#####################

leadQ4FigEight = computeLTSample(pointFigEight,S,Q4)
# print factor(leadQ4FigEight)
# (-8) * a3^2 * a4^2 * (a4 - a3)^2 * a5^6 * a6^6


###############
# TypeIV Cone #
###############

leadQ4TypeIV = computeLTSample(pointTypeIV,S,Q4)
# print factor(leadQ4TypeIV)
# (-8) * a3^2 * a4^4 * a5^4 * a6^6 * (a5^2 - a5*a4 + a4^2)

##############
# TypeV Cone #
##############

leadQ4TypeV = computeLTSample(pointTypeV,S,Q4)
# print factor(leadQ4TypeV)
# (-8) * a4^4 * a5^4 * a6^6 * (a3^2 - a3*a2 + a2^2) * (a5^2 - a5*a4 + a4^2)

###############
# TypeVI Cone #
###############

leadQ4TypeVI = computeLTSample(pointTypeVI,S,Q4)
# print factor(leadQ4TypeVI)
# (-8) * a3^2 * a4^2 * a5^2 * a6^6 * (a5^4*a4^2 - a5^3*a4^3 + a5^2*a4^4 - 2*a5^4*a4*a3 + a5^3*a4^2*a3 + a5^2*a4^3*a3 - 2*a5*a4^4*a3 + a5^4*a3^2 + a5^3*a4*a3^2 - 3*a5^2*a4^2*a3^2 + a5*a4^3*a3^2 + a4^4*a3^2 - a5^3*a3^3 + a5^2*a4*a3^3 + a5*a4^2*a3^3 - a4^3*a3^3 + a5^2*a3^4 - 2*a5*a4*a3^4 + a4^2*a3^4)

################
# TypeVII Cone #
################

leadQ4TypeVII = computeLTSample(pointTypeVII,S,Q4)
# print factor(leadQ4TypeVII)
# (-8) * a6^6 * (a5^6*a4^4*a3^2 - a5^5*a4^5*a3^2 + a5^4*a4^6*a3^2 - 2*a5^6*a4^3*a3^3 + a5^5*a4^4*a3^3 + a5^4*a4^5*a3^3 - 2*a5^3*a4^6*a3^3 + a5^6*a4^2*a3^4 + a5^5*a4^3*a3^4 - 3*a5^4*a4^4*a3^4 + a5^3*a4^5*a3^4 + a5^2*a4^6*a3^4 - a5^5*a4^2*a3^5 + a5^4*a4^3*a3^5 + a5^3*a4^4*a3^5 - a5^2*a4^5*a3^5 + a5^4*a4^2*a3^6 - 2*a5^3*a4^3*a3^6 + a5^2*a4^4*a3^6 - a5^6*a4^4*a3*a2 + a5^5*a4^5*a3*a2 - a5^4*a4^6*a3*a2 + a5^6*a4^3*a3^2*a2 - 2*a5^5*a4^4*a3^2*a2 - 2*a5^4*a4^5*a3^2*a2 + a5^3*a4^6*a3^2*a2 + a5^6*a4^2*a3^3*a2 + 2*a5^5*a4^3*a3^3*a2 + a5^4*a4^4*a3^3*a2 + 2*a5^3*a4^5*a3^3*a2 + a5^2*a4^6*a3^3*a2 - a5^6*a4*a3^4*a2 - 2*a5^5*a4^2*a3^4*a2 + a5^4*a4^3*a3^4*a2 + a5^3*a4^4*a3^4*a2 - 2*a5^2*a4^5*a3^4*a2 - a5*a4^6*a3^4*a2 + a5^5*a4*a3^5*a2 - 2*a5^4*a4^2*a3^5*a2 + 2*a5^3*a4^3*a3^5*a2 - 2*a5^2*a4^4*a3^5*a2 + a5*a4^5*a3^5*a2 - a5^4*a4*a3^6*a2 + a5^3*a4^2*a3^6*a2 + a5^2*a4^3*a3^6*a2 - a5*a4^4*a3^6*a2 + a5^6*a4^4*a2^2 - a5^5*a4^5*a2^2 + a5^4*a4^6*a2^2 + a5^6*a4^3*a3*a2^2 - 2*a5^5*a4^4*a3*a2^2 - 2*a5^4*a4^5*a3*a2^2 + a5^3*a4^6*a3*a2^2 - 3*a5^6*a4^2*a3^2*a2^2 + a5^5*a4^3*a3^2*a2^2 + 16*a5^4*a4^4*a3^2*a2^2 + a5^3*a4^5*a3^2*a2^2 - 3*a5^2*a4^6*a3^2*a2^2 + a5^6*a4*a3^3*a2^2 + a5^5*a4^2*a3^3*a2^2 - 14*a5^4*a4^3*a3^3*a2^2 - 14*a5^3*a4^4*a3^3*a2^2 + a5^2*a4^5*a3^3*a2^2 + a5*a4^6*a3^3*a2^2 + a5^6*a3^4*a2^2 - 2*a5^5*a4*a3^4*a2^2 + 16*a5^4*a4^2*a3^4*a2^2 - 14*a5^3*a4^3*a3^4*a2^2 + 16*a5^2*a4^4*a3^4*a2^2 - 2*a5*a4^5*a3^4*a2^2 + a4^6*a3^4*a2^2 - a5^5*a3^5*a2^2 - 2*a5^4*a4*a3^5*a2^2 + a5^3*a4^2*a3^5*a2^2 + a5^2*a4^3*a3^5*a2^2 - 2*a5*a4^4*a3^5*a2^2 - a4^5*a3^5*a2^2 + a5^4*a3^6*a2^2 + a5^3*a4*a3^6*a2^2 - 3*a5^2*a4^2*a3^6*a2^2 + a5*a4^3*a3^6*a2^2 + a4^4*a3^6*a2^2 - 2*a5^6*a4^3*a2^3 + a5^5*a4^4*a2^3 + a5^4*a4^5*a2^3 - 2*a5^3*a4^6*a2^3 + a5^6*a4^2*a3*a2^3 + 2*a5^5*a4^3*a3*a2^3 + a5^4*a4^4*a3*a2^3 + 2*a5^3*a4^5*a3*a2^3 + a5^2*a4^6*a3*a2^3 + a5^6*a4*a3^2*a2^3 + a5^5*a4^2*a3^2*a2^3 - 14*a5^4*a4^3*a3^2*a2^3 - 14*a5^3*a4^4*a3^2*a2^3 + a5^2*a4^5*a3^2*a2^3 + a5*a4^6*a3^2*a2^3 - 2*a5^6*a3^3*a2^3 + 2*a5^5*a4*a3^3*a2^3 - 14*a5^4*a4^2*a3^3*a2^3 + 66*a5^3*a4^3*a3^3*a2^3 - 14*a5^2*a4^4*a3^3*a2^3 + 2*a5*a4^5*a3^3*a2^3 - 2*a4^6*a3^3*a2^3 + a5^5*a3^4*a2^3 + a5^4*a4*a3^4*a2^3 - 14*a5^3*a4^2*a3^4*a2^3 - 14*a5^2*a4^3*a3^4*a2^3 + a5*a4^4*a3^4*a2^3 + a4^5*a3^4*a2^3 + a5^4*a3^5*a2^3 + 2*a5^3*a4*a3^5*a2^3 + a5^2*a4^2*a3^5*a2^3 + 2*a5*a4^3*a3^5*a2^3 + a4^4*a3^5*a2^3 - 2*a5^3*a3^6*a2^3 + a5^2*a4*a3^6*a2^3 + a5*a4^2*a3^6*a2^3 - 2*a4^3*a3^6*a2^3 + a5^6*a4^2*a2^4 + a5^5*a4^3*a2^4 - 3*a5^4*a4^4*a2^4 + a5^3*a4^5*a2^4 + a5^2*a4^6*a2^4 - a5^6*a4*a3*a2^4 - 2*a5^5*a4^2*a3*a2^4 + a5^4*a4^3*a3*a2^4 + a5^3*a4^4*a3*a2^4 - 2*a5^2*a4^5*a3*a2^4 - a5*a4^6*a3*a2^4 + a5^6*a3^2*a2^4 - 2*a5^5*a4*a3^2*a2^4 + 16*a5^4*a4^2*a3^2*a2^4 - 14*a5^3*a4^3*a3^2*a2^4 + 16*a5^2*a4^4*a3^2*a2^4 - 2*a5*a4^5*a3^2*a2^4 + a4^6*a3^2*a2^4 + a5^5*a3^3*a2^4 + a5^4*a4*a3^3*a2^4 - 14*a5^3*a4^2*a3^3*a2^4 - 14*a5^2*a4^3*a3^3*a2^4 + a5*a4^4*a3^3*a2^4 + a4^5*a3^3*a2^4 - 3*a5^4*a3^4*a2^4 + a5^3*a4*a3^4*a2^4 + 16*a5^2*a4^2*a3^4*a2^4 + a5*a4^3*a3^4*a2^4 - 3*a4^4*a3^4*a2^4 + a5^3*a3^5*a2^4 - 2*a5^2*a4*a3^5*a2^4 - 2*a5*a4^2*a3^5*a2^4 + a4^3*a3^5*a2^4 + a5^2*a3^6*a2^4 - a5*a4*a3^6*a2^4 + a4^2*a3^6*a2^4 - a5^5*a4^2*a2^5 + a5^4*a4^3*a2^5 + a5^3*a4^4*a2^5 - a5^2*a4^5*a2^5 + a5^5*a4*a3*a2^5 - 2*a5^4*a4^2*a3*a2^5 + 2*a5^3*a4^3*a3*a2^5 - 2*a5^2*a4^4*a3*a2^5 + a5*a4^5*a3*a2^5 - a5^5*a3^2*a2^5 - 2*a5^4*a4*a3^2*a2^5 + a5^3*a4^2*a3^2*a2^5 + a5^2*a4^3*a3^2*a2^5 - 2*a5*a4^4*a3^2*a2^5 - a4^5*a3^2*a2^5 + a5^4*a3^3*a2^5 + 2*a5^3*a4*a3^3*a2^5 + a5^2*a4^2*a3^3*a2^5 + 2*a5*a4^3*a3^3*a2^5 + a4^4*a3^3*a2^5 + a5^3*a3^4*a2^5 - 2*a5^2*a4*a3^4*a2^5 - 2*a5*a4^2*a3^4*a2^5 + a4^3*a3^4*a2^5 - a5^2*a3^5*a2^5 + a5*a4*a3^5*a2^5 - a4^2*a3^5*a2^5 + a5^4*a4^2*a2^6 - 2*a5^3*a4^3*a2^6 + a5^2*a4^4*a2^6 - a5^4*a4*a3*a2^6 + a5^3*a4^2*a3*a2^6 + a5^2*a4^3*a3*a2^6 - a5*a4^4*a3*a2^6 + a5^4*a3^2*a2^6 + a5^3*a4*a3^2*a2^6 - 3*a5^2*a4^2*a3^2*a2^6 + a5*a4^3*a3^2*a2^6 + a4^4*a3^2*a2^6 - 2*a5^3*a3^3*a2^6 + a5^2*a4*a3^3*a2^6 + a5*a4^2*a3^3*a2^6 - 2*a4^3*a3^3*a2^6 + a5^2*a3^4*a2^6 - a5*a4*a3^4*a2^6 + a4^2*a3^4*a2^6)


#############################################################
# CONCLUSION: NO characteristic issues other than char != 2 #
#############################################################



#######################################
# Theta subdivision and sample points #
#######################################

# The following sample points were computed in "GrobnerConeComputationsQ4.sage"

shiftedPointThetaGfan = {0: [6, 5, 1, 3, 2, 1], 1: [6, 5, 2, 3, 1, 0], 2: [6, 5, 2, 4, 2, 1]}

pointCell0 = shiftedPointThetaGfan[0]
pointCell1 = shiftedPointThetaGfan[1]
pointCell2 = shiftedPointThetaGfan[2]

pointCell01 = [0, -1, -4, -3, -4, -5]
pointCell02 = [0, -1, -4, -2, -3, -4]
pointCell12 = [0, -1, -3, -2, -4, -5]
pointCell012 = [0, -1, -3, -2, -3, -4]



########################################################
# Construction of initial forms Theta Cone subdivision #
########################################################

##########
# Cell 0 # -- Theta 2 (L_2 is smallest)
##########

leadQ4Cell0 = computeLTSample(shiftedPointThetaGfan[0],SS,QT4)
# print factor(leadQ4Cell0)
# (-8) * a2^2 * a3^4 * a5^6 * a6^6

##########
# Cell 1 #  -- Theta 0 (L_0 is smallest)
##########

leadQ4Cell1 = computeLTSample(shiftedPointThetaGfan[1],SS,QT4)
# print factor(leadQ4Cell1)
# (-8) * x34^2 * a3^4 * a5^6 * a6^6

##########
# Cell 2 #  -- Theta 1 (L_1 is smallest)
##########

leadQ4Cell2 = computeLTSample(shiftedPointThetaGfan[2],SS,QT4)
# print factor(leadQ4Cell2)
# (-8) * a5^4 * a6^6 * a3^8

###########
# Cell 01 #
###########

leadQ4Cell01 = computeLTSample(pointCell01,SS,QT4)
# print factor(leadQ4Cell01)
# (-8) * a3^4 * a5^6 * a6^6 * (x34^2 + a2^2)

###########
# Cell 02 #
###########

leadQ4Cell02 = computeLTSample(pointCell02,SS,QT4)
# print factor(leadQ4Cell02)
# (-8) * a3^4 * a5^4 * a6^6 * (a3^4 + a5^2*a2^2)

###########
# Cell 12 #
###########

leadQ4Cell12 = computeLTSample(pointCell12,SS,QT4)
# print factor(leadQ4Cell12)
# (-8) * a3^4 * a5^4 * a6^6 * (a5^2*x34^2 + a3^4)


############
# Cell 012 #
############

leadQ4Cell012 = computeLTSample(pointCell012,SS,QT4)
# print factor(leadQ4Cell012)
# (-8) * a3^4 * a5^4 * a6^6 * (a5^2*x34^2 + a3^4 + a5^2*a2^2)


#############################################################
# CONCLUSION: NO characteristic issues other than char != 2 #
#############################################################




==> anc/supplementaryMaterial/software/jC1Output.txt <==
jC1 =
(256*a2^6*a3^6*a4^6-768*a2^6*a3^6*a4^5*a5+1536*a2^6*a3^6*a4^4*a5^2-1792*a2^6*a3^6*a4^3*a5^3+1536*a2^6*a3^6*a4^2*a5^4-768*a2^6*a3^6*a4*a5^5+256*a2^6*a3^6*a5^6-768*a2^6*a3^5*a4^6*a5+768*a2^6*a3^5*a4^5*a5^2-768*a2^6*a3^5*a4^4*a5^3-768*a2^6*a3^5*a4^3*a5^4+768*a2^6*a3^5*a4^2*a5^5-768*a2^6*a3^5*a4*a5^6+1536*a2^6*a3^4*a4^6*a5^2-768*a2^6*a3^4*a4^5*a5^3+2304*a2^6*a3^4*a4^4*a5^4-768*a2^6*a3^4*a4^3*a5^5+1536*a2^6*a3^4*a4^2*a5^6-1792*a2^6*a3^3*a4^6*a5^3-768*a2^6*a3^3*a4^5*a5^4-768*a2^6*a3^3*a4^4*a5^5-1792*a2^6*a3^3*a4^3*a5^6+1536*a2^6*a3^2*a4^6*a5^4+768*a2^6*a3^2*a4^5*a5^5+1536*a2^6*a3^2*a4^4*a5^6-768*a2^6*a3*a4^6*a5^5-768*a2^6*a3*a4^5*a5^6+256*a2^6*a4^6*a5^6-768*a2^5*a3^6*a4^6*a5+768*a2^5*a3^6*a4^5*a5^2-768*a2^5*a3^6*a4^4*a5^3-768*a2^5*a3^6*a4^3*a5^4+768*a2^5*a3^6*a4^2*a5^5-768*a2^5*a3^6*a4*a5^6+768*a2^5*a3^5*a4^6*a5^2+3072*a2^5*a3^5*a4^5*a5^3-2304*a2^5*a3^5*a4^4*a5^4+3072*a2^5*a3^5*a4^3*a5^5+768*a2^5*a3^5*a4^2*a5^6-768*a2^5*a3^4*a4^6*a5^3-2304*a2^5*a3^4*a4^5*a5^4-2304*a2^5*a3^4*a4^4*a5^5-768*a2^5*a3^4*a4^3*a5^6-768*a2^5*a3^3*a4^6*a5^4+3072*a2^5*a3^3*a4^5*a5^5-768*a2^5*a3^3*a4^4*a5^6+768*a2^5*a3^2*a4^6*a5^5+768*a2^5*a3^2*a4^5*a5^6-768*a2^5*a3*a4^6*a5^6+1536*a2^4*a3^6*a4^6*a5^2-768*a2^4*a3^6*a4^5*a5^3+2304*a2^4*a3^6*a4^4*a5^4-768*a2^4*a3^6*a4^3*a5^5+1536*a2^4*a3^6*a4^2*a5^6-768*a2^4*a3^5*a4^6*a5^3-2304*a2^4*a3^5*a4^5*a5^4-2304*a2^4*a3^5*a4^4*a5^5-768*a2^4*a3^5*a4^3*a5^6+2304*a2^4*a3^4*a4^6*a5^4-2304*a2^4*a3^4*a4^5*a5^5+2304*a2^4*a3^4*a4^4*a5^6-768*a2^4*a3^3*a4^6*a5^5-768*a2^4*a3^3*a4^5*a5^6+1536*a2^4*a3^2*a4^6*a5^6-1792*a2^3*a3^6*a4^6*a5^3-768*a2^3*a3^6*a4^5*a5^4-768*a2^3*a3^6*a4^4*a5^5-1792*a2^3*a3^6*a4^3*a5^6-768*a2^3*a3^5*a4^6*a5^4+3072*a2^3*a3^5*a4^5*a5^5-768*a2^3*a3^5*a4^4*a5^6-768*a2^3*a3^4*a4^6*a5^5-768*a2^3*a3^4*a4^5*a5^6-1792*a2^3*a3^3*a4^6*a5^6+1536*a2^2*a3^6*a4^6*a5^4+768*a2^2*a3^6*a4^5*a5^5+1536*a2^2*a3^6*a4^4*a5^6+768*a2^2*a3^5*a4^6*a5^5+768*a2^2*a3^5*a4^5*a5^6+1536*a2^2*a3^4*a4^6*a5^6-768*a2*a3^6*a4^6*a5^5-768*a2*a3^6*a4^5*a5^6-768*a2*a3^5*a4^6*a5^6+256*a3^6*a4^6*a5^6)/(a2^6*a3^6*a4^4*a5^2-2*a2^6*a3^6*a4^3*a5^3+a2^6*a3^6*a4^2*a5^4+2*a2^6*a3^5*a4^5*a5^2-4*a2^6*a3^5*a4^4*a5^3-4*a2^6*a3^5*a4^3*a5^4+2*a2^6*a3^5*a4^2*a5^5+a2^6*a3^4*a4^6*a5^2-4*a2^6*a3^4*a4^5*a5^3-9*a2^6*a3^4*a4^4*a5^4-4*a2^6*a3^4*a4^3*a5^5+a2^6*a3^4*a4^2*a5^6-2*a2^6*a3^3*a4^6*a5^3-4*a2^6*a3^3*a4^5*a5^4-4*a2^6*a3^3*a4^4*a5^5-2*a2^6*a3^3*a4^3*a5^6+a2^6*a3^2*a4^6*a5^4+2*a2^6*a3^2*a4^5*a5^5+a2^6*a3^2*a4^4*a5^6+2*a2^5*a3^6*a4^5*a5^2-4*a2^5*a3^6*a4^4*a5^3-4*a2^5*a3^6*a4^3*a5^4+2*a2^5*a3^6*a4^2*a5^5+2*a2^5*a3^5*a4^6*a5^2-6*a2^5*a3^5*a4^5*a5^3-26*a2^5*a3^5*a4^4*a5^4-6*a2^5*a3^5*a4^3*a5^5+2*a2^5*a3^5*a4^2*a5^6-4*a2^5*a3^4*a4^6*a5^3-26*a2^5*a3^4*a4^5*a5^4-26*a2^5*a3^4*a4^4*a5^5-4*a2^5*a3^4*a4^3*a5^6-4*a2^5*a3^3*a4^6*a5^4-6*a2^5*a3^3*a4^5*a5^5-4*a2^5*a3^3*a4^4*a5^6+2*a2^5*a3^2*a4^6*a5^5+2*a2^5*a3^2*a4^5*a5^6+a2^4*a3^6*a4^6*a5^2-4*a2^4*a3^6*a4^5*a5^3-9*a2^4*a3^6*a4^4*a5^4-4*a2^4*a3^6*a4^3*a5^5+a2^4*a3^6*a4^2*a5^6-4*a2^4*a3^5*a4^6*a5^3-26*a2^4*a3^5*a4^5*a5^4-26*a2^4*a3^5*a4^4*a5^5-4*a2^4*a3^5*a4^3*a5^6-9*a2^4*a3^4*a4^6*a5^4-26*a2^4*a3^4*a4^5*a5^5-9*a2^4*a3^4*a4^4*a5^6-4*a2^4*a3^3*a4^6*a5^5-4*a2^4*a3^3*a4^5*a5^6+a2^4*a3^2*a4^6*a5^6-2*a2^3*a3^6*a4^6*a5^3-4*a2^3*a3^6*a4^5*a5^4-4*a2^3*a3^6*a4^4*a5^5-2*a2^3*a3^6*a4^3*a5^6-4*a2^3*a3^5*a4^6*a5^4-6*a2^3*a3^5*a4^5*a5^5-4*a2^3*a3^5*a4^4*a5^6-4*a2^3*a3^4*a4^6*a5^5-4*a2^3*a3^4*a4^5*a5^6-2*a2^3*a3^3*a4^6*a5^6+a2^2*a3^6*a4^6*a5^4+2*a2^2*a3^6*a4^5*a5^5+a2^2*a3^6*a4^4*a5^6+2*a2^2*a3^5*a4^6*a5^5+2*a2^2*a3^5*a4^5*a5^6+a2^2*a3^4*a4^6*a5^6)



==> anc/supplementaryMaterial/software/jC1OutputNumAndDenom.sage <==
jC1Num = (256*a2^6*a3^6*a4^6-768*a2^6*a3^6*a4^5*a5+1536*a2^6*a3^6*a4^4*a5^2-1792*a2^6*a3^6*a4^3*a5^3+1536*a2^6*a3^6*a4^2*a5^4-768*a2^6*a3^6*a4*a5^5+256*a2^6*a3^6*a5^6-768*a2^6*a3^5*a4^6*a5+768*a2^6*a3^5*a4^5*a5^2-768*a2^6*a3^5*a4^4*a5^3-768*a2^6*a3^5*a4^3*a5^4+768*a2^6*a3^5*a4^2*a5^5-768*a2^6*a3^5*a4*a5^6+1536*a2^6*a3^4*a4^6*a5^2-768*a2^6*a3^4*a4^5*a5^3+2304*a2^6*a3^4*a4^4*a5^4-768*a2^6*a3^4*a4^3*a5^5+1536*a2^6*a3^4*a4^2*a5^6-1792*a2^6*a3^3*a4^6*a5^3-768*a2^6*a3^3*a4^5*a5^4-768*a2^6*a3^3*a4^4*a5^5-1792*a2^6*a3^3*a4^3*a5^6+1536*a2^6*a3^2*a4^6*a5^4+768*a2^6*a3^2*a4^5*a5^5+1536*a2^6*a3^2*a4^4*a5^6-768*a2^6*a3*a4^6*a5^5-768*a2^6*a3*a4^5*a5^6+256*a2^6*a4^6*a5^6-768*a2^5*a3^6*a4^6*a5+768*a2^5*a3^6*a4^5*a5^2-768*a2^5*a3^6*a4^4*a5^3-768*a2^5*a3^6*a4^3*a5^4+768*a2^5*a3^6*a4^2*a5^5-768*a2^5*a3^6*a4*a5^6+768*a2^5*a3^5*a4^6*a5^2+3072*a2^5*a3^5*a4^5*a5^3-2304*a2^5*a3^5*a4^4*a5^4+3072*a2^5*a3^5*a4^3*a5^5+768*a2^5*a3^5*a4^2*a5^6-768*a2^5*a3^4*a4^6*a5^3-2304*a2^5*a3^4*a4^5*a5^4-2304*a2^5*a3^4*a4^4*a5^5-768*a2^5*a3^4*a4^3*a5^6-768*a2^5*a3^3*a4^6*a5^4+3072*a2^5*a3^3*a4^5*a5^5-768*a2^5*a3^3*a4^4*a5^6+768*a2^5*a3^2*a4^6*a5^5+768*a2^5*a3^2*a4^5*a5^6-768*a2^5*a3*a4^6*a5^6+1536*a2^4*a3^6*a4^6*a5^2-768*a2^4*a3^6*a4^5*a5^3+2304*a2^4*a3^6*a4^4*a5^4-768*a2^4*a3^6*a4^3*a5^5+1536*a2^4*a3^6*a4^2*a5^6-768*a2^4*a3^5*a4^6*a5^3-2304*a2^4*a3^5*a4^5*a5^4-2304*a2^4*a3^5*a4^4*a5^5-768*a2^4*a3^5*a4^3*a5^6+2304*a2^4*a3^4*a4^6*a5^4-2304*a2^4*a3^4*a4^5*a5^5+2304*a2^4*a3^4*a4^4*a5^6-768*a2^4*a3^3*a4^6*a5^5-768*a2^4*a3^3*a4^5*a5^6+1536*a2^4*a3^2*a4^6*a5^6-1792*a2^3*a3^6*a4^6*a5^3-768*a2^3*a3^6*a4^5*a5^4-768*a2^3*a3^6*a4^4*a5^5-1792*a2^3*a3^6*a4^3*a5^6-768*a2^3*a3^5*a4^6*a5^4+3072*a2^3*a3^5*a4^5*a5^5-768*a2^3*a3^5*a4^4*a5^6-768*a2^3*a3^4*a4^6*a5^5-768*a2^3*a3^4*a4^5*a5^6-1792*a2^3*a3^3*a4^6*a5^6+1536*a2^2*a3^6*a4^6*a5^4+768*a2^2*a3^6*a4^5*a5^5+1536*a2^2*a3^6*a4^4*a5^6+768*a2^2*a3^5*a4^6*a5^5+768*a2^2*a3^5*a4^5*a5^6+1536*a2^2*a3^4*a4^6*a5^6-768*a2*a3^6*a4^6*a5^5-768*a2*a3^6*a4^5*a5^6-768*a2*a3^5*a4^6*a5^6+256*a3^6*a4^6*a5^6)

jC1Denom = (a2^6*a3^6*a4^4*a5^2-2*a2^6*a3^6*a4^3*a5^3+a2^6*a3^6*a4^2*a5^4+2*a2^6*a3^5*a4^5*a5^2-4*a2^6*a3^5*a4^4*a5^3-4*a2^6*a3^5*a4^3*a5^4+2*a2^6*a3^5*a4^2*a5^5+a2^6*a3^4*a4^6*a5^2-4*a2^6*a3^4*a4^5*a5^3-9*a2^6*a3^4*a4^4*a5^4-4*a2^6*a3^4*a4^3*a5^5+a2^6*a3^4*a4^2*a5^6-2*a2^6*a3^3*a4^6*a5^3-4*a2^6*a3^3*a4^5*a5^4-4*a2^6*a3^3*a4^4*a5^5-2*a2^6*a3^3*a4^3*a5^6+a2^6*a3^2*a4^6*a5^4+2*a2^6*a3^2*a4^5*a5^5+a2^6*a3^2*a4^4*a5^6+2*a2^5*a3^6*a4^5*a5^2-4*a2^5*a3^6*a4^4*a5^3-4*a2^5*a3^6*a4^3*a5^4+2*a2^5*a3^6*a4^2*a5^5+2*a2^5*a3^5*a4^6*a5^2-6*a2^5*a3^5*a4^5*a5^3-26*a2^5*a3^5*a4^4*a5^4-6*a2^5*a3^5*a4^3*a5^5+2*a2^5*a3^5*a4^2*a5^6-4*a2^5*a3^4*a4^6*a5^3-26*a2^5*a3^4*a4^5*a5^4-26*a2^5*a3^4*a4^4*a5^5-4*a2^5*a3^4*a4^3*a5^6-4*a2^5*a3^3*a4^6*a5^4-6*a2^5*a3^3*a4^5*a5^5-4*a2^5*a3^3*a4^4*a5^6+2*a2^5*a3^2*a4^6*a5^5+2*a2^5*a3^2*a4^5*a5^6+a2^4*a3^6*a4^6*a5^2-4*a2^4*a3^6*a4^5*a5^3-9*a2^4*a3^6*a4^4*a5^4-4*a2^4*a3^6*a4^3*a5^5+a2^4*a3^6*a4^2*a5^6-4*a2^4*a3^5*a4^6*a5^3-26*a2^4*a3^5*a4^5*a5^4-26*a2^4*a3^5*a4^4*a5^5-4*a2^4*a3^5*a4^3*a5^6-9*a2^4*a3^4*a4^6*a5^4-26*a2^4*a3^4*a4^5*a5^5-9*a2^4*a3^4*a4^4*a5^6-4*a2^4*a3^3*a4^6*a5^5-4*a2^4*a3^3*a4^5*a5^6+a2^4*a3^2*a4^6*a5^6-2*a2^3*a3^6*a4^6*a5^3-4*a2^3*a3^6*a4^5*a5^4-4*a2^3*a3^6*a4^4*a5^5-2*a2^3*a3^6*a4^3*a5^6-4*a2^3*a3^5*a4^6*a5^4-6*a2^3*a3^5*a4^5*a5^5-4*a2^3*a3^5*a4^4*a5^6-4*a2^3*a3^4*a4^6*a5^5-4*a2^3*a3^4*a4^5*a5^6-2*a2^3*a3^3*a4^6*a5^6+a2^2*a3^6*a4^6*a5^4+2*a2^2*a3^6*a4^5*a5^5+a2^2*a3^6*a4^4*a5^6+2*a2^2*a3^5*a4^6*a5^5+2*a2^2*a3^5*a4^5*a5^6+a2^2*a3^4*a4^6*a5^6)



==> anc/supplementaryMaterial/software/jC1TypeV.m2 <==
-- Calculations for the right-most vertex of Type V calculations

S=QQ[a5, a4, a3, a2, MonomialOrder=>{Weights => {16, 16, 9, 9}},Global=>false];

-- We write the Numerator of the j-invariant
jC1Num=256*a5^6*a4^6*a3^6 - 768*a5^6*a4^6*a3^5*a2 - 768*a5^6*a4^5*a3^6*a2 - 768*a5^5*a4^6*a3^6*a2 + 1536*a5^6*a4^6*a3^4*a2^2 + 768*a5^6*a4^5*a3^5*a2^2 + 768*a5^5*a4^6*a3^5*a2^2 + 1536*a5^6*a4^4*a3^6*a2^2 + 768*a5^5*a4^5*a3^6*a2^2 + 1536*a5^4*a4^6*a3^6*a2^2 - 1792*a5^6*a4^6*a3^3*a2^3 - 768*a5^6*a4^5*a3^4*a2^3 - 768*a5^5*a4^6*a3^4*a2^3 - 768*a5^6*a4^4*a3^5*a2^3 + 3072*a5^5*a4^5*a3^5*a2^3 - 768*a5^4*a4^6*a3^5*a2^3 - 1792*a5^6*a4^3*a3^6*a2^3 - 768*a5^5*a4^4*a3^6*a2^3 - 768*a5^4*a4^5*a3^6*a2^3 - 1792*a5^3*a4^6*a3^6*a2^3 + 1536*a5^6*a4^6*a3^2*a2^4 - 768*a5^6*a4^5*a3^3*a2^4 - 768*a5^5*a4^6*a3^3*a2^4 + 2304*a5^6*a4^4*a3^4*a2^4 - 2304*a5^5*a4^5*a3^4*a2^4 + 2304*a5^4*a4^6*a3^4*a2^4 - 768*a5^6*a4^3*a3^5*a2^4 - 2304*a5^5*a4^4*a3^5*a2^4 - 2304*a5^4*a4^5*a3^5*a2^4 - 768*a5^3*a4^6*a3^5*a2^4 + 1536*a5^6*a4^2*a3^6*a2^4 - 768*a5^5*a4^3*a3^6*a2^4 + 2304*a5^4*a4^4*a3^6*a2^4 - 768*a5^3*a4^5*a3^6*a2^4 + 1536*a5^2*a4^6*a3^6*a2^4 - 768*a5^6*a4^6*a3*a2^5 + 768*a5^6*a4^5*a3^2*a2^5 + 768*a5^5*a4^6*a3^2*a2^5 - 768*a5^6*a4^4*a3^3*a2^5 + 3072*a5^5*a4^5*a3^3*a2^5 - 768*a5^4*a4^6*a3^3*a2^5 - 768*a5^6*a4^3*a3^4*a2^5 - 2304*a5^5*a4^4*a3^4*a2^5 - 2304*a5^4*a4^5*a3^4*a2^5 - 768*a5^3*a4^6*a3^4*a2^5 + 768*a5^6*a4^2*a3^5*a2^5 + 3072*a5^5*a4^3*a3^5*a2^5 - 2304*a5^4*a4^4*a3^5*a2^5 + 3072*a5^3*a4^5*a3^5*a2^5 + 768*a5^2*a4^6*a3^5*a2^5 - 768*a5^6*a4*a3^6*a2^5 + 768*a5^5*a4^2*a3^6*a2^5 - 768*a5^4*a4^3*a3^6*a2^5 - 768*a5^3*a4^4*a3^6*a2^5 + 768*a5^2*a4^5*a3^6*a2^5 - 768*a5*a4^6*a3^6*a2^5 + 256*a5^6*a4^6*a2^6 - 768*a5^6*a4^5*a3*a2^6 - 768*a5^5*a4^6*a3*a2^6 + 1536*a5^6*a4^4*a3^2*a2^6 + 768*a5^5*a4^5*a3^2*a2^6 + 1536*a5^4*a4^6*a3^2*a2^6 - 1792*a5^6*a4^3*a3^3*a2^6 - 768*a5^5*a4^4*a3^3*a2^6 - 768*a5^4*a4^5*a3^3*a2^6 - 1792*a5^3*a4^6*a3^3*a2^6 + 1536*a5^6*a4^2*a3^4*a2^6 - 768*a5^5*a4^3*a3^4*a2^6 + 2304*a5^4*a4^4*a3^4*a2^6 - 768*a5^3*a4^5*a3^4*a2^6 + 1536*a5^2*a4^6*a3^4*a2^6 - 768*a5^6*a4*a3^5*a2^6 + 768*a5^5*a4^2*a3^5*a2^6 - 768*a5^4*a4^3*a3^5*a2^6 - 768*a5^3*a4^4*a3^5*a2^6 + 768*a5^2*a4^5*a3^5*a2^6 - 768*a5*a4^6*a3^5*a2^6 + 256*a5^6*a3^6*a2^6 - 768*a5^5*a4*a3^6*a2^6 + 1536*a5^4*a4^2*a3^6*a2^6 - 1792*a5^3*a4^3*a3^6*a2^6 + 1536*a5^2*a4^4*a3^6*a2^6 - 768*a5*a4^5*a3^6*a2^6 + 256*a4^6*a3^6*a2^6;

-- We write the Denominator of the j-invariant
jC1Denom=a5^6*a4^6*a3^4*a2^2 + 2*a5^6*a4^5*a3^5*a2^2 + 2*a5^5*a4^6*a3^5*a2^2 + a5^6*a4^4*a3^6*a2^2 + 2*a5^5*a4^5*a3^6*a2^2 + a5^4*a4^6*a3^6*a2^2 - 2*a5^6*a4^6*a3^3*a2^3 - 4*a5^6*a4^5*a3^4*a2^3 - 4*a5^5*a4^6*a3^4*a2^3 - 4*a5^6*a4^4*a3^5*a2^3 - 6*a5^5*a4^5*a3^5*a2^3 - 4*a5^4*a4^6*a3^5*a2^3 - 2*a5^6*a4^3*a3^6*a2^3 - 4*a5^5*a4^4*a3^6*a2^3 - 4*a5^4*a4^5*a3^6*a2^3 - 2*a5^3*a4^6*a3^6*a2^3 + a5^6*a4^6*a3^2*a2^4 - 4*a5^6*a4^5*a3^3*a2^4 - 4*a5^5*a4^6*a3^3*a2^4 - 9*a5^6*a4^4*a3^4*a2^4 - 26*a5^5*a4^5*a3^4*a2^4 - 9*a5^4*a4^6*a3^4*a2^4 - 4*a5^6*a4^3*a3^5*a2^4 - 26*a5^5*a4^4*a3^5*a2^4 - 26*a5^4*a4^5*a3^5*a2^4 - 4*a5^3*a4^6*a3^5*a2^4 + a5^6*a4^2*a3^6*a2^4 - 4*a5^5*a4^3*a3^6*a2^4 - 9*a5^4*a4^4*a3^6*a2^4 - 4*a5^3*a4^5*a3^6*a2^4 + a5^2*a4^6*a3^6*a2^4 + 2*a5^6*a4^5*a3^2*a2^5 + 2*a5^5*a4^6*a3^2*a2^5 - 4*a5^6*a4^4*a3^3*a2^5 - 6*a5^5*a4^5*a3^3*a2^5 - 4*a5^4*a4^6*a3^3*a2^5 - 4*a5^6*a4^3*a3^4*a2^5 - 26*a5^5*a4^4*a3^4*a2^5 - 26*a5^4*a4^5*a3^4*a2^5 - 4*a5^3*a4^6*a3^4*a2^5 + 2*a5^6*a4^2*a3^5*a2^5 - 6*a5^5*a4^3*a3^5*a2^5 - 26*a5^4*a4^4*a3^5*a2^5 - 6*a5^3*a4^5*a3^5*a2^5 + 2*a5^2*a4^6*a3^5*a2^5 + 2*a5^5*a4^2*a3^6*a2^5 - 4*a5^4*a4^3*a3^6*a2^5 - 4*a5^3*a4^4*a3^6*a2^5 + 2*a5^2*a4^5*a3^6*a2^5 + a5^6*a4^4*a3^2*a2^6 + 2*a5^5*a4^5*a3^2*a2^6 + a5^4*a4^6*a3^2*a2^6 - 2*a5^6*a4^3*a3^3*a2^6 - 4*a5^5*a4^4*a3^3*a2^6 - 4*a5^4*a4^5*a3^3*a2^6 - 2*a5^3*a4^6*a3^3*a2^6 + a5^6*a4^2*a3^4*a2^6 - 4*a5^5*a4^3*a3^4*a2^6 - 9*a5^4*a4^4*a3^4*a2^6 - 4*a5^3*a4^5*a3^4*a2^6 + a5^2*a4^6*a3^4*a2^6 + 2*a5^5*a4^2*a3^5*a2^6 - 4*a5^4*a4^3*a3^5*a2^6 - 4*a5^3*a4^4*a3^5*a2^6 + 2*a5^2*a4^5*a3^5*a2^6 + a5^4*a4^2*a3^6*a2^6 - 2*a5^3*a4^3*a3^6*a2^6 + a5^2*a4^4*a3^6*a2^6;

-- We compute the leadingTerms of the Numerator
toString(leadTerm(1,jC1Num))
-- o4 = 256*a5^6*a4^6*a3^6-768*a5^6*a4^6*a3^5*a2+1536*a5^6*a4^6*a3^4*a2^2-1792*a5^6*a4^6*a3^3*a2^3+1536*a5^6*a4^6*a3^2*a2^4-768*a5^6*a4^6*a3*a2^5+256*a5^6*a4^6*a2^6

-- We compute the leadingTerms of the Denominator
toString(leadTerm(1,jC1Denom))
-- o5 = a5^6*a4^6*a3^4*a2^2-2*a5^6*a4^6*a3^3*a2^3+a5^6*a4^6*a3^2*a2^4


==> anc/supplementaryMaterial/software/jC2Output.txt <==
jC2 =
(256*a2^6-768*a2^5*a3-768*a2^5*a4-768*a2^5*a5+1536*a2^4*a3^2+768*a2^4*a3*a4+768*a2^4*a3*a5+1536*a2^4*a4^2+768*a2^4*a4*a5+1536*a2^4*a5^2-1792*a2^3*a3^3-768*a2^3*a3^2*a4-768*a2^3*a3^2*a5-768*a2^3*a3*a4^2+3072*a2^3*a3*a4*a5-768*a2^3*a3*a5^2-1792*a2^3*a4^3-768*a2^3*a4^2*a5-768*a2^3*a4*a5^2-1792*a2^3*a5^3+1536*a2^2*a3^4-768*a2^2*a3^3*a4-768*a2^2*a3^3*a5+2304*a2^2*a3^2*a4^2-2304*a2^2*a3^2*a4*a5+2304*a2^2*a3^2*a5^2-768*a2^2*a3*a4^3-2304*a2^2*a3*a4^2*a5-2304*a2^2*a3*a4*a5^2-768*a2^2*a3*a5^3+1536*a2^2*a4^4-768*a2^2*a4^3*a5+2304*a2^2*a4^2*a5^2-768*a2^2*a4*a5^3+1536*a2^2*a5^4-768*a2*a3^5+768*a2*a3^4*a4+768*a2*a3^4*a5-768*a2*a3^3*a4^2+3072*a2*a3^3*a4*a5-768*a2*a3^3*a5^2-768*a2*a3^2*a4^3-2304*a2*a3^2*a4^2*a5-2304*a2*a3^2*a4*a5^2-768*a2*a3^2*a5^3+768*a2*a3*a4^4+3072*a2*a3*a4^3*a5-2304*a2*a3*a4^2*a5^2+3072*a2*a3*a4*a5^3+768*a2*a3*a5^4-768*a2*a4^5+768*a2*a4^4*a5-768*a2*a4^3*a5^2-768*a2*a4^2*a5^3+768*a2*a4*a5^4-768*a2*a5^5+256*a3^6-768*a3^5*a4-768*a3^5*a5+1536*a3^4*a4^2+768*a3^4*a4*a5+1536*a3^4*a5^2-1792*a3^3*a4^3-768*a3^3*a4^2*a5-768*a3^3*a4*a5^2-1792*a3^3*a5^3+1536*a3^2*a4^4-768*a3^2*a4^3*a5+2304*a3^2*a4^2*a5^2-768*a3^2*a4*a5^3+1536*a3^2*a5^4-768*a3*a4^5+768*a3*a4^4*a5-768*a3*a4^3*a5^2-768*a3*a4^2*a5^3+768*a3*a4*a5^4-768*a3*a5^5+256*a4^6-768*a4^5*a5+1536*a4^4*a5^2-1792*a4^3*a5^3+1536*a4^2*a5^4-768*a4*a5^5+256*a5^6)/(a2^4*a3^2+2*a2^4*a3*a4+2*a2^4*a3*a5+a2^4*a4^2+2*a2^4*a4*a5+a2^4*a5^2-2*a2^3*a3^3-4*a2^3*a3^2*a4-4*a2^3*a3^2*a5-4*a2^3*a3*a4^2-6*a2^3*a3*a4*a5-4*a2^3*a3*a5^2-2*a2^3*a4^3-4*a2^3*a4^2*a5-4*a2^3*a4*a5^2-2*a2^3*a5^3+a2^2*a3^4-4*a2^2*a3^3*a4-4*a2^2*a3^3*a5-9*a2^2*a3^2*a4^2-26*a2^2*a3^2*a4*a5-9*a2^2*a3^2*a5^2-4*a2^2*a3*a4^3-26*a2^2*a3*a4^2*a5-26*a2^2*a3*a4*a5^2-4*a2^2*a3*a5^3+a2^2*a4^4-4*a2^2*a4^3*a5-9*a2^2*a4^2*a5^2-4*a2^2*a4*a5^3+a2^2*a5^4+2*a2*a3^4*a4+2*a2*a3^4*a5-4*a2*a3^3*a4^2-6*a2*a3^3*a4*a5-4*a2*a3^3*a5^2-4*a2*a3^2*a4^3-26*a2*a3^2*a4^2*a5-26*a2*a3^2*a4*a5^2-4*a2*a3^2*a5^3+2*a2*a3*a4^4-6*a2*a3*a4^3*a5-26*a2*a3*a4^2*a5^2-6*a2*a3*a4*a5^3+2*a2*a3*a5^4+2*a2*a4^4*a5-4*a2*a4^3*a5^2-4*a2*a4^2*a5^3+2*a2*a4*a5^4+a3^4*a4^2+2*a3^4*a4*a5+a3^4*a5^2-2*a3^3*a4^3-4*a3^3*a4^2*a5-4*a3^3*a4*a5^2-2*a3^3*a5^3+a3^2*a4^4-4*a3^2*a4^3*a5-9*a3^2*a4^2*a5^2-4*a3^2*a4*a5^3+a3^2*a5^4+2*a3*a4^4*a5-4*a3*a4^3*a5^2-4*a3*a4^2*a5^3+2*a3*a4*a5^4+a4^4*a5^2-2*a4^3*a5^3+a4^2*a5^4)



==> anc/supplementaryMaterial/software/jC2OutputNumAndDenom.sage <==
jC2Num = (256*a2^6-768*a2^5*a3-768*a2^5*a4-768*a2^5*a5+1536*a2^4*a3^2+768*a2^4*a3*a4+768*a2^4*a3*a5+1536*a2^4*a4^2+768*a2^4*a4*a5+1536*a2^4*a5^2-1792*a2^3*a3^3-768*a2^3*a3^2*a4-768*a2^3*a3^2*a5-768*a2^3*a3*a4^2+3072*a2^3*a3*a4*a5-768*a2^3*a3*a5^2-1792*a2^3*a4^3-768*a2^3*a4^2*a5-768*a2^3*a4*a5^2-1792*a2^3*a5^3+1536*a2^2*a3^4-768*a2^2*a3^3*a4-768*a2^2*a3^3*a5+2304*a2^2*a3^2*a4^2-2304*a2^2*a3^2*a4*a5+2304*a2^2*a3^2*a5^2-768*a2^2*a3*a4^3-2304*a2^2*a3*a4^2*a5-2304*a2^2*a3*a4*a5^2-768*a2^2*a3*a5^3+1536*a2^2*a4^4-768*a2^2*a4^3*a5+2304*a2^2*a4^2*a5^2-768*a2^2*a4*a5^3+1536*a2^2*a5^4-768*a2*a3^5+768*a2*a3^4*a4+768*a2*a3^4*a5-768*a2*a3^3*a4^2+3072*a2*a3^3*a4*a5-768*a2*a3^3*a5^2-768*a2*a3^2*a4^3-2304*a2*a3^2*a4^2*a5-2304*a2*a3^2*a4*a5^2-768*a2*a3^2*a5^3+768*a2*a3*a4^4+3072*a2*a3*a4^3*a5-2304*a2*a3*a4^2*a5^2+3072*a2*a3*a4*a5^3+768*a2*a3*a5^4-768*a2*a4^5+768*a2*a4^4*a5-768*a2*a4^3*a5^2-768*a2*a4^2*a5^3+768*a2*a4*a5^4-768*a2*a5^5+256*a3^6-768*a3^5*a4-768*a3^5*a5+1536*a3^4*a4^2+768*a3^4*a4*a5+1536*a3^4*a5^2-1792*a3^3*a4^3-768*a3^3*a4^2*a5-768*a3^3*a4*a5^2-1792*a3^3*a5^3+1536*a3^2*a4^4-768*a3^2*a4^3*a5+2304*a3^2*a4^2*a5^2-768*a3^2*a4*a5^3+1536*a3^2*a5^4-768*a3*a4^5+768*a3*a4^4*a5-768*a3*a4^3*a5^2-768*a3*a4^2*a5^3+768*a3*a4*a5^4-768*a3*a5^5+256*a4^6-768*a4^5*a5+1536*a4^4*a5^2-1792*a4^3*a5^3+1536*a4^2*a5^4-768*a4*a5^5+256*a5^6)


jC2Denom = (a2^4*a3^2+2*a2^4*a3*a4+2*a2^4*a3*a5+a2^4*a4^2+2*a2^4*a4*a5+a2^4*a5^2-2*a2^3*a3^3-4*a2^3*a3^2*a4-4*a2^3*a3^2*a5-4*a2^3*a3*a4^2-6*a2^3*a3*a4*a5-4*a2^3*a3*a5^2-2*a2^3*a4^3-4*a2^3*a4^2*a5-4*a2^3*a4*a5^2-2*a2^3*a5^3+a2^2*a3^4-4*a2^2*a3^3*a4-4*a2^2*a3^3*a5-9*a2^2*a3^2*a4^2-26*a2^2*a3^2*a4*a5-9*a2^2*a3^2*a5^2-4*a2^2*a3*a4^3-26*a2^2*a3*a4^2*a5-26*a2^2*a3*a4*a5^2-4*a2^2*a3*a5^3+a2^2*a4^4-4*a2^2*a4^3*a5-9*a2^2*a4^2*a5^2-4*a2^2*a4*a5^3+a2^2*a5^4+2*a2*a3^4*a4+2*a2*a3^4*a5-4*a2*a3^3*a4^2-6*a2*a3^3*a4*a5-4*a2*a3^3*a5^2-4*a2*a3^2*a4^3-26*a2*a3^2*a4^2*a5-26*a2*a3^2*a4*a5^2-4*a2*a3^2*a5^3+2*a2*a3*a4^4-6*a2*a3*a4^3*a5-26*a2*a3*a4^2*a5^2-6*a2*a3*a4*a5^3+2*a2*a3*a5^4+2*a2*a4^4*a5-4*a2*a4^3*a5^2-4*a2*a4^2*a5^3+2*a2*a4*a5^4+a3^4*a4^2+2*a3^4*a4*a5+a3^4*a5^2-2*a3^3*a4^3-4*a3^3*a4^2*a5-4*a3^3*a4*a5^2-2*a3^3*a5^3+a3^2*a4^4-4*a3^2*a4^3*a5-9*a3^2*a4^2*a5^2-4*a3^2*a4*a5^3+a3^2*a5^4+2*a3*a4^4*a5-4*a3*a4^3*a5^2-4*a3*a4^2*a5^3+2*a3*a4*a5^4+a4^4*a5^2-2*a4^3*a5^3+a4^2*a5^4)



==> anc/supplementaryMaterial/software/jC2TypeIV.m2 <==
-- Calculations for the right-most vertex of Type IV calculations

S=QQ[a5, a4, a3, a2, MonomialOrder=>{Weights => {16, 16, 9, 1}},Global=>false];

-- We write the Numerator of the j-invariant
jC2Num=256*a5^6 - 768*a5^5*a4 + 1536*a5^4*a4^2 - 1792*a5^3*a4^3 + 1536*a5^2*a4^4 - 768*a5*a4^5 + 256*a4^6 - 768*a5^5*a3 + 768*a5^4*a4*a3 - 768*a5^3*a4^2*a3 - 768*a5^2*a4^3*a3 + 768*a5*a4^4*a3 - 768*a4^5*a3 + 1536*a5^4*a3^2 - 768*a5^3*a4*a3^2 + 2304*a5^2*a4^2*a3^2 - 768*a5*a4^3*a3^2 + 1536*a4^4*a3^2 - 1792*a5^3*a3^3 - 768*a5^2*a4*a3^3 - 768*a5*a4^2*a3^3 - 1792*a4^3*a3^3 + 1536*a5^2*a3^4 + 768*a5*a4*a3^4 + 1536*a4^2*a3^4 - 768*a5*a3^5 - 768*a4*a3^5 + 256*a3^6 - 768*a5^5*a2 + 768*a5^4*a4*a2 - 768*a5^3*a4^2*a2 - 768*a5^2*a4^3*a2 + 768*a5*a4^4*a2 - 768*a4^5*a2 + 768*a5^4*a3*a2 + 3072*a5^3*a4*a3*a2 - 2304*a5^2*a4^2*a3*a2 + 3072*a5*a4^3*a3*a2 + 768*a4^4*a3*a2 - 768*a5^3*a3^2*a2 - 2304*a5^2*a4*a3^2*a2 - 2304*a5*a4^2*a3^2*a2 - 768*a4^3*a3^2*a2 - 768*a5^2*a3^3*a2 + 3072*a5*a4*a3^3*a2 - 768*a4^2*a3^3*a2 + 768*a5*a3^4*a2 + 768*a4*a3^4*a2 - 768*a3^5*a2 + 1536*a5^4*a2^2 - 768*a5^3*a4*a2^2 + 2304*a5^2*a4^2*a2^2 - 768*a5*a4^3*a2^2 + 1536*a4^4*a2^2 - 768*a5^3*a3*a2^2 - 2304*a5^2*a4*a3*a2^2 - 2304*a5*a4^2*a3*a2^2 - 768*a4^3*a3*a2^2 + 2304*a5^2*a3^2*a2^2 - 2304*a5*a4*a3^2*a2^2 + 2304*a4^2*a3^2*a2^2 - 768*a5*a3^3*a2^2 - 768*a4*a3^3*a2^2 + 1536*a3^4*a2^2 - 1792*a5^3*a2^3 - 768*a5^2*a4*a2^3 - 768*a5*a4^2*a2^3 - 1792*a4^3*a2^3 - 768*a5^2*a3*a2^3 + 3072*a5*a4*a3*a2^3 - 768*a4^2*a3*a2^3 - 768*a5*a3^2*a2^3 - 768*a4*a3^2*a2^3 - 1792*a3^3*a2^3 + 1536*a5^2*a2^4 + 768*a5*a4*a2^4 + 1536*a4^2*a2^4 + 768*a5*a3*a2^4 + 768*a4*a3*a2^4 + 1536*a3^2*a2^4 - 768*a5*a2^5 - 768*a4*a2^5 - 768*a3*a2^5 + 256*a2^6;

-- We write the Denominator of the j-invariant
jC2Denom=a5^4*a4^2 - 2*a5^3*a4^3 + a5^2*a4^4 + 2*a5^4*a4*a3 - 4*a5^3*a4^2*a3 - 4*a5^2*a4^3*a3 + 2*a5*a4^4*a3 + a5^4*a3^2 - 4*a5^3*a4*a3^2 - 9*a5^2*a4^2*a3^2 - 4*a5*a4^3*a3^2 + a4^4*a3^2 - 2*a5^3*a3^3 - 4*a5^2*a4*a3^3 - 4*a5*a4^2*a3^3 - 2*a4^3*a3^3 + a5^2*a3^4 + 2*a5*a4*a3^4 + a4^2*a3^4 + 2*a5^4*a4*a2 - 4*a5^3*a4^2*a2 - 4*a5^2*a4^3*a2 + 2*a5*a4^4*a2 + 2*a5^4*a3*a2 - 6*a5^3*a4*a3*a2 - 26*a5^2*a4^2*a3*a2 - 6*a5*a4^3*a3*a2 + 2*a4^4*a3*a2 - 4*a5^3*a3^2*a2 - 26*a5^2*a4*a3^2*a2 - 26*a5*a4^2*a3^2*a2 - 4*a4^3*a3^2*a2 - 4*a5^2*a3^3*a2 - 6*a5*a4*a3^3*a2 - 4*a4^2*a3^3*a2 + 2*a5*a3^4*a2 + 2*a4*a3^4*a2 + a5^4*a2^2 - 4*a5^3*a4*a2^2 - 9*a5^2*a4^2*a2^2 - 4*a5*a4^3*a2^2 + a4^4*a2^2 - 4*a5^3*a3*a2^2 - 26*a5^2*a4*a3*a2^2 - 26*a5*a4^2*a3*a2^2 - 4*a4^3*a3*a2^2 - 9*a5^2*a3^2*a2^2 - 26*a5*a4*a3^2*a2^2 - 9*a4^2*a3^2*a2^2 - 4*a5*a3^3*a2^2 - 4*a4*a3^3*a2^2 + a3^4*a2^2 - 2*a5^3*a2^3 - 4*a5^2*a4*a2^3 - 4*a5*a4^2*a2^3 - 2*a4^3*a2^3 - 4*a5^2*a3*a2^3 - 6*a5*a4*a3*a2^3 - 4*a4^2*a3*a2^3 - 4*a5*a3^2*a2^3 - 4*a4*a3^2*a2^3 - 2*a3^3*a2^3 + a5^2*a2^4 + 2*a5*a4*a2^4 + a4^2*a2^4 + 2*a5*a3*a2^4 + 2*a4*a3*a2^4 + a3^2*a2^4;

-- We compute the leadingTerms of the Numerator
toString(leadTerm(1,jC2Num))
-- o4 = 256*a5^6-768*a5^5*a4+1536*a5^4*a4^2-1792*a5^3*a4^3+1536*a5^2*a4^4-768*a5*a4^5+256*a4^6

-- We compute the leadingTerms of the Denominator
toString(leadTerm(1,jC2Denom))
-- o5 = a5^4*a4^2-2*a5^3*a4^3+a5^2*a4^4


==> anc/supplementaryMaterial/software/jC2TypeV.m2 <==
-- Calculations for the right-most vertex of Type V calculations

S=QQ[a5, a4, a3, a2, MonomialOrder=>{Weights => {16, 16, 9, 9}},Global=>false];

-- We write the Numerator of the j-invariant
jC2Num=256*a5^6 - 768*a5^5*a4 + 1536*a5^4*a4^2 - 1792*a5^3*a4^3 + 1536*a5^2*a4^4 - 768*a5*a4^5 + 256*a4^6 - 768*a5^5*a3 + 768*a5^4*a4*a3 - 768*a5^3*a4^2*a3 - 768*a5^2*a4^3*a3 + 768*a5*a4^4*a3 - 768*a4^5*a3 + 1536*a5^4*a3^2 - 768*a5^3*a4*a3^2 + 2304*a5^2*a4^2*a3^2 - 768*a5*a4^3*a3^2 + 1536*a4^4*a3^2 - 1792*a5^3*a3^3 - 768*a5^2*a4*a3^3 - 768*a5*a4^2*a3^3 - 1792*a4^3*a3^3 + 1536*a5^2*a3^4 + 768*a5*a4*a3^4 + 1536*a4^2*a3^4 - 768*a5*a3^5 - 768*a4*a3^5 + 256*a3^6 - 768*a5^5*a2 + 768*a5^4*a4*a2 - 768*a5^3*a4^2*a2 - 768*a5^2*a4^3*a2 + 768*a5*a4^4*a2 - 768*a4^5*a2 + 768*a5^4*a3*a2 + 3072*a5^3*a4*a3*a2 - 2304*a5^2*a4^2*a3*a2 + 3072*a5*a4^3*a3*a2 + 768*a4^4*a3*a2 - 768*a5^3*a3^2*a2 - 2304*a5^2*a4*a3^2*a2 - 2304*a5*a4^2*a3^2*a2 - 768*a4^3*a3^2*a2 - 768*a5^2*a3^3*a2 + 3072*a5*a4*a3^3*a2 - 768*a4^2*a3^3*a2 + 768*a5*a3^4*a2 + 768*a4*a3^4*a2 - 768*a3^5*a2 + 1536*a5^4*a2^2 - 768*a5^3*a4*a2^2 + 2304*a5^2*a4^2*a2^2 - 768*a5*a4^3*a2^2 + 1536*a4^4*a2^2 - 768*a5^3*a3*a2^2 - 2304*a5^2*a4*a3*a2^2 - 2304*a5*a4^2*a3*a2^2 - 768*a4^3*a3*a2^2 + 2304*a5^2*a3^2*a2^2 - 2304*a5*a4*a3^2*a2^2 + 2304*a4^2*a3^2*a2^2 - 768*a5*a3^3*a2^2 - 768*a4*a3^3*a2^2 + 1536*a3^4*a2^2 - 1792*a5^3*a2^3 - 768*a5^2*a4*a2^3 - 768*a5*a4^2*a2^3 - 1792*a4^3*a2^3 - 768*a5^2*a3*a2^3 + 3072*a5*a4*a3*a2^3 - 768*a4^2*a3*a2^3 - 768*a5*a3^2*a2^3 - 768*a4*a3^2*a2^3 - 1792*a3^3*a2^3 + 1536*a5^2*a2^4 + 768*a5*a4*a2^4 + 1536*a4^2*a2^4 + 768*a5*a3*a2^4 + 768*a4*a3*a2^4 + 1536*a3^2*a2^4 - 768*a5*a2^5 - 768*a4*a2^5 - 768*a3*a2^5 + 256*a2^6;

-- We write the Denominator of the j-invariant
jC2Denom=a5^4*a4^2 - 2*a5^3*a4^3 + a5^2*a4^4 + 2*a5^4*a4*a3 - 4*a5^3*a4^2*a3 - 4*a5^2*a4^3*a3 + 2*a5*a4^4*a3 + a5^4*a3^2 - 4*a5^3*a4*a3^2 - 9*a5^2*a4^2*a3^2 - 4*a5*a4^3*a3^2 + a4^4*a3^2 - 2*a5^3*a3^3 - 4*a5^2*a4*a3^3 - 4*a5*a4^2*a3^3 - 2*a4^3*a3^3 + a5^2*a3^4 + 2*a5*a4*a3^4 + a4^2*a3^4 + 2*a5^4*a4*a2 - 4*a5^3*a4^2*a2 - 4*a5^2*a4^3*a2 + 2*a5*a4^4*a2 + 2*a5^4*a3*a2 - 6*a5^3*a4*a3*a2 - 26*a5^2*a4^2*a3*a2 - 6*a5*a4^3*a3*a2 + 2*a4^4*a3*a2 - 4*a5^3*a3^2*a2 - 26*a5^2*a4*a3^2*a2 - 26*a5*a4^2*a3^2*a2 - 4*a4^3*a3^2*a2 - 4*a5^2*a3^3*a2 - 6*a5*a4*a3^3*a2 - 4*a4^2*a3^3*a2 + 2*a5*a3^4*a2 + 2*a4*a3^4*a2 + a5^4*a2^2 - 4*a5^3*a4*a2^2 - 9*a5^2*a4^2*a2^2 - 4*a5*a4^3*a2^2 + a4^4*a2^2 - 4*a5^3*a3*a2^2 - 26*a5^2*a4*a3*a2^2 - 26*a5*a4^2*a3*a2^2 - 4*a4^3*a3*a2^2 - 9*a5^2*a3^2*a2^2 - 26*a5*a4*a3^2*a2^2 - 9*a4^2*a3^2*a2^2 - 4*a5*a3^3*a2^2 - 4*a4*a3^3*a2^2 + a3^4*a2^2 - 2*a5^3*a2^3 - 4*a5^2*a4*a2^3 - 4*a5*a4^2*a2^3 - 2*a4^3*a2^3 - 4*a5^2*a3*a2^3 - 6*a5*a4*a3*a2^3 - 4*a4^2*a3*a2^3 - 4*a5*a3^2*a2^3 - 4*a4*a3^2*a2^3 - 2*a3^3*a2^3 + a5^2*a2^4 + 2*a5*a4*a2^4 + a4^2*a2^4 + 2*a5*a3*a2^4 + 2*a4*a3*a2^4 + a3^2*a2^4;

-- We compute the leadingTerms of the Numerator
toString(leadTerm(1,jC2Num))
-- o4 = 256*a5^6-768*a5^5*a4+1536*a5^4*a4^2-1792*a5^3*a4^3+1536*a5^2*a4^4-768*a5*a4^5+256*a4^6

-- We compute the leadingTerms of the Denominator
toString(leadTerm(1,jC2Denom))
-- o5 = a5^4*a4^2-2*a5^3*a4^3+a5^2*a4^4


==> anc/supplementaryMaterial/software/macroslocalJInvariantComputationsAndPrimesWithBadReduction.sage <==
##############################################################
# Scripts for local j-invariant and Grobner fan computations #
##############################################################

# The following functions allow us perform several tasks needed for certifying a vertex comes from a component with good reduction, and in addition it computes potential odd primes that behave badly with respect to the local computation of leading terms (with respect to a given weight) of a given polynomial.

# In particular:
# 1) Generate M2 input to compute leading terms with respect to a weight vector
# 2) Compute Leading terms for all primes except finitely many
# 3) Compute potentially problematic primes
# 4) Compute how the calculation on the leading terms must be modified for the problematic odd primes.
# 5) Compute the Grobner fan of a polynomial with +1/-1 coefficients or over a field with trivial valuation.
# 6) Subdivide a polyhedral cone according to a Grobner fan.


#########################
# Generate the M2 input #
#########################

# We create the M2 scripts to compute the leading terms of jC1Num and jC1Denom with respect to a trivial valuation on Q, we pick any weight vector in the Type V range. e.g. (36, 16, 16 9, 9, 1). 
# Rring = ambient ring for the polynomials
# inputjCNumName = name of the variable assigned to 'inputjCNum'
# inputjCDenomName = name of the variable assigned to 'inputjCDenom'
# inputjCNum, inpujCDenom = name of the 2 factors we want to use, e.g. jC1Num or jC1Denom. They are assumed to be polynomials in Rring.
# WeightsAs = a list of the weights of the  variables in Rring (we need it to be in the Type V / Type IV canonical regions, respectively)
# m2FileName = string, e.g. 'TypeV/jC1TypeV.m2'
# ExplanationString = string, e.g. '-- Calculations for the left-most vertex of Type V calculations'

# The output is an m2 file that computes the leading terms of both polynomials with respect to the given weight vector, assuming the residue field has characteristic 0.

def writeM2Code(Rring, inputjCNumName, inputjCDenomName, inputjCNum, inputjCDenom, WeightsAs, m2FileName, ExplanationString):
    f = file(str(m2FileName), 'w')
    f.write('-- ' + str(ExplanationString) + '\n'+'\n')
    f.write('S=QQ['+str(R.gens())[1:-1] +', MonomialOrder=>{Weights => {'+str(WeightsAs)[1:-1]+'}},Global=>false];'+'\n'+'\n')
    f.write('-- We write the Numerator of the j-invariant'  +'\n')
    f.write(str(inputjCNumName) + '=' + str(inputjCNum) +';'+'\n'+'\n')
    f.write('-- We write the Denominator of the j-invariant' +'\n' )
    f.write(str(inputjCDenomName) + '=' + str(inputjCDenom)+';'+'\n'+'\n')
    f.write('-- We compute the leadingTerms of the Numerator'  +'\n')
    f.write('toString(leadTerm(1,'+str(inputjCNumName)+'))'+'\n'+'\n')
    f.write('-- We compute the leadingTerms of the Denominator'  +'\n')
    f.write('toString(leadTerm(1,'+str(inputjCDenomName)+'))'+'\n'+'\n')
    f.close()


#################################
# Calculation of Bad Odd Primes #
#################################

# For a given polynomial with rational coefficients, we compute which primes (other than 2) will lead to a different leading term  when taking the p-adic valuation than the one computed with trivial valuation on the field QQ.

# Rring is the ambient ring
# polyToTest = polynomial in Rring to be tested

# The script takes all the coefficients on 'polyToTest' and writes all the odd primes that divide some of the coefficients:

def computeBadPrimesOdd(Rring, polyName):
    coefjC = list(set(Rring(polyName).coefficients()))
    len(coefjC)
    print 'All coefficients Factored:'
    print [factor(ZZ(x)) for x in coefjC]
    print 'All coefficients Factors with odd primes and their exponents:'
    print [[y for y in factor(ZZ(x)) if y[0]!=2] for x in coefjC]
    BadPrimesjC=[]
    for x in coefjC:
    	Sprimesx=sorted(list(set([y[0] for y in factor(ZZ(x)) if y[0]!=2])))
    	for y in Sprimesx:
    	    if y not in BadPrimesjC:
	       BadPrimesjC.append(y)
    BadPrimesjC = sorted(BadPrimesjC)
    return BadPrimesjC






##############################################################
# Separating monomials with a fixed coefficient (up to sign) #
##############################################################

# In what follows we decompose a polynomial  'polyToTest'  as a sum (indexed by its coefficients) of polynomials. Each summand consists of all the monomials in 'polyToTest' with the same given coefficients.

# The output is a dictionary with entries equal to a list:
# s[0] = coefficient (with plus sign)
# s[1] = sum of a monomials in jC1Num (resp. jC1Denom) with that coefficient

# The script records the index of the coefficient list with a given value. The order of the monomials and the coefficients match, so the indices will tell us which monomials to use. We record the information in the dictionary 'indicesjC'.


def separateMonomialsAndTheBadOddPrimes(Rring, polyToTest):
    # We record all coefficients and all monomials in polyToTest
    coefficientsjC = Rring(polyToTest).coefficients()
    absValueCoefficients = set([abs(x) for x in coefficientsjC])
    monomialsjC= Rring(polyToTest).monomials()
    # We record all indices of the list of coefficients with a given value
    indicesjC ={}
    for j in coefficientsjC:
    	indicesjC[j]=[k for k in range(len(coefficientsjC)) if coefficientsjC[k]==j]
    # We record the sum of all monomials with the given coefficient:
    polynomialsjCByCoefficients = {}
    for s in absValueCoefficients:
    	p = [c for c in coefficientsjC if c == s]
     	m = [d for d in coefficientsjC if d == -s]
	if p !=[]:
	 	pluspoly = sum([monomialsjC[k] for k in indicesjC[p[0]]])
	else:
		pluspoly = 0
	if m !=[]:
	 	negpoly = sum ([monomialsjC[k] for k in indicesjC[m[0]]])
	else:
		negpoly = 0
     	polynomialsjCByCoefficients[s] = Rring(pluspoly)-Rring(negpoly)
    return polynomialsjCByCoefficients


###############################################
# Auxiliary function to compute Leading Terms #
###############################################

# We create a function to take LT of a polynomial given a weight vector. The weight vector has as many entries as the variables of the ambient polynomial ring, and they are given in the same order. The calculation assumes all the coefficients of the polynomial have valuation equal to zero.

def LTFromWeights(polyP,weightVector, Rring):
    monPieces = polyP.monomials()
    Coeff = polyP.coefficients()
    piecesExp = [x.exponents()[0] for x in monPieces]
    InnerProducts=[vector(ZZ,piecesExp[k])*vector(ZZ,weightVector) for k in range(len(monPieces))]
    maxValueInnerProducts = max(InnerProducts)
    indicesForLT = [k for k in range(len(InnerProducts)) if InnerProducts[k]==maxValueInnerProducts]
    LTPiece = sum([Rring(monPieces[k])*Rring(Coeff[k]) for k in indicesForLT])
    return LTPiece



###################################################
# Computing Leading Terms and one exponent vector #
###################################################

# The script takes a dictionary with polynomial values (in the ring Rring) and computes its leading term with respect to a weight vector. In case the coefficients are all 1/-1, the leading term computation is independent of the valuation of the field.

def LeadingTermsFromDictionary(Rring, dictPolys, weightVector):
    LeadingTermsjCByCoefficients = {}
    for j in dictPolys.keys():
         LeadingTermsjCByCoefficients[j] =  LTFromWeights(Rring(dictPolys[j]),weightVector, Rring)
    return LeadingTermsjCByCoefficients	


# This script takes a dictionary of homogeneous polynomial with respect to a given weight (i.e. a leading term) and computes the exponent of its first monomial.

def ExpLeadingTermFromDictionary(Rring, dictPolys):
    ExpLeadingTermjCByCoefficients ={}
    for j in dictPolys.keys():
             ExpLeadingTermjCByCoefficients[j] =  vector(Rring(dictPolys[j]).exponents()[0])
    return ExpLeadingTermjCByCoefficients


###########################
# Coefficients and primes #
###########################

# We record a list of two dictionaries with the same keys (integer coefficients of a polynomial).
# 1) the first dictionary takes a key and returns a list of all the bad primes for a given key
# 2) the second dictionary takes a key and list of  extra negative valuations that we must add for each prime in the value of the first dictionary.


def ComputeBadPrimesAndExtraValuationsToAdd(keysCoefficients):
    CoefficientsjCBadPrimes = {}
    ExtraValuationToAddjC = {}
    for j in keysCoefficients:
        CoefficientsjCBadPrimes[j] = [y[0] for y in factor(ZZ(j)) if y[0]!=2]
    for j in keysCoefficients:
        if CoefficientsjCBadPrimes[j] == []:
       	   ExtraValuationToAddjC[j] = [0]
    	else:
		# Since we are working with negative valuations, we must consider the negative of the exponent. 
		ExtraValuationToAddjC[j] = [-y[1] for y in factor(ZZ(j)) if y[0]!=2]
    return (CoefficientsjCBadPrimes,ExtraValuationToAddjC)




########################################################################
# Comparing the values for each one of the primes and picking winners: #
########################################################################

# Computes a dictionary of dictionaries. The keys of the dictionary are odd bad primes. The value for each key is the actual p-valuation for all the BadPrimes considering a weight vector and an exponent of each leading term and the extra valuations coming from the coefficients (the keys of each entry). It is important to remark that we Always use the same weight vector

def newValuationsPerLT(BadPrimesjC, CoefficientsjCBadPrimes,  ExtraValuationToAddjC, ExpLeadingTermjCByCoefficients, weightVector):
    newValuationjC = {}
    for p in BadPrimesjC:
    	newValuationjC[p] ={}
      	for j in CoefficientsjCBadPrimes.keys():
	    if p in CoefficientsjCBadPrimes[j]:
	       extraValuation = ExtraValuationToAddjC[j][CoefficientsjCBadPrimes[j].index(p)]
	    else:
		extraValuation = 0
            totalValuationsExponents = vector(ZZ,weightVector)*vector(ZZ,ExpLeadingTermjCByCoefficients[j])
	    newValuationjC[p][j] = ZZ(extraValuation) + ZZ(totalValuationsExponents)
    return newValuationjC



# The following script picks the winners among all entries of the dicionary values obtained by the previous script.

def pickWinners(dictionaryOfvaluationsPerPrimeToCompare):
    maxValuesjC = {}
    for p in dictionaryOfvaluationsPerPrimeToCompare.keys():
        coefjC = dictionaryOfvaluationsPerPrimeToCompare[p].keys()
    	maxValue = max(set(dictionaryOfvaluationsPerPrimeToCompare[p].values()))
    	maxValuesjC[p] = [j for j in coefjC if dictionaryOfvaluationsPerPrimeToCompare[p][j] == maxValue]
    return maxValuesjC



################################################################################
# Reconstruct the terms on each leading term piece maximizing each p-valuation #
################################################################################

# We reconstruct the terms in LT decomposition realizing the maximal value for each prime and each coefficient where the maximal value is achieved for the given weight vector: 

def LTPerPrimeAndMaxCoefficients(maxValuesjC,newValuationjC,CoefficientsjCBadPrimes,ExtraValuationToAddjC, LeadingTermsjCByCoefficients):
    MaxTermsjC = {}
    for p in newValuationjC.keys():
        termsToAdd = []
    	for j in maxValuesjC[p]:
    	    if p in CoefficientsjCBadPrimes[j]:
	       extraValuation = ExtraValuationToAddjC[j][CoefficientsjCBadPrimes[j].index(p)]
	    else:
		extraValuation = 0
	    # print str(extraValuation)		
 	    termsToAdd.append((j,extraValuation,LeadingTermsjCByCoefficients[j]))
        MaxTermsjC[p] = termsToAdd	    	
    return MaxTermsjC


###########################
# Combining all functions #
###########################

def trueValuationsPerPrimeAndWeightVector(Rring, polyToTest,WeightVector, BadPrimesjC):
    polynomialsjCByCoefficients = separateMonomialsAndTheBadOddPrimes(Rring, polyToTest)
    LeadingTermsjCByCoefficients = LeadingTermsFromDictionary(Rring, polynomialsjCByCoefficients, WeightVector)
    ExpLeadingTermjCByCoefficients = ExpLeadingTermFromDictionary(Rring,LeadingTermsjCByCoefficients)
    (CoefficientsjCBadPrimes,ExtraValuationToAddjC) = ComputeBadPrimesAndExtraValuationsToAdd(polynomialsjCByCoefficients.keys())
    newValuationjC = newValuationsPerLT(BadPrimesjC, CoefficientsjCBadPrimes,  ExtraValuationToAddjC, ExpLeadingTermjCByCoefficients, WeightVector)
    maxValuesjC = pickWinners(newValuationjC)
    MaxTermsjC= LTPerPrimeAndMaxCoefficients(maxValuesjC,newValuationjC,CoefficientsjCBadPrimes,ExtraValuationToAddjC, LeadingTermsjCByCoefficients)
    return (polynomialsjCByCoefficients, LeadingTermsjCByCoefficients, ExpLeadingTermjCByCoefficients,CoefficientsjCBadPrimes,ExtraValuationToAddjC,newValuationjC,newValuationjC,MaxTermsjC)




######################################################################
# Calculation of Grobner fans for polynomials with 1/-1 coefficients #
######################################################################

# Since we don't know if a given region lies withing a single Gr"obner cone, we need to check this is the case for the decomposition of a polynomial by their coefficients. 

# To simplify our calculations, we compute alternative polynomials that only contain extremal monomials

def fromPolynomialsToExponentVectors(polyToTest):
    exponentVectorsQInZZ = []
    monQ = polyToTest.monomials()
    coeffQ = polyToTest.coefficients()
    exponentVectorsQ = [x.exponents() for x in monQ]
    m = len(exponentVectorsQ[0][0])
    for x in exponentVectorsQ:
      v = [ZZ(x[0][j]) for j in range(0,m)]
      exponentVectorsQInZZ.append(v)
    return exponentVectorsQInZZ

# The calculations of Grobner fans only require the vertices of the Newton polytope of Q. The number of vertices of this polytope is 366 compared to the 14111 monomials in Q. The computation of the Grobner fan of the full Q does not terminate, as opposed to that of the alternative polynomial AltQ.

def fromPolynomialsToExtremalMonomials(polyToTest,Rring):
    exponentVectorsQInZZ = fromPolynomialsToExponentVectors(polyToTest)
    NPQ = Polyhedron(vertices=  exponentVectorsQInZZ)
    extremalExponents = [tuple(list(x)) for x in NPQ.vertices()]
    AltQMonomials = [exponentVectorsQInZZ.index(list(x)) for x in extremalExponents]
    monQ = polyToTest.monomials()
    coeffQ = polyToTest.coefficients()
    AltQ = Rring(0)
    for j in AltQMonomials:
   	AltQ = AltQ + Rring(coeffQ[j]*monQ[j])
    return AltQ


def GrobnerFanComputations(polyToTest):
    Iq = ideal(polyToTest)
    GFq = Iq.groebner_fan()
    GFqFan = GFq.polyhedralfan()
    return GFqFan


# We record the maximal cones with the lineality space (it is assumed to be the all ones vector)
# GFan is a polyhedral fan (precomputed with the script "GrobnerFanComputations" above)

def MaximalCones(GFan):
    RaysGFqfan = GFan.rays()
    # We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
    MaximalConesPolyAlt = GFan.maximal_cones().values()[0]
    PolyMaximalCones = {}
    for cone in MaximalConesPolyAlt:
    	allOnes = [1 for k in range(len(RaysGFqfan[0]))]
	negAllOnes = [-1 for k in range(len(RaysGFqfan[0]))]
    	linSp =  [allOnes,negAllOnes]
	# print cone
	raysOfCone = [RaysGFqfan[i] for i in cone] + linSp
	polyCone = Polyhedron(rays= raysOfCone,base_ring=QQ)
	PolyMaximalCones[MaximalConesPolyAlt.index(cone)] = polyCone
    return PolyMaximalCones


# We record the maximal cones with the lineality space data.
# GFan is a polyhedral fan (precomputed with the script "GrobnerFanComputations" above)
# lines is a list of generators of the lineality space.

def MaximalConesLines(GFan,Lines):
    RaysGFqfan = GFan.rays()
    # We record the maximal cones of the fan. Each cone is described by the indices of the extremal rays spanning these cones. Such indices refer to the list of 76 rays:
    MaximalConesPolyAlt = GFan.maximal_cones().values()[0]
    PolyMaximalCones = {}
    for cone in MaximalConesPolyAlt:
	raysOfCone = [RaysGFqfan[i] for i in cone] # + linSp
	polyCone = Polyhedron(rays= raysOfCone, lines = Lines, base_ring=QQ)
	PolyMaximalCones[MaximalConesPolyAlt.index(cone)] = polyCone
    return PolyMaximalCones


#############################################################
# Subdivision of a polyhedral cone induced by a Grobner fan #
#############################################################

# The following script computes the intersection of a polyhedral cone with all maximal cells in the Grobner fan of a polynomial jC.

def IntersectionsTypeConejCGrobnerCone(TypeCone,PolyMaximalConesjC):
    IntersectionsjCTypeCone = {}
    for i in range(0,len(PolyMaximalConesjC.keys())):
      	# print str(i)
        polyCone =PolyMaximalConesjC[i]
	# print polyCone
        IntersectionCone = TypeCone.intersection(polyCone)
        IntersectionsjCTypeCone[i] = IntersectionCone
    return IntersectionsjCTypeCone

# The following script takes all possible intersections and computes the ones of maximal dimension.

def pickIndicesMaximalIntersections(TypeCone, IntersectionsjCTypeCone):
    m = max(set([dim(x) for x in IntersectionsjCTypeCone.values()]))
    maxIntersections = [i for i in IntersectionsjCTypeCone.keys() if dim(IntersectionsjCTypeCone[i])==m]
    return maxIntersections


# The following script combines the above scripts and returns the cone index of a maximal cones in jC intersecting the TypeCone and the actual slices.

def computeSubdivisionsOfTypeConeByGrobnerFan(TypeCone,PolyMaximalConesjC):
    IntersectionsjCTypeCone = IntersectionsTypeConejCGrobnerCone(TypeCone,PolyMaximalConesjC)
    MaxIntersections = pickIndicesMaximalIntersections(TypeCone, IntersectionsjCTypeCone)
    # print str(MaxIntersections)
    SubdivisionsOfTypeConeByjC = [IntersectionsjCTypeCone[i] for i in MaxIntersections]
    return (MaxIntersections,SubdivisionsOfTypeConeByjC)

# The following script computes the intersections of a given dimension:

def pickIndicesIntersectionsGivenDimension(TypeCone, IntersectionsjCTypeCone,m):
    maxIntersections = [i for i in IntersectionsjCTypeCone.keys() if dim(IntersectionsjCTypeCone[i])==m]
    return maxIntersections

# The following script takes a list of pieces subdividing a given cone, and computes the facets of the subdivision. The output is given as a tuple (the keys and the values of the intersections)

def computeFacets(PiecesCones):
    n = dim(PiecesCones[1][0])
    print n
    m = len(PiecesCones[1])
    IntersectionsOfPieces = {}
    allButk= {}
    pickIndices = {}
    for k in range(0,m):
    	print str(k)
	if dim(PiecesCones[1][k]) !=n:
	   print 'The family is not equidimensional!'
	   return False
	allButk[k] = {j: PiecesCones[1][k].intersection(PiecesCones[1][j]) for j in range(0,m) if j!=k}
	pickIndices[k] = pickIndicesIntersectionsGivenDimension(PiecesCones[1][k],allButk[k],n-1)
	# print pickIndicesk
    relevantPairs = [(k,j) for k in range(0,m-1) for j in range(k,m) if j in pickIndices[k]]
    for p in relevantPairs:
        IntersectionsOfPieces[p] = allButk[p[0]][p[1]]	
    return (IntersectionsOfPieces.keys(), IntersectionsOfPieces.values())
    	

############################
# Merging identical facets #
############################

# The output of computeFacets, when applied to lower dimensional cones might lead to repetitions. If that's the case, we must re-order the data (merging indices giving the same facet). The following script performs this task.

def purgeFacets(listOfIndicesAndPolyhedra):
    (indicesToMerge, polyhedraToMerge) = listOfIndicesAndPolyhedra
    allPolyhedra = list(set(polyhedraToMerge))
    allIndices ={}
    for P in range(len(allPolyhedra)):
    	indicesForP = [x for x in range(len(polyhedraToMerge)) if polyhedraToMerge[x] == allPolyhedra[P]]
	print indicesForP
	facetsForP = []
	for x in indicesForP:
	    for y in list(indicesToMerge[x]):
	    	if y not in facetsForP:
		   facetsForP.append(y)
 	allIndices[P] = facetsForP	   
    return (allIndices, allPolyhedra)


####################################
# Certifying no subdivisions occur #
####################################

# The following script takes a rational polyhedral cone C in R^n and the Grobner fan of a polynomial in n variables and computes the subdivision of the polyhedral cone induced by the Grobner Cone. The output is the pair of indices of maximal dimensions and a variable (True or False). The variable is 'True' if C agrees with the non-empty intersections between C and all the maximal cones in the Grobner cone.

def checkNoSubdivisions(TypeCone,PolyMaximalCones):
    (MaxIndices,SubdivisionsOfCByMaximalCones) = computeSubdivisionsOfTypeConeByGrobnerFan(TypeCone,PolyMaximalCones)
    checkInclusion = all([SubdivisionsOfCByMaximalCones[i]==TypeCone for i in range(len(SubdivisionsOfCByMaximalCones))])
    return (MaxIndices, checkInclusion)



##################################################
# Constructing representative points from Slices #
##################################################

# We record the list of rays of a slice in a Cone in M_2^trop, the polyhedron they generate, and a point in the relative interior of each cone. The latter will allow us to compute the initial form of polynomials induced by the weight given by each of these points.

def findRaysPiecesSamplePoint(subdivisionsOfTypeCone):
    raysOfTypeConeGfan = {}
    TypeConeSubdividedGfan = {}
    pointTypeConeGfan = {}
    for i in range(len(subdivisionsOfTypeCone)):
        raysOfTypeConeGfan[i] = [list(x) for x in subdivisionsOfTypeCone[i].rays()]
    	TypeConeSubdividedGfan[i] = Polyhedron(rays=raysOfTypeConeGfan[i], lines = subdivisionsOfTypeCone[i].lines())
    	pointTypeConeGfan[i]= list(2*sum([vector(r) for r in raysOfTypeConeGfan[i]]))
    return (raysOfTypeConeGfan,TypeConeSubdividedGfan,pointTypeConeGfan)


# The following function computes a vector with non-positive coefficients from a given one by substracting a multiple of the all-ones vector and thereafter computes its primite vector

def makePrimitive(rayPrelim):
    if list(rayPrelim) == len(rayPrelim)*[0]:
       print 'we have the origin'
       return list(rayPrelim)
    Q = Polyhedron(rays = [rayPrelim])
    return list(Q.rays()[0].vector())
    
def makeNegativeAndPrimitive(intList):
    k = max([k for k in intList])
    l =len(intList)
    intVector = vector(ZZ,intList)
    allOnes = vector(ZZ,l*[1])
    rayPrelim = tuple(list(intVector - k*allOnes))
    return makePrimitive(rayPrelim)


##############################################
# Computation of leading terms for each cone #
##############################################

def computeLTSample(weightsAs,R,Q):
    return LTFromWeights(R(Q),weightsAs,R)


################################################################
# Extract last n exponents of each monomial and give their sum #
################################################################

def ProjectMonomials(poly,Rxy,R):
    allMonomials = list(set(R(poly).monomials()))
    m = len(allMonomials[0].exponents()[0])
    print m
    n = len(Rxy.gens())
    print n
    projectedExponents = list(set([tuple(list(x.exponents()[0])[m-n:m]) for x in allMonomials]))
    # return projectedMonomials
    # Create the monomials from the exponents (with coefficient 1) and add up the results
    newPoly = sum([Rxy({x:1}) for x in projectedExponents])
    return Rxy(newPoly)
    	
    
###################################################
# Re-embedding Polyhedron in larger ambient space #
###################################################

# The following function re-embeds a polyhedron in R^n to a polyhedron in R^(n+2) by adding two coordinates equal to 0 and computing the list of inequalities as tuples:

def inequalitiesOfReembeddedPolyhedron(PolyP):
    ieqsCell = []
    for k in range(len(PolyP.inequalities())):
    	oldve = list(PolyP.inequalities()[k].vector())
    	newve =  tuple(oldve + [0,0])
    	ieqsCell.append(newve)    
    return ieqsCell

def equationsOfReembeddedPolyhedron(PolyP):
    eqsCell = []
    for k in range(len(PolyP.equations())):
    	oldve = list(PolyP.equations()[k].vector())
    	newve =  tuple(oldve + [0,0])
    	eqsCell.append(newve)    
    return eqsCell


###############################################
# Projecting away from the last 2 coordinates #
###############################################

# The following script takes a polyhedron and computes the polyhedron resulting from the projection away from the last 2 coordinates

def projectPolyhedra(PolyhedronP):
    n = PolyhedronP.ambient_dim()
    raysP = [x.vector() for x in PolyhedronP.rays()]
    linesP = [x.vector() for x in PolyhedronP.lines()]
    negLinesP = [-x for x in linesP]
    allRaysP = raysP + linesP + negLinesP
    # project away the last 2 coordinates avoiding having the origin as a possible projection:
    projAllRaysP = [x[0: -2] for x in allRaysP if list(x[0:-2]) != (n-2)*[0]]
    return Polyhedron(rays = projAllRaysP, base_ring = QQ)

#############################################
# calculation for dictionary of polynomials #
#############################################

def fromDictPolyToReductedPolysWithExtremalMonomials(dictPolys,Rring):
    ReducedPolysByCoefficients = {}
    for j in dictPolys.keys():
    	ReducedPolysByCoefficients[j] = fromPolynomialsToExtremalMonomials(dictPolys[j],Rring)
    return ReducedPolysByCoefficients


def fromReductedPolysToGrobnerFans(dictPolys):
    GrobnerFansDict = {}
    for j in dictPolys.keys():
    	print str(j)
    	GrobnerFansDict[j] = GrobnerFanComputations(dictPolys[j])
    return GrobnerFansDict			



==> anc/supplementaryMaterial/software/projectionxz.sing <==
///////////////////////////////////
// Projections to xz-coordinates //
///////////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,b2,b3,b4,b5), (x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-b3^2)*(x-b4^2)*(x+b5^2);
// f;
// -x^5+(b2^2+b3^2+b4^2-b5^2)*x^4+(-b2^2*b3^2-b2^2*b4^2+b2^2*b5^2-b3^2*b4^2+b3^2*b5^2+b4^2*b5^2)*x^3+(b2^2*b3^2*b4^2-b2^2*b3^2*b5^2-b2^2*b4^2*b5^2-b3^2*b4^2*b5^2)*x^2+y^2+(b2^2*b3^2*b4^2*b5^2)*x

ideal I = (f,z-y+b3*b4*b5*x-b5*x^2);

poly fnoy= eliminate(I,y)[1];


// Replace z by y so that the pictures are not flipped.
ring r2 = (0,b2, b3, b4, b5),(x,y),dp;
setring(r2);
map PP = rr,x,0,y;
poly newfnoy = PP(fnoy);
// newfnoy;
// x^5+(-b2^2-b3^2-b4^2)*x^4+(b2^2*b3^2+b2^2*b4^2-b2^2*b5^2+b3^2*b4^2-b3^2*b5^2+2*b3*b4*b5^2-b4^2*b5^2)*x^3+(2*b5)*x^2*y+(-b2^2*b3^2*b4^2+b2^2*b3^2*b5^2+b2^2*b4^2*b5^2)*x^2+(-2*b3*b4*b5)*x*y-y^2+(-b2^2*b3^2*b4^2*b5^2)*x

matrix m = coef(newfnoy,xy);
m;
m[1,1]=x^5
m[1,2]=x^4
m[1,3]=x^3
m[1,4]=x^2*y
m[1,5]=x^2
m[1,6]=x*y
m[1,7]=y^2
m[1,8]=x
m[2,1]=1
m[2,2]=(-b2^2-b3^2-b4^2)
m[2,3]=(b2^2*b3^2+b2^2*b4^2-b2^2*b5^2+b3^2*b4^2-b3^2*b5^2+2*b3*b4*b5^2-b4^2*b5^2)
m[2,4]=(2*b5)
m[2,5]=(-b2^2*b3^2*b4^2+b2^2*b3^2*b5^2+b2^2*b4^2*b5^2)
m[2,6]=(-2*b3*b4*b5)
m[2,7]=-1
m[2,8]=(-b2^2*b3^2*b4^2*b5^2)


poly mx4 = m[2,2];
poly mx3 = m[2,3];
poly mx2 = m[2,5];

// We write the output coefficients:
write(":w coefficientsProjectionMxz.txt", "MX4 =", mx4, "", "MX3 =", mx3, "", "MX2 =", mx2, "");



==> anc/supplementaryMaterial/software/projectionxzRef.sing <==
////////////////////////////////////////////////////////////
// Projections to xz-coordinates for Refined Modification //
////////////////////////////////////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,b2,b3,b4,b5,e1,e2), (x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-b3^2)*(x-b4^2)*(x+b5^2);
// f;
// -x^5+(b2^2+b3^2+b4^2-b5^2)*x^4+(-b2^2*b3^2-b2^2*b4^2+b2^2*b5^2-b3^2*b4^2+b3^2*b5^2+b4^2*b5^2)*x^3+(b2^2*b3^2*b4^2-b2^2*b3^2*b5^2-b2^2*b4^2*b5^2-b3^2*b4^2*b5^2)*x^2+y^2+(b2^2*b3^2*b4^2*b5^2)*x

ideal I = (f,z-y+b3*b4*b5*(1+e1)*x-b5*(1+e2)*x^2);

poly fnoy= eliminate(I,y)[1];


// Replace z by y so that the pictures are not flipped.
ring r2 = (0,b2, b3, b4, b5,e1,e2),(x,y),dp;
setring(r2);
map PP = rr,x,0,y;
poly newfnoy = PP(fnoy);
// newfnoy;
// x^5+(-b2^2-b3^2-b4^2-b5^2*e2^2-2*b5^2*e2)*x^4+(b2^2*b3^2+b2^2*b4^2-b2^2*b5^2+b3^2*b4^2-b3^2*b5^2+2*b3*b4*b5^2*e1*e2+2*b3*b4*b5^2*e1+2*b3*b4*b5^2*e2+2*b3*b4*b5^2-b4^2*b5^2)*x^3+(2*b5*e2+2*b5)*x^2*y+(-b2^2*b3^2*b4^2+b2^2*b3^2*b5^2+b2^2*b4^2*b5^2-b3^2*b4^2*b5^2*e1^2-2*b3^2*b4^2*b5^2*e1)*x^2+(-2*b3*b4*b5*e1-2*b3*b4*b5)*x*y-y^2+(-b2^2*b3^2*b4^2*b5^2)*x

matrix m = coef(newfnoy,xy);
m;
// m[1,1]=x^5
// m[1,2]=x^4
// m[1,3]=x^3
// m[1,4]=x^2*y
// m[1,5]=x^2
// m[1,6]=x*y
// m[1,7]=y^2
// m[1,8]=x
// m[2,1]=1
// m[2,2]=(-b2^2-b3^2-b4^2-b5^2*e2^2-2*b5^2*e2)
// m[2,3]=(b2^2*b3^2+b2^2*b4^2-b2^2*b5^2+b3^2*b4^2-b3^2*b5^2+2*b3*b4*b5^2*e1*e2+2*b3*b4*b5^2*e1+2*b3*b4*b5^2*e2+2*b3*b4*b5^2-b4^2*b5^2)
// m[2,4]=(2*b5*e2+2*b5)
// m[2,5]=(-b2^2*b3^2*b4^2+b2^2*b3^2*b5^2+b2^2*b4^2*b5^2-b3^2*b4^2*b5^2*e1^2-2*b3^2*b4^2*b5^2*e1)
// m[2,6]=(-2*b3*b4*b5*e1-2*b3*b4*b5)
// m[2,7]=-1
// m[2,8]=(-b2^2*b3^2*b4^2*b5^2)


poly mx4 = m[2,2];
poly mx3 = m[2,3];
poly mx2 = m[2,5];
poly mx2y = m[2,4];
poly mxy = m[2,6];
poly mx = m[2,8];
// We write the output coefficients:
write(":w coefficientsProjectionMxzRefined.txt", "MX4 =", mx4, "", "MX3 =", mx3, "", "MX2 =", mx2, "", "MX =", mx, "", "MXZ =", mxy, "", "MX2Z =", mx2y, "");



==> anc/supplementaryMaterial/software/projectionyz.sing <==
///////////////////////////////////
// Projections to zy-coordinates //
///////////////////////////////////

LIB "all.lib";
LIB "poly.lib";
LIB "tropical.lib";
LIB "elim.lib";

ring rr = (0,b2,b3,b4,b5), (x,y,z),dp;
poly f=y^2-x*(x-b2^2)*(x-b3^2)*(x-b4^2)*(x+b5^2);
// f;
// -x^5+(b2^2+b3^2+b4^2-b5^2)*x^4+(-b2^2*b3^2-b2^2*b4^2+b2^2*b5^2-b3^2*b4^2+b3^2*b5^2+b4^2*b5^2)*x^3+(b2^2*b3^2*b4^2-b2^2*b3^2*b5^2-b2^2*b4^2*b5^2-b3^2*b4^2*b5^2)*x^2+y^2+(b2^2*b3^2*b4^2*b5^2)*x

ideal I = (f,z-y+b3*b4*b5*x-b5*x^2);

poly fnox= eliminate(I,x)[1];


// Replace z by y and y by x so that the pictures are not flipped.
ring r2 = (0,b2, b3, b4, b5),(x,y),dp;
setring(r2);
map PP = rr,0,x,y;
poly newfnox = PP(fnox);
// newfnox;
// x^5-5*x^4*y+10*x^3*y^2-10*x^2*y^3+5*x*y^4-y^5+(b2^4*b5-b2^2*b3*b4*b5+2*b2^2*b5^3+b3^4*b5-b3^3*b4*b5+2*b3^2*b5^3-b3*b4^3*b5-4*b3*b4*b5^3+b4^4*b5+2*b4^2*b5^3)*x^4+(-4*b2^4*b5+4*b2^2*b3*b4*b5-4*b2^2*b5^3-4*b3^4*b5+4*b3^3*b4*b5-4*b3^2*b5^3+4*b3*b4^3*b5+6*b3*b4*b5^3-4*b4^4*b5-4*b4^2*b5^3)*x^3*y+(6*b2^4*b5-6*b2^2*b3*b4*b5+2*b2^2*b5^3+6*b3^4*b5-6*b3^3*b4*b5+2*b3^2*b5^3-6*b3*b4^3*b5+b3*b4*b5^3+6*b4^4*b5+2*b4^2*b5^3+4*b5^5)*x^2*y^2+(-4*b2^4*b5+4*b2^2*b3*b4*b5-4*b3^4*b5+4*b3^3*b4*b5+4*b3*b4^3*b5-4*b3*b4*b5^3-4*b4^4*b5-4*b5^5)*x*y^3+(b2^4*b5-b2^2*b3*b4*b5+b3^4*b5-b3^3*b4*b5-b3*b4^3*b5+b3*b4*b5^3+b4^4*b5+b5^5)*y^4+(b2^4*b3^4*b5^2-b2^4*b3^3*b4*b5^2-b2^4*b3*b4^3*b5^2+b2^4*b3*b4*b5^4+b2^4*b4^4*b5^2+b2^4*b5^6-b2^2*b3^5*b4*b5^2+b2^2*b3^4*b4^2*b5^2+3*b2^2*b3^3*b4*b5^4+b2^2*b3^2*b4^4*b5^2-7*b2^2*b3^2*b4^2*b5^4+2*b2^2*b3^2*b5^6-b2^2*b3*b4^5*b5^2+3*b2^2*b3*b4^3*b5^4-4*b2^2*b3*b4*b5^6+2*b2^2*b4^2*b5^6-b3^5*b4^3*b5^2+b3^5*b4*b5^4+2*b3^4*b4^4*b5^2-5*b3^4*b4^2*b5^4+b3^4*b5^6-b3^3*b4^5*b5^2+8*b3^3*b4^3*b5^4-4*b3^3*b4*b5^6-5*b3^2*b4^4*b5^4+6*b3^2*b4^2*b5^6+b3*b4^5*b5^4-4*b3*b4^3*b5^6+b4^4*b5^6)*x^3+(-3*b2^4*b3^4*b5^2+3*b2^4*b3^3*b4*b5^2+3*b2^4*b3*b4^3*b5^2-3*b2^4*b3*b4*b5^4-3*b2^4*b4^4*b5^2-3*b2^4*b5^6+3*b2^2*b3^5*b4*b5^2-3*b2^2*b3^4*b4^2*b5^2-3*b2^2*b3^3*b4*b5^4-3*b2^2*b3^2*b4^4*b5^2+9*b2^2*b3^2*b4^2*b5^4-2*b2^2*b3^2*b5^6+3*b2^2*b3*b4^5*b5^2-3*b2^2*b3*b4^3*b5^4+6*b2^2*b3*b4*b5^6-2*b2^2*b4^2*b5^6+3*b3^5*b4^3*b5^2-3*b3^5*b4*b5^4-6*b3^4*b4^4*b5^2+7*b3^4*b4^2*b5^4-3*b3^4*b5^6+3*b3^3*b4^5*b5^2-8*b3^3*b4^3*b5^4+6*b3^3*b4*b5^6+7*b3^2*b4^4*b5^4-6*b3^2*b4^2*b5^6-3*b3*b4^5*b5^4+6*b3*b4^3*b5^6-3*b4^4*b5^6)*x^2*y+(3*b2^4*b3^4*b5^2-3*b2^4*b3^3*b4*b5^2-3*b2^4*b3*b4^3*b5^2+3*b2^4*b3*b4*b5^4+3*b2^4*b4^4*b5^2+3*b2^4*b5^6-3*b2^2*b3^5*b4*b5^2+3*b2^2*b3^4*b4^2*b5^2+3*b2^2*b3^2*b4^4*b5^2-3*b2^2*b3^2*b4^2*b5^4-3*b2^2*b3*b4^5*b5^2-3*b2^2*b3*b4*b5^6-3*b3^5*b4^3*b5^2+3*b3^5*b4*b5^4+6*b3^4*b4^4*b5^2-3*b3^4*b4^2*b5^4+3*b3^4*b5^6-3*b3^3*b4^5*b5^2-3*b3^3*b4*b5^6-3*b3^2*b4^4*b5^4+3*b3*b4^5*b5^4-3*b3*b4^3*b5^6+3*b4^4*b5^6)*x*y^2+(-b2^4*b3^4*b5^2+b2^4*b3^3*b4*b5^2+b2^4*b3*b4^3*b5^2-b2^4*b3*b4*b5^4-b2^4*b4^4*b5^2-b2^4*b5^6+b2^2*b3^5*b4*b5^2-b2^2*b3^4*b4^2*b5^2-b2^2*b3^2*b4^4*b5^2+b2^2*b3^2*b4^2*b5^4+b2^2*b3*b4^5*b5^2+b2^2*b3*b4*b5^6+b3^5*b4^3*b5^2-b3^5*b4*b5^4-2*b3^4*b4^4*b5^2+b3^4*b4^2*b5^4-b3^4*b5^6+b3^3*b4^5*b5^2+b3^3*b4*b5^6+b3^2*b4^4*b5^4-b3*b4^5*b5^4+b3*b4^3*b5^6-b4^4*b5^6)*y^3+(-b2^4*b3^5*b4^3*b5^3+b2^4*b3^5*b4*b5^5+2*b2^4*b3^4*b4^4*b5^3-b2^4*b3^4*b4^2*b5^5+b2^4*b3^4*b5^7-b2^4*b3^3*b4^5*b5^3-b2^4*b3^3*b4*b5^7-b2^4*b3^2*b4^4*b5^5+b2^4*b3*b4^5*b5^5-b2^4*b3*b4^3*b5^7+b2^4*b4^4*b5^7+b2^2*b3^6*b4^4*b5^3-b2^2*b3^6*b4^2*b5^5-2*b2^2*b3^5*b4^5*b5^3-b2^2*b3^5*b4*b5^7+b2^2*b3^4*b4^6*b5^3+2*b2^2*b3^4*b4^4*b5^5+2*b2^2*b3^3*b4^3*b5^7-b2^2*b3^2*b4^6*b5^5-b2^2*b3*b4^5*b5^7)*x^2+(2*b2^4*b3^5*b4^3*b5^3-2*b2^4*b3^5*b4*b5^5-4*b2^4*b3^4*b4^4*b5^3+2*b2^4*b3^4*b4^2*b5^5-2*b2^4*b3^4*b5^7+2*b2^4*b3^3*b4^5*b5^3+2*b2^4*b3^3*b4*b5^7+2*b2^4*b3^2*b4^4*b5^5-2*b2^4*b3*b4^5*b5^5+2*b2^4*b3*b4^3*b5^7-2*b2^4*b4^4*b5^7-2*b2^2*b3^6*b4^4*b5^3+2*b2^2*b3^6*b4^2*b5^5+4*b2^2*b3^5*b4^5*b5^3-2*b2^2*b3^5*b4^3*b5^5+2*b2^2*b3^5*b4*b5^7-2*b2^2*b3^4*b4^6*b5^3-2*b2^2*b3^4*b4^2*b5^7-2*b2^2*b3^3*b4^5*b5^5+2*b2^2*b3^2*b4^6*b5^5-2*b2^2*b3^2*b4^4*b5^7+2*b2^2*b3*b4^5*b5^7+2*b3^6*b4^4*b5^5-4*b3^5*b4^5*b5^5+2*b3^5*b4^3*b5^7+2*b3^4*b4^6*b5^5-4*b3^4*b4^4*b5^7+2*b3^3*b4^5*b5^7)*x*y+(-b2^4*b3^5*b4^3*b5^3+b2^4*b3^5*b4*b5^5+2*b2^4*b3^4*b4^4*b5^3-b2^4*b3^4*b4^2*b5^5+b2^4*b3^4*b5^7-b2^4*b3^3*b4^5*b5^3-b2^4*b3^3*b4*b5^7-b2^4*b3^2*b4^4*b5^5+b2^4*b3*b4^5*b5^5-b2^4*b3*b4^3*b5^7+b2^4*b4^4*b5^7+b2^2*b3^6*b4^4*b5^3-b2^2*b3^6*b4^2*b5^5-2*b2^2*b3^5*b4^5*b5^3+b2^2*b3^5*b4^3*b5^5-b2^2*b3^5*b4*b5^7+b2^2*b3^4*b4^6*b5^3+b2^2*b3^4*b4^2*b5^7+b2^2*b3^3*b4^5*b5^5-b2^2*b3^2*b4^6*b5^5+b2^2*b3^2*b4^4*b5^7-b2^2*b3*b4^5*b5^7-b3^6*b4^4*b5^5+2*b3^5*b4^5*b5^5-b3^5*b4^3*b5^7-b3^4*b4^6*b5^5+2*b3^4*b4^4*b5^7-b3^3*b4^5*b5^7)*y^2+(-b2^4*b3^6*b4^4*b5^6+2*b2^4*b3^5*b4^5*b5^6-b2^4*b3^5*b4^3*b5^8-b2^4*b3^4*b4^6*b5^6+2*b2^4*b3^4*b4^4*b5^8-b2^4*b3^3*b4^5*b5^8+b2^2*b3^7*b4^5*b5^6-2*b2^2*b3^6*b4^6*b5^6+b2^2*b3^6*b4^4*b5^8+b2^2*b3^5*b4^7*b5^6-2*b2^2*b3^5*b4^5*b5^8+b2^2*b3^4*b4^6*b5^8)*x+(b2^4*b3^6*b4^4*b5^6-2*b2^4*b3^5*b4^5*b5^6+b2^4*b3^5*b4^3*b5^8+b2^4*b3^4*b4^6*b5^6-2*b2^4*b3^4*b4^4*b5^8+b2^4*b3^3*b4^5*b5^8-b2^2*b3^7*b4^5*b5^6+2*b2^2*b3^6*b4^6*b5^6-b2^2*b3^6*b4^4*b5^8-b2^2*b3^5*b4^7*b5^6+2*b2^2*b3^5*b4^5*b5^8-b2^2*b3^4*b4^6*b5^8)*y

	matrix m = coef(newfnox,xy);
m;
// m[1,1]=x^5
// m[1,2]=x^4*y
// m[1,3]=x^3*y^2
// m[1,4]=x^2*y^3
// m[1,5]=x*y^4
// m[1,6]=y^5
// m[1,7]=x^4
// m[1,8]=x^3*y
// m[1,9]=x^2*y^2
// m[1,10]=x*y^3
// m[1,11]=y^4
// m[1,12]=x^3
// m[1,13]=x^2*y
// m[1,14]=x*y^2
// m[1,15]=y^3
// m[1,16]=x^2
// m[1,17]=x*y
// m[1,18]=y^2
// m[1,19]=x
// m[1,20]=y
// m[2,1]=1
// m[2,2]=-5
// m[2,3]=10
// m[2,4]=-10
// m[2,5]=5
// m[2,6]=-1
// m[2,7]=(b2^4*b5-b2^2*b3*b4*b5+2*b2^2*b5^3+b3^4*b5-b3^3*b4*b5+2*b3^2*b5^3-b3*b4^3*b5-4*b3*b4*b5^3+b4^4*b5+2*b4^2*b5^3)
// m[2,8]=(-4*b2^4*b5+4*b2^2*b3*b4*b5-4*b2^2*b5^3-4*b3^4*b5+4*b3^3*b4*b5-4*b3^2*b5^3+4*b3*b4^3*b5+6*b3*b4*b5^3-4*b4^4*b5-4*b4^2*b5^3)
// m[2,9]=(6*b2^4*b5-6*b2^2*b3*b4*b5+2*b2^2*b5^3+6*b3^4*b5-6*b3^3*b4*b5+2*b3^2*b5^3-6*b3*b4^3*b5+b3*b4*b5^3+6*b4^4*b5+2*b4^2*b5^3+4*b5^5)
// m[2,10]=(-4*b2^4*b5+4*b2^2*b3*b4*b5-4*b3^4*b5+4*b3^3*b4*b5+4*b3*b4^3*b5-4*b3*b4*b5^3-4*b4^4*b5-4*b5^5)
// m[2,11]=(b2^4*b5-b2^2*b3*b4*b5+b3^4*b5-b3^3*b4*b5-b3*b4^3*b5+b3*b4*b5^3+b4^4*b5+b5^5)
// m[2,12]=(b2^4*b3^4*b5^2-b2^4*b3^3*b4*b5^2-b2^4*b3*b4^3*b5^2+b2^4*b3*b4*b5^4+b2^4*b4^4*b5^2+b2^4*b5^6-b2^2*b3^5*b4*b5^2+b2^2*b3^4*b4^2*b5^2+3*b2^2*b3^3*b4*b5^4+b2^2*b3^2*b4^4*b5^2-7*b2^2*b3^2*b4^2*b5^4+2*b2^2*b3^2*b5^6-b2^2*b3*b4^5*b5^2+3*b2^2*b3*b4^3*b5^4-4*b2^2*b3*b4*b5^6+2*b2^2*b4^2*b5^6-b3^5*b4^3*b5^2+b3^5*b4*b5^4+2*b3^4*b4^4*b5^2-5*b3^4*b4^2*b5^4+b3^4*b5^6-b3^3*b4^5*b5^2+8*b3^3*b4^3*b5^4-4*b3^3*b4*b5^6-5*b3^2*b4^4*b5^4+6*b3^2*b4^2*b5^6+b3*b4^5*b5^4-4*b3*b4^3*b5^6+b4^4*b5^6)
//m[2,13]=(-3*b2^4*b3^4*b5^2+3*b2^4*b3^3*b4*b5^2+3*b2^4*b3*b4^3*b5^2-3*b2^4*b3*b4*b5^4-3*b2^4*b4^4*b5^2-3*b2^4*b5^6+3*b2^2*b3^5*b4*b5^2-3*b2^2*b3^4*b4^2*b5^2-3*b2^2*b3^3*b4*b5^4-3*b2^2*b3^2*b4^4*b5^2+9*b2^2*b3^2*b4^2*b5^4-2*b2^2*b3^2*b5^6+3*b2^2*b3*b4^5*b5^2-3*b2^2*b3*b4^3*b5^4+6*b2^2*b3*b4*b5^6-2*b2^2*b4^2*b5^6+3*b3^5*b4^3*b5^2-3*b3^5*b4*b5^4-6*b3^4*b4^4*b5^2+7*b3^4*b4^2*b5^4-3*b3^4*b5^6+3*b3^3*b4^5*b5^2-8*b3^3*b4^3*b5^4+6*b3^3*b4*b5^6+7*b3^2*b4^4*b5^4-6*b3^2*b4^2*b5^6-3*b3*b4^5*b5^4+6*b3*b4^3*b5^6-3*b4^4*b5^6)
//m[2,14]=(3*b2^4*b3^4*b5^2-3*b2^4*b3^3*b4*b5^2-3*b2^4*b3*b4^3*b5^2+3*b2^4*b3*b4*b5^4+3*b2^4*b4^4*b5^2+3*b2^4*b5^6-3*b2^2*b3^5*b4*b5^2+3*b2^2*b3^4*b4^2*b5^2+3*b2^2*b3^2*b4^4*b5^2-3*b2^2*b3^2*b4^2*b5^4-3*b2^2*b3*b4^5*b5^2-3*b2^2*b3*b4*b5^6-3*b3^5*b4^3*b5^2+3*b3^5*b4*b5^4+6*b3^4*b4^4*b5^2-3*b3^4*b4^2*b5^4+3*b3^4*b5^6-3*b3^3*b4^5*b5^2-3*b3^3*b4*b5^6-3*b3^2*b4^4*b5^4+3*b3*b4^5*b5^4-3*b3*b4^3*b5^6+3*b4^4*b5^6)
//m[2,15]=(-b2^4*b3^4*b5^2+b2^4*b3^3*b4*b5^2+b2^4*b3*b4^3*b5^2-b2^4*b3*b4*b5^4-b2^4*b4^4*b5^2-b2^4*b5^6+b2^2*b3^5*b4*b5^2-b2^2*b3^4*b4^2*b5^2-b2^2*b3^2*b4^4*b5^2+b2^2*b3^2*b4^2*b5^4+b2^2*b3*b4^5*b5^2+b2^2*b3*b4*b5^6+b3^5*b4^3*b5^2-b3^5*b4*b5^4-2*b3^4*b4^4*b5^2+b3^4*b4^2*b5^4-b3^4*b5^6+b3^3*b4^5*b5^2+b3^3*b4*b5^6+b3^2*b4^4*b5^4-b3*b4^5*b5^4+b3*b4^3*b5^6-b4^4*b5^6)
//m[2,16]=(-b2^4*b3^5*b4^3*b5^3+b2^4*b3^5*b4*b5^5+2*b2^4*b3^4*b4^4*b5^3-b2^4*b3^4*b4^2*b5^5+b2^4*b3^4*b5^7-b2^4*b3^3*b4^5*b5^3-b2^4*b3^3*b4*b5^7-b2^4*b3^2*b4^4*b5^5+b2^4*b3*b4^5*b5^5-b2^4*b3*b4^3*b5^7+b2^4*b4^4*b5^7+b2^2*b3^6*b4^4*b5^3-b2^2*b3^6*b4^2*b5^5-2*b2^2*b3^5*b4^5*b5^3-b2^2*b3^5*b4*b5^7+b2^2*b3^4*b4^6*b5^3+2*b2^2*b3^4*b4^4*b5^5+2*b2^2*b3^3*b4^3*b5^7-b2^2*b3^2*b4^6*b5^5-b2^2*b3*b4^5*b5^7)
//m[2,17]=(2*b2^4*b3^5*b4^3*b5^3-2*b2^4*b3^5*b4*b5^5-4*b2^4*b3^4*b4^4*b5^3+2*b2^4*b3^4*b4^2*b5^5-2*b2^4*b3^4*b5^7+2*b2^4*b3^3*b4^5*b5^3+2*b2^4*b3^3*b4*b5^7+2*b2^4*b3^2*b4^4*b5^5-2*b2^4*b3*b4^5*b5^5+2*b2^4*b3*b4^3*b5^7-2*b2^4*b4^4*b5^7-2*b2^2*b3^6*b4^4*b5^3+2*b2^2*b3^6*b4^2*b5^5+4*b2^2*b3^5*b4^5*b5^3-2*b2^2*b3^5*b4^3*b5^5+2*b2^2*b3^5*b4*b5^7-2*b2^2*b3^4*b4^6*b5^3-2*b2^2*b3^4*b4^2*b5^7-2*b2^2*b3^3*b4^5*b5^5+2*b2^2*b3^2*b4^6*b5^5-2*b2^2*b3^2*b4^4*b5^7+2*b2^2*b3*b4^5*b5^7+2*b3^6*b4^4*b5^5-4*b3^5*b4^5*b5^5+2*b3^5*b4^3*b5^7+2*b3^4*b4^6*b5^5-4*b3^4*b4^4*b5^7+2*b3^3*b4^5*b5^7)
//m[2,18]=(-b2^4*b3^5*b4^3*b5^3+b2^4*b3^5*b4*b5^5+2*b2^4*b3^4*b4^4*b5^3-b2^4*b3^4*b4^2*b5^5+b2^4*b3^4*b5^7-b2^4*b3^3*b4^5*b5^3-b2^4*b3^3*b4*b5^7-b2^4*b3^2*b4^4*b5^5+b2^4*b3*b4^5*b5^5-b2^4*b3*b4^3*b5^7+b2^4*b4^4*b5^7+b2^2*b3^6*b4^4*b5^3-b2^2*b3^6*b4^2*b5^5-2*b2^2*b3^5*b4^5*b5^3+b2^2*b3^5*b4^3*b5^5-b2^2*b3^5*b4*b5^7+b2^2*b3^4*b4^6*b5^3+b2^2*b3^4*b4^2*b5^7+b2^2*b3^3*b4^5*b5^5-b2^2*b3^2*b4^6*b5^5+b2^2*b3^2*b4^4*b5^7-b2^2*b3*b4^5*b5^7-b3^6*b4^4*b5^5+2*b3^5*b4^5*b5^5-b3^5*b4^3*b5^7-b3^4*b4^6*b5^5+2*b3^4*b4^4*b5^7-b3^3*b4^5*b5^7)
//m[2,19]=(-b2^4*b3^6*b4^4*b5^6+2*b2^4*b3^5*b4^5*b5^6-b2^4*b3^5*b4^3*b5^8-b2^4*b3^4*b4^6*b5^6+2*b2^4*b3^4*b4^4*b5^8-b2^4*b3^3*b4^5*b5^8+b2^2*b3^7*b4^5*b5^6-2*b2^2*b3^6*b4^6*b5^6+b2^2*b3^6*b4^4*b5^8+b2^2*b3^5*b4^7*b5^6-2*b2^2*b3^5*b4^5*b5^8+b2^2*b3^4*b4^6*b5^8)
//m[2,20]=(b2^4*b3^6*b4^4*b5^6-2*b2^4*b3^5*b4^5*b5^6+b2^4*b3^5*b4^3*b5^8+b2^4*b3^4*b4^6*b5^6-2*b2^4*b3^4*b4^4*b5^8+b2^4*b3^3*b4^5*b5^8-b2^2*b3^7*b4^5*b5^6+2*b2^2*b3^6*b4^6*b5^6-b2^2*b3^6*b4^4*b5^8-b2^2*b3^5*b4^7*b5^6+2*b2^2*b3^5*b4^5*b5^8-b2^2*b3^4*b4^6*b5^8)

poly m7 = m[2,7];
poly m8 = m[2,8];
poly m9 = m[2,9];
poly m10 = m[2,10];
poly m11 = m[2,11];
poly m12 = m[2,12];
poly m13 = m[2,13];
poly m14 = m[2,14];
poly m15 = m[2,15];
poly m16 = m[2,16];
poly m17 = m[2,17];
poly m18 = m[2,18];
poly m19 = m[2,19];
poly m20 = m[2,20];

// We write the output coefficients:
write(":w coefficientsProjectionyz.txt", "mx4 =", m7, "", "mx3y =", m8, "", "mx2y2 =", m9, "", "mxy3 =", m10, "", "my4 =", m11, "", "mx3 =", m12, "", "mx2y =", m13, "", "mxy2 =", m14, "", "my3 =", m15, "", "mx2 =", m16, "", "mxy =", m17, "", "my2 =", m18, "", "mx =", m19, "", "my =", m20, "");




